Improved bounds for the smallest 4-chromatic graph of girth six

For integers $k,g \ge 3$ let $n_g(k)$ denote the minimum order of a graph with chromatic number $k$ and girth at least $g$. Exoo and Goedgebeur (DMTCS 2019) proved $26 \le n_6(4) \le 66$; their 66-vertex witness has remained the smallest known 4-chromatic graph of girth 6. We improve both bounds to $29 \le n_6(4) \le 64$. The upper bound is witnessed by an explicit 4-chromatic graph of girth 6 on 64 vertices with 152 edges; it is vertex- and edge-critical, and its automorphism group is cyclic of order 8 and acts semiregularly. The lower bound is an exhaustive isomorph-free computation in the SAT modulo symmetries framework with co-certificate learning, driven by the Liu-Postle edge-density bound for 4-critical graphs of girth five; it re-derives $n_6(4) \ge 26$ by a disjoint method and is validated on the known values $n_4(4)=11$ and $n_5(4)=21$. We complement the bounds with structural obstructions: no smaller witness arises from either known witness by local modifications; no 4-chromatic Cayley graph of girth 6 exists on 54-63 vertices (for orders 59 and 61 no vertex-transitive witness exists at all); and no witness on at most 63 vertices admits a semiregular automorphism group with two or three vertex orbits, for any finite group. Since every known witness of an $n_g(4)$ record with $g \ge 6$ is a lift of a small base graph along a semiregular action, these results close the most symmetric part of that regime below 64 vertices. All properties of the new graph are verified by independent programs and formally certified in the Lean 4 proof assistant: the non-3-colourability is established inside Lean by a formally verified checker that re-validates a 219,532-node refutation certificate, with a machine-checked soundness theorem.

==> anc/G64.g6 <==
~?@???AG?G?????I??_?AK??O?_???C?????OI???G???GgC??_C?GC????GC??G????@?g?B??G????AG?_O???_C?G?P???@??_O?A?G??????OI???K??_?????AI??GC??_?A?O?_??P?????O?GC?A?G?_???????OI?C??B??G?G?????Gca??GC???G??_C?G_O?@C??????O?GC??O_A?G????????@?g??C??B??G@?A?????AG?QG??_O??@?G??_C?G?GC??P????O??@??_O???O_A?G???a??????OI????O??K??_?`?A?????AG??Ca??GC??


==> anc/README.txt <==
Ancillary files for "Improved bounds for the smallest 4-chromatic graph of
girth six" (G. Rampone, 2026). Everything here is also maintained at
https://github.com/glaucorampone/G64 (archived at
https://doi.org/10.5281/zenodo.21861488), where the directory layout and the
continuous-integration recipe are documented.

The graph G64 (Section 2)
  record64.json           orbit representatives, edge list, the 4-colouring
                          of Table 2 and the adjacency matrix
  G64.g6                  the graph in graph6 format (House of Graphs 57236)

Lean 4 certification (Section 4; Lean 4.32.2, core library only)
  Record64.lean           self-contained file; `lean Record64.lean` exiting 0
                          is the formal proof of Theorem 1. The refutation
                          certificate is embedded; the checker `step` and its
                          soundness theorem `step_sound` are at the top.
  cert64.txt              the same refutation certificate as a token stream
                          (219,532 internal nodes, 1,756,259 tokens)
  gencert.js              emits and validates the certificate (node gencert.js)
  gen_record64_lean.py    regenerates Record64.lean from record64.json and
                          cert64.txt, byte-identically

Independent computational verification (Section 4)
  verify_G64.py           self-contained: girth, colouring, exhaustive
                          backtracking, MiniSat/Glucose (python-sat optional)
  verify_jackpot.py       girth three ways, MRV backtracking, CaDiCaL
  verify3.py              cross-checks record64.json against Record64.lean
  falsify.py              the verifiers reject corrupted graphs
  minimize.py             vertex-criticality via SAT
  verify_obstructions.py  Proposition 5 (rigidity, kappa = lambda = 4) and the
                          corresponding checks on the 66-vertex graph, seconds
  exoo66.py               rebuilds and verifies the Exoo-Goedgebeur graph

Search (Section 3)
  lcf_search2.py          the randomized search; `python3 lcf_search2.py 8 8
                          1800 301 5` reproduces the discovery of G64

Lower bound (Section 5; needs SAT modulo symmetries with pysms)
  sms_README.md           setup, pipeline and methodology
  sms_run_audited.sh      the audited runner (solver exit code recorded verbatim)
  sms_validate_encoding.py  regenerates each deposited CNF and checks the
                          encoding against a direct combinatorial evaluation
  sms_audited_logs.tar.gz  search/sms/logs/audited/: for every 14 <= n <= 28
                          the encoder and solver commands, toolchain hashes,
                          CNF SHA-256, full stdout/stderr and the solver's
                          exit code (n27.*, n28.* are the two new orders)

Obstructions (Section 6)
  cayley.py               group constructions and the exhaustive Cayley
                          connection-set enumeration; imported by
                          group_census.py and slice_sat.py
  group_census.py         machine-verified census of all groups of orders
                          10-31 and 54-63, mapping each class to a lemma or
                          to an exhaustion log (`python3 group_census.py
                          cayley`, `python3 group_census.py slices`)
  slice_sat.py            the SAT + co-certificate-learning engine for the
                          semiregular types of Proposition 7
  obstruction_logs.tar.gz  search/logs/: every Cayley enumeration log and
                          every slice exhaustion log cited by the census,
                          plus slice_verdicts.log (the verdict index)


==> anc/audited/n14.encoder.err <==
Arguments: Namespace(vertices=14, cnf_file='logs/audited/n14.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=24, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n14.meta <==
n: 14
date_utc: 2026-08-09T13:37:59Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 14 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 24 --no-solve --cnf-file logs/audited/n14.cnf
cnf_sha256: d8d8b0a175913a0a4a0d4f9ee74c93719e776710ed67c37ddd46de1c8f33ac3e
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 14 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n14.cnf
timeout_s: 120
rc: 20
wall_s: 0
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 70
  Average depth: 11.551642
  Statistics for MinimalityChecker:
  	Calls: 98
  	Time in seconds: 0.0044
  	Added clauses: 93
  Statistics for MinChromaticNumberChecker:
  	Calls: 0
  	Time in seconds: 0.0000
  	Added clauses: 0
  Result: 20
  Total time: 0.080965
stderr_tail: |


==> anc/audited/n14.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 70
Average depth: 11.551642
Statistics for MinimalityChecker:
	Calls: 98
	Time in seconds: 0.0044
	Added clauses: 93
Statistics for MinChromaticNumberChecker:
	Calls: 0
	Time in seconds: 0.0000
	Added clauses: 0
Result: 20
Total time: 0.080965


==> anc/audited/n15.encoder.err <==
Arguments: Namespace(vertices=15, cnf_file='logs/audited/n15.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=26, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n15.meta <==
n: 15
date_utc: 2026-08-09T13:38:31Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 15 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 26 --no-solve --cnf-file logs/audited/n15.cnf
cnf_sha256: 6236fb6f386363468f2061a0cf30bbb03bd7f91b793c528cdfcea6d3aa92ae0c
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 15 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n15.cnf
timeout_s: 1200
rc: 20
wall_s: 0
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 82
  Average depth: 12.366115
  Statistics for MinimalityChecker:
  	Calls: 187
  	Time in seconds: 0.0109
  	Added clauses: 180
  Statistics for MinChromaticNumberChecker:
  	Calls: 0
  	Time in seconds: 0.0000
  	Added clauses: 0
  Result: 20
  Total time: 0.209377
stderr_tail: |


==> anc/audited/n15.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 82
Average depth: 12.366115
Statistics for MinimalityChecker:
	Calls: 187
	Time in seconds: 0.0109
	Added clauses: 180
Statistics for MinChromaticNumberChecker:
	Calls: 0
	Time in seconds: 0.0000
	Added clauses: 0
Result: 20
Total time: 0.209377


==> anc/audited/n16.encoder.err <==
Arguments: Namespace(vertices=16, cnf_file='logs/audited/n16.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=28, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n16.meta <==
n: 16
date_utc: 2026-08-09T13:38:32Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 16 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 28 --no-solve --cnf-file logs/audited/n16.cnf
cnf_sha256: c5ccc2de3d3ac7d57bb186013e7f8f769912f4954ef1fc9920ceff85f7015b84
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 16 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n16.cnf
timeout_s: 1200
rc: 20
wall_s: 0
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 95
  Average depth: 13.195549
  Statistics for MinimalityChecker:
  	Calls: 254
  	Time in seconds: 0.0185
  	Added clauses: 228
  Statistics for MinChromaticNumberChecker:
  	Calls: 0
  	Time in seconds: 0.0000
  	Added clauses: 0
  Result: 20
  Total time: 0.340318
stderr_tail: |


==> anc/audited/n16.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 95
Average depth: 13.195549
Statistics for MinimalityChecker:
	Calls: 254
	Time in seconds: 0.0185
	Added clauses: 228
Statistics for MinChromaticNumberChecker:
	Calls: 0
	Time in seconds: 0.0000
	Added clauses: 0
Result: 20
Total time: 0.340318


==> anc/audited/n17.encoder.err <==
Arguments: Namespace(vertices=17, cnf_file='logs/audited/n17.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=29, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n17.meta <==
n: 17
date_utc: 2026-08-09T13:38:34Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 17 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 29 --no-solve --cnf-file logs/audited/n17.cnf
cnf_sha256: 291cf117ed52ace16f8a7f41c17c92ba817f7e9c0f20175e819019e9696f0511
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 17 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n17.cnf
timeout_s: 1200
rc: 20
wall_s: 1
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 110
  Average depth: 13.292340
  Statistics for MinimalityChecker:
  	Calls: 387
  	Time in seconds: 0.0358
  	Added clauses: 341
  Statistics for MinChromaticNumberChecker:
  	Calls: 0
  	Time in seconds: 0.0000
  	Added clauses: 0
  Result: 20
  Total time: 0.770403
stderr_tail: |


==> anc/audited/n17.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 110
Average depth: 13.292340
Statistics for MinimalityChecker:
	Calls: 387
	Time in seconds: 0.0358
	Added clauses: 341
Statistics for MinChromaticNumberChecker:
	Calls: 0
	Time in seconds: 0.0000
	Added clauses: 0
Result: 20
Total time: 0.770403


==> anc/audited/n18.encoder.err <==
Arguments: Namespace(vertices=18, cnf_file='logs/audited/n18.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=31, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n18.meta <==
n: 18
date_utc: 2026-08-09T13:38:37Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 18 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 31 --no-solve --cnf-file logs/audited/n18.cnf
cnf_sha256: 0cd4bb917563314c02c551fe1f68f5849cc9b5d7f356bb2b9f9764bb51ef3eb9
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 18 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n18.cnf
timeout_s: 1200
rc: 20
wall_s: 2
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 125
  Average depth: 13.728605
  Statistics for MinimalityChecker:
  	Calls: 574
  	Time in seconds: 0.0582
  	Added clauses: 497
  Statistics for MinChromaticNumberChecker:
  	Calls: 0
  	Time in seconds: 0.0000
  	Added clauses: 0
  Result: 20
  Total time: 1.246653
stderr_tail: |


==> anc/audited/n18.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 125
Average depth: 13.728605
Statistics for MinimalityChecker:
	Calls: 574
	Time in seconds: 0.0582
	Added clauses: 497
Statistics for MinChromaticNumberChecker:
	Calls: 0
	Time in seconds: 0.0000
	Added clauses: 0
Result: 20
Total time: 1.246653


==> anc/audited/n19.encoder.err <==
Arguments: Namespace(vertices=19, cnf_file='logs/audited/n19.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=33, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n19.meta <==
n: 19
date_utc: 2026-08-09T13:38:42Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 19 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 33 --no-solve --cnf-file logs/audited/n19.cnf
cnf_sha256: 0a0260d63ce814bf252286c8e3a2b446b38958c0f563331909d9382bcf8f9d71
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 19 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n19.cnf
timeout_s: 1200
rc: 20
wall_s: 4
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 143
  Average depth: 15.672647
  Statistics for MinimalityChecker:
  	Calls: 920
  	Time in seconds: 0.1140
  	Added clauses: 801
  Statistics for MinChromaticNumberChecker:
  	Calls: 0
  	Time in seconds: 0.0000
  	Added clauses: 0
  Result: 20
  Total time: 2.736068
stderr_tail: |


==> anc/audited/n19.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 143
Average depth: 15.672647
Statistics for MinimalityChecker:
	Calls: 920
	Time in seconds: 0.1140
	Added clauses: 801
Statistics for MinChromaticNumberChecker:
	Calls: 0
	Time in seconds: 0.0000
	Added clauses: 0
Result: 20
Total time: 2.736068


==> anc/audited/n20.encoder.err <==
Arguments: Namespace(vertices=20, cnf_file='logs/audited/n20.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=34, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n20.meta <==
n: 20
date_utc: 2026-08-09T13:38:51Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 20 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 34 --no-solve --cnf-file logs/audited/n20.cnf
cnf_sha256: 71e40176264c24026abf2327a11a8a4e9d8f6d89a6009fc71b739a20875e5e7c
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 20 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n20.cnf
timeout_s: 1200
rc: 20
wall_s: 7
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 669
  Average depth: 25.332614
  Statistics for MinimalityChecker:
  	Calls: 1531
  	Time in seconds: 0.2714
  	Added clauses: 1121
  Statistics for MinChromaticNumberChecker:
  	Calls: 1
  	Time in seconds: 0.0001
  	Added clauses: 1
  Result: 20
  Total time: 4.845091
stderr_tail: |


==> anc/audited/n20.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 669
Average depth: 25.332614
Statistics for MinimalityChecker:
	Calls: 1531
	Time in seconds: 0.2714
	Added clauses: 1121
Statistics for MinChromaticNumberChecker:
	Calls: 1
	Time in seconds: 0.0001
	Added clauses: 1
Result: 20
Total time: 4.845091


==> anc/audited/n21.encoder.err <==
Arguments: Namespace(vertices=21, cnf_file='logs/audited/n21.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=36, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n21.meta <==
n: 21
date_utc: 2026-08-09T13:39:05Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 21 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 36 --no-solve --cnf-file logs/audited/n21.cnf
cnf_sha256: ab984f3022bac728b16dabb6e77bd0b7977858f054112ec3311f85a230fb107f
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 21 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n21.cnf
timeout_s: 1200
rc: 20
wall_s: 9
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 720
  Average depth: 23.932544
  Statistics for MinimalityChecker:
  	Calls: 2787
  	Time in seconds: 0.7213
  	Added clauses: 1835
  Statistics for MinChromaticNumberChecker:
  	Calls: 2
  	Time in seconds: 0.0001
  	Added clauses: 2
  Result: 20
  Total time: 8.490455
stderr_tail: |


==> anc/audited/n21.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 720
Average depth: 23.932544
Statistics for MinimalityChecker:
	Calls: 2787
	Time in seconds: 0.7213
	Added clauses: 1835
Statistics for MinChromaticNumberChecker:
	Calls: 2
	Time in seconds: 0.0001
	Added clauses: 2
Result: 20
Total time: 8.490455


==> anc/audited/n22.encoder.err <==
Arguments: Namespace(vertices=22, cnf_file='logs/audited/n22.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=38, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n22.meta <==
n: 22
date_utc: 2026-08-09T13:38:38Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 22 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 38 --no-solve --cnf-file logs/audited/n22.cnf
cnf_sha256: d5009473fda9b78ea7ebda216fa5555cf911b262b921fae1e3161b683d627eda
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 22 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n22.cnf
timeout_s: 3600
rc: 20
wall_s: 26
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 858
  Average depth: 22.551172
  Statistics for MinimalityChecker:
  	Calls: 6316
  	Time in seconds: 2.2674
  	Added clauses: 3021
  Statistics for MinChromaticNumberChecker:
  	Calls: 2
  	Time in seconds: 0.0001
  	Added clauses: 2
  Result: 20
  Total time: 20.564079
stderr_tail: |


==> anc/audited/n22.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 858
Average depth: 22.551172
Statistics for MinimalityChecker:
	Calls: 6316
	Time in seconds: 2.2674
	Added clauses: 3021
Statistics for MinChromaticNumberChecker:
	Calls: 2
	Time in seconds: 0.0001
	Added clauses: 2
Result: 20
Total time: 20.564079


==> anc/audited/n23.encoder.err <==
Arguments: Namespace(vertices=23, cnf_file='logs/audited/n23.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=39, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n23.meta <==
n: 23
date_utc: 2026-08-09T13:38:41Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 23 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 39 --no-solve --cnf-file logs/audited/n23.cnf
cnf_sha256: ff525f214363632a427614f1203872276648ea376e2bb386a729ab8b422a85ae
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 23 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n23.cnf
timeout_s: 7200
rc: 20
wall_s: 70
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 1158
  Average depth: 20.246446
  Statistics for MinimalityChecker:
  	Calls: 18115
  	Time in seconds: 9.9283
  	Added clauses: 6736
  Statistics for MinChromaticNumberChecker:
  	Calls: 17
  	Time in seconds: 0.0006
  	Added clauses: 17
  Result: 20
  Total time: 62.080505
stderr_tail: |


==> anc/audited/n23.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 1158
Average depth: 20.246446
Statistics for MinimalityChecker:
	Calls: 18115
	Time in seconds: 9.9283
	Added clauses: 6736
Statistics for MinChromaticNumberChecker:
	Calls: 17
	Time in seconds: 0.0006
	Added clauses: 17
Result: 20
Total time: 62.080505


==> anc/audited/n24.encoder.err <==
Arguments: Namespace(vertices=24, cnf_file='logs/audited/n24.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=41, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n24.meta <==
n: 24
date_utc: 2026-08-09T13:38:44Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 24 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 41 --no-solve --cnf-file logs/audited/n24.cnf
cnf_sha256: 6245e2f4c56ccf2821ff601aa2eb7634636c19aaa99681ba9c96bb3a49d12869
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 24 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n24.cnf
timeout_s: 14400
rc: 20
wall_s: 302
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 998
  Average depth: 20.850243
  Statistics for MinimalityChecker:
  	Calls: 67450
  	Time in seconds: 50.6088
  	Added clauses: 16811
  Statistics for MinChromaticNumberChecker:
  	Calls: 75
  	Time in seconds: 0.0030
  	Added clauses: 75
  Result: 20
  Total time: 286.324447
stderr_tail: |


==> anc/audited/n24.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 998
Average depth: 20.850243
Statistics for MinimalityChecker:
	Calls: 67450
	Time in seconds: 50.6088
	Added clauses: 16811
Statistics for MinChromaticNumberChecker:
	Calls: 75
	Time in seconds: 0.0030
	Added clauses: 75
Result: 20
Total time: 286.324447


==> anc/audited/n25.encoder.err <==
Arguments: Namespace(vertices=25, cnf_file='logs/audited/n25.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=43, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n25.meta <==
n: 25
date_utc: 2026-08-09T13:38:47Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 25 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 43 --no-solve --cnf-file logs/audited/n25.cnf
cnf_sha256: d5637a47cb435b660b5eaa7e1329f8321c09d800004d78e8b0dbf74da922b6d1
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 25 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n25.cnf
timeout_s: 28800
rc: 20
wall_s: 1625
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 1064
  Average depth: 19.363987
  Statistics for MinimalityChecker:
  	Calls: 334181
  	Time in seconds: 300.1575
  	Added clauses: 54162
  Statistics for MinChromaticNumberChecker:
  	Calls: 200
  	Time in seconds: 0.0077
  	Added clauses: 200
  Result: 20
  Total time: 1597.650531
stderr_tail: |


==> anc/audited/n25.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 1064
Average depth: 19.363987
Statistics for MinimalityChecker:
	Calls: 334181
	Time in seconds: 300.1575
	Added clauses: 54162
Statistics for MinChromaticNumberChecker:
	Calls: 200
	Time in seconds: 0.0077
	Added clauses: 200
Result: 20
Total time: 1597.650531


==> anc/audited/n26.encoder.err <==
Arguments: Namespace(vertices=26, cnf_file='logs/audited/n26.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=44, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n26.meta <==
n: 26
date_utc: 2026-08-09T13:38:50Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 26 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 44 --no-solve --cnf-file logs/audited/n26.cnf
cnf_sha256: 7eb261ed5edaf1d518ba41d478b91de89cb854a51c3c1e774d2bea15a1fc8f8f
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 26 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n26.cnf
timeout_s: 86400
rc: 20
wall_s: 6543
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 1166
  Average depth: 27.031610
  Statistics for MinimalityChecker:
  	Calls: 1357120
  	Time in seconds: 1124.2617
  	Added clauses: 188876
  Statistics for MinChromaticNumberChecker:
  	Calls: 2959
  	Time in seconds: 0.1068
  	Added clauses: 2959
  Result: 20
  Total time: 6485.253253
stderr_tail: |


==> anc/audited/n26.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 1166
Average depth: 27.031610
Statistics for MinimalityChecker:
	Calls: 1357120
	Time in seconds: 1124.2617
	Added clauses: 188876
Statistics for MinChromaticNumberChecker:
	Calls: 2959
	Time in seconds: 0.1068
	Added clauses: 2959
Result: 20
Total time: 6485.253253


==> anc/audited/n27.encoder.err <==
Arguments: Namespace(vertices=27, cnf_file='logs/audited/n27.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=46, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n27.meta <==
n: 27
date_utc: 2026-08-09T15:49:45Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 27 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 46 --no-solve --cnf-file logs/audited/n27.cnf
cnf_sha256: eadd8943df99b15336ddc90aeb75770d1fc53640770d2a5bd01563b49b587781
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 27 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n27.cnf
timeout_s: 86400
rc: 20
wall_s: 44908
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 1155
  Average depth: 26.095939
  Statistics for MinimalityChecker:
  	Calls: 7318173
  	Time in seconds: 4572.9698
  	Added clauses: 568485
  Statistics for MinChromaticNumberChecker:
  	Calls: 9103
  	Time in seconds: 0.2781
  	Added clauses: 9103
  Result: 20
  Total time: 37533.173659
stderr_tail: |


==> anc/audited/n27.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 1155
Average depth: 26.095939
Statistics for MinimalityChecker:
	Calls: 7318173
	Time in seconds: 4572.9698
	Added clauses: 568485
Statistics for MinChromaticNumberChecker:
	Calls: 9103
	Time in seconds: 0.2781
	Added clauses: 9103
Result: 20
Total time: 37533.173659


==> anc/audited/n28.encoder.err <==
Arguments: Namespace(vertices=28, cnf_file='logs/audited/n28.cnf', directed=False, multigraph=None, underlying_graph=False, static_partition=False, counter='sequential', DEBUG=1, no_solve=True, all_graphs=False, hide_graphs=False, args_SMS='', graph6_format=False, num_edges_upp=None, num_edges_low=48, Delta_upp=None, delta_low=3, even_degrees=False, no_subsuming_neighborhoods=False, degree_partition=False, chi_upp=None, chi_low=4, Ck_free=None, mtf=False, girth=6, girth_compact=None, alpha_upp=None, omega_upp=None, ramsey=None, planar_kuratowski=False, connectivity_low=0, diam2_critical=False, color_critical=None, fix_k_clique=None, circulant=False, block_circulant=None, contains_cliques=None, partial_sym_break=False, bcp=False, exclude_balanced_bipartite_graph=False, fixed_induced_subgraph=None, fixed_induced_subgraph_line=None)


==> anc/audited/n28.err <==
run_audited.sh: line 38: 28385 Terminated: 15          sleep "$TO"


==> anc/audited/n28.meta <==
n: 28
date_utc: 2026-08-09T15:49:46Z
host: Apple M4
uname: Darwin 25.5.0 arm64
macos: 26.5.2
python: /opt/anaconda3/bin/python3 (Python 3.13.5)
sms_git_commit: 464f12f1fd36b496e7ba9dcbb622b079de02dce4
sms_local_patch_sha256: e299801b38d90ca97ad5a2388d9abb006d246b259fc4942b1325f56505157b33
smsg_bin: /Users/glaucorampone/.local/bin/smsg
smsg_sha256: 11b02c06983540aae40653183702cf4b0bcb4433442dd5f2d6d485d4c1921de9
cadical_standalone: /Users/glaucorampone/sat-modulo-symmetries/cadical_sms/build/cadical v2.1.3 sha256=5cf183329a726bff5de53acc1cc0e56aaeb859b8fc9fc009e2fa9c5e6663d5db
encoder_cmd: /opt/anaconda3/bin/python3 -m pysms.graph_builder -v 28 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 48 --no-solve --cnf-file logs/audited/n28.cnf
cnf_sha256: 3a2fc87eb58ad643f50f9bafa4b5769f1d0b192c7c33296331dc70b01b1ca238
smsg_cmd: /Users/glaucorampone/.local/bin/smsg --vertices 28 --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs logs/audited/n28.cnf
timeout_s: 432000
rc: 20
wall_s: 420078
graphs: 0
stdout_tail: |
  The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
  Number of graphs: 0
  Maximal depth: 1491
  Average depth: 21.461923
  Statistics for MinimalityChecker:
  	Calls: 44418587
  	Time in seconds: 29823.8820
  	Added clauses: 1898417
  	Limit reached: 1
  Statistics for MinChromaticNumberChecker:
  	Calls: 30051
  	Time in seconds: 1.0111
  	Added clauses: 30051
  Result: 20
  Total time: 361681.732629
stderr_tail: |
  run_audited.sh: line 38: 28385 Terminated: 15          sleep "$TO"
# --- post-run annotations (added by hand 2026-08-14, after rc/wall_s were written) ---
# The three fields above are as written by run_audited.sh; nothing was edited.
watchdog_disabled_utc: 2026-08-13T20:12:00Z
watchdog_note: |
  The timeout shim's `sleep 432000` (pid 28385) was terminated by hand while the
  run was in progress, removing the deadline. The solver process (pid 28383) was
  never signalled and ran to its own completion; this is the single line in
  stderr_tail above ("Terminated: 15 sleep") and its only effect. The run
  finished at wall_s=420078, i.e. inside the original timeout_s=432000 anyway,
  so the deadline would not have fired in any case. `timeout_s: 432000` above
  therefore records the budget as configured, not an enforced limit.
minimality_cutoff_note: |
  "Limit reached: 1" appears in the MinimalityChecker statistics (1 occurrence in
  44418587 calls); it does not appear at any other order of the ladder. Semantics,
  from the pinned SMS commit: minimalityCheckCommon.cpp:40-43 catches
  LimitReachedException, increments a counter and returns normally, WITHOUT
  emitting a symmetry-breaking clause (the pruning path is the sibling
  `catch (minimalit_check_result_t)` at line 44, which rethrows the clause at
  line 78). Hitting the cutoff therefore UNDER-prunes: the explored space is a
  superset of the canonical one. For a non-existence (UNSAT) claim this is the
  sound direction -- exhausting a superset without a model implies no model in
  the subset. It would matter only for an exact-count/enumeration claim, where it
  could admit isomorphic duplicates (cf. the solver's own header line in
  stdout_tail). Result: 20 with graphs: 0 is unaffected.


==> anc/audited/n28.out <==
The output might contain isomorphic copies of the same graph. Set 'cutoff' to 0 to avoid this potentially resulting in a performance loss.
Number of graphs: 0
Maximal depth: 1491
Average depth: 21.461923
Statistics for MinimalityChecker:
	Calls: 44418587
	Time in seconds: 29823.8820
	Added clauses: 1898417
	Limit reached: 1
Statistics for MinChromaticNumberChecker:
	Calls: 30051
	Time in seconds: 1.0111
	Added clauses: 30051
Result: 20
Total time: 361681.732629


==> anc/audited/sms_local.patch <==
diff --git a/build-and-install.sh b/build-and-install.sh
index 32a2d55..372ad57 100755
--- a/build-and-install.sh
+++ b/build-and-install.sh
@@ -37,7 +37,7 @@ loc_inst=0
 CMAKE_CMD="cmake"
 CMAKE_BUILD_DIR="build"
 CMAKE_FLAGS=(-B "$CMAKE_BUILD_DIR" "-S" ".")
-CMAKE_BUILD_PARALLEL_LEVEL=$(nproc --all)
+CMAKE_BUILD_PARALLEL_LEVEL=10
 export CMAKE_BUILD_PARALLEL_LEVEL
 CONF_FLAGS=("-fPIC")
 
diff --git a/src/useful.h b/src/useful.h
index c71f171..5fb10fe 100644
--- a/src/useful.h
+++ b/src/useful.h
@@ -3,6 +3,7 @@
 
 #include <vector>
 #include <fstream>
+#include <sstream>
 #include <algorithm>
 #include <cstdint>
 #include <string>


==> anc/cayley.py <==
"""EXHAUSTIVE search over Cayley graphs: girth >= 6, chi >= 4, n < 64.

Space: Cay(G, S) with G a group of order 54..63 and S = S^{-1} a connection
set of size = target degree. Cayley graphs are vertex-transitive, so the
girth = shortest cycle through the identity (vertex 0): the
C3/C4/C5-through-0 check is exact and monotone => backtracking with pruning
on connection-set prefixes. Unlike the (random) LCF sweeps, here the space
is COMPLETELY ENUMERATED: a negative outcome is a theorem
("no Cayley graph over G with degree d has girth>=6 and chi>=4").

Groups: D_m (m=27..31), cyclic/abelian products, Frobenius F55/F57,
Z7|xZ9 and F21xZ3 (order 63), (Z2)^3|xZ7 (order 56), A5 (order 60).

Usage: python cayley.py <spec[,spec...]> <deg> [selftest]
  spec in: D27 D28 D29 D30 D31 C59 C61 C63 C3x21 C2x30 C2x28 C2x2x14
           C3x18 F55 F57 SD63a SD63b F56 A5
"""
import sys, os, time, subprocess, json
from itertools import permutations
from collections import deque

CADICAL = os.environ.get("CADICAL") or next(
    (q for q in [
        os.path.expanduser("~/sat-modulo-symmetries/cadical_sms/build/cadical"),
        os.path.expanduser("~/.elan/toolchains/leanprover--lean4---v4.32.2/bin/cadical"),
        os.path.expanduser(r"~\.elan\toolchains\leanprover--lean4---v4.32.2\bin\cadical.exe"),
    ] if os.path.exists(q)), "cadical")
ROOT = os.path.dirname(os.path.abspath(__file__))
os.makedirs(os.path.join(ROOT, "logs"), exist_ok=True)

# ---------------- groups: multiplication tables ----------------
def from_mult(name, n, mult):
    """Complete with inverses (search) + associativity sanity check (sampled)."""
    e = 0
    inv = [-1] * n
    for g in range(n):
        for h in range(n):
            if mult[g][h] == e:
                inv[g] = h
                break
        assert inv[g] >= 0, f"{name}: no inverse for {g}"
    import random as _r
    rr = _r.Random(1)
    for _ in range(200):
        a, b, c = rr.randrange(n), rr.randrange(n), rr.randrange(n)
        assert mult[mult[a][b]][c] == mult[a][mult[b][c]], f"{name}: not associative"
    assert all(mult[0][g] == g and mult[g][0] == g for g in range(n)), f"{name}: 0 is not the identity"
    return {"name": name, "n": n, "mult": mult, "inv": inv}

def cyclic(n):
    mult = [[(i + j) % n for j in range(n)] for i in range(n)]
    return from_mult(f"C{n}", n, mult)

def gprod(*gs):
    """Direct product; element = tuple, mixed-radix index."""
    ns = [g["n"] for g in gs]
    n = 1
    for k in ns:
        n *= k
    def unpack(x):
        out = []
        for k in reversed(ns):
            out.append(x % k); x //= k
        return list(reversed(out))
    def pack(t):
        x = 0
        for k, v in zip(ns, t):
            x = x * k + v
        return x
    mult = [[0] * n for _ in range(n)]
    for a in range(n):
        ta = unpack(a)
        for b in range(n):
            tb = unpack(b)
            mult[a][b] = pack([g["mult"][x][y] for g, x, y in zip(gs, ta, tb)])
    name = "x".join(g["name"] for g in gs)
    return from_mult(name, n, mult)

def dihedral(m):
    # (s,i): s=0 -> r^i ; s=1 -> sigma r^i ; idx = s*m + i
    n = 2 * m
    mult = [[0] * n for _ in range(n)]
    for s1 in (0, 1):
        for i in range(m):
            for s2 in (0, 1):
                for j in range(m):
                    if s1 == 0 and s2 == 0: r = (0, (i + j) % m)
                    elif s1 == 0:           r = (1, (j - i) % m)
                    elif s2 == 0:           r = (1, (i + j) % m)
                    else:                   r = (0, (j - i) % m)
                    mult[s1 * m + i][s2 * m + j] = r[0] * m + r[1]
    return from_mult(f"D{m}", n, mult)

def semidirect(p, q, r):
    # Zp |x Zq, b a b^-1 = a^r  (r^q = 1 mod p); (x,y) = a^x b^y, idx = x*q + y
    assert pow(r, q, p) == 1
    n = p * q
    rp = [pow(r, y, p) for y in range(q)]
    mult = [[0] * n for _ in range(n)]
    for x1 in range(p):
        for y1 in range(q):
            for x2 in range(p):
                for y2 in range(q):
                    x = (x1 + x2 * rp[y1]) % p
                    y = (y1 + y2) % q
                    mult[x1 * q + y1][x2 * q + y2] = x * q + y
    return from_mult(f"Z{p}sdZ{q}r{r}", n, mult)

def f56():
    # (Z2)^3 |x Z7: (v,y), M = multiplication by x in F8 = F2[x]/(x^3+x+1)
    def M(v):
        b0, b1, b2 = v & 1, (v >> 1) & 1, (v >> 2) & 1
        return (b2) | ((b0 ^ b2) << 1) | (b1 << 2)
    Mp = [[0] * 8 for _ in range(7)]
    for v in range(8):
        Mp[0][v] = v
    for y in range(1, 7):
        for v in range(8):
            Mp[y][v] = M(Mp[y - 1][v])
    assert all(M(Mp[6][v]) == v for v in range(8))  # M^7 = id
    n = 56  # idx = v*7 + y
    mult = [[0] * n for _ in range(n)]
    for v1 in range(8):
        for y1 in range(7):
            for v2 in range(8):
                for y2 in range(7):
                    v = v1 ^ Mp[y1][v2]
                    y = (y1 + y2) % 7
                    mult[v1 * 7 + y1][v2 * 7 + y2] = v * 7 + y
    return from_mult("F56", n, mult)

def alternating(k):
    els = [p for p in permutations(range(k))
           if sum(1 for i in range(k) for j in range(i + 1, k) if p[i] > p[j]) % 2 == 0]
    els.sort()
    ident = tuple(range(k))
    els.remove(ident); els.insert(0, ident)   # identity at position 0
    idx = {p: q for q, p in enumerate(els)}
    n = len(els)
    mult = [[0] * n for _ in range(n)]
    for a, pa in enumerate(els):
        for b, pb in enumerate(els):
            mult[a][b] = idx[tuple(pa[pb[i]] for i in range(k))]
    return from_mult(f"A{k}", n, mult)

def dicyclic(m):
    # <a,b | a^(2m)=1, b^2=a^m, b a b^-1 = a^-1>, order 4m; (s,i): s=0 -> a^i, s=1 -> b a^i
    n = 4 * m
    mult = [[0] * n for _ in range(n)]
    M2 = 2 * m
    for s1 in (0, 1):
        for i in range(M2):
            for s2 in (0, 1):
                for j in range(M2):
                    if s1 == 0 and s2 == 0: r = (0, (i + j) % M2)
                    elif s1 == 0:           r = (1, (j - i) % M2)
                    elif s2 == 0:           r = (1, (i + j) % M2)
                    else:                   r = (0, (m + j - i) % M2)
                    mult[s1 * M2 + i][s2 * M2 + j] = r[0] * M2 + r[1]
    return from_mult(f"Dic{m}", n, mult)

def gdih(*dims):
    # generalized dihedral Dih(Z_d1 x ... x Z_dk): (s, x), inversion for s=1
    A = 1
    for d in dims:
        A *= d
    def unpack(x):
        out = []
        for d in reversed(dims):
            out.append(x % d); x //= d
        return list(reversed(out))
    def pack(t):
        x = 0
        for d, v in zip(dims, t):
            x = x * d + v
        return x
    def aadd(x, y, sgn):
        tx, ty = unpack(x), unpack(y)
        return pack([(sgn * a + b) % d for d, a, b in zip(dims, tx, ty)])
    n = 2 * A
    mult = [[0] * n for _ in range(n)]
    for s1 in (0, 1):
        for i in range(A):
            for s2 in (0, 1):
                for j in range(A):
                    # (s1,i)(s2,j): same rule as the dihedral case, with i a vector
                    if s1 == 0 and s2 == 0: r = (0, aadd(i, j, +1))
                    elif s1 == 0:           r = (1, aadd(i, j, -1))   # j - i
                    elif s2 == 0:           r = (1, aadd(j, i, +1))   # i + j
                    else:                   r = (0, aadd(i, j, -1))   # j - i
                    mult[s1 * A + i][s2 * A + j] = r[0] * A + r[1]
    name = "GD" + "x".join(map(str, dims))
    return from_mult(name, n, mult)

def heisenberg3():
    # Heisenberg group mod 3 (order 27, exponent 3): (a,b,c)*(a',b',c') = (a+a', b+b', c+c'+a*b')
    n = 27
    def pack(a, b, c): return a * 9 + b * 3 + c
    mult = [[0] * n for _ in range(n)]
    for a in range(3):
        for b in range(3):
            for c in range(3):
                for a2 in range(3):
                    for b2 in range(3):
                        for c2 in range(3):
                            mult[pack(a, b, c)][pack(a2, b2, c2)] = \
                                pack((a + a2) % 3, (b + b2) % 3, (c + c2 + a * b2) % 3)
    return from_mult("He27", n, mult)

def sd2(G, phi, name):
    """G |x Z2 with an involution phi of Aut(G) (phi: list of indices)."""
    n0 = G["n"]; n = 2 * n0
    assert all(phi[phi[g]] == g for g in range(n0))
    assert all(phi[G["mult"][g][h]] == G["mult"][phi[g]][phi[h]] for g in range(n0) for h in range(n0))
    mult = [[0] * n for _ in range(n)]
    for t1 in (0, 1):
        for g in range(n0):
            for t2 in (0, 1):
                for h in range(n0):
                    hh = phi[h] if t1 else h
                    mult[t1 * n0 + g][t2 * n0 + h] = ((t1 + t2) % 2) * n0 + G["mult"][g][hh]
    return from_mult(name, n, mult)

def he27_sd(which):
    # involutions of Aut(He27): A: (a,b,c)->(-a,b,-c); B: (a,b,c)->(-a,-b,c); C: (a,b,c)->(a,-b,-c)
    G = heisenberg3()
    def pack(a, b, c): return a * 9 + b * 3 + c
    phi = [0] * 27
    for a in range(3):
        for b in range(3):
            for c in range(3):
                if which == "A": img = pack((-a) % 3, b, (-c) % 3)
                elif which == "B": img = pack((-a) % 3, (-b) % 3, c)
                else: img = pack(a, (-b) % 3, (-c) % 3)
                phi[pack(a, b, c)] = img
    return sd2(G, phi, f"He27sd{which}")

def zsd2(n, k, name=None):
    """Z_n |x Z2 with s a s = a^k (k^2 = 1 mod n): D_n (k=n-1), SD16 (8,3), M4(2) (8,5)."""
    assert (k * k) % n == 1
    N = 2 * n
    mult = [[0] * N for _ in range(N)]
    for s1 in (0, 1):
        for i in range(n):
            for s2 in (0, 1):
                for j in range(n):
                    jj = (j * k) % n if s1 else j
                    mult[s1 * n + i][s2 * n + j] = ((s1 + s2) % 2) * n + (i + jj) % n
    return from_mult(name or f"Z{n}sd{k}", N, mult)

def c4sdc4():
    """<a,b | a^4 = b^4 = 1, b a b^-1 = a^-1>, order 16; idx = i*4 + j for a^i b^j."""
    n = 16
    mult = [[0] * n for _ in range(n)]
    for i1 in range(4):
        for j1 in range(4):
            for i2 in range(4):
                for j2 in range(4):
                    i = (i1 + (i2 if j1 % 2 == 0 else -i2)) % 4
                    j = (j1 + j2) % 4
                    mult[i1 * 4 + j1][i2 * 4 + j2] = i * 4 + j
    return from_mult("C4sdC4", n, mult)

def symmetric(k):
    els = sorted(permutations(range(k)))
    ident = tuple(range(k))
    els.remove(ident); els.insert(0, ident)
    idx = {p: q for q, p in enumerate(els)}
    n = len(els)
    mult = [[0] * n for _ in range(n)]
    for a, pa in enumerate(els):
        for b, pb in enumerate(els):
            mult[a][b] = idx[tuple(pa[pb[i]] for i in range(k))]
    return from_mult(f"S{k}", n, mult)

def sl23():
    """SL(2,3): 2x2 matrices over F3 with determinant 1, order 24."""
    els = [(a, b, c, d) for a in range(3) for b in range(3)
           for c in range(3) for d in range(3) if (a * d - b * c) % 3 == 1]
    ident = (1, 0, 0, 1)
    els.remove(ident); els.insert(0, ident)
    idx = {m: q for q, m in enumerate(els)}
    n = len(els)
    mult = [[0] * n for _ in range(n)]
    for x, (a, b, c, d) in enumerate(els):
        for y, (e, f, g, h) in enumerate(els):
            mult[x][y] = idx[((a * e + b * g) % 3, (a * f + b * h) % 3,
                              (c * e + d * g) % 3, (c * f + d * h) % 3)]
    return from_mult("SL23", n, mult)

def quotient(G, gens, name):
    """G / N where N = <gens> is a normal subgroup (normality is checked)."""
    n0, mult0, = G["n"], G["mult"]
    N = {0}
    frontier = [0]
    while frontier:
        x = frontier.pop()
        for g in gens:
            y = mult0[x][g]
            if y not in N:
                N.add(y); frontier.append(y)
    inv0 = G["inv"]
    for x in range(n0):          # normality: x N x^-1 = N
        assert all(mult0[mult0[x][h]][inv0[x]] in N for h in N), f"{name}: subgroup not normal"
    coset = [-1] * n0
    reps = []
    for x in range(n0):
        if coset[x] >= 0:
            continue
        reps.append(x)
        for h in N:
            coset[mult0[x][h]] = len(reps) - 1
    assert coset[0] == 0
    n = len(reps)
    mult = [[coset[mult0[reps[a]][reps[b]]] for b in range(n)] for a in range(n)]
    return from_mult(name, n, mult)

def pauli16():
    """Central product C4 o D4, order 16 = (C4 x D4) / <(2, r^2)>."""
    G = gprod(cyclic(4), dihedral(4))       # order 32; D4 element r^2 has index 2
    return quotient(G, [2 * 8 + 2], "P16")  # (2, r^2) -> 2*8 + 2

def csd(m, H, eps_kernel_index2, name):
    """Z_m |x H where H acts through a sign character with the given
    index-2 kernel (kernel elements fix Z_m, the others invert it)."""
    nH = H["n"]; multH = H["mult"]
    ker = eps_kernel_index2
    assert len(ker) * 2 == nH and 0 in ker
    eps = [1 if h in ker else -1 for h in range(nH)]
    for g in range(nH):          # character check
        for h in range(nH):
            assert eps[multH[g][h]] == eps[g] * eps[h], f"{name}: not a character"
    n = m * nH
    mult = [[0] * n for _ in range(n)]
    for a1 in range(m):
        for h1 in range(nH):
            for a2 in range(m):
                for h2 in range(nH):
                    a = (a1 + eps[h1] * a2) % m
                    mult[a1 * nH + h1][a2 * nH + h2] = a * nH + multH[h1][h2]
    return from_mult(name, n, mult)

def c3sdd4():
    """(24,8) = Z3 |x D4 through the character with kernel <r^2, s>:
    the order-4 rotation inverts Z3, the reflection s acts trivially.
    (The rotation-kernel character gives Dih(Z12) = D12 instead.)"""
    return csd(3, dihedral(4), {0, 2, 4, 6}, "C3sdD4")   # kernel {e, r^2, s, s r^2}

def c7sdd4():
    """Z7 |x D4 through the character with kernel <r^2, s>: the 13th
    group of order 56 (not a product, not generalized dihedral)."""
    return csd(7, dihedral(4), {0, 2, 4, 6}, "C7sdD4")

FACTORY = {
    "D27": lambda: dihedral(27), "D28": lambda: dihedral(28), "D29": lambda: dihedral(29),
    "D30": lambda: dihedral(30), "D31": lambda: dihedral(31),
    "C59": lambda: cyclic(59), "C61": lambda: cyclic(61), "C63": lambda: cyclic(63),
    "C3x21": lambda: gprod(cyclic(3), cyclic(21)),
    "C2x30": lambda: gprod(cyclic(2), cyclic(30)),
    "C2x28": lambda: gprod(cyclic(2), cyclic(28)),
    "C2x2x14": lambda: gprod(cyclic(2), cyclic(2), cyclic(14)),
    "C3x18": lambda: gprod(cyclic(3), cyclic(18)),
    "F55": lambda: semidirect(11, 5, 3),
    "F57": lambda: semidirect(19, 3, 7),
    "SD63a": lambda: semidirect(7, 9, 2),
    "SD63b": lambda: gprod(semidirect(7, 3, 2), cyclic(3)),
    "F56": f56,
    "A5": lambda: alternating(5),
    # other non-abelian groups of order 54..63 (products / dicyclics; D30 ~ D15xC2 excluded as dupe)
    "DIC14": lambda: dicyclic(14),                              # order 56
    "DIC15": lambda: dicyclic(15),                              # order 60
    "D3xD5": lambda: gprod(dihedral(3), dihedral(5)),           # order 60
    "A4xC5": lambda: gprod(alternating(4), cyclic(5)),          # order 60
    "D14xC2": lambda: gprod(dihedral(14), cyclic(2)),           # order 56 (!= D28)
    "D7xC4": lambda: gprod(dihedral(7), cyclic(4)),             # order 56
    "D9xC3": lambda: gprod(dihedral(9), cyclic(3)),             # order 54
    "D5xC6": lambda: gprod(dihedral(5), cyclic(6)),             # order 60
    "F21xC3": lambda: gprod(semidirect(7, 3, 2), cyclic(3)),    # alias SD63b
    # wave 2: completing orders 54, 56, 60
    "He27xC2": lambda: gprod(heisenberg3(), cyclic(2)),         # order 54
    "M27xC2": lambda: gprod(semidirect(9, 3, 4), cyclic(2)),    # order 54
    "D3xC9": lambda: gprod(dihedral(3), cyclic(9)),             # order 54
    "D3xC3xC3": lambda: gprod(dihedral(3), cyclic(3), cyclic(3)),  # order 54
    "M56": lambda: semidirect(7, 8, 6),                         # Z7 |x Z8, order 56
    "DIC7xC2": lambda: gprod(dicyclic(7), cyclic(2)),           # order 56
    "D3xC10": lambda: gprod(dihedral(3), cyclic(10)),           # order 60
    "SD15x4": lambda: semidirect(15, 4, 2),                     # Z15 |x Z4 (r=2), order 60
    "SD15x4i": lambda: semidirect(15, 4, 14),                   # Z15 |x Z4 (inversion), order 60
    "F20xC3": lambda: gprod(semidirect(5, 4, 2), cyclic(3)),    # order 60
    "SD5x12": lambda: semidirect(5, 12, 2),                     # Z5 |x Z12, order 60
    # wave 3: last groups of order 54 + generalized dihedrals (lemma verification)
    "SD9x6": lambda: semidirect(9, 6, 2),                       # Z9 |x Z6 faithful, order 54
    "GD33xC3": lambda: gprod(gdih(3, 3), cyclic(3)),            # Dih(Z3^2) x Z3, order 54
    "GD39": lambda: gdih(3, 9),                                 # Dih(Z3xZ9), order 54 (lemma-check)
    "GD333": lambda: gdih(3, 3, 3),                             # Dih(Z3^3), order 54 (lemma-check)
    "GD2x2x7": lambda: gdih(2, 2, 7),                           # Dih(Z2^2 x Z7), order 56 (lemma-check)
    "D4xC7": lambda: gprod(dihedral(4), cyclic(7)),             # order 56
    "Q8xC7": lambda: gprod(dicyclic(2), cyclic(7)),             # Q8 x Z7, order 56
    "D6xC5": lambda: gprod(dihedral(6), cyclic(5)),             # order 60
    "He27sdA": lambda: he27_sd("A"),                            # He27 |x Z2, order 54
    "He27sdB": lambda: he27_sd("B"),                            # He27 |x Z2, order 54
    "He27sdC": lambda: he27_sd("C"),                            # He27 |x Z2, order 54
    # wave 4 (2026-08-19): the three classes the verified census
    # (group_census.py) found missing from waves 1-3
    "C7sdD4": c7sdd4,                                           # order 56, (Z7 x| D4)
    "DIC5xC3": lambda: gprod(dicyclic(5), cyclic(3)),           # order 60
    "DIC3xC5": lambda: gprod(dicyclic(3), cyclic(5)),           # order 60
    # order-30 closure of the fiber-deletion chains from n = 60, r = 2
    "C3xD5": lambda: gprod(cyclic(3), dihedral(5)),             # order 30
    "C5xD3": lambda: gprod(cyclic(5), dihedral(3)),             # order 30
}

# ---------------- Cayley graph + short-cycle-through-0 check ----------------
def short_cycle_through_0(adj):
    """Is there a C3/C4/C5 through vertex 0? (exact; by vertex-transitivity
    this is equivalent to girth <= 5 on the whole graph)."""
    N0 = adj[0]
    for x in N0:
        if adj[x] & N0:
            return 3
    seen = {}
    for x in N0:
        for z in adj[x]:
            if z == 0:
                continue
            if z in seen and seen[z] != x:
                return 4
            seen.setdefault(z, x)
    for x in N0:
        for a in adj[x]:
            if a == 0:
                continue
            for b in adj[a]:
                if b == 0 or b == x:
                    continue
                if (adj[b] & N0) - {x, a, b}:
                    return 5
    return 0

def girth_full(adj):
    n = len(adj)
    best = 99
    for s in range(n):
        dist = {s: 0}; par = {s: -1}; q = deque([s])
        while q:
            u = q.popleft()
            if dist[u] * 2 >= best:
                continue
            for v in adj[u]:
                if v not in dist:
                    dist[v] = dist[u] + 1; par[v] = u; q.append(v)
                elif par[u] != v and dist[v] >= dist[u]:
                    best = min(best, dist[u] + dist[v] + 1)
    return best

def bipartite(adj):
    n = len(adj)
    col = [-1] * n
    for s in range(n):
        if col[s] >= 0:
            continue
        col[s] = 0; q = deque([s])
        while q:
            u = q.popleft()
            for v in adj[u]:
                if col[v] < 0:
                    col[v] = 1 - col[u]; q.append(v)
                elif col[v] == col[u]:
                    return False
    return True

# ---------------- 3-colorability (same pipeline as lcf_search2) ----------------
import random
def dsatur_once(adj):
    n = len(adj)
    col = [-1] * n
    sat = [set() for _ in range(n)]
    deg = [len(adj[v]) for v in range(n)]
    unc = set(range(n))
    while unc:
        v = max(unc, key=lambda u: (len(sat[u]), deg[u], random.random()))
        free = [c for c in range(3) if c not in sat[v]]
        if not free:
            return False
        c = random.choice(free)
        col[v] = c; unc.discard(v)
        for u in adj[v]:
            sat[u].add(c)
    return True

def tabu3(adj, max_iter):
    n = len(adj)
    col = [random.randrange(3) for _ in range(n)]
    conf = [0] * n
    conflicted = set()
    for v in range(n):
        c = sum(1 for u in adj[v] if col[u] == col[v])
        conf[v] = c
        if c:
            conflicted.add(v)
    if not conflicted:
        return True
    tabu = {}
    for it in range(max_iter):
        v = random.choice(tuple(conflicted))
        counts = [0, 0, 0]
        for u in adj[v]:
            counts[col[u]] += 1
        best = min(range(3), key=lambda c: (counts[c], tabu.get((v, c), -1) >= it, random.random()))
        if best == col[v]:
            best = min((c for c in range(3) if c != col[v]), key=lambda c: counts[c])
        old = col[v]
        tabu[(v, old)] = it + random.randrange(5, 12)
        col[v] = best
        for u in adj[v]:
            if col[u] == old:
                conf[u] -= 1
                if conf[u] == 0:
                    conflicted.discard(u)
            if col[u] == best:
                conf[u] += 1
                conflicted.add(u)
        conf[v] = counts[best]
        if conf[v]:
            conflicted.add(v)
        else:
            conflicted.discard(v)
        if not conflicted:
            return True
    return False

def heuristic3(adj):
    for _ in range(2):
        if dsatur_once(adj):
            return True
    return tabu3(adj, 9000)

def sat3(adj):
    n = len(adj)
    cls = [[v * 3 + c + 1 for c in range(3)] for v in range(n)]
    for a in range(n):
        for b in adj[a]:
            if a < b:
                for c in range(3):
                    cls.append([-(a * 3 + c + 1), -(b * 3 + c + 1)])
    cnf = f"p cnf {n*3} {len(cls)}\n" + "".join(" ".join(map(str, cl)) + " 0\n" for cl in cls)
    p = subprocess.run([CADICAL, "-q", "-"], input=cnf, capture_output=True, text=True)
    if p.returncode == 10: return True
    if p.returncode == 20: return False
    raise RuntimeError(f"cadical rc={p.returncode}")

# ---------------- exhaustive enumeration with pruning ----------------
def run_group(spec, deg):
    G = FACTORY[spec]()
    n, mult, inv = G["n"], G["mult"], G["inv"]
    LOG = os.path.join(ROOT, "logs", f"cayley_{spec}_d{deg}.log")
    def log(m):
        with open(LOG, "a") as f:
            f.write(m + "\n")

    units = []          # ('i', g) involution | ('p', g, g^-1) pair
    for g in range(1, n):
        if inv[g] == g:
            units.append(("i", g))
        elif g < inv[g]:
            units.append(("p", g, inv[g]))
    ninv = sum(1 for u in units if u[0] == "i")
    log(f"START {spec} n={n} deg={deg} units: {len(units)} ({ninv} involutions, {len(units)-ninv} pairs)")

    adj = [set() for _ in range(n)]
    stats = {"leaf": 0, "girthok": 0, "nonbip": 0, "hard": 0, "sat": 0, "nodes": 0}
    t0 = time.time()

    def add_gen(g):
        added = []
        for v in range(n):
            u = mult[v][g]
            if u != v and u not in adj[v]:
                adj[v].add(u); adj[u].add(v); added.append((v, u))
        return added

    def undo(added):
        for v, u in added:
            adj[v].discard(u); adj[u].discard(v)

    def leaf(S):
        stats["leaf"] += 1; stats["girthok"] += 1
        if stats["leaf"] % 20000 == 0:
            el = time.time() - t0
            log(f"  ... {stats['leaf']} girth-ok leaves, nodes {stats['nodes']}, "
                f"nonbip {stats['nonbip']}, hard {stats['hard']}, sat {stats['sat']} ({el:.0f}s)")
        if bipartite(adj):
            return
        stats["nonbip"] += 1
        if heuristic3(adj):
            return
        stats["hard"] += 1
        if sat3(adj):
            stats["sat"] += 1
            return
        # JACKPOT: girth re-checked with the full, independent method
        g = girth_full(adj)
        edges = sorted((a, b) for a in range(n) for b in adj[a] if a < b)
        log(f"JACKPOT?? girth_full={g} S={S} m={len(edges)}")
        if g >= 6:
            with open(os.path.join(ROOT, "JACKPOT.txt"), "a") as f:
                f.write(f"cayley group={spec} n={n} deg={deg} S={S} m={len(edges)} "
                        f"edges={json.dumps(edges)}\n")
            print("JACKPOT!", spec, S)
            sys.exit(0)

    def rec(start, budget, S):
        if budget == 0:
            leaf(list(S))
            return
        for k in range(start, len(units)):
            u = units[k]
            cost = 1 if u[0] == "i" else 2
            if cost > budget:
                continue
            gens = [u[1]] if u[0] == "i" else [u[1], u[2]]
            added = []
            for g in gens:
                added += add_gen(g)
            stats["nodes"] += 1
            if not short_cycle_through_0(adj):
                S.append(u)
                rec(k + 1, budget - cost, S)
                S.pop()
            undo(added)

    rec(0, deg, [])
    el = time.time() - t0
    msg = (f"[cayley {spec} d{deg}] EXHAUSTIVE in {el:.0f}s: nodes {stats['nodes']}, "
           f"girth-ok leaves {stats['girthok']}, non-bipartite {stats['nonbip']}, "
           f"hard {stats['hard']}, sat-UNSAT-check {stats['sat']} - no jackpot")
    log("END " + msg)
    print(msg)

# ---------------- selftest ----------------
def selftest():
    C6 = cyclic(6)
    adj = [set() for _ in range(6)]
    for v in range(6):
        for g in (1, 5):
            adj[v].add(C6["mult"][v][g]); adj[C6["mult"][v][g]].add(v)
    assert short_cycle_through_0(adj) == 0 and girth_full(adj) == 6 and bipartite(adj)
    C5g = cyclic(5)
    adj = [set() for _ in range(5)]
    for v in range(5):
        for g in (1, 4):
            adj[v].add(C5g["mult"][v][g]); adj[C5g["mult"][v][g]].add(v)
    assert short_cycle_through_0(adj) == 5
    C63 = cyclic(63)
    adj = [set() for _ in range(63)]
    for v in range(63):
        for g in (1, 62, 2, 61):
            adj[v].add(C63["mult"][v][g]); adj[C63["mult"][v][g]].add(v)
    assert short_cycle_through_0(adj) == 3
    # D5, S = {sigma, sigma r, sigma r^2}: bipartite, even cycles; sigma*sigma r = r -> C?
    D5 = dihedral(5)
    adj = [set() for _ in range(10)]
    for v in range(10):
        for g in (5, 6):     # sigma, sigma r
            adj[v].add(D5["mult"][v][g]); adj[D5["mult"][v][g]].add(v)
    # 2 reflections: cycle of length 2*ord(r) = 10
    assert short_cycle_through_0(adj) == 0 and girth_full(adj) == 10
    print("selftest OK")

if __name__ == "__main__":
    if len(sys.argv) > 1 and sys.argv[1] == "selftest":
        selftest()
        sys.exit(0)
    specs = sys.argv[1].split(",")
    deg = int(sys.argv[2])
    for spec in specs:
        run_group(spec, deg)


==> anc/exoo66.py <==
"""Reconstruction of the Exoo-Goedgebeur LCF(6,11) graph (n_6(4) <= 66),
verification of its properties and vertex-criticality test via SAT (CaDiCaL).

LCF(r,s): n = r*s, orbits i = {v_{i+r*j} : 0<=j<s}, automorphism v_x -> v_{x+r}.
Entry t in row i: edges (v_{i+r*j}, v_{i+r*j+t}) for every j, indices mod n.
"""
import subprocess, sys, os
from itertools import combinations

CADICAL = os.environ.get("CADICAL") or next(
    (p for p in [
        os.path.expanduser("~/sat-modulo-symmetries/cadical_sms/build/cadical"),
        os.path.expanduser("~/.elan/toolchains/leanprover--lean4---v4.32.2/bin/cadical"),
        os.path.expanduser(r"~\.elan\toolchains\leanprover--lean4---v4.32.2\bin\cadical.exe"),
    ] if os.path.exists(p)), "cadical")
R, S = 6, 11
N = R * S
ROWS = {
    0: [1, 6, -23, -6, -1],
    1: [1, 9, 14, 23, -1],
    2: [1, 26, 33, -10, -1],
    3: [1, 18, -18, -14, -1],
    4: [1, 10, -26, -9, -1],
    5: [1, 18, 33, -18, -1],
}

edges = set()
for i in range(R):
    for t in ROWS[i]:
        for j in range(S):
            a = (i + R * j) % N
            b = (i + R * j + t) % N
            edges.add((min(a, b), max(a, b)))
edges = sorted(edges)
adj = [set() for _ in range(N)]
for a, b in edges:
    adj[a].add(b); adj[b].add(a)

print(f"n={N}, m={len(edges)}, degrees: min={min(len(a) for a in adj)} max={max(len(a) for a in adj)}")

# --- girth: no C3/C4/C5, a C6 exists (BFS from every vertex) ---
def girth_at_most(k):
    """Return the length of the shortest cycle if <= k, else None (BFS)."""
    best = None
    for s in range(N):
        dist = {s: 0}; par = {s: -1}; q = [s]
        while q:
            nq = []
            for u in q:
                for v in adj[u]:
                    if v not in dist:
                        dist[v] = dist[u] + 1; par[v] = u
                        if dist[v] * 2 <= k:
                            nq.append(v)
                    elif par[u] != v and dist[v] >= dist[u]:
                        c = dist[u] + dist[v] + 1
                        if best is None or c < best:
                            best = c
            q = nq
    return best

g = girth_at_most(7)
print(f"girth = {g}")

# --- 3-colorability via SAT ---
def color_cnf(verts, edgs, k):
    """CNF: proper k-coloring. Var x[v][c] = v*k + c + 1."""
    idx = {v: i for i, v in enumerate(verts)}
    cls = []
    for v in verts:
        cls.append([idx[v] * k + c + 1 for c in range(k)])
        # (at-most-one not needed for colorability)
    for a, b in edgs:
        for c in range(k):
            cls.append([-(idx[a] * k + c + 1), -(idx[b] * k + c + 1)])
    return len(verts) * k, cls

def sat(nvars, cls):
    cnf = f"p cnf {nvars} {len(cls)}\n" + "".join(" ".join(map(str, c)) + " 0\n" for c in cls)
    p = subprocess.run([CADICAL, "-q", "-"], input=cnf, capture_output=True, text=True)
    if p.returncode == 10: return True
    if p.returncode == 20: return False
    raise RuntimeError(f"cadical rc={p.returncode}: {p.stdout[:200]} {p.stderr[:200]}")

def colorable(verts, edgs, k):
    nv, cls = color_cnf(verts, edgs, k)
    return sat(nv, cls)

all_v = list(range(N))
c3 = colorable(all_v, edges, 3)
c4 = colorable(all_v, edges, 4)
print(f"3-colorable: {c3}   4-colorable: {c4}")
if c3 or not c4 or g != 6:
    print("!! the graph does not have the expected properties, STOP"); sys.exit(1)
print("VERIFIED: 66 vertices, girth 6, chi = 4")

# --- vertex-criticality test: does G - v stay non-3-colorable for some v? ---
print("\n--- criticality test (G - v, 66 SAT runs) ---")
non_critical = []
for v in range(N):
    vs = [u for u in all_v if u != v]
    es = [(a, b) for a, b in edges if a != v and b != v]
    if not colorable(vs, es, 3):
        non_critical.append(v)
        print(f"  !!! G - {v} still NOT 3-colorable -> record at 65 vertices!")
if not non_critical:
    print("  None: the graph is vertex-critical (every G-v is 3-colorable).")
else:
    print(f"  Removable vertices: {non_critical}")


==> anc/falsify.py <==
"""Falsifiability test: the verifiers must REJECT corrupted objects.

1. G64 - e (any edge): being edge-critical it must BECOME 3-colorable
   -> the solvers must answer SAT (shows they are not stuck on UNSAT).
2. G64 + an edge closing a triangle: the girth check must find the C3.
3. Girth with a NEW METHOD (never used so far): for each edge (a,b), the
   shortest cycle through it is dist_{G-e}(a,b)+1; the minimum over all edges
   is the girth. It must give 6.
"""
import random
from collections import deque
from pysat.solvers import Minisat22

R, N = 8, 64
ORBITS = [(0, 15), (0, 24), (0, 49), (0, 60), (1, 5), (1, 22), (1, 38), (1, 42),
          (2, 10), (2, 32), (2, 45), (2, 52), (3, 17), (3, 32), (3, 42), (4, 8),
          (5, 1), (5, 41), (5, 42), (5, 57)]
E = set()
for i, t in ORBITS:
    for j in range(8):
        a = (i + R * j) % N
        b = (a + t) % N
        E.add((min(a, b), max(a, b)))
E = sorted(E)
adj = [set() for _ in range(N)]
for a, b in E:
    adj[a].add(b); adj[b].add(a)

def sat3(edges):
    cls = [[v * 3 + c + 1 for c in range(3)] for v in range(N)]
    for a, b in edges:
        for c in range(3):
            cls.append([-(a * 3 + c + 1), -(b * 3 + c + 1)])
    with Minisat22(bootstrap_with=cls) as s:
        return s.solve()

random.seed(2026)
ok = True

# --- 1. edge removal: it must become 3-colorable (edge-criticality) ---
print("Test 1: G64 - e must be 3-colorable (5 random edges + UNSAT check on G64)")
assert sat3(E) is False, "BUG: G64 should be UNSAT!"
print("  [OK] full G64: UNSAT (confirmation)")
for e in random.sample(E, 5):
    r = sat3([x for x in E if x != e])
    print(f"  [{'OK' if r else 'FAIL'}] G64 - {e}: SAT={r} (expected True)")
    ok &= r

# --- 2. edge closing a triangle: the girth check must reject ---
print("Test 2: G64 + an edge at distance 2 must contain a C3")
a = 0
b = next(iter(adj[next(iter(adj[0]))] - adj[0] - {0}))   # neighbor of a neighbor
E2 = sorted(set(E) | {(min(a, b), max(a, b))})
adj2 = [set() for _ in range(N)]
for x, y in E2:
    adj2[x].add(y); adj2[y].add(x)
tri = [(x, y, z) for x, y in E2 for z in (adj2[x] & adj2[y])]
print(f"  [{'OK' if tri else 'FAIL'}] added ({a},{b}): found {len(tri)} triangles (expected >0)")
ok &= bool(tri)

# --- 3. girth with an independent method (never used before) ---
print("Test 3: girth via 'shortest cycle through each edge'")
def dist_without(a, b):
    dist = {a: 0}; q = deque([a])
    while q:
        u = q.popleft()
        for v in adj[u]:
            if (min(u, v), max(u, v)) == (min(a, b), max(a, b)):
                continue
            if v not in dist:
                dist[v] = dist[u] + 1
                if v == b:
                    return dist[b]
                q.append(v)
    return None

g = min(dist_without(a, b) + 1 for a, b in E if dist_without(a, b) is not None)
print(f"  [{'OK' if g == 6 else 'FAIL'}] girth = {g} (expected 6)")
ok &= (g == 6)

print()
print("=== FALSIFIABILITY: ALL TESTS PASSED ===" if ok else "=== SOMETHING IS WRONG ===")
raise SystemExit(0 if ok else 1)


==> anc/gen_record64_lean.py <==
"""Generate Record64.lean: complete formal certification of n_6(4) <= 64."""
import json
from collections import deque

data = json.load(open("record64.json"))
edges = [tuple(e) for e in data["edges"]]
col4 = data["col4"]
N = 64
adj = [set() for _ in range(N)]
for a, b in edges:
    adj[a].add(b); adj[b].add(a)

# find an explicit C6 (witness of the exact girth)
def find_c6():
    for a in range(N):
        for b in adj[a]:
            for c in adj[b]:
                if c in (a,) or c in adj[a]: continue
                for d in adj[c]:
                    if d in (a, b) or d in adj[b]: continue
                    for e in adj[d]:
                        if e in (a, b, c) or e in adj[c] or e in adj[a]: continue
                        for f in adj[e]:
                            if f in (b, c, d) or f not in adj[a]: continue
                            if f in adj[d]: continue
                            if f == a: continue
                            return [a, b, c, d, e, f]
    return None

c6 = find_c6()
assert c6 is not None
print("C6 witness:", c6)

adj_rows = ",\n   ".join("[" + ", ".join(map(str, sorted(adj[i]))) + "]" for i in range(N))
col_list = ", ".join(map(str, col4))
cert = open("cert64.txt").read().strip()
a, b, c, d, e, f = c6

TEMPLATE = r"""/-!
# Formal certification: n₆(4) ≤ 64

`G64`: 64 vertices, 152 edges, girth exactly 6 (no C3/C4/C5, one explicit C6),
4-colorable but NOT 3-colorable (χ = 4). Improves the Exoo–Goedgebeur bound
n₆(4) ≤ 66 (2018). Core Lean 4 only, no dependencies.

Non-3-colorability is proved via a **refutation certificate**: a tree
(serialized in `certStr`) whose branches cover the 3 colors of a vertex and whose
leaves exhibit a monochromatic edge. The checker `step` walks it; the soundness
theorem `step_sound` (kernel-pure, induction on the fuel) guarantees that if the
checker accepts, no proper 3-coloring can exist. The certificate was produced
by an external MRV/forward-checking search, but its correctness is NOT
assumed: it is re-verified in full by the checker inside Lean.
-/

namespace Record64

/-- Adjacency list of the graph `G64` (64 vertices, 152 edges). -/
def adjList : List (List Nat) :=
  [@ADJ_ROWS@]

/-- Adjacency as a boolean function on the naturals. -/
def adjN (u v : Nat) : Bool := (adjList.getD u []).contains v

abbrev V := Fin 64

/-- The adjacency relation. -/
def Adj (u v : V) : Prop := adjN u.val v.val = true

instance (u v : V) : Decidable (Adj u v) :=
  inferInstanceAs (Decidable (adjN u.val v.val = true))

theorem adj_symm : ∀ u v : V, Adj u v → Adj v u := by native_decide
theorem adj_irrefl : ∀ u : V, ¬ Adj u u := by native_decide

/-! ## Girth = 6 -/

theorem no_C3 : ∀ a b : V, Adj a b → ∀ c : V, Adj b c → ¬ Adj a c := by
  native_decide

theorem no_C4 : ∀ a b : V, Adj a b → ∀ c : V, Adj b c → ∀ d : V, Adj c d →
    a ≠ c → b ≠ d → ¬ Adj d a := by
  native_decide

theorem no_C5 : ∀ a b : V, Adj a b → ∀ c : V, Adj b c → ∀ d : V, Adj c d →
    ∀ e : V, Adj d e → Adj e a →
    a = c ∨ a = d ∨ b = d ∨ b = e ∨ c = e := by
  native_decide

/-- An explicit cycle of length 6: girth exactly 6. -/
theorem has_C6 :
    Adj @A@ @B@ ∧ Adj @B@ @C@ ∧ Adj @C@ @D@ ∧ Adj @D@ @E@ ∧ Adj @E@ @F@ ∧ Adj @F@ @A@ := by
  native_decide

/-! ## Colorings -/

def Proper (k : Nat) (c : V → Fin k) : Prop := ∀ u v : V, Adj u v → c u ≠ c v

instance (k : Nat) (c : V → Fin k) : Decidable (Proper k c) :=
  inferInstanceAs (Decidable (∀ u v : V, Adj u v → c u ≠ c v))

def Colorable (k : Nat) : Prop := ∃ c : V → Fin k, Proper k c

/-- Explicit 4-coloring (certificate). -/
def col4List : List (Fin 4) :=
  [@COL_LIST@]

def col4 (v : V) : Fin 4 := col4List.getD v.val 0

theorem col4_proper : Proper 4 col4 := by native_decide

theorem colorable4 : Colorable 4 := ⟨col4, col4_proper⟩

/-! ## Non-3-colorability via refutation certificate -/

/-- Look up the value assigned to `x` (the most recent binding wins). -/
def lookupA : List (Nat × Nat) → Nat → Option Nat
  | [], _ => none
  | (a, b) :: rest, x => if x = a then some b else lookupA rest x

/-- Certificate checker. `arr` is the tree serialized in preorder:
`0, v, t₀, t₁, t₂` = case split on the 3 colors of `v`;
`1, u, w` = leaf: `u` and `w` adjacent and with the same assigned color.
Returns the position right after the subtree, or `none` if the check fails. -/
def step (arr : Array Nat) : Nat → List (Nat × Nat) → Nat → Option Nat
  | 0, _, _ => none
  | fuel + 1, asg, pos =>
    match arr[pos]? with
    | some 0 =>
      match arr[pos + 1]? with
      | some v =>
        if v < 64 then
          match step arr fuel ((v, 0) :: asg) (pos + 2) with
          | none => none
          | some p1 =>
            match step arr fuel ((v, 1) :: asg) p1 with
            | none => none
            | some p2 => step arr fuel ((v, 2) :: asg) p2
        else none
      | none => none
    | some 1 =>
      match arr[pos + 1]?, arr[pos + 2]? with
      | some u, some w =>
        match lookupA asg u, lookupA asg w with
        | some cu, some cw =>
          if u < 64 ∧ w < 64 ∧ adjN u w = true ∧ cu = cw then some (pos + 3) else none
        | _, _ => none
      | _, _ => none
    | _ => none

/-- The partial assignment `asg` is consistent with the total coloring `f`. -/
def Consistent (f : V → Fin 3) (asg : List (Nat × Nat)) : Prop :=
  ∀ x c, lookupA asg x = some c → ∃ h : x < 64, (f ⟨x, h⟩).val = c

theorem consistent_nil (f : V → Fin 3) : Consistent f [] := by
  intro x c h
  simp [lookupA] at h

theorem consistent_cons (f : V → Fin 3) (asg : List (Nat × Nat))
    (hc : Consistent f asg) (v : Nat) (hv : v < 64) (c : Nat)
    (hfc : (f ⟨v, hv⟩).val = c) : Consistent f ((v, c) :: asg) := by
  intro x c' h
  simp only [lookupA] at h
  split at h
  · rename_i hxv
    subst hxv
    exact ⟨hv, by injection h with h'; rw [← h']; exact hfc⟩
  · exact hc x c' h

/-- **Soundness of the checker**: if the certificate is accepted starting from an
assignment consistent with a proper 3-coloring `f`, contradiction. -/
theorem step_sound (arr : Array Nat) (f : V → Fin 3)
    (hf : ∀ u v : V, Adj u v → f u ≠ f v) :
    ∀ (fuel : Nat) (asg : List (Nat × Nat)) (pos p' : Nat),
      Consistent f asg → step arr fuel asg pos = some p' → False := by
  intro fuel
  induction fuel with
  | zero => intro asg pos p' _ h; simp [step] at h
  | succ n ih =>
    intro asg pos p' hcons h
    simp only [step] at h
    split at h
    · -- tag 0: branch
      split at h
      · rename_i v hv
        split at h
        · rename_i hvlt
          split at h
          · simp at h
          · rename_i p1 h0
            split at h
            · simp at h
            · rename_i p2 h1
              -- all three subtrees are accepted: h0 (color 0), h1 (color 1), h (color 2)
              have hflt : (f ⟨v, hvlt⟩).val < 3 := (f ⟨v, hvlt⟩).isLt
              have h0' : (f ⟨v, hvlt⟩).val = 0 ∨ (f ⟨v, hvlt⟩).val = 1 ∨ (f ⟨v, hvlt⟩).val = 2 := by omega
              match h0' with
              | Or.inl hc =>
                exact ih ((v, 0) :: asg) (pos + 2) p1
                  (consistent_cons f asg hcons v hvlt 0 hc) h0
              | Or.inr (Or.inl hc) =>
                exact ih ((v, 1) :: asg) p1 p2
                  (consistent_cons f asg hcons v hvlt 1 hc) h1
              | Or.inr (Or.inr hc) =>
                exact ih ((v, 2) :: asg) p2 p'
                  (consistent_cons f asg hcons v hvlt 2 hc) h
        · simp at h
      · simp at h
    · -- tag 1: leaf
      split at h
      · rename_i u w hequ heqw
        split at h
        · rename_i cu cw hlu hlw
          split at h
          · rename_i hgood
            have ⟨hu64, hw64, hadj, hcc⟩ := hgood
            have ⟨hu', hfu⟩ := hcons u cu hlu
            have ⟨hw', hfw⟩ := hcons w cw hlw
            have heq : f ⟨u, hu'⟩ = f ⟨w, hw'⟩ := by
              apply Fin.ext
              rw [hfu, hfw, hcc]
            exact hf ⟨u, hu'⟩ ⟨w, hw'⟩ hadj heq
          · simp at h
        · simp at h
      · simp at h
    · simp at h

/-- The refutation certificate (produced by the external search; re-verified here). -/
def certStr : String := "@CERT@"

def cert : Array Nat :=
  ((certStr.splitOn " ").filterMap (·.toNat?)).toArray

/-- The checker accepts the certificate. -/
theorem cert_accepted : (step cert 200 [] 0).isSome = true := by native_decide

theorem not_colorable3 : ¬ Colorable 3 := by
  intro hcol
  match hcol with
  | ⟨f, hf⟩ =>
    cases hstep : step cert 200 [] 0 with
    | none => have := cert_accepted; rw [hstep] at this; simp [Option.isSome] at this
    | some p => exact step_sound cert f hf 200 [] 0 p (consistent_nil f) hstep

/-! ## Chromatic number ≥ 4 -/

def castLE {j k : Nat} (h : j ≤ k) (a : Fin j) : Fin k :=
  ⟨a.val, Nat.lt_of_lt_of_le a.isLt h⟩

theorem castLE_inj {j k : Nat} (h : j ≤ k) {a b : Fin j}
    (hab : castLE h a = castLE h b) : a = b := by
  have hval : a.val = b.val := congrArg (fun x : Fin k => x.val) hab
  exact Fin.ext hval

theorem colorable_mono {j k : Nat} (h : j ≤ k) : Colorable j → Colorable k := by
  intro hc
  match hc with
  | ⟨c, hc⟩ =>
    exact ⟨fun v => castLE h (c v), fun u v huv heq => hc u v huv (castLE_inj h heq)⟩

theorem chromatic_ge_4 : ∀ k : Nat, Colorable k → 4 ≤ k := by
  intro k hk
  cases Nat.lt_or_ge k 4 with
  | inl hlt => exact absurd (colorable_mono (by omega) hk) not_colorable3
  | inr hge => exact hge

/-! ## Final theorem -/

/-- **n₆(4) ≤ 64**: `G64` has no cycles of length 3, 4, 5 (girth ≥ 6; with
`has_C6`, girth = 6), is 4-colorable and is not 3-colorable: χ(G64) = 4. -/
theorem n6_4_le_64 :
    (∀ a b : V, Adj a b → ∀ c : V, Adj b c → ¬ Adj a c) ∧
    (∀ a b : V, Adj a b → ∀ c : V, Adj b c → ∀ d : V, Adj c d →
      a ≠ c → b ≠ d → ¬ Adj d a) ∧
    (∀ a b : V, Adj a b → ∀ c : V, Adj b c → ∀ d : V, Adj c d →
      ∀ e : V, Adj d e → Adj e a → a = c ∨ a = d ∨ b = d ∨ b = e ∨ c = e) ∧
    Colorable 4 ∧
    ¬ Colorable 3 :=
  ⟨no_C3, no_C4, no_C5, colorable4, not_colorable3⟩

end Record64

#print axioms Record64.n6_4_le_64
#print axioms Record64.step_sound
"""

out = (TEMPLATE
       .replace("@ADJ_ROWS@", adj_rows)
       .replace("@COL_LIST@", col_list)
       .replace("@A@", str(a)).replace("@B@", str(b)).replace("@C@", str(c))
       .replace("@D@", str(d)).replace("@E@", str(e)).replace("@F@", str(f))
       .replace("@CERT@", cert))
with open("Record64.lean", "w", encoding="utf-8") as fh:
    fh.write(out)
print(f"wrote Record64.lean ({len(out)/1048576:.1f} MB)")


==> anc/gencert.js <==
// Emits the refutation certificate (MRV-FC tree with killer tracking) for the
// non-3-colorability of G64, and validates it with a checker identical to the
// semantics of the Lean checker.
//
// Format (preorder, Nat tokens):
//   branch: 0, v, <t0>, <t1>, <t2>     (the checker assigns v:=0/1/2 in the children)
//   leaf:   1, u, w                    (asg[u] == asg[w] and adj(u,w): contradiction)
const fs = require("fs");
const data = JSON.parse(fs.readFileSync("record64.json", "utf8"));
const N = 64;
const adjM = Array.from({ length: N }, () => new Uint8Array(N));
const adjL = Array.from({ length: N }, () => []);
for (const [a, b] of data.edges) {
  adjM[a][b] = 1; adjM[b][a] = 1; adjL[a].push(b); adjL[b].push(a);
}
const POP = [0, 1, 1, 2, 1, 2, 2, 3];

const dom = new Uint8Array(N).fill(7);
const col = new Int8Array(N).fill(-1);
const killer = Array.from({ length: N }, () => new Int32Array(3).fill(-1));
const out = [];

function pick() {
  let v = -1, bestp = 4;
  for (let u = 0; u < N; u++) {
    if (col[u] < 0) {
      const p = POP[dom[u]];
      if (p < bestp) { bestp = p; v = u; if (p <= 1) break; }
    }
  }
  return v;
}

// refutes the current state; emits the subtree. Always returns (UNSAT guaranteed).
function refute() {
  const v = pick();
  out.push(0, v);
  for (let c = 0; c < 3; c++) {
    if (!((dom[v] >> c) & 1)) {
      // color already killed by killer[v][c] (assigned, color c, adjacent)
      out.push(1, v, killer[v][c]);
      continue;
    }
    // assign v := c and propagate
    col[v] = c;
    const changed = [];
    let wiped = -1;
    for (const u of adjL[v]) {
      if (col[u] < 0 && ((dom[u] >> c) & 1)) {
        dom[u] &= ~(1 << c); killer[u][c] = v; changed.push(u);
        if (dom[u] === 0) { wiped = u; break; }
      }
    }
    if (wiped >= 0) {
      // wipeout: all 3 colors of `wiped` killed by assigned neighbors
      out.push(0, wiped);
      for (let k = 0; k < 3; k++) out.push(1, wiped, killer[wiped][k]);
    } else {
      refute();
    }
    for (const u of changed) { dom[u] |= (1 << c); killer[u][c] = -1; }
    col[v] = -1;
  }
}

console.time("emission");
refute();
console.timeEnd("emission");
console.log(`tokens: ${out.length.toLocaleString()}`);

// --- validation: checker with semantics identical to the Lean one ---
function adjN(u, w) { return u < N && w < N && adjM[u][w] === 1; }
function lookup(asg, x) {
  for (const [a, b] of asg) if (a === x) return b;
  return null;
}
function step(pos, asg, fuel) {
  if (fuel === 0) return null;
  const tag = out[pos];
  if (tag === 0) {
    const v = out[pos + 1];
    if (!(v < N)) return null;
    let p = pos + 2;
    for (let c = 0; c < 3; c++) {
      p = step(p, [[v, c], ...asg], fuel - 1);
      if (p === null) return null;
    }
    return p;
  } else if (tag === 1) {
    const u = out[pos + 1], w = out[pos + 2];
    const cu = lookup(asg, u), cw = lookup(asg, w);
    if (adjN(u, w) && cu !== null && cw !== null && cu === cw) return pos + 3;
    return null;
  }
  return null;
}
console.time("validation");
const end = step(0, [], 200);
console.timeEnd("validation");
if (end !== out.length) {
  console.log(`VALIDATION FAILED: end=${end} != ${out.length}`);
  process.exit(1);
}
console.log("certificate VALID (JS checker, Lean semantics)");
fs.writeFileSync("cert64.txt", out.join(" "));
console.log(`wrote cert64.txt (${(fs.statSync("cert64.txt").size / 1048576).toFixed(1)} MB)`);


==> anc/group_census.py <==
"""Verified census of the finite groups behind the symmetry obstructions.

Two independent claims in the paper quantify over ALL groups of a given
order, so their soundness needs a complete, verified list of isomorphism
classes:

  1. the semiregular-slice proposition quantifies over all groups H with
     r*|H| = n for r in {2,3} and 29 <= n <= 63 (orders 10..31);
  2. the Cayley proposition quantifies over all groups of orders 54..63.

This script builds explicit candidate lists for every such order, then
  - re-checks each multiplication table completely (identity, inverses,
    FULL associativity - not sampled),
  - checks the candidates pairwise for isomorphism (brute-force generator
    mapping, preceded by cheap invariants),
  - checks that the number of isomorphism classes equals the classical
    classification count (OEIS A000001),
  - for orders 54..63, additionally derives the candidate list from
    Sylow-theoretic completeness arguments (documented inline), so the
    census does not depend on the literature count alone,
  - maps every class to how the paper covers it: the abelian lemma, the
    generalized-dihedral lemma, or an exhaustive-enumeration log.

Exit 0 means every check passed.  Usage:
  python3 group_census.py small    # orders 10..31 (slice table)
  python3 group_census.py cayley   # orders 54..63 (Cayley proposition)
  python3 group_census.py          # both
"""
import os, sys
import cayley
from cayley import (cyclic, dihedral, dicyclic, gprod, gdih, semidirect,
                    heisenberg3, alternating, symmetric, sl23, zsd2,
                    c4sdc4, pauli16, c3sdd4, sd2, from_mult, quotient)

ROOT = os.path.dirname(os.path.abspath(__file__))

# Number of groups of each order (OEIS A000001) for every order we use.
A000001 = {10: 2, 11: 1, 12: 5, 13: 1, 14: 2, 15: 1, 16: 14, 17: 1, 18: 5,
           19: 1, 20: 5, 21: 2, 22: 2, 23: 1, 24: 15, 25: 2, 26: 2, 27: 5,
           28: 4, 29: 1, 30: 4, 31: 1,
           54: 15, 55: 2, 56: 13, 57: 2, 58: 2, 59: 1, 60: 13, 61: 1,
           62: 2, 63: 4}

# ------------------------------------------------------------ basic checks
def full_check(G):
    """Complete (not sampled) group-axiom check of a mult table."""
    n, mult, inv = G["n"], G["mult"], G["inv"]
    assert all(mult[0][g] == g and mult[g][0] == g for g in range(n)), G["name"]
    assert all(mult[g][inv[g]] == 0 and mult[inv[g]][g] == 0 for g in range(n)), G["name"]
    for a in range(n):
        ma = mult[a]
        for b in range(n):
            mab = mult[ma[b]]
            mb = mult[b]
            for c in range(n):
                assert mab[c] == ma[mb[c]], f"{G['name']}: not associative"

def element_order(G, g):
    o, x = 1, g
    while x != 0:
        x = G["mult"][x][g]; o += 1
    return o

def invariants(G):
    n, mult = G["n"], G["mult"]
    orders = tuple(sorted(element_order(G, g) for g in range(n)))
    abelian = all(mult[a][b] == mult[b][a] for a in range(n) for b in range(n))
    center = sum(1 for a in range(n)
                 if all(mult[a][b] == mult[b][a] for b in range(n)))
    # conjugacy class count
    seen, ncls = set(), 0
    inv = G["inv"]
    for a in range(n):
        if a in seen:
            continue
        ncls += 1
        for x in range(n):
            seen.add(mult[mult[x][a]][inv[x]])
    return (n, orders, abelian, center, ncls)

# ------------------------------------------------------- isomorphism tests
def closure(G, gens):
    S = {0}
    frontier = [0]
    while frontier:
        x = frontier.pop()
        for g in gens:
            y = G["mult"][x][g]
            if y not in S:
                S.add(y); frontier.append(y)
    return S

def gen_set(G):
    """A small generating set, greedily built from high-order elements."""
    n = G["n"]
    by_order = sorted(range(1, n), key=lambda g: -element_order(G, g))
    gens, S = [], {0}
    for g in by_order:
        if g not in S:
            gens.append(g)
            S = closure(G, gens)
            if len(S) == n:
                return gens
    raise AssertionError("no generating set found")

def _extend(G, H, gens, images):
    """Map determined by gens -> images via BFS; None on conflict."""
    n = G["n"]
    f = [-1] * n
    f[0] = 0
    frontier = [0]
    while frontier:
        x = frontier.pop()
        for g, h in zip(gens, images):
            y = G["mult"][x][g]
            fy = H["mult"][f[x]][h]
            if f[y] == -1:
                f[y] = fy; frontier.append(y)
            elif f[y] != fy:
                return None
    return f

def isomorphic(G, H, invG=None, invH=None):
    if (invG or invariants(G)) != (invH or invariants(H)):
        return False
    gens = gen_set(G)
    gorders = [element_order(G, g) for g in gens]
    n = H["n"]
    cands = [[h for h in range(1, n) if element_order(H, h) == o] for o in gorders]

    def rec(i, images):
        if i == len(gens):
            f = _extend(G, H, gens, images)
            if f is None or -1 in f or len(set(f)) != n:
                return False
            mg, mh = G["mult"], H["mult"]
            return all(f[mg[a][b]] == mh[f[a]][f[b]]
                       for a in range(n) for b in range(n))
        return any(rec(i + 1, images + [h]) for h in cands[i])
    return rec(0, [])

def dedupe(groups):
    """Group the candidates into isomorphism classes (list of lists)."""
    classes = []
    invs = [invariants(G) for G in groups]
    for G, iv in zip(groups, invs):
        for cls in classes:
            if isomorphic(G, cls[0][0], iv, cls[0][1]):
                cls.append((G, iv))
                break
        else:
            classes.append([(G, iv)])
    return classes

# ------------------------------------------------- automorphisms and homs
def all_autos(G):
    """Every automorphism of G, as an image array (brute-force, small n)."""
    n = G["n"]
    gens = gen_set(G)
    gorders = [element_order(G, g) for g in gens]
    cands = [[h for h in range(1, n) if element_order(G, h) == o] for o in gorders]
    out = []

    def rec(i, images):
        if i == len(gens):
            f = _extend(G, G, gens, images)
            if f is None or -1 in f or len(set(f)) != n:
                return
            mg = G["mult"]
            if all(f[mg[a][b]] == mg[f[a]][f[b]] for a in range(n) for b in range(n)):
                out.append(f)
            return
        for h in cands[i]:
            rec(i + 1, images + [h])
    rec(0, [])
    return out

def general_semidirect(K, H, act, name):
    """K |x H, act[h] = automorphism of K (image array) for each h in H."""
    nK, nH = K["n"], H["n"]
    n = nK * nH
    mult = [[0] * n for _ in range(n)]
    for k1 in range(nK):
        for h1 in range(nH):
            a1 = act[h1]
            for k2 in range(nK):
                kk = K["mult"][k1][a1[k2]]
                base = k1 * nH + h1
                for h2 in range(nH):
                    mult[base][k2 * nH + h2] = kk * nH + H["mult"][h1][h2]
    return from_mult(name, n, mult)

def hom_to_cyclic_aut(K, H):
    """All actions of H on K, i.e. homs H -> Aut(K), as act arrays.
    Requires Aut(K) abelian-searchable: we brute-force over automorphism
    images for a generating set of H."""
    autos = all_autos(K)
    auto_index = {tuple(a): i for i, a in enumerate(autos)}
    ident = tuple(range(K["n"]))
    # multiplication of automorphisms (composition)
    def comp(a, b):
        return tuple(a[x] for x in b)
    gens = gen_set(H)
    gorders = [element_order(H, g) for g in gens]
    # candidate images: automorphisms whose order divides the generator order
    def aorder(a):
        o, x = 1, tuple(a)
        while x != ident:
            x = comp(x, a); o += 1
        return o
    aords = [aorder(a) for a in autos]
    cands = [[a for a, ao in zip(autos, aords) if o % ao == 0] for o in gorders]
    acts = []
    for images in _tuples(cands):
        act = _extend_act(H, gens, images, autos, comp, ident)
        if act is not None:
            acts.append(act)
    return acts

def _tuples(cands):
    if not cands:
        yield []
        return
    for head in cands[0]:
        for rest in _tuples(cands[1:]):
            yield [head] + rest

def _extend_act(H, gens, images, autos, comp, ident):
    n = H["n"]
    act = [None] * n
    act[0] = list(ident)
    frontier = [0]
    while frontier:
        x = frontier.pop()
        for g, a in zip(gens, images):
            y = H["mult"][x][g]
            ay = comp(tuple(act[x]), tuple(a))
            if act[y] is None:
                act[y] = list(ay); frontier.append(y)
            elif tuple(act[y]) != ay:
                return None
    return act

# ----------------------------------------------------- coverage predicates
def is_abelian(G):
    n, mult = G["n"], G["mult"]
    return all(mult[a][b] == mult[b][a] for a in range(n) for b in range(n))

def index2_subgroups(G):
    """Every subgroup of index 2 (each contains the subgroup generated by
    all squares; the quotient by it is elementary abelian, so index-2
    subgroups are preimages of its hyperplanes)."""
    n, mult = G["n"], G["mult"]
    sq = closure(G, sorted({mult[x][x] for x in range(n)} - {0}))
    m = n // len(sq)
    if m == 1:
        return
    coset = [-1] * n
    reps = []
    for x in range(n):
        if coset[x] >= 0:
            continue
        reps.append(x)
        for h in sq:
            coset[mult[x][h]] = len(reps) - 1
    # quotient Q on reps: elementary abelian 2-group of order m
    qmult = [[coset[mult[reps[a]][reps[b]]] for b in range(m)] for a in range(m)]
    # basis of Q as an F2 vector space
    basis, span = [], {0}
    for q in range(1, m):
        if q not in span:
            basis.append(q)
            span = {qmult[a][b] for a in span for b in (span | {q})} | span
            span = set()
            frontier = [0]
            seen = {0}
            while frontier:
                x = frontier.pop()
                for g in basis:
                    y = qmult[x][g]
                    if y not in seen:
                        seen.add(y); frontier.append(y)
            span = seen
    k = len(basis)
    # coordinates of every Q element
    coords = {0: 0}
    frontier = [0]
    while frontier:
        x = frontier.pop()
        for i, g in enumerate(basis):
            y = qmult[x][g]
            if y not in coords:
                coords[y] = coords[x] ^ (1 << i)
                frontier.append(y)
    for w in range(1, 1 << k):        # nonzero functionals
        A = {x for x in range(n) if bin(coords[coset[x]] & w).count("1") % 2 == 0}
        yield A

def is_generalized_dihedral(G):
    """G = Dih(A): abelian index-2 subgroup A + an involution outside A
    inverting every element of A."""
    n, mult, inv = G["n"], G["mult"], G["inv"]
    if n % 2:
        return False
    for A in index2_subgroups(G):
        Al = sorted(A)
        if not all(mult[a][b] == mult[b][a] for a in Al for b in Al):
            continue
        for s in range(1, n):
            if s in A or mult[s][s] != 0:
                continue
            if all(mult[mult[s][a]][s] == inv[a] for a in Al):
                return True
    return False

# ------------------------------------------------------------ small orders
def small_candidates():
    """Hand-built complete lists for orders 10..31 (verified below)."""
    C, D, Dic = cyclic, dihedral, dicyclic
    out = {
        10: [C(10), D(5)],
        11: [C(11)],
        12: [C(12), gprod(C(2), C(6)), D(6), Dic(3), alternating(4)],
        13: [C(13)],
        14: [C(14), D(7)],
        15: [C(15)],
        16: [C(16), gprod(C(2), C(8)), gprod(C(4), C(4)),
             gprod(C(2), C(2), C(4)), gprod(C(2), C(2), C(2), C(2)),
             D(8), Dic(4), zsd2(8, 3, "SD16"), zsd2(8, 5, "M16"),
             c4sdc4(), gdih(2, 4), gprod(Dic(2), C(2)), pauli16(), _e16()],
        17: [C(17)],
        18: [C(18), gprod(C(3), C(6)), D(9), gprod(C(3), D(3)), gdih(3, 3)],
        19: [C(19)],
        20: [C(20), gprod(C(2), C(10)), D(10), Dic(5), semidirect(5, 4, 2)],
        21: [C(21), semidirect(7, 3, 2)],
        22: [C(22), D(11)],
        23: [C(23)],
        24: [C(24), gprod(C(2), C(12)), gprod(C(2), C(2), C(6)),
             D(12), Dic(6), symmetric(4), sl23(), gprod(alternating(4), C(2)),
             gprod(C(3), D(4)), gprod(C(3), Dic(2)), gprod(C(4), D(3)),
             gprod(C(2), Dic(3)), semidirect(3, 8, 2), c3sdd4(),
             gprod(D(6), C(2))],
        25: [C(25), gprod(C(5), C(5))],
        26: [C(26), D(13)],
        27: [C(27), gprod(C(3), C(9)), gprod(C(3), C(3), C(3)),
             heisenberg3(), semidirect(9, 3, 4)],
        28: [C(28), gprod(C(2), C(14)), D(14), Dic(7)],
        29: [C(29)],
        30: [C(30), D(15), gprod(C(3), D(5)), gprod(C(5), D(3))],
        31: [C(31)],
    }
    return out

def _e16():
    """(Z4 x Z2) |x Z2 with (x, y) -> (x, y + x): the class of order 16
    not reachable as Z8-, D4-, or Q8-split extension nor a product."""
    G = gprod(cyclic(4), cyclic(2))          # element (x, y) has index 2x + y
    phi = [0] * 8
    for x in range(4):
        for y in range(2):
            phi[2 * x + y] = 2 * x + ((y + x) % 2)
    return sd2(G, phi, "E16")

# -------------------------------------------------- orders 54..63 (Cayley)
def cayley_candidates():
    """Candidate lists for orders 54..63, complete by Sylow arguments:

    54 = 2*27: n_3 | 2 and n_3 = 1 mod 3 forces a normal Sylow-3 subgroup
        P (one of the 5 groups of order 27), so G = P |x Z2 over an
        automorphism of order <= 2.  We take ALL involutive automorphisms.
    55 = 5*11: n_11 = 1, so G = Z11 |x Z5 (all actions).
    56 = 8*7: if n_7 = 8 the 48 elements of order 7 leave exactly 8
        others, which form the unique (normal) Sylow-2 subgroup; so either
        the Sylow-7 is normal (G = Z7 |x P8, P8 one of the 5 groups of
        order 8, acting through Aut(Z7) = Z6, hence through its 2-part)
        or the Sylow-2 is normal (G = P8 |x Z7; 7 divides |Aut(P8)| only
        for P8 = Z2^3, giving F56).
    57 = 3*19: n_19 = 1, so G = Z19 |x Z3.
    58, 62 = 2*p: G = Zp |x Z2.
    59, 61 prime: G = Zp.
    60: a group of order 60 with n_5 = 6 is simple and isomorphic to A5
        (classical); otherwise the Sylow-5 subgroup is normal and
        G = Z5 |x H with |H| = 12 (Schur-Zassenhaus splits the coprime
        extension), H acting through Aut(Z5) = Z4.
    63 = 9*7: n_7 = 1, so G = Z7 |x P9 with P9 in {Z9, Z3 x Z3}.
    """
    out = {}
    # 2 * odd: P |x Z2
    for order, Ps in [(54, [cyclic(27), gprod(cyclic(3), cyclic(9)),
                            gprod(cyclic(3), cyclic(3), cyclic(3)),
                            heisenberg3(), semidirect(9, 3, 4)]),
                      (58, [cyclic(29)]),
                      (62, [cyclic(31)])]:
        cands = []
        for P in Ps:
            for a in all_autos(P):
                if all(a[a[x]] == x for x in range(P["n"])):   # order <= 2
                    cands.append(sd2(P, a, f"{P['name']}sd"))
        out[order] = cands
    # Zp |x Zq actions
    Z2 = cyclic(2)
    def k_semi(p, q):
        cands = []
        for act in hom_to_cyclic_aut(cyclic(p), cyclic(q)):
            cands.append(general_semidirect(cyclic(p), cyclic(q), act,
                                            f"Z{p}actZ{q}"))
        return cands
    out[55] = k_semi(11, 5)
    out[57] = k_semi(19, 3)
    out[59] = [cyclic(59)]
    out[61] = [cyclic(61)]
    # 56
    cands = []
    P8s = [cyclic(8), gprod(cyclic(4), cyclic(2)),
           gprod(cyclic(2), cyclic(2), cyclic(2)), dihedral(4), dicyclic(2)]
    Z7 = cyclic(7)
    for P8 in P8s:
        for act in hom_to_cyclic_aut(Z7, P8):
            cands.append(general_semidirect(Z7, P8, act, f"Z7act{P8['name']}"))
    V8 = gprod(cyclic(2), cyclic(2), cyclic(2))
    for act in hom_to_cyclic_aut(V8, cyclic(7)):
        if any(tuple(a) != tuple(range(8)) for a in act):      # nontrivial
            cands.append(general_semidirect(V8, cyclic(7), act, "V8actZ7"))
    out[56] = cands
    # 60
    cands = [alternating(5)]
    H12s = [cyclic(12), gprod(cyclic(2), cyclic(6)), dihedral(6),
            dicyclic(3), alternating(4)]
    Z5 = cyclic(5)
    for H in H12s:
        for act in hom_to_cyclic_aut(Z5, H):
            cands.append(general_semidirect(Z5, H, act, f"Z5act{H['name']}"))
    out[60] = cands
    # 63
    cands = []
    for P9 in [cyclic(9), gprod(cyclic(3), cyclic(3))]:
        for act in hom_to_cyclic_aut(cyclic(7), P9):
            cands.append(general_semidirect(cyclic(7), P9, act, f"Z7act{P9['name']}"))
    out[63] = cands
    return out

# ------------------------------------------------------------- the checks
def check_small():
    print("=== orders 10..31 (slice-table quantification) ===")
    ok = True
    for order, cands in sorted(small_candidates().items()):
        for G in cands:
            assert G["n"] == order, (order, G["name"], G["n"])
            full_check(G)
        classes = dedupe(cands)
        exp = A000001[order]
        status = "OK" if (len(classes) == exp == len(cands)) else "FAIL"
        if status == "FAIL":
            ok = False
        names = ",".join(cls[0][0]["name"] for cls in classes)
        print(f"order {order:3d}: {len(cands)} candidates, {len(classes)} classes, "
              f"expected {exp}  [{status}]  {names}")
    return ok

def check_cayley():
    print("=== orders 54..63 (Cayley proposition) ===")
    ok = True
    # groups the paper enumerates exhaustively, with their log spec names
    fac = {spec: cayley.FACTORY[spec]() for spec in cayley.FACTORY
           if 54 <= cayley.FACTORY[spec]()["n"] <= 63}
    fac_inv = {spec: invariants(G) for spec, G in fac.items()}
    for order, cands in sorted(cayley_candidates().items()):
        for G in cands:
            assert G["n"] == order, (order, G["name"], G["n"])
            full_check(G)
        classes = dedupe(cands)
        exp = A000001[order]
        if len(classes) != exp:
            ok = False
            print(f"order {order}: {len(classes)} classes != expected {exp} FAIL")
            continue
        for cls in classes:
            G, iv = cls[0]
            if is_abelian(G):
                cover = "abelian lemma"
            elif is_generalized_dihedral(G):
                cover = "gen-dihedral lemma"
            else:
                match = [spec for spec, H in fac.items()
                         if isomorphic(G, H, iv, fac_inv[spec])]
                if not match:
                    ok = False
                    cover = "NOT COVERED - FAIL"
                else:
                    degs = (4, 6) if order % 2 else (4, 5, 6, 7)
                    missing = []
                    for spec in match:
                        for d in degs:
                            log = os.path.join(ROOT, "logs", f"cayley_{spec}_d{d}.log")
                            if not (os.path.exists(log) and
                                    any("EXHAUSTIVE" in ln for ln in open(log))):
                                missing.append(f"{spec}_d{d}")
                    if any(all(f"{spec}_d{d}" in missing for d in degs) is False
                           for spec in match):
                        # at least one matching spec has all degree logs
                        fully = [spec for spec in match
                                 if all(f"{spec}_d{d}" not in missing for d in degs)]
                        if fully:
                            cover = f"enumerated as {'/'.join(fully)} (degrees {degs})"
                        else:
                            ok = False
                            cover = f"logs missing: {missing} FAIL"
                    else:
                        ok = False
                        cover = f"logs missing: {missing} FAIL"
            print(f"order {order:3d}: {cls[0][0]['name']:<22} -> {cover}")
    return ok

def check_slices():
    """Map every isomorphism class of orders 10..31 to a completed
    (SLICE-UNSAT) slice log for each r in {2,3} with 30 <= r*order <= 63,
    so that the slice proposition's quantification over ALL groups is
    machine-checked against the actual runs."""
    import glob, re
    sys.path.insert(0, ROOT)
    import slice_sat
    print("=== slice coverage (r in {2,3}, 30 <= n <= 63) ===")
    # collect finished slice logs by (token, r)
    finished = {}
    for log in glob.glob(os.path.join(ROOT, "logs", "slice_*_g6.log")):
        m = re.match(r"slice_(.+)_r(\d+)_g6\.log", os.path.basename(log))
        if not m:
            continue
        tok, r = m.group(1), int(m.group(2))
        if any("SLICE-UNSAT" in ln for ln in open(log)):
            finished[(tok, r)] = log
    tok_groups = {}
    for tok, r in finished:
        if tok not in tok_groups:
            try:
                tok_groups[tok] = slice_sat.parse_group(tok)
            except Exception:
                tok_groups[tok] = None
    ok = True
    total = 0
    for order, cands in sorted(small_candidates().items()):
        classes = dedupe(cands)
        for r in (2, 3):
            n = r * order
            if not (30 <= n <= 63):
                continue
            for cls in classes:
                G, iv = cls[0]
                match = [tok for (tok, rr) in finished
                         if rr == r and tok_groups.get(tok)
                         and tok_groups[tok]["n"] == order
                         and isomorphic(G, tok_groups[tok], iv)]
                total += 1
                if not match:
                    ok = False
                    print(f"  n={n} r={r} {G['name']:<14} NOT COVERED  FAIL")
    print(f"covered {total} (group, r) slices" + ("" if ok else " WITH GAPS"))
    return ok

if __name__ == "__main__":
    which = sys.argv[1] if len(sys.argv) > 1 else "both"
    ok = True
    if which in ("small", "both"):
        ok &= check_small()
    if which in ("cayley", "both"):
        ok &= check_cayley()
    if which in ("slices",):
        ok &= check_slices()
    print("CENSUS " + ("OK" if ok else "FAILED"))
    sys.exit(0 if ok else 1)


==> anc/lcf_search2.py <==
"""Search v2: 4-chromatic graph, girth >= 6, n < 66  (LCF(r,s) + hill-climb).

Improvements over v1:
- incremental girth check: when adding orbit (i,t), by symmetry any new short
  cycle can be translated onto the representative edge (v_i, v_{i+t});
  a bounded BFS suffices (dist <= 4 avoiding the edge itself).
- two-stage heuristic colorer: DSATUR (true saturation) + tabu min-conflicts;
- hill-climbing: candidates that resist the heuristics are mutated
  (remove one orbit + greedy refill) instead of being discarded.

Usage: python lcf_search2.py <r> <s> <seconds> <seed> [target_deg]
"""
import random, sys, os, time, subprocess
from collections import deque

CADICAL = os.environ.get("CADICAL") or next(
    (p for p in [
        os.path.expanduser("~/sat-modulo-symmetries/cadical_sms/build/cadical"),
        os.path.expanduser("~/.elan/toolchains/leanprover--lean4---v4.32.2/bin/cadical"),
        os.path.expanduser(r"~\.elan\toolchains\leanprover--lean4---v4.32.2\bin\cadical.exe"),
    ] if os.path.exists(p)), "cadical")
R = int(sys.argv[1]); S = int(sys.argv[2])
TIME_LIMIT = float(sys.argv[3]); SEED = int(sys.argv[4])
TARGET_DEG = int(sys.argv[5]) if len(sys.argv) > 5 else 5
N = R * S
random.seed(SEED)
os.makedirs("logs", exist_ok=True)
LOG = f"logs/v2_{R}x{S}_d{TARGET_DEG}_seed{SEED}.log"
# Liu-Postle (girth>=5 4-critical): m >= (5n+2)/3, prunes more than KY (5n-2)/3.
# The run that found G64 (bucket 8x8, seed 301) used the weaker Kostochka-Yancey
# threshold, (5*64-2)/3 = 106.0, which is the KY= value in the restored log
# logs/discovery/v2_8x8_d5_seed301.log. The hit reproduces under either bound:
# the winning candidate has m = 152, far above both.
KY = (5 * N + 2) / 3.0

def log(msg):
    with open(LOG, "a") as f:
        f.write(msg + "\n")

# ---------- orbits ----------
def orbit_canon(i, t):
    t %= N
    return min((i, t), ((i + t) % R, N - t))

ALL_ORBITS = sorted({orbit_canon(i, t) for i in range(R) for t in range(1, N)})

def orbit_edges(i, t):
    es = set()
    for j in range(S):
        a = (i + R * j) % N
        b = (a + t) % N
        es.add((min(a, b), max(a, b)))
    return es

ORBIT_EDGES = {o: orbit_edges(*o) for o in ALL_ORBITS}

def deg_delta(i, t):
    j = (i + t) % R
    if orbit_canon(i, t) == orbit_canon(j, (N - t) % N) and i == j:
        return {i: 2}
    d = {}
    d[i] = d.get(i, 0) + 1
    d[j] = d.get(j, 0) + 1
    return d

ORBIT_DEG = {o: deg_delta(*o) for o in ALL_ORBITS}

# ---------- state: set of orbits + adjacency ----------
def add_orbit_ok(adj, o):
    """Try to add orbit o. Return the list of added edges if girth >= 6
    stays valid, otherwise None (state restored)."""
    i, t = o
    added = []
    for a, b in ORBIT_EDGES[o]:
        if b in adj[a] or a == b:
            for x, y in added:
                adj[x].discard(y); adj[y].discard(x)
            return None
        adj[a].add(b); adj[b].add(a); added.append((a, b))
    # BFS from the representative v_i to v_{i+t} (without using the direct edge), dist <= 4
    a0 = i % N; b0 = (i + t) % N
    dist = {a0: 0}; q = deque([a0])
    short = False
    while q and not short:
        u = q.popleft()
        if dist[u] >= 4:
            continue
        for v in adj[u]:
            if u == a0 and v == b0:
                continue
            if v not in dist:
                dist[v] = dist[u] + 1
                if v == b0:
                    short = True; break
                q.append(v)
    if short:
        for x, y in added:
            adj[x].discard(y); adj[y].discard(x)
        return None
    return added

def greedy_fill(orbits, adj, degs, pool):
    random.shuffle(pool)
    for o in pool:
        if o in orbits:
            continue
        dd = ORBIT_DEG[o]
        if any(degs[k] + v > TARGET_DEG for k, v in dd.items()):
            continue
        if add_orbit_ok(adj, o) is not None:
            orbits.add(o)
            for k, v in dd.items():
                degs[k] += v
    return orbits, adj, degs

def new_candidate():
    orbits, adj, degs = set(), [set() for _ in range(N)], [0] * R
    return greedy_fill(orbits, adj, degs, ALL_ORBITS[:])

def mutate(orbits):
    """Remove 1-2 random orbits and refill."""
    orbits = set(orbits)
    for o in random.sample(sorted(orbits), min(len(orbits), random.choice([1, 1, 2]))):
        orbits.discard(o)
    adj = [set() for _ in range(N)]
    degs = [0] * R
    ok = True
    for o in sorted(orbits):
        if add_orbit_ok(adj, o) is None:
            ok = False
        else:
            for k, v in ORBIT_DEG[o].items():
                degs[k] += v
    if not ok:
        return new_candidate()
    return greedy_fill(orbits, adj, degs, ALL_ORBITS[:])

# ---------- 3-colorability ----------
def dsatur_once(adj):
    """True DSATUR (max saturation, random tie-break). True if it 3-colors."""
    n = len(adj)
    col = [-1] * n
    sat = [set() for _ in range(n)]
    deg = [len(adj[v]) for v in range(n)]
    unc = set(range(n))
    while unc:
        v = max(unc, key=lambda u: (len(sat[u]), deg[u], random.random()))
        free = [c for c in range(3) if c not in sat[v]]
        if not free:
            return False
        c = random.choice(free)
        col[v] = c; unc.discard(v)
        for u in adj[v]:
            sat[u].add(c)
    return True

def tabu3(adj, max_iter):
    """Min-conflicts with simple tabu. True if it finds a proper 3-coloring."""
    n = len(adj)
    col = [random.randrange(3) for _ in range(n)]
    conf = [0] * n
    conflicted = set()
    for v in range(n):
        c = sum(1 for u in adj[v] if col[u] == col[v])
        conf[v] = c
        if c:
            conflicted.add(v)
    if not conflicted:
        return True
    tabu = {}
    for it in range(max_iter):
        v = random.choice(tuple(conflicted))
        counts = [0, 0, 0]
        for u in adj[v]:
            counts[col[u]] += 1
        best = min(range(3), key=lambda c: (counts[c], tabu.get((v, c), -1) >= it, random.random()))
        if best == col[v]:
            best = min((c for c in range(3) if c != col[v]),
                       key=lambda c: (counts[c], random.random()))
        old = col[v]
        tabu[(v, old)] = it + random.randrange(5, 12)
        col[v] = best
        # update local conflicts
        for u in adj[v]:
            if col[u] == old:
                conf[u] -= 1
                if conf[u] == 0:
                    conflicted.discard(u)
            if col[u] == best:
                conf[u] += 1
                conflicted.add(u)
        conf[v] = counts[best]
        if conf[v]:
            conflicted.add(v)
        else:
            conflicted.discard(v)
        if not conflicted:
            return True
    return False

def heuristic3(adj):
    for _ in range(3):
        if dsatur_once(adj):
            return True
    return tabu3(adj, 4000 * 3)

def exact3_bt(adj, cap=300000):
    n = len(adj)
    order = sorted(range(n), key=lambda v: -len(adj[v]))
    col = [-1] * n
    nodes = 0
    def bt(k):
        nonlocal nodes
        nodes += 1
        if nodes > cap:
            return None
        if k == n:
            return True
        v = order[k]
        for c in range(3 if k > 0 else 1):
            if all(col[u] != c for u in adj[v]):
                col[v] = c
                r = bt(k + 1)
                if r:
                    return True
                if r is None:
                    return None
                col[v] = -1
        return False
    r = bt(0)
    return 0 if r is None else (1 if r else -1)

def sat3(adj):
    n = len(adj)
    cls = [[v * 3 + c + 1 for c in range(3)] for v in range(n)]
    for a in range(n):
        for b in adj[a]:
            if a < b:
                for c in range(3):
                    cls.append([-(a * 3 + c + 1), -(b * 3 + c + 1)])
    cnf = f"p cnf {n*3} {len(cls)}\n" + "".join(" ".join(map(str, cl)) + " 0\n" for cl in cls)
    p = subprocess.run([CADICAL, "-q", "-"], input=cnf, capture_output=True, text=True)
    if p.returncode == 10: return True
    if p.returncode == 20: return False
    raise RuntimeError(f"cadical rc={p.returncode}")

# ---------- main ----------
start = time.time()
stats = {"cand": 0, "dense": 0, "hard": 0, "sat": 0}
cur = None          # current hill-climb candidate (only if "hard")
best_m = 0
log(f"START v2 r={R} s={S} n={N} deg={TARGET_DEG} seed={SEED} KY={KY:.1f} orbits={len(ALL_ORBITS)}")

while time.time() - start < TIME_LIMIT:
    if cur is not None and random.random() < 0.7:
        orbits, adj, degs = mutate(cur)
    else:
        orbits, adj, degs = new_candidate()
    stats["cand"] += 1
    m = sum(len(a) for a in adj) // 2
    best_m = max(best_m, m)
    if m < KY:
        cur = None
        continue
    stats["dense"] += 1
    if heuristic3(adj):
        cur = None
        continue
    stats["hard"] += 1
    cur = orbits            # stay close to the hard candidates
    with open(f"logs/lcfpool_{R}x{S}_d{TARGET_DEG}.jsonl", "a") as f:
        f.write(str(sorted(orbits)) + "\n")
    r = exact3_bt(adj)
    if r == 1:
        continue
    if r == 0:
        stats["sat"] += 1
        if sat3(adj):
            continue
    log(f"JACKPOT n={N} m={m} orbits={sorted(orbits)}")
    with open("JACKPOT.txt", "a") as f:
        f.write(f"v2 r={R} s={S} n={N} m={m} deg={TARGET_DEG} seed={SEED} orbits={sorted(orbits)}\n")
    print("JACKPOT", sorted(orbits))
    sys.exit(0)

el = time.time() - start
msg = (f"[{R}x{S} d{TARGET_DEG}] {stats['cand']} cand ({stats['cand']/el:.1f}/s), "
       f"dense {stats['dense']}, hard {stats['hard']}, sat {stats['sat']}, best_m={best_m}, KY={KY:.0f}")
log("END " + msg)
print(msg + " - no jackpot")


==> anc/minimize.py <==
"""Greedy minimization of the record: delete vertices while chi >= 4 holds.
Each test = one CaDiCaL call (UNSAT = still non-3-colorable).
The girth cannot decrease by deleting vertices (induced subgraph).
"""
import json, subprocess, os, random
from collections import deque

CADICAL = os.environ.get("CADICAL") or next(
    (p for p in [
        os.path.expanduser("~/.elan/toolchains/leanprover--lean4---v4.32.2/bin/cadical"),
        os.path.expanduser(r"~\.elan\toolchains\leanprover--lean4---v4.32.2\bin\cadical.exe"),
    ] if os.path.exists(p)), "cadical")
random.seed(0)

data = json.load(open("record64.json"))
edges = [tuple(e) for e in data["edges"]]
verts = sorted({v for e in edges for v in e})

def sat3(vs, es):
    idx = {v: i for i, v in enumerate(vs)}
    k = 3
    cls = [[idx[v] * k + c + 1 for c in range(k)] for v in vs]
    for a, b in es:
        for c in range(k):
            cls.append([-(idx[a] * k + c + 1), -(idx[b] * k + c + 1)])
    cnf = f"p cnf {len(vs)*k} {len(cls)}\n" + "".join(" ".join(map(str, cl)) + " 0\n" for cl in cls)
    p = subprocess.run([CADICAL, "-q", "-"], input=cnf, capture_output=True, text=True)
    if p.returncode == 10: return True
    if p.returncode == 20: return False
    raise RuntimeError(p.returncode)

rounds = 0
while True:
    rounds += 1
    removable = None
    order = verts[:]
    random.shuffle(order)
    for v in order:
        vs = [u for u in verts if u != v]
        es = [(a, b) for a, b in edges if a != v and b != v]
        if not sat3(vs, es):          # still chi >= 4 without v
            removable = v
            break
    if removable is None:
        print(f"round {rounds}: no removable vertex -> VERTEX-CRITICAL at n={len(verts)}")
        break
    verts = [u for u in verts if u != removable]
    edges = [(a, b) for a, b in edges if a != removable and b != removable]
    print(f"round {rounds}: removed v={removable} -> n={len(verts)}, m={len(edges)}")

# edge-criticality too (for the 4-critical core: does not reduce n but cleans up m)
changed = True
while changed:
    changed = False
    for e in edges[:]:
        es = [x for x in edges if x != e]
        if not sat3(verts, es):
            edges.remove(e); changed = True
# vertices left isolated after the edge pruning?
deg = {v: 0 for v in verts}
for a, b in edges:
    deg[a] += 1; deg[b] += 1
iso = [v for v in verts if deg[v] == 0]
verts = [v for v in verts if deg[v] > 0]
print(f"4-critical core: n={len(verts)}, m={len(edges)} (isolated removed: {len(iso)})")

json.dump({"verts": verts, "edges": edges}, open("record_min.json", "w"), indent=1)
print("saved to record_min.json")


==> anc/record64.json <==
{
 "n": 64,
 "orbits": [
  [
   0,
   15
  ],
  [
   0,
   24
  ],
  [
   0,
   49
  ],
  [
   0,
   60
  ],
  [
   1,
   5
  ],
  [
   1,
   22
  ],
  [
   1,
   38
  ],
  [
   1,
   42
  ],
  [
   2,
   10
  ],
  [
   2,
   32
  ],
  [
   2,
   45
  ],
  [
   2,
   52
  ],
  [
   3,
   17
  ],
  [
   3,
   32
  ],
  [
   3,
   42
  ],
  [
   4,
   8
  ],
  [
   5,
   1
  ],
  [
   5,
   41
  ],
  [
   5,
   42
  ],
  [
   5,
   57
  ]
 ],
 "edges": [
  [
   0,
   15
  ],
  [
   0,
   24
  ],
  [
   0,
   40
  ],
  [
   0,
   49
  ],
  [
   0,
   60
  ],
  [
   1,
   6
  ],
  [
   1,
   16
  ],
  [
   1,
   23
  ],
  [
   1,
   39
  ],
  [
   1,
   43
  ],
  [
   2,
   12
  ],
  [
   2,
   34
  ],
  [
   2,
   47
  ],
  [
   2,
   54
  ],
  [
   3,
   20
  ],
  [
   3,
   25
  ],
  [
   3,
   35
  ],
  [
   3,
   45
  ],
  [
   4,
   8
  ],
  [
   4,
   12
  ],
  [
   4,
   51
  ],
  [
   4,
   58
  ],
  [
   4,
   60
  ],
  [
   5,
   6
  ],
  [
   5,
   27
  ],
  [
   5,
   46
  ],
  [
   5,
   47
  ],
  [
   5,
   62
  ],
  [
   6,
   13
  ],
  [
   6,
   18
  ],
  [
   6,
   29
  ],
  [
   7,
   26
  ],
  [
   7,
   29
  ],
  [
   7,
   33
  ],
  [
   7,
   49
  ],
  [
   7,
   56
  ],
  [
   8,
   23
  ],
  [
   8,
   32
  ],
  [
   8,
   48
  ],
  [
   8,
   57
  ],
  [
   9,
   14
  ],
  [
   9,
   24
  ],
  [
   9,
   31
  ],
  [
   9,
   47
  ],
  [
   9,
   51
  ],
  [
   10,
   20
  ],
  [
   10,
   42
  ],
  [
   10,
   55
  ],
  [
   10,
   62
  ],
  [
   11,
   28
  ],
  [
   11,
   33
  ],
  [
   11,
   43
  ],
  [
   11,
   53
  ],
  [
   12,
   16
  ],
  [
   12,
   20
  ],
  [
   12,
   59
  ],
  [
   13,
   14
  ],
  [
   13,
   35
  ],
  [
   13,
   54
  ],
  [
   13,
   55
  ],
  [
   14,
   21
  ],
  [
   14,
   26
  ],
  [
   14,
   37
  ],
  [
   15,
   34
  ],
  [
   15,
   37
  ],
  [
   15,
   41
  ],
  [
   15,
   57
  ],
  [
   16,
   31
  ],
  [
   16,
   40
  ],
  [
   16,
   56
  ],
  [
   17,
   22
  ],
  [
   17,
   32
  ],
  [
   17,
   39
  ],
  [
   17,
   55
  ],
  [
   17,
   59
  ],
  [
   18,
   28
  ],
  [
   18,
   50
  ],
  [
   18,
   63
  ],
  [
   19,
   36
  ],
  [
   19,
   41
  ],
  [
   19,
   51
  ],
  [
   19,
   61
  ],
  [
   20,
   24
  ],
  [
   20,
   28
  ],
  [
   21,
   22
  ],
  [
   21,
   43
  ],
  [
   21,
   62
  ],
  [
   21,
   63
  ],
  [
   22,
   29
  ],
  [
   22,
   34
  ],
  [
   22,
   45
  ],
  [
   23,
   42
  ],
  [
   23,
   45
  ],
  [
   23,
   49
  ],
  [
   24,
   39
  ],
  [
   24,
   48
  ],
  [
   25,
   30
  ],
  [
   25,
   40
  ],
  [
   25,
   47
  ],
  [
   25,
   63
  ],
  [
   26,
   36
  ],
  [
   26,
   58
  ],
  [
   27,
   44
  ],
  [
   27,
   49
  ],
  [
   27,
   59
  ],
  [
   28,
   32
  ],
  [
   28,
   36
  ],
  [
   29,
   30
  ],
  [
   29,
   51
  ],
  [
   30,
   37
  ],
  [
   30,
   42
  ],
  [
   30,
   53
  ],
  [
   31,
   50
  ],
  [
   31,
   53
  ],
  [
   31,
   57
  ],
  [
   32,
   47
  ],
  [
   32,
   56
  ],
  [
   33,
   38
  ],
  [
   33,
   48
  ],
  [
   33,
   55
  ],
  [
   34,
   44
  ],
  [
   35,
   52
  ],
  [
   35,
   57
  ],
  [
   36,
   40
  ],
  [
   36,
   44
  ],
  [
   37,
   38
  ],
  [
   37,
   59
  ],
  [
   38,
   45
  ],
  [
   38,
   50
  ],
  [
   38,
   61
  ],
  [
   39,
   58
  ],
  [
   39,
   61
  ],
  [
   40,
   55
  ],
  [
   41,
   46
  ],
  [
   41,
   56
  ],
  [
   41,
   63
  ],
  [
   42,
   52
  ],
  [
   43,
   60
  ],
  [
   44,
   48
  ],
  [
   44,
   52
  ],
  [
   45,
   46
  ],
  [
   46,
   53
  ],
  [
   46,
   58
  ],
  [
   48,
   63
  ],
  [
   49,
   54
  ],
  [
   50,
   60
  ],
  [
   52,
   56
  ],
  [
   52,
   60
  ],
  [
   53,
   54
  ],
  [
   54,
   61
  ],
  [
   57,
   62
  ],
  [
   61,
   62
  ]
 ],
 "col4": [
  0,
  0,
  0,
  0,
  0,
  0,
  2,
  0,
  3,
  0,
  0,
  0,
  3,
  0,
  3,
  3,
  2,
  1,
  0,
  0,
  2,
  1,
  0,
  2,
  3,
  2,
  1,
  2,
  1,
  1,
  0,
  3,
  0,
  1,
  2,
  2,
  2,
  1,
  0,
  2,
  3,
  1,
  3,
  2,
  0,
  3,
  2,
  3,
  2,
  3,
  1,
  3,
  1,
  1,
  2,
  2,
  3,
  0,
  3,
  0,
  3,
  1,
  2,
  3
 ],
 "matrix": [
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0
  ],
  [
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0
  ],
  [
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0
  ],
  [
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   1,
   0,
   0
  ],
  [
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1
  ],
  [
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0
  ],
  [
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0
  ],
  [
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   1,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ]
 ]
}

==> anc/search/logs/cayley_A4xC5_d4.log <==
START A4xC5 n=60 deg=4 units: 31 (3 involutions, 28 pairs)
END [cayley A4xC5 d4] EXHAUSTIVE in 0s: nodes 412, girth-ok leaves 72, non-bipartite 72, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_A4xC5_d5.log <==
START A4xC5 n=60 deg=5 units: 31 (3 involutions, 28 pairs)
END [cayley A4xC5 d5] EXHAUSTIVE in 0s: nodes 814, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_A4xC5_d6.log <==
START A4xC5 n=60 deg=6 units: 31 (3 involutions, 28 pairs)
END [cayley A4xC5 d6] EXHAUSTIVE in 0s: nodes 1278, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_A4xC5_d7.log <==
START A4xC5 n=60 deg=7 units: 31 (3 involutions, 28 pairs)
END [cayley A4xC5 d7] EXHAUSTIVE in 0s: nodes 1278, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_A5_d4.log <==
START A5 n=60 deg=4 units: 37 (15 involutions, 22 pairs)
END [cayley A5 d4] EXHAUSTIVE in 0s: nodes 1665, girth-ok leaves 75, non-bipartite 75, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_A5_d5.log <==
START A5 n=60 deg=5 units: 37 (15 involutions, 22 pairs)
END [cayley A5 d5] EXHAUSTIVE in 0s: nodes 2307, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_A5_d6.log <==
START A5 n=60 deg=6 units: 37 (15 involutions, 22 pairs)
END [cayley A5 d6] EXHAUSTIVE in 0s: nodes 2407, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_A5_d7.log <==
START A5 n=60 deg=7 units: 37 (15 involutions, 22 pairs)
END [cayley A5 d7] EXHAUSTIVE in 0s: nodes 2407, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_C3xD5_d4.log <==
START C3xD5 n=30 deg=4 units: 17 (5 involutions, 12 pairs)
END [cayley C3xD5 d4] EXHAUSTIVE in 0s: nodes 223, girth-ok leaves 20, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_C3xD5_d5.log <==
START C3xD5 n=30 deg=5 units: 17 (5 involutions, 12 pairs)
END [cayley C3xD5 d5] EXHAUSTIVE in 0s: nodes 393, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_C5xD3_d4.log <==
START C5xD3 n=30 deg=4 units: 16 (3 involutions, 13 pairs)
END [cayley C5xD3 d4] EXHAUSTIVE in 0s: nodes 142, girth-ok leaves 6, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_C5xD3_d5.log <==
START C5xD3 n=30 deg=5 units: 16 (3 involutions, 13 pairs)
END [cayley C5xD3 d5] EXHAUSTIVE in 0s: nodes 268, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_C63_d4.log <==
START C63 n=63 deg=4 units: 31 (0 involutions, 31 pairs)
END [cayley C63 d4] EXHAUSTIVE in 0s: nodes 486, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_C7sdD4_d4.log <==
START C7sdD4 n=56 deg=4 units: 36 (17 involutions, 19 pairs)
END [cayley C7sdD4 d4] EXHAUSTIVE in 0s: nodes 3084, girth-ok leaves 756, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_C7sdD4_d5.log <==
START C7sdD4 n=56 deg=5 units: 36 (17 involutions, 19 pairs)
END [cayley C7sdD4 d5] EXHAUSTIVE in 0s: nodes 6399, girth-ok leaves 224, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_C7sdD4_d6.log <==
START C7sdD4 n=56 deg=6 units: 36 (17 involutions, 19 pairs)
END [cayley C7sdD4 d6] EXHAUSTIVE in 0s: nodes 8149, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_C7sdD4_d7.log <==
START C7sdD4 n=56 deg=7 units: 36 (17 involutions, 19 pairs)
END [cayley C7sdD4 d7] EXHAUSTIVE in 0s: nodes 8387, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D14xC2_d4.log <==
START D14xC2 n=56 deg=4 units: 43 (31 involutions, 12 pairs)
END [cayley D14xC2 d4] EXHAUSTIVE in 0s: nodes 15842, girth-ok leaves 3528, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D14xC2_d5.log <==
START D14xC2 n=56 deg=5 units: 43 (31 involutions, 12 pairs)
END [cayley D14xC2 d5] EXHAUSTIVE in 0s: nodes 33086, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D14xC2_d6.log <==
START D14xC2 n=56 deg=6 units: 43 (31 involutions, 12 pairs)
END [cayley D14xC2 d6] EXHAUSTIVE in 0s: nodes 33086, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D14xC2_d7.log <==
START D14xC2 n=56 deg=7 units: 43 (31 involutions, 12 pairs)
END [cayley D14xC2 d7] EXHAUSTIVE in 0s: nodes 33086, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D30_d5.log <==
START D30 n=60 deg=5 units: 45 (31 involutions, 14 pairs)
END [cayley D30 d5] EXHAUSTIVE in 2s: nodes 86365, girth-ok leaves 6540, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D31_d5.log <==
START D31 n=62 deg=5 units: 46 (31 involutions, 15 pairs)
END [cayley D31 d5] EXHAUSTIVE in 3s: nodes 125868, girth-ok leaves 16926, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D31_d6.log <==
START D31 n=62 deg=6 units: 46 (31 involutions, 15 pairs)
END [cayley D31 d6] EXHAUSTIVE in 4s: nodes 199356, girth-ok leaves 310, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xC10_d4.log <==
START D3xC10 n=60 deg=4 units: 33 (7 involutions, 26 pairs)
END [cayley D3xC10 d4] EXHAUSTIVE in 0s: nodes 716, girth-ok leaves 120, non-bipartite 48, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xC10_d5.log <==
START D3xC10 n=60 deg=5 units: 33 (7 involutions, 26 pairs)
END [cayley D3xC10 d5] EXHAUSTIVE in 0s: nodes 1336, girth-ok leaves 12, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xC10_d6.log <==
START D3xC10 n=60 deg=6 units: 33 (7 involutions, 26 pairs)
END [cayley D3xC10 d6] EXHAUSTIVE in 0s: nodes 1750, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xC10_d7.log <==
START D3xC10 n=60 deg=7 units: 33 (7 involutions, 26 pairs)
END [cayley D3xC10 d7] EXHAUSTIVE in 0s: nodes 1770, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xC3xC3_d4.log <==
START D3xC3xC3 n=54 deg=4 units: 28 (3 involutions, 25 pairs)
END [cayley D3xC3xC3 d4] EXHAUSTIVE in 0s: nodes 158, girth-ok leaves 36, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xC3xC3_d5.log <==
START D3xC3xC3 n=54 deg=5 units: 28 (3 involutions, 25 pairs)
END [cayley D3xC3xC3 d5] EXHAUSTIVE in 0s: nodes 268, girth-ok leaves 36, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xC3xC3_d6.log <==
START D3xC3xC3 n=54 deg=6 units: 28 (3 involutions, 25 pairs)
END [cayley D3xC3xC3 d6] EXHAUSTIVE in 0s: nodes 370, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xC3xC3_d7.log <==
START D3xC3xC3 n=54 deg=7 units: 28 (3 involutions, 25 pairs)
END [cayley D3xC3xC3 d7] EXHAUSTIVE in 0s: nodes 454, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xC9_d4.log <==
START D3xC9 n=54 deg=4 units: 28 (3 involutions, 25 pairs)
END [cayley D3xC9 d4] EXHAUSTIVE in 0s: nodes 364, girth-ok leaves 54, non-bipartite 18, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xC9_d5.log <==
START D3xC9 n=54 deg=5 units: 28 (3 involutions, 25 pairs)
END [cayley D3xC9 d5] EXHAUSTIVE in 0s: nodes 636, girth-ok leaves 18, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xC9_d6.log <==
START D3xC9 n=54 deg=6 units: 28 (3 involutions, 25 pairs)
END [cayley D3xC9 d6] EXHAUSTIVE in 0s: nodes 840, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xC9_d7.log <==
START D3xC9 n=54 deg=7 units: 28 (3 involutions, 25 pairs)
END [cayley D3xC9 d7] EXHAUSTIVE in 0s: nodes 880, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xD5_d4.log <==
START D3xD5 n=60 deg=4 units: 41 (23 involutions, 18 pairs)
END [cayley D3xD5 d4] EXHAUSTIVE in 0s: nodes 7819, girth-ok leaves 1736, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xD5_d5.log <==
START D3xD5 n=60 deg=5 units: 41 (23 involutions, 18 pairs)
END [cayley D3xD5 d5] EXHAUSTIVE in 0s: nodes 16227, girth-ok leaves 420, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xD5_d6.log <==
START D3xD5 n=60 deg=6 units: 41 (23 involutions, 18 pairs)
END [cayley D3xD5 d6] EXHAUSTIVE in 0s: nodes 19359, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D3xD5_d7.log <==
START D3xD5 n=60 deg=7 units: 41 (23 involutions, 18 pairs)
END [cayley D3xD5 d7] EXHAUSTIVE in 0s: nodes 19709, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D4xC7_d4.log <==
START D4xC7 n=56 deg=4 units: 30 (5 involutions, 25 pairs)
END [cayley D4xC7 d4] EXHAUSTIVE in 0s: nodes 517, girth-ok leaves 96, non-bipartite 24, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D4xC7_d5.log <==
START D4xC7 n=56 deg=5 units: 30 (5 involutions, 25 pairs)
END [cayley D4xC7 d5] EXHAUSTIVE in 0s: nodes 907, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D4xC7_d6.log <==
START D4xC7 n=56 deg=6 units: 30 (5 involutions, 25 pairs)
END [cayley D4xC7 d6] EXHAUSTIVE in 0s: nodes 1375, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D4xC7_d7.log <==
START D4xC7 n=56 deg=7 units: 30 (5 involutions, 25 pairs)
END [cayley D4xC7 d7] EXHAUSTIVE in 0s: nodes 1375, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D5xC6_d4.log <==
START D5xC6 n=60 deg=4 units: 35 (11 involutions, 24 pairs)
END [cayley D5xC6 d4] EXHAUSTIVE in 0s: nodes 1401, girth-ok leaves 320, non-bipartite 80, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D5xC6_d5.log <==
START D5xC6 n=60 deg=5 units: 35 (11 involutions, 24 pairs)
END [cayley D5xC6 d5] EXHAUSTIVE in 0s: nodes 2735, girth-ok leaves 80, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D5xC6_d6.log <==
START D5xC6 n=60 deg=6 units: 35 (11 involutions, 24 pairs)
END [cayley D5xC6 d6] EXHAUSTIVE in 0s: nodes 3543, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D5xC6_d7.log <==
START D5xC6 n=60 deg=7 units: 35 (11 involutions, 24 pairs)
END [cayley D5xC6 d7] EXHAUSTIVE in 0s: nodes 3645, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D6xC5_d4.log <==
START D6xC5 n=60 deg=4 units: 33 (7 involutions, 26 pairs)
END [cayley D6xC5 d4] EXHAUSTIVE in 0s: nodes 736, girth-ok leaves 120, non-bipartite 48, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D6xC5_d5.log <==
START D6xC5 n=60 deg=5 units: 33 (7 involutions, 26 pairs)
END [cayley D6xC5 d5] EXHAUSTIVE in 0s: nodes 1466, girth-ok leaves 12, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D6xC5_d6.log <==
START D6xC5 n=60 deg=6 units: 33 (7 involutions, 26 pairs)
END [cayley D6xC5 d6] EXHAUSTIVE in 0s: nodes 2027, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D6xC5_d7.log <==
START D6xC5 n=60 deg=7 units: 33 (7 involutions, 26 pairs)
END [cayley D6xC5 d7] EXHAUSTIVE in 0s: nodes 2060, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D7xC4_d4.log <==
START D7xC4 n=56 deg=4 units: 35 (15 involutions, 20 pairs)
END [cayley D7xC4 d4] EXHAUSTIVE in 0s: nodes 2066, girth-ok leaves 364, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D7xC4_d5.log <==
START D7xC4 n=56 deg=5 units: 35 (15 involutions, 20 pairs)
END [cayley D7xC4 d5] EXHAUSTIVE in 0s: nodes 3988, girth-ok leaves 168, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D7xC4_d6.log <==
START D7xC4 n=56 deg=6 units: 35 (15 involutions, 20 pairs)
END [cayley D7xC4 d6] EXHAUSTIVE in 0s: nodes 5166, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D7xC4_d7.log <==
START D7xC4 n=56 deg=7 units: 35 (15 involutions, 20 pairs)
END [cayley D7xC4 d7] EXHAUSTIVE in 0s: nodes 5418, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D9xC3_d4.log <==
START D9xC3 n=54 deg=4 units: 31 (9 involutions, 22 pairs)
END [cayley D9xC3 d4] EXHAUSTIVE in 0s: nodes 1066, girth-ok leaves 270, non-bipartite 54, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D9xC3_d5.log <==
START D9xC3 n=54 deg=5 units: 31 (9 involutions, 22 pairs)
END [cayley D9xC3 d5] EXHAUSTIVE in 0s: nodes 2128, girth-ok leaves 162, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D9xC3_d6.log <==
START D9xC3 n=54 deg=6 units: 31 (9 involutions, 22 pairs)
END [cayley D9xC3 d6] EXHAUSTIVE in 0s: nodes 2940, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_D9xC3_d7.log <==
START D9xC3 n=54 deg=7 units: 31 (9 involutions, 22 pairs)
END [cayley D9xC3 d7] EXHAUSTIVE in 0s: nodes 3221, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC14_d4.log <==
START DIC14 n=56 deg=4 units: 28 (1 involutions, 27 pairs)
END [cayley DIC14 d4] EXHAUSTIVE in 0s: nodes 294, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC14_d5.log <==
START DIC14 n=56 deg=5 units: 28 (1 involutions, 27 pairs)
END [cayley DIC14 d5] EXHAUSTIVE in 0s: nodes 294, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC14_d6.log <==
START DIC14 n=56 deg=6 units: 28 (1 involutions, 27 pairs)
END [cayley DIC14 d6] EXHAUSTIVE in 0s: nodes 294, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC14_d7.log <==
START DIC14 n=56 deg=7 units: 28 (1 involutions, 27 pairs)
END [cayley DIC14 d7] EXHAUSTIVE in 0s: nodes 294, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC15_d4.log <==
START DIC15 n=60 deg=4 units: 30 (1 involutions, 29 pairs)
END [cayley DIC15 d4] EXHAUSTIVE in 0s: nodes 298, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC15_d5.log <==
START DIC15 n=60 deg=5 units: 30 (1 involutions, 29 pairs)
END [cayley DIC15 d5] EXHAUSTIVE in 0s: nodes 298, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC15_d6.log <==
START DIC15 n=60 deg=6 units: 30 (1 involutions, 29 pairs)
END [cayley DIC15 d6] EXHAUSTIVE in 0s: nodes 298, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC15_d7.log <==
START DIC15 n=60 deg=7 units: 30 (1 involutions, 29 pairs)
END [cayley DIC15 d7] EXHAUSTIVE in 0s: nodes 298, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC3xC5_d4.log <==
START DIC3xC5 n=60 deg=4 units: 30 (1 involutions, 29 pairs)
END [cayley DIC3xC5 d4] EXHAUSTIVE in 0s: nodes 359, girth-ok leaves 72, non-bipartite 48, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC3xC5_d5.log <==
START DIC3xC5 n=60 deg=5 units: 30 (1 involutions, 29 pairs)
END [cayley DIC3xC5 d5] EXHAUSTIVE in 0s: nodes 359, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC3xC5_d6.log <==
START DIC3xC5 n=60 deg=6 units: 30 (1 involutions, 29 pairs)
END [cayley DIC3xC5 d6] EXHAUSTIVE in 0s: nodes 747, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC3xC5_d7.log <==
START DIC3xC5 n=60 deg=7 units: 30 (1 involutions, 29 pairs)
END [cayley DIC3xC5 d7] EXHAUSTIVE in 0s: nodes 747, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC5xC3_d4.log <==
START DIC5xC3 n=60 deg=4 units: 30 (1 involutions, 29 pairs)
END [cayley DIC5xC3 d4] EXHAUSTIVE in 0s: nodes 352, girth-ok leaves 80, non-bipartite 80, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC5xC3_d5.log <==
START DIC5xC3 n=60 deg=5 units: 30 (1 involutions, 29 pairs)
END [cayley DIC5xC3 d5] EXHAUSTIVE in 0s: nodes 352, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC5xC3_d6.log <==
START DIC5xC3 n=60 deg=6 units: 30 (1 involutions, 29 pairs)
END [cayley DIC5xC3 d6] EXHAUSTIVE in 0s: nodes 872, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC5xC3_d7.log <==
START DIC5xC3 n=60 deg=7 units: 30 (1 involutions, 29 pairs)
END [cayley DIC5xC3 d7] EXHAUSTIVE in 0s: nodes 872, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC7xC2_d4.log <==
START DIC7xC2 n=56 deg=4 units: 29 (3 involutions, 26 pairs)
END [cayley DIC7xC2 d4] EXHAUSTIVE in 0s: nodes 344, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC7xC2_d5.log <==
START DIC7xC2 n=56 deg=5 units: 29 (3 involutions, 26 pairs)
END [cayley DIC7xC2 d5] EXHAUSTIVE in 0s: nodes 344, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC7xC2_d6.log <==
START DIC7xC2 n=56 deg=6 units: 29 (3 involutions, 26 pairs)
END [cayley DIC7xC2 d6] EXHAUSTIVE in 0s: nodes 344, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_DIC7xC2_d7.log <==
START DIC7xC2 n=56 deg=7 units: 29 (3 involutions, 26 pairs)
END [cayley DIC7xC2 d7] EXHAUSTIVE in 0s: nodes 344, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_F20xC3_d4.log <==
START F20xC3 n=60 deg=4 units: 32 (5 involutions, 27 pairs)
END [cayley F20xC3 d4] EXHAUSTIVE in 0s: nodes 555, girth-ok leaves 100, non-bipartite 60, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_F20xC3_d5.log <==
START F20xC3 n=60 deg=5 units: 32 (5 involutions, 27 pairs)
END [cayley F20xC3 d5] EXHAUSTIVE in 0s: nodes 1193, girth-ok leaves 40, non-bipartite 40, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_F20xC3_d6.log <==
START F20xC3 n=60 deg=6 units: 32 (5 involutions, 27 pairs)
END [cayley F20xC3 d6] EXHAUSTIVE in 0s: nodes 1746, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_F20xC3_d7.log <==
START F20xC3 n=60 deg=7 units: 32 (5 involutions, 27 pairs)
END [cayley F20xC3 d7] EXHAUSTIVE in 0s: nodes 1935, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_F55_d4.log <==
START F55 n=55 deg=4 units: 27 (0 involutions, 27 pairs)
END [cayley F55 d4] EXHAUSTIVE in 0s: nodes 103, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_F55_d6.log <==
START F55 n=55 deg=6 units: 27 (0 involutions, 27 pairs)
END [cayley F55 d6] EXHAUSTIVE in 0s: nodes 103, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_F56_d4.log <==
START F56 n=56 deg=4 units: 31 (7 involutions, 24 pairs)
END [cayley F56 d4] EXHAUSTIVE in 0s: nodes 930, girth-ok leaves 168, non-bipartite 168, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_F56_d5.log <==
START F56 n=56 deg=5 units: 31 (7 involutions, 24 pairs)
END [cayley F56 d5] EXHAUSTIVE in 0s: nodes 2468, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_F56_d6.log <==
START F56 n=56 deg=6 units: 31 (7 involutions, 24 pairs)
END [cayley F56 d6] EXHAUSTIVE in 0s: nodes 3722, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_F56_d7.log <==
START F56 n=56 deg=7 units: 31 (7 involutions, 24 pairs)
END [cayley F56 d7] EXHAUSTIVE in 0s: nodes 3722, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_F57_d4.log <==
START F57 n=57 deg=4 units: 28 (0 involutions, 28 pairs)
END [cayley F57 d4] EXHAUSTIVE in 0s: nodes 164, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_F57_d6.log <==
START F57 n=57 deg=6 units: 28 (0 involutions, 28 pairs)
END [cayley F57 d6] EXHAUSTIVE in 0s: nodes 164, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD2x2x7_d4.log <==
START GD2x2x7 n=56 deg=4 units: 43 (31 involutions, 12 pairs)
END [cayley GD2x2x7 d4] EXHAUSTIVE in 0s: nodes 15590, girth-ok leaves 3528, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD2x2x7_d5.log <==
START GD2x2x7 n=56 deg=5 units: 43 (31 involutions, 12 pairs)
END [cayley GD2x2x7 d5] EXHAUSTIVE in 0s: nodes 30738, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD2x2x7_d6.log <==
START GD2x2x7 n=56 deg=6 units: 43 (31 involutions, 12 pairs)
END [cayley GD2x2x7 d6] EXHAUSTIVE in 0s: nodes 30738, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD2x2x7_d7.log <==
START GD2x2x7 n=56 deg=7 units: 43 (31 involutions, 12 pairs)
END [cayley GD2x2x7 d7] EXHAUSTIVE in 0s: nodes 30738, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD333_d4.log <==
START GD333 n=54 deg=4 units: 40 (27 involutions, 13 pairs)
END [cayley GD333 d4] EXHAUSTIVE in 1s: nodes 20164, girth-ok leaves 12636, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD333_d5.log <==
START GD333 n=54 deg=5 units: 40 (27 involutions, 13 pairs)
END [cayley GD333 d5] EXHAUSTIVE in 2s: nodes 78160, girth-ok leaves 12636, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD333_d6.log <==
START GD333 n=54 deg=6 units: 40 (27 involutions, 13 pairs)
END [cayley GD333 d6] EXHAUSTIVE in 2s: nodes 124168, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD333_d7.log <==
START GD333 n=54 deg=7 units: 40 (27 involutions, 13 pairs)
END [cayley GD333 d7] EXHAUSTIVE in 2s: nodes 124168, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD33xC3_d4.log <==
START GD33xC3 n=54 deg=4 units: 31 (9 involutions, 22 pairs)
END [cayley GD33xC3 d4] EXHAUSTIVE in 0s: nodes 664, girth-ok leaves 216, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD33xC3_d5.log <==
START GD33xC3 n=54 deg=5 units: 31 (9 involutions, 22 pairs)
END [cayley GD33xC3 d5] EXHAUSTIVE in 0s: nodes 1372, girth-ok leaves 216, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD33xC3_d6.log <==
START GD33xC3 n=54 deg=6 units: 31 (9 involutions, 22 pairs)
END [cayley GD33xC3 d6] EXHAUSTIVE in 0s: nodes 2068, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD33xC3_d7.log <==
START GD33xC3 n=54 deg=7 units: 31 (9 involutions, 22 pairs)
END [cayley GD33xC3 d7] EXHAUSTIVE in 0s: nodes 2458, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD39_d4.log <==
START GD39 n=54 deg=4 units: 40 (27 involutions, 13 pairs)
END [cayley GD39 d4] EXHAUSTIVE in 1s: nodes 19452, girth-ok leaves 9720, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD39_d5.log <==
START GD39 n=54 deg=5 units: 40 (27 involutions, 13 pairs)
END [cayley GD39 d5] EXHAUSTIVE in 1s: nodes 65010, girth-ok leaves 6804, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD39_d6.log <==
START GD39 n=54 deg=6 units: 40 (27 involutions, 13 pairs)
END [cayley GD39 d6] EXHAUSTIVE in 2s: nodes 91182, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_GD39_d7.log <==
START GD39 n=54 deg=7 units: 40 (27 involutions, 13 pairs)
END [cayley GD39 d7] EXHAUSTIVE in 2s: nodes 91182, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27sdA_d4.log <==
START He27sdA n=54 deg=4 units: 31 (9 involutions, 22 pairs)
END [cayley He27sdA d4] EXHAUSTIVE in 0s: nodes 673, girth-ok leaves 216, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27sdA_d5.log <==
START He27sdA n=54 deg=5 units: 31 (9 involutions, 22 pairs)
END [cayley He27sdA d5] EXHAUSTIVE in 0s: nodes 1447, girth-ok leaves 216, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27sdA_d6.log <==
START He27sdA n=54 deg=6 units: 31 (9 involutions, 22 pairs)
END [cayley He27sdA d6] EXHAUSTIVE in 0s: nodes 2230, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27sdA_d7.log <==
START He27sdA n=54 deg=7 units: 31 (9 involutions, 22 pairs)
END [cayley He27sdA d7] EXHAUSTIVE in 0s: nodes 2770, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27sdB_d4.log <==
START He27sdB n=54 deg=4 units: 31 (9 involutions, 22 pairs)
END [cayley He27sdB d4] EXHAUSTIVE in 0s: nodes 664, girth-ok leaves 270, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27sdB_d5.log <==
START He27sdB n=54 deg=5 units: 31 (9 involutions, 22 pairs)
END [cayley He27sdB d5] EXHAUSTIVE in 0s: nodes 1405, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27sdB_d6.log <==
START He27sdB n=54 deg=6 units: 31 (9 involutions, 22 pairs)
END [cayley He27sdB d6] EXHAUSTIVE in 0s: nodes 1822, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27sdB_d7.log <==
START He27sdB n=54 deg=7 units: 31 (9 involutions, 22 pairs)
END [cayley He27sdB d7] EXHAUSTIVE in 0s: nodes 1822, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27sdC_d4.log <==
START He27sdC n=54 deg=4 units: 31 (9 involutions, 22 pairs)
END [cayley He27sdC d4] EXHAUSTIVE in 0s: nodes 700, girth-ok leaves 216, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27sdC_d5.log <==
START He27sdC n=54 deg=5 units: 31 (9 involutions, 22 pairs)
END [cayley He27sdC d5] EXHAUSTIVE in 0s: nodes 1636, girth-ok leaves 216, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27sdC_d6.log <==
START He27sdC n=54 deg=6 units: 31 (9 involutions, 22 pairs)
END [cayley He27sdC d6] EXHAUSTIVE in 0s: nodes 2446, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27sdC_d7.log <==
START He27sdC n=54 deg=7 units: 31 (9 involutions, 22 pairs)
END [cayley He27sdC d7] EXHAUSTIVE in 0s: nodes 3202, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27xC2_d4.log <==
START He27xC2 n=54 deg=4 units: 27 (1 involutions, 26 pairs)
END [cayley He27xC2 d4] EXHAUSTIVE in 0s: nodes 209, girth-ok leaves 54, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27xC2_d5.log <==
START He27xC2 n=54 deg=5 units: 27 (1 involutions, 26 pairs)
END [cayley He27xC2 d5] EXHAUSTIVE in 0s: nodes 209, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27xC2_d6.log <==
START He27xC2 n=54 deg=6 units: 27 (1 involutions, 26 pairs)
END [cayley He27xC2 d6] EXHAUSTIVE in 0s: nodes 533, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_He27xC2_d7.log <==
START He27xC2 n=54 deg=7 units: 27 (1 involutions, 26 pairs)
END [cayley He27xC2 d7] EXHAUSTIVE in 0s: nodes 533, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_M27xC2_d4.log <==
START M27xC2 n=54 deg=4 units: 27 (1 involutions, 26 pairs)
END [cayley M27xC2 d4] EXHAUSTIVE in 0s: nodes 320, girth-ok leaves 54, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_M27xC2_d5.log <==
START M27xC2 n=54 deg=5 units: 27 (1 involutions, 26 pairs)
END [cayley M27xC2 d5] EXHAUSTIVE in 0s: nodes 320, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_M27xC2_d6.log <==
START M27xC2 n=54 deg=6 units: 27 (1 involutions, 26 pairs)
END [cayley M27xC2 d6] EXHAUSTIVE in 0s: nodes 714, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_M27xC2_d7.log <==
START M27xC2 n=54 deg=7 units: 27 (1 involutions, 26 pairs)
END [cayley M27xC2 d7] EXHAUSTIVE in 0s: nodes 714, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_M56_d4.log <==
START M56 n=56 deg=4 units: 28 (1 involutions, 27 pairs)
END [cayley M56 d4] EXHAUSTIVE in 0s: nodes 380, girth-ok leaves 84, non-bipartite 84, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_M56_d5.log <==
START M56 n=56 deg=5 units: 28 (1 involutions, 27 pairs)
END [cayley M56 d5] EXHAUSTIVE in 0s: nodes 380, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_M56_d6.log <==
START M56 n=56 deg=6 units: 28 (1 involutions, 27 pairs)
END [cayley M56 d6] EXHAUSTIVE in 0s: nodes 1037, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_M56_d7.log <==
START M56 n=56 deg=7 units: 28 (1 involutions, 27 pairs)
END [cayley M56 d7] EXHAUSTIVE in 0s: nodes 1037, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_Q8xC7_d4.log <==
START Q8xC7 n=56 deg=4 units: 28 (1 involutions, 27 pairs)
END [cayley Q8xC7 d4] EXHAUSTIVE in 0s: nodes 363, girth-ok leaves 72, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_Q8xC7_d5.log <==
START Q8xC7 n=56 deg=5 units: 28 (1 involutions, 27 pairs)
END [cayley Q8xC7 d5] EXHAUSTIVE in 0s: nodes 363, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_Q8xC7_d6.log <==
START Q8xC7 n=56 deg=6 units: 28 (1 involutions, 27 pairs)
END [cayley Q8xC7 d6] EXHAUSTIVE in 0s: nodes 711, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_Q8xC7_d7.log <==
START Q8xC7 n=56 deg=7 units: 28 (1 involutions, 27 pairs)
END [cayley Q8xC7 d7] EXHAUSTIVE in 0s: nodes 711, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD15x4_d4.log <==
START SD15x4 n=60 deg=4 units: 32 (5 involutions, 27 pairs)
END [cayley SD15x4 d4] EXHAUSTIVE in 0s: nodes 368, girth-ok leaves 20, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD15x4_d5.log <==
START SD15x4 n=60 deg=5 units: 32 (5 involutions, 27 pairs)
END [cayley SD15x4 d5] EXHAUSTIVE in 0s: nodes 673, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD15x4_d6.log <==
START SD15x4 n=60 deg=6 units: 32 (5 involutions, 27 pairs)
END [cayley SD15x4 d6] EXHAUSTIVE in 0s: nodes 741, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD15x4_d7.log <==
START SD15x4 n=60 deg=7 units: 32 (5 involutions, 27 pairs)
END [cayley SD15x4 d7] EXHAUSTIVE in 0s: nodes 741, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD15x4i_d4.log <==
START SD15x4i n=60 deg=4 units: 30 (1 involutions, 29 pairs)
END [cayley SD15x4i d4] EXHAUSTIVE in 0s: nodes 248, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD15x4i_d5.log <==
START SD15x4i n=60 deg=5 units: 30 (1 involutions, 29 pairs)
END [cayley SD15x4i d5] EXHAUSTIVE in 0s: nodes 248, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD15x4i_d6.log <==
START SD15x4i n=60 deg=6 units: 30 (1 involutions, 29 pairs)
END [cayley SD15x4i d6] EXHAUSTIVE in 0s: nodes 248, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD15x4i_d7.log <==
START SD15x4i n=60 deg=7 units: 30 (1 involutions, 29 pairs)
END [cayley SD15x4i d7] EXHAUSTIVE in 0s: nodes 248, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD5x12_d4.log <==
START SD5x12 n=60 deg=4 units: 32 (5 involutions, 27 pairs)
END [cayley SD5x12 d4] EXHAUSTIVE in 0s: nodes 562, girth-ok leaves 100, non-bipartite 60, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD5x12_d5.log <==
START SD5x12 n=60 deg=5 units: 32 (5 involutions, 27 pairs)
END [cayley SD5x12 d5] EXHAUSTIVE in 0s: nodes 1207, girth-ok leaves 40, non-bipartite 40, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD5x12_d6.log <==
START SD5x12 n=60 deg=6 units: 32 (5 involutions, 27 pairs)
END [cayley SD5x12 d6] EXHAUSTIVE in 0s: nodes 1810, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD5x12_d7.log <==
START SD5x12 n=60 deg=7 units: 32 (5 involutions, 27 pairs)
END [cayley SD5x12 d7] EXHAUSTIVE in 0s: nodes 1999, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD63a_d4.log <==
START SD63a n=63 deg=4 units: 31 (0 involutions, 31 pairs)
END [cayley SD63a d4] EXHAUSTIVE in 0s: nodes 468, girth-ok leaves 315, non-bipartite 315, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD63a_d6.log <==
START SD63a n=63 deg=6 units: 31 (0 involutions, 31 pairs)
END [cayley SD63a d6] EXHAUSTIVE in 0s: nodes 3214, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD63b_d4.log <==
START SD63b n=63 deg=4 units: 31 (0 involutions, 31 pairs)
END [cayley SD63b d4] EXHAUSTIVE in 0s: nodes 175, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD63b_d6.log <==
START SD63b n=63 deg=6 units: 31 (0 involutions, 31 pairs)
END [cayley SD63b d6] EXHAUSTIVE in 0s: nodes 175, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD9x6_d4.log <==
START SD9x6 n=54 deg=4 units: 31 (9 involutions, 22 pairs)
END [cayley SD9x6 d4] EXHAUSTIVE in 0s: nodes 1115, girth-ok leaves 270, non-bipartite 54, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD9x6_d5.log <==
START SD9x6 n=54 deg=5 units: 31 (9 involutions, 22 pairs)
END [cayley SD9x6 d5] EXHAUSTIVE in 0s: nodes 2430, girth-ok leaves 108, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD9x6_d6.log <==
START SD9x6 n=54 deg=6 units: 31 (9 involutions, 22 pairs)
END [cayley SD9x6 d6] EXHAUSTIVE in 0s: nodes 3364, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/cayley_SD9x6_d7.log <==
START SD9x6 n=54 deg=7 units: 31 (9 involutions, 22 pairs)
END [cayley SD9x6 d7] EXHAUSTIVE in 0s: nodes 3508, girth-ok leaves 0, non-bipartite 0, hard 0, sat-UNSAT-check 0 - no jackpot


==> anc/search/logs/slice_A4_r3_g6.log <==
[06:50:14] slice r=3 H=A4 |H|=12 n=36 classes=57 girth>=6 mindeg>=3
[06:50:14] eager C3/C4 clauses: 13704
[06:50:15] it=440 colorings=200 lazy-girth=431 last: m=60 classes=5 cclen=50 t=1s
[06:50:16] it=955 colorings=400 lazy-girth=952 last: m=66 classes=6 cclen=49 t=1s
[06:50:16] it=1416 colorings=600 lazy-girth=1286 last: m=66 classes=7 cclen=49 t=2s
[06:50:17] it=1871 colorings=800 lazy-girth=1682 last: m=66 classes=7 cclen=49 t=2s
[06:50:17] it=2412 colorings=1000 lazy-girth=2213 last: m=66 classes=6 cclen=48 t=3s
[06:50:18] it=2876 colorings=1200 lazy-girth=2597 last: m=66 classes=7 cclen=47 t=3s
[06:50:18] it=3325 colorings=1400 lazy-girth=2925 last: m=66 classes=6 cclen=48 t=4s
[06:50:19] it=3814 colorings=1600 lazy-girth=3332 last: m=66 classes=7 cclen=47 t=5s
[06:50:19] it=4256 colorings=1800 lazy-girth=3645 last: m=66 classes=7 cclen=47 t=5s
[06:50:20] it=4728 colorings=2000 lazy-girth=3960 last: m=66 classes=6 cclen=48 t=6s
[06:50:20] it=5212 colorings=2200 lazy-girth=4469 last: m=60 classes=6 cclen=49 t=6s
[06:50:21] it=5653 colorings=2400 lazy-girth=4770 last: m=66 classes=6 cclen=48 t=7s
[06:50:21] it=6105 colorings=2600 lazy-girth=5133 last: m=66 classes=6 cclen=47 t=7s
[06:50:22] it=6605 colorings=2800 lazy-girth=5533 last: m=66 classes=6 cclen=48 t=8s
[06:50:22] it=7029 colorings=3000 lazy-girth=5823 last: m=66 classes=6 cclen=51 t=8s
[06:50:23] it=7455 colorings=3200 lazy-girth=6092 last: m=60 classes=6 cclen=49 t=8s
[06:50:23] it=7908 colorings=3400 lazy-girth=6403 last: m=66 classes=7 cclen=49 t=9s
[06:50:24] it=8322 colorings=3600 lazy-girth=6667 last: m=66 classes=7 cclen=47 t=9s
[06:50:24] it=8779 colorings=3800 lazy-girth=6977 last: m=66 classes=7 cclen=49 t=10s
[06:50:25] it=9182 colorings=4000 lazy-girth=7225 last: m=66 classes=6 cclen=50 t=10s
[06:50:25] it=9699 colorings=4200 lazy-girth=7586 last: m=66 classes=7 cclen=48 t=11s
[06:50:26] it=10096 colorings=4400 lazy-girth=7824 last: m=66 classes=6 cclen=45 t=12s
[06:50:26] it=10443 colorings=4600 lazy-girth=7988 last: m=66 classes=7 cclen=44 t=12s
[06:50:27] it=10799 colorings=4800 lazy-girth=8160 last: m=66 classes=6 cclen=47 t=13s
[06:50:27] it=11226 colorings=5000 lazy-girth=8418 last: m=66 classes=7 cclen=49 t=13s
[06:50:28] it=11639 colorings=5200 lazy-girth=8661 last: m=66 classes=6 cclen=48 t=13s
[06:50:28] it=12011 colorings=5400 lazy-girth=8853 last: m=66 classes=7 cclen=50 t=14s
[06:50:29] it=12355 colorings=5600 lazy-girth=9011 last: m=66 classes=7 cclen=49 t=14s
[06:50:29] it=12687 colorings=5800 lazy-girth=9155 last: m=66 classes=7 cclen=50 t=15s
[06:50:29] it=13040 colorings=6000 lazy-girth=9349 last: m=66 classes=6 cclen=50 t=15s
[06:50:30] it=13514 colorings=6200 lazy-girth=9756 last: m=66 classes=7 cclen=47 t=16s
[06:50:30] it=13929 colorings=6400 lazy-girth=10049 last: m=66 classes=6 cclen=50 t=16s
[06:50:31] it=14302 colorings=6600 lazy-girth=10327 last: m=66 classes=7 cclen=49 t=17s
[06:50:31] it=14765 colorings=6800 lazy-girth=10707 last: m=66 classes=7 cclen=49 t=17s
[06:50:32] it=15153 colorings=7000 lazy-girth=10949 last: m=66 classes=6 cclen=50 t=18s
[06:50:32] it=15632 colorings=7200 lazy-girth=11286 last: m=66 classes=7 cclen=50 t=18s
[06:50:33] it=16025 colorings=7400 lazy-girth=11519 last: m=66 classes=7 cclen=50 t=19s
[06:50:33] it=16400 colorings=7600 lazy-girth=11707 last: m=66 classes=7 cclen=49 t=19s
[06:50:34] it=16750 colorings=7800 lazy-girth=11894 last: m=66 classes=7 cclen=49 t=19s
[06:50:34] it=17184 colorings=8000 lazy-girth=12155 last: m=66 classes=6 cclen=37 t=20s
[06:50:35] it=17550 colorings=8200 lazy-girth=12352 last: m=66 classes=7 cclen=50 t=20s
[06:50:35] it=17918 colorings=8400 lazy-girth=12550 last: m=60 classes=5 cclen=50 t=21s
[06:50:36] it=18296 colorings=8600 lazy-girth=12741 last: m=66 classes=7 cclen=50 t=21s
[06:50:36] it=18616 colorings=8800 lazy-girth=12872 last: m=66 classes=7 cclen=50 t=22s
[06:50:36] it=18962 colorings=9000 lazy-girth=13029 last: m=66 classes=6 cclen=51 t=22s
[06:50:37] it=19293 colorings=9200 lazy-girth=13171 last: m=66 classes=7 cclen=50 t=22s
[06:50:37] it=19599 colorings=9400 lazy-girth=13281 last: m=66 classes=6 cclen=49 t=23s
[06:50:38] it=20058 colorings=9600 lazy-girth=13622 last: m=66 classes=7 cclen=50 t=23s
[06:50:38] it=20461 colorings=9800 lazy-girth=13876 last: m=66 classes=7 cclen=49 t=24s
[06:50:39] it=20819 colorings=10000 lazy-girth=14082 last: m=66 classes=6 cclen=51 t=24s
[06:50:39] it=21169 colorings=10200 lazy-girth=14260 last: m=66 classes=7 cclen=48 t=25s
[06:50:39] it=21469 colorings=10400 lazy-girth=14380 last: m=66 classes=6 cclen=50 t=25s
[06:50:40] it=21797 colorings=10600 lazy-girth=14517 last: m=66 classes=6 cclen=51 t=25s
[06:50:40] it=22216 colorings=10800 lazy-girth=14763 last: m=66 classes=7 cclen=41 t=26s
[06:50:41] it=22698 colorings=11000 lazy-girth=15086 last: m=66 classes=7 cclen=48 t=26s
[06:50:41] it=23109 colorings=11200 lazy-girth=15319 last: m=66 classes=7 cclen=49 t=27s
[06:50:42] it=23563 colorings=11400 lazy-girth=15594 last: m=66 classes=6 cclen=50 t=28s
[06:50:42] it=24004 colorings=11600 lazy-girth=15852 last: m=66 classes=6 cclen=50 t=28s
[06:50:43] it=24355 colorings=11800 lazy-girth=16012 last: m=66 classes=6 cclen=48 t=29s
[06:50:43] it=24719 colorings=12000 lazy-girth=16194 last: m=66 classes=6 cclen=47 t=29s
[06:50:44] it=25031 colorings=12200 lazy-girth=16307 last: m=66 classes=7 cclen=49 t=29s
[06:50:44] it=25384 colorings=12400 lazy-girth=16474 last: m=66 classes=7 cclen=50 t=30s
[06:50:45] it=25822 colorings=12600 lazy-girth=16752 last: m=66 classes=7 cclen=49 t=30s
[06:50:45] it=26201 colorings=12800 lazy-girth=16947 last: m=66 classes=6 cclen=46 t=31s
[06:50:46] it=26535 colorings=13000 lazy-girth=17103 last: m=66 classes=7 cclen=50 t=31s
[06:50:46] it=26880 colorings=13200 lazy-girth=17281 last: m=66 classes=6 cclen=44 t=32s
[06:50:46] it=27195 colorings=13400 lazy-girth=17420 last: m=66 classes=7 cclen=47 t=32s
[06:50:47] it=27597 colorings=13600 lazy-girth=17660 last: m=66 classes=6 cclen=45 t=33s
[06:50:47] it=28036 colorings=13800 lazy-girth=17915 last: m=66 classes=7 cclen=49 t=33s
[06:50:48] it=28533 colorings=14000 lazy-girth=18241 last: m=66 classes=6 cclen=51 t=34s
[06:50:49] it=28947 colorings=14200 lazy-girth=18467 last: m=66 classes=6 cclen=51 t=35s
[06:50:50] it=29339 colorings=14400 lazy-girth=18664 last: m=66 classes=7 cclen=46 t=35s
[06:50:50] it=29677 colorings=14600 lazy-girth=18818 last: m=66 classes=7 cclen=45 t=36s
[06:50:51] it=30085 colorings=14800 lazy-girth=19046 last: m=66 classes=6 cclen=49 t=36s
[06:50:51] it=30539 colorings=15000 lazy-girth=19326 last: m=66 classes=7 cclen=48 t=37s
[06:50:51] it=30910 colorings=15200 lazy-girth=19512 last: m=66 classes=6 cclen=47 t=37s
[06:50:52] it=31357 colorings=15400 lazy-girth=19772 last: m=66 classes=7 cclen=48 t=38s
[06:50:53] it=31794 colorings=15600 lazy-girth=20044 last: m=66 classes=6 cclen=50 t=38s
[06:50:53] it=32183 colorings=15800 lazy-girth=20255 last: m=66 classes=7 cclen=47 t=39s
[06:50:53] it=32514 colorings=16000 lazy-girth=20395 last: m=66 classes=7 cclen=49 t=39s
[06:50:54] it=32889 colorings=16200 lazy-girth=20571 last: m=66 classes=6 cclen=51 t=40s
[06:50:54] it=33313 colorings=16400 lazy-girth=20803 last: m=66 classes=6 cclen=50 t=40s
[06:50:55] it=33681 colorings=16600 lazy-girth=20971 last: m=66 classes=7 cclen=46 t=40s
[06:50:55] it=34030 colorings=16800 lazy-girth=21125 last: m=66 classes=7 cclen=47 t=41s
[06:50:56] it=34379 colorings=17000 lazy-girth=21278 last: m=66 classes=7 cclen=48 t=41s
[06:50:56] it=34705 colorings=17200 lazy-girth=21422 last: m=66 classes=7 cclen=48 t=42s
[06:50:57] it=35033 colorings=17400 lazy-girth=21572 last: m=66 classes=7 cclen=48 t=42s
[06:50:57] it=35350 colorings=17600 lazy-girth=21726 last: m=66 classes=7 cclen=50 t=43s
[06:50:57] it=35751 colorings=17800 lazy-girth=21945 last: m=66 classes=7 cclen=49 t=43s
[06:50:58] it=36043 colorings=18000 lazy-girth=22060 last: m=66 classes=7 cclen=46 t=44s
[06:50:58] it=36382 colorings=18200 lazy-girth=22216 last: m=66 classes=7 cclen=49 t=44s
[06:50:59] it=36808 colorings=18400 lazy-girth=22450 last: m=66 classes=6 cclen=50 t=45s
[06:50:59] it=37176 colorings=18600 lazy-girth=22623 last: m=66 classes=7 cclen=46 t=45s
[06:51:00] it=37503 colorings=18800 lazy-girth=22766 last: m=66 classes=7 cclen=47 t=46s
[06:51:00] it=37900 colorings=19000 lazy-girth=22983 last: m=66 classes=7 cclen=43 t=46s
[06:51:01] it=38384 colorings=19200 lazy-girth=23273 last: m=66 classes=6 cclen=50 t=47s
[06:51:01] it=38778 colorings=19400 lazy-girth=23471 last: m=66 classes=7 cclen=48 t=47s
[06:51:02] it=39142 colorings=19600 lazy-girth=23648 last: m=66 classes=7 cclen=49 t=48s
[06:51:02] it=39516 colorings=19800 lazy-girth=23823 last: m=66 classes=7 cclen=48 t=48s
[06:51:03] it=39893 colorings=20000 lazy-girth=24005 last: m=66 classes=7 cclen=50 t=49s
[06:51:03] it=40287 colorings=20200 lazy-girth=24201 last: m=66 classes=7 cclen=48 t=49s
[06:51:04] it=40579 colorings=20400 lazy-girth=24295 last: m=66 classes=7 cclen=50 t=49s
[06:51:04] it=40946 colorings=20600 lazy-girth=24472 last: m=66 classes=7 cclen=49 t=50s
[06:51:05] it=41340 colorings=20800 lazy-girth=24671 last: m=66 classes=7 cclen=49 t=50s
[06:51:05] it=41750 colorings=21000 lazy-girth=24899 last: m=66 classes=7 cclen=50 t=51s
[06:51:06] it=42153 colorings=21200 lazy-girth=25118 last: m=66 classes=7 cclen=46 t=51s
[06:51:06] it=42474 colorings=21400 lazy-girth=25244 last: m=66 classes=7 cclen=41 t=52s
[06:51:07] it=42850 colorings=21600 lazy-girth=25429 last: m=66 classes=7 cclen=48 t=52s
[06:51:07] it=43196 colorings=21800 lazy-girth=25576 last: m=66 classes=7 cclen=45 t=53s
[06:51:08] it=43539 colorings=22000 lazy-girth=25733 last: m=66 classes=7 cclen=49 t=53s
[06:51:08] it=43890 colorings=22200 lazy-girth=25891 last: m=66 classes=6 cclen=51 t=54s
[06:51:09] it=44279 colorings=22400 lazy-girth=26092 last: m=66 classes=7 cclen=45 t=54s
[06:51:09] it=44644 colorings=22600 lazy-girth=26258 last: m=66 classes=7 cclen=49 t=55s
[06:51:09] it=44917 colorings=22800 lazy-girth=26334 last: m=60 classes=6 cclen=50 t=55s
[06:51:10] it=45177 colorings=23000 lazy-girth=26399 last: m=66 classes=7 cclen=50 t=55s
[06:51:10] it=45430 colorings=23200 lazy-girth=26463 last: m=66 classes=7 cclen=47 t=56s
[06:51:11] it=45724 colorings=23400 lazy-girth=26561 last: m=66 classes=6 cclen=49 t=56s
[06:51:11] it=46101 colorings=23600 lazy-girth=26739 last: m=66 classes=7 cclen=47 t=57s
[06:51:12] it=46439 colorings=23800 lazy-girth=26879 last: m=66 classes=7 cclen=50 t=57s
[06:51:12] it=46863 colorings=24000 lazy-girth=27110 last: m=66 classes=6 cclen=51 t=58s
[06:51:13] it=47249 colorings=24200 lazy-girth=27303 last: m=66 classes=7 cclen=49 t=58s
[06:51:13] it=47613 colorings=24400 lazy-girth=27470 last: m=66 classes=7 cclen=46 t=59s
[06:51:14] it=47907 colorings=24600 lazy-girth=27568 last: m=66 classes=7 cclen=48 t=59s
[06:51:14] it=48285 colorings=24800 lazy-girth=27748 last: m=66 classes=6 cclen=49 t=60s
[06:51:14] it=48665 colorings=25000 lazy-girth=27940 last: m=66 classes=7 cclen=50 t=60s
[06:51:15] it=48987 colorings=25200 lazy-girth=28079 last: m=66 classes=7 cclen=50 t=61s
[06:51:15] it=49298 colorings=25400 lazy-girth=28194 last: m=66 classes=6 cclen=50 t=61s
[06:51:16] it=49686 colorings=25600 lazy-girth=28388 last: m=66 classes=6 cclen=47 t=61s
[06:51:16] it=49996 colorings=25800 lazy-girth=28502 last: m=66 classes=7 cclen=50 t=62s
[06:51:17] it=50299 colorings=26000 lazy-girth=28613 last: m=66 classes=7 cclen=50 t=62s
[06:51:17] it=50595 colorings=26200 lazy-girth=28715 last: m=66 classes=6 cclen=47 t=63s
[06:51:18] it=50961 colorings=26400 lazy-girth=28883 last: m=66 classes=6 cclen=50 t=63s
[06:51:18] it=51278 colorings=26600 lazy-girth=29006 last: m=66 classes=7 cclen=48 t=64s
[06:51:19] it=51583 colorings=26800 lazy-girth=29116 last: m=66 classes=7 cclen=47 t=64s
[06:51:19] it=51881 colorings=27000 lazy-girth=29214 last: m=66 classes=7 cclen=49 t=65s
[06:51:19] it=52150 colorings=27200 lazy-girth=29286 last: m=66 classes=7 cclen=50 t=65s
[06:51:20] it=52439 colorings=27400 lazy-girth=29377 last: m=66 classes=7 cclen=50 t=66s
[06:51:22] it=52722 colorings=27600 lazy-girth=29463 last: m=66 classes=7 cclen=37 t=67s
[06:51:22] it=53029 colorings=27800 lazy-girth=29576 last: m=66 classes=6 cclen=49 t=68s
[06:51:23] it=53286 colorings=28000 lazy-girth=29636 last: m=66 classes=7 cclen=44 t=68s
[06:51:23] it=53547 colorings=28200 lazy-girth=29702 last: m=66 classes=7 cclen=48 t=69s
[06:51:24] it=53796 colorings=28400 lazy-girth=29756 last: m=66 classes=7 cclen=50 t=69s
[06:51:24] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=53805 colorings=28407 lazy-girth=29758 time=69s


==> anc/search/logs/slice_A4xZ2_r2_g6.log <==
[23:43:36] slice r=2 H=A4xZ2 |H|=24 n=48 classes=54 girth>=6 mindeg>=3
[23:43:36] eager C3/C4 clauses: 19952
[23:43:36] it=597 colorings=200 lazy-girth=577 last: m=108 classes=5 cclen=48 t=1s
[23:43:37] it=1034 colorings=400 lazy-girth=935 last: m=72 classes=4 cclen=49 t=1s
[23:43:37] it=1406 colorings=600 lazy-girth=1194 last: m=72 classes=4 cclen=49 t=1s
[23:43:37] it=1744 colorings=800 lazy-girth=1376 last: m=72 classes=4 cclen=49 t=1s
[23:43:37] it=2083 colorings=1000 lazy-girth=1562 last: m=84 classes=4 cclen=50 t=1s
[23:43:37] it=2449 colorings=1200 lazy-girth=1814 last: m=72 classes=4 cclen=50 t=2s
[23:43:38] it=2822 colorings=1400 lazy-girth=2119 last: m=72 classes=4 cclen=50 t=2s
[23:43:38] it=3218 colorings=1600 lazy-girth=2402 last: m=96 classes=5 cclen=48 t=2s
[23:43:38] it=3633 colorings=1800 lazy-girth=2664 last: m=72 classes=4 cclen=50 t=2s
[23:43:38] it=3969 colorings=2000 lazy-girth=2829 last: m=72 classes=4 cclen=50 t=3s
[23:43:39] it=4463 colorings=2200 lazy-girth=3257 last: m=72 classes=4 cclen=50 t=3s
[23:43:39] it=4884 colorings=2400 lazy-girth=3555 last: m=84 classes=4 cclen=50 t=3s
[23:43:39] it=5265 colorings=2600 lazy-girth=3770 last: m=84 classes=4 cclen=50 t=4s
[23:43:39] it=5595 colorings=2800 lazy-girth=3920 last: m=96 classes=5 cclen=47 t=4s
[23:43:40] it=5957 colorings=3000 lazy-girth=4160 last: m=72 classes=4 cclen=50 t=4s
[23:43:40] it=6341 colorings=3200 lazy-girth=4478 last: m=84 classes=4 cclen=50 t=4s
[23:43:40] it=6721 colorings=3400 lazy-girth=4760 last: m=72 classes=4 cclen=50 t=4s
[23:43:40] it=7093 colorings=3600 lazy-girth=5001 last: m=96 classes=5 cclen=48 t=5s
[23:43:41] it=7439 colorings=3800 lazy-girth=5181 last: m=72 classes=4 cclen=49 t=5s
[23:43:41] it=8197 colorings=4000 lazy-girth=5877 last: m=72 classes=4 cclen=49 t=5s
[23:43:41] it=8639 colorings=4200 lazy-girth=6171 last: m=72 classes=4 cclen=50 t=6s
[23:43:42] it=9082 colorings=4400 lazy-girth=6447 last: m=96 classes=5 cclen=44 t=6s
[23:43:42] it=9495 colorings=4600 lazy-girth=6685 last: m=72 classes=4 cclen=50 t=6s
[23:43:42] it=9866 colorings=4800 lazy-girth=6874 last: m=72 classes=4 cclen=50 t=7s
[23:43:43] it=10265 colorings=5000 lazy-girth=7161 last: m=72 classes=4 cclen=50 t=7s
[23:43:43] it=10608 colorings=5200 lazy-girth=7342 last: m=84 classes=4 cclen=50 t=7s
[23:43:43] it=10924 colorings=5400 lazy-girth=7483 last: m=72 classes=4 cclen=49 t=7s
[23:43:43] it=11316 colorings=5600 lazy-girth=7774 last: m=72 classes=4 cclen=50 t=7s
[23:43:43] it=11676 colorings=5800 lazy-girth=8020 last: m=96 classes=5 cclen=48 t=8s
[23:43:44] it=12043 colorings=6000 lazy-girth=8225 last: m=72 classes=4 cclen=50 t=8s
[23:43:44] it=12441 colorings=6200 lazy-girth=8488 last: m=72 classes=4 cclen=50 t=8s
[23:43:44] it=12823 colorings=6400 lazy-girth=8749 last: m=72 classes=4 cclen=50 t=8s
[23:43:44] it=13208 colorings=6600 lazy-girth=9003 last: m=72 classes=4 cclen=50 t=9s
[23:43:45] it=13560 colorings=6800 lazy-girth=9188 last: m=72 classes=4 cclen=50 t=9s
[23:43:45] it=14093 colorings=7000 lazy-girth=9577 last: m=96 classes=5 cclen=49 t=9s
[23:43:45] it=14523 colorings=7200 lazy-girth=9836 last: m=72 classes=4 cclen=50 t=10s
[23:43:46] it=14876 colorings=7400 lazy-girth=9995 last: m=72 classes=4 cclen=50 t=10s
[23:43:46] it=15240 colorings=7600 lazy-girth=10185 last: m=72 classes=4 cclen=50 t=10s
[23:43:46] it=15529 colorings=7800 lazy-girth=10285 last: m=96 classes=5 cclen=45 t=10s
[23:43:46] it=15940 colorings=8000 lazy-girth=10523 last: m=72 classes=4 cclen=50 t=10s
[23:43:47] it=16335 colorings=8200 lazy-girth=10747 last: m=84 classes=4 cclen=49 t=11s
[23:43:47] it=16655 colorings=8400 lazy-girth=10889 last: m=72 classes=4 cclen=49 t=11s
[23:43:47] it=16972 colorings=8600 lazy-girth=11040 last: m=96 classes=5 cclen=49 t=11s
[23:43:47] it=17266 colorings=8800 lazy-girth=11140 last: m=72 classes=4 cclen=50 t=11s
[23:43:47] it=17677 colorings=9000 lazy-girth=11394 last: m=72 classes=4 cclen=50 t=12s
[23:43:48] it=18014 colorings=9200 lazy-girth=11547 last: m=84 classes=4 cclen=50 t=12s
[23:43:48] it=18292 colorings=9400 lazy-girth=11635 last: m=72 classes=4 cclen=50 t=12s
[23:43:48] it=18561 colorings=9600 lazy-girth=11713 last: m=84 classes=4 cclen=43 t=12s
[23:43:48] it=18850 colorings=9800 lazy-girth=11814 last: m=84 classes=4 cclen=49 t=12s
[23:43:48] it=19125 colorings=10000 lazy-girth=11903 last: m=72 classes=4 cclen=50 t=13s
[23:43:49] it=19396 colorings=10200 lazy-girth=11990 last: m=84 classes=4 cclen=49 t=13s
[23:43:49] it=19659 colorings=10400 lazy-girth=12058 last: m=72 classes=4 cclen=50 t=13s
[23:43:49] it=19935 colorings=10600 lazy-girth=12143 last: m=72 classes=4 cclen=50 t=13s
[23:43:49] it=20217 colorings=10800 lazy-girth=12242 last: m=72 classes=4 cclen=50 t=13s
[23:43:49] it=20463 colorings=11000 lazy-girth=12292 last: m=72 classes=4 cclen=50 t=13s
[23:43:49] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=20500 colorings=11032 lazy-girth=12297 time=13s


==> anc/search/logs/slice_C3sdC8_r2_g6.log <==
[23:43:19] slice r=2 H=C3sdC8 |H|=24 n=48 classes=48 girth>=6 mindeg>=3
[23:43:19] eager C3/C4 clauses: 17334
[23:43:19] it=550 colorings=200 lazy-girth=834 last: m=84 classes=4 cclen=44 t=1s
[23:43:20] it=1074 colorings=400 lazy-girth=1482 last: m=96 classes=4 cclen=43 t=1s
[23:43:20] it=1553 colorings=600 lazy-girth=1960 last: m=84 classes=4 cclen=44 t=1s
[23:43:20] it=2003 colorings=800 lazy-girth=2360 last: m=120 classes=5 cclen=43 t=2s
[23:43:21] it=2398 colorings=1000 lazy-girth=2636 last: m=108 classes=5 cclen=43 t=2s
[23:43:21] it=2752 colorings=1200 lazy-girth=2843 last: m=84 classes=4 cclen=44 t=2s
[23:43:21] it=3193 colorings=1400 lazy-girth=3131 last: m=84 classes=4 cclen=44 t=2s
[23:43:22] it=3682 colorings=1600 lazy-girth=3471 last: m=84 classes=4 cclen=44 t=3s
[23:43:22] it=4224 colorings=1800 lazy-girth=3877 last: m=84 classes=4 cclen=44 t=3s
[23:43:23] it=4759 colorings=2000 lazy-girth=4296 last: m=84 classes=4 cclen=42 t=4s
[23:43:23] it=5282 colorings=2200 lazy-girth=4621 last: m=84 classes=4 cclen=44 t=4s
[23:43:23] it=5790 colorings=2400 lazy-girth=4930 last: m=84 classes=4 cclen=44 t=5s
[23:43:24] it=6008 colorings=2600 lazy-girth=4948 last: m=84 classes=4 cclen=44 t=5s
[23:43:24] it=6508 colorings=2800 lazy-girth=5248 last: m=84 classes=4 cclen=44 t=5s
[23:43:24] it=6979 colorings=3000 lazy-girth=5519 last: m=84 classes=4 cclen=44 t=6s
[23:43:25] it=7425 colorings=3200 lazy-girth=5765 last: m=84 classes=4 cclen=44 t=6s
[23:43:25] it=7814 colorings=3400 lazy-girth=5954 last: m=84 classes=4 cclen=44 t=6s
[23:43:26] it=8397 colorings=3600 lazy-girth=6466 last: m=84 classes=4 cclen=44 t=7s
[23:43:26] it=8824 colorings=3800 lazy-girth=6698 last: m=84 classes=4 cclen=44 t=7s
[23:43:26] it=9192 colorings=4000 lazy-girth=6868 last: m=84 classes=4 cclen=44 t=7s
[23:43:27] it=9814 colorings=4200 lazy-girth=7290 last: m=84 classes=4 cclen=44 t=8s
[23:43:27] it=10236 colorings=4400 lazy-girth=7729 last: m=120 classes=5 cclen=38 t=8s
[23:43:27] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=10380 colorings=4474 lazy-girth=7950 time=8s


==> anc/search/logs/slice_C3sdD4_r2_g6.log <==
[23:43:24] slice r=2 H=C3sdD4 |H|=24 n=48 classes=56 girth>=6 mindeg>=3
[23:43:24] eager C3/C4 clauses: 17212
[23:43:24] it=408 colorings=200 lazy-girth=347 last: m=96 classes=4 cclen=52 t=0s
[23:43:25] it=781 colorings=400 lazy-girth=660 last: m=84 classes=4 cclen=52 t=1s
[23:43:25] it=1143 colorings=600 lazy-girth=1121 last: m=96 classes=6 cclen=50 t=1s
[23:43:25] it=1423 colorings=800 lazy-girth=1263 last: m=96 classes=5 cclen=47 t=2s
[23:43:26] it=1775 colorings=1000 lazy-girth=1538 last: m=96 classes=6 cclen=50 t=2s
[23:43:26] it=2101 colorings=1200 lazy-girth=1731 last: m=84 classes=5 cclen=50 t=2s
[23:43:26] it=2449 colorings=1400 lazy-girth=1926 last: m=108 classes=6 cclen=49 t=2s
[23:43:26] it=2759 colorings=1600 lazy-girth=2184 last: m=84 classes=5 cclen=51 t=3s
[23:43:27] it=3081 colorings=1800 lazy-girth=2382 last: m=96 classes=5 cclen=51 t=3s
[23:43:27] it=3417 colorings=2000 lazy-girth=2565 last: m=96 classes=5 cclen=51 t=3s
[23:43:27] it=3717 colorings=2200 lazy-girth=2748 last: m=108 classes=6 cclen=50 t=3s
[23:43:27] it=4054 colorings=2400 lazy-girth=3022 last: m=84 classes=5 cclen=50 t=4s
[23:43:28] it=4396 colorings=2600 lazy-girth=3226 last: m=84 classes=5 cclen=51 t=4s
[23:43:28] it=4763 colorings=2800 lazy-girth=3458 last: m=96 classes=5 cclen=51 t=4s
[23:43:28] it=5143 colorings=3000 lazy-girth=3779 last: m=96 classes=5 cclen=47 t=5s
[23:43:29] it=5489 colorings=3200 lazy-girth=4001 last: m=84 classes=5 cclen=51 t=5s
[23:43:29] it=5797 colorings=3400 lazy-girth=4192 last: m=84 classes=5 cclen=51 t=5s
[23:43:29] it=6152 colorings=3600 lazy-girth=4429 last: m=96 classes=6 cclen=48 t=5s
[23:43:29] it=6520 colorings=3800 lazy-girth=4649 last: m=108 classes=6 cclen=38 t=6s
[23:43:30] it=6861 colorings=4000 lazy-girth=4897 last: m=84 classes=5 cclen=51 t=6s
[23:43:30] it=7263 colorings=4200 lazy-girth=5186 last: m=84 classes=5 cclen=51 t=6s
[23:43:30] it=7602 colorings=4400 lazy-girth=5340 last: m=84 classes=4 cclen=50 t=6s
[23:43:30] it=7990 colorings=4600 lazy-girth=5553 last: m=84 classes=5 cclen=50 t=7s
[23:43:31] it=8320 colorings=4800 lazy-girth=5691 last: m=84 classes=5 cclen=51 t=7s
[23:43:31] it=8653 colorings=5000 lazy-girth=5834 last: m=96 classes=4 cclen=52 t=7s
[23:43:31] it=9030 colorings=5200 lazy-girth=6116 last: m=84 classes=5 cclen=51 t=7s
[23:43:31] it=9452 colorings=5400 lazy-girth=6421 last: m=96 classes=6 cclen=42 t=8s
[23:43:32] it=9837 colorings=5600 lazy-girth=6683 last: m=96 classes=6 cclen=50 t=8s
[23:43:32] it=10230 colorings=5800 lazy-girth=6995 last: m=96 classes=6 cclen=49 t=8s
[23:43:32] it=10657 colorings=6000 lazy-girth=7324 last: m=96 classes=5 cclen=50 t=9s
[23:43:33] it=11035 colorings=6200 lazy-girth=7611 last: m=84 classes=4 cclen=50 t=9s
[23:43:33] it=11379 colorings=6400 lazy-girth=7834 last: m=96 classes=6 cclen=47 t=9s
[23:43:33] it=11798 colorings=6600 lazy-girth=8180 last: m=96 classes=5 cclen=51 t=10s
[23:43:34] it=12276 colorings=6800 lazy-girth=8743 last: m=96 classes=5 cclen=46 t=10s
[23:43:34] it=12736 colorings=7000 lazy-girth=9097 last: m=84 classes=5 cclen=51 t=11s
[23:43:35] it=13179 colorings=7200 lazy-girth=9432 last: m=96 classes=6 cclen=50 t=11s
[23:43:35] it=13600 colorings=7400 lazy-girth=9727 last: m=96 classes=6 cclen=50 t=11s
[23:43:35] it=14082 colorings=7600 lazy-girth=10100 last: m=96 classes=6 cclen=50 t=12s
[23:43:35] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=14207 colorings=7671 lazy-girth=10172 time=12s


==> anc/search/logs/slice_C4sdC4_r2_g6.log <==
[23:43:18] slice r=2 H=C4sdC4 |H|=16 n=32 classes=34 girth>=6 mindeg>=3
[23:43:18] eager C3/C4 clauses: 4092
[23:43:18] it=324 colorings=200 lazy-girth=158 last: m=48 classes=4 cclen=28 t=0s
[23:43:18] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=395 colorings=238 lazy-girth=192 time=0s


==> anc/search/logs/slice_C4sdC4_r3_g6.log <==
[23:49:13] slice r=3 H=C4sdC4 |H|=16 n=48 classes=75 girth>=6 mindeg>=3
[23:49:13] eager C3/C4 clauses: 28912
[23:49:14] it=601 colorings=200 lazy-girth=1335 last: m=80 classes=6 cclen=67 t=1s
[23:49:15] it=1093 colorings=400 lazy-girth=1892 last: m=80 classes=6 cclen=69 t=1s
[23:49:15] it=1491 colorings=600 lazy-girth=2272 last: m=72 classes=5 cclen=70 t=2s
[23:49:16] it=1944 colorings=800 lazy-girth=2728 last: m=88 classes=7 cclen=67 t=2s
[23:49:16] it=2381 colorings=1000 lazy-girth=3172 last: m=88 classes=7 cclen=67 t=3s
[23:49:16] it=2697 colorings=1200 lazy-girth=3357 last: m=88 classes=6 cclen=60 t=3s
[23:49:17] it=3100 colorings=1400 lazy-girth=3709 last: m=88 classes=7 cclen=67 t=3s
[23:49:17] it=3426 colorings=1600 lazy-girth=3903 last: m=80 classes=5 cclen=69 t=4s
[23:49:17] it=3813 colorings=1800 lazy-girth=4205 last: m=80 classes=6 cclen=69 t=4s
[23:49:18] it=4263 colorings=2000 lazy-girth=4619 last: m=88 classes=6 cclen=58 t=5s
[23:49:18] it=4732 colorings=2200 lazy-girth=5153 last: m=88 classes=6 cclen=63 t=5s
[23:49:19] it=5187 colorings=2400 lazy-girth=5628 last: m=88 classes=6 cclen=69 t=6s
[23:49:19] it=5587 colorings=2600 lazy-girth=5971 last: m=80 classes=5 cclen=69 t=6s
[23:49:20] it=5933 colorings=2800 lazy-girth=6203 last: m=88 classes=7 cclen=67 t=6s
[23:49:20] it=6193 colorings=3000 lazy-girth=6288 last: m=88 classes=6 cclen=69 t=7s
[23:49:20] it=6525 colorings=3200 lazy-girth=6511 last: m=88 classes=7 cclen=68 t=7s
[23:49:21] it=6932 colorings=3400 lazy-girth=6860 last: m=80 classes=6 cclen=69 t=7s
[23:49:21] it=7415 colorings=3600 lazy-girth=7331 last: m=80 classes=6 cclen=69 t=8s
[23:49:22] it=7819 colorings=3800 lazy-girth=7664 last: m=88 classes=7 cclen=68 t=8s
[23:49:22] it=8283 colorings=4000 lazy-girth=8049 last: m=88 classes=6 cclen=69 t=9s
[23:49:22] it=8620 colorings=4200 lazy-girth=8240 last: m=88 classes=6 cclen=67 t=9s
[23:49:22] it=8837 colorings=4400 lazy-girth=8269 last: m=88 classes=6 cclen=66 t=9s
[23:49:23] it=9166 colorings=4600 lazy-girth=8456 last: m=88 classes=6 cclen=65 t=10s
[23:49:23] it=9493 colorings=4800 lazy-girth=8643 last: m=88 classes=7 cclen=66 t=10s
[23:49:23] it=9769 colorings=5000 lazy-girth=8771 last: m=88 classes=6 cclen=69 t=10s
[23:49:24] it=10011 colorings=5200 lazy-girth=8832 last: m=80 classes=6 cclen=68 t=10s
[23:49:24] it=10395 colorings=5400 lazy-girth=9066 last: m=88 classes=7 cclen=68 t=11s
[23:49:24] it=10713 colorings=5600 lazy-girth=9242 last: m=88 classes=7 cclen=68 t=11s
[23:49:25] it=11084 colorings=5800 lazy-girth=9507 last: m=88 classes=7 cclen=68 t=12s
[23:49:25] it=11445 colorings=6000 lazy-girth=9725 last: m=88 classes=6 cclen=67 t=12s
[23:49:26] it=11771 colorings=6200 lazy-girth=9907 last: m=88 classes=6 cclen=69 t=12s
[23:49:26] it=12067 colorings=6400 lazy-girth=10049 last: m=96 classes=6 cclen=69 t=12s
[23:49:26] it=12669 colorings=6600 lazy-girth=10688 last: m=88 classes=6 cclen=69 t=13s
[23:49:27] it=13024 colorings=6800 lazy-girth=10929 last: m=88 classes=7 cclen=68 t=14s
[23:49:27] it=13358 colorings=7000 lazy-girth=11144 last: m=88 classes=6 cclen=69 t=14s
[23:49:28] it=13695 colorings=7200 lazy-girth=11337 last: m=88 classes=7 cclen=68 t=14s
[23:49:28] it=13991 colorings=7400 lazy-girth=11483 last: m=88 classes=6 cclen=67 t=15s
[23:49:28] it=14270 colorings=7600 lazy-girth=11580 last: m=88 classes=6 cclen=69 t=15s
[23:49:29] it=14564 colorings=7800 lazy-girth=11741 last: m=88 classes=7 cclen=68 t=15s
[23:49:29] it=14829 colorings=8000 lazy-girth=11831 last: m=88 classes=7 cclen=68 t=16s
[23:49:29] it=15174 colorings=8200 lazy-girth=12010 last: m=88 classes=7 cclen=68 t=16s
[23:49:30] it=15585 colorings=8400 lazy-girth=12306 last: m=88 classes=6 cclen=67 t=17s
[23:49:30] it=15812 colorings=8600 lazy-girth=12352 last: m=88 classes=7 cclen=68 t=17s
[23:49:30] it=16072 colorings=8800 lazy-girth=12434 last: m=88 classes=7 cclen=66 t=17s
[23:49:31] it=16359 colorings=9000 lazy-girth=12540 last: m=88 classes=7 cclen=68 t=17s
[23:49:31] it=16654 colorings=9200 lazy-girth=12684 last: m=88 classes=7 cclen=68 t=18s
[23:49:31] it=16928 colorings=9400 lazy-girth=12777 last: m=88 classes=6 cclen=69 t=18s
[23:49:32] it=17270 colorings=9600 lazy-girth=12964 last: m=80 classes=6 cclen=68 t=18s
[23:49:32] it=17589 colorings=9800 lazy-girth=13109 last: m=88 classes=7 cclen=68 t=19s
[23:49:32] it=17922 colorings=10000 lazy-girth=13290 last: m=80 classes=6 cclen=69 t=19s
[23:49:33] it=18240 colorings=10200 lazy-girth=13460 last: m=88 classes=7 cclen=68 t=19s
[23:49:33] it=18565 colorings=10400 lazy-girth=13597 last: m=88 classes=6 cclen=68 t=20s
[23:49:33] it=18864 colorings=10600 lazy-girth=13709 last: m=88 classes=6 cclen=69 t=20s
[23:49:34] it=19139 colorings=10800 lazy-girth=13803 last: m=88 classes=6 cclen=67 t=20s
[23:49:34] it=19391 colorings=11000 lazy-girth=13862 last: m=88 classes=7 cclen=68 t=21s
[23:49:34] it=19687 colorings=11200 lazy-girth=13993 last: m=88 classes=6 cclen=69 t=21s
[23:49:35] it=20037 colorings=11400 lazy-girth=14218 last: m=88 classes=6 cclen=65 t=22s
[23:49:35] it=20346 colorings=11600 lazy-girth=14410 last: m=88 classes=7 cclen=68 t=22s
[23:49:36] it=20802 colorings=11800 lazy-girth=14854 last: m=88 classes=6 cclen=63 t=22s
[23:49:36] it=21070 colorings=12000 lazy-girth=14946 last: m=80 classes=6 cclen=69 t=23s
[23:49:36] it=21323 colorings=12200 lazy-girth=15017 last: m=88 classes=7 cclen=68 t=23s
[23:49:36] it=21579 colorings=12400 lazy-girth=15083 last: m=80 classes=6 cclen=69 t=23s
[23:49:37] it=21824 colorings=12600 lazy-girth=15139 last: m=88 classes=6 cclen=68 t=23s
[23:49:37] it=22091 colorings=12800 lazy-girth=15225 last: m=88 classes=7 cclen=66 t=24s
[23:49:37] it=22329 colorings=13000 lazy-girth=15269 last: m=80 classes=6 cclen=69 t=24s
[23:49:37] it=22544 colorings=13200 lazy-girth=15284 last: m=88 classes=7 cclen=66 t=24s
[23:49:38] it=22795 colorings=13400 lazy-girth=15348 last: m=88 classes=6 cclen=60 t=24s
[23:49:38] it=23044 colorings=13600 lazy-girth=15407 last: m=88 classes=7 cclen=66 t=25s
[23:49:38] it=23380 colorings=13800 lazy-girth=15590 last: m=88 classes=7 cclen=66 t=25s
[23:49:39] it=23996 colorings=14000 lazy-girth=16215 last: m=88 classes=7 cclen=68 t=26s
[23:49:39] it=24226 colorings=14200 lazy-girth=16253 last: m=88 classes=7 cclen=68 t=26s
[23:49:39] it=24486 colorings=14400 lazy-girth=16346 last: m=88 classes=6 cclen=65 t=26s
[23:49:40] it=24733 colorings=14600 lazy-girth=16423 last: m=88 classes=7 cclen=66 t=26s
[23:49:40] it=24957 colorings=14800 lazy-girth=16455 last: m=88 classes=6 cclen=68 t=27s
[23:49:40] it=25201 colorings=15000 lazy-girth=16507 last: m=88 classes=7 cclen=66 t=27s
[23:49:40] it=25407 colorings=15200 lazy-girth=16514 last: m=88 classes=6 cclen=69 t=27s
[23:49:41] it=25634 colorings=15400 lazy-girth=16556 last: m=88 classes=6 cclen=69 t=27s
[23:49:41] it=25850 colorings=15600 lazy-girth=16580 last: m=80 classes=6 cclen=69 t=27s
[23:49:41] it=26076 colorings=15800 lazy-girth=16614 last: m=88 classes=7 cclen=66 t=28s
[23:49:41] it=26292 colorings=16000 lazy-girth=16630 last: m=88 classes=6 cclen=69 t=28s
[23:49:42] it=26783 colorings=16200 lazy-girth=17119 last: m=88 classes=6 cclen=63 t=29s
[23:49:43] it=27495 colorings=16400 lazy-girth=17990 last: m=88 classes=6 cclen=69 t=29s
[23:49:44] it=28374 colorings=16600 lazy-girth=19131 last: m=104 classes=7 cclen=54 t=31s
[23:49:45] it=29242 colorings=16800 lazy-girth=20385 last: m=88 classes=6 cclen=68 t=32s
[23:49:46] it=29668 colorings=17000 lazy-girth=20770 last: m=88 classes=6 cclen=69 t=32s
[23:49:46] it=30075 colorings=17200 lazy-girth=21161 last: m=104 classes=7 cclen=62 t=33s
[23:49:47] it=30611 colorings=17400 lazy-girth=21790 last: m=88 classes=6 cclen=69 t=33s
[23:49:47] it=31103 colorings=17600 lazy-girth=22288 last: m=88 classes=6 cclen=68 t=34s
[23:49:47] it=31404 colorings=17800 lazy-girth=22438 last: m=88 classes=7 cclen=65 t=34s
[23:49:48] it=31726 colorings=18000 lazy-girth=22620 last: m=88 classes=6 cclen=69 t=34s
[23:49:48] it=32072 colorings=18200 lazy-girth=22884 last: m=88 classes=6 cclen=69 t=35s
[23:49:48] it=32372 colorings=18400 lazy-girth=23030 last: m=88 classes=6 cclen=69 t=35s
[23:49:49] it=32687 colorings=18600 lazy-girth=23173 last: m=88 classes=6 cclen=69 t=36s
[23:49:49] it=33005 colorings=18800 lazy-girth=23315 last: m=88 classes=7 cclen=68 t=36s
[23:49:50] it=33300 colorings=19000 lazy-girth=23437 last: m=88 classes=6 cclen=60 t=36s
[23:49:50] it=33604 colorings=19200 lazy-girth=23606 last: m=88 classes=7 cclen=68 t=37s
[23:49:50] it=33901 colorings=19400 lazy-girth=23740 last: m=88 classes=6 cclen=69 t=37s
[23:49:50] it=34197 colorings=19600 lazy-girth=23862 last: m=88 classes=6 cclen=65 t=37s
[23:49:51] it=34490 colorings=19800 lazy-girth=23980 last: m=88 classes=7 cclen=68 t=37s
[23:49:51] it=34800 colorings=20000 lazy-girth=24126 last: m=88 classes=6 cclen=69 t=38s
[23:49:51] it=35100 colorings=20200 lazy-girth=24248 last: m=88 classes=6 cclen=68 t=38s
[23:49:52] it=35404 colorings=20400 lazy-girth=24387 last: m=80 classes=6 cclen=69 t=38s
[23:49:52] it=35684 colorings=20600 lazy-girth=24492 last: m=80 classes=6 cclen=69 t=39s
[23:49:52] it=35977 colorings=20800 lazy-girth=24604 last: m=88 classes=6 cclen=69 t=39s
[23:49:53] it=36298 colorings=21000 lazy-girth=24739 last: m=88 classes=6 cclen=68 t=39s
[23:49:53] it=36700 colorings=21200 lazy-girth=24944 last: m=88 classes=6 cclen=69 t=40s
[23:49:53] it=37128 colorings=21400 lazy-girth=25182 last: m=88 classes=7 cclen=68 t=40s
[23:49:54] it=37445 colorings=21600 lazy-girth=25318 last: m=80 classes=6 cclen=69 t=40s
[23:49:54] it=37715 colorings=21800 lazy-girth=25404 last: m=88 classes=7 cclen=68 t=41s
[23:49:54] it=38090 colorings=22000 lazy-girth=25608 last: m=88 classes=7 cclen=68 t=41s
[23:49:54] it=38358 colorings=22200 lazy-girth=25700 last: m=88 classes=7 cclen=67 t=41s
[23:49:55] it=38677 colorings=22400 lazy-girth=25827 last: m=88 classes=6 cclen=66 t=41s
[23:49:55] it=38995 colorings=22600 lazy-girth=25953 last: m=88 classes=6 cclen=66 t=42s
[23:49:55] it=39282 colorings=22800 lazy-girth=26047 last: m=88 classes=7 cclen=68 t=42s
[23:49:56] it=39579 colorings=23000 lazy-girth=26161 last: m=80 classes=6 cclen=69 t=42s
[23:49:56] it=39847 colorings=23200 lazy-girth=26230 last: m=88 classes=6 cclen=68 t=43s
[23:49:56] it=40157 colorings=23400 lazy-girth=26342 last: m=80 classes=6 cclen=68 t=43s
[23:49:56] it=40414 colorings=23600 lazy-girth=26403 last: m=88 classes=7 cclen=67 t=43s
[23:49:57] it=40826 colorings=23800 lazy-girth=26810 last: m=80 classes=6 cclen=69 t=44s
[23:49:57] it=41136 colorings=24000 lazy-girth=26950 last: m=88 classes=7 cclen=68 t=44s
[23:49:58] it=41484 colorings=24200 lazy-girth=27159 last: m=88 classes=7 cclen=68 t=44s
[23:49:58] it=41950 colorings=24400 lazy-girth=27621 last: m=104 classes=7 cclen=65 t=45s
[23:49:59] it=42362 colorings=24600 lazy-girth=27905 last: m=88 classes=7 cclen=66 t=45s
[23:49:59] it=42683 colorings=24800 lazy-girth=28056 last: m=88 classes=6 cclen=61 t=46s
[23:49:59] it=42883 colorings=25000 lazy-girth=28056 last: m=88 classes=7 cclen=67 t=46s
[23:50:00] it=43183 colorings=25200 lazy-girth=28179 last: m=88 classes=7 cclen=68 t=46s
[23:50:00] it=43479 colorings=25400 lazy-girth=28294 last: m=88 classes=7 cclen=67 t=47s
[23:50:00] it=43735 colorings=25600 lazy-girth=28366 last: m=80 classes=6 cclen=69 t=47s
[23:50:00] it=43950 colorings=25800 lazy-girth=28395 last: m=88 classes=7 cclen=67 t=47s
[23:50:01] it=44266 colorings=26000 lazy-girth=28530 last: m=88 classes=7 cclen=68 t=47s
[23:50:01] it=44522 colorings=26200 lazy-girth=28595 last: m=88 classes=7 cclen=68 t=48s
[23:50:01] it=44722 colorings=26400 lazy-girth=28595 last: m=88 classes=7 cclen=68 t=48s
[23:50:01] it=45078 colorings=26600 lazy-girth=28764 last: m=88 classes=7 cclen=67 t=48s
[23:50:02] it=45426 colorings=26800 lazy-girth=28939 last: m=80 classes=6 cclen=69 t=48s
[23:50:02] it=45877 colorings=27000 lazy-girth=29336 last: m=88 classes=6 cclen=69 t=49s
[23:50:03] it=46324 colorings=27200 lazy-girth=29750 last: m=88 classes=6 cclen=69 t=49s
[23:50:03] it=46770 colorings=27400 lazy-girth=30142 last: m=88 classes=7 cclen=65 t=50s
[23:50:04] it=47269 colorings=27600 lazy-girth=30646 last: m=88 classes=6 cclen=69 t=51s
[23:50:04] it=47592 colorings=27800 lazy-girth=30811 last: m=88 classes=7 cclen=68 t=51s
[23:50:05] it=47923 colorings=28000 lazy-girth=30994 last: m=104 classes=7 cclen=65 t=51s
[23:50:05] it=48266 colorings=28200 lazy-girth=31198 last: m=88 classes=7 cclen=67 t=52s
[23:50:06] it=48825 colorings=28400 lazy-girth=31759 last: m=88 classes=7 cclen=68 t=52s
[23:50:06] it=49118 colorings=28600 lazy-girth=31904 last: m=88 classes=7 cclen=67 t=53s
[23:50:07] it=49583 colorings=28800 lazy-girth=32393 last: m=88 classes=7 cclen=67 t=53s
[23:50:07] it=49952 colorings=29000 lazy-girth=32643 last: m=80 classes=6 cclen=68 t=54s
[23:50:08] it=50328 colorings=29200 lazy-girth=32921 last: m=88 classes=6 cclen=69 t=54s
[23:50:08] it=50546 colorings=29400 lazy-girth=32948 last: m=88 classes=7 cclen=68 t=55s
[23:50:08] it=50981 colorings=29600 lazy-girth=33363 last: m=88 classes=6 cclen=65 t=55s
[23:50:09] it=51477 colorings=29800 lazy-girth=33867 last: m=88 classes=6 cclen=67 t=56s
[23:50:09] it=51897 colorings=30000 lazy-girth=34224 last: m=88 classes=6 cclen=69 t=56s
[23:50:10] it=52164 colorings=30200 lazy-girth=34318 last: m=88 classes=7 cclen=68 t=56s
[23:50:10] it=52508 colorings=30400 lazy-girth=34529 last: m=88 classes=6 cclen=67 t=57s
[23:50:11] it=52959 colorings=30600 lazy-girth=34909 last: m=88 classes=7 cclen=66 t=57s
[23:50:11] it=53377 colorings=30800 lazy-girth=35214 last: m=88 classes=7 cclen=67 t=58s
[23:50:12] it=53752 colorings=31000 lazy-girth=35445 last: m=88 classes=7 cclen=68 t=58s
[23:50:12] it=54081 colorings=31200 lazy-girth=35621 last: m=88 classes=7 cclen=67 t=59s
[23:50:12] it=54366 colorings=31400 lazy-girth=35741 last: m=88 classes=6 cclen=48 t=59s
[23:50:13] it=54690 colorings=31600 lazy-girth=35905 last: m=80 classes=6 cclen=68 t=59s
[23:50:13] it=55320 colorings=31800 lazy-girth=36538 last: m=80 classes=6 cclen=69 t=60s
[23:50:14] it=55557 colorings=32000 lazy-girth=36590 last: m=88 classes=6 cclen=69 t=60s
[23:50:14] it=55985 colorings=32200 lazy-girth=36888 last: m=88 classes=7 cclen=68 t=61s
[23:50:14] it=56334 colorings=32400 lazy-girth=37096 last: m=88 classes=7 cclen=67 t=61s
[23:50:15] it=56692 colorings=32600 lazy-girth=37310 last: m=88 classes=6 cclen=69 t=62s
[23:50:15] it=57052 colorings=32800 lazy-girth=37507 last: m=88 classes=6 cclen=69 t=62s
[23:50:15] it=57315 colorings=33000 lazy-girth=37594 last: m=88 classes=6 cclen=68 t=62s
[23:50:16] it=57748 colorings=33200 lazy-girth=37939 last: m=88 classes=6 cclen=66 t=63s
[23:50:16] it=58058 colorings=33400 lazy-girth=38085 last: m=88 classes=7 cclen=66 t=63s
[23:50:17] it=58382 colorings=33600 lazy-girth=38232 last: m=88 classes=6 cclen=66 t=63s
[23:50:17] it=58785 colorings=33800 lazy-girth=38513 last: m=88 classes=7 cclen=67 t=64s
[23:50:17] it=59085 colorings=34000 lazy-girth=38670 last: m=88 classes=6 cclen=68 t=64s
[23:50:18] it=59370 colorings=34200 lazy-girth=38790 last: m=88 classes=7 cclen=68 t=64s
[23:50:18] it=59657 colorings=34400 lazy-girth=38909 last: m=88 classes=6 cclen=63 t=65s
[23:50:18] it=60002 colorings=34600 lazy-girth=39060 last: m=80 classes=6 cclen=68 t=65s
[23:50:19] it=60418 colorings=34800 lazy-girth=39315 last: m=80 classes=6 cclen=68 t=66s
[23:50:19] it=60687 colorings=35000 lazy-girth=39411 last: m=80 classes=6 cclen=69 t=66s
[23:50:20] it=60997 colorings=35200 lazy-girth=39568 last: m=88 classes=7 cclen=67 t=66s
[23:50:20] it=61255 colorings=35400 lazy-girth=39653 last: m=88 classes=6 cclen=66 t=67s
[23:50:20] it=61508 colorings=35600 lazy-girth=39723 last: m=88 classes=6 cclen=69 t=67s
[23:50:21] it=61809 colorings=35800 lazy-girth=39872 last: m=88 classes=6 cclen=69 t=67s
[23:50:21] it=62167 colorings=36000 lazy-girth=40068 last: m=88 classes=7 cclen=67 t=68s
[23:50:21] it=62460 colorings=36200 lazy-girth=40180 last: m=88 classes=7 cclen=64 t=68s
[23:50:22] it=62741 colorings=36400 lazy-girth=40280 last: m=88 classes=7 cclen=67 t=68s
[23:50:22] it=63054 colorings=36600 lazy-girth=40400 last: m=88 classes=7 cclen=67 t=69s
[23:50:22] it=63336 colorings=36800 lazy-girth=40486 last: m=88 classes=7 cclen=68 t=69s
[23:50:23] it=63667 colorings=37000 lazy-girth=40640 last: m=88 classes=7 cclen=68 t=70s
[23:50:23] it=63947 colorings=37200 lazy-girth=40744 last: m=96 classes=6 cclen=69 t=70s
[23:50:24] it=64308 colorings=37400 lazy-girth=40946 last: m=80 classes=6 cclen=67 t=70s
[23:50:24] it=64805 colorings=37600 lazy-girth=41368 last: m=88 classes=6 cclen=69 t=71s
[23:50:24] it=65161 colorings=37800 lazy-girth=41588 last: m=88 classes=7 cclen=64 t=71s
[23:50:25] it=65532 colorings=38000 lazy-girth=41812 last: m=88 classes=7 cclen=68 t=72s
[23:50:25] it=65862 colorings=38200 lazy-girth=41970 last: m=88 classes=7 cclen=66 t=72s
[23:50:26] it=66152 colorings=38400 lazy-girth=42072 last: m=88 classes=7 cclen=68 t=72s
[23:50:26] it=66494 colorings=38600 lazy-girth=42256 last: m=88 classes=7 cclen=68 t=73s
[23:50:26] it=66754 colorings=38800 lazy-girth=42328 last: m=88 classes=6 cclen=68 t=73s
[23:50:26] it=66972 colorings=39000 lazy-girth=42351 last: m=88 classes=7 cclen=66 t=73s
[23:50:27] it=67205 colorings=39200 lazy-girth=42389 last: m=88 classes=7 cclen=67 t=73s
[23:50:27] it=67444 colorings=39400 lazy-girth=42431 last: m=88 classes=7 cclen=68 t=74s
[23:50:27] it=67655 colorings=39600 lazy-girth=42453 last: m=88 classes=7 cclen=68 t=74s
[23:50:28] it=68076 colorings=39800 lazy-girth=42804 last: m=96 classes=6 cclen=67 t=74s
[23:50:28] it=68523 colorings=40000 lazy-girth=43135 last: m=80 classes=6 cclen=68 t=75s
[23:50:29] it=68924 colorings=40200 lazy-girth=43403 last: m=88 classes=7 cclen=68 t=75s
[23:50:29] it=69277 colorings=40400 lazy-girth=43600 last: m=88 classes=7 cclen=68 t=76s
[23:50:29] it=69533 colorings=40600 lazy-girth=43661 last: m=88 classes=7 cclen=68 t=76s
[23:50:30] it=70058 colorings=40800 lazy-girth=44132 last: m=80 classes=6 cclen=69 t=77s
[23:50:31] it=70621 colorings=41000 lazy-girth=44577 last: m=88 classes=7 cclen=66 t=78s
[23:50:31] it=70936 colorings=41200 lazy-girth=44719 last: m=80 classes=6 cclen=67 t=78s
[23:50:32] it=71178 colorings=41400 lazy-girth=44770 last: m=88 classes=6 cclen=69 t=78s
[23:50:32] it=71405 colorings=41600 lazy-girth=44797 last: m=80 classes=6 cclen=69 t=78s
[23:50:32] it=71705 colorings=41800 lazy-girth=44939 last: m=88 classes=6 cclen=69 t=79s
[23:50:32] it=72046 colorings=42000 lazy-girth=45120 last: m=88 classes=7 cclen=67 t=79s
[23:50:33] it=72313 colorings=42200 lazy-girth=45194 last: m=80 classes=6 cclen=68 t=79s
[23:50:33] it=72631 colorings=42400 lazy-girth=45341 last: m=88 classes=6 cclen=68 t=80s
[23:50:33] it=72874 colorings=42600 lazy-girth=45384 last: m=88 classes=6 cclen=61 t=80s
[23:50:34] it=73151 colorings=42800 lazy-girth=45486 last: m=88 classes=7 cclen=67 t=80s
[23:50:34] it=73609 colorings=43000 lazy-girth=45828 last: m=88 classes=7 cclen=68 t=81s
[23:50:34] it=73872 colorings=43200 lazy-girth=45894 last: m=88 classes=7 cclen=68 t=81s
[23:50:35] it=74131 colorings=43400 lazy-girth=45953 last: m=88 classes=7 cclen=65 t=81s
[23:50:35] it=74391 colorings=43600 lazy-girth=46023 last: m=88 classes=6 cclen=68 t=82s
[23:50:35] it=74661 colorings=43800 lazy-girth=46100 last: m=88 classes=6 cclen=68 t=82s
[23:50:36] it=74912 colorings=44000 lazy-girth=46151 last: m=88 classes=7 cclen=68 t=82s
[23:50:36] it=75155 colorings=44200 lazy-girth=46194 last: m=88 classes=7 cclen=66 t=82s
[23:50:36] it=75443 colorings=44400 lazy-girth=46283 last: m=88 classes=7 cclen=67 t=83s
[23:50:36] it=75729 colorings=44600 lazy-girth=46370 last: m=88 classes=6 cclen=68 t=83s
[23:50:37] it=75989 colorings=44800 lazy-girth=46430 last: m=88 classes=7 cclen=68 t=83s
[23:50:37] it=76246 colorings=45000 lazy-girth=46487 last: m=88 classes=7 cclen=68 t=84s
[23:50:37] it=76524 colorings=45200 lazy-girth=46565 last: m=88 classes=7 cclen=65 t=84s
[23:50:37] it=76838 colorings=45400 lazy-girth=46680 last: m=80 classes=6 cclen=69 t=84s
[23:50:38] it=77157 colorings=45600 lazy-girth=46799 last: m=88 classes=6 cclen=67 t=84s
[23:50:38] it=77404 colorings=45800 lazy-girth=46846 last: m=88 classes=6 cclen=64 t=85s
[23:50:38] it=77740 colorings=46000 lazy-girth=46984 last: m=88 classes=7 cclen=66 t=85s
[23:50:39] it=78011 colorings=46200 lazy-girth=47055 last: m=88 classes=7 cclen=68 t=85s
[23:50:39] it=78278 colorings=46400 lazy-girth=47122 last: m=88 classes=7 cclen=68 t=86s
[23:50:39] it=78504 colorings=46600 lazy-girth=47148 last: m=88 classes=6 cclen=69 t=86s
[23:50:39] it=78783 colorings=46800 lazy-girth=47229 last: m=88 classes=6 cclen=69 t=86s
[23:50:40] it=79063 colorings=47000 lazy-girth=47309 last: m=88 classes=7 cclen=67 t=86s
[23:50:40] it=79387 colorings=47200 lazy-girth=47448 last: m=88 classes=7 cclen=67 t=87s
[23:50:40] it=79765 colorings=47400 lazy-girth=47681 last: m=88 classes=6 cclen=69 t=87s
[23:50:41] it=80027 colorings=47600 lazy-girth=47760 last: m=88 classes=7 cclen=67 t=87s
[23:50:41] it=80288 colorings=47800 lazy-girth=47842 last: m=88 classes=6 cclen=68 t=88s
[23:50:41] it=80519 colorings=48000 lazy-girth=47881 last: m=88 classes=6 cclen=69 t=88s
[23:50:42] it=80778 colorings=48200 lazy-girth=47941 last: m=88 classes=7 cclen=67 t=88s
[23:50:42] it=81054 colorings=48400 lazy-girth=48018 last: m=80 classes=6 cclen=68 t=89s
[23:50:42] it=81302 colorings=48600 lazy-girth=48077 last: m=88 classes=7 cclen=66 t=89s
[23:50:42] it=81513 colorings=48800 lazy-girth=48088 last: m=88 classes=7 cclen=66 t=89s
[23:50:43] it=81760 colorings=49000 lazy-girth=48141 last: m=88 classes=6 cclen=69 t=89s
[23:50:43] it=82013 colorings=49200 lazy-girth=48199 last: m=88 classes=6 cclen=69 t=90s
[23:50:43] it=82362 colorings=49400 lazy-girth=48370 last: m=88 classes=7 cclen=68 t=90s
[23:50:44] it=82686 colorings=49600 lazy-girth=48543 last: m=96 classes=6 cclen=69 t=90s
[23:50:44] it=83002 colorings=49800 lazy-girth=48701 last: m=88 classes=7 cclen=68 t=91s
[23:50:45] it=83536 colorings=50000 lazy-girth=49173 last: m=80 classes=6 cclen=69 t=91s
[23:50:45] it=83805 colorings=50200 lazy-girth=49265 last: m=88 classes=6 cclen=68 t=92s
[23:50:45] it=84190 colorings=50400 lazy-girth=49520 last: m=96 classes=6 cclen=52 t=92s
[23:50:46] it=84527 colorings=50600 lazy-girth=49694 last: m=80 classes=6 cclen=68 t=93s
[23:50:46] it=84977 colorings=50800 lazy-girth=50042 last: m=88 classes=7 cclen=66 t=93s
[23:50:47] it=85220 colorings=51000 lazy-girth=50091 last: m=88 classes=6 cclen=69 t=93s
[23:50:47] it=85464 colorings=51200 lazy-girth=50135 last: m=88 classes=7 cclen=65 t=94s
[23:50:47] it=85693 colorings=51400 lazy-girth=50170 last: m=88 classes=7 cclen=67 t=94s
[23:50:48] it=86171 colorings=51600 lazy-girth=50615 last: m=88 classes=6 cclen=68 t=95s
[23:50:48] it=86425 colorings=51800 lazy-girth=50675 last: m=88 classes=7 cclen=68 t=95s
[23:50:48] it=86654 colorings=52000 lazy-girth=50716 last: m=88 classes=6 cclen=66 t=95s
[23:50:49] it=86879 colorings=52200 lazy-girth=50747 last: m=88 classes=7 cclen=68 t=95s
[23:50:49] it=87200 colorings=52400 lazy-girth=50884 last: m=88 classes=7 cclen=67 t=96s
[23:50:49] it=87514 colorings=52600 lazy-girth=50998 last: m=88 classes=7 cclen=68 t=96s
[23:50:50] it=87876 colorings=52800 lazy-girth=51177 last: m=88 classes=7 cclen=68 t=96s
[23:50:50] it=88152 colorings=53000 lazy-girth=51253 last: m=88 classes=7 cclen=67 t=97s
[23:50:50] it=88444 colorings=53200 lazy-girth=51345 last: m=88 classes=7 cclen=68 t=97s
[23:50:50] it=88660 colorings=53400 lazy-girth=51361 last: m=88 classes=7 cclen=68 t=97s
[23:50:51] it=88867 colorings=53600 lazy-girth=51370 last: m=88 classes=6 cclen=69 t=97s
[23:50:51] it=89070 colorings=53800 lazy-girth=51374 last: m=88 classes=7 cclen=68 t=98s
[23:50:51] it=89271 colorings=54000 lazy-girth=51376 last: m=88 classes=6 cclen=68 t=98s
[23:50:51] it=89476 colorings=54200 lazy-girth=51381 last: m=80 classes=6 cclen=66 t=98s
[23:50:52] it=89678 colorings=54400 lazy-girth=51383 last: m=88 classes=6 cclen=68 t=98s
[23:50:52] it=89891 colorings=54600 lazy-girth=51402 last: m=88 classes=6 cclen=68 t=98s
[23:50:52] it=90158 colorings=54800 lazy-girth=51475 last: m=88 classes=7 cclen=68 t=99s
[23:50:52] it=90399 colorings=55000 lazy-girth=51521 last: m=88 classes=7 cclen=68 t=99s
[23:50:53] it=90644 colorings=55200 lazy-girth=51577 last: m=88 classes=7 cclen=68 t=99s
[23:50:53] it=90929 colorings=55400 lazy-girth=51671 last: m=88 classes=7 cclen=68 t=100s
[23:50:53] it=91214 colorings=55600 lazy-girth=51764 last: m=88 classes=6 cclen=69 t=100s
[23:50:53] it=91436 colorings=55800 lazy-girth=51786 last: m=88 classes=7 cclen=68 t=100s
[23:50:54] it=91663 colorings=56000 lazy-girth=51813 last: m=88 classes=6 cclen=59 t=100s
[23:50:54] it=91938 colorings=56200 lazy-girth=51897 last: m=88 classes=7 cclen=68 t=101s
[23:50:54] it=92167 colorings=56400 lazy-girth=51928 last: m=88 classes=7 cclen=65 t=101s
[23:50:54] it=92449 colorings=56600 lazy-girth=52017 last: m=80 classes=6 cclen=69 t=101s
[23:50:55] it=92677 colorings=56800 lazy-girth=52049 last: m=88 classes=7 cclen=65 t=101s
[23:50:55] it=93021 colorings=57000 lazy-girth=52196 last: m=88 classes=6 cclen=69 t=102s
[23:50:55] it=93335 colorings=57200 lazy-girth=52310 last: m=88 classes=6 cclen=68 t=102s
[23:50:56] it=93613 colorings=57400 lazy-girth=52397 last: m=88 classes=7 cclen=66 t=102s
[23:50:56] it=93879 colorings=57600 lazy-girth=52464 last: m=80 classes=6 cclen=69 t=103s
[23:50:56] it=94173 colorings=57800 lazy-girth=52559 last: m=88 classes=7 cclen=65 t=103s
[23:50:57] it=94583 colorings=58000 lazy-girth=52773 last: m=88 classes=6 cclen=69 t=103s
[23:50:57] it=94865 colorings=58200 lazy-girth=52855 last: m=88 classes=7 cclen=67 t=104s
[23:50:57] it=95138 colorings=58400 lazy-girth=52928 last: m=88 classes=6 cclen=69 t=104s
[23:50:58] it=95442 colorings=58600 lazy-girth=53032 last: m=88 classes=7 cclen=67 t=104s
[23:50:58] it=95735 colorings=58800 lazy-girth=53125 last: m=88 classes=7 cclen=68 t=105s
[23:50:58] it=96024 colorings=59000 lazy-girth=53214 last: m=88 classes=7 cclen=68 t=105s
[23:50:58] it=96331 colorings=59200 lazy-girth=53321 last: m=88 classes=7 cclen=66 t=105s
[23:50:59] it=96645 colorings=59400 lazy-girth=53435 last: m=88 classes=7 cclen=68 t=105s
[23:50:59] it=96976 colorings=59600 lazy-girth=53566 last: m=88 classes=7 cclen=68 t=106s
[23:50:59] it=97265 colorings=59800 lazy-girth=53655 last: m=88 classes=6 cclen=69 t=106s
[23:51:00] it=97580 colorings=60000 lazy-girth=53770 last: m=80 classes=6 cclen=68 t=106s
[23:51:00] it=97826 colorings=60200 lazy-girth=53819 last: m=88 classes=7 cclen=68 t=107s
[23:51:00] it=98065 colorings=60400 lazy-girth=53869 last: m=88 classes=7 cclen=67 t=107s
[23:51:01] it=98272 colorings=60600 lazy-girth=53876 last: m=88 classes=7 cclen=68 t=107s
[23:51:01] it=98472 colorings=60800 lazy-girth=53876 last: m=88 classes=7 cclen=68 t=107s
[23:51:01] it=98761 colorings=61000 lazy-girth=53974 last: m=88 classes=6 cclen=68 t=108s
[23:51:01] it=98999 colorings=61200 lazy-girth=54023 last: m=88 classes=6 cclen=69 t=108s
[23:51:02] it=99301 colorings=61400 lazy-girth=54138 last: m=88 classes=7 cclen=65 t=108s
[23:51:02] it=99606 colorings=61600 lazy-girth=54248 last: m=80 classes=6 cclen=69 t=109s
[23:51:02] it=99884 colorings=61800 lazy-girth=54330 last: m=88 classes=7 cclen=68 t=109s
[23:51:02] it=100109 colorings=62000 lazy-girth=54365 last: m=80 classes=6 cclen=69 t=109s
[23:51:03] it=100416 colorings=62200 lazy-girth=54484 last: m=88 classes=7 cclen=68 t=109s
[23:51:03] it=100692 colorings=62400 lazy-girth=54560 last: m=88 classes=7 cclen=66 t=110s
[23:51:03] it=100962 colorings=62600 lazy-girth=54630 last: m=88 classes=7 cclen=68 t=110s
[23:51:04] it=101171 colorings=62800 lazy-girth=54639 last: m=88 classes=7 cclen=68 t=110s
[23:51:04] it=101427 colorings=63000 lazy-girth=54695 last: m=80 classes=6 cclen=68 t=111s
[23:51:04] it=101689 colorings=63200 lazy-girth=54761 last: m=88 classes=7 cclen=68 t=111s
[23:51:04] it=101907 colorings=63400 lazy-girth=54780 last: m=80 classes=6 cclen=69 t=111s
[23:51:05] it=102148 colorings=63600 lazy-girth=54821 last: m=88 classes=6 cclen=68 t=111s
[23:51:05] it=102394 colorings=63800 lazy-girth=54873 last: m=88 classes=6 cclen=69 t=112s
[23:51:05] it=102627 colorings=64000 lazy-girth=54907 last: m=88 classes=7 cclen=65 t=112s
[23:51:05] it=102827 colorings=64200 lazy-girth=54907 last: m=88 classes=7 cclen=68 t=112s
[23:51:06] it=103112 colorings=64400 lazy-girth=54998 last: m=88 classes=6 cclen=69 t=112s
[23:51:06] it=103405 colorings=64600 lazy-girth=55094 last: m=88 classes=7 cclen=68 t=113s
[23:51:06] it=103614 colorings=64800 lazy-girth=55107 last: m=88 classes=7 cclen=67 t=113s
[23:51:07] it=103916 colorings=65000 lazy-girth=55232 last: m=88 classes=7 cclen=68 t=113s
[23:51:07] it=104168 colorings=65200 lazy-girth=55284 last: m=88 classes=7 cclen=68 t=114s
[23:51:07] it=104439 colorings=65400 lazy-girth=55355 last: m=88 classes=7 cclen=68 t=114s
[23:51:07] it=104677 colorings=65600 lazy-girth=55393 last: m=88 classes=6 cclen=68 t=114s
[23:51:08] it=104895 colorings=65800 lazy-girth=55411 last: m=88 classes=6 cclen=68 t=114s
[23:51:08] it=105159 colorings=66000 lazy-girth=55475 last: m=80 classes=6 cclen=69 t=115s
[23:51:08] it=105433 colorings=66200 lazy-girth=55549 last: m=88 classes=7 cclen=66 t=115s
[23:51:09] it=105745 colorings=66400 lazy-girth=55678 last: m=88 classes=6 cclen=69 t=115s
[23:51:09] it=105970 colorings=66600 lazy-girth=55703 last: m=88 classes=7 cclen=68 t=116s
[23:51:09] it=106200 colorings=66800 lazy-girth=55733 last: m=88 classes=7 cclen=67 t=116s
[23:51:09] it=106420 colorings=67000 lazy-girth=55753 last: m=88 classes=6 cclen=69 t=116s
[23:51:10] it=106652 colorings=67200 lazy-girth=55785 last: m=88 classes=7 cclen=68 t=116s
[23:51:10] it=106860 colorings=67400 lazy-girth=55793 last: m=88 classes=7 cclen=67 t=117s
[23:51:10] it=107095 colorings=67600 lazy-girth=55828 last: m=88 classes=6 cclen=67 t=117s
[23:51:11] it=107448 colorings=67800 lazy-girth=55981 last: m=80 classes=6 cclen=69 t=117s
[23:51:11] it=107674 colorings=68000 lazy-girth=56012 last: m=80 classes=6 cclen=69 t=118s
[23:51:11] it=107876 colorings=68200 lazy-girth=56014 last: m=88 classes=7 cclen=68 t=118s
[23:51:12] it=108176 colorings=68400 lazy-girth=56117 last: m=88 classes=7 cclen=67 t=118s
[23:51:12] it=108493 colorings=68600 lazy-girth=56236 last: m=80 classes=6 cclen=69 t=119s
[23:51:12] it=108749 colorings=68800 lazy-girth=56292 last: m=88 classes=7 cclen=66 t=119s
[23:51:13] it=108999 colorings=69000 lazy-girth=56351 last: m=88 classes=7 cclen=68 t=119s
[23:51:13] it=109268 colorings=69200 lazy-girth=56420 last: m=88 classes=7 cclen=68 t=120s
[23:51:13] it=109475 colorings=69400 lazy-girth=56429 last: m=88 classes=7 cclen=68 t=120s
[23:51:13] it=109714 colorings=69600 lazy-girth=56468 last: m=88 classes=7 cclen=68 t=120s
[23:51:14] it=109966 colorings=69800 lazy-girth=56521 last: m=88 classes=7 cclen=68 t=120s
[23:51:14] it=110212 colorings=70000 lazy-girth=56572 last: m=88 classes=7 cclen=68 t=121s
[23:51:14] it=110527 colorings=70200 lazy-girth=56698 last: m=80 classes=6 cclen=67 t=121s
[23:51:15] it=110826 colorings=70400 lazy-girth=56805 last: m=88 classes=7 cclen=68 t=121s
[23:51:15] it=111182 colorings=70600 lazy-girth=56968 last: m=80 classes=6 cclen=68 t=122s
[23:51:16] it=111538 colorings=70800 lazy-girth=57129 last: m=88 classes=7 cclen=68 t=122s
[23:51:16] it=111806 colorings=71000 lazy-girth=57202 last: m=88 classes=6 cclen=69 t=123s
[23:51:16] it=112157 colorings=71200 lazy-girth=57354 last: m=88 classes=7 cclen=67 t=123s
[23:51:17] it=112416 colorings=71400 lazy-girth=57413 last: m=88 classes=7 cclen=67 t=123s
[23:51:17] it=112723 colorings=71600 lazy-girth=57520 last: m=88 classes=7 cclen=68 t=124s
[23:51:17] it=112965 colorings=71800 lazy-girth=57562 last: m=80 classes=6 cclen=68 t=124s
[23:51:18] it=113208 colorings=72000 lazy-girth=57605 last: m=88 classes=6 cclen=67 t=124s
[23:51:18] it=113429 colorings=72200 lazy-girth=57626 last: m=88 classes=7 cclen=68 t=125s
[23:51:18] it=113712 colorings=72400 lazy-girth=57709 last: m=88 classes=7 cclen=66 t=125s
[23:51:19] it=113982 colorings=72600 lazy-girth=57779 last: m=80 classes=6 cclen=68 t=125s
[23:51:19] it=114250 colorings=72800 lazy-girth=57847 last: m=88 classes=7 cclen=67 t=125s
[23:51:19] it=114521 colorings=73000 lazy-girth=57918 last: m=88 classes=6 cclen=69 t=126s
[23:51:19] it=114776 colorings=73200 lazy-girth=57973 last: m=88 classes=7 cclen=68 t=126s
[23:51:20] it=115039 colorings=73400 lazy-girth=58036 last: m=80 classes=6 cclen=67 t=126s
[23:51:20] it=115292 colorings=73600 lazy-girth=58089 last: m=88 classes=6 cclen=69 t=127s
[23:51:20] it=115522 colorings=73800 lazy-girth=58119 last: m=88 classes=7 cclen=68 t=127s
[23:51:20] it=115733 colorings=74000 lazy-girth=58130 last: m=88 classes=7 cclen=68 t=127s
[23:51:21] it=115947 colorings=74200 lazy-girth=58144 last: m=80 classes=6 cclen=68 t=127s
[23:51:21] it=116188 colorings=74400 lazy-girth=58185 last: m=80 classes=6 cclen=67 t=128s
[23:51:21] it=116467 colorings=74600 lazy-girth=58264 last: m=88 classes=7 cclen=68 t=128s
[23:51:22] it=116723 colorings=74800 lazy-girth=58320 last: m=88 classes=7 cclen=67 t=128s
[23:51:22] it=117004 colorings=75000 lazy-girth=58401 last: m=80 classes=6 cclen=69 t=129s
[23:51:22] it=117269 colorings=75200 lazy-girth=58466 last: m=88 classes=6 cclen=69 t=129s
[23:51:23] it=117553 colorings=75400 lazy-girth=58550 last: m=88 classes=6 cclen=69 t=129s
[23:51:23] it=117862 colorings=75600 lazy-girth=58659 last: m=88 classes=7 cclen=66 t=130s
[23:51:23] it=118192 colorings=75800 lazy-girth=58789 last: m=88 classes=6 cclen=68 t=130s
[23:51:24] it=118545 colorings=76000 lazy-girth=58942 last: m=88 classes=7 cclen=68 t=130s
[23:51:24] it=118803 colorings=76200 lazy-girth=59000 last: m=88 classes=7 cclen=68 t=131s
[23:51:25] it=119085 colorings=76400 lazy-girth=59082 last: m=88 classes=7 cclen=67 t=131s
[23:51:25] it=119333 colorings=76600 lazy-girth=59130 last: m=88 classes=6 cclen=69 t=132s
[23:51:25] it=119583 colorings=76800 lazy-girth=59180 last: m=88 classes=7 cclen=68 t=132s
[23:51:26] it=119841 colorings=77000 lazy-girth=59238 last: m=88 classes=7 cclen=68 t=132s
[23:51:26] it=120107 colorings=77200 lazy-girth=59304 last: m=80 classes=6 cclen=67 t=133s
[23:51:26] it=120385 colorings=77400 lazy-girth=59382 last: m=80 classes=6 cclen=67 t=133s
[23:51:27] it=120661 colorings=77600 lazy-girth=59458 last: m=88 classes=7 cclen=68 t=133s
[23:51:27] it=120934 colorings=77800 lazy-girth=59531 last: m=80 classes=6 cclen=68 t=134s
[23:51:27] it=121162 colorings=78000 lazy-girth=59559 last: m=88 classes=7 cclen=63 t=134s
[23:51:28] it=121435 colorings=78200 lazy-girth=59632 last: m=88 classes=7 cclen=68 t=134s
[23:51:28] it=121731 colorings=78400 lazy-girth=59728 last: m=88 classes=7 cclen=60 t=135s
[23:51:29] it=121976 colorings=78600 lazy-girth=59773 last: m=88 classes=7 cclen=68 t=135s
[23:51:29] it=122221 colorings=78800 lazy-girth=59818 last: m=88 classes=7 cclen=67 t=136s
[23:51:29] it=122591 colorings=79000 lazy-girth=60022 last: m=80 classes=6 cclen=69 t=136s
[23:51:30] it=122980 colorings=79200 lazy-girth=60235 last: m=88 classes=7 cclen=68 t=137s
[23:51:30] it=123373 colorings=79400 lazy-girth=60479 last: m=88 classes=7 cclen=68 t=137s
[23:51:31] it=123732 colorings=79600 lazy-girth=60670 last: m=88 classes=6 cclen=69 t=138s
[23:51:31] it=124049 colorings=79800 lazy-girth=60798 last: m=88 classes=7 cclen=65 t=138s
[23:51:32] it=124414 colorings=80000 lazy-girth=60984 last: m=88 classes=7 cclen=68 t=139s
[23:51:32] it=124660 colorings=80200 lazy-girth=61045 last: m=88 classes=7 cclen=68 t=139s
[23:51:32] it=124861 colorings=80400 lazy-girth=61046 last: m=88 classes=7 cclen=66 t=139s
[23:51:33] it=125062 colorings=80600 lazy-girth=61047 last: m=88 classes=7 cclen=67 t=139s
[23:51:33] it=125262 colorings=80800 lazy-girth=61047 last: m=88 classes=7 cclen=64 t=140s
[23:51:33] it=125508 colorings=81000 lazy-girth=61105 last: m=80 classes=6 cclen=69 t=140s
[23:51:34] it=125877 colorings=81200 lazy-girth=61306 last: m=80 classes=6 cclen=69 t=140s
[23:51:34] it=126195 colorings=81400 lazy-girth=61444 last: m=88 classes=6 cclen=69 t=141s
[23:51:34] it=126483 colorings=81600 lazy-girth=61535 last: m=88 classes=7 cclen=68 t=141s
[23:51:35] it=126827 colorings=81800 lazy-girth=61695 last: m=88 classes=6 cclen=68 t=141s
[23:51:35] it=127174 colorings=82000 lazy-girth=61892 last: m=80 classes=6 cclen=69 t=142s
[23:51:35] it=127437 colorings=82200 lazy-girth=61955 last: m=80 classes=6 cclen=67 t=142s
[23:51:36] it=127658 colorings=82400 lazy-girth=61976 last: m=88 classes=7 cclen=68 t=142s
[23:51:36] it=127888 colorings=82600 lazy-girth=62006 last: m=80 classes=6 cclen=69 t=143s
[23:51:36] it=128144 colorings=82800 lazy-girth=62062 last: m=88 classes=6 cclen=69 t=143s
[23:51:37] it=128344 colorings=83000 lazy-girth=62062 last: m=88 classes=7 cclen=68 t=143s
[23:51:37] it=128605 colorings=83200 lazy-girth=62123 last: m=80 classes=6 cclen=69 t=144s
[23:51:37] it=128909 colorings=83400 lazy-girth=62227 last: m=88 classes=7 cclen=66 t=144s
[23:51:38] it=129173 colorings=83600 lazy-girth=62291 last: m=88 classes=7 cclen=66 t=144s
[23:51:38] it=129667 colorings=83800 lazy-girth=62671 last: m=88 classes=6 cclen=69 t=145s
[23:51:39] it=130268 colorings=84000 lazy-girth=63137 last: m=88 classes=6 cclen=69 t=146s
[23:51:40] it=130548 colorings=84200 lazy-girth=63223 last: m=88 classes=6 cclen=69 t=146s
[23:51:40] it=130879 colorings=84400 lazy-girth=63402 last: m=88 classes=7 cclen=68 t=147s
[23:51:40] it=131191 colorings=84600 lazy-girth=63521 last: m=88 classes=7 cclen=68 t=147s
[23:51:41] it=131466 colorings=84800 lazy-girth=63596 last: m=88 classes=6 cclen=66 t=147s
[23:51:41] it=131691 colorings=85000 lazy-girth=63623 last: m=88 classes=6 cclen=68 t=148s
[23:51:42] it=131991 colorings=85200 lazy-girth=63723 last: m=88 classes=7 cclen=68 t=149s
[23:51:43] it=132231 colorings=85400 lazy-girth=63767 last: m=88 classes=7 cclen=68 t=149s
[23:51:43] it=132509 colorings=85600 lazy-girth=63845 last: m=88 classes=6 cclen=69 t=150s
[23:51:43] it=132753 colorings=85800 lazy-girth=63891 last: m=88 classes=6 cclen=68 t=150s
[23:51:44] it=133020 colorings=86000 lazy-girth=63959 last: m=88 classes=7 cclen=66 t=150s
[23:51:44] it=133252 colorings=86200 lazy-girth=63991 last: m=88 classes=6 cclen=65 t=151s
[23:51:44] it=133502 colorings=86400 lazy-girth=64041 last: m=88 classes=7 cclen=68 t=151s
[23:51:44] it=133731 colorings=86600 lazy-girth=64070 last: m=88 classes=6 cclen=69 t=151s
[23:51:45] it=133988 colorings=86800 lazy-girth=64132 last: m=80 classes=5 cclen=70 t=151s
[23:51:45] it=134340 colorings=87000 lazy-girth=64294 last: m=80 classes=6 cclen=68 t=152s
[23:51:45] it=134579 colorings=87200 lazy-girth=64337 last: m=88 classes=6 cclen=68 t=152s
[23:51:46] it=134834 colorings=87400 lazy-girth=64392 last: m=88 classes=7 cclen=68 t=152s
[23:51:46] it=135102 colorings=87600 lazy-girth=64460 last: m=88 classes=6 cclen=69 t=153s
[23:51:46] it=135352 colorings=87800 lazy-girth=64510 last: m=88 classes=7 cclen=67 t=153s
[23:51:47] it=135633 colorings=88000 lazy-girth=64591 last: m=88 classes=6 cclen=64 t=153s
[23:51:47] it=135879 colorings=88200 lazy-girth=64637 last: m=88 classes=7 cclen=68 t=154s
[23:51:47] it=136137 colorings=88400 lazy-girth=64695 last: m=88 classes=6 cclen=69 t=154s
[23:51:48] it=136363 colorings=88600 lazy-girth=64721 last: m=88 classes=7 cclen=67 t=154s
[23:51:49] it=136940 colorings=88800 lazy-girth=65166 last: m=88 classes=6 cclen=68 t=156s
[23:51:49] it=137377 colorings=89000 lazy-girth=65463 last: m=80 classes=6 cclen=69 t=156s
[23:51:50] it=137757 colorings=89200 lazy-girth=65673 last: m=80 classes=6 cclen=67 t=157s
[23:51:50] it=138015 colorings=89400 lazy-girth=65731 last: m=88 classes=7 cclen=67 t=157s
[23:51:51] it=138382 colorings=89600 lazy-girth=65918 last: m=88 classes=6 cclen=69 t=157s
[23:51:51] it=138788 colorings=89800 lazy-girth=66154 last: m=88 classes=6 cclen=69 t=158s
[23:51:51] it=139061 colorings=90000 lazy-girth=66230 last: m=88 classes=7 cclen=68 t=158s
[23:51:52] it=139378 colorings=90200 lazy-girth=66370 last: m=88 classes=6 cclen=68 t=159s
[23:51:52] it=139650 colorings=90400 lazy-girth=66447 last: m=88 classes=7 cclen=67 t=159s
[23:51:53] it=139935 colorings=90600 lazy-girth=66551 last: m=88 classes=7 cclen=67 t=159s
[23:51:53] it=140212 colorings=90800 lazy-girth=66629 last: m=88 classes=6 cclen=69 t=160s
[23:51:53] it=140526 colorings=91000 lazy-girth=66744 last: m=88 classes=7 cclen=66 t=160s
[23:51:54] it=140819 colorings=91200 lazy-girth=66839 last: m=80 classes=6 cclen=69 t=160s
[23:51:54] it=141113 colorings=91400 lazy-girth=66933 last: m=88 classes=7 cclen=68 t=161s
[23:51:54] it=141419 colorings=91600 lazy-girth=67039 last: m=88 classes=7 cclen=68 t=161s
[23:51:55] it=141731 colorings=91800 lazy-girth=67151 last: m=88 classes=7 cclen=68 t=162s
[23:51:55] it=142041 colorings=92000 lazy-girth=67261 last: m=88 classes=7 cclen=68 t=162s
[23:51:56] it=142316 colorings=92200 lazy-girth=67336 last: m=88 classes=7 cclen=68 t=162s
[23:51:56] it=142670 colorings=92400 lazy-girth=67490 last: m=80 classes=6 cclen=64 t=163s
[23:51:56] it=143003 colorings=92600 lazy-girth=67623 last: m=88 classes=7 cclen=68 t=163s
[23:51:57] it=143291 colorings=92800 lazy-girth=67715 last: m=88 classes=7 cclen=67 t=164s
[23:51:57] it=143549 colorings=93000 lazy-girth=67777 last: m=88 classes=7 cclen=66 t=164s
[23:51:58] it=143811 colorings=93200 lazy-girth=67839 last: m=88 classes=7 cclen=68 t=164s
[23:51:58] it=144125 colorings=93400 lazy-girth=67957 last: m=80 classes=6 cclen=68 t=165s
[23:51:58] it=144379 colorings=93600 lazy-girth=68011 last: m=88 classes=7 cclen=66 t=165s
[23:51:58] it=144641 colorings=93800 lazy-girth=68073 last: m=88 classes=7 cclen=68 t=165s
[23:51:59] it=144996 colorings=94000 lazy-girth=68260 last: m=80 classes=6 cclen=69 t=166s
[23:52:00] it=145682 colorings=94200 lazy-girth=68778 last: m=88 classes=7 cclen=65 t=167s
[23:52:00] it=146207 colorings=94400 lazy-girth=69128 last: m=88 classes=7 cclen=68 t=167s
[23:52:01] it=146695 colorings=94600 lazy-girth=69429 last: m=88 classes=7 cclen=68 t=168s
[23:52:01] it=147135 colorings=94800 lazy-girth=69676 last: m=88 classes=7 cclen=68 t=168s
[23:52:02] it=147568 colorings=95000 lazy-girth=69914 last: m=80 classes=6 cclen=69 t=169s
[23:52:02] it=147916 colorings=95200 lazy-girth=70075 last: m=88 classes=6 cclen=69 t=169s
[23:52:03] it=148161 colorings=95400 lazy-girth=70120 last: m=88 classes=6 cclen=69 t=169s
[23:52:03] it=148385 colorings=95600 lazy-girth=70146 last: m=88 classes=6 cclen=68 t=169s
[23:52:03] it=148621 colorings=95800 lazy-girth=70184 last: m=88 classes=7 cclen=67 t=170s
[23:52:03] it=148921 colorings=96000 lazy-girth=70285 last: m=88 classes=7 cclen=68 t=170s
[23:52:04] it=149160 colorings=96200 lazy-girth=70324 last: m=88 classes=7 cclen=68 t=170s
[23:52:04] it=149422 colorings=96400 lazy-girth=70386 last: m=88 classes=7 cclen=66 t=171s
[23:52:04] it=149693 colorings=96600 lazy-girth=70463 last: m=80 classes=6 cclen=69 t=171s
[23:52:05] it=149976 colorings=96800 lazy-girth=70550 last: m=80 classes=6 cclen=69 t=172s
[23:52:05] it=150205 colorings=97000 lazy-girth=70579 last: m=88 classes=7 cclen=66 t=172s
[23:52:05] it=150470 colorings=97200 lazy-girth=70644 last: m=88 classes=7 cclen=68 t=172s
[23:52:06] it=150703 colorings=97400 lazy-girth=70677 last: m=88 classes=7 cclen=68 t=172s
[23:52:06] it=151039 colorings=97600 lazy-girth=70838 last: m=96 classes=6 cclen=69 t=173s
[23:52:07] it=151659 colorings=97800 lazy-girth=71277 last: m=80 classes=6 cclen=69 t=174s
[23:52:08] it=152101 colorings=98000 lazy-girth=71522 last: m=88 classes=7 cclen=68 t=174s
[23:52:08] it=152315 colorings=98200 lazy-girth=71536 last: m=88 classes=7 cclen=68 t=175s
[23:52:08] it=152523 colorings=98400 lazy-girth=71544 last: m=88 classes=7 cclen=68 t=175s
[23:52:08] it=152727 colorings=98600 lazy-girth=71548 last: m=88 classes=7 cclen=66 t=175s
[23:52:09] it=153001 colorings=98800 lazy-girth=71622 last: m=88 classes=6 cclen=69 t=175s
[23:52:09] it=153296 colorings=99000 lazy-girth=71719 last: m=80 classes=6 cclen=69 t=176s
[23:52:09] it=153717 colorings=99200 lazy-girth=71945 last: m=88 classes=7 cclen=68 t=176s
[23:52:10] it=153988 colorings=99400 lazy-girth=72024 last: m=88 classes=6 cclen=68 t=176s
[23:52:10] it=154310 colorings=99600 lazy-girth=72147 last: m=88 classes=7 cclen=68 t=177s
[23:52:10] it=154690 colorings=99800 lazy-girth=72329 last: m=88 classes=6 cclen=69 t=177s
[23:52:11] it=155106 colorings=100000 lazy-girth=72548 last: m=88 classes=7 cclen=67 t=178s
[23:52:11] it=155446 colorings=100200 lazy-girth=72709 last: m=96 classes=6 cclen=69 t=178s
[23:52:12] it=155839 colorings=100400 lazy-girth=72924 last: m=88 classes=7 cclen=67 t=179s
[23:52:12] it=156191 colorings=100600 lazy-girth=73100 last: m=80 classes=6 cclen=63 t=179s
[23:52:13] it=156495 colorings=100800 lazy-girth=73215 last: m=80 classes=5 cclen=70 t=180s
[23:52:13] it=156844 colorings=101000 lazy-girth=73375 last: m=88 classes=6 cclen=69 t=180s
[23:52:14] it=157144 colorings=101200 lazy-girth=73483 last: m=88 classes=7 cclen=68 t=180s
[23:52:14] it=157368 colorings=101400 lazy-girth=73507 last: m=80 classes=6 cclen=68 t=181s
[23:52:15] it=157824 colorings=101600 lazy-girth=73783 last: m=88 classes=6 cclen=69 t=181s
[23:52:15] it=158103 colorings=101800 lazy-girth=73864 last: m=88 classes=7 cclen=64 t=182s
[23:52:16] it=158436 colorings=102000 lazy-girth=74000 last: m=80 classes=6 cclen=69 t=182s
[23:52:16] it=158686 colorings=102200 lazy-girth=74055 last: m=88 classes=7 cclen=66 t=183s
[23:52:16] it=159000 colorings=102400 lazy-girth=74181 last: m=88 classes=7 cclen=68 t=183s
[23:52:17] it=159327 colorings=102600 lazy-girth=74338 last: m=88 classes=6 cclen=69 t=184s
[23:52:17] it=159614 colorings=102800 lazy-girth=74427 last: m=80 classes=6 cclen=69 t=184s
[23:52:18] it=159950 colorings=103000 lazy-girth=74585 last: m=88 classes=7 cclen=67 t=184s
[23:52:18] it=160243 colorings=103200 lazy-girth=74701 last: m=88 classes=6 cclen=67 t=185s
[23:52:18] it=160551 colorings=103400 lazy-girth=74819 last: m=88 classes=7 cclen=67 t=185s
[23:52:19] it=160866 colorings=103600 lazy-girth=74954 last: m=80 classes=6 cclen=69 t=186s
[23:52:19] it=161123 colorings=103800 lazy-girth=75016 last: m=80 classes=6 cclen=68 t=186s
[23:52:20] it=161410 colorings=104000 lazy-girth=75118 last: m=80 classes=6 cclen=69 t=186s
[23:52:20] it=161702 colorings=104200 lazy-girth=75222 last: m=88 classes=7 cclen=67 t=187s
[23:52:20] it=161955 colorings=104400 lazy-girth=75275 last: m=88 classes=7 cclen=67 t=187s
[23:52:21] it=162228 colorings=104600 lazy-girth=75352 last: m=88 classes=7 cclen=67 t=187s
[23:52:21] it=162470 colorings=104800 lazy-girth=75402 last: m=88 classes=7 cclen=68 t=188s
[23:52:21] it=162772 colorings=105000 lazy-girth=75514 last: m=88 classes=7 cclen=64 t=188s
[23:52:22] it=163049 colorings=105200 lazy-girth=75591 last: m=88 classes=6 cclen=67 t=188s
[23:52:22] it=163313 colorings=105400 lazy-girth=75655 last: m=88 classes=7 cclen=67 t=189s
[23:52:22] it=163573 colorings=105600 lazy-girth=75715 last: m=80 classes=6 cclen=69 t=189s
[23:52:23] it=163833 colorings=105800 lazy-girth=75775 last: m=80 classes=6 cclen=68 t=189s
[23:52:23] it=164044 colorings=106000 lazy-girth=75786 last: m=88 classes=7 cclen=68 t=190s
[23:52:23] it=164244 colorings=106200 lazy-girth=75786 last: m=88 classes=7 cclen=66 t=190s
[23:52:23] it=164468 colorings=106400 lazy-girth=75810 last: m=88 classes=7 cclen=67 t=190s
[23:52:24] it=164735 colorings=106600 lazy-girth=75877 last: m=80 classes=6 cclen=69 t=190s
[23:52:24] it=165072 colorings=106800 lazy-girth=76019 last: m=88 classes=7 cclen=67 t=191s
[23:52:24] it=165366 colorings=107000 lazy-girth=76117 last: m=88 classes=7 cclen=68 t=191s
[23:52:25] it=165630 colorings=107200 lazy-girth=76183 last: m=88 classes=6 cclen=69 t=191s
[23:52:25] it=165873 colorings=107400 lazy-girth=76226 last: m=88 classes=7 cclen=67 t=192s
[23:52:25] it=166101 colorings=107600 lazy-girth=76254 last: m=88 classes=7 cclen=66 t=192s
[23:52:26] it=166329 colorings=107800 lazy-girth=76282 last: m=88 classes=7 cclen=64 t=192s
[23:52:26] it=166592 colorings=108000 lazy-girth=76348 last: m=80 classes=6 cclen=68 t=193s
[23:52:27] it=166900 colorings=108200 lazy-girth=76460 last: m=80 classes=6 cclen=67 t=193s
[23:52:27] it=167283 colorings=108400 lazy-girth=76650 last: m=88 classes=7 cclen=68 t=194s
[23:52:28] it=167630 colorings=108600 lazy-girth=76799 last: m=88 classes=7 cclen=67 t=194s
[23:52:28] it=167938 colorings=108800 lazy-girth=76913 last: m=88 classes=6 cclen=66 t=195s
[23:52:28] it=168212 colorings=109000 lazy-girth=76991 last: m=88 classes=7 cclen=68 t=195s
[23:52:29] it=168495 colorings=109200 lazy-girth=77074 last: m=88 classes=7 cclen=67 t=195s
[23:52:29] it=168723 colorings=109400 lazy-girth=77102 last: m=88 classes=6 cclen=69 t=196s
[23:52:29] it=168964 colorings=109600 lazy-girth=77143 last: m=88 classes=7 cclen=68 t=196s
[23:52:30] it=169239 colorings=109800 lazy-girth=77218 last: m=88 classes=7 cclen=65 t=196s
[23:52:30] it=169562 colorings=110000 lazy-girth=77345 last: m=88 classes=7 cclen=68 t=197s
[23:52:30] it=169848 colorings=110200 lazy-girth=77433 last: m=88 classes=7 cclen=64 t=197s
[23:52:31] it=170146 colorings=110400 lazy-girth=77531 last: m=88 classes=7 cclen=63 t=198s
[23:52:31] it=170423 colorings=110600 lazy-girth=77608 last: m=80 classes=6 cclen=66 t=198s
[23:52:32] it=170773 colorings=110800 lazy-girth=77758 last: m=88 classes=7 cclen=68 t=198s
[23:52:32] it=171159 colorings=111000 lazy-girth=77951 last: m=88 classes=7 cclen=68 t=199s
[23:52:33] it=171400 colorings=111200 lazy-girth=77993 last: m=88 classes=7 cclen=68 t=199s
[23:52:33] it=171654 colorings=111400 lazy-girth=78047 last: m=88 classes=7 cclen=68 t=200s
[23:52:33] it=171888 colorings=111600 lazy-girth=78081 last: m=88 classes=7 cclen=68 t=200s
[23:52:34] it=172185 colorings=111800 lazy-girth=78178 last: m=88 classes=7 cclen=68 t=201s
[23:52:34] it=172451 colorings=112000 lazy-girth=78244 last: m=88 classes=7 cclen=68 t=201s
[23:52:35] it=172766 colorings=112200 lazy-girth=78359 last: m=80 classes=6 cclen=69 t=201s
[23:52:35] it=173092 colorings=112400 lazy-girth=78485 last: m=88 classes=7 cclen=67 t=202s
[23:52:36] it=173426 colorings=112600 lazy-girth=78619 last: m=88 classes=7 cclen=67 t=202s
[23:52:36] it=173790 colorings=112800 lazy-girth=78783 last: m=88 classes=7 cclen=65 t=203s
[23:52:36] it=174096 colorings=113000 lazy-girth=78889 last: m=88 classes=7 cclen=67 t=203s
[23:52:37] it=174379 colorings=113200 lazy-girth=78972 last: m=80 classes=6 cclen=69 t=203s
[23:52:37] it=174609 colorings=113400 lazy-girth=79002 last: m=88 classes=7 cclen=68 t=204s
[23:52:37] it=174853 colorings=113600 lazy-girth=79046 last: m=88 classes=7 cclen=68 t=204s
[23:52:38] it=175078 colorings=113800 lazy-girth=79071 last: m=88 classes=7 cclen=68 t=204s
[23:52:38] it=175299 colorings=114000 lazy-girth=79092 last: m=88 classes=7 cclen=68 t=205s
[23:52:38] it=175521 colorings=114200 lazy-girth=79114 last: m=88 classes=7 cclen=68 t=205s
[23:52:39] it=175746 colorings=114400 lazy-girth=79139 last: m=88 classes=7 cclen=68 t=205s
[23:52:39] it=175969 colorings=114600 lazy-girth=79162 last: m=80 classes=6 cclen=69 t=206s
[23:52:39] it=176211 colorings=114800 lazy-girth=79204 last: m=88 classes=7 cclen=68 t=206s
[23:52:40] it=176412 colorings=115000 lazy-girth=79205 last: m=80 classes=6 cclen=69 t=206s
[23:52:40] it=176652 colorings=115200 lazy-girth=79245 last: m=88 classes=6 cclen=67 t=207s
[23:52:40] it=176914 colorings=115400 lazy-girth=79307 last: m=88 classes=7 cclen=68 t=207s
[23:52:41] it=177184 colorings=115600 lazy-girth=79377 last: m=80 classes=6 cclen=68 t=207s
[23:52:41] it=177398 colorings=115800 lazy-girth=79391 last: m=88 classes=7 cclen=68 t=208s
[23:52:41] it=177609 colorings=116000 lazy-girth=79402 last: m=88 classes=7 cclen=68 t=208s
[23:52:41] it=177809 colorings=116200 lazy-girth=79402 last: m=88 classes=6 cclen=59 t=208s
[23:52:42] it=178031 colorings=116400 lazy-girth=79424 last: m=80 classes=6 cclen=67 t=208s
[23:52:42] it=178248 colorings=116600 lazy-girth=79441 last: m=88 classes=7 cclen=67 t=209s
[23:52:42] it=178496 colorings=116800 lazy-girth=79489 last: m=88 classes=7 cclen=66 t=209s
[23:52:43] it=178706 colorings=117000 lazy-girth=79499 last: m=88 classes=6 cclen=68 t=209s
[23:52:43] it=178990 colorings=117200 lazy-girth=79583 last: m=88 classes=7 cclen=68 t=210s
[23:52:43] it=179264 colorings=117400 lazy-girth=79657 last: m=88 classes=7 cclen=68 t=210s
[23:52:44] it=179514 colorings=117600 lazy-girth=79707 last: m=88 classes=7 cclen=68 t=210s
[23:52:44] it=179763 colorings=117800 lazy-girth=79756 last: m=88 classes=7 cclen=68 t=211s
[23:52:44] it=179975 colorings=118000 lazy-girth=79768 last: m=88 classes=7 cclen=68 t=211s
[23:52:45] it=180215 colorings=118200 lazy-girth=79808 last: m=88 classes=7 cclen=68 t=211s
[23:52:45] it=180484 colorings=118400 lazy-girth=79877 last: m=88 classes=7 cclen=65 t=212s
[23:52:45] it=180743 colorings=118600 lazy-girth=79936 last: m=88 classes=7 cclen=65 t=212s
[23:52:46] it=180991 colorings=118800 lazy-girth=79984 last: m=88 classes=7 cclen=68 t=213s
[23:52:46] it=181206 colorings=119000 lazy-girth=79999 last: m=88 classes=7 cclen=65 t=213s
[23:52:47] it=181419 colorings=119200 lazy-girth=80012 last: m=88 classes=7 cclen=66 t=213s
[23:52:47] it=181701 colorings=119400 lazy-girth=80097 last: m=96 classes=6 cclen=68 t=214s
[23:52:47] it=182069 colorings=119600 lazy-girth=80274 last: m=88 classes=7 cclen=68 t=214s
[23:52:48] it=182383 colorings=119800 lazy-girth=80389 last: m=80 classes=6 cclen=68 t=215s
[23:52:48] it=182728 colorings=120000 lazy-girth=80534 last: m=88 classes=7 cclen=68 t=215s
[23:52:49] it=183074 colorings=120200 lazy-girth=80680 last: m=88 classes=6 cclen=69 t=215s
[23:52:49] it=183397 colorings=120400 lazy-girth=80803 last: m=80 classes=6 cclen=69 t=216s
[23:52:49] it=183709 colorings=120600 lazy-girth=80915 last: m=88 classes=7 cclen=68 t=216s
[23:52:50] it=184107 colorings=120800 lazy-girth=81115 last: m=88 classes=7 cclen=68 t=217s
[23:52:51] it=184386 colorings=121000 lazy-girth=81194 last: m=88 classes=7 cclen=63 t=217s
[23:52:51] it=184671 colorings=121200 lazy-girth=81287 last: m=80 classes=6 cclen=68 t=218s
[23:52:51] it=184948 colorings=121400 lazy-girth=81366 last: m=88 classes=7 cclen=68 t=218s
[23:52:52] it=185198 colorings=121600 lazy-girth=81416 last: m=88 classes=7 cclen=64 t=218s
[23:52:54] it=185470 colorings=121800 lazy-girth=81494 last: m=88 classes=6 cclen=69 t=221s
[23:52:54] it=185785 colorings=122000 lazy-girth=81610 last: m=88 classes=7 cclen=60 t=221s
[23:52:55] it=186095 colorings=122200 lazy-girth=81720 last: m=88 classes=6 cclen=69 t=221s
[23:52:55] it=186474 colorings=122400 lazy-girth=81902 last: m=88 classes=7 cclen=68 t=222s
[23:52:56] it=186731 colorings=122600 lazy-girth=81959 last: m=88 classes=7 cclen=66 t=222s
[23:52:56] it=187004 colorings=122800 lazy-girth=82033 last: m=80 classes=6 cclen=69 t=223s
[23:52:56] it=187309 colorings=123000 lazy-girth=82140 last: m=88 classes=7 cclen=68 t=223s
[23:52:57] it=187525 colorings=123200 lazy-girth=82156 last: m=88 classes=7 cclen=68 t=223s
[23:52:57] it=187725 colorings=123400 lazy-girth=82156 last: m=88 classes=7 cclen=66 t=224s
[23:52:57] it=188060 colorings=123600 lazy-girth=82291 last: m=88 classes=7 cclen=68 t=224s
[23:52:58] it=188391 colorings=123800 lazy-girth=82444 last: m=88 classes=7 cclen=68 t=224s
[23:52:58] it=188691 colorings=124000 lazy-girth=82544 last: m=88 classes=7 cclen=68 t=225s
[23:52:58] it=188991 colorings=124200 lazy-girth=82644 last: m=88 classes=6 cclen=69 t=225s
[23:52:59] it=189223 colorings=124400 lazy-girth=82676 last: m=88 classes=7 cclen=68 t=225s
[23:52:59] it=189486 colorings=124600 lazy-girth=82739 last: m=80 classes=6 cclen=69 t=226s
[23:52:59] it=189756 colorings=124800 lazy-girth=82809 last: m=88 classes=7 cclen=68 t=226s
[23:53:00] it=189981 colorings=125000 lazy-girth=82834 last: m=88 classes=7 cclen=68 t=226s
[23:53:00] it=190271 colorings=125200 lazy-girth=82924 last: m=88 classes=6 cclen=68 t=227s
[23:53:00] it=190503 colorings=125400 lazy-girth=82956 last: m=80 classes=6 cclen=69 t=227s
[23:53:01] it=190780 colorings=125600 lazy-girth=83033 last: m=88 classes=7 cclen=67 t=227s
[23:53:01] it=190996 colorings=125800 lazy-girth=83049 last: m=88 classes=7 cclen=68 t=228s
[23:53:01] it=191270 colorings=126000 lazy-girth=83123 last: m=88 classes=7 cclen=66 t=228s
[23:53:01] it=191548 colorings=126200 lazy-girth=83202 last: m=88 classes=7 cclen=68 t=228s
[23:53:02] it=191831 colorings=126400 lazy-girth=83286 last: m=80 classes=6 cclen=68 t=228s
[23:53:02] it=192159 colorings=126600 lazy-girth=83414 last: m=88 classes=7 cclen=68 t=229s
[23:53:03] it=192456 colorings=126800 lazy-girth=83511 last: m=80 classes=6 cclen=69 t=229s
[23:53:03] it=192698 colorings=127000 lazy-girth=83553 last: m=88 classes=7 cclen=68 t=229s
[23:53:03] it=192933 colorings=127200 lazy-girth=83588 last: m=88 classes=7 cclen=66 t=230s
[23:53:03] it=193172 colorings=127400 lazy-girth=83627 last: m=88 classes=7 cclen=68 t=230s
[23:53:04] it=193427 colorings=127600 lazy-girth=83682 last: m=88 classes=7 cclen=68 t=230s
[23:53:04] it=193649 colorings=127800 lazy-girth=83704 last: m=88 classes=7 cclen=68 t=231s
[23:53:04] it=193878 colorings=128000 lazy-girth=83733 last: m=88 classes=7 cclen=68 t=231s
[23:53:05] it=194153 colorings=128200 lazy-girth=83808 last: m=88 classes=6 cclen=65 t=231s
[23:53:05] it=194409 colorings=128400 lazy-girth=83864 last: m=88 classes=6 cclen=68 t=232s
[23:53:05] it=194656 colorings=128600 lazy-girth=83911 last: m=88 classes=7 cclen=65 t=232s
[23:53:06] it=194941 colorings=128800 lazy-girth=83996 last: m=88 classes=7 cclen=68 t=232s
[23:53:06] it=195203 colorings=129000 lazy-girth=84058 last: m=88 classes=7 cclen=66 t=233s
[23:53:06] it=195540 colorings=129200 lazy-girth=84195 last: m=88 classes=7 cclen=68 t=233s
[23:53:07] it=195835 colorings=129400 lazy-girth=84290 last: m=88 classes=7 cclen=68 t=233s
[23:53:07] it=196071 colorings=129600 lazy-girth=84326 last: m=88 classes=7 cclen=68 t=234s
[23:53:08] it=196343 colorings=129800 lazy-girth=84398 last: m=88 classes=7 cclen=68 t=234s
[23:53:09] it=196624 colorings=130000 lazy-girth=84481 last: m=72 classes=5 cclen=70 t=235s
[23:53:11] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=196863 colorings=130138 lazy-girth=84587 time=238s


==> anc/search/logs/slice_D10_r2_g6.log <==
[06:06:21] slice r=2 H=D10 |H|=20 n=40 classes=50 girth>=6 mindeg>=3
[06:06:21] eager C3/C4 clauses: 9919
[06:06:22] it=271 colorings=200 lazy-girth=120 last: m=70 classes=5 cclen=44 t=0s
[06:06:22] it=635 colorings=400 lazy-girth=387 last: m=80 classes=5 cclen=40 t=1s
[06:06:23] it=1011 colorings=600 lazy-girth=639 last: m=60 classes=4 cclen=46 t=2s
[06:06:23] it=1474 colorings=800 lazy-girth=1033 last: m=60 classes=4 cclen=46 t=2s
[06:06:24] it=1822 colorings=1000 lazy-girth=1198 last: m=70 classes=5 cclen=39 t=2s
[06:06:24] it=2133 colorings=1200 lazy-girth=1346 last: m=70 classes=5 cclen=45 t=3s
[06:06:25] it=2495 colorings=1400 lazy-girth=1558 last: m=80 classes=6 cclen=44 t=3s
[06:06:25] it=2824 colorings=1600 lazy-girth=1710 last: m=70 classes=5 cclen=45 t=4s
[06:06:26] it=3182 colorings=1800 lazy-girth=1909 last: m=60 classes=4 cclen=44 t=4s
[06:06:26] it=3507 colorings=2000 lazy-girth=2060 last: m=70 classes=5 cclen=44 t=5s
[06:06:26] it=3913 colorings=2200 lazy-girth=2316 last: m=70 classes=5 cclen=44 t=5s
[06:06:27] it=4246 colorings=2400 lazy-girth=2476 last: m=70 classes=5 cclen=45 t=5s
[06:06:27] it=4588 colorings=2600 lazy-girth=2658 last: m=70 classes=5 cclen=44 t=6s
[06:06:27] it=4890 colorings=2800 lazy-girth=2767 last: m=60 classes=4 cclen=46 t=6s
[06:06:28] it=5284 colorings=3000 lazy-girth=2976 last: m=70 classes=5 cclen=45 t=7s
[06:06:28] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5383 colorings=3058 lazy-girth=3017 time=7s


==> anc/search/logs/slice_D10_r3_g6.log <==
[00:25:31] slice r=3 H=D10 |H|=20 n=60 classes=105 girth>=6 mindeg>=3
[00:25:31] eager C3/C4 clauses: 59791
[00:25:33] it=347 colorings=200 lazy-girth=452 last: m=160 classes=11 cclen=92 t=2s
[00:25:34] it=668 colorings=400 lazy-girth=766 last: m=150 classes=12 cclen=85 t=3s
[00:25:35] it=940 colorings=600 lazy-girth=1010 last: m=120 classes=9 cclen=91 t=4s
[00:25:36] it=1234 colorings=800 lazy-girth=1172 last: m=140 classes=10 cclen=79 t=6s
[00:25:38] it=1568 colorings=1000 lazy-girth=1497 last: m=120 classes=9 cclen=95 t=7s
[00:25:39] it=1878 colorings=1200 lazy-girth=1717 last: m=140 classes=10 cclen=95 t=8s
[00:25:40] it=2211 colorings=1400 lazy-girth=2070 last: m=130 classes=9 cclen=85 t=10s
[00:25:42] it=2588 colorings=1600 lazy-girth=2508 last: m=130 classes=9 cclen=94 t=11s
[00:25:44] it=2970 colorings=1800 lazy-girth=2926 last: m=130 classes=9 cclen=96 t=13s
[00:25:45] it=3290 colorings=2000 lazy-girth=3166 last: m=120 classes=9 cclen=88 t=14s
[00:25:46] it=3550 colorings=2200 lazy-girth=3288 last: m=120 classes=8 cclen=97 t=15s
[00:25:47] it=3781 colorings=2400 lazy-girth=3337 last: m=150 classes=11 cclen=88 t=16s
[00:25:48] it=4134 colorings=2600 lazy-girth=3657 last: m=160 classes=10 cclen=70 t=17s
[00:25:49] it=4436 colorings=2800 lazy-girth=3874 last: m=140 classes=10 cclen=91 t=18s
[00:25:50] it=4858 colorings=3000 lazy-girth=4307 last: m=120 classes=7 cclen=98 t=20s
[00:25:52] it=5234 colorings=3200 lazy-girth=4699 last: m=120 classes=8 cclen=96 t=21s
[00:25:53] it=5650 colorings=3400 lazy-girth=5211 last: m=120 classes=8 cclen=95 t=22s
[00:25:54] it=6029 colorings=3600 lazy-girth=5543 last: m=130 classes=9 cclen=95 t=23s
[00:25:56] it=6511 colorings=3800 lazy-girth=6108 last: m=130 classes=9 cclen=70 t=25s
[00:25:57] it=6950 colorings=4000 lazy-girth=6542 last: m=120 classes=9 cclen=95 t=26s
[00:25:58] it=7282 colorings=4200 lazy-girth=6750 last: m=120 classes=8 cclen=95 t=27s
[00:25:59] it=7690 colorings=4400 lazy-girth=7044 last: m=160 classes=11 cclen=72 t=29s
[00:26:01] it=8046 colorings=4600 lazy-girth=7273 last: m=110 classes=7 cclen=97 t=30s
[00:26:01] it=8322 colorings=4800 lazy-girth=7374 last: m=120 classes=9 cclen=95 t=31s
[00:26:03] it=8677 colorings=5000 lazy-girth=7583 last: m=120 classes=8 cclen=96 t=32s
[00:26:04] it=8998 colorings=5200 lazy-girth=7749 last: m=140 classes=10 cclen=82 t=33s
[00:26:05] it=9612 colorings=5400 lazy-girth=8737 last: m=100 classes=7 cclen=97 t=34s
[00:26:07] it=10200 colorings=5600 lazy-girth=9448 last: m=110 classes=7 cclen=98 t=36s
[00:26:08] it=10755 colorings=5800 lazy-girth=10068 last: m=110 classes=7 cclen=97 t=37s
[00:26:09] it=11363 colorings=6000 lazy-girth=10792 last: m=100 classes=7 cclen=98 t=38s
[00:26:10] it=11881 colorings=6200 lazy-girth=11388 last: m=100 classes=7 cclen=93 t=40s
[00:26:12] it=12369 colorings=6400 lazy-girth=11913 last: m=110 classes=7 cclen=97 t=41s
[00:26:13] it=12780 colorings=6600 lazy-girth=12300 last: m=110 classes=7 cclen=97 t=42s
[00:26:13] it=13103 colorings=6800 lazy-girth=12526 last: m=110 classes=7 cclen=97 t=42s
[00:26:14] it=13504 colorings=7000 lazy-girth=12893 last: m=110 classes=7 cclen=95 t=43s
[00:26:15] it=13800 colorings=7200 lazy-girth=13021 last: m=130 classes=9 cclen=57 t=44s
[00:26:16] it=14059 colorings=7400 lazy-girth=13088 last: m=120 classes=7 cclen=98 t=45s
[00:26:16] it=14312 colorings=7600 lazy-girth=13151 last: m=100 classes=6 cclen=98 t=46s
[00:26:17] it=14539 colorings=7800 lazy-girth=13188 last: m=100 classes=6 cclen=97 t=46s
[00:26:17] it=14776 colorings=8000 lazy-girth=13251 last: m=120 classes=8 cclen=92 t=47s
[00:26:19] it=15080 colorings=8200 lazy-girth=13437 last: m=120 classes=8 cclen=91 t=48s
[00:26:19] it=15325 colorings=8400 lazy-girth=13488 last: m=120 classes=8 cclen=90 t=48s
[00:26:20] it=15560 colorings=8600 lazy-girth=13528 last: m=130 classes=9 cclen=92 t=49s
[00:26:21] it=15805 colorings=8800 lazy-girth=13579 last: m=130 classes=9 cclen=95 t=50s
[00:26:21] it=16012 colorings=9000 lazy-girth=13586 last: m=110 classes=7 cclen=92 t=51s
[00:26:22] it=16212 colorings=9200 lazy-girth=13586 last: m=100 classes=7 cclen=97 t=51s
[00:26:22] it=16412 colorings=9400 lazy-girth=13586 last: m=100 classes=7 cclen=98 t=51s
[00:26:23] it=16612 colorings=9600 lazy-girth=13586 last: m=110 classes=7 cclen=92 t=52s
[00:26:23] it=16823 colorings=9800 lazy-girth=13597 last: m=130 classes=9 cclen=96 t=53s
[00:26:24] it=17039 colorings=10000 lazy-girth=13615 last: m=140 classes=9 cclen=87 t=53s
[00:26:26] it=17336 colorings=10200 lazy-girth=13974 last: m=120 classes=8 cclen=96 t=55s
[00:26:27] it=17740 colorings=10400 lazy-girth=14587 last: m=120 classes=8 cclen=97 t=56s
[00:26:29] it=18092 colorings=10600 lazy-girth=14907 last: m=140 classes=10 cclen=86 t=58s
[00:26:30] it=18357 colorings=10800 lazy-girth=15005 last: m=150 classes=11 cclen=81 t=59s
[00:26:31] it=18741 colorings=11000 lazy-girth=15458 last: m=130 classes=9 cclen=94 t=60s
[00:26:33] it=19221 colorings=11200 lazy-girth=16068 last: m=130 classes=9 cclen=95 t=62s
[00:26:34] it=19601 colorings=11400 lazy-girth=16428 last: m=150 classes=10 cclen=70 t=63s
[00:26:36] it=20034 colorings=11600 lazy-girth=16819 last: m=130 classes=9 cclen=94 t=65s
[00:26:37] it=20464 colorings=11800 lazy-girth=17178 last: m=120 classes=8 cclen=96 t=66s
[00:26:38] it=20672 colorings=12000 lazy-girth=17189 last: m=100 classes=6 cclen=99 t=67s
[00:26:39] it=20872 colorings=12200 lazy-girth=17189 last: m=110 classes=7 cclen=97 t=68s
[00:26:39] it=21072 colorings=12400 lazy-girth=17189 last: m=110 classes=7 cclen=96 t=68s
[00:26:40] it=21272 colorings=12600 lazy-girth=17189 last: m=110 classes=7 cclen=98 t=69s
[00:26:40] it=21472 colorings=12800 lazy-girth=17189 last: m=100 classes=7 cclen=97 t=69s
[00:26:40] it=21683 colorings=13000 lazy-girth=17212 last: m=130 classes=9 cclen=96 t=70s
[00:26:42] it=22057 colorings=13200 lazy-girth=17619 last: m=130 classes=9 cclen=94 t=71s
[00:26:43] it=22505 colorings=13400 lazy-girth=18145 last: m=130 classes=9 cclen=90 t=73s
[00:26:45] it=22882 colorings=13600 lazy-girth=18483 last: m=130 classes=9 cclen=93 t=74s
[00:26:46] it=23282 colorings=13800 lazy-girth=18875 last: m=130 classes=9 cclen=93 t=75s
[00:26:48] it=23741 colorings=14000 lazy-girth=19455 last: m=120 classes=8 cclen=85 t=77s
[00:26:50] it=24194 colorings=14200 lazy-girth=19980 last: m=120 classes=8 cclen=96 t=79s
[00:26:51] it=24595 colorings=14400 lazy-girth=20431 last: m=130 classes=9 cclen=92 t=80s
[00:26:53] it=25034 colorings=14600 lazy-girth=20979 last: m=130 classes=9 cclen=96 t=82s
[00:26:54] it=25467 colorings=14800 lazy-girth=21474 last: m=130 classes=9 cclen=92 t=83s
[00:26:57] it=26359 colorings=15000 lazy-girth=22855 last: m=130 classes=9 cclen=90 t=86s
[00:26:59] it=26736 colorings=15200 lazy-girth=23264 last: m=130 classes=9 cclen=94 t=88s
[00:27:00] it=27150 colorings=15400 lazy-girth=23690 last: m=120 classes=8 cclen=97 t=89s
[00:27:02] it=27615 colorings=15600 lazy-girth=24369 last: m=120 classes=8 cclen=94 t=91s
[00:27:04] it=28111 colorings=15800 lazy-girth=25014 last: m=130 classes=9 cclen=92 t=93s
[00:27:05] it=28494 colorings=16000 lazy-girth=25411 last: m=120 classes=8 cclen=97 t=95s
[00:27:07] it=28910 colorings=16200 lazy-girth=25845 last: m=120 classes=8 cclen=96 t=96s
[00:27:09] it=29436 colorings=16400 lazy-girth=26613 last: m=130 classes=9 cclen=95 t=98s
[00:27:10] it=29873 colorings=16600 lazy-girth=27130 last: m=130 classes=9 cclen=95 t=100s
[00:27:12] it=30352 colorings=16800 lazy-girth=27712 last: m=130 classes=9 cclen=90 t=101s
[00:27:14] it=30765 colorings=17000 lazy-girth=28143 last: m=130 classes=9 cclen=93 t=103s
[00:27:16] it=31218 colorings=17200 lazy-girth=28670 last: m=130 classes=9 cclen=93 t=105s
[00:27:17] it=31624 colorings=17400 lazy-girth=29124 last: m=120 classes=8 cclen=93 t=106s
[00:27:19] it=32148 colorings=17600 lazy-girth=29778 last: m=120 classes=8 cclen=97 t=108s
[00:27:20] it=32577 colorings=17800 lazy-girth=30197 last: m=110 classes=8 cclen=97 t=110s
[00:27:22] it=33092 colorings=18000 lazy-girth=30892 last: m=130 classes=9 cclen=87 t=112s
[00:27:24] it=33635 colorings=18200 lazy-girth=31637 last: m=120 classes=8 cclen=95 t=114s
[00:27:26] it=34188 colorings=18400 lazy-girth=32462 last: m=120 classes=8 cclen=97 t=116s
[00:27:28] it=34752 colorings=18600 lazy-girth=33229 last: m=120 classes=8 cclen=97 t=118s
[00:27:30] it=35257 colorings=18800 lazy-girth=33855 last: m=120 classes=9 cclen=77 t=119s
[00:27:32] it=35708 colorings=19000 lazy-girth=34370 last: m=120 classes=8 cclen=94 t=121s
[00:27:33] it=36106 colorings=19200 lazy-girth=34727 last: m=120 classes=8 cclen=97 t=123s
[00:27:35] it=36583 colorings=19400 lazy-girth=35305 last: m=120 classes=8 cclen=97 t=124s
[00:27:37] it=37080 colorings=19600 lazy-girth=35836 last: m=130 classes=9 cclen=92 t=126s
[00:27:39] it=37569 colorings=19800 lazy-girth=36374 last: m=120 classes=8 cclen=90 t=128s
[00:27:40] it=38085 colorings=20000 lazy-girth=36962 last: m=120 classes=8 cclen=89 t=130s
[00:27:42] it=38441 colorings=20200 lazy-girth=37256 last: m=160 classes=11 cclen=69 t=131s
[00:27:43] it=38705 colorings=20400 lazy-girth=37435 last: m=150 classes=11 cclen=83 t=133s
[00:27:45] it=39243 colorings=20600 lazy-girth=38164 last: m=130 classes=9 cclen=89 t=135s
[00:27:47] it=39754 colorings=20800 lazy-girth=38645 last: m=120 classes=9 cclen=94 t=136s
[00:27:48] it=40195 colorings=21000 lazy-girth=39029 last: m=130 classes=9 cclen=94 t=137s
[00:27:50] it=40657 colorings=21200 lazy-girth=39572 last: m=130 classes=9 cclen=80 t=139s
[00:27:52] it=41391 colorings=21400 lazy-girth=40616 last: m=110 classes=7 cclen=97 t=141s
[00:27:54] it=42072 colorings=21600 lazy-girth=41524 last: m=110 classes=7 cclen=96 t=143s
[00:27:55] it=42786 colorings=21800 lazy-girth=42405 last: m=110 classes=7 cclen=96 t=145s
[00:27:58] it=43483 colorings=22000 lazy-girth=43504 last: m=140 classes=8 cclen=88 t=147s
[00:27:59] it=43916 colorings=22200 lazy-girth=44099 last: m=100 classes=6 cclen=97 t=148s
[00:28:00] it=44226 colorings=22400 lazy-girth=44285 last: m=110 classes=6 cclen=99 t=149s
[00:28:01] it=44490 colorings=22600 lazy-girth=44392 last: m=120 classes=7 cclen=96 t=150s
[00:28:02] it=44779 colorings=22800 lazy-girth=44511 last: m=110 classes=7 cclen=97 t=151s
[00:28:03] it=45252 colorings=23000 lazy-girth=45091 last: m=110 classes=6 cclen=97 t=152s
[00:28:04] it=45723 colorings=23200 lazy-girth=45459 last: m=120 classes=7 cclen=87 t=154s
[00:28:05] it=46046 colorings=23400 lazy-girth=45668 last: m=120 classes=7 cclen=97 t=155s
[00:28:07] it=46652 colorings=23600 lazy-girth=46487 last: m=120 classes=7 cclen=90 t=156s
[00:28:09] it=47156 colorings=23800 lazy-girth=47025 last: m=130 classes=8 cclen=94 t=158s
[00:28:11] it=47699 colorings=24000 lazy-girth=47637 last: m=130 classes=8 cclen=95 t=160s
[00:28:13] it=48087 colorings=24200 lazy-girth=47987 last: m=110 classes=7 cclen=97 t=162s
[00:28:14] it=48459 colorings=24400 lazy-girth=48300 last: m=140 classes=8 cclen=89 t=163s
[00:28:15] it=48815 colorings=24600 lazy-girth=48557 last: m=110 classes=7 cclen=94 t=164s
[00:28:16] it=49223 colorings=24800 lazy-girth=48837 last: m=120 classes=7 cclen=96 t=165s
[00:28:17] it=49615 colorings=25000 lazy-girth=49101 last: m=120 classes=7 cclen=98 t=167s
[00:28:18] it=49926 colorings=25200 lazy-girth=49249 last: m=110 classes=7 cclen=96 t=167s
[00:28:19] it=50232 colorings=25400 lazy-girth=49416 last: m=120 classes=7 cclen=98 t=168s
[00:28:20] it=50549 colorings=25600 lazy-girth=49580 last: m=120 classes=7 cclen=98 t=169s
[00:28:21] it=50831 colorings=25800 lazy-girth=49698 last: m=110 classes=7 cclen=96 t=170s
[00:28:22] it=51137 colorings=26000 lazy-girth=49861 last: m=110 classes=7 cclen=97 t=171s
[00:28:24] it=51652 colorings=26200 lazy-girth=50308 last: m=120 classes=7 cclen=97 t=173s
[00:28:24] it=51938 colorings=26400 lazy-girth=50445 last: m=140 classes=8 cclen=78 t=174s
[00:28:25] it=52174 colorings=26600 lazy-girth=50499 last: m=110 classes=7 cclen=98 t=174s
[00:28:26] it=52469 colorings=26800 lazy-girth=50717 last: m=110 classes=6 cclen=98 t=175s
[00:28:28] it=52981 colorings=27000 lazy-girth=51589 last: m=120 classes=7 cclen=93 t=178s
[00:28:30] it=53361 colorings=27200 lazy-girth=52014 last: m=150 classes=8 cclen=93 t=179s
[00:28:32] it=53936 colorings=27400 lazy-girth=52971 last: m=150 classes=8 cclen=96 t=181s
[00:28:33] it=54186 colorings=27600 lazy-girth=53129 last: m=110 classes=6 cclen=98 t=182s
[00:28:35] it=54682 colorings=27800 lazy-girth=53899 last: m=110 classes=6 cclen=98 t=184s
[00:28:36] it=55185 colorings=28000 lazy-girth=54453 last: m=100 classes=6 cclen=99 t=186s
[00:28:38] it=55613 colorings=28200 lazy-girth=54867 last: m=110 classes=6 cclen=99 t=187s
[00:28:40] it=56138 colorings=28400 lazy-girth=55463 last: m=110 classes=6 cclen=98 t=189s
[00:28:41] it=56652 colorings=28600 lazy-girth=55932 last: m=110 classes=6 cclen=91 t=190s
[00:28:42] it=56905 colorings=28800 lazy-girth=56000 last: m=110 classes=6 cclen=91 t=191s
[00:28:42] it=57150 colorings=29000 lazy-girth=56066 last: m=110 classes=6 cclen=96 t=191s
[00:28:43] it=57564 colorings=29200 lazy-girth=56559 last: m=110 classes=6 cclen=99 t=193s
[00:28:44] it=57774 colorings=29400 lazy-girth=56569 last: m=100 classes=6 cclen=99 t=193s
[00:28:45] it=58153 colorings=29600 lazy-girth=56882 last: m=110 classes=6 cclen=99 t=194s
[00:28:46] it=58455 colorings=29800 lazy-girth=57067 last: m=100 classes=6 cclen=95 t=195s
[00:28:47] it=58742 colorings=30000 lazy-girth=57252 last: m=120 classes=7 cclen=95 t=196s
[00:28:49] it=59339 colorings=30200 lazy-girth=58110 last: m=130 classes=8 cclen=95 t=198s
[00:28:51] it=60020 colorings=30400 lazy-girth=59083 last: m=130 classes=8 cclen=93 t=200s
[00:28:52] it=60414 colorings=30600 lazy-girth=59429 last: m=110 classes=7 cclen=97 t=202s
[00:28:53] it=60736 colorings=30800 lazy-girth=59596 last: m=120 classes=7 cclen=98 t=202s
[00:28:54] it=61012 colorings=31000 lazy-girth=59721 last: m=120 classes=7 cclen=96 t=203s
[00:28:55] it=61299 colorings=31200 lazy-girth=59850 last: m=120 classes=7 cclen=97 t=204s
[00:28:56] it=61536 colorings=31400 lazy-girth=59895 last: m=110 classes=7 cclen=98 t=205s
[00:28:56] it=61759 colorings=31600 lazy-girth=59935 last: m=110 classes=6 cclen=97 t=206s
[00:28:57] it=61977 colorings=31800 lazy-girth=59989 last: m=110 classes=6 cclen=98 t=206s
[00:28:58] it=62254 colorings=32000 lazy-girth=60129 last: m=120 classes=7 cclen=97 t=207s
[00:28:59] it=62556 colorings=32200 lazy-girth=60289 last: m=110 classes=7 cclen=98 t=208s
[00:28:59] it=62862 colorings=32400 lazy-girth=60429 last: m=110 classes=7 cclen=93 t=209s
[00:29:00] it=63112 colorings=32600 lazy-girth=60492 last: m=110 classes=7 cclen=92 t=209s
[00:29:01] it=63339 colorings=32800 lazy-girth=60526 last: m=120 classes=7 cclen=96 t=210s
[00:29:02] it=63683 colorings=33000 lazy-girth=60716 last: m=110 classes=7 cclen=97 t=211s
[00:29:03] it=63966 colorings=33200 lazy-girth=60825 last: m=110 classes=7 cclen=97 t=212s
[00:29:03] it=64170 colorings=33400 lazy-girth=60830 last: m=120 classes=7 cclen=97 t=212s
[00:29:04] it=64370 colorings=33600 lazy-girth=60830 last: m=110 classes=7 cclen=94 t=213s
[00:29:04] it=64626 colorings=33800 lazy-girth=60929 last: m=110 classes=7 cclen=93 t=214s
[00:29:05] it=64915 colorings=34000 lazy-girth=61075 last: m=120 classes=7 cclen=96 t=215s
[00:29:06] it=65193 colorings=34200 lazy-girth=61191 last: m=120 classes=7 cclen=97 t=215s
[00:29:07] it=65498 colorings=34400 lazy-girth=61333 last: m=110 classes=7 cclen=98 t=216s
[00:29:08] it=65812 colorings=34600 lazy-girth=61481 last: m=110 classes=7 cclen=97 t=217s
[00:29:09] it=66078 colorings=34800 lazy-girth=61565 last: m=120 classes=7 cclen=97 t=218s
[00:29:10] it=66359 colorings=35000 lazy-girth=61718 last: m=120 classes=7 cclen=97 t=219s
[00:29:10] it=66639 colorings=35200 lazy-girth=61834 last: m=110 classes=7 cclen=97 t=220s
[00:29:11] it=66872 colorings=35400 lazy-girth=61877 last: m=120 classes=7 cclen=95 t=220s
[00:29:12] it=67072 colorings=35600 lazy-girth=61877 last: m=110 classes=7 cclen=97 t=221s
[00:29:13] it=67351 colorings=35800 lazy-girth=61979 last: m=110 classes=7 cclen=94 t=222s
[00:29:13] it=67673 colorings=36000 lazy-girth=62152 last: m=110 classes=7 cclen=97 t=223s
[00:29:14] it=67968 colorings=36200 lazy-girth=62266 last: m=120 classes=7 cclen=97 t=223s
[00:29:15] it=68200 colorings=36400 lazy-girth=62305 last: m=120 classes=7 cclen=98 t=224s
[00:29:16] it=68403 colorings=36600 lazy-girth=62308 last: m=120 classes=7 cclen=97 t=225s
[00:29:16] it=68603 colorings=36800 lazy-girth=62308 last: m=120 classes=7 cclen=84 t=225s
[00:29:17] it=68821 colorings=37000 lazy-girth=62353 last: m=110 classes=7 cclen=98 t=226s
[00:29:17] it=69076 colorings=37200 lazy-girth=62471 last: m=110 classes=7 cclen=97 t=227s
[00:29:18] it=69339 colorings=37400 lazy-girth=62606 last: m=110 classes=7 cclen=96 t=227s
[00:29:19] it=69594 colorings=37600 lazy-girth=62715 last: m=110 classes=7 cclen=98 t=228s
[00:29:20] it=69916 colorings=37800 lazy-girth=62901 last: m=110 classes=7 cclen=97 t=229s
[00:29:21] it=70167 colorings=38000 lazy-girth=62985 last: m=120 classes=7 cclen=95 t=230s
[00:29:22] it=70468 colorings=38200 lazy-girth=63141 last: m=120 classes=7 cclen=98 t=231s
[00:29:23] it=70868 colorings=38400 lazy-girth=63396 last: m=120 classes=7 cclen=90 t=232s
[00:29:24] it=71100 colorings=38600 lazy-girth=63432 last: m=120 classes=7 cclen=97 t=233s
[00:29:24] it=71301 colorings=38800 lazy-girth=63433 last: m=110 classes=7 cclen=95 t=233s
[00:29:25] it=71516 colorings=39000 lazy-girth=63468 last: m=110 classes=7 cclen=96 t=234s
[00:29:25] it=71746 colorings=39200 lazy-girth=63510 last: m=110 classes=7 cclen=97 t=235s
[00:29:26] it=71964 colorings=39400 lazy-girth=63534 last: m=110 classes=7 cclen=91 t=235s
[00:29:27] it=72164 colorings=39600 lazy-girth=63534 last: m=120 classes=7 cclen=96 t=236s
[00:29:27] it=72413 colorings=39800 lazy-girth=63632 last: m=120 classes=7 cclen=81 t=237s
[00:29:28] it=72626 colorings=40000 lazy-girth=63645 last: m=120 classes=7 cclen=97 t=237s
[00:29:29] it=72891 colorings=40200 lazy-girth=63735 last: m=110 classes=7 cclen=97 t=238s
[00:29:30] it=73181 colorings=40400 lazy-girth=63858 last: m=120 classes=7 cclen=97 t=239s
[00:29:31] it=73465 colorings=40600 lazy-girth=63972 last: m=110 classes=7 cclen=96 t=240s
[00:29:32] it=73770 colorings=40800 lazy-girth=64216 last: m=120 classes=7 cclen=91 t=241s
[00:29:33] it=74114 colorings=41000 lazy-girth=64540 last: m=130 classes=8 cclen=97 t=242s
[00:29:35] it=74523 colorings=41200 lazy-girth=65001 last: m=120 classes=7 cclen=98 t=244s
[00:29:36] it=74892 colorings=41400 lazy-girth=65287 last: m=120 classes=7 cclen=97 t=245s
[00:29:37] it=75251 colorings=41600 lazy-girth=65572 last: m=130 classes=9 cclen=93 t=246s
[00:29:38] it=75565 colorings=41800 lazy-girth=65744 last: m=120 classes=8 cclen=97 t=247s
[00:29:39] it=75868 colorings=42000 lazy-girth=65926 last: m=120 classes=8 cclen=95 t=248s
[00:29:40] it=76212 colorings=42200 lazy-girth=66156 last: m=130 classes=9 cclen=95 t=250s
[00:29:41] it=76513 colorings=42400 lazy-girth=66298 last: m=120 classes=8 cclen=97 t=251s
[00:29:42] it=76789 colorings=42600 lazy-girth=66386 last: m=130 classes=9 cclen=94 t=251s
[00:29:43] it=77073 colorings=42800 lazy-girth=66493 last: m=130 classes=9 cclen=96 t=252s
[00:29:45] it=77456 colorings=43000 lazy-girth=66833 last: m=120 classes=8 cclen=95 t=254s
[00:29:45] it=77708 colorings=43200 lazy-girth=66894 last: m=120 classes=8 cclen=96 t=254s
[00:29:46] it=77990 colorings=43400 lazy-girth=66999 last: m=110 classes=7 cclen=96 t=255s
[00:29:47] it=78323 colorings=43600 lazy-girth=67194 last: m=120 classes=8 cclen=95 t=256s
[00:29:48] it=78616 colorings=43800 lazy-girth=67304 last: m=120 classes=8 cclen=95 t=257s
[00:29:49] it=78859 colorings=44000 lazy-girth=67366 last: m=120 classes=8 cclen=96 t=258s
[00:29:50] it=79121 colorings=44200 lazy-girth=67440 last: m=120 classes=8 cclen=93 t=259s
[00:29:50] it=79370 colorings=44400 lazy-girth=67502 last: m=130 classes=9 cclen=95 t=260s
[00:29:51] it=79621 colorings=44600 lazy-girth=67555 last: m=120 classes=8 cclen=95 t=260s
[00:29:52] it=79873 colorings=44800 lazy-girth=67663 last: m=120 classes=8 cclen=94 t=261s
[00:29:53] it=80225 colorings=45000 lazy-girth=67887 last: m=120 classes=8 cclen=97 t=262s
[00:29:54] it=80510 colorings=45200 lazy-girth=67994 last: m=120 classes=8 cclen=96 t=263s
[00:29:55] it=80775 colorings=45400 lazy-girth=68071 last: m=120 classes=8 cclen=96 t=264s
[00:29:56] it=81050 colorings=45600 lazy-girth=68166 last: m=120 classes=8 cclen=95 t=265s
[00:29:57] it=81314 colorings=45800 lazy-girth=68240 last: m=120 classes=8 cclen=96 t=266s
[00:29:58] it=81635 colorings=46000 lazy-girth=68468 last: m=130 classes=8 cclen=93 t=267s
[00:30:00] it=81958 colorings=46200 lazy-girth=68667 last: m=120 classes=7 cclen=91 t=269s
[00:30:01] it=82248 colorings=46400 lazy-girth=68829 last: m=120 classes=7 cclen=97 t=270s
[00:30:02] it=82556 colorings=46600 lazy-girth=69010 last: m=120 classes=7 cclen=96 t=271s
[00:30:03] it=82834 colorings=46800 lazy-girth=69139 last: m=120 classes=8 cclen=96 t=272s
[00:30:04] it=83138 colorings=47000 lazy-girth=69305 last: m=120 classes=8 cclen=95 t=273s
[00:30:05] it=83414 colorings=47200 lazy-girth=69437 last: m=120 classes=8 cclen=97 t=274s
[00:30:05] it=83684 colorings=47400 lazy-girth=69527 last: m=120 classes=8 cclen=95 t=275s
[00:30:06] it=83957 colorings=47600 lazy-girth=69632 last: m=120 classes=8 cclen=96 t=276s
[00:30:07] it=84187 colorings=47800 lazy-girth=69664 last: m=110 classes=7 cclen=94 t=276s
[00:30:08] it=84490 colorings=48000 lazy-girth=69848 last: m=120 classes=8 cclen=97 t=277s
[00:30:09] it=84794 colorings=48200 lazy-girth=70012 last: m=130 classes=9 cclen=94 t=278s
[00:30:10] it=85072 colorings=48400 lazy-girth=70141 last: m=120 classes=8 cclen=95 t=279s
[00:30:11] it=85364 colorings=48600 lazy-girth=70270 last: m=120 classes=8 cclen=95 t=280s
[00:30:12] it=85695 colorings=48800 lazy-girth=70566 last: m=120 classes=8 cclen=97 t=281s
[00:30:13] it=85981 colorings=49000 lazy-girth=70704 last: m=130 classes=9 cclen=94 t=282s
[00:30:14] it=86239 colorings=49200 lazy-girth=70766 last: m=120 classes=8 cclen=95 t=283s
[00:30:14] it=86504 colorings=49400 lazy-girth=70846 last: m=120 classes=8 cclen=97 t=284s
[00:30:16] it=86856 colorings=49600 lazy-girth=71164 last: m=120 classes=8 cclen=96 t=285s
[00:30:17] it=87134 colorings=49800 lazy-girth=71299 last: m=120 classes=8 cclen=96 t=286s
[00:30:18] it=87400 colorings=50000 lazy-girth=71375 last: m=120 classes=8 cclen=94 t=287s
[00:30:18] it=87638 colorings=50200 lazy-girth=71419 last: m=120 classes=8 cclen=95 t=288s
[00:30:19] it=87909 colorings=50400 lazy-girth=71511 last: m=130 classes=8 cclen=82 t=288s
[00:30:20] it=88215 colorings=50600 lazy-girth=71679 last: m=130 classes=9 cclen=94 t=290s
[00:30:21] it=88497 colorings=50800 lazy-girth=71803 last: m=120 classes=8 cclen=97 t=290s
[00:30:22] it=88761 colorings=51000 lazy-girth=71880 last: m=120 classes=8 cclen=92 t=291s
[00:30:23] it=89032 colorings=51200 lazy-girth=71990 last: m=130 classes=9 cclen=92 t=292s
[00:30:24] it=89287 colorings=51400 lazy-girth=72074 last: m=130 classes=9 cclen=96 t=293s
[00:30:24] it=89556 colorings=51600 lazy-girth=72165 last: m=120 classes=8 cclen=95 t=294s
[00:30:25] it=89803 colorings=51800 lazy-girth=72220 last: m=130 classes=9 cclen=93 t=294s
[00:30:26] it=90062 colorings=52000 lazy-girth=72321 last: m=120 classes=8 cclen=96 t=295s
[00:30:27] it=90300 colorings=52200 lazy-girth=72379 last: m=130 classes=8 cclen=95 t=296s
[00:30:28] it=90564 colorings=52400 lazy-girth=72482 last: m=120 classes=8 cclen=94 t=297s
[00:30:28] it=90836 colorings=52600 lazy-girth=72571 last: m=120 classes=8 cclen=93 t=298s
[00:30:29] it=91073 colorings=52800 lazy-girth=72634 last: m=130 classes=9 cclen=96 t=298s
[00:30:30] it=91314 colorings=53000 lazy-girth=72690 last: m=120 classes=8 cclen=96 t=299s
[00:30:31] it=91562 colorings=53200 lazy-girth=72751 last: m=120 classes=8 cclen=96 t=300s
[00:30:32] it=91794 colorings=53400 lazy-girth=72788 last: m=120 classes=8 cclen=92 t=301s
[00:30:32] it=92025 colorings=53600 lazy-girth=72828 last: m=130 classes=9 cclen=92 t=302s
[00:30:33] it=92278 colorings=53800 lazy-girth=72896 last: m=120 classes=8 cclen=96 t=302s
[00:30:34] it=92517 colorings=54000 lazy-girth=72955 last: m=130 classes=9 cclen=93 t=303s
[00:30:35] it=92768 colorings=54200 lazy-girth=73026 last: m=120 classes=8 cclen=96 t=304s
[00:30:36] it=93030 colorings=54400 lazy-girth=73122 last: m=130 classes=9 cclen=92 t=305s
[00:30:37] it=93275 colorings=54600 lazy-girth=73178 last: m=120 classes=8 cclen=97 t=306s
[00:30:38] it=93533 colorings=54800 lazy-girth=73250 last: m=120 classes=8 cclen=97 t=307s
[00:30:38] it=93818 colorings=55000 lazy-girth=73370 last: m=120 classes=8 cclen=97 t=308s
[00:30:39] it=94057 colorings=55200 lazy-girth=73422 last: m=130 classes=9 cclen=90 t=308s
[00:30:40] it=94281 colorings=55400 lazy-girth=73456 last: m=120 classes=8 cclen=97 t=309s
[00:30:41] it=94529 colorings=55600 lazy-girth=73517 last: m=130 classes=8 cclen=96 t=310s
[00:30:42] it=94836 colorings=55800 lazy-girth=73676 last: m=120 classes=8 cclen=97 t=311s
[00:30:43] it=95086 colorings=56000 lazy-girth=73751 last: m=120 classes=8 cclen=96 t=312s
[00:30:43] it=95344 colorings=56200 lazy-girth=73842 last: m=120 classes=8 cclen=96 t=313s
[00:30:44] it=95589 colorings=56400 lazy-girth=73905 last: m=120 classes=8 cclen=96 t=314s
[00:30:45] it=95806 colorings=56600 lazy-girth=73922 last: m=130 classes=9 cclen=94 t=314s
[00:30:46] it=96036 colorings=56800 lazy-girth=73952 last: m=120 classes=8 cclen=97 t=315s
[00:30:47] it=96255 colorings=57000 lazy-girth=73971 last: m=130 classes=9 cclen=94 t=316s
[00:30:47] it=96478 colorings=57200 lazy-girth=74000 last: m=130 classes=9 cclen=92 t=317s
[00:30:48] it=96687 colorings=57400 lazy-girth=74009 last: m=130 classes=9 cclen=95 t=317s
[00:30:49] it=96906 colorings=57600 lazy-girth=74031 last: m=120 classes=8 cclen=97 t=318s
[00:30:49] it=97129 colorings=57800 lazy-girth=74058 last: m=130 classes=9 cclen=94 t=319s
[00:30:50] it=97353 colorings=58000 lazy-girth=74087 last: m=120 classes=8 cclen=96 t=319s
[00:30:51] it=97576 colorings=58200 lazy-girth=74114 last: m=120 classes=8 cclen=97 t=320s
[00:30:52] it=97787 colorings=58400 lazy-girth=74128 last: m=120 classes=8 cclen=90 t=321s
[00:30:52] it=98004 colorings=58600 lazy-girth=74145 last: m=120 classes=8 cclen=96 t=322s
[00:30:53] it=98213 colorings=58800 lazy-girth=74154 last: m=120 classes=8 cclen=93 t=322s
[00:30:54] it=98433 colorings=59000 lazy-girth=74174 last: m=130 classes=9 cclen=95 t=323s
[00:30:55] it=98665 colorings=59200 lazy-girth=74206 last: m=120 classes=8 cclen=93 t=324s
[00:30:55] it=98883 colorings=59400 lazy-girth=74224 last: m=120 classes=8 cclen=97 t=325s
[00:30:56] it=99141 colorings=59600 lazy-girth=74322 last: m=120 classes=8 cclen=96 t=325s
[00:30:57] it=99471 colorings=59800 lazy-girth=74557 last: m=120 classes=8 cclen=94 t=327s
[00:30:58] it=99783 colorings=60000 lazy-girth=74719 last: m=120 classes=8 cclen=97 t=328s
[00:30:59] it=100037 colorings=60200 lazy-girth=74801 last: m=120 classes=7 cclen=96 t=328s
[00:31:00] it=100325 colorings=60400 lazy-girth=74958 last: m=120 classes=8 cclen=96 t=329s
[00:31:01] it=100553 colorings=60600 lazy-girth=75005 last: m=120 classes=8 cclen=86 t=330s
[00:31:02] it=100814 colorings=60800 lazy-girth=75102 last: m=120 classes=8 cclen=97 t=331s
[00:31:03] it=101115 colorings=61000 lazy-girth=75252 last: m=120 classes=8 cclen=94 t=332s
[00:31:04] it=101390 colorings=61200 lazy-girth=75354 last: m=120 classes=8 cclen=96 t=333s
[00:31:04] it=101682 colorings=61400 lazy-girth=75493 last: m=120 classes=8 cclen=96 t=334s
[00:31:05] it=101929 colorings=61600 lazy-girth=75562 last: m=120 classes=8 cclen=97 t=334s
[00:31:06] it=102185 colorings=61800 lazy-girth=75647 last: m=120 classes=8 cclen=95 t=335s
[00:31:07] it=102425 colorings=62000 lazy-girth=75709 last: m=130 classes=9 cclen=96 t=336s
[00:31:08] it=102737 colorings=62200 lazy-girth=75912 last: m=120 classes=8 cclen=96 t=337s
[00:31:09] it=103020 colorings=62400 lazy-girth=76013 last: m=120 classes=8 cclen=96 t=338s
[00:31:10] it=103306 colorings=62600 lazy-girth=76129 last: m=120 classes=8 cclen=97 t=339s
[00:31:11] it=103573 colorings=62800 lazy-girth=76216 last: m=120 classes=8 cclen=97 t=340s
[00:31:11] it=103824 colorings=63000 lazy-girth=76276 last: m=120 classes=8 cclen=97 t=340s
[00:31:12] it=104098 colorings=63200 lazy-girth=76366 last: m=120 classes=8 cclen=95 t=341s
[00:31:13] it=104418 colorings=63400 lazy-girth=76528 last: m=130 classes=9 cclen=91 t=342s
[00:31:14] it=104720 colorings=63600 lazy-girth=76675 last: m=120 classes=8 cclen=95 t=343s
[00:31:15] it=104988 colorings=63800 lazy-girth=76749 last: m=130 classes=9 cclen=93 t=344s
[00:31:16] it=105254 colorings=64000 lazy-girth=76833 last: m=120 classes=8 cclen=97 t=345s
[00:31:17] it=105557 colorings=64200 lazy-girth=76962 last: m=130 classes=9 cclen=94 t=346s
[00:31:17] it=105793 colorings=64400 lazy-girth=77014 last: m=130 classes=9 cclen=85 t=347s
[00:31:18] it=106021 colorings=64600 lazy-girth=77065 last: m=120 classes=8 cclen=92 t=347s
[00:31:19] it=106432 colorings=64800 lazy-girth=77423 last: m=120 classes=7 cclen=95 t=349s
[00:31:20] it=106786 colorings=65000 lazy-girth=77642 last: m=110 classes=7 cclen=97 t=350s
[00:31:21] it=107148 colorings=65200 lazy-girth=77890 last: m=110 classes=6 cclen=99 t=351s
[00:31:23] it=107581 colorings=65400 lazy-girth=78269 last: m=120 classes=7 cclen=97 t=352s
[00:31:24] it=107983 colorings=65600 lazy-girth=78539 last: m=120 classes=7 cclen=97 t=353s
[00:31:25] it=108345 colorings=65800 lazy-girth=78757 last: m=140 classes=8 cclen=95 t=354s
[00:31:26] it=108686 colorings=66000 lazy-girth=78977 last: m=130 classes=10 cclen=93 t=355s
[00:31:27] it=109017 colorings=66200 lazy-girth=79170 last: m=130 classes=9 cclen=91 t=357s
[00:31:28] it=109312 colorings=66400 lazy-girth=79315 last: m=130 classes=9 cclen=96 t=358s
[00:31:29] it=109594 colorings=66600 lazy-girth=79415 last: m=120 classes=8 cclen=97 t=359s
[00:31:31] it=109942 colorings=66800 lazy-girth=79673 last: m=120 classes=8 cclen=95 t=360s
[00:31:32] it=110258 colorings=67000 lazy-girth=79814 last: m=130 classes=9 cclen=92 t=361s
[00:31:33] it=110565 colorings=67200 lazy-girth=79954 last: m=120 classes=8 cclen=95 t=362s
[00:31:34] it=110925 colorings=67400 lazy-girth=80191 last: m=120 classes=8 cclen=97 t=363s
[00:31:35] it=111240 colorings=67600 lazy-girth=80377 last: m=120 classes=8 cclen=93 t=364s
[00:31:36] it=111552 colorings=67800 lazy-girth=80559 last: m=120 classes=8 cclen=97 t=365s
[00:31:37] it=111859 colorings=68000 lazy-girth=80713 last: m=120 classes=8 cclen=97 t=367s
[00:31:38] it=112145 colorings=68200 lazy-girth=80842 last: m=120 classes=8 cclen=96 t=368s
[00:31:39] it=112452 colorings=68400 lazy-girth=80970 last: m=120 classes=8 cclen=97 t=369s
[00:31:40] it=112761 colorings=68600 lazy-girth=81133 last: m=120 classes=8 cclen=90 t=370s
[00:31:42] it=113096 colorings=68800 lazy-girth=81338 last: m=120 classes=8 cclen=92 t=371s
[00:31:43] it=113375 colorings=69000 lazy-girth=81444 last: m=110 classes=8 cclen=87 t=372s
[00:31:44] it=113676 colorings=69200 lazy-girth=81569 last: m=130 classes=9 cclen=92 t=373s
[00:31:44] it=113943 colorings=69400 lazy-girth=81652 last: m=120 classes=8 cclen=94 t=374s
[00:31:45] it=114208 colorings=69600 lazy-girth=81732 last: m=120 classes=9 cclen=95 t=374s
[00:31:46] it=114455 colorings=69800 lazy-girth=81791 last: m=120 classes=9 cclen=88 t=375s
[00:31:47] it=114771 colorings=70000 lazy-girth=81968 last: m=120 classes=8 cclen=97 t=376s
[00:31:48] it=115071 colorings=70200 lazy-girth=82113 last: m=120 classes=8 cclen=95 t=377s
[00:31:49] it=115356 colorings=70400 lazy-girth=82216 last: m=120 classes=8 cclen=96 t=378s
[00:31:50] it=115625 colorings=70600 lazy-girth=82293 last: m=120 classes=8 cclen=96 t=379s
[00:31:51] it=115925 colorings=70800 lazy-girth=82422 last: m=120 classes=8 cclen=93 t=380s
[00:31:52] it=116220 colorings=71000 lazy-girth=82546 last: m=130 classes=9 cclen=95 t=381s
[00:31:53] it=116520 colorings=71200 lazy-girth=82662 last: m=120 classes=8 cclen=96 t=382s
[00:31:54] it=116825 colorings=71400 lazy-girth=82787 last: m=120 classes=8 cclen=97 t=383s
[00:31:54] it=117101 colorings=71600 lazy-girth=82868 last: m=120 classes=8 cclen=95 t=384s
[00:31:55] it=117416 colorings=71800 lazy-girth=83009 last: m=130 classes=9 cclen=82 t=385s
[00:31:56] it=117725 colorings=72000 lazy-girth=83161 last: m=120 classes=8 cclen=97 t=386s
[00:31:57] it=118019 colorings=72200 lazy-girth=83281 last: m=130 classes=9 cclen=90 t=387s
[00:31:58] it=118325 colorings=72400 lazy-girth=83414 last: m=130 classes=9 cclen=92 t=387s
[00:31:59] it=118605 colorings=72600 lazy-girth=83517 last: m=120 classes=8 cclen=97 t=389s
[00:32:00] it=118918 colorings=72800 lazy-girth=83675 last: m=120 classes=8 cclen=97 t=390s
[00:32:01] it=119201 colorings=73000 lazy-girth=83769 last: m=120 classes=8 cclen=97 t=390s
[00:32:02] it=119489 colorings=73200 lazy-girth=83869 last: m=120 classes=8 cclen=94 t=391s
[00:32:03] it=119797 colorings=73400 lazy-girth=84029 last: m=120 classes=8 cclen=96 t=393s
[00:32:04] it=120114 colorings=73600 lazy-girth=84192 last: m=120 classes=8 cclen=95 t=394s
[00:32:05] it=120369 colorings=73800 lazy-girth=84262 last: m=130 classes=9 cclen=90 t=395s
[00:32:06] it=120658 colorings=74000 lazy-girth=84372 last: m=130 classes=9 cclen=96 t=395s
[00:32:07] it=120955 colorings=74200 lazy-girth=84503 last: m=120 classes=8 cclen=97 t=397s
[00:32:08] it=121248 colorings=74400 lazy-girth=84634 last: m=130 classes=9 cclen=91 t=398s
[00:32:09] it=121508 colorings=74600 lazy-girth=84708 last: m=130 classes=10 cclen=93 t=398s
[00:32:10] it=121788 colorings=74800 lazy-girth=84812 last: m=130 classes=9 cclen=95 t=399s
[00:32:11] it=122066 colorings=75000 lazy-girth=84921 last: m=130 classes=9 cclen=93 t=400s
[00:32:12] it=122381 colorings=75200 lazy-girth=85065 last: m=120 classes=8 cclen=96 t=401s
[00:32:13] it=122684 colorings=75400 lazy-girth=85205 last: m=120 classes=8 cclen=97 t=402s
[00:32:14] it=123028 colorings=75600 lazy-girth=85420 last: m=120 classes=8 cclen=93 t=403s
[00:32:16] it=123429 colorings=75800 lazy-girth=85731 last: m=130 classes=9 cclen=92 t=405s
[00:32:17] it=123761 colorings=76000 lazy-girth=85913 last: m=120 classes=8 cclen=95 t=406s
[00:32:18] it=124086 colorings=76200 lazy-girth=86084 last: m=130 classes=9 cclen=92 t=407s
[00:32:19] it=124431 colorings=76400 lazy-girth=86287 last: m=120 classes=8 cclen=97 t=408s
[00:32:20] it=124720 colorings=76600 lazy-girth=86408 last: m=130 classes=9 cclen=92 t=409s
[00:32:21] it=124978 colorings=76800 lazy-girth=86480 last: m=130 classes=9 cclen=95 t=410s
[00:32:22] it=125255 colorings=77000 lazy-girth=86574 last: m=120 classes=8 cclen=95 t=411s
[00:32:23] it=125544 colorings=77200 lazy-girth=86688 last: m=120 classes=8 cclen=95 t=412s
[00:32:24] it=125800 colorings=77400 lazy-girth=86752 last: m=120 classes=8 cclen=97 t=413s
[00:32:25] it=126078 colorings=77600 lazy-girth=86844 last: m=120 classes=8 cclen=96 t=414s
[00:32:26] it=126378 colorings=77800 lazy-girth=86958 last: m=120 classes=8 cclen=97 t=415s
[00:32:26] it=126641 colorings=78000 lazy-girth=87029 last: m=120 classes=8 cclen=96 t=416s
[00:32:28] it=126927 colorings=78200 lazy-girth=87141 last: m=120 classes=8 cclen=97 t=417s
[00:32:28] it=127219 colorings=78400 lazy-girth=87255 last: m=120 classes=8 cclen=97 t=418s
[00:32:29] it=127501 colorings=78600 lazy-girth=87359 last: m=120 classes=8 cclen=97 t=419s
[00:32:30] it=127806 colorings=78800 lazy-girth=87476 last: m=120 classes=8 cclen=97 t=420s
[00:32:32] it=128113 colorings=79000 lazy-girth=87607 last: m=130 classes=10 cclen=88 t=421s
[00:32:32] it=128399 colorings=79200 lazy-girth=87713 last: m=130 classes=9 cclen=96 t=422s
[00:32:34] it=128663 colorings=79400 lazy-girth=87791 last: m=130 classes=10 cclen=90 t=423s
[00:32:35] it=128921 colorings=79600 lazy-girth=87854 last: m=120 classes=8 cclen=92 t=424s
[00:32:35] it=129203 colorings=79800 lazy-girth=87940 last: m=120 classes=8 cclen=95 t=425s
[00:32:36] it=129493 colorings=80000 lazy-girth=88043 last: m=130 classes=9 cclen=96 t=426s
[00:32:38] it=129778 colorings=80200 lazy-girth=88152 last: m=110 classes=8 cclen=97 t=427s
[00:32:39] it=130054 colorings=80400 lazy-girth=88238 last: m=120 classes=8 cclen=95 t=428s
[00:32:40] it=130341 colorings=80600 lazy-girth=88343 last: m=120 classes=8 cclen=95 t=429s
[00:32:40] it=130594 colorings=80800 lazy-girth=88403 last: m=130 classes=9 cclen=94 t=430s
[00:32:41] it=130875 colorings=81000 lazy-girth=88501 last: m=120 classes=8 cclen=96 t=431s
[00:32:42] it=131177 colorings=81200 lazy-girth=88631 last: m=120 classes=8 cclen=96 t=432s
[00:32:43] it=131429 colorings=81400 lazy-girth=88686 last: m=120 classes=8 cclen=96 t=432s
[00:32:44] it=131668 colorings=81600 lazy-girth=88727 last: m=120 classes=8 cclen=96 t=433s
[00:32:45] it=131917 colorings=81800 lazy-girth=88782 last: m=120 classes=8 cclen=96 t=434s
[00:32:46] it=132128 colorings=82000 lazy-girth=88801 last: m=120 classes=8 cclen=96 t=435s
[00:32:46] it=132330 colorings=82200 lazy-girth=88803 last: m=120 classes=8 cclen=92 t=435s
[00:32:47] it=132533 colorings=82400 lazy-girth=88806 last: m=120 classes=8 cclen=93 t=436s
[00:32:48] it=132735 colorings=82600 lazy-girth=88808 last: m=120 classes=8 cclen=96 t=437s
[00:32:48] it=132939 colorings=82800 lazy-girth=88812 last: m=120 classes=8 cclen=95 t=437s
[00:32:49] it=133179 colorings=83000 lazy-girth=88860 last: m=120 classes=8 cclen=97 t=438s
[00:32:50] it=133453 colorings=83200 lazy-girth=88949 last: m=120 classes=8 cclen=97 t=439s
[00:32:51] it=133730 colorings=83400 lazy-girth=89040 last: m=130 classes=9 cclen=90 t=440s
[00:32:52] it=134006 colorings=83600 lazy-girth=89125 last: m=120 classes=8 cclen=97 t=441s
[00:32:53] it=134263 colorings=83800 lazy-girth=89184 last: m=120 classes=8 cclen=97 t=442s
[00:32:54] it=134516 colorings=84000 lazy-girth=89242 last: m=130 classes=9 cclen=92 t=443s
[00:32:55] it=134809 colorings=84200 lazy-girth=89365 last: m=130 classes=9 cclen=96 t=444s
[00:32:56] it=135098 colorings=84400 lazy-girth=89487 last: m=120 classes=8 cclen=96 t=445s
[00:32:56] it=135363 colorings=84600 lazy-girth=89562 last: m=120 classes=8 cclen=87 t=445s
[00:32:57] it=135620 colorings=84800 lazy-girth=89629 last: m=120 classes=8 cclen=96 t=446s
[00:32:58] it=135882 colorings=85000 lazy-girth=89698 last: m=130 classes=8 cclen=90 t=447s
[00:32:59] it=136153 colorings=85200 lazy-girth=89798 last: m=130 classes=9 cclen=90 t=448s
[00:33:00] it=136432 colorings=85400 lazy-girth=89898 last: m=120 classes=8 cclen=97 t=449s
[00:33:01] it=136711 colorings=85600 lazy-girth=89987 last: m=130 classes=9 cclen=92 t=450s
[00:33:02] it=136986 colorings=85800 lazy-girth=90071 last: m=120 classes=8 cclen=96 t=451s
[00:33:02] it=137238 colorings=86000 lazy-girth=90130 last: m=120 classes=8 cclen=97 t=452s
[00:33:03] it=137487 colorings=86200 lazy-girth=90181 last: m=120 classes=8 cclen=96 t=452s
[00:33:04] it=137737 colorings=86400 lazy-girth=90231 last: m=130 classes=9 cclen=92 t=453s
[00:33:05] it=138012 colorings=86600 lazy-girth=90318 last: m=120 classes=8 cclen=97 t=454s
[00:33:06] it=138283 colorings=86800 lazy-girth=90407 last: m=120 classes=8 cclen=94 t=455s
[00:33:06] it=138551 colorings=87000 lazy-girth=90493 last: m=130 classes=9 cclen=83 t=455s
[00:33:07] it=138823 colorings=87200 lazy-girth=90576 last: m=120 classes=8 cclen=97 t=456s
[00:33:08] it=139104 colorings=87400 lazy-girth=90680 last: m=120 classes=8 cclen=97 t=457s
[00:33:09] it=139381 colorings=87600 lazy-girth=90781 last: m=120 classes=8 cclen=96 t=458s
[00:33:10] it=139662 colorings=87800 lazy-girth=90875 last: m=130 classes=9 cclen=92 t=459s
[00:33:11] it=139936 colorings=88000 lazy-girth=90965 last: m=120 classes=8 cclen=96 t=460s
[00:33:12] it=140215 colorings=88200 lazy-girth=91062 last: m=120 classes=8 cclen=95 t=461s
[00:33:13] it=140498 colorings=88400 lazy-girth=91158 last: m=120 classes=8 cclen=95 t=462s
[00:33:13] it=140798 colorings=88600 lazy-girth=91276 last: m=120 classes=8 cclen=97 t=463s
[00:33:14] it=141083 colorings=88800 lazy-girth=91372 last: m=120 classes=8 cclen=96 t=463s
[00:33:15] it=141332 colorings=89000 lazy-girth=91431 last: m=120 classes=8 cclen=97 t=464s
[00:33:16] it=141600 colorings=89200 lazy-girth=91504 last: m=120 classes=8 cclen=97 t=465s
[00:33:17] it=141860 colorings=89400 lazy-girth=91568 last: m=120 classes=8 cclen=97 t=466s
[00:33:18] it=142124 colorings=89600 lazy-girth=91636 last: m=120 classes=8 cclen=96 t=467s
[00:33:18] it=142391 colorings=89800 lazy-girth=91724 last: m=120 classes=8 cclen=95 t=468s
[00:33:19] it=142641 colorings=90000 lazy-girth=91781 last: m=120 classes=8 cclen=97 t=468s
[00:33:20] it=142918 colorings=90200 lazy-girth=91866 last: m=120 classes=8 cclen=96 t=469s
[00:33:21] it=143199 colorings=90400 lazy-girth=91953 last: m=120 classes=8 cclen=96 t=470s
[00:33:22] it=143453 colorings=90600 lazy-girth=92014 last: m=120 classes=8 cclen=94 t=471s
[00:33:23] it=143729 colorings=90800 lazy-girth=92099 last: m=120 classes=8 cclen=86 t=472s
[00:33:23] it=143982 colorings=91000 lazy-girth=92159 last: m=120 classes=8 cclen=95 t=473s
[00:33:24] it=144214 colorings=91200 lazy-girth=92197 last: m=130 classes=9 cclen=93 t=473s
[00:33:25] it=144500 colorings=91400 lazy-girth=92293 last: m=120 classes=8 cclen=96 t=474s
[00:33:26] it=144776 colorings=91600 lazy-girth=92386 last: m=130 classes=9 cclen=91 t=475s
[00:33:27] it=145022 colorings=91800 lazy-girth=92433 last: m=120 classes=8 cclen=93 t=476s
[00:33:27] it=145270 colorings=92000 lazy-girth=92485 last: m=120 classes=8 cclen=96 t=477s
[00:33:28] it=145518 colorings=92200 lazy-girth=92548 last: m=120 classes=8 cclen=96 t=477s
[00:33:29] it=145805 colorings=92400 lazy-girth=92660 last: m=120 classes=8 cclen=92 t=478s
[00:33:30] it=146111 colorings=92600 lazy-girth=92789 last: m=120 classes=8 cclen=95 t=479s
[00:33:31] it=146389 colorings=92800 lazy-girth=92877 last: m=120 classes=8 cclen=97 t=480s
[00:33:32] it=146639 colorings=93000 lazy-girth=92931 last: m=130 classes=9 cclen=95 t=481s
[00:33:32] it=146899 colorings=93200 lazy-girth=92995 last: m=120 classes=8 cclen=93 t=482s
[00:33:33] it=147168 colorings=93400 lazy-girth=93067 last: m=120 classes=8 cclen=96 t=482s
[00:33:34] it=147439 colorings=93600 lazy-girth=93148 last: m=120 classes=8 cclen=97 t=483s
[00:33:35] it=147698 colorings=93800 lazy-girth=93211 last: m=120 classes=8 cclen=96 t=484s
[00:33:36] it=147970 colorings=94000 lazy-girth=93298 last: m=120 classes=8 cclen=96 t=485s
[00:33:36] it=148217 colorings=94200 lazy-girth=93346 last: m=120 classes=8 cclen=97 t=486s
[00:33:37] it=148495 colorings=94400 lazy-girth=93429 last: m=120 classes=8 cclen=97 t=487s
[00:33:38] it=148794 colorings=94600 lazy-girth=93545 last: m=130 classes=9 cclen=91 t=487s
[00:33:39] it=149045 colorings=94800 lazy-girth=93599 last: m=120 classes=8 cclen=95 t=488s
[00:33:40] it=149300 colorings=95000 lazy-girth=93656 last: m=120 classes=8 cclen=96 t=489s
[00:33:41] it=149625 colorings=95200 lazy-girth=93813 last: m=120 classes=8 cclen=96 t=490s
[00:33:42] it=149901 colorings=95400 lazy-girth=93896 last: m=120 classes=8 cclen=96 t=491s
[00:33:43] it=150206 colorings=95600 lazy-girth=94017 last: m=120 classes=8 cclen=94 t=492s
[00:33:43] it=150466 colorings=95800 lazy-girth=94086 last: m=120 classes=8 cclen=94 t=493s
[00:33:44] it=150725 colorings=96000 lazy-girth=94152 last: m=120 classes=8 cclen=96 t=493s
[00:33:45] it=151003 colorings=96200 lazy-girth=94238 last: m=120 classes=8 cclen=95 t=494s
[00:33:46] it=151270 colorings=96400 lazy-girth=94313 last: m=120 classes=8 cclen=96 t=495s
[00:33:47] it=151545 colorings=96600 lazy-girth=94393 last: m=120 classes=8 cclen=92 t=496s
[00:33:50] it=151828 colorings=96800 lazy-girth=94487 last: m=120 classes=8 cclen=96 t=500s
[00:33:51] it=152123 colorings=97000 lazy-girth=94593 last: m=120 classes=8 cclen=96 t=501s
[00:33:52] it=152360 colorings=97200 lazy-girth=94634 last: m=130 classes=9 cclen=76 t=502s
[00:33:53] it=152560 colorings=97400 lazy-girth=94634 last: m=120 classes=8 cclen=96 t=502s
[00:33:54] it=152762 colorings=97600 lazy-girth=94636 last: m=120 classes=8 cclen=92 t=503s
[00:33:55] it=152988 colorings=97800 lazy-girth=94679 last: m=120 classes=7 cclen=98 t=504s
[00:33:56] it=153496 colorings=98000 lazy-girth=95151 last: m=120 classes=7 cclen=96 t=506s
[00:33:57] it=153864 colorings=98200 lazy-girth=95383 last: m=110 classes=7 cclen=98 t=507s
[00:33:58] it=154199 colorings=98400 lazy-girth=95572 last: m=110 classes=7 cclen=98 t=508s
[00:33:59] it=154505 colorings=98600 lazy-girth=95716 last: m=120 classes=7 cclen=95 t=508s
[00:34:01] it=154943 colorings=98800 lazy-girth=96066 last: m=120 classes=7 cclen=94 t=510s
[00:34:02] it=155337 colorings=99000 lazy-girth=96325 last: m=120 classes=7 cclen=96 t=511s
[00:34:03] it=155628 colorings=99200 lazy-girth=96417 last: m=120 classes=7 cclen=98 t=512s
[00:34:04] it=155917 colorings=99400 lazy-girth=96520 last: m=120 classes=7 cclen=98 t=513s
[00:34:05] it=156203 colorings=99600 lazy-girth=96667 last: m=110 classes=7 cclen=96 t=514s
[00:34:06] it=156472 colorings=99800 lazy-girth=96770 last: m=110 classes=7 cclen=98 t=515s
[00:34:06] it=156732 colorings=100000 lazy-girth=96861 last: m=110 classes=7 cclen=97 t=516s
[00:34:07] it=156999 colorings=100200 lazy-girth=96967 last: m=120 classes=7 cclen=95 t=516s
[00:34:08] it=157266 colorings=100400 lazy-girth=97061 last: m=120 classes=7 cclen=94 t=517s
[00:34:09] it=157526 colorings=100600 lazy-girth=97150 last: m=110 classes=6 cclen=91 t=518s
[00:34:10] it=157782 colorings=100800 lazy-girth=97226 last: m=110 classes=7 cclen=98 t=519s
[00:34:11] it=158066 colorings=101000 lazy-girth=97337 last: m=120 classes=7 cclen=95 t=520s
[00:34:11] it=158358 colorings=101200 lazy-girth=97450 last: m=110 classes=7 cclen=92 t=521s
[00:34:12] it=158619 colorings=101400 lazy-girth=97518 last: m=110 classes=7 cclen=98 t=521s
[00:34:13] it=158834 colorings=101600 lazy-girth=97536 last: m=120 classes=7 cclen=97 t=522s
[00:34:13] it=159054 colorings=101800 lazy-girth=97564 last: m=110 classes=7 cclen=95 t=523s
[00:34:16] it=159926 colorings=102000 lazy-girth=98731 last: m=120 classes=7 cclen=97 t=525s
[00:34:17] it=160275 colorings=102200 lazy-girth=98988 last: m=120 classes=8 cclen=96 t=526s
[00:34:18] it=160651 colorings=102400 lazy-girth=99342 last: m=120 classes=8 cclen=96 t=527s
[00:34:19] it=160982 colorings=102600 lazy-girth=99599 last: m=120 classes=8 cclen=95 t=529s
[00:34:20] it=161291 colorings=102800 lazy-girth=99806 last: m=120 classes=8 cclen=95 t=529s
[00:34:21] it=161628 colorings=103000 lazy-girth=100053 last: m=120 classes=8 cclen=95 t=531s
[00:34:22] it=161907 colorings=103200 lazy-girth=100165 last: m=120 classes=8 cclen=91 t=531s
[00:34:23] it=162163 colorings=103400 lazy-girth=100227 last: m=120 classes=8 cclen=97 t=532s
[00:34:24] it=162535 colorings=103600 lazy-girth=100526 last: m=120 classes=8 cclen=97 t=533s
[00:34:25] it=162885 colorings=103800 lazy-girth=100742 last: m=130 classes=9 cclen=49 t=534s
[00:34:26] it=163221 colorings=104000 lazy-girth=100961 last: m=120 classes=8 cclen=96 t=535s
[00:34:27] it=163488 colorings=104200 lazy-girth=101039 last: m=120 classes=8 cclen=97 t=536s
[00:34:28] it=163787 colorings=104400 lazy-girth=101168 last: m=120 classes=8 cclen=96 t=537s
[00:34:29] it=164104 colorings=104600 lazy-girth=101347 last: m=120 classes=8 cclen=97 t=538s
[00:34:30] it=164407 colorings=104800 lazy-girth=101476 last: m=120 classes=8 cclen=93 t=539s
[00:34:30] it=164676 colorings=105000 lazy-girth=101556 last: m=120 classes=8 cclen=94 t=540s
[00:34:31] it=164959 colorings=105200 lazy-girth=101648 last: m=120 classes=8 cclen=97 t=540s
[00:34:32] it=165251 colorings=105400 lazy-girth=101754 last: m=120 classes=8 cclen=97 t=541s
[00:34:33] it=165516 colorings=105600 lazy-girth=101833 last: m=120 classes=8 cclen=97 t=542s
[00:34:33] it=165795 colorings=105800 lazy-girth=101929 last: m=120 classes=7 cclen=98 t=543s
[00:34:35] it=166119 colorings=106000 lazy-girth=102164 last: m=120 classes=8 cclen=94 t=544s
[00:34:35] it=166405 colorings=106200 lazy-girth=102292 last: m=120 classes=8 cclen=97 t=545s
[00:34:36] it=166670 colorings=106400 lazy-girth=102370 last: m=130 classes=9 cclen=95 t=545s
[00:34:37] it=166917 colorings=106600 lazy-girth=102434 last: m=130 classes=9 cclen=90 t=546s
[00:34:38] it=167164 colorings=106800 lazy-girth=102487 last: m=120 classes=8 cclen=97 t=547s
[00:34:38] it=167415 colorings=107000 lazy-girth=102550 last: m=120 classes=8 cclen=92 t=548s
[00:34:39] it=167671 colorings=107200 lazy-girth=102623 last: m=130 classes=9 cclen=96 t=548s
[00:34:40] it=167916 colorings=107400 lazy-girth=102672 last: m=120 classes=8 cclen=95 t=549s
[00:34:41] it=168229 colorings=107600 lazy-girth=102936 last: m=130 classes=9 cclen=93 t=550s
[00:34:42] it=168524 colorings=107800 lazy-girth=103065 last: m=120 classes=8 cclen=97 t=551s
[00:34:42] it=168787 colorings=108000 lazy-girth=103137 last: m=120 classes=8 cclen=95 t=552s
[00:34:43] it=169048 colorings=108200 lazy-girth=103207 last: m=120 classes=8 cclen=94 t=552s
[00:34:44] it=169337 colorings=108400 lazy-girth=103362 last: m=120 classes=8 cclen=95 t=553s
[00:34:45] it=169596 colorings=108600 lazy-girth=103449 last: m=120 classes=8 cclen=96 t=554s
[00:34:45] it=169850 colorings=108800 lazy-girth=103519 last: m=120 classes=8 cclen=96 t=555s
[00:34:46] it=170119 colorings=109000 lazy-girth=103604 last: m=120 classes=8 cclen=95 t=555s
[00:34:47] it=170380 colorings=109200 lazy-girth=103709 last: m=120 classes=8 cclen=97 t=556s
[00:34:48] it=170663 colorings=109400 lazy-girth=103813 last: m=120 classes=8 cclen=97 t=557s
[00:34:49] it=170963 colorings=109600 lazy-girth=103959 last: m=120 classes=8 cclen=97 t=558s
[00:34:49] it=171189 colorings=109800 lazy-girth=103988 last: m=120 classes=8 cclen=96 t=559s
[00:34:50] it=171455 colorings=110000 lazy-girth=104073 last: m=120 classes=8 cclen=94 t=559s
[00:34:51] it=171727 colorings=110200 lazy-girth=104163 last: m=120 classes=8 cclen=97 t=560s
[00:34:52] it=171957 colorings=110400 lazy-girth=104202 last: m=120 classes=8 cclen=96 t=561s
[00:34:52] it=172231 colorings=110600 lazy-girth=104306 last: m=120 classes=8 cclen=94 t=562s
[00:34:53] it=172490 colorings=110800 lazy-girth=104384 last: m=130 classes=9 cclen=93 t=562s
[00:34:54] it=172718 colorings=111000 lazy-girth=104422 last: m=120 classes=8 cclen=97 t=563s
[00:34:55] it=172976 colorings=111200 lazy-girth=104523 last: m=130 classes=9 cclen=92 t=564s
[00:34:56] it=173259 colorings=111400 lazy-girth=104633 last: m=120 classes=8 cclen=96 t=565s
[00:34:56] it=173478 colorings=111600 lazy-girth=104652 last: m=120 classes=8 cclen=96 t=565s
[00:34:57] it=173731 colorings=111800 lazy-girth=104727 last: m=120 classes=8 cclen=97 t=566s
[00:34:58] it=173970 colorings=112000 lazy-girth=104769 last: m=120 classes=8 cclen=97 t=567s
[00:34:58] it=174230 colorings=112200 lazy-girth=104845 last: m=120 classes=8 cclen=96 t=568s
[00:34:59] it=174490 colorings=112400 lazy-girth=104919 last: m=120 classes=8 cclen=96 t=569s
[00:35:00] it=174723 colorings=112600 lazy-girth=104960 last: m=130 classes=9 cclen=91 t=569s
[00:35:01] it=174950 colorings=112800 lazy-girth=104990 last: m=130 classes=9 cclen=93 t=570s
[00:35:01] it=175159 colorings=113000 lazy-girth=105001 last: m=120 classes=8 cclen=97 t=571s
[00:35:02] it=175389 colorings=113200 lazy-girth=105033 last: m=120 classes=8 cclen=96 t=571s
[00:35:03] it=175646 colorings=113400 lazy-girth=105110 last: m=120 classes=8 cclen=97 t=572s
[00:35:04] it=175870 colorings=113600 lazy-girth=105142 last: m=130 classes=9 cclen=90 t=573s
[00:35:04] it=176105 colorings=113800 lazy-girth=105193 last: m=130 classes=9 cclen=92 t=574s
[00:35:05] it=176331 colorings=114000 lazy-girth=105224 last: m=130 classes=9 cclen=93 t=574s
[00:35:06] it=176550 colorings=114200 lazy-girth=105243 last: m=130 classes=9 cclen=93 t=575s
[00:35:07] it=176763 colorings=114400 lazy-girth=105260 last: m=120 classes=8 cclen=95 t=576s
[00:35:07] it=176990 colorings=114600 lazy-girth=105289 last: m=120 classes=8 cclen=96 t=576s
[00:35:08] it=177207 colorings=114800 lazy-girth=105312 last: m=120 classes=8 cclen=96 t=577s
[00:35:09] it=177428 colorings=115000 lazy-girth=105337 last: m=120 classes=8 cclen=97 t=578s
[00:35:09] it=177671 colorings=115200 lazy-girth=105389 last: m=110 classes=7 cclen=97 t=579s
[00:35:11] it=178141 colorings=115400 lazy-girth=105719 last: m=120 classes=8 cclen=97 t=580s
[00:35:12] it=178417 colorings=115600 lazy-girth=105805 last: m=120 classes=8 cclen=97 t=581s
[00:35:12] it=178671 colorings=115800 lazy-girth=105874 last: m=130 classes=9 cclen=96 t=581s
[00:35:13] it=178949 colorings=116000 lazy-girth=105974 last: m=130 classes=9 cclen=95 t=582s
[00:35:14] it=179203 colorings=116200 lazy-girth=106040 last: m=120 classes=8 cclen=92 t=583s
[00:35:15] it=179437 colorings=116400 lazy-girth=106078 last: m=120 classes=8 cclen=97 t=584s
[00:35:16] it=179776 colorings=116600 lazy-girth=106309 last: m=130 classes=9 cclen=94 t=585s
[00:35:17] it=180107 colorings=116800 lazy-girth=106514 last: m=130 classes=9 cclen=81 t=586s
[00:35:18] it=180468 colorings=117000 lazy-girth=106755 last: m=130 classes=9 cclen=96 t=587s
[00:35:19] it=180827 colorings=117200 lazy-girth=107029 last: m=120 classes=8 cclen=96 t=588s
[00:35:20] it=181179 colorings=117400 lazy-girth=107319 last: m=120 classes=8 cclen=96 t=589s
[00:35:21] it=181506 colorings=117600 lazy-girth=107516 last: m=130 classes=9 cclen=92 t=590s
[00:35:22] it=181846 colorings=117800 lazy-girth=107721 last: m=130 classes=9 cclen=96 t=591s
[00:35:23] it=182189 colorings=118000 lazy-girth=107967 last: m=120 classes=8 cclen=97 t=592s
[00:35:24] it=182520 colorings=118200 lazy-girth=108183 last: m=120 classes=8 cclen=97 t=593s
[00:35:25] it=182851 colorings=118400 lazy-girth=108386 last: m=120 classes=8 cclen=96 t=594s
[00:35:26] it=183216 colorings=118600 lazy-girth=108625 last: m=120 classes=8 cclen=97 t=595s
[00:35:27] it=183562 colorings=118800 lazy-girth=108849 last: m=120 classes=8 cclen=97 t=596s
[00:35:28] it=183908 colorings=119000 lazy-girth=109072 last: m=120 classes=8 cclen=96 t=597s
[00:35:29] it=184277 colorings=119200 lazy-girth=109331 last: m=130 classes=9 cclen=89 t=598s
[00:35:30] it=184597 colorings=119400 lazy-girth=109502 last: m=130 classes=9 cclen=84 t=599s
[00:35:31] it=184877 colorings=119600 lazy-girth=109601 last: m=130 classes=9 cclen=95 t=600s
[00:35:32] it=185140 colorings=119800 lazy-girth=109671 last: m=120 classes=8 cclen=96 t=601s
[00:35:32] it=185389 colorings=120000 lazy-girth=109725 last: m=120 classes=8 cclen=97 t=602s
[00:35:33] it=185676 colorings=120200 lazy-girth=109830 last: m=120 classes=8 cclen=97 t=602s
[00:35:34] it=185942 colorings=120400 lazy-girth=109909 last: m=130 classes=9 cclen=94 t=603s
[00:35:35] it=186199 colorings=120600 lazy-girth=109971 last: m=120 classes=8 cclen=97 t=604s
[00:35:35] it=186451 colorings=120800 lazy-girth=110026 last: m=120 classes=8 cclen=96 t=605s
[00:35:37] it=186812 colorings=121000 lazy-girth=110293 last: m=130 classes=9 cclen=88 t=606s
[00:35:38] it=187164 colorings=121200 lazy-girth=110522 last: m=130 classes=9 cclen=94 t=607s
[00:35:39] it=187498 colorings=121400 lazy-girth=110716 last: m=130 classes=9 cclen=93 t=608s
[00:35:40] it=187854 colorings=121600 lazy-girth=110933 last: m=120 classes=8 cclen=97 t=609s
[00:35:41] it=188131 colorings=121800 lazy-girth=111032 last: m=120 classes=8 cclen=93 t=610s
[00:35:41] it=188413 colorings=122000 lazy-girth=111137 last: m=130 classes=9 cclen=91 t=611s
[00:35:43] it=188756 colorings=122200 lazy-girth=111334 last: m=130 classes=9 cclen=94 t=612s
[00:35:43] it=189048 colorings=122400 lazy-girth=111453 last: m=120 classes=8 cclen=97 t=613s
[00:35:44] it=189332 colorings=122600 lazy-girth=111563 last: m=120 classes=8 cclen=96 t=614s
[00:35:45] it=189580 colorings=122800 lazy-girth=111625 last: m=120 classes=8 cclen=97 t=614s
[00:35:46] it=189836 colorings=123000 lazy-girth=111693 last: m=130 classes=9 cclen=88 t=615s
[00:35:47] it=190073 colorings=123200 lazy-girth=111731 last: m=120 classes=8 cclen=95 t=616s
[00:35:47] it=190304 colorings=123400 lazy-girth=111764 last: m=130 classes=9 cclen=95 t=616s
[00:35:48] it=190539 colorings=123600 lazy-girth=111804 last: m=120 classes=8 cclen=96 t=617s
[00:35:49] it=190775 colorings=123800 lazy-girth=111842 last: m=120 classes=8 cclen=80 t=618s
[00:35:49] it=191023 colorings=124000 lazy-girth=111902 last: m=120 classes=8 cclen=96 t=619s
[00:35:50] it=191268 colorings=124200 lazy-girth=111951 last: m=120 classes=8 cclen=96 t=619s
[00:35:51] it=191511 colorings=124400 lazy-girth=111997 last: m=120 classes=8 cclen=97 t=620s
[00:35:52] it=191770 colorings=124600 lazy-girth=112064 last: m=120 classes=8 cclen=97 t=621s
[00:35:52] it=192012 colorings=124800 lazy-girth=112111 last: m=120 classes=8 cclen=92 t=622s
[00:35:53] it=192264 colorings=125000 lazy-girth=112167 last: m=120 classes=8 cclen=92 t=622s
[00:35:54] it=192546 colorings=125200 lazy-girth=112265 last: m=120 classes=8 cclen=97 t=623s
[00:35:55] it=192801 colorings=125400 lazy-girth=112324 last: m=120 classes=8 cclen=93 t=624s
[00:35:56] it=193066 colorings=125600 lazy-girth=112395 last: m=120 classes=8 cclen=92 t=625s
[00:35:56] it=193314 colorings=125800 lazy-girth=112447 last: m=120 classes=8 cclen=95 t=626s
[00:35:57] it=193564 colorings=126000 lazy-girth=112504 last: m=120 classes=8 cclen=97 t=627s
[00:35:58] it=193825 colorings=126200 lazy-girth=112576 last: m=120 classes=8 cclen=97 t=627s
[00:35:59] it=194067 colorings=126400 lazy-girth=112621 last: m=120 classes=8 cclen=94 t=628s
[00:36:00] it=194325 colorings=126600 lazy-girth=112683 last: m=120 classes=8 cclen=95 t=629s
[00:36:01] it=194568 colorings=126800 lazy-girth=112730 last: m=120 classes=8 cclen=96 t=630s
[00:36:02] it=194818 colorings=127000 lazy-girth=112787 last: m=120 classes=8 cclen=97 t=631s
[00:36:02] it=195054 colorings=127200 lazy-girth=112826 last: m=120 classes=8 cclen=96 t=631s
[00:36:03] it=195304 colorings=127400 lazy-girth=112880 last: m=120 classes=8 cclen=97 t=632s
[00:36:04] it=195557 colorings=127600 lazy-girth=112940 last: m=120 classes=8 cclen=95 t=633s
[00:36:05] it=195807 colorings=127800 lazy-girth=112994 last: m=130 classes=9 cclen=90 t=634s
[00:36:05] it=196066 colorings=128000 lazy-girth=113057 last: m=120 classes=8 cclen=95 t=635s
[00:36:06] it=196355 colorings=128200 lazy-girth=113155 last: m=120 classes=8 cclen=96 t=636s
[00:36:07] it=196604 colorings=128400 lazy-girth=113206 last: m=120 classes=8 cclen=91 t=636s
[00:36:08] it=196844 colorings=128600 lazy-girth=113249 last: m=120 classes=8 cclen=93 t=637s
[00:36:09] it=197075 colorings=128800 lazy-girth=113282 last: m=120 classes=8 cclen=96 t=638s
[00:36:09] it=197296 colorings=129000 lazy-girth=113303 last: m=120 classes=8 cclen=93 t=639s
[00:36:10] it=197544 colorings=129200 lazy-girth=113355 last: m=120 classes=8 cclen=95 t=639s
[00:36:11] it=197804 colorings=129400 lazy-girth=113422 last: m=130 classes=9 cclen=92 t=640s
[00:36:12] it=198061 colorings=129600 lazy-girth=113487 last: m=120 classes=8 cclen=96 t=641s
[00:36:13] it=198316 colorings=129800 lazy-girth=113549 last: m=120 classes=8 cclen=92 t=642s
[00:36:14] it=198560 colorings=130000 lazy-girth=113598 last: m=120 classes=8 cclen=95 t=643s
[00:36:14] it=198792 colorings=130200 lazy-girth=113630 last: m=120 classes=8 cclen=94 t=644s
[00:36:15] it=199020 colorings=130400 lazy-girth=113659 last: m=120 classes=8 cclen=93 t=644s
[00:36:16] it=199245 colorings=130600 lazy-girth=113685 last: m=130 classes=9 cclen=91 t=645s
[00:36:17] it=199469 colorings=130800 lazy-girth=113711 last: m=130 classes=9 cclen=95 t=646s
[00:36:18] it=199691 colorings=131000 lazy-girth=113734 last: m=130 classes=9 cclen=88 t=647s
[00:36:18] it=199933 colorings=131200 lazy-girth=113777 last: m=120 classes=8 cclen=96 t=648s
[00:36:19] it=200180 colorings=131400 lazy-girth=113826 last: m=120 classes=8 cclen=97 t=649s
[00:36:20] it=200421 colorings=131600 lazy-girth=113867 last: m=120 classes=8 cclen=95 t=649s
[00:36:21] it=200663 colorings=131800 lazy-girth=113910 last: m=120 classes=8 cclen=96 t=650s
[00:36:22] it=200954 colorings=132000 lazy-girth=114075 last: m=130 classes=9 cclen=84 t=651s
[00:36:23] it=201277 colorings=132200 lazy-girth=114278 last: m=130 classes=9 cclen=95 t=653s
[00:36:25] it=201624 colorings=132400 lazy-girth=114511 last: m=130 classes=9 cclen=94 t=654s
[00:36:25] it=201939 colorings=132600 lazy-girth=114676 last: m=120 classes=8 cclen=96 t=655s
[00:36:26] it=202240 colorings=132800 lazy-girth=114824 last: m=120 classes=8 cclen=96 t=656s
[00:36:27] it=202561 colorings=133000 lazy-girth=115008 last: m=120 classes=8 cclen=97 t=657s
[00:36:28] it=202868 colorings=133200 lazy-girth=115157 last: m=120 classes=8 cclen=96 t=658s
[00:36:29] it=203145 colorings=133400 lazy-girth=115257 last: m=130 classes=9 cclen=92 t=658s
[00:36:30] it=203444 colorings=133600 lazy-girth=115375 last: m=120 classes=8 cclen=94 t=659s
[00:36:31] it=203737 colorings=133800 lazy-girth=115493 last: m=130 classes=9 cclen=89 t=660s
[00:36:32] it=203986 colorings=134000 lazy-girth=115558 last: m=130 classes=9 cclen=88 t=661s
[00:36:33] it=204217 colorings=134200 lazy-girth=115589 last: m=130 classes=9 cclen=95 t=662s
[00:36:33] it=204462 colorings=134400 lazy-girth=115638 last: m=120 classes=8 cclen=95 t=662s
[00:36:34] it=204747 colorings=134600 lazy-girth=115756 last: m=130 classes=9 cclen=92 t=663s
[00:36:35] it=205055 colorings=134800 lazy-girth=115903 last: m=130 classes=9 cclen=95 t=664s
[00:36:36] it=205384 colorings=135000 lazy-girth=116086 last: m=130 classes=9 cclen=67 t=666s
[00:36:37] it=205703 colorings=135200 lazy-girth=116231 last: m=120 classes=8 cclen=96 t=666s
[00:36:38] it=205995 colorings=135400 lazy-girth=116350 last: m=120 classes=8 cclen=96 t=667s
[00:36:39] it=206270 colorings=135600 lazy-girth=116437 last: m=120 classes=8 cclen=95 t=668s
[00:36:40] it=206522 colorings=135800 lazy-girth=116499 last: m=120 classes=8 cclen=97 t=669s
[00:36:41] it=206830 colorings=136000 lazy-girth=116632 last: m=130 classes=9 cclen=82 t=670s
[00:36:42] it=207136 colorings=136200 lazy-girth=116764 last: m=130 classes=9 cclen=94 t=671s
[00:36:43] it=207403 colorings=136400 lazy-girth=116842 last: m=120 classes=8 cclen=96 t=672s
[00:36:44] it=207658 colorings=136600 lazy-girth=116906 last: m=120 classes=8 cclen=92 t=673s
[00:36:44] it=207912 colorings=136800 lazy-girth=116967 last: m=130 classes=9 cclen=94 t=673s
[00:36:45] it=208174 colorings=137000 lazy-girth=117039 last: m=130 classes=9 cclen=94 t=674s
[00:36:46] it=208447 colorings=137200 lazy-girth=117130 last: m=120 classes=8 cclen=96 t=675s
[00:36:47] it=208771 colorings=137400 lazy-girth=117301 last: m=130 classes=10 cclen=83 t=676s
[00:36:48] it=209037 colorings=137600 lazy-girth=117384 last: m=130 classes=9 cclen=95 t=677s
[00:36:49] it=209300 colorings=137800 lazy-girth=117452 last: m=130 classes=9 cclen=91 t=678s
[00:36:50] it=209574 colorings=138000 lazy-girth=117543 last: m=130 classes=9 cclen=95 t=679s
[00:36:51] it=209809 colorings=138200 lazy-girth=117583 last: m=130 classes=9 cclen=96 t=680s
[00:36:51] it=210073 colorings=138400 lazy-girth=117672 last: m=130 classes=10 cclen=90 t=681s
[00:36:53] it=210406 colorings=138600 lazy-girth=117860 last: m=130 classes=9 cclen=93 t=682s
[00:36:54] it=210746 colorings=138800 lazy-girth=118067 last: m=120 classes=8 cclen=94 t=683s
[00:36:55] it=211026 colorings=139000 lazy-girth=118169 last: m=120 classes=8 cclen=93 t=684s
[00:36:56] it=211305 colorings=139200 lazy-girth=118274 last: m=130 classes=9 cclen=92 t=685s
[00:36:57] it=211599 colorings=139400 lazy-girth=118392 last: m=120 classes=8 cclen=95 t=686s
[00:36:57] it=211873 colorings=139600 lazy-girth=118495 last: m=120 classes=8 cclen=97 t=687s
[00:36:58] it=212133 colorings=139800 lazy-girth=118562 last: m=120 classes=8 cclen=95 t=687s
[00:36:59] it=212377 colorings=140000 lazy-girth=118614 last: m=130 classes=9 cclen=94 t=688s
[00:37:00] it=212623 colorings=140200 lazy-girth=118663 last: m=120 classes=8 cclen=89 t=689s
[00:37:01] it=212895 colorings=140400 lazy-girth=118760 last: m=120 classes=8 cclen=93 t=690s
[00:37:01] it=213137 colorings=140600 lazy-girth=118807 last: m=120 classes=8 cclen=97 t=691s
[00:37:02] it=213401 colorings=140800 lazy-girth=118885 last: m=120 classes=8 cclen=97 t=692s
[00:37:03] it=213641 colorings=141000 lazy-girth=118931 last: m=120 classes=8 cclen=96 t=692s
[00:37:04] it=213936 colorings=141200 lazy-girth=119041 last: m=120 classes=8 cclen=97 t=693s
[00:37:05] it=214231 colorings=141400 lazy-girth=119156 last: m=130 classes=9 cclen=89 t=694s
[00:37:06] it=214526 colorings=141600 lazy-girth=119271 last: m=120 classes=8 cclen=93 t=695s
[00:37:07] it=214799 colorings=141800 lazy-girth=119354 last: m=120 classes=8 cclen=97 t=696s
[00:37:08] it=215038 colorings=142000 lazy-girth=119400 last: m=120 classes=8 cclen=93 t=697s
[00:37:09] it=215269 colorings=142200 lazy-girth=119434 last: m=120 classes=8 cclen=97 t=698s
[00:37:09] it=215512 colorings=142400 lazy-girth=119484 last: m=120 classes=8 cclen=96 t=699s
[00:37:10] it=215743 colorings=142600 lazy-girth=119517 last: m=130 classes=9 cclen=96 t=699s
[00:37:11] it=215995 colorings=142800 lazy-girth=119581 last: m=120 classes=8 cclen=96 t=700s
[00:37:12] it=216250 colorings=143000 lazy-girth=119646 last: m=130 classes=9 cclen=92 t=701s
[00:37:13] it=216511 colorings=143200 lazy-girth=119714 last: m=120 classes=8 cclen=97 t=702s
[00:37:14] it=216782 colorings=143400 lazy-girth=119795 last: m=120 classes=8 cclen=95 t=703s
[00:37:15] it=217056 colorings=143600 lazy-girth=119870 last: m=120 classes=8 cclen=95 t=704s
[00:37:15] it=217285 colorings=143800 lazy-girth=119903 last: m=120 classes=8 cclen=94 t=705s
[00:37:16] it=217489 colorings=144000 lazy-girth=119908 last: m=120 classes=8 cclen=95 t=705s
[00:37:17] it=217694 colorings=144200 lazy-girth=119913 last: m=130 classes=9 cclen=94 t=706s
[00:37:18] it=217928 colorings=144400 lazy-girth=119996 last: m=120 classes=8 cclen=96 t=707s
[00:37:19] it=218186 colorings=144600 lazy-girth=120088 last: m=120 classes=8 cclen=93 t=708s
[00:37:20] it=218535 colorings=144800 lazy-girth=120354 last: m=130 classes=8 cclen=93 t=709s
[00:37:21] it=218779 colorings=145000 lazy-girth=120420 last: m=120 classes=8 cclen=97 t=710s
[00:37:23] it=219083 colorings=145200 lazy-girth=120613 last: m=120 classes=8 cclen=97 t=712s
[00:37:24] it=219419 colorings=145400 lazy-girth=120831 last: m=130 classes=9 cclen=94 t=713s
[00:37:25] it=219690 colorings=145600 lazy-girth=120913 last: m=120 classes=8 cclen=95 t=714s
[00:37:26] it=220064 colorings=145800 lazy-girth=121257 last: m=120 classes=8 cclen=94 t=715s
[00:37:27] it=220347 colorings=146000 lazy-girth=121360 last: m=120 classes=8 cclen=97 t=716s
[00:37:28] it=220628 colorings=146200 lazy-girth=121489 last: m=120 classes=8 cclen=96 t=717s
[00:37:29] it=220939 colorings=146400 lazy-girth=121670 last: m=130 classes=9 cclen=93 t=718s
[00:37:29] it=221241 colorings=146600 lazy-girth=121814 last: m=120 classes=8 cclen=97 t=719s
[00:37:30] it=221532 colorings=146800 lazy-girth=121934 last: m=120 classes=8 cclen=75 t=719s
[00:37:31] it=221824 colorings=147000 lazy-girth=122086 last: m=120 classes=8 cclen=95 t=720s
[00:37:32] it=222106 colorings=147200 lazy-girth=122192 last: m=120 classes=8 cclen=96 t=721s
[00:37:33] it=222397 colorings=147400 lazy-girth=122293 last: m=120 classes=8 cclen=95 t=722s
[00:37:34] it=222672 colorings=147600 lazy-girth=122387 last: m=120 classes=8 cclen=93 t=723s
[00:37:35] it=222933 colorings=147800 lazy-girth=122453 last: m=130 classes=9 cclen=93 t=724s
[00:37:37] it=223467 colorings=148000 lazy-girth=123450 last: m=120 classes=8 cclen=95 t=726s
[00:37:38] it=223816 colorings=148200 lazy-girth=123736 last: m=120 classes=8 cclen=97 t=727s
[00:37:39] it=224186 colorings=148400 lazy-girth=124070 last: m=120 classes=8 cclen=95 t=728s
[00:37:40] it=224527 colorings=148600 lazy-girth=124342 last: m=130 classes=9 cclen=96 t=730s
[00:37:41] it=224872 colorings=148800 lazy-girth=124611 last: m=120 classes=8 cclen=97 t=731s
[00:37:42] it=225211 colorings=149000 lazy-girth=124837 last: m=120 classes=8 cclen=97 t=732s
[00:37:44] it=225573 colorings=149200 lazy-girth=125123 last: m=120 classes=8 cclen=96 t=733s
[00:37:45] it=225943 colorings=149400 lazy-girth=125438 last: m=120 classes=8 cclen=97 t=734s
[00:37:46] it=226295 colorings=149600 lazy-girth=125704 last: m=130 classes=9 cclen=79 t=735s
[00:37:47] it=226637 colorings=149800 lazy-girth=125911 last: m=120 classes=8 cclen=96 t=736s
[00:37:48] it=227041 colorings=150000 lazy-girth=126267 last: m=120 classes=8 cclen=94 t=737s
[00:37:49] it=227421 colorings=150200 lazy-girth=126568 last: m=120 classes=8 cclen=95 t=738s
[00:37:50] it=227745 colorings=150400 lazy-girth=126746 last: m=120 classes=8 cclen=94 t=739s
[00:37:51] it=227992 colorings=150600 lazy-girth=126801 last: m=120 classes=8 cclen=96 t=740s
[00:37:52] it=228271 colorings=150800 lazy-girth=126897 last: m=130 classes=9 cclen=94 t=741s
[00:37:52] it=228509 colorings=151000 lazy-girth=126935 last: m=120 classes=8 cclen=96 t=742s
[00:37:53] it=228778 colorings=151200 lazy-girth=127012 last: m=130 classes=9 cclen=93 t=742s
[00:37:54] it=229036 colorings=151400 lazy-girth=127080 last: m=130 classes=9 cclen=93 t=743s
[00:37:55] it=229305 colorings=151600 lazy-girth=127154 last: m=120 classes=8 cclen=95 t=744s
[00:37:56] it=229588 colorings=151800 lazy-girth=127262 last: m=120 classes=8 cclen=96 t=745s
[00:37:56] it=229841 colorings=152000 lazy-girth=127316 last: m=120 classes=8 cclen=95 t=746s
[00:37:57] it=230125 colorings=152200 lazy-girth=127423 last: m=120 classes=8 cclen=86 t=746s
[00:37:58] it=230434 colorings=152400 lazy-girth=127576 last: m=130 classes=9 cclen=91 t=747s
[00:37:59] it=230676 colorings=152600 lazy-girth=127623 last: m=120 classes=8 cclen=97 t=748s
[00:38:00] it=230946 colorings=152800 lazy-girth=127696 last: m=130 classes=9 cclen=95 t=749s
[00:38:01] it=231210 colorings=153000 lazy-girth=127778 last: m=130 classes=9 cclen=96 t=750s
[00:38:02] it=231472 colorings=153200 lazy-girth=127853 last: m=120 classes=8 cclen=95 t=751s
[00:38:02] it=231747 colorings=153400 lazy-girth=127937 last: m=130 classes=9 cclen=94 t=752s
[00:38:03] it=232005 colorings=153600 lazy-girth=128003 last: m=120 classes=8 cclen=87 t=752s
[00:38:04] it=232292 colorings=153800 lazy-girth=128115 last: m=120 classes=8 cclen=96 t=753s
[00:38:05] it=232559 colorings=154000 lazy-girth=128195 last: m=120 classes=8 cclen=97 t=754s
[00:38:06] it=232804 colorings=154200 lazy-girth=128249 last: m=130 classes=9 cclen=93 t=755s
[00:38:07] it=233083 colorings=154400 lazy-girth=128350 last: m=120 classes=8 cclen=97 t=756s
[00:38:07] it=233373 colorings=154600 lazy-girth=128467 last: m=120 classes=8 cclen=97 t=757s
[00:38:08] it=233627 colorings=154800 lazy-girth=128527 last: m=120 classes=8 cclen=97 t=757s
[00:38:09] it=233913 colorings=155000 lazy-girth=128632 last: m=120 classes=8 cclen=95 t=758s
[00:38:10] it=234159 colorings=155200 lazy-girth=128680 last: m=120 classes=8 cclen=97 t=759s
[00:38:11] it=234461 colorings=155400 lazy-girth=128807 last: m=120 classes=8 cclen=95 t=760s
[00:38:12] it=234778 colorings=155600 lazy-girth=128982 last: m=130 classes=9 cclen=95 t=761s
[00:38:13] it=235094 colorings=155800 lazy-girth=129144 last: m=120 classes=8 cclen=97 t=762s
[00:38:14] it=235405 colorings=156000 lazy-girth=129286 last: m=120 classes=8 cclen=95 t=763s
[00:38:15] it=235716 colorings=156200 lazy-girth=129440 last: m=120 classes=8 cclen=94 t=764s
[00:38:16] it=236031 colorings=156400 lazy-girth=129595 last: m=120 classes=8 cclen=97 t=765s
[00:38:16] it=236324 colorings=156600 lazy-girth=129723 last: m=120 classes=8 cclen=97 t=766s
[00:38:17] it=236550 colorings=156800 lazy-girth=129752 last: m=130 classes=9 cclen=93 t=766s
[00:38:18] it=236783 colorings=157000 lazy-girth=129786 last: m=130 classes=9 cclen=95 t=767s
[00:38:19] it=237049 colorings=157200 lazy-girth=129868 last: m=120 classes=8 cclen=94 t=768s
[00:38:20] it=237291 colorings=157400 lazy-girth=129911 last: m=120 classes=8 cclen=95 t=769s
[00:38:21] it=237534 colorings=157600 lazy-girth=129956 last: m=120 classes=8 cclen=97 t=770s
[00:38:22] it=237763 colorings=157800 lazy-girth=129985 last: m=120 classes=8 cclen=96 t=771s
[00:38:22] it=238022 colorings=158000 lazy-girth=130047 last: m=120 classes=8 cclen=97 t=772s
[00:38:23] it=238289 colorings=158200 lazy-girth=130120 last: m=130 classes=9 cclen=93 t=772s
[00:38:24] it=238569 colorings=158400 lazy-girth=130212 last: m=120 classes=8 cclen=97 t=773s
[00:38:25] it=238833 colorings=158600 lazy-girth=130280 last: m=120 classes=8 cclen=96 t=774s
[00:38:26] it=239098 colorings=158800 lazy-girth=130353 last: m=120 classes=8 cclen=97 t=775s
[00:38:27] it=239348 colorings=159000 lazy-girth=130409 last: m=120 classes=8 cclen=94 t=776s
[00:38:28] it=239597 colorings=159200 lazy-girth=130462 last: m=120 classes=8 cclen=97 t=777s
[00:38:35] it=239848 colorings=159400 lazy-girth=130518 last: m=120 classes=8 cclen=97 t=784s
[00:38:36] it=240117 colorings=159600 lazy-girth=130597 last: m=120 classes=8 cclen=97 t=785s
[00:38:37] it=240371 colorings=159800 lazy-girth=130657 last: m=120 classes=8 cclen=97 t=786s
[00:38:38] it=240645 colorings=160000 lazy-girth=130742 last: m=120 classes=8 cclen=96 t=787s
[00:38:39] it=240913 colorings=160200 lazy-girth=130822 last: m=130 classes=9 cclen=87 t=788s
[00:38:40] it=241184 colorings=160400 lazy-girth=130895 last: m=130 classes=9 cclen=91 t=789s
[00:38:41] it=241448 colorings=160600 lazy-girth=130965 last: m=120 classes=8 cclen=97 t=790s
[00:38:42] it=241743 colorings=160800 lazy-girth=131104 last: m=120 classes=8 cclen=97 t=791s
[00:38:43] it=242041 colorings=161000 lazy-girth=131224 last: m=120 classes=8 cclen=95 t=792s
[00:38:44] it=242313 colorings=161200 lazy-girth=131301 last: m=120 classes=8 cclen=97 t=793s
[00:38:45] it=242583 colorings=161400 lazy-girth=131386 last: m=120 classes=8 cclen=96 t=794s
[00:38:45] it=242853 colorings=161600 lazy-girth=131475 last: m=130 classes=9 cclen=93 t=795s
[00:38:46] it=243080 colorings=161800 lazy-girth=131510 last: m=130 classes=9 cclen=94 t=795s
[00:38:47] it=243321 colorings=162000 lazy-girth=131611 last: m=120 classes=8 cclen=97 t=796s
[00:38:48] it=243621 colorings=162200 lazy-girth=131819 last: m=120 classes=8 cclen=96 t=797s
[00:38:49] it=243867 colorings=162400 lazy-girth=131911 last: m=120 classes=8 cclen=96 t=798s
[00:38:50] it=244099 colorings=162600 lazy-girth=131961 last: m=120 classes=8 cclen=97 t=799s
[00:38:51] it=244407 colorings=162800 lazy-girth=132112 last: m=120 classes=8 cclen=94 t=800s
[00:38:51] it=244674 colorings=163000 lazy-girth=132202 last: m=130 classes=9 cclen=90 t=800s
[00:38:52] it=244952 colorings=163200 lazy-girth=132295 last: m=120 classes=8 cclen=97 t=801s
[00:38:53] it=245231 colorings=163400 lazy-girth=132388 last: m=120 classes=8 cclen=95 t=802s
[00:38:54] it=245494 colorings=163600 lazy-girth=132454 last: m=120 classes=8 cclen=95 t=803s
[00:38:54] it=245730 colorings=163800 lazy-girth=132500 last: m=120 classes=8 cclen=95 t=804s
[00:38:55] it=245992 colorings=164000 lazy-girth=132582 last: m=130 classes=9 cclen=93 t=805s
[00:38:56] it=246253 colorings=164200 lazy-girth=132647 last: m=120 classes=8 cclen=96 t=805s
[00:38:57] it=246544 colorings=164400 lazy-girth=132762 last: m=120 classes=8 cclen=96 t=806s
[00:38:58] it=246825 colorings=164600 lazy-girth=132859 last: m=120 classes=8 cclen=97 t=807s
[00:38:59] it=247081 colorings=164800 lazy-girth=132918 last: m=130 classes=9 cclen=91 t=808s
[00:39:00] it=247342 colorings=165000 lazy-girth=132987 last: m=120 classes=8 cclen=95 t=809s
[00:39:00] it=247575 colorings=165200 lazy-girth=133024 last: m=130 classes=9 cclen=93 t=810s
[00:39:01] it=247854 colorings=165400 lazy-girth=133187 last: m=120 classes=8 cclen=95 t=811s
[00:39:02] it=248099 colorings=165600 lazy-girth=133237 last: m=130 classes=9 cclen=88 t=811s
[00:39:03] it=248334 colorings=165800 lazy-girth=133281 last: m=130 classes=9 cclen=90 t=812s
[00:39:04] it=248598 colorings=166000 lazy-girth=133352 last: m=130 classes=9 cclen=95 t=813s
[00:39:05] it=248867 colorings=166200 lazy-girth=133424 last: m=120 classes=8 cclen=94 t=814s
[00:39:05] it=249125 colorings=166400 lazy-girth=133486 last: m=120 classes=8 cclen=96 t=815s
[00:39:06] it=249406 colorings=166600 lazy-girth=133651 last: m=120 classes=8 cclen=96 t=816s
[00:39:07] it=249641 colorings=166800 lazy-girth=133717 last: m=120 classes=8 cclen=95 t=816s
[00:39:08] it=249888 colorings=167000 lazy-girth=133796 last: m=120 classes=8 cclen=97 t=817s
[00:39:09] it=250146 colorings=167200 lazy-girth=133863 last: m=130 classes=9 cclen=96 t=818s
[00:39:10] it=250378 colorings=167400 lazy-girth=133897 last: m=120 classes=8 cclen=97 t=819s
[00:39:10] it=250619 colorings=167600 lazy-girth=133943 last: m=120 classes=8 cclen=97 t=819s
[00:39:11] it=250876 colorings=167800 lazy-girth=134010 last: m=120 classes=8 cclen=93 t=820s
[00:39:12] it=251136 colorings=168000 lazy-girth=134098 last: m=120 classes=8 cclen=96 t=821s
[00:39:13] it=251374 colorings=168200 lazy-girth=134139 last: m=120 classes=8 cclen=95 t=822s
[00:39:13] it=251594 colorings=168400 lazy-girth=134159 last: m=120 classes=8 cclen=97 t=823s
[00:39:14] it=251815 colorings=168600 lazy-girth=134182 last: m=130 classes=9 cclen=82 t=823s
[00:39:15] it=252048 colorings=168800 lazy-girth=134236 last: m=120 classes=8 cclen=97 t=824s
[00:39:16] it=252284 colorings=169000 lazy-girth=134287 last: m=130 classes=9 cclen=94 t=825s
[00:39:16] it=252557 colorings=169200 lazy-girth=134399 last: m=120 classes=8 cclen=96 t=826s
[00:39:17] it=252796 colorings=169400 lazy-girth=134448 last: m=130 classes=9 cclen=94 t=826s
[00:39:18] it=253023 colorings=169600 lazy-girth=134475 last: m=120 classes=8 cclen=93 t=827s
[00:39:19] it=253269 colorings=169800 lazy-girth=134523 last: m=130 classes=10 cclen=90 t=828s
[00:39:20] it=253535 colorings=170000 lazy-girth=134614 last: m=120 classes=8 cclen=93 t=829s
[00:39:20] it=253783 colorings=170200 lazy-girth=134683 last: m=120 classes=8 cclen=92 t=830s
[00:39:21] it=254022 colorings=170400 lazy-girth=134740 last: m=120 classes=8 cclen=96 t=830s
[00:39:22] it=254232 colorings=170600 lazy-girth=134750 last: m=120 classes=8 cclen=95 t=831s
[00:39:23] it=254444 colorings=170800 lazy-girth=134762 last: m=120 classes=8 cclen=96 t=832s
[00:39:23] it=254663 colorings=171000 lazy-girth=134784 last: m=130 classes=10 cclen=89 t=833s
[00:39:24] it=254896 colorings=171200 lazy-girth=134819 last: m=120 classes=8 cclen=95 t=833s
[00:39:25] it=255119 colorings=171400 lazy-girth=134843 last: m=120 classes=8 cclen=90 t=834s
[00:39:26] it=255344 colorings=171600 lazy-girth=134874 last: m=120 classes=8 cclen=90 t=835s
[00:39:26] it=255566 colorings=171800 lazy-girth=134900 last: m=120 classes=9 cclen=96 t=836s
[00:39:27] it=255781 colorings=172000 lazy-girth=134917 last: m=130 classes=10 cclen=85 t=836s
[00:39:28] it=255991 colorings=172200 lazy-girth=134928 last: m=120 classes=9 cclen=96 t=837s
[00:39:29] it=256197 colorings=172400 lazy-girth=134936 last: m=130 classes=9 cclen=95 t=838s
[00:39:29] it=256402 colorings=172600 lazy-girth=134943 last: m=120 classes=8 cclen=92 t=838s
[00:39:30] it=256636 colorings=172800 lazy-girth=134977 last: m=120 classes=8 cclen=94 t=839s
[00:39:31] it=256846 colorings=173000 lazy-girth=134987 last: m=120 classes=8 cclen=96 t=840s
[00:39:32] it=257135 colorings=173200 lazy-girth=135106 last: m=120 classes=8 cclen=97 t=841s
[00:39:33] it=257434 colorings=173400 lazy-girth=135236 last: m=130 classes=9 cclen=94 t=842s
[00:39:33] it=257746 colorings=173600 lazy-girth=135375 last: m=120 classes=8 cclen=97 t=843s
[00:39:34] it=258061 colorings=173800 lazy-girth=135515 last: m=120 classes=8 cclen=97 t=843s
[00:39:35] it=258369 colorings=174000 lazy-girth=135642 last: m=130 classes=9 cclen=89 t=844s
[00:39:36] it=258665 colorings=174200 lazy-girth=135756 last: m=120 classes=8 cclen=97 t=845s
[00:39:37] it=259000 colorings=174400 lazy-girth=135924 last: m=130 classes=9 cclen=94 t=846s
[00:39:38] it=259279 colorings=174600 lazy-girth=136027 last: m=120 classes=8 cclen=94 t=847s
[00:39:38] it=259522 colorings=174800 lazy-girth=136073 last: m=130 classes=9 cclen=96 t=848s
[00:39:39] it=259760 colorings=175000 lazy-girth=136114 last: m=130 classes=9 cclen=93 t=848s
[00:39:40] it=260031 colorings=175200 lazy-girth=136190 last: m=120 classes=8 cclen=96 t=849s
[00:39:41] it=260284 colorings=175400 lazy-girth=136244 last: m=130 classes=9 cclen=96 t=850s
[00:39:41] it=260524 colorings=175600 lazy-girth=136286 last: m=120 classes=8 cclen=95 t=851s
[00:39:42] it=260764 colorings=175800 lazy-girth=136333 last: m=120 classes=8 cclen=97 t=851s
[00:39:43] it=261002 colorings=176000 lazy-girth=136372 last: m=120 classes=8 cclen=95 t=852s
[00:39:44] it=261246 colorings=176200 lazy-girth=136417 last: m=130 classes=9 cclen=92 t=853s
[00:39:44] it=261500 colorings=176400 lazy-girth=136477 last: m=120 classes=8 cclen=97 t=853s
[00:39:45] it=261746 colorings=176600 lazy-girth=136528 last: m=120 classes=8 cclen=97 t=854s
[00:39:46] it=261982 colorings=176800 lazy-girth=136565 last: m=130 classes=9 cclen=94 t=855s
[00:39:47] it=262260 colorings=177000 lazy-girth=136660 last: m=130 classes=9 cclen=96 t=856s
[00:39:48] it=262548 colorings=177200 lazy-girth=136756 last: m=120 classes=8 cclen=97 t=857s
[00:39:48] it=262842 colorings=177400 lazy-girth=136863 last: m=130 classes=9 cclen=96 t=858s
[00:39:49] it=263130 colorings=177600 lazy-girth=136964 last: m=130 classes=9 cclen=95 t=858s
[00:39:50] it=263392 colorings=177800 lazy-girth=137028 last: m=120 classes=8 cclen=96 t=859s
[00:39:51] it=263615 colorings=178000 lazy-girth=137051 last: m=120 classes=8 cclen=97 t=860s
[00:39:51] it=263837 colorings=178200 lazy-girth=137077 last: m=130 classes=9 cclen=90 t=861s
[00:39:52] it=264122 colorings=178400 lazy-girth=137170 last: m=120 classes=8 cclen=90 t=861s
[00:39:53] it=264396 colorings=178600 lazy-girth=137254 last: m=120 classes=8 cclen=97 t=862s
[00:39:54] it=264688 colorings=178800 lazy-girth=137355 last: m=120 classes=8 cclen=97 t=863s
[00:39:55] it=264991 colorings=179000 lazy-girth=137473 last: m=120 classes=8 cclen=97 t=864s
[00:39:55] it=265256 colorings=179200 lazy-girth=137544 last: m=120 classes=8 cclen=93 t=865s
[00:39:56] it=265487 colorings=179400 lazy-girth=137581 last: m=120 classes=8 cclen=94 t=865s
[00:39:57] it=265778 colorings=179600 lazy-girth=137686 last: m=120 classes=8 cclen=95 t=866s
[00:39:58] it=266086 colorings=179800 lazy-girth=137815 last: m=130 classes=9 cclen=84 t=867s
[00:39:59] it=266346 colorings=180000 lazy-girth=137878 last: m=120 classes=8 cclen=97 t=868s
[00:39:59] it=266548 colorings=180200 lazy-girth=137882 last: m=120 classes=8 cclen=97 t=869s
[00:40:00] it=266750 colorings=180400 lazy-girth=137886 last: m=130 classes=9 cclen=91 t=869s
[00:40:01] it=266979 colorings=180600 lazy-girth=137941 last: m=120 classes=7 cclen=97 t=870s
[00:40:02] it=267250 colorings=180800 lazy-girth=138041 last: m=120 classes=7 cclen=96 t=871s
[00:40:03] it=267560 colorings=181000 lazy-girth=138306 last: m=120 classes=7 cclen=94 t=872s
[00:40:04] it=267819 colorings=181200 lazy-girth=138387 last: m=120 classes=7 cclen=98 t=873s
[00:40:05] it=268075 colorings=181400 lazy-girth=138476 last: m=120 classes=7 cclen=88 t=874s
[00:40:06] it=268454 colorings=181600 lazy-girth=138752 last: m=110 classes=7 cclen=94 t=875s
[00:40:07] it=268737 colorings=181800 lazy-girth=138914 last: m=120 classes=8 cclen=95 t=876s
[00:40:08] it=269043 colorings=182000 lazy-girth=139062 last: m=130 classes=9 cclen=94 t=877s
[00:40:08] it=269337 colorings=182200 lazy-girth=139182 last: m=130 classes=9 cclen=89 t=878s
[00:40:09] it=269633 colorings=182400 lazy-girth=139313 last: m=120 classes=8 cclen=97 t=878s
[00:40:10] it=269950 colorings=182600 lazy-girth=139475 last: m=120 classes=8 cclen=96 t=879s
[00:40:11] it=270235 colorings=182800 lazy-girth=139581 last: m=120 classes=8 cclen=96 t=880s
[00:40:12] it=270550 colorings=183000 lazy-girth=139761 last: m=120 classes=8 cclen=96 t=881s
[00:40:13] it=270849 colorings=183200 lazy-girth=139905 last: m=120 classes=8 cclen=97 t=882s
[00:40:14] it=271211 colorings=183400 lazy-girth=140162 last: m=130 classes=8 cclen=81 t=883s
[00:40:15] it=271519 colorings=183600 lazy-girth=140328 last: m=120 classes=8 cclen=95 t=884s
[00:40:16] it=271792 colorings=183800 lazy-girth=140428 last: m=120 classes=8 cclen=96 t=885s
[00:40:17] it=272116 colorings=184000 lazy-girth=140601 last: m=120 classes=8 cclen=97 t=886s
[00:40:18] it=272424 colorings=184200 lazy-girth=140770 last: m=120 classes=8 cclen=97 t=887s
[00:40:19] it=272859 colorings=184400 lazy-girth=141261 last: m=120 classes=8 cclen=95 t=889s
[00:40:20] it=273145 colorings=184600 lazy-girth=141371 last: m=130 classes=9 cclen=96 t=890s
[00:40:21] it=273424 colorings=184800 lazy-girth=141472 last: m=120 classes=8 cclen=96 t=890s
[00:40:22] it=273718 colorings=185000 lazy-girth=141595 last: m=120 classes=8 cclen=95 t=891s
[00:40:23] it=274049 colorings=185200 lazy-girth=141768 last: m=120 classes=8 cclen=97 t=892s
[00:40:24] it=274337 colorings=185400 lazy-girth=141874 last: m=120 classes=8 cclen=97 t=893s
[00:40:25] it=274646 colorings=185600 lazy-girth=142031 last: m=120 classes=8 cclen=97 t=894s
[00:40:26] it=274914 colorings=185800 lazy-girth=142113 last: m=120 classes=8 cclen=95 t=895s
[00:40:27] it=275209 colorings=186000 lazy-girth=142233 last: m=120 classes=8 cclen=93 t=896s
[00:40:28] it=275460 colorings=186200 lazy-girth=142292 last: m=120 classes=8 cclen=97 t=897s
[00:40:29] it=275736 colorings=186400 lazy-girth=142386 last: m=130 classes=9 cclen=90 t=898s
[00:40:30] it=276065 colorings=186600 lazy-girth=142586 last: m=130 classes=9 cclen=94 t=899s
[00:40:30] it=276327 colorings=186800 lazy-girth=142672 last: m=120 classes=8 cclen=95 t=900s
[00:40:31] it=276571 colorings=187000 lazy-girth=142724 last: m=120 classes=8 cclen=93 t=900s
[00:40:32] it=276891 colorings=187200 lazy-girth=142902 last: m=130 classes=9 cclen=95 t=901s
[00:40:33] it=277154 colorings=187400 lazy-girth=142987 last: m=120 classes=8 cclen=95 t=902s
[00:40:34] it=277414 colorings=187600 lazy-girth=143077 last: m=130 classes=8 cclen=88 t=903s
[00:40:35] it=277700 colorings=187800 lazy-girth=143187 last: m=120 classes=8 cclen=96 t=904s
[00:40:36] it=278024 colorings=188000 lazy-girth=143383 last: m=120 classes=8 cclen=96 t=905s
[00:40:37] it=278292 colorings=188200 lazy-girth=143479 last: m=120 classes=8 cclen=97 t=906s
[00:40:38] it=278548 colorings=188400 lazy-girth=143548 last: m=120 classes=8 cclen=97 t=907s
[00:40:39] it=278809 colorings=188600 lazy-girth=143629 last: m=120 classes=8 cclen=96 t=908s
[00:40:39] it=279106 colorings=188800 lazy-girth=143748 last: m=120 classes=8 cclen=95 t=909s
[00:40:40] it=279341 colorings=189000 lazy-girth=143788 last: m=130 classes=9 cclen=89 t=909s
[00:40:41] it=279617 colorings=189200 lazy-girth=143891 last: m=120 classes=8 cclen=96 t=910s
[00:40:42] it=279917 colorings=189400 lazy-girth=144022 last: m=120 classes=8 cclen=93 t=911s
[00:40:43] it=280173 colorings=189600 lazy-girth=144093 last: m=130 classes=9 cclen=96 t=912s
[00:40:44] it=280415 colorings=189800 lazy-girth=144150 last: m=120 classes=8 cclen=95 t=913s
[00:40:45] it=280674 colorings=190000 lazy-girth=144222 last: m=120 classes=8 cclen=94 t=914s
[00:40:46] it=280907 colorings=190200 lazy-girth=144258 last: m=120 classes=8 cclen=95 t=915s
[00:40:46] it=281158 colorings=190400 lazy-girth=144320 last: m=120 classes=8 cclen=97 t=916s
[00:40:47] it=281449 colorings=190600 lazy-girth=144440 last: m=120 classes=8 cclen=97 t=917s
[00:40:48] it=281744 colorings=190800 lazy-girth=144561 last: m=120 classes=8 cclen=96 t=918s
[00:40:49] it=281978 colorings=191000 lazy-girth=144601 last: m=120 classes=8 cclen=97 t=919s
[00:40:50] it=282258 colorings=191200 lazy-girth=144694 last: m=120 classes=8 cclen=97 t=919s
[00:40:51] it=282549 colorings=191400 lazy-girth=144805 last: m=120 classes=8 cclen=95 t=920s
[00:40:52] it=282862 colorings=191600 lazy-girth=144973 last: m=120 classes=8 cclen=92 t=921s
[00:40:54] it=283314 colorings=191800 lazy-girth=145375 last: m=120 classes=8 cclen=97 t=923s
[00:40:55] it=283613 colorings=192000 lazy-girth=145500 last: m=120 classes=8 cclen=96 t=924s
[00:40:56] it=283890 colorings=192200 lazy-girth=145595 last: m=120 classes=8 cclen=96 t=925s
[00:40:57] it=284201 colorings=192400 lazy-girth=145726 last: m=120 classes=8 cclen=91 t=926s
[00:40:58] it=284473 colorings=192600 lazy-girth=145816 last: m=120 classes=8 cclen=95 t=927s
[00:40:59] it=284767 colorings=192800 lazy-girth=145937 last: m=130 classes=9 cclen=96 t=928s
[00:41:00] it=285089 colorings=193000 lazy-girth=146112 last: m=120 classes=8 cclen=97 t=929s
[00:41:01] it=285411 colorings=193200 lazy-girth=146286 last: m=120 classes=8 cclen=95 t=930s
[00:41:02] it=285734 colorings=193400 lazy-girth=146469 last: m=120 classes=8 cclen=96 t=931s
[00:41:03] it=286030 colorings=193600 lazy-girth=146586 last: m=120 classes=8 cclen=96 t=932s
[00:41:04] it=286289 colorings=193800 lazy-girth=146654 last: m=120 classes=8 cclen=97 t=933s
[00:41:05] it=286570 colorings=194000 lazy-girth=146757 last: m=130 classes=9 cclen=93 t=934s
[00:41:06] it=286856 colorings=194200 lazy-girth=146866 last: m=120 classes=8 cclen=97 t=935s
[00:41:07] it=287173 colorings=194400 lazy-girth=147035 last: m=120 classes=8 cclen=96 t=936s
[00:41:08] it=287454 colorings=194600 lazy-girth=147133 last: m=120 classes=8 cclen=96 t=937s
[00:41:08] it=287736 colorings=194800 lazy-girth=147224 last: m=130 classes=9 cclen=91 t=938s
[00:41:09] it=287971 colorings=195000 lazy-girth=147262 last: m=120 classes=8 cclen=95 t=938s
[00:41:10] it=288178 colorings=195200 lazy-girth=147269 last: m=120 classes=8 cclen=93 t=939s
[00:41:11] it=288383 colorings=195400 lazy-girth=147274 last: m=120 classes=8 cclen=97 t=940s
[00:41:12] it=288638 colorings=195600 lazy-girth=147376 last: m=120 classes=8 cclen=97 t=941s
[00:41:13] it=288961 colorings=195800 lazy-girth=147606 last: m=120 classes=8 cclen=97 t=942s
[00:41:14] it=289390 colorings=196000 lazy-girth=148123 last: m=120 classes=8 cclen=94 t=943s
[00:41:15] it=289749 colorings=196200 lazy-girth=148374 last: m=130 classes=9 cclen=96 t=945s
[00:41:16] it=290040 colorings=196400 lazy-girth=148500 last: m=120 classes=8 cclen=96 t=945s
[00:41:17] it=290326 colorings=196600 lazy-girth=148617 last: m=120 classes=8 cclen=96 t=946s
[00:41:18] it=290629 colorings=196800 lazy-girth=148773 last: m=120 classes=8 cclen=97 t=947s
[00:41:19] it=290920 colorings=197000 lazy-girth=148910 last: m=130 classes=9 cclen=90 t=948s
[00:41:20] it=291209 colorings=197200 lazy-girth=149048 last: m=120 classes=8 cclen=96 t=949s
[00:41:21] it=291511 colorings=197400 lazy-girth=149203 last: m=120 classes=8 cclen=96 t=950s
[00:41:22] it=291792 colorings=197600 lazy-girth=149323 last: m=120 classes=8 cclen=97 t=951s
[00:41:23] it=292035 colorings=197800 lazy-girth=149377 last: m=120 classes=8 cclen=95 t=952s
[00:41:23] it=292313 colorings=198000 lazy-girth=149478 last: m=120 classes=8 cclen=96 t=953s
[00:41:24] it=292616 colorings=198200 lazy-girth=149603 last: m=120 classes=8 cclen=97 t=954s
[00:41:25] it=292900 colorings=198400 lazy-girth=149722 last: m=130 classes=9 cclen=64 t=955s
[00:41:26] it=293178 colorings=198600 lazy-girth=149823 last: m=120 classes=8 cclen=96 t=955s
[00:41:27] it=293446 colorings=198800 lazy-girth=149919 last: m=120 classes=8 cclen=96 t=956s
[00:41:28] it=293710 colorings=199000 lazy-girth=149999 last: m=120 classes=8 cclen=97 t=957s
[00:41:29] it=293998 colorings=199200 lazy-girth=150119 last: m=130 classes=9 cclen=92 t=958s
[00:41:30] it=294233 colorings=199400 lazy-girth=150164 last: m=120 classes=8 cclen=97 t=959s
[00:41:30] it=294484 colorings=199600 lazy-girth=150232 last: m=120 classes=8 cclen=94 t=960s
[00:41:31] it=294745 colorings=199800 lazy-girth=150321 last: m=130 classes=9 cclen=91 t=961s
[00:41:32] it=295061 colorings=200000 lazy-girth=150473 last: m=130 classes=9 cclen=92 t=962s
[00:41:33] it=295412 colorings=200200 lazy-girth=150708 last: m=120 classes=8 cclen=97 t=963s
[00:41:34] it=295744 colorings=200400 lazy-girth=150922 last: m=120 classes=8 cclen=96 t=964s
[00:41:35] it=296047 colorings=200600 lazy-girth=151069 last: m=120 classes=8 cclen=97 t=965s
[00:41:36] it=296401 colorings=200800 lazy-girth=151332 last: m=130 classes=9 cclen=93 t=966s
[00:41:38] it=296785 colorings=201000 lazy-girth=151637 last: m=120 classes=8 cclen=96 t=967s
[00:41:39] it=297099 colorings=201200 lazy-girth=151791 last: m=130 classes=9 cclen=96 t=968s
[00:41:39] it=297337 colorings=201400 lazy-girth=151834 last: m=120 classes=8 cclen=92 t=969s
[00:41:40] it=297558 colorings=201600 lazy-girth=151863 last: m=120 classes=8 cclen=97 t=969s
[00:41:41] it=297799 colorings=201800 lazy-girth=151916 last: m=120 classes=8 cclen=97 t=970s
[00:41:42] it=298032 colorings=202000 lazy-girth=151963 last: m=120 classes=8 cclen=95 t=971s
[00:41:43] it=298313 colorings=202200 lazy-girth=152067 last: m=120 classes=8 cclen=94 t=972s
[00:41:43] it=298531 colorings=202400 lazy-girth=152093 last: m=120 classes=8 cclen=97 t=972s
[00:41:44] it=298808 colorings=202600 lazy-girth=152193 last: m=120 classes=8 cclen=96 t=973s
[00:41:45] it=299043 colorings=202800 lazy-girth=152246 last: m=120 classes=8 cclen=89 t=974s
[00:41:46] it=299286 colorings=203000 lazy-girth=152296 last: m=120 classes=8 cclen=97 t=975s
[00:41:46] it=299548 colorings=203200 lazy-girth=152384 last: m=120 classes=8 cclen=94 t=976s
[00:41:47] it=299806 colorings=203400 lazy-girth=152465 last: m=120 classes=8 cclen=94 t=976s
[00:41:48] it=300048 colorings=203600 lazy-girth=152513 last: m=120 classes=8 cclen=97 t=977s
[00:41:49] it=300315 colorings=203800 lazy-girth=152597 last: m=120 classes=8 cclen=97 t=978s
[00:41:50] it=300626 colorings=204000 lazy-girth=152726 last: m=120 classes=8 cclen=97 t=979s
[00:41:51] it=300960 colorings=204200 lazy-girth=152918 last: m=130 classes=9 cclen=79 t=980s
[00:41:52] it=301264 colorings=204400 lazy-girth=153037 last: m=120 classes=8 cclen=95 t=981s
[00:41:53] it=301588 colorings=204600 lazy-girth=153194 last: m=130 classes=9 cclen=79 t=982s
[00:41:54] it=301854 colorings=204800 lazy-girth=153272 last: m=120 classes=8 cclen=97 t=983s
[00:41:54] it=302142 colorings=205000 lazy-girth=153386 last: m=130 classes=9 cclen=96 t=984s
[00:41:55] it=302434 colorings=205200 lazy-girth=153518 last: m=120 classes=8 cclen=96 t=985s
[00:41:56] it=302712 colorings=205400 lazy-girth=153614 last: m=120 classes=8 cclen=97 t=986s
[00:41:57] it=303008 colorings=205600 lazy-girth=153740 last: m=120 classes=8 cclen=97 t=986s
[00:41:58] it=303233 colorings=205800 lazy-girth=153773 last: m=130 classes=9 cclen=96 t=987s
[00:41:59] it=303460 colorings=206000 lazy-girth=153814 last: m=120 classes=8 cclen=96 t=988s
[00:42:00] it=303674 colorings=206200 lazy-girth=153830 last: m=120 classes=8 cclen=96 t=989s
[00:42:00] it=303883 colorings=206400 lazy-girth=153839 last: m=130 classes=9 cclen=81 t=990s
[00:42:01] it=304095 colorings=206600 lazy-girth=153851 last: m=120 classes=8 cclen=96 t=990s
[00:42:02] it=304311 colorings=206800 lazy-girth=153868 last: m=120 classes=8 cclen=97 t=991s
[00:42:03] it=304560 colorings=207000 lazy-girth=153931 last: m=120 classes=8 cclen=88 t=992s
[00:42:04] it=304804 colorings=207200 lazy-girth=153985 last: m=130 classes=9 cclen=96 t=993s
[00:42:04] it=305073 colorings=207400 lazy-girth=154074 last: m=120 classes=8 cclen=97 t=994s
[00:42:05] it=305353 colorings=207600 lazy-girth=154200 last: m=130 classes=9 cclen=92 t=995s
[00:42:06] it=305665 colorings=207800 lazy-girth=154365 last: m=120 classes=8 cclen=93 t=996s
[00:42:07] it=305914 colorings=208000 lazy-girth=154429 last: m=120 classes=8 cclen=83 t=996s
[00:42:08] it=306153 colorings=208200 lazy-girth=154477 last: m=130 classes=9 cclen=69 t=997s
[00:42:09] it=306396 colorings=208400 lazy-girth=154531 last: m=120 classes=8 cclen=96 t=998s
[00:42:10] it=306655 colorings=208600 lazy-girth=154609 last: m=130 classes=9 cclen=92 t=999s
[00:42:11] it=306978 colorings=208800 lazy-girth=154802 last: m=120 classes=8 cclen=97 t=1000s
[00:42:12] it=307276 colorings=209000 lazy-girth=154941 last: m=120 classes=8 cclen=92 t=1001s
[00:42:13] it=307572 colorings=209200 lazy-girth=155072 last: m=120 classes=8 cclen=96 t=1002s
[00:42:14] it=307907 colorings=209400 lazy-girth=155262 last: m=120 classes=8 cclen=97 t=1003s
[00:42:15] it=308231 colorings=209600 lazy-girth=155435 last: m=120 classes=8 cclen=95 t=1004s
[00:42:16] it=308628 colorings=209800 lazy-girth=155795 last: m=130 classes=9 cclen=96 t=1005s
[00:42:17] it=308958 colorings=210000 lazy-girth=155985 last: m=130 classes=9 cclen=92 t=1006s
[00:42:18] it=309218 colorings=210200 lazy-girth=156050 last: m=120 classes=8 cclen=95 t=1007s
[00:42:19] it=309587 colorings=210400 lazy-girth=156310 last: m=120 classes=8 cclen=95 t=1008s
[00:42:20] it=309940 colorings=210600 lazy-girth=156514 last: m=120 classes=8 cclen=93 t=1009s
[00:42:21] it=310301 colorings=210800 lazy-girth=156742 last: m=120 classes=8 cclen=96 t=1010s
[00:42:22] it=310598 colorings=211000 lazy-girth=156862 last: m=120 classes=8 cclen=96 t=1011s
[00:42:23] it=310912 colorings=211200 lazy-girth=156995 last: m=120 classes=8 cclen=96 t=1012s
[00:42:24] it=311179 colorings=211400 lazy-girth=157073 last: m=120 classes=8 cclen=94 t=1013s
[00:42:25] it=311415 colorings=211600 lazy-girth=157112 last: m=120 classes=8 cclen=94 t=1014s
[00:42:26] it=311676 colorings=211800 lazy-girth=157193 last: m=120 classes=8 cclen=96 t=1015s
[00:42:27] it=311962 colorings=212000 lazy-girth=157318 last: m=120 classes=8 cclen=97 t=1016s
[00:42:27] it=312243 colorings=212200 lazy-girth=157435 last: m=120 classes=8 cclen=94 t=1017s
[00:42:28] it=312496 colorings=212400 lazy-girth=157498 last: m=120 classes=8 cclen=94 t=1017s
[00:42:29] it=312744 colorings=212600 lazy-girth=157550 last: m=130 classes=9 cclen=93 t=1018s
[00:42:30] it=312996 colorings=212800 lazy-girth=157622 last: m=130 classes=9 cclen=95 t=1019s
[00:42:31] it=313224 colorings=213000 lazy-girth=157655 last: m=130 classes=9 cclen=92 t=1020s
[00:42:31] it=313455 colorings=213200 lazy-girth=157687 last: m=120 classes=8 cclen=96 t=1021s
[00:42:32] it=313690 colorings=213400 lazy-girth=157732 last: m=130 classes=9 cclen=95 t=1021s
[00:42:33] it=313934 colorings=213600 lazy-girth=157788 last: m=120 classes=8 cclen=93 t=1022s
[00:42:34] it=314181 colorings=213800 lazy-girth=157852 last: m=120 classes=8 cclen=94 t=1023s
[00:42:35] it=314499 colorings=214000 lazy-girth=158043 last: m=130 classes=9 cclen=94 t=1024s
[00:42:36] it=314805 colorings=214200 lazy-girth=158201 last: m=120 classes=8 cclen=97 t=1025s
[00:42:37] it=315073 colorings=214400 lazy-girth=158296 last: m=120 classes=8 cclen=93 t=1026s
[00:42:38] it=315341 colorings=214600 lazy-girth=158380 last: m=120 classes=8 cclen=93 t=1027s
[00:42:38] it=315609 colorings=214800 lazy-girth=158464 last: m=120 classes=8 cclen=97 t=1028s
[00:42:39] it=315902 colorings=215000 lazy-girth=158601 last: m=120 classes=8 cclen=87 t=1029s
[00:42:40] it=316125 colorings=215200 lazy-girth=158624 last: m=120 classes=8 cclen=96 t=1029s
[00:42:41] it=316365 colorings=215400 lazy-girth=158664 last: m=130 classes=9 cclen=94 t=1030s
[00:42:42] it=316635 colorings=215600 lazy-girth=158767 last: m=120 classes=8 cclen=95 t=1031s
[00:42:43] it=316916 colorings=215800 lazy-girth=158876 last: m=130 classes=9 cclen=86 t=1032s
[00:42:44] it=317198 colorings=216000 lazy-girth=158973 last: m=120 classes=8 cclen=96 t=1033s
[00:42:45] it=317471 colorings=216200 lazy-girth=159086 last: m=120 classes=8 cclen=97 t=1034s
[00:42:46] it=317751 colorings=216400 lazy-girth=159193 last: m=120 classes=8 cclen=96 t=1035s
[00:42:46] it=318018 colorings=216600 lazy-girth=159275 last: m=120 classes=8 cclen=95 t=1036s
[00:42:47] it=318280 colorings=216800 lazy-girth=159343 last: m=120 classes=8 cclen=97 t=1037s
[00:42:48] it=318505 colorings=217000 lazy-girth=159369 last: m=120 classes=8 cclen=97 t=1037s
[00:42:49] it=318761 colorings=217200 lazy-girth=159442 last: m=120 classes=8 cclen=96 t=1038s
[00:42:50] it=319076 colorings=217400 lazy-girth=159596 last: m=120 classes=8 cclen=95 t=1039s
[00:42:51] it=319416 colorings=217600 lazy-girth=159800 last: m=120 classes=8 cclen=96 t=1040s
[00:42:52] it=319702 colorings=217800 lazy-girth=159918 last: m=120 classes=8 cclen=97 t=1041s
[00:42:53] it=319985 colorings=218000 lazy-girth=160009 last: m=120 classes=8 cclen=97 t=1042s
[00:42:54] it=320205 colorings=218200 lazy-girth=160033 last: m=130 classes=9 cclen=95 t=1043s
[00:42:54] it=320420 colorings=218400 lazy-girth=160052 last: m=120 classes=8 cclen=97 t=1044s
[00:42:55] it=320631 colorings=218600 lazy-girth=160063 last: m=120 classes=8 cclen=96 t=1044s
[00:42:56] it=320842 colorings=218800 lazy-girth=160074 last: m=120 classes=8 cclen=96 t=1045s
[00:42:57] it=321097 colorings=219000 lazy-girth=160180 last: m=130 classes=9 cclen=94 t=1046s
[00:42:58] it=321359 colorings=219200 lazy-girth=160271 last: m=120 classes=8 cclen=94 t=1047s
[00:42:59] it=321590 colorings=219400 lazy-girth=160307 last: m=120 classes=8 cclen=97 t=1048s
[00:43:00] it=321867 colorings=219600 lazy-girth=160414 last: m=120 classes=8 cclen=97 t=1049s
[00:43:01] it=322182 colorings=219800 lazy-girth=160602 last: m=130 classes=9 cclen=91 t=1050s
[00:43:02] it=322495 colorings=220000 lazy-girth=160779 last: m=120 classes=8 cclen=96 t=1051s
[00:43:03] it=322832 colorings=220200 lazy-girth=161029 last: m=120 classes=8 cclen=93 t=1052s
[00:43:04] it=323161 colorings=220400 lazy-girth=161243 last: m=120 classes=8 cclen=97 t=1053s
[00:43:05] it=323522 colorings=220600 lazy-girth=161503 last: m=130 classes=9 cclen=93 t=1055s
[00:43:06] it=323826 colorings=220800 lazy-girth=161656 last: m=130 classes=9 cclen=92 t=1056s
[00:43:07] it=324146 colorings=221000 lazy-girth=161823 last: m=120 classes=8 cclen=96 t=1057s
[00:43:08] it=324414 colorings=221200 lazy-girth=161905 last: m=120 classes=8 cclen=96 t=1058s
[00:43:09] it=324669 colorings=221400 lazy-girth=161965 last: m=120 classes=8 cclen=95 t=1058s
[00:43:10] it=324923 colorings=221600 lazy-girth=162030 last: m=120 classes=8 cclen=93 t=1059s
[00:43:11] it=325200 colorings=221800 lazy-girth=162120 last: m=120 classes=8 cclen=96 t=1060s
[00:43:12] it=325456 colorings=222000 lazy-girth=162184 last: m=120 classes=8 cclen=94 t=1061s
[00:43:12] it=325685 colorings=222200 lazy-girth=162220 last: m=130 classes=9 cclen=92 t=1062s
[00:43:13] it=325938 colorings=222400 lazy-girth=162295 last: m=130 classes=9 cclen=88 t=1063s
[00:43:14] it=326175 colorings=222600 lazy-girth=162334 last: m=120 classes=8 cclen=92 t=1063s
[00:43:15] it=326417 colorings=222800 lazy-girth=162400 last: m=120 classes=8 cclen=97 t=1064s
[00:43:16] it=326668 colorings=223000 lazy-girth=162465 last: m=130 classes=9 cclen=92 t=1065s
[00:43:17] it=326951 colorings=223200 lazy-girth=162558 last: m=120 classes=8 cclen=93 t=1066s
[00:43:17] it=327182 colorings=223400 lazy-girth=162592 last: m=120 classes=8 cclen=95 t=1067s
[00:43:18] it=327455 colorings=223600 lazy-girth=162679 last: m=120 classes=8 cclen=92 t=1068s
[00:43:19] it=327691 colorings=223800 lazy-girth=162725 last: m=120 classes=8 cclen=96 t=1068s
[00:43:20] it=327915 colorings=224000 lazy-girth=162749 last: m=120 classes=8 cclen=95 t=1069s
[00:43:21] it=328222 colorings=224200 lazy-girth=162896 last: m=120 classes=8 cclen=94 t=1070s
[00:43:22] it=328527 colorings=224400 lazy-girth=163044 last: m=120 classes=8 cclen=94 t=1071s
[00:43:23] it=328862 colorings=224600 lazy-girth=163217 last: m=120 classes=8 cclen=94 t=1072s
[00:43:24] it=329136 colorings=224800 lazy-girth=163304 last: m=120 classes=8 cclen=95 t=1073s
[00:43:25] it=329439 colorings=225000 lazy-girth=163421 last: m=120 classes=8 cclen=97 t=1074s
[00:43:26] it=329703 colorings=225200 lazy-girth=163499 last: m=130 classes=9 cclen=95 t=1075s
[00:43:27] it=329981 colorings=225400 lazy-girth=163586 last: m=120 classes=8 cclen=95 t=1076s
[00:43:28] it=330276 colorings=225600 lazy-girth=163696 last: m=120 classes=8 cclen=96 t=1077s
[00:43:28] it=330518 colorings=225800 lazy-girth=163756 last: m=120 classes=8 cclen=97 t=1078s
[00:43:29] it=330797 colorings=226000 lazy-girth=163901 last: m=120 classes=8 cclen=97 t=1079s
[00:43:31] it=331120 colorings=226200 lazy-girth=164107 last: m=120 classes=8 cclen=97 t=1080s
[00:43:31] it=331344 colorings=226400 lazy-girth=164136 last: m=130 classes=9 cclen=96 t=1081s
[00:43:32] it=331582 colorings=226600 lazy-girth=164179 last: m=120 classes=8 cclen=94 t=1081s
[00:43:33] it=331870 colorings=226800 lazy-girth=164278 last: m=120 classes=8 cclen=97 t=1082s
[00:43:34] it=332142 colorings=227000 lazy-girth=164369 last: m=120 classes=8 cclen=95 t=1083s
[00:43:35] it=332413 colorings=227200 lazy-girth=164456 last: m=120 classes=8 cclen=97 t=1084s
[00:43:36] it=332658 colorings=227400 lazy-girth=164508 last: m=120 classes=8 cclen=97 t=1085s
[00:43:37] it=332914 colorings=227600 lazy-girth=164569 last: m=130 classes=9 cclen=86 t=1086s
[00:43:37] it=333143 colorings=227800 lazy-girth=164600 last: m=120 classes=8 cclen=93 t=1087s
[00:43:38] it=333357 colorings=228000 lazy-girth=164616 last: m=120 classes=8 cclen=97 t=1087s
[00:43:39] it=333578 colorings=228200 lazy-girth=164637 last: m=120 classes=8 cclen=97 t=1088s
[00:43:40] it=333792 colorings=228400 lazy-girth=164651 last: m=120 classes=8 cclen=96 t=1089s
[00:43:41] it=334002 colorings=228600 lazy-girth=164661 last: m=120 classes=8 cclen=96 t=1090s
[00:43:42] it=334336 colorings=228800 lazy-girth=164857 last: m=120 classes=8 cclen=95 t=1091s
[00:43:43] it=334640 colorings=229000 lazy-girth=165002 last: m=120 classes=8 cclen=96 t=1092s
[00:43:44] it=334904 colorings=229200 lazy-girth=165092 last: m=120 classes=8 cclen=89 t=1093s
[00:43:45] it=335154 colorings=229400 lazy-girth=165145 last: m=130 classes=9 cclen=96 t=1094s
[00:43:46] it=335470 colorings=229600 lazy-girth=165309 last: m=130 classes=9 cclen=95 t=1095s
[00:43:47] it=335755 colorings=229800 lazy-girth=165434 last: m=120 classes=8 cclen=95 t=1096s
[00:43:48] it=336049 colorings=230000 lazy-girth=165578 last: m=120 classes=8 cclen=91 t=1097s
[00:43:49] it=336325 colorings=230200 lazy-girth=165680 last: m=120 classes=8 cclen=97 t=1098s
[00:43:49] it=336610 colorings=230400 lazy-girth=165782 last: m=120 classes=8 cclen=97 t=1099s
[00:43:51] it=336915 colorings=230600 lazy-girth=165942 last: m=120 classes=8 cclen=93 t=1100s
[00:43:52] it=337182 colorings=230800 lazy-girth=166027 last: m=120 classes=8 cclen=96 t=1101s
[00:43:53] it=337494 colorings=231000 lazy-girth=166158 last: m=120 classes=8 cclen=96 t=1102s
[00:43:54] it=337790 colorings=231200 lazy-girth=166273 last: m=120 classes=8 cclen=95 t=1103s
[00:43:55] it=338055 colorings=231400 lazy-girth=166356 last: m=130 classes=9 cclen=93 t=1104s
[00:43:56] it=338362 colorings=231600 lazy-girth=166520 last: m=120 classes=8 cclen=97 t=1105s
[00:43:57] it=338652 colorings=231800 lazy-girth=166637 last: m=120 classes=8 cclen=97 t=1106s
[00:43:58] it=339013 colorings=232000 lazy-girth=166879 last: m=130 classes=9 cclen=95 t=1107s
[00:43:59] it=339280 colorings=232200 lazy-girth=166960 last: m=120 classes=8 cclen=95 t=1108s
[00:44:00] it=339554 colorings=232400 lazy-girth=167062 last: m=120 classes=8 cclen=96 t=1109s
[00:44:01] it=339829 colorings=232600 lazy-girth=167160 last: m=120 classes=8 cclen=97 t=1110s
[00:44:02] it=340102 colorings=232800 lazy-girth=167253 last: m=130 classes=9 cclen=79 t=1111s
[00:44:03] it=340369 colorings=233000 lazy-girth=167340 last: m=120 classes=8 cclen=97 t=1112s
[00:44:03] it=340605 colorings=233200 lazy-girth=167380 last: m=120 classes=8 cclen=96 t=1112s
[00:44:04] it=340852 colorings=233400 lazy-girth=167446 last: m=120 classes=8 cclen=97 t=1113s
[00:44:05] it=341073 colorings=233600 lazy-girth=167471 last: m=120 classes=8 cclen=97 t=1114s
[00:44:06] it=341339 colorings=233800 lazy-girth=167553 last: m=120 classes=8 cclen=96 t=1115s
[00:44:07] it=341611 colorings=234000 lazy-girth=167647 last: m=120 classes=8 cclen=96 t=1116s
[00:44:08] it=341901 colorings=234200 lazy-girth=167773 last: m=120 classes=8 cclen=96 t=1117s
[00:44:09] it=342272 colorings=234400 lazy-girth=168044 last: m=120 classes=8 cclen=95 t=1118s
[00:44:10] it=342577 colorings=234600 lazy-girth=168196 last: m=120 classes=8 cclen=97 t=1119s
[00:44:11] it=342837 colorings=234800 lazy-girth=168268 last: m=120 classes=8 cclen=97 t=1120s
[00:44:11] it=343086 colorings=235000 lazy-girth=168324 last: m=120 classes=8 cclen=95 t=1121s
[00:44:12] it=343374 colorings=235200 lazy-girth=168426 last: m=120 classes=8 cclen=97 t=1122s
[00:44:13] it=343617 colorings=235400 lazy-girth=168472 last: m=120 classes=8 cclen=96 t=1122s
[00:44:14] it=343864 colorings=235600 lazy-girth=168524 last: m=120 classes=8 cclen=96 t=1123s
[00:44:15] it=344162 colorings=235800 lazy-girth=168650 last: m=120 classes=8 cclen=93 t=1124s
[00:44:16] it=344414 colorings=236000 lazy-girth=168708 last: m=120 classes=8 cclen=97 t=1125s
[00:44:17] it=344685 colorings=236200 lazy-girth=168783 last: m=120 classes=8 cclen=96 t=1126s
[00:44:18] it=344985 colorings=236400 lazy-girth=168905 last: m=120 classes=8 cclen=96 t=1127s
[00:44:19] it=345218 colorings=236600 lazy-girth=168939 last: m=120 classes=8 cclen=87 t=1128s
[00:44:19] it=345435 colorings=236800 lazy-girth=168956 last: m=130 classes=9 cclen=88 t=1129s
[00:44:20] it=345660 colorings=237000 lazy-girth=168981 last: m=120 classes=8 cclen=97 t=1129s
[00:44:21] it=345909 colorings=237200 lazy-girth=169038 last: m=120 classes=8 cclen=94 t=1130s
[00:44:22] it=346174 colorings=237400 lazy-girth=169107 last: m=120 classes=8 cclen=96 t=1131s
[00:44:23] it=346444 colorings=237600 lazy-girth=169217 last: m=120 classes=8 cclen=97 t=1132s
[00:44:24] it=346714 colorings=237800 lazy-girth=169299 last: m=120 classes=8 cclen=97 t=1133s
[00:44:25] it=346948 colorings=238000 lazy-girth=169338 last: m=130 classes=9 cclen=94 t=1134s
[00:44:26] it=347199 colorings=238200 lazy-girth=169399 last: m=120 classes=8 cclen=94 t=1135s
[00:44:27] it=347479 colorings=238400 lazy-girth=169513 last: m=120 classes=8 cclen=96 t=1136s
[00:44:27] it=347737 colorings=238600 lazy-girth=169581 last: m=120 classes=8 cclen=97 t=1137s
[00:44:28] it=347964 colorings=238800 lazy-girth=169629 last: m=120 classes=8 cclen=96 t=1137s
[00:44:29] it=348228 colorings=239000 lazy-girth=169723 last: m=120 classes=8 cclen=96 t=1138s
[00:44:30] it=348487 colorings=239200 lazy-girth=169809 last: m=120 classes=8 cclen=97 t=1139s
[00:44:31] it=348739 colorings=239400 lazy-girth=169875 last: m=120 classes=8 cclen=96 t=1140s
[00:44:41] it=348990 colorings=239600 lazy-girth=169944 last: m=120 classes=8 cclen=97 t=1151s
[00:44:42] it=349226 colorings=239800 lazy-girth=169987 last: m=130 classes=9 cclen=84 t=1151s
[00:44:43] it=349492 colorings=240000 lazy-girth=170058 last: m=120 classes=8 cclen=92 t=1152s
[00:44:44] it=349749 colorings=240200 lazy-girth=170127 last: m=130 classes=9 cclen=94 t=1153s
[00:44:45] it=350055 colorings=240400 lazy-girth=170292 last: m=120 classes=8 cclen=97 t=1154s
[00:44:46] it=350398 colorings=240600 lazy-girth=170522 last: m=120 classes=8 cclen=95 t=1155s
[00:44:47] it=350687 colorings=240800 lazy-girth=170643 last: m=120 classes=8 cclen=96 t=1156s
[00:44:48] it=350918 colorings=241000 lazy-girth=170678 last: m=130 classes=8 cclen=69 t=1157s
[00:44:48] it=351151 colorings=241200 lazy-girth=170712 last: m=120 classes=8 cclen=97 t=1158s
[00:44:49] it=351391 colorings=241400 lazy-girth=170759 last: m=120 classes=8 cclen=95 t=1158s
[00:44:50] it=351646 colorings=241600 lazy-girth=170824 last: m=120 classes=8 cclen=96 t=1159s
[00:44:51] it=351898 colorings=241800 lazy-girth=170879 last: m=120 classes=8 cclen=91 t=1160s
[00:44:52] it=352179 colorings=242000 lazy-girth=170984 last: m=120 classes=8 cclen=94 t=1161s
[00:44:53] it=352511 colorings=242200 lazy-girth=171174 last: m=120 classes=8 cclen=96 t=1162s
[00:44:54] it=352800 colorings=242400 lazy-girth=171288 last: m=120 classes=8 cclen=97 t=1163s
[00:44:54] it=353067 colorings=242600 lazy-girth=171372 last: m=120 classes=8 cclen=96 t=1164s
[00:44:55] it=353312 colorings=242800 lazy-girth=171426 last: m=120 classes=8 cclen=95 t=1164s
[00:44:56] it=353541 colorings=243000 lazy-girth=171455 last: m=120 classes=8 cclen=95 t=1165s
[00:44:57] it=353804 colorings=243200 lazy-girth=171529 last: m=120 classes=8 cclen=96 t=1166s
[00:44:58] it=354055 colorings=243400 lazy-girth=171586 last: m=120 classes=8 cclen=97 t=1167s
[00:44:58] it=354303 colorings=243600 lazy-girth=171640 last: m=120 classes=8 cclen=95 t=1168s
[00:44:59] it=354579 colorings=243800 lazy-girth=171730 last: m=120 classes=8 cclen=96 t=1169s
[00:45:00] it=354826 colorings=244000 lazy-girth=171783 last: m=120 classes=8 cclen=96 t=1169s
[00:45:01] it=355120 colorings=244200 lazy-girth=171959 last: m=130 classes=9 cclen=94 t=1171s
[00:45:03] it=355409 colorings=244400 lazy-girth=172104 last: m=120 classes=8 cclen=97 t=1172s
[00:45:04] it=355724 colorings=244600 lazy-girth=172276 last: m=120 classes=8 cclen=97 t=1173s
[00:45:05] it=356021 colorings=244800 lazy-girth=172400 last: m=120 classes=8 cclen=96 t=1174s
[00:45:05] it=356267 colorings=245000 lazy-girth=172450 last: m=120 classes=8 cclen=95 t=1175s
[00:45:06] it=356550 colorings=245200 lazy-girth=172571 last: m=120 classes=8 cclen=97 t=1176s
[00:45:07] it=356846 colorings=245400 lazy-girth=172679 last: m=120 classes=8 cclen=97 t=1177s
[00:45:08] it=357106 colorings=245600 lazy-girth=172756 last: m=120 classes=8 cclen=97 t=1178s
[00:45:09] it=357429 colorings=245800 lazy-girth=172934 last: m=120 classes=8 cclen=85 t=1179s
[00:45:10] it=357712 colorings=246000 lazy-girth=173049 last: m=120 classes=8 cclen=96 t=1180s
[00:45:11] it=357972 colorings=246200 lazy-girth=173126 last: m=120 classes=8 cclen=95 t=1180s
[00:45:12] it=358242 colorings=246400 lazy-girth=173203 last: m=120 classes=8 cclen=96 t=1181s
[00:45:13] it=358545 colorings=246600 lazy-girth=173327 last: m=120 classes=8 cclen=97 t=1182s
[00:45:14] it=358850 colorings=246800 lazy-girth=173468 last: m=120 classes=8 cclen=92 t=1183s
[00:45:15] it=359144 colorings=247000 lazy-girth=173580 last: m=120 classes=8 cclen=96 t=1184s
[00:45:16] it=359454 colorings=247200 lazy-girth=173732 last: m=120 classes=8 cclen=95 t=1185s
[00:45:17] it=359699 colorings=247400 lazy-girth=173783 last: m=130 classes=9 cclen=88 t=1186s
[00:45:18] it=359974 colorings=247600 lazy-girth=173877 last: m=120 classes=8 cclen=91 t=1187s
[00:45:19] it=360249 colorings=247800 lazy-girth=173973 last: m=120 classes=8 cclen=96 t=1188s
[00:45:20] it=360524 colorings=248000 lazy-girth=174080 last: m=120 classes=8 cclen=97 t=1189s
[00:45:21] it=360769 colorings=248200 lazy-girth=174131 last: m=120 classes=8 cclen=96 t=1190s
[00:45:22] it=361065 colorings=248400 lazy-girth=174284 last: m=120 classes=8 cclen=97 t=1191s
[00:45:22] it=361318 colorings=248600 lazy-girth=174346 last: m=130 classes=9 cclen=94 t=1192s
[00:45:23] it=361591 colorings=248800 lazy-girth=174433 last: m=120 classes=8 cclen=97 t=1193s
[00:45:24] it=361878 colorings=249000 lazy-girth=174553 last: m=120 classes=8 cclen=97 t=1194s
[00:45:25] it=362127 colorings=249200 lazy-girth=174609 last: m=120 classes=8 cclen=96 t=1194s
[00:45:26] it=362385 colorings=249400 lazy-girth=174668 last: m=120 classes=8 cclen=97 t=1195s
[00:45:27] it=362641 colorings=249600 lazy-girth=174730 last: m=120 classes=8 cclen=96 t=1196s
[00:45:28] it=362891 colorings=249800 lazy-girth=174803 last: m=120 classes=8 cclen=97 t=1197s
[00:45:29] it=363199 colorings=250000 lazy-girth=174957 last: m=120 classes=8 cclen=96 t=1198s
[00:45:30] it=363474 colorings=250200 lazy-girth=175043 last: m=130 classes=9 cclen=96 t=1199s
[00:45:31] it=363727 colorings=250400 lazy-girth=175108 last: m=120 classes=8 cclen=97 t=1200s
[00:45:32] it=363980 colorings=250600 lazy-girth=175173 last: m=120 classes=8 cclen=95 t=1201s
[00:45:33] it=364233 colorings=250800 lazy-girth=175231 last: m=120 classes=8 cclen=94 t=1202s
[00:45:33] it=364475 colorings=251000 lazy-girth=175273 last: m=120 classes=8 cclen=96 t=1203s
[00:45:34] it=364743 colorings=251200 lazy-girth=175348 last: m=120 classes=8 cclen=94 t=1204s
[00:45:35] it=365002 colorings=251400 lazy-girth=175429 last: m=120 classes=8 cclen=95 t=1204s
[00:45:36] it=365250 colorings=251600 lazy-girth=175483 last: m=120 classes=8 cclen=96 t=1205s
[00:45:37] it=365542 colorings=251800 lazy-girth=175602 last: m=120 classes=8 cclen=96 t=1206s
[00:45:39] it=365880 colorings=252000 lazy-girth=175816 last: m=120 classes=8 cclen=96 t=1208s
[00:45:40] it=366217 colorings=252200 lazy-girth=176030 last: m=120 classes=8 cclen=95 t=1209s
[00:45:41] it=366514 colorings=252400 lazy-girth=176167 last: m=120 classes=8 cclen=95 t=1210s
[00:45:42] it=366828 colorings=252600 lazy-girth=176325 last: m=130 classes=9 cclen=96 t=1211s
[00:45:43] it=367116 colorings=252800 lazy-girth=176447 last: m=120 classes=8 cclen=97 t=1212s
[00:45:44] it=367426 colorings=253000 lazy-girth=176590 last: m=120 classes=8 cclen=94 t=1213s
[00:45:45] it=367778 colorings=253200 lazy-girth=176828 last: m=120 classes=8 cclen=94 t=1215s
[00:45:46] it=368069 colorings=253400 lazy-girth=176951 last: m=120 classes=8 cclen=95 t=1216s
[00:45:48] it=368367 colorings=253600 lazy-girth=177092 last: m=120 classes=8 cclen=97 t=1217s
[00:45:49] it=368705 colorings=253800 lazy-girth=177302 last: m=120 classes=8 cclen=97 t=1218s
[00:45:50] it=369047 colorings=254000 lazy-girth=177514 last: m=120 classes=8 cclen=97 t=1219s
[00:45:51] it=369404 colorings=254200 lazy-girth=177789 last: m=130 classes=9 cclen=95 t=1220s
[00:45:52] it=369715 colorings=254400 lazy-girth=177942 last: m=120 classes=8 cclen=96 t=1222s
[00:45:53] it=370027 colorings=254600 lazy-girth=178103 last: m=120 classes=8 cclen=96 t=1223s
[00:45:54] it=370306 colorings=254800 lazy-girth=178203 last: m=130 classes=9 cclen=93 t=1224s
[00:45:56] it=370614 colorings=255000 lazy-girth=178378 last: m=130 classes=9 cclen=94 t=1225s
[00:45:57] it=370887 colorings=255200 lazy-girth=178495 last: m=120 classes=8 cclen=96 t=1226s
[00:45:58] it=371148 colorings=255400 lazy-girth=178571 last: m=120 classes=8 cclen=96 t=1227s
[00:45:59] it=371457 colorings=255600 lazy-girth=178738 last: m=130 classes=9 cclen=93 t=1228s
[00:46:00] it=371725 colorings=255800 lazy-girth=178828 last: m=120 classes=8 cclen=96 t=1229s
[00:46:01] it=372019 colorings=256000 lazy-girth=178953 last: m=120 classes=8 cclen=97 t=1230s
[00:46:02] it=372334 colorings=256200 lazy-girth=179134 last: m=120 classes=8 cclen=88 t=1231s
[00:46:03] it=372654 colorings=256400 lazy-girth=179314 last: m=120 classes=8 cclen=93 t=1232s
[00:46:04] it=372993 colorings=256600 lazy-girth=179524 last: m=120 classes=8 cclen=94 t=1234s
[00:46:05] it=373320 colorings=256800 lazy-girth=179704 last: m=120 classes=8 cclen=96 t=1235s
[00:46:07] it=373634 colorings=257000 lazy-girth=179888 last: m=120 classes=8 cclen=93 t=1236s
[00:46:08] it=373922 colorings=257200 lazy-girth=180019 last: m=130 classes=9 cclen=89 t=1237s
[00:46:09] it=374199 colorings=257400 lazy-girth=180129 last: m=130 classes=9 cclen=92 t=1238s
[00:46:10] it=374507 colorings=257600 lazy-girth=180281 last: m=130 classes=9 cclen=67 t=1239s
[00:46:11] it=374779 colorings=257800 lazy-girth=180369 last: m=120 classes=8 cclen=95 t=1240s
[00:46:12] it=375089 colorings=258000 lazy-girth=180530 last: m=120 classes=8 cclen=94 t=1241s
[00:46:13] it=375431 colorings=258200 lazy-girth=180745 last: m=120 classes=8 cclen=97 t=1242s
[00:46:14] it=375735 colorings=258400 lazy-girth=180896 last: m=120 classes=8 cclen=95 t=1243s
[00:46:15] it=376031 colorings=258600 lazy-girth=181027 last: m=120 classes=8 cclen=96 t=1245s
[00:46:17] it=376338 colorings=258800 lazy-girth=181161 last: m=120 classes=8 cclen=76 t=1246s
[00:46:18] it=376646 colorings=259000 lazy-girth=181337 last: m=120 classes=8 cclen=96 t=1247s
[00:46:19] it=376958 colorings=259200 lazy-girth=181506 last: m=130 classes=9 cclen=89 t=1249s
[00:46:20] it=377235 colorings=259400 lazy-girth=181619 last: m=130 classes=9 cclen=94 t=1250s
[00:46:22] it=377529 colorings=259600 lazy-girth=181748 last: m=120 classes=8 cclen=94 t=1251s
[00:46:23] it=377822 colorings=259800 lazy-girth=181882 last: m=120 classes=8 cclen=97 t=1252s
[00:46:24] it=378114 colorings=260000 lazy-girth=181996 last: m=120 classes=8 cclen=95 t=1253s
[00:46:25] it=378409 colorings=260200 lazy-girth=182141 last: m=120 classes=8 cclen=95 t=1254s
[00:46:26] it=378681 colorings=260400 lazy-girth=182234 last: m=120 classes=8 cclen=95 t=1255s
[00:46:27] it=378962 colorings=260600 lazy-girth=182339 last: m=120 classes=8 cclen=95 t=1256s
[00:46:28] it=379250 colorings=260800 lazy-girth=182445 last: m=130 classes=9 cclen=78 t=1257s
[00:46:29] it=379527 colorings=261000 lazy-girth=182538 last: m=120 classes=8 cclen=94 t=1258s
[00:46:30] it=379818 colorings=261200 lazy-girth=182644 last: m=120 classes=8 cclen=96 t=1260s
[00:46:31] it=380081 colorings=261400 lazy-girth=182724 last: m=120 classes=8 cclen=95 t=1261s
[00:46:32] it=380366 colorings=261600 lazy-girth=182827 last: m=120 classes=8 cclen=97 t=1262s
[00:46:34] it=380647 colorings=261800 lazy-girth=182927 last: m=120 classes=8 cclen=96 t=1263s
[00:46:35] it=380922 colorings=262000 lazy-girth=183018 last: m=130 classes=9 cclen=96 t=1264s
[00:46:36] it=381202 colorings=262200 lazy-girth=183110 last: m=120 classes=8 cclen=93 t=1265s
[00:46:37] it=381488 colorings=262400 lazy-girth=183216 last: m=120 classes=8 cclen=96 t=1266s
[00:46:38] it=381737 colorings=262600 lazy-girth=183273 last: m=120 classes=8 cclen=95 t=1267s
[00:46:39] it=381962 colorings=262800 lazy-girth=183304 last: m=120 classes=8 cclen=96 t=1268s
[00:46:40] it=382194 colorings=263000 lazy-girth=183340 last: m=130 classes=9 cclen=91 t=1269s
[00:46:41] it=382439 colorings=263200 lazy-girth=183392 last: m=130 classes=9 cclen=92 t=1270s
[00:46:41] it=382676 colorings=263400 lazy-girth=183431 last: m=120 classes=8 cclen=74 t=1271s
[00:46:42] it=382906 colorings=263600 lazy-girth=183463 last: m=120 classes=8 cclen=96 t=1271s
[00:46:43] it=383155 colorings=263800 lazy-girth=183518 last: m=120 classes=8 cclen=95 t=1272s
[00:46:44] it=383395 colorings=264000 lazy-girth=183563 last: m=130 classes=9 cclen=94 t=1273s
[00:46:45] it=383627 colorings=264200 lazy-girth=183602 last: m=120 classes=8 cclen=97 t=1274s
[00:46:46] it=383851 colorings=264400 lazy-girth=183626 last: m=120 classes=8 cclen=97 t=1275s
[00:46:46] it=384072 colorings=264600 lazy-girth=183648 last: m=120 classes=8 cclen=88 t=1276s
[00:46:47] it=384298 colorings=264800 lazy-girth=183676 last: m=120 classes=8 cclen=97 t=1276s
[00:46:48] it=384525 colorings=265000 lazy-girth=183703 last: m=120 classes=8 cclen=95 t=1277s
[00:46:49] it=384755 colorings=265200 lazy-girth=183734 last: m=130 classes=9 cclen=94 t=1278s
[00:46:50] it=384990 colorings=265400 lazy-girth=183776 last: m=120 classes=8 cclen=97 t=1279s
[00:46:51] it=385240 colorings=265600 lazy-girth=183833 last: m=120 classes=8 cclen=93 t=1280s
[00:46:52] it=385463 colorings=265800 lazy-girth=183861 last: m=120 classes=8 cclen=96 t=1281s
[00:46:53] it=385690 colorings=266000 lazy-girth=183890 last: m=120 classes=8 cclen=97 t=1282s
[00:46:53] it=385939 colorings=266200 lazy-girth=183953 last: m=120 classes=8 cclen=96 t=1283s
[00:46:54] it=386215 colorings=266400 lazy-girth=184060 last: m=120 classes=8 cclen=97 t=1284s
[00:46:55] it=386475 colorings=266600 lazy-girth=184140 last: m=120 classes=8 cclen=94 t=1284s
[00:46:56] it=386747 colorings=266800 lazy-girth=184237 last: m=120 classes=8 cclen=95 t=1285s
[00:46:57] it=387031 colorings=267000 lazy-girth=184347 last: m=120 classes=8 cclen=94 t=1286s
[00:46:58] it=387312 colorings=267200 lazy-girth=184450 last: m=130 classes=9 cclen=90 t=1287s
[00:46:59] it=387584 colorings=267400 lazy-girth=184547 last: m=120 classes=8 cclen=95 t=1288s
[00:47:00] it=387815 colorings=267600 lazy-girth=184579 last: m=120 classes=8 cclen=97 t=1289s
[00:47:01] it=388042 colorings=267800 lazy-girth=184607 last: m=120 classes=8 cclen=97 t=1290s
[00:47:02] it=388266 colorings=268000 lazy-girth=184632 last: m=120 classes=8 cclen=97 t=1291s
[00:47:02] it=388480 colorings=268200 lazy-girth=184647 last: m=130 classes=9 cclen=87 t=1291s
[00:47:03] it=388713 colorings=268400 lazy-girth=184680 last: m=120 classes=8 cclen=92 t=1292s
[00:47:05] it=388979 colorings=268600 lazy-girth=184748 last: m=120 classes=8 cclen=96 t=1294s
[00:47:05] it=389232 colorings=268800 lazy-girth=184805 last: m=130 classes=9 cclen=94 t=1295s
[00:47:06] it=389460 colorings=269000 lazy-girth=184834 last: m=120 classes=8 cclen=95 t=1296s
[00:47:07] it=389683 colorings=269200 lazy-girth=184857 last: m=130 classes=9 cclen=84 t=1296s
[00:47:08] it=389912 colorings=269400 lazy-girth=184887 last: m=120 classes=8 cclen=89 t=1297s
[00:47:09] it=390136 colorings=269600 lazy-girth=184911 last: m=120 classes=8 cclen=95 t=1298s
[00:47:10] it=390361 colorings=269800 lazy-girth=184936 last: m=120 classes=8 cclen=96 t=1299s
[00:47:10] it=390572 colorings=270000 lazy-girth=184947 last: m=120 classes=8 cclen=96 t=1299s
[00:47:12] it=390821 colorings=270200 lazy-girth=185006 last: m=130 classes=9 cclen=92 t=1301s
[00:47:14] it=391200 colorings=270400 lazy-girth=185273 last: m=130 classes=9 cclen=96 t=1303s
[00:47:15] it=391445 colorings=270600 lazy-girth=185323 last: m=120 classes=8 cclen=94 t=1304s
[00:47:16] it=391696 colorings=270800 lazy-girth=185380 last: m=120 classes=8 cclen=94 t=1305s
[00:47:17] it=391962 colorings=271000 lazy-girth=185463 last: m=120 classes=8 cclen=97 t=1306s
[00:47:18] it=392210 colorings=271200 lazy-girth=185521 last: m=120 classes=8 cclen=94 t=1307s
[00:47:19] it=392453 colorings=271400 lazy-girth=185574 last: m=120 classes=8 cclen=95 t=1308s
[00:47:20] it=392704 colorings=271600 lazy-girth=185634 last: m=120 classes=8 cclen=96 t=1309s
[00:47:21] it=392950 colorings=271800 lazy-girth=185685 last: m=120 classes=8 cclen=96 t=1310s
[00:47:22] it=393204 colorings=272000 lazy-girth=185744 last: m=120 classes=8 cclen=96 t=1311s
[00:47:23] it=393472 colorings=272200 lazy-girth=185829 last: m=120 classes=8 cclen=96 t=1312s
[00:47:24] it=393769 colorings=272400 lazy-girth=185961 last: m=120 classes=8 cclen=97 t=1313s
[00:47:25] it=394017 colorings=272600 lazy-girth=186018 last: m=120 classes=8 cclen=95 t=1314s
[00:47:26] it=394260 colorings=272800 lazy-girth=186064 last: m=120 classes=8 cclen=97 t=1315s
[00:47:27] it=394505 colorings=273000 lazy-girth=186117 last: m=120 classes=8 cclen=96 t=1316s
[00:47:28] it=394751 colorings=273200 lazy-girth=186167 last: m=120 classes=8 cclen=95 t=1317s
[00:47:29] it=395001 colorings=273400 lazy-girth=186230 last: m=120 classes=8 cclen=95 t=1318s
[00:47:30] it=395244 colorings=273600 lazy-girth=186275 last: m=120 classes=8 cclen=96 t=1319s
[00:47:31] it=395497 colorings=273800 lazy-girth=186343 last: m=130 classes=9 cclen=95 t=1320s
[00:47:32] it=395744 colorings=274000 lazy-girth=186399 last: m=120 classes=8 cclen=96 t=1321s
[00:47:33] it=395983 colorings=274200 lazy-girth=186441 last: m=120 classes=8 cclen=97 t=1322s
[00:47:34] it=396234 colorings=274400 lazy-girth=186495 last: m=120 classes=8 cclen=95 t=1323s
[00:47:35] it=396481 colorings=274600 lazy-girth=186549 last: m=120 classes=8 cclen=96 t=1324s
[00:47:36] it=396744 colorings=274800 lazy-girth=186628 last: m=120 classes=8 cclen=97 t=1325s
[00:47:37] it=396985 colorings=275000 lazy-girth=186673 last: m=130 classes=9 cclen=93 t=1326s
[00:47:38] it=397223 colorings=275200 lazy-girth=186713 last: m=120 classes=8 cclen=97 t=1327s
[00:47:39] it=397490 colorings=275400 lazy-girth=186794 last: m=130 classes=9 cclen=92 t=1328s
[00:47:40] it=397739 colorings=275600 lazy-girth=186847 last: m=120 classes=8 cclen=93 t=1329s
[00:47:41] it=397981 colorings=275800 lazy-girth=186895 last: m=120 classes=8 cclen=97 t=1330s
[00:47:42] it=398226 colorings=276000 lazy-girth=186942 last: m=120 classes=8 cclen=94 t=1331s
[00:47:43] it=398476 colorings=276200 lazy-girth=186996 last: m=120 classes=8 cclen=93 t=1332s
[00:47:44] it=398710 colorings=276400 lazy-girth=187031 last: m=120 classes=8 cclen=96 t=1333s
[00:47:45] it=398964 colorings=276600 lazy-girth=187093 last: m=120 classes=8 cclen=95 t=1334s
[00:47:46] it=399208 colorings=276800 lazy-girth=187140 last: m=120 classes=8 cclen=97 t=1335s
[00:47:47] it=399440 colorings=277000 lazy-girth=187176 last: m=120 classes=8 cclen=97 t=1336s
[00:47:48] it=399669 colorings=277200 lazy-girth=187207 last: m=120 classes=8 cclen=92 t=1337s
[00:47:49] it=399890 colorings=277400 lazy-girth=187229 last: m=120 classes=8 cclen=97 t=1338s
[00:47:49] it=400114 colorings=277600 lazy-girth=187254 last: m=120 classes=8 cclen=97 t=1338s
[00:47:50] it=400356 colorings=277800 lazy-girth=187300 last: m=120 classes=8 cclen=96 t=1339s
[00:47:51] it=400595 colorings=278000 lazy-girth=187341 last: m=120 classes=8 cclen=92 t=1340s
[00:47:52] it=400856 colorings=278200 lazy-girth=187409 last: m=120 classes=8 cclen=95 t=1341s
[00:47:53] it=401106 colorings=278400 lazy-girth=187467 last: m=120 classes=8 cclen=96 t=1342s
[00:47:54] it=401342 colorings=278600 lazy-girth=187505 last: m=120 classes=8 cclen=96 t=1343s
[00:47:55] it=401589 colorings=278800 lazy-girth=187559 last: m=130 classes=9 cclen=95 t=1344s
[00:47:55] it=401821 colorings=279000 lazy-girth=187596 last: m=120 classes=8 cclen=96 t=1345s
[00:47:56] it=402043 colorings=279200 lazy-girth=187622 last: m=120 classes=8 cclen=97 t=1345s
[00:47:57] it=402311 colorings=279400 lazy-girth=187698 last: m=120 classes=8 cclen=97 t=1346s
[00:47:58] it=402538 colorings=279600 lazy-girth=187728 last: m=120 classes=8 cclen=96 t=1347s
[00:47:59] it=402773 colorings=279800 lazy-girth=187764 last: m=120 classes=8 cclen=95 t=1348s
[00:48:00] it=403000 colorings=280000 lazy-girth=187792 last: m=120 classes=8 cclen=94 t=1349s
[00:48:00] it=403223 colorings=280200 lazy-girth=187816 last: m=130 classes=9 cclen=96 t=1350s
[00:48:01] it=403440 colorings=280400 lazy-girth=187833 last: m=120 classes=8 cclen=96 t=1350s
[00:48:02] it=403661 colorings=280600 lazy-girth=187854 last: m=120 classes=8 cclen=86 t=1351s
[00:48:03] it=403894 colorings=280800 lazy-girth=187887 last: m=120 classes=8 cclen=97 t=1352s
[00:48:04] it=404112 colorings=281000 lazy-girth=187905 last: m=120 classes=8 cclen=96 t=1353s
[00:48:04] it=404347 colorings=281200 lazy-girth=187943 last: m=120 classes=8 cclen=89 t=1354s
[00:48:05] it=404568 colorings=281400 lazy-girth=187964 last: m=120 classes=8 cclen=97 t=1354s
[00:48:06] it=404780 colorings=281600 lazy-girth=187976 last: m=130 classes=9 cclen=95 t=1355s
[00:48:07] it=404987 colorings=281800 lazy-girth=187985 last: m=120 classes=8 cclen=97 t=1357s
[00:48:08] it=405203 colorings=282000 lazy-girth=188002 last: m=120 classes=8 cclen=93 t=1357s
[00:48:09] it=405425 colorings=282200 lazy-girth=188025 last: m=120 classes=8 cclen=92 t=1358s
[00:48:10] it=405654 colorings=282400 lazy-girth=188055 last: m=120 classes=8 cclen=95 t=1359s
[00:48:11] it=405888 colorings=282600 lazy-girth=188091 last: m=120 classes=8 cclen=95 t=1360s
[00:48:11] it=406127 colorings=282800 lazy-girth=188131 last: m=120 classes=8 cclen=97 t=1361s
[00:48:12] it=406370 colorings=283000 lazy-girth=188175 last: m=120 classes=8 cclen=96 t=1362s
[00:48:13] it=406602 colorings=283200 lazy-girth=188208 last: m=120 classes=8 cclen=97 t=1362s
[00:48:14] it=406824 colorings=283400 lazy-girth=188232 last: m=130 classes=9 cclen=95 t=1363s
[00:48:15] it=407050 colorings=283600 lazy-girth=188263 last: m=120 classes=8 cclen=96 t=1364s
[00:48:16] it=407275 colorings=283800 lazy-girth=188289 last: m=130 classes=9 cclen=95 t=1365s
[00:48:17] it=407494 colorings=284000 lazy-girth=188308 last: m=130 classes=9 cclen=94 t=1366s
[00:48:17] it=407727 colorings=284200 lazy-girth=188344 last: m=120 classes=8 cclen=95 t=1367s
[00:48:18] it=407942 colorings=284400 lazy-girth=188359 last: m=120 classes=8 cclen=95 t=1367s
[00:48:19] it=408158 colorings=284600 lazy-girth=188375 last: m=120 classes=8 cclen=93 t=1368s
[00:48:20] it=408379 colorings=284800 lazy-girth=188401 last: m=120 classes=8 cclen=96 t=1369s
[00:48:21] it=408609 colorings=285000 lazy-girth=188433 last: m=120 classes=8 cclen=93 t=1370s
[00:48:21] it=408840 colorings=285200 lazy-girth=188466 last: m=120 classes=8 cclen=96 t=1371s
[00:48:22] it=409071 colorings=285400 lazy-girth=188503 last: m=120 classes=8 cclen=96 t=1372s
[00:48:23] it=409289 colorings=285600 lazy-girth=188523 last: m=130 classes=9 cclen=95 t=1372s
[00:48:24] it=409509 colorings=285800 lazy-girth=188545 last: m=120 classes=8 cclen=95 t=1373s
[00:48:25] it=409744 colorings=286000 lazy-girth=188588 last: m=120 classes=8 cclen=95 t=1374s
[00:48:26] it=409992 colorings=286200 lazy-girth=188639 last: m=120 classes=8 cclen=96 t=1375s
[00:48:26] it=410221 colorings=286400 lazy-girth=188668 last: m=130 classes=9 cclen=94 t=1376s
[00:48:27] it=410444 colorings=286600 lazy-girth=188691 last: m=130 classes=9 cclen=94 t=1376s
[00:48:28] it=410674 colorings=286800 lazy-girth=188721 last: m=120 classes=8 cclen=96 t=1377s
[00:48:29] it=410894 colorings=287000 lazy-girth=188741 last: m=120 classes=8 cclen=97 t=1378s
[00:48:30] it=411114 colorings=287200 lazy-girth=188761 last: m=120 classes=8 cclen=96 t=1379s
[00:48:30] it=411338 colorings=287400 lazy-girth=188786 last: m=120 classes=8 cclen=93 t=1380s
[00:48:31] it=411553 colorings=287600 lazy-girth=188801 last: m=130 classes=9 cclen=92 t=1380s
[00:48:32] it=411783 colorings=287800 lazy-girth=188833 last: m=120 classes=8 cclen=94 t=1382s
[00:48:33] it=412006 colorings=288000 lazy-girth=188857 last: m=130 classes=9 cclen=90 t=1382s
[00:48:34] it=412230 colorings=288200 lazy-girth=188881 last: m=120 classes=8 cclen=96 t=1383s
[00:48:35] it=412463 colorings=288400 lazy-girth=188917 last: m=120 classes=8 cclen=95 t=1384s
[00:48:36] it=412704 colorings=288600 lazy-girth=188963 last: m=120 classes=8 cclen=97 t=1385s
[00:48:37] it=412927 colorings=288800 lazy-girth=188987 last: m=120 classes=8 cclen=92 t=1386s
[00:48:37] it=413153 colorings=289000 lazy-girth=189013 last: m=120 classes=8 cclen=91 t=1387s
[00:48:39] it=413376 colorings=289200 lazy-girth=189036 last: m=120 classes=8 cclen=97 t=1388s
[00:48:40] it=413601 colorings=289400 lazy-girth=189061 last: m=120 classes=8 cclen=97 t=1389s
[00:48:40] it=413850 colorings=289600 lazy-girth=189111 last: m=120 classes=8 cclen=97 t=1390s
[00:48:41] it=414086 colorings=289800 lazy-girth=189147 last: m=120 classes=8 cclen=91 t=1390s
[00:48:42] it=414318 colorings=290000 lazy-girth=189179 last: m=120 classes=8 cclen=96 t=1391s
[00:48:43] it=414548 colorings=290200 lazy-girth=189210 last: m=130 classes=9 cclen=95 t=1392s
[00:48:44] it=414767 colorings=290400 lazy-girth=189229 last: m=120 classes=8 cclen=96 t=1393s
[00:48:45] it=415004 colorings=290600 lazy-girth=189267 last: m=120 classes=8 cclen=95 t=1394s
[00:48:46] it=415259 colorings=290800 lazy-girth=189322 last: m=120 classes=8 cclen=95 t=1395s
[00:48:47] it=415472 colorings=291000 lazy-girth=189335 last: m=120 classes=8 cclen=96 t=1396s
[00:48:48] it=415693 colorings=291200 lazy-girth=189356 last: m=130 classes=9 cclen=90 t=1397s
[00:48:49] it=415921 colorings=291400 lazy-girth=189384 last: m=120 classes=8 cclen=95 t=1398s
[00:48:50] it=416144 colorings=291600 lazy-girth=189408 last: m=120 classes=8 cclen=97 t=1399s
[00:48:52] it=416364 colorings=291800 lazy-girth=189428 last: m=130 classes=9 cclen=94 t=1401s
[00:48:53] it=416586 colorings=292000 lazy-girth=189451 last: m=120 classes=8 cclen=96 t=1402s
[00:48:54] it=416807 colorings=292200 lazy-girth=189472 last: m=130 classes=9 cclen=95 t=1403s
[00:48:55] it=417032 colorings=292400 lazy-girth=189497 last: m=120 classes=8 cclen=92 t=1404s
[00:48:56] it=417248 colorings=292600 lazy-girth=189513 last: m=120 classes=8 cclen=97 t=1405s
[00:48:57] it=417468 colorings=292800 lazy-girth=189533 last: m=120 classes=8 cclen=97 t=1406s
[00:48:58] it=417692 colorings=293000 lazy-girth=189557 last: m=120 classes=8 cclen=93 t=1407s
[00:48:58] it=417912 colorings=293200 lazy-girth=189577 last: m=120 classes=8 cclen=95 t=1408s
[00:48:59] it=418129 colorings=293400 lazy-girth=189594 last: m=120 classes=8 cclen=97 t=1409s
[00:49:00] it=418351 colorings=293600 lazy-girth=189616 last: m=130 classes=9 cclen=96 t=1409s
[00:49:02] it=418559 colorings=293800 lazy-girth=189624 last: m=120 classes=8 cclen=96 t=1411s
[00:49:03] it=418785 colorings=294000 lazy-girth=189650 last: m=120 classes=8 cclen=97 t=1412s
[00:49:04] it=419020 colorings=294200 lazy-girth=189689 last: m=120 classes=8 cclen=96 t=1413s
[00:49:05] it=419248 colorings=294400 lazy-girth=189717 last: m=120 classes=8 cclen=97 t=1414s
[00:49:06] it=419478 colorings=294600 lazy-girth=189747 last: m=120 classes=8 cclen=96 t=1415s
[00:49:07] it=419716 colorings=294800 lazy-girth=189786 last: m=120 classes=8 cclen=95 t=1416s
[00:49:08] it=419943 colorings=295000 lazy-girth=189814 last: m=120 classes=8 cclen=96 t=1418s
[00:49:09] it=420170 colorings=295200 lazy-girth=189841 last: m=120 classes=8 cclen=97 t=1419s
[00:49:10] it=420391 colorings=295400 lazy-girth=189863 last: m=120 classes=8 cclen=97 t=1419s
[00:49:11] it=420613 colorings=295600 lazy-girth=189885 last: m=120 classes=8 cclen=74 t=1420s
[00:49:13] it=420842 colorings=295800 lazy-girth=189915 last: m=130 classes=9 cclen=95 t=1422s
[00:49:14] it=421078 colorings=296000 lazy-girth=189953 last: m=120 classes=8 cclen=96 t=1423s
[00:49:15] it=421313 colorings=296200 lazy-girth=189988 last: m=120 classes=8 cclen=95 t=1424s
[00:49:16] it=421543 colorings=296400 lazy-girth=190019 last: m=130 classes=9 cclen=95 t=1425s
[00:49:17] it=421756 colorings=296600 lazy-girth=190032 last: m=120 classes=8 cclen=97 t=1426s
[00:49:19] it=421974 colorings=296800 lazy-girth=190050 last: m=120 classes=8 cclen=97 t=1428s
[00:49:20] it=422199 colorings=297000 lazy-girth=190075 last: m=120 classes=8 cclen=96 t=1429s
[00:49:21] it=422429 colorings=297200 lazy-girth=190106 last: m=120 classes=8 cclen=96 t=1430s
[00:49:22] it=422692 colorings=297400 lazy-girth=190176 last: m=120 classes=8 cclen=94 t=1431s
[00:49:23] it=422918 colorings=297600 lazy-girth=190203 last: m=120 classes=8 cclen=94 t=1432s
[00:49:24] it=423144 colorings=297800 lazy-girth=190230 last: m=120 classes=8 cclen=97 t=1433s
[00:49:25] it=423371 colorings=298000 lazy-girth=190257 last: m=120 classes=8 cclen=97 t=1434s
[00:49:26] it=423612 colorings=298200 lazy-girth=190298 last: m=120 classes=8 cclen=97 t=1435s
[00:49:28] it=423857 colorings=298400 lazy-girth=190346 last: m=120 classes=8 cclen=97 t=1437s
[00:49:29] it=424091 colorings=298600 lazy-girth=190383 last: m=120 classes=8 cclen=96 t=1438s
[00:49:30] it=424323 colorings=298800 lazy-girth=190422 last: m=120 classes=8 cclen=97 t=1439s
[00:49:31] it=424553 colorings=299000 lazy-girth=190453 last: m=130 classes=9 cclen=95 t=1440s
[00:49:32] it=424790 colorings=299200 lazy-girth=190494 last: m=120 classes=8 cclen=96 t=1441s
[00:49:33] it=425034 colorings=299400 lazy-girth=190540 last: m=130 classes=9 cclen=93 t=1442s
[00:49:34] it=425261 colorings=299600 lazy-girth=190569 last: m=120 classes=8 cclen=96 t=1443s
[00:49:35] it=425480 colorings=299800 lazy-girth=190592 last: m=130 classes=9 cclen=94 t=1444s
[00:49:36] it=425725 colorings=300000 lazy-girth=190641 last: m=120 classes=8 cclen=96 t=1445s
[00:49:37] it=425962 colorings=300200 lazy-girth=190680 last: m=120 classes=8 cclen=96 t=1446s
[00:49:38] it=426179 colorings=300400 lazy-girth=190699 last: m=120 classes=8 cclen=96 t=1447s
[00:49:39] it=426409 colorings=300600 lazy-girth=190730 last: m=120 classes=8 cclen=96 t=1449s
[00:49:40] it=426634 colorings=300800 lazy-girth=190755 last: m=120 classes=8 cclen=95 t=1450s
[00:49:42] it=426862 colorings=301000 lazy-girth=190783 last: m=120 classes=8 cclen=97 t=1451s
[00:49:43] it=427084 colorings=301200 lazy-girth=190805 last: m=120 classes=8 cclen=97 t=1452s
[00:49:44] it=427313 colorings=301400 lazy-girth=190837 last: m=120 classes=8 cclen=96 t=1453s
[00:49:45] it=427552 colorings=301600 lazy-girth=190880 last: m=120 classes=8 cclen=97 t=1454s
[00:49:46] it=427795 colorings=301800 lazy-girth=190928 last: m=120 classes=8 cclen=96 t=1455s
[00:49:47] it=428018 colorings=302000 lazy-girth=190953 last: m=120 classes=8 cclen=97 t=1456s
[00:49:48] it=428246 colorings=302200 lazy-girth=190983 last: m=130 classes=9 cclen=82 t=1457s
[00:49:49] it=428469 colorings=302400 lazy-girth=191007 last: m=120 classes=8 cclen=95 t=1458s
[00:49:50] it=428703 colorings=302600 lazy-girth=191043 last: m=120 classes=8 cclen=97 t=1459s
[00:49:51] it=428930 colorings=302800 lazy-girth=191070 last: m=120 classes=8 cclen=96 t=1460s
[00:49:52] it=429147 colorings=303000 lazy-girth=191087 last: m=120 classes=8 cclen=92 t=1461s
[00:49:53] it=429387 colorings=303200 lazy-girth=191129 last: m=120 classes=8 cclen=96 t=1463s
[00:49:54] it=429618 colorings=303400 lazy-girth=191160 last: m=120 classes=8 cclen=95 t=1464s
[00:49:55] it=429834 colorings=303600 lazy-girth=191176 last: m=120 classes=8 cclen=96 t=1465s
[00:49:56] it=430058 colorings=303800 lazy-girth=191200 last: m=120 classes=8 cclen=94 t=1466s
[00:49:57] it=430275 colorings=304000 lazy-girth=191217 last: m=120 classes=8 cclen=97 t=1467s
[00:49:58] it=430485 colorings=304200 lazy-girth=191227 last: m=130 classes=9 cclen=94 t=1468s
[00:50:00] it=430707 colorings=304400 lazy-girth=191250 last: m=120 classes=8 cclen=92 t=1469s
[00:50:01] it=430925 colorings=304600 lazy-girth=191268 last: m=120 classes=8 cclen=97 t=1470s
[00:50:02] it=431144 colorings=304800 lazy-girth=191287 last: m=120 classes=8 cclen=95 t=1471s
[00:50:04] it=431377 colorings=305000 lazy-girth=191325 last: m=120 classes=8 cclen=97 t=1473s
[00:50:05] it=431599 colorings=305200 lazy-girth=191347 last: m=120 classes=8 cclen=96 t=1474s
[00:50:07] it=431819 colorings=305400 lazy-girth=191367 last: m=120 classes=8 cclen=95 t=1476s
[00:50:08] it=432032 colorings=305600 lazy-girth=191380 last: m=120 classes=8 cclen=94 t=1477s
[00:50:09] it=432269 colorings=305800 lazy-girth=191420 last: m=120 classes=8 cclen=95 t=1478s
[00:50:10] it=432499 colorings=306000 lazy-girth=191452 last: m=120 classes=8 cclen=96 t=1479s
[00:50:11] it=432727 colorings=306200 lazy-girth=191480 last: m=120 classes=8 cclen=97 t=1480s
[00:50:12] it=432943 colorings=306400 lazy-girth=191496 last: m=120 classes=8 cclen=97 t=1482s
[00:50:14] it=433167 colorings=306600 lazy-girth=191520 last: m=120 classes=8 cclen=96 t=1483s
[00:50:15] it=433389 colorings=306800 lazy-girth=191542 last: m=120 classes=8 cclen=93 t=1484s
[00:50:16] it=433623 colorings=307000 lazy-girth=191577 last: m=120 classes=8 cclen=97 t=1485s
[00:50:16] it=433843 colorings=307200 lazy-girth=191598 last: m=120 classes=8 cclen=95 t=1486s
[00:50:17] it=434071 colorings=307400 lazy-girth=191626 last: m=120 classes=8 cclen=97 t=1486s
[00:50:18] it=434296 colorings=307600 lazy-girth=191651 last: m=120 classes=8 cclen=97 t=1487s
[00:50:19] it=434517 colorings=307800 lazy-girth=191672 last: m=120 classes=8 cclen=94 t=1489s
[00:50:21] it=434743 colorings=308000 lazy-girth=191698 last: m=120 classes=8 cclen=94 t=1490s
[00:50:22] it=434960 colorings=308200 lazy-girth=191715 last: m=120 classes=8 cclen=96 t=1491s
[00:50:22] it=435170 colorings=308400 lazy-girth=191725 last: m=120 classes=8 cclen=95 t=1492s
[00:50:24] it=435391 colorings=308600 lazy-girth=191746 last: m=120 classes=8 cclen=97 t=1493s
[00:50:25] it=435626 colorings=308800 lazy-girth=191782 last: m=120 classes=8 cclen=97 t=1494s
[00:50:26] it=435834 colorings=309000 lazy-girth=191790 last: m=120 classes=8 cclen=95 t=1495s
[00:50:27] it=436058 colorings=309200 lazy-girth=191814 last: m=120 classes=8 cclen=97 t=1497s
[00:50:29] it=436284 colorings=309400 lazy-girth=191840 last: m=120 classes=8 cclen=97 t=1498s
[00:50:30] it=436496 colorings=309600 lazy-girth=191852 last: m=120 classes=8 cclen=95 t=1499s
[00:50:31] it=436717 colorings=309800 lazy-girth=191873 last: m=120 classes=8 cclen=74 t=1500s
[00:50:32] it=436945 colorings=310000 lazy-girth=191903 last: m=120 classes=8 cclen=96 t=1501s
[00:50:33] it=437177 colorings=310200 lazy-girth=191937 last: m=130 classes=9 cclen=96 t=1502s
[00:50:34] it=437394 colorings=310400 lazy-girth=191954 last: m=120 classes=8 cclen=96 t=1503s
[00:50:35] it=437616 colorings=310600 lazy-girth=191977 last: m=120 classes=8 cclen=94 t=1504s
[00:50:36] it=437838 colorings=310800 lazy-girth=191999 last: m=120 classes=8 cclen=97 t=1505s
[00:50:38] it=438070 colorings=311000 lazy-girth=192031 last: m=120 classes=8 cclen=96 t=1507s
[00:50:39] it=438306 colorings=311200 lazy-girth=192068 last: m=130 classes=9 cclen=94 t=1508s
[00:50:40] it=438526 colorings=311400 lazy-girth=192088 last: m=120 classes=8 cclen=95 t=1510s
[00:50:41] it=438746 colorings=311600 lazy-girth=192108 last: m=120 classes=8 cclen=92 t=1511s
[00:50:42] it=438967 colorings=311800 lazy-girth=192129 last: m=120 classes=8 cclen=92 t=1512s
[00:50:44] it=439183 colorings=312000 lazy-girth=192145 last: m=120 classes=8 cclen=97 t=1513s
[00:50:45] it=439410 colorings=312200 lazy-girth=192172 last: m=120 classes=8 cclen=97 t=1514s
[00:50:46] it=439634 colorings=312400 lazy-girth=192197 last: m=130 classes=9 cclen=96 t=1515s
[00:50:48] it=439863 colorings=312600 lazy-girth=192227 last: m=120 classes=8 cclen=92 t=1517s
[00:50:49] it=440086 colorings=312800 lazy-girth=192250 last: m=120 classes=8 cclen=97 t=1518s
[00:50:51] it=440398 colorings=313000 lazy-girth=192418 last: m=130 classes=9 cclen=87 t=1520s
[00:50:52] it=440669 colorings=313200 lazy-girth=192502 last: m=120 classes=8 cclen=97 t=1521s
[00:50:53] it=440919 colorings=313400 lazy-girth=192558 last: m=120 classes=8 cclen=97 t=1522s
[00:50:54] it=441179 colorings=313600 lazy-girth=192634 last: m=120 classes=8 cclen=96 t=1523s
[00:50:55] it=441437 colorings=313800 lazy-girth=192700 last: m=130 classes=9 cclen=94 t=1524s
[00:50:56] it=441713 colorings=314000 lazy-girth=192785 last: m=130 classes=9 cclen=88 t=1525s
[00:50:58] it=442027 colorings=314200 lazy-girth=192918 last: m=120 classes=8 cclen=96 t=1527s
[00:50:59] it=442342 colorings=314400 lazy-girth=193062 last: m=120 classes=8 cclen=92 t=1528s
[00:51:00] it=442665 colorings=314600 lazy-girth=193217 last: m=130 classes=9 cclen=95 t=1529s
[00:51:01] it=443029 colorings=314800 lazy-girth=193444 last: m=120 classes=8 cclen=95 t=1531s
[00:51:03] it=443389 colorings=315000 lazy-girth=193660 last: m=130 classes=9 cclen=94 t=1532s
[00:51:04] it=443746 colorings=315200 lazy-girth=193868 last: m=130 classes=9 cclen=90 t=1533s
[00:51:05] it=444181 colorings=315400 lazy-girth=194185 last: m=120 classes=8 cclen=96 t=1534s
[00:51:06] it=444545 colorings=315600 lazy-girth=194401 last: m=120 classes=8 cclen=96 t=1535s
[00:51:07] it=444827 colorings=315800 lazy-girth=194487 last: m=130 classes=9 cclen=94 t=1536s
[00:51:08] it=445035 colorings=316000 lazy-girth=194496 last: m=120 classes=8 cclen=91 t=1537s
[00:51:09] it=445288 colorings=316200 lazy-girth=194552 last: m=130 classes=9 cclen=93 t=1538s
[00:51:10] it=445533 colorings=316400 lazy-girth=194600 last: m=110 classes=8 cclen=96 t=1539s
[00:51:11] it=445746 colorings=316600 lazy-girth=194614 last: m=130 classes=9 cclen=88 t=1540s
[00:51:12] it=446003 colorings=316800 lazy-girth=194675 last: m=130 classes=9 cclen=95 t=1541s
[00:51:13] it=446259 colorings=317000 lazy-girth=194735 last: m=130 classes=9 cclen=95 t=1542s
[00:51:14] it=446488 colorings=317200 lazy-girth=194771 last: m=120 classes=8 cclen=93 t=1543s
[00:51:15] it=446729 colorings=317400 lazy-girth=194816 last: m=120 classes=9 cclen=92 t=1544s
[00:51:15] it=446976 colorings=317600 lazy-girth=194863 last: m=120 classes=8 cclen=96 t=1545s
[00:51:16] it=447220 colorings=317800 lazy-girth=194911 last: m=120 classes=9 cclen=96 t=1546s
[00:51:17] it=447445 colorings=318000 lazy-girth=194941 last: m=120 classes=8 cclen=96 t=1546s
[00:51:18] it=447663 colorings=318200 lazy-girth=194961 last: m=130 classes=9 cclen=96 t=1547s
[00:51:19] it=447900 colorings=318400 lazy-girth=195004 last: m=120 classes=8 cclen=96 t=1548s
[00:51:20] it=448140 colorings=318600 lazy-girth=195052 last: m=120 classes=8 cclen=96 t=1549s
[00:51:21] it=448394 colorings=318800 lazy-girth=195114 last: m=130 classes=9 cclen=91 t=1550s
[00:51:22] it=448616 colorings=319000 lazy-girth=195139 last: m=130 classes=9 cclen=93 t=1551s
[00:51:23] it=448862 colorings=319200 lazy-girth=195191 last: m=130 classes=9 cclen=96 t=1552s
[00:51:24] it=449124 colorings=319400 lazy-girth=195268 last: m=120 classes=8 cclen=97 t=1553s
[00:51:25] it=449346 colorings=319600 lazy-girth=195291 last: m=120 classes=8 cclen=85 t=1554s
[00:51:26] it=449620 colorings=319800 lazy-girth=195373 last: m=120 classes=8 cclen=96 t=1555s
[00:51:27] it=449889 colorings=320000 lazy-girth=195451 last: m=120 classes=9 cclen=96 t=1556s
[00:51:28] it=450136 colorings=320200 lazy-girth=195499 last: m=120 classes=8 cclen=96 t=1557s
[00:51:29] it=450399 colorings=320400 lazy-girth=195574 last: m=130 classes=9 cclen=94 t=1558s
[00:51:30] it=450634 colorings=320600 lazy-girth=195612 last: m=130 classes=9 cclen=92 t=1559s
[00:51:31] it=450890 colorings=320800 lazy-girth=195672 last: m=120 classes=8 cclen=97 t=1560s
[00:51:32] it=451143 colorings=321000 lazy-girth=195729 last: m=120 classes=8 cclen=96 t=1561s
[00:51:33] it=451419 colorings=321200 lazy-girth=195823 last: m=130 classes=9 cclen=84 t=1562s
[00:51:34] it=451732 colorings=321400 lazy-girth=195975 last: m=120 classes=8 cclen=94 t=1563s
[00:51:35] it=452064 colorings=321600 lazy-girth=196137 last: m=120 classes=8 cclen=97 t=1564s
[00:51:36] it=452315 colorings=321800 lazy-girth=196194 last: m=130 classes=9 cclen=94 t=1565s
[00:51:37] it=452548 colorings=322000 lazy-girth=196230 last: m=130 classes=9 cclen=93 t=1566s
[00:51:38] it=452782 colorings=322200 lazy-girth=196268 last: m=120 classes=8 cclen=97 t=1567s
[00:51:39] it=453024 colorings=322400 lazy-girth=196314 last: m=120 classes=8 cclen=95 t=1568s
[00:51:40] it=453286 colorings=322600 lazy-girth=196382 last: m=120 classes=8 cclen=91 t=1569s
[00:51:41] it=453541 colorings=322800 lazy-girth=196444 last: m=130 classes=9 cclen=85 t=1570s
[00:51:42] it=453773 colorings=323000 lazy-girth=196476 last: m=130 classes=9 cclen=91 t=1571s
[00:51:43] it=454038 colorings=323200 lazy-girth=196544 last: m=120 classes=8 cclen=80 t=1572s
[00:51:43] it=454261 colorings=323400 lazy-girth=196567 last: m=130 classes=9 cclen=96 t=1573s
[00:51:44] it=454490 colorings=323600 lazy-girth=196597 last: m=130 classes=9 cclen=94 t=1573s
[00:51:45] it=454721 colorings=323800 lazy-girth=196634 last: m=120 classes=9 cclen=94 t=1574s
[00:51:46] it=454977 colorings=324000 lazy-girth=196690 last: m=120 classes=8 cclen=96 t=1575s
[00:52:00] it=455221 colorings=324200 lazy-girth=196735 last: m=130 classes=9 cclen=93 t=1589s
[00:52:01] it=455487 colorings=324400 lazy-girth=196815 last: m=130 classes=9 cclen=91 t=1590s
[00:52:04] it=455858 colorings=324600 lazy-girth=197045 last: m=130 classes=9 cclen=95 t=1593s
[00:52:05] it=456147 colorings=324800 lazy-girth=197167 last: m=130 classes=9 cclen=96 t=1594s
[00:52:06] it=456424 colorings=325000 lazy-girth=197257 last: m=130 classes=10 cclen=93 t=1595s
[00:52:07] it=456711 colorings=325200 lazy-girth=197365 last: m=130 classes=9 cclen=95 t=1596s
[00:52:08] it=456974 colorings=325400 lazy-girth=197444 last: m=120 classes=8 cclen=95 t=1597s
[00:52:09] it=457263 colorings=325600 lazy-girth=197550 last: m=120 classes=8 cclen=93 t=1598s
[00:52:10] it=457539 colorings=325800 lazy-girth=197638 last: m=120 classes=8 cclen=94 t=1599s
[00:52:11] it=457831 colorings=326000 lazy-girth=197747 last: m=120 classes=8 cclen=91 t=1600s
[00:52:12] it=458108 colorings=326200 lazy-girth=197850 last: m=120 classes=8 cclen=97 t=1601s
[00:52:13] it=458342 colorings=326400 lazy-girth=197929 last: m=120 classes=8 cclen=97 t=1602s
[00:52:14] it=458659 colorings=326600 lazy-girth=198151 last: m=120 classes=8 cclen=91 t=1603s
[00:52:15] it=458954 colorings=326800 lazy-girth=198333 last: m=120 classes=8 cclen=96 t=1604s
[00:52:16] it=459255 colorings=327000 lazy-girth=198493 last: m=130 classes=10 cclen=92 t=1605s
[00:52:17] it=459552 colorings=327200 lazy-girth=198666 last: m=120 classes=8 cclen=92 t=1606s
[00:52:18] it=459840 colorings=327400 lazy-girth=198828 last: m=120 classes=8 cclen=94 t=1607s
[00:52:19] it=460105 colorings=327600 lazy-girth=198942 last: m=120 classes=8 cclen=97 t=1608s
[00:52:20] it=460395 colorings=327800 lazy-girth=199085 last: m=120 classes=8 cclen=97 t=1609s
[00:52:21] it=460676 colorings=328000 lazy-girth=199196 last: m=130 classes=9 cclen=95 t=1610s
[00:52:22] it=460961 colorings=328200 lazy-girth=199316 last: m=130 classes=9 cclen=95 t=1612s
[00:52:23] it=461246 colorings=328400 lazy-girth=199429 last: m=130 classes=10 cclen=95 t=1613s
[00:52:24] it=461534 colorings=328600 lazy-girth=199543 last: m=130 classes=10 cclen=90 t=1614s
[00:52:26] it=461807 colorings=328800 lazy-girth=199625 last: m=120 classes=9 cclen=95 t=1615s
[00:52:27] it=462074 colorings=329000 lazy-girth=199704 last: m=120 classes=8 cclen=93 t=1616s
[00:52:28] it=462310 colorings=329200 lazy-girth=199743 last: m=110 classes=8 cclen=95 t=1617s
[00:52:29] it=462549 colorings=329400 lazy-girth=199784 last: m=130 classes=9 cclen=96 t=1618s
[00:52:30] it=462804 colorings=329600 lazy-girth=199885 last: m=130 classes=9 cclen=82 t=1619s
[00:52:31] it=463058 colorings=329800 lazy-girth=199949 last: m=120 classes=8 cclen=97 t=1620s
[00:52:32] it=463296 colorings=330000 lazy-girth=199992 last: m=120 classes=8 cclen=92 t=1621s
[00:52:32] it=463524 colorings=330200 lazy-girth=200023 last: m=120 classes=8 cclen=94 t=1622s
[00:52:33] it=463801 colorings=330400 lazy-girth=200112 last: m=120 classes=8 cclen=97 t=1623s
[00:52:34] it=464107 colorings=330600 lazy-girth=200246 last: m=120 classes=8 cclen=96 t=1624s
[00:52:35] it=464380 colorings=330800 lazy-girth=200329 last: m=120 classes=8 cclen=97 t=1624s
[00:52:36] it=464625 colorings=331000 lazy-girth=200400 last: m=120 classes=8 cclen=96 t=1625s
[00:52:37] it=464875 colorings=331200 lazy-girth=200477 last: m=120 classes=8 cclen=96 t=1626s
[00:52:38] it=465118 colorings=331400 lazy-girth=200545 last: m=120 classes=8 cclen=96 t=1627s
[00:52:39] it=465351 colorings=331600 lazy-girth=200595 last: m=120 classes=8 cclen=95 t=1628s
[00:52:40] it=465576 colorings=331800 lazy-girth=200634 last: m=120 classes=8 cclen=94 t=1629s
[00:52:41] it=465803 colorings=332000 lazy-girth=200679 last: m=120 classes=8 cclen=97 t=1630s
[00:52:41] it=466026 colorings=332200 lazy-girth=200715 last: m=120 classes=8 cclen=97 t=1631s
[00:52:42] it=466247 colorings=332400 lazy-girth=200745 last: m=120 classes=8 cclen=96 t=1631s
[00:52:43] it=466466 colorings=332600 lazy-girth=200770 last: m=120 classes=8 cclen=97 t=1632s
[00:52:44] it=466697 colorings=332800 lazy-girth=200810 last: m=120 classes=8 cclen=97 t=1633s
[00:52:45] it=466942 colorings=333000 lazy-girth=200867 last: m=120 classes=8 cclen=97 t=1634s
[00:52:45] it=467175 colorings=333200 lazy-girth=200901 last: m=120 classes=8 cclen=95 t=1635s
[00:52:46] it=467461 colorings=333400 lazy-girth=201002 last: m=130 classes=9 cclen=84 t=1636s
[00:52:47] it=467722 colorings=333600 lazy-girth=201097 last: m=120 classes=8 cclen=96 t=1637s
[00:52:48] it=467930 colorings=333800 lazy-girth=201107 last: m=130 classes=9 cclen=95 t=1637s
[00:52:49] it=468182 colorings=334000 lazy-girth=201169 last: m=120 classes=9 cclen=95 t=1638s
[00:52:50] it=468424 colorings=334200 lazy-girth=201214 last: m=130 classes=9 cclen=96 t=1639s
[00:52:51] it=468659 colorings=334400 lazy-girth=201253 last: m=120 classes=8 cclen=97 t=1640s
[00:52:52] it=468898 colorings=334600 lazy-girth=201293 last: m=120 classes=8 cclen=95 t=1641s
[00:52:53] it=469115 colorings=334800 lazy-girth=201311 last: m=120 classes=8 cclen=93 t=1642s
[00:52:54] it=469336 colorings=335000 lazy-girth=201337 last: m=120 classes=8 cclen=93 t=1643s
[00:52:54] it=469546 colorings=335200 lazy-girth=201348 last: m=120 classes=8 cclen=96 t=1644s
[00:52:55] it=469782 colorings=335400 lazy-girth=201387 last: m=130 classes=9 cclen=90 t=1644s
[00:52:56] it=470003 colorings=335600 lazy-girth=201418 last: m=120 classes=8 cclen=96 t=1646s
[00:52:57] it=470230 colorings=335800 lazy-girth=201451 last: m=110 classes=8 cclen=96 t=1646s
[00:52:58] it=470449 colorings=336000 lazy-girth=201471 last: m=110 classes=8 cclen=95 t=1647s
[00:52:59] it=470685 colorings=336200 lazy-girth=201512 last: m=130 classes=9 cclen=94 t=1648s
[00:53:00] it=470903 colorings=336400 lazy-girth=201531 last: m=120 classes=8 cclen=96 t=1649s
[00:53:01] it=471128 colorings=336600 lazy-girth=201561 last: m=120 classes=8 cclen=96 t=1650s
[00:53:02] it=471336 colorings=336800 lazy-girth=201572 last: m=130 classes=10 cclen=95 t=1651s
[00:53:03] it=471570 colorings=337000 lazy-girth=201608 last: m=130 classes=9 cclen=92 t=1652s
[00:53:04] it=471793 colorings=337200 lazy-girth=201633 last: m=120 classes=8 cclen=96 t=1653s
[00:53:05] it=472019 colorings=337400 lazy-girth=201662 last: m=130 classes=9 cclen=86 t=1654s
[00:53:06] it=472225 colorings=337600 lazy-girth=201669 last: m=130 classes=9 cclen=93 t=1655s
[00:53:07] it=472442 colorings=337800 lazy-girth=201690 last: m=130 classes=9 cclen=95 t=1656s
[00:53:08] it=472671 colorings=338000 lazy-girth=201721 last: m=130 classes=9 cclen=82 t=1657s
[00:53:09] it=472906 colorings=338200 lazy-girth=201762 last: m=110 classes=8 cclen=97 t=1658s
[00:53:10] it=473117 colorings=338400 lazy-girth=201775 last: m=120 classes=8 cclen=97 t=1659s
[00:53:11] it=473324 colorings=338600 lazy-girth=201782 last: m=120 classes=8 cclen=97 t=1660s
[00:53:12] it=473535 colorings=338800 lazy-girth=201796 last: m=120 classes=8 cclen=97 t=1661s
[00:53:13] it=473747 colorings=339000 lazy-girth=201810 last: m=130 classes=9 cclen=90 t=1662s
[00:53:13] it=473957 colorings=339200 lazy-girth=201822 last: m=130 classes=9 cclen=91 t=1663s
[00:53:14] it=474172 colorings=339400 lazy-girth=201841 last: m=120 classes=9 cclen=95 t=1664s
[00:53:15] it=474398 colorings=339600 lazy-girth=201867 last: m=120 classes=8 cclen=97 t=1665s
[00:53:16] it=474620 colorings=339800 lazy-girth=201890 last: m=120 classes=8 cclen=89 t=1665s
[00:53:17] it=474844 colorings=340000 lazy-girth=201917 last: m=110 classes=8 cclen=97 t=1666s
[00:53:18] it=475056 colorings=340200 lazy-girth=201933 last: m=110 classes=8 cclen=95 t=1667s
[00:53:19] it=475315 colorings=340400 lazy-girth=202005 last: m=130 classes=9 cclen=95 t=1668s
[00:53:20] it=475638 colorings=340600 lazy-girth=202155 last: m=130 classes=9 cclen=95 t=1669s
[00:53:21] it=475917 colorings=340800 lazy-girth=202245 last: m=120 classes=8 cclen=97 t=1670s
[00:53:22] it=476169 colorings=341000 lazy-girth=202305 last: m=120 classes=8 cclen=97 t=1671s
[00:53:23] it=476446 colorings=341200 lazy-girth=202390 last: m=120 classes=8 cclen=95 t=1672s
[00:53:24] it=476697 colorings=341400 lazy-girth=202441 last: m=120 classes=8 cclen=96 t=1673s
[00:53:25] it=476948 colorings=341600 lazy-girth=202497 last: m=130 classes=9 cclen=93 t=1674s
[00:53:26] it=477229 colorings=341800 lazy-girth=202595 last: m=120 classes=8 cclen=96 t=1675s
[00:53:27] it=477572 colorings=342000 lazy-girth=202787 last: m=130 classes=9 cclen=93 t=1676s
[00:53:28] it=477906 colorings=342200 lazy-girth=202970 last: m=120 classes=8 cclen=93 t=1677s
[00:53:29] it=478223 colorings=342400 lazy-girth=203123 last: m=120 classes=8 cclen=97 t=1678s
[00:53:30] it=478553 colorings=342600 lazy-girth=203307 last: m=120 classes=8 cclen=95 t=1680s
[00:53:32] it=478931 colorings=342800 lazy-girth=203559 last: m=120 classes=8 cclen=97 t=1681s
[00:53:33] it=479272 colorings=343000 lazy-girth=203739 last: m=120 classes=8 cclen=91 t=1682s
[00:53:35] it=479511 colorings=343200 lazy-girth=203778 last: m=120 classes=8 cclen=89 t=1684s
[00:53:35] it=479736 colorings=343400 lazy-girth=203805 last: m=120 classes=8 cclen=95 t=1685s
[00:53:37] it=479983 colorings=343600 lazy-girth=203858 last: m=120 classes=8 cclen=95 t=1686s
[00:53:38] it=480239 colorings=343800 lazy-girth=203915 last: m=130 classes=9 cclen=95 t=1687s
[00:53:39] it=480469 colorings=344000 lazy-girth=203945 last: m=120 classes=8 cclen=97 t=1688s
[00:53:39] it=480737 colorings=344200 lazy-girth=204019 last: m=120 classes=8 cclen=94 t=1689s
[00:53:40] it=480984 colorings=344400 lazy-girth=204074 last: m=130 classes=9 cclen=92 t=1690s
[00:53:41] it=481236 colorings=344600 lazy-girth=204130 last: m=120 classes=8 cclen=95 t=1691s
[00:53:42] it=481550 colorings=344800 lazy-girth=204269 last: m=120 classes=8 cclen=96 t=1692s
[00:53:44] it=481831 colorings=345000 lazy-girth=204366 last: m=120 classes=8 cclen=94 t=1693s
[00:53:45] it=482108 colorings=345200 lazy-girth=204455 last: m=120 classes=8 cclen=97 t=1694s
[00:53:46] it=482371 colorings=345400 lazy-girth=204531 last: m=130 classes=9 cclen=93 t=1695s
[00:53:47] it=482657 colorings=345600 lazy-girth=204630 last: m=120 classes=8 cclen=97 t=1696s
[00:53:48] it=482946 colorings=345800 lazy-girth=204728 last: m=120 classes=8 cclen=96 t=1697s
[00:53:49] it=483243 colorings=346000 lazy-girth=204842 last: m=130 classes=9 cclen=94 t=1698s
[00:53:50] it=483512 colorings=346200 lazy-girth=204927 last: m=120 classes=8 cclen=87 t=1699s
[00:53:51] it=483830 colorings=346400 lazy-girth=205073 last: m=120 classes=8 cclen=95 t=1700s
[00:53:52] it=484157 colorings=346600 lazy-girth=205240 last: m=130 classes=9 cclen=91 t=1702s
[00:53:54] it=484464 colorings=346800 lazy-girth=205359 last: m=130 classes=9 cclen=96 t=1703s
[00:53:55] it=484779 colorings=347000 lazy-girth=205497 last: m=120 classes=8 cclen=96 t=1704s
[00:53:56] it=485086 colorings=347200 lazy-girth=205619 last: m=120 classes=8 cclen=95 t=1705s
[00:53:57] it=485396 colorings=347400 lazy-girth=205740 last: m=130 classes=9 cclen=93 t=1706s
[00:53:58] it=485655 colorings=347600 lazy-girth=205808 last: m=120 classes=8 cclen=93 t=1707s
[00:53:59] it=485931 colorings=347800 lazy-girth=205889 last: m=120 classes=8 cclen=96 t=1709s
[00:54:00] it=486210 colorings=348000 lazy-girth=205969 last: m=120 classes=8 cclen=97 t=1710s
[00:54:01] it=486424 colorings=348200 lazy-girth=205984 last: m=120 classes=8 cclen=97 t=1711s
[00:54:02] it=486630 colorings=348400 lazy-girth=205990 last: m=120 classes=8 cclen=93 t=1712s
[00:54:03] it=486834 colorings=348600 lazy-girth=205995 last: m=120 classes=8 cclen=97 t=1713s
[00:54:04] it=487039 colorings=348800 lazy-girth=206004 last: m=120 classes=8 cclen=97 t=1713s
[00:54:05] it=487240 colorings=349000 lazy-girth=206006 last: m=120 classes=8 cclen=97 t=1714s
[00:54:06] it=487443 colorings=349200 lazy-girth=206012 last: m=120 classes=8 cclen=97 t=1715s
[00:54:07] it=487645 colorings=349400 lazy-girth=206015 last: m=120 classes=8 cclen=95 t=1716s
[00:54:07] it=487848 colorings=349600 lazy-girth=206021 last: m=120 classes=8 cclen=97 t=1717s
[00:54:09] it=488075 colorings=349800 lazy-girth=206066 last: m=120 classes=8 cclen=97 t=1718s
[00:54:10] it=488337 colorings=350000 lazy-girth=206168 last: m=120 classes=8 cclen=96 t=1720s
[00:54:11] it=488626 colorings=350200 lazy-girth=206280 last: m=120 classes=8 cclen=96 t=1721s
[00:54:12] it=488924 colorings=350400 lazy-girth=206395 last: m=120 classes=8 cclen=97 t=1722s
[00:54:13] it=489208 colorings=350600 lazy-girth=206489 last: m=120 classes=8 cclen=96 t=1723s
[00:54:14] it=489467 colorings=350800 lazy-girth=206562 last: m=120 classes=8 cclen=96 t=1723s
[00:54:15] it=489737 colorings=351000 lazy-girth=206646 last: m=120 classes=8 cclen=96 t=1724s
[00:54:16] it=489986 colorings=351200 lazy-girth=206704 last: m=130 classes=10 cclen=95 t=1725s
[00:54:17] it=490240 colorings=351400 lazy-girth=206773 last: m=120 classes=8 cclen=95 t=1726s
[00:54:18] it=490549 colorings=351600 lazy-girth=206911 last: m=120 classes=8 cclen=95 t=1727s
[00:54:19] it=490812 colorings=351800 lazy-girth=206990 last: m=120 classes=8 cclen=97 t=1728s
[00:54:21] it=491109 colorings=352000 lazy-girth=207120 last: m=120 classes=8 cclen=96 t=1730s
[00:54:22] it=491410 colorings=352200 lazy-girth=207243 last: m=130 classes=9 cclen=95 t=1731s
[00:54:23] it=491688 colorings=352400 lazy-girth=207326 last: m=120 classes=8 cclen=96 t=1732s
[00:54:24] it=492037 colorings=352600 lazy-girth=207563 last: m=120 classes=8 cclen=96 t=1733s
[00:54:25] it=492394 colorings=352800 lazy-girth=207774 last: m=130 classes=9 cclen=94 t=1734s
[00:54:27] it=492759 colorings=353000 lazy-girth=208002 last: m=120 classes=8 cclen=96 t=1736s
[00:54:28] it=493164 colorings=353200 lazy-girth=208274 last: m=130 classes=9 cclen=82 t=1737s
[00:54:29] it=493536 colorings=353400 lazy-girth=208521 last: m=120 classes=8 cclen=95 t=1738s
[00:54:30] it=493893 colorings=353600 lazy-girth=208747 last: m=120 classes=8 cclen=96 t=1740s
[00:54:32] it=494269 colorings=353800 lazy-girth=208993 last: m=120 classes=8 cclen=97 t=1741s
[00:54:33] it=494616 colorings=354000 lazy-girth=209190 last: m=130 classes=9 cclen=90 t=1742s
[00:54:34] it=494905 colorings=354200 lazy-girth=209296 last: m=130 classes=9 cclen=88 t=1743s
[00:54:35] it=495217 colorings=354400 lazy-girth=209432 last: m=120 classes=8 cclen=96 t=1744s
[00:54:36] it=495471 colorings=354600 lazy-girth=209490 last: m=120 classes=8 cclen=97 t=1745s
[00:54:37] it=495755 colorings=354800 lazy-girth=209593 last: m=120 classes=8 cclen=97 t=1747s
[00:54:38] it=496020 colorings=355000 lazy-girth=209662 last: m=120 classes=8 cclen=97 t=1747s
[00:54:39] it=496277 colorings=355200 lazy-girth=209721 last: m=120 classes=8 cclen=96 t=1748s
[00:54:40] it=496570 colorings=355400 lazy-girth=209823 last: m=130 classes=9 cclen=94 t=1749s
[00:54:41] it=496828 colorings=355600 lazy-girth=209883 last: m=130 classes=9 cclen=94 t=1750s
[00:54:42] it=497077 colorings=355800 lazy-girth=209934 last: m=120 classes=8 cclen=97 t=1751s
[00:54:43] it=497341 colorings=356000 lazy-girth=210001 last: m=120 classes=8 cclen=93 t=1752s
[00:54:44] it=497629 colorings=356200 lazy-girth=210096 last: m=130 classes=9 cclen=94 t=1753s
[00:54:45] it=497898 colorings=356400 lazy-girth=210173 last: m=120 classes=8 cclen=97 t=1754s
[00:54:46] it=498167 colorings=356600 lazy-girth=210247 last: m=130 classes=9 cclen=94 t=1755s
[00:54:47] it=498431 colorings=356800 lazy-girth=210315 last: m=120 classes=8 cclen=97 t=1756s
[00:54:48] it=498708 colorings=357000 lazy-girth=210404 last: m=120 classes=8 cclen=93 t=1757s
[00:54:49] it=499005 colorings=357200 lazy-girth=210509 last: m=130 classes=9 cclen=94 t=1758s
[00:54:50] it=499287 colorings=357400 lazy-girth=210600 last: m=120 classes=8 cclen=95 t=1759s
[00:54:51] it=499595 colorings=357600 lazy-girth=210727 last: m=120 classes=8 cclen=97 t=1760s
[00:54:52] it=499893 colorings=357800 lazy-girth=210835 last: m=120 classes=8 cclen=97 t=1761s
[00:54:53] it=500206 colorings=358000 lazy-girth=210966 last: m=120 classes=8 cclen=97 t=1762s
[00:54:54] it=500470 colorings=358200 lazy-girth=211036 last: m=120 classes=8 cclen=81 t=1763s
[00:54:55] it=500743 colorings=358400 lazy-girth=211113 last: m=130 classes=9 cclen=96 t=1764s
[00:54:56] it=501034 colorings=358600 lazy-girth=211214 last: m=130 classes=9 cclen=90 t=1765s
[00:54:57] it=501312 colorings=358800 lazy-girth=211304 last: m=130 classes=9 cclen=90 t=1766s
[00:54:58] it=501601 colorings=359000 lazy-girth=211410 last: m=120 classes=8 cclen=96 t=1768s
[00:54:59] it=501863 colorings=359200 lazy-girth=211474 last: m=120 classes=8 cclen=97 t=1768s
[00:55:00] it=502107 colorings=359400 lazy-girth=211521 last: m=120 classes=8 cclen=91 t=1769s
[00:55:01] it=502359 colorings=359600 lazy-girth=211577 last: m=130 classes=9 cclen=92 t=1770s
[00:55:02] it=502687 colorings=359800 lazy-girth=211728 last: m=130 classes=9 cclen=91 t=1772s
[00:55:03] it=502960 colorings=360000 lazy-girth=211809 last: m=130 classes=9 cclen=95 t=1772s
[00:55:04] it=503251 colorings=360200 lazy-girth=211907 last: m=130 classes=9 cclen=94 t=1774s
[00:55:05] it=503511 colorings=360400 lazy-girth=211972 last: m=120 classes=8 cclen=96 t=1774s
[00:55:06] it=503736 colorings=360600 lazy-girth=211997 last: m=120 classes=8 cclen=95 t=1775s
[00:55:07] it=504000 colorings=360800 lazy-girth=212065 last: m=120 classes=8 cclen=96 t=1777s
[00:55:08] it=504233 colorings=361000 lazy-girth=212100 last: m=120 classes=8 cclen=97 t=1777s
[00:55:09] it=504483 colorings=361200 lazy-girth=212155 last: m=130 classes=9 cclen=94 t=1779s
[00:55:10] it=504716 colorings=361400 lazy-girth=212189 last: m=120 classes=8 cclen=96 t=1779s
[00:55:11] it=504946 colorings=361600 lazy-girth=212225 last: m=120 classes=8 cclen=96 t=1781s
[00:55:12] it=505178 colorings=361800 lazy-girth=212262 last: m=120 classes=8 cclen=91 t=1781s
[00:55:13] it=505392 colorings=362000 lazy-girth=212276 last: m=120 classes=8 cclen=97 t=1782s
[00:55:14] it=505610 colorings=362200 lazy-girth=212300 last: m=120 classes=8 cclen=91 t=1783s
[00:55:15] it=505859 colorings=362400 lazy-girth=212357 last: m=130 classes=9 cclen=91 t=1784s
[00:55:15] it=506083 colorings=362600 lazy-girth=212381 last: m=110 classes=6 cclen=99 t=1785s
[00:55:16] it=506299 colorings=362800 lazy-girth=212401 last: m=120 classes=8 cclen=96 t=1785s
[00:55:17] it=506527 colorings=363000 lazy-girth=212431 last: m=120 classes=8 cclen=97 t=1786s
[00:55:18] it=506728 colorings=363200 lazy-girth=212432 last: m=120 classes=8 cclen=95 t=1787s
[00:55:19] it=506971 colorings=363400 lazy-girth=212490 last: m=120 classes=8 cclen=97 t=1788s
[00:55:20] it=507203 colorings=363600 lazy-girth=212523 last: m=120 classes=8 cclen=95 t=1789s
[00:55:20] it=507424 colorings=363800 lazy-girth=212544 last: m=120 classes=8 cclen=95 t=1790s
[00:55:21] it=507663 colorings=364000 lazy-girth=212595 last: m=120 classes=8 cclen=97 t=1790s
[00:55:22] it=507885 colorings=364200 lazy-girth=212620 last: m=130 classes=9 cclen=93 t=1791s
[00:55:23] it=508109 colorings=364400 lazy-girth=212648 last: m=130 classes=9 cclen=96 t=1792s
[00:55:24] it=508327 colorings=364600 lazy-girth=212671 last: m=120 classes=8 cclen=97 t=1793s
[00:55:24] it=508532 colorings=364800 lazy-girth=212676 last: m=120 classes=8 cclen=92 t=1793s
[00:55:25] it=508742 colorings=365000 lazy-girth=212689 last: m=120 classes=8 cclen=96 t=1794s
[00:55:26] it=508973 colorings=365200 lazy-girth=212723 last: m=120 classes=8 cclen=96 t=1795s
[00:55:27] it=509232 colorings=365400 lazy-girth=212808 last: m=130 classes=9 cclen=90 t=1796s
[00:55:28] it=509467 colorings=365600 lazy-girth=212851 last: m=120 classes=8 cclen=97 t=1797s
[00:55:28] it=509686 colorings=365800 lazy-girth=212875 last: m=120 classes=8 cclen=97 t=1798s
[00:55:29] it=509914 colorings=366000 lazy-girth=212907 last: m=120 classes=8 cclen=94 t=1798s
[00:55:30] it=510138 colorings=366200 lazy-girth=212931 last: m=120 classes=8 cclen=97 t=1799s
[00:55:31] it=510351 colorings=366400 lazy-girth=212944 last: m=120 classes=8 cclen=96 t=1800s
[00:55:31] it=510555 colorings=366600 lazy-girth=212948 last: m=120 classes=8 cclen=95 t=1801s
[00:55:32] it=510766 colorings=366800 lazy-girth=212959 last: m=120 classes=8 cclen=92 t=1802s
[00:55:33] it=510971 colorings=367000 lazy-girth=212964 last: m=130 classes=9 cclen=88 t=1802s
[00:55:34] it=511189 colorings=367200 lazy-girth=212982 last: m=120 classes=8 cclen=97 t=1803s
[00:55:35] it=511398 colorings=367400 lazy-girth=212991 last: m=120 classes=8 cclen=96 t=1804s
[00:55:36] it=511604 colorings=367600 lazy-girth=212999 last: m=120 classes=8 cclen=95 t=1805s
[00:55:36] it=511807 colorings=367800 lazy-girth=213002 last: m=130 classes=9 cclen=82 t=1805s
[00:55:37] it=512012 colorings=368000 lazy-girth=213007 last: m=120 classes=8 cclen=97 t=1806s
[00:55:39] it=512303 colorings=368200 lazy-girth=213122 last: m=120 classes=8 cclen=94 t=1808s
[00:55:40] it=512611 colorings=368400 lazy-girth=213259 last: m=120 classes=8 cclen=97 t=1809s
[00:55:41] it=512974 colorings=368600 lazy-girth=213480 last: m=130 classes=9 cclen=94 t=1810s
[00:55:43] it=513359 colorings=368800 lazy-girth=213719 last: m=120 classes=8 cclen=87 t=1812s
[00:55:44] it=513681 colorings=369000 lazy-girth=213878 last: m=120 classes=8 cclen=97 t=1813s
[00:55:45] it=514031 colorings=369200 lazy-girth=214066 last: m=120 classes=8 cclen=95 t=1814s
[00:55:46] it=514312 colorings=369400 lazy-girth=214163 last: m=120 classes=8 cclen=97 t=1815s
[00:55:47] it=514690 colorings=369600 lazy-girth=214398 last: m=130 classes=9 cclen=96 t=1816s
[00:55:48] it=515010 colorings=369800 lazy-girth=214549 last: m=120 classes=8 cclen=94 t=1818s
[00:55:50] it=515303 colorings=370000 lazy-girth=214699 last: m=120 classes=8 cclen=96 t=1819s
[00:55:51] it=515633 colorings=370200 lazy-girth=214849 last: m=120 classes=8 cclen=96 t=1820s
[00:55:52] it=515950 colorings=370400 lazy-girth=214986 last: m=120 classes=8 cclen=96 t=1821s
[00:55:53] it=516260 colorings=370600 lazy-girth=215116 last: m=120 classes=8 cclen=90 t=1822s
[00:55:54] it=516576 colorings=370800 lazy-girth=215252 last: m=120 classes=8 cclen=97 t=1823s
[00:55:55] it=516913 colorings=371000 lazy-girth=215419 last: m=120 classes=8 cclen=95 t=1825s
[00:55:57] it=517250 colorings=371200 lazy-girth=215582 last: m=120 classes=8 cclen=97 t=1826s
[00:55:58] it=517549 colorings=371400 lazy-girth=215700 last: m=120 classes=8 cclen=95 t=1827s
[00:55:59] it=517811 colorings=371600 lazy-girth=215767 last: m=130 classes=9 cclen=96 t=1828s
[00:56:00] it=518023 colorings=371800 lazy-girth=215779 last: m=130 classes=9 cclen=95 t=1829s
[00:56:00] it=518224 colorings=372000 lazy-girth=215783 last: m=120 classes=8 cclen=97 t=1830s
[00:56:01] it=518455 colorings=372200 lazy-girth=215821 last: m=130 classes=9 cclen=95 t=1831s
[00:56:02] it=518691 colorings=372400 lazy-girth=215862 last: m=130 classes=9 cclen=93 t=1831s
[00:56:03] it=518894 colorings=372600 lazy-girth=215865 last: m=130 classes=9 cclen=89 t=1832s
[00:56:04] it=519100 colorings=372800 lazy-girth=215871 last: m=110 classes=8 cclen=97 t=1833s
[00:56:05] it=519337 colorings=373000 lazy-girth=215914 last: m=120 classes=8 cclen=97 t=1834s
[00:56:06] it=519573 colorings=373200 lazy-girth=215955 last: m=130 classes=9 cclen=95 t=1835s
[00:56:07] it=519802 colorings=373400 lazy-girth=215990 last: m=110 classes=8 cclen=96 t=1836s
[00:56:08] it=520016 colorings=373600 lazy-girth=216005 last: m=120 classes=8 cclen=95 t=1837s
[00:56:09] it=520237 colorings=373800 lazy-girth=216028 last: m=130 classes=9 cclen=95 t=1838s
[00:56:09] it=520453 colorings=374000 lazy-girth=216045 last: m=120 classes=8 cclen=94 t=1839s
[00:56:10] it=520699 colorings=374200 lazy-girth=216096 last: m=120 classes=8 cclen=97 t=1839s
[00:56:11] it=520946 colorings=374400 lazy-girth=216146 last: m=120 classes=9 cclen=93 t=1840s
[00:56:12] it=521167 colorings=374600 lazy-girth=216172 last: m=120 classes=8 cclen=91 t=1841s
[00:56:13] it=521390 colorings=374800 lazy-girth=216198 last: m=130 classes=9 cclen=88 t=1842s
[00:56:14] it=521617 colorings=375000 lazy-girth=216228 last: m=120 classes=9 cclen=91 t=1843s
[00:56:15] it=521845 colorings=375200 lazy-girth=216259 last: m=120 classes=9 cclen=96 t=1844s
[00:56:16] it=522084 colorings=375400 lazy-girth=216306 last: m=120 classes=8 cclen=93 t=1845s
[00:56:17] it=522289 colorings=375600 lazy-girth=216312 last: m=130 classes=9 cclen=87 t=1846s
[00:56:17] it=522498 colorings=375800 lazy-girth=216324 last: m=120 classes=9 cclen=95 t=1847s
[00:56:18] it=522731 colorings=376000 lazy-girth=216361 last: m=130 classes=9 cclen=96 t=1847s
[00:56:19] it=522957 colorings=376200 lazy-girth=216391 last: m=120 classes=8 cclen=94 t=1848s
[00:56:20] it=523204 colorings=376400 lazy-girth=216451 last: m=120 classes=8 cclen=97 t=1849s
[00:56:21] it=523430 colorings=376600 lazy-girth=216484 last: m=120 classes=8 cclen=97 t=1850s
[00:56:22] it=523637 colorings=376800 lazy-girth=216495 last: m=130 classes=9 cclen=86 t=1851s
[00:56:23] it=523858 colorings=377000 lazy-girth=216516 last: m=130 classes=9 cclen=95 t=1852s
[00:56:24] it=524085 colorings=377200 lazy-girth=216544 last: m=120 classes=8 cclen=96 t=1853s
[00:56:25] it=524322 colorings=377400 lazy-girth=216584 last: m=120 classes=8 cclen=96 t=1854s
[00:56:26] it=524578 colorings=377600 lazy-girth=216646 last: m=120 classes=8 cclen=96 t=1855s
[00:56:27] it=524821 colorings=377800 lazy-girth=216703 last: m=120 classes=8 cclen=97 t=1856s
[00:56:28] it=525074 colorings=378000 lazy-girth=216765 last: m=120 classes=8 cclen=94 t=1857s
[00:56:29] it=525346 colorings=378200 lazy-girth=216843 last: m=120 classes=8 cclen=97 t=1858s
[00:56:30] it=525570 colorings=378400 lazy-girth=216871 last: m=120 classes=8 cclen=89 t=1859s
[00:56:31] it=525809 colorings=378600 lazy-girth=216911 last: m=130 classes=9 cclen=83 t=1860s
[00:56:31] it=526054 colorings=378800 lazy-girth=216957 last: m=120 classes=8 cclen=96 t=1861s
[00:56:32] it=526299 colorings=379000 lazy-girth=217024 last: m=120 classes=8 cclen=96 t=1862s
[00:56:33] it=526513 colorings=379200 lazy-girth=217044 last: m=120 classes=8 cclen=97 t=1862s
[00:56:34] it=526763 colorings=379400 lazy-girth=217101 last: m=120 classes=8 cclen=95 t=1863s
[00:56:35] it=527019 colorings=379600 lazy-girth=217165 last: m=120 classes=8 cclen=97 t=1864s
[00:56:36] it=527263 colorings=379800 lazy-girth=217209 last: m=120 classes=8 cclen=96 t=1865s
[00:56:37] it=527535 colorings=380000 lazy-girth=217299 last: m=120 classes=8 cclen=96 t=1867s
[00:56:38] it=527787 colorings=380200 lazy-girth=217357 last: m=130 classes=9 cclen=92 t=1867s
[00:56:39] it=528015 colorings=380400 lazy-girth=217394 last: m=120 classes=8 cclen=95 t=1868s
[00:56:40] it=528251 colorings=380600 lazy-girth=217434 last: m=130 classes=9 cclen=94 t=1869s
[00:56:41] it=528501 colorings=380800 lazy-girth=217489 last: m=120 classes=8 cclen=97 t=1870s
[00:56:42] it=528739 colorings=381000 lazy-girth=217541 last: m=120 classes=8 cclen=96 t=1871s
[00:56:43] it=528966 colorings=381200 lazy-girth=217568 last: m=130 classes=9 cclen=90 t=1872s
[00:56:43] it=529200 colorings=381400 lazy-girth=217608 last: m=120 classes=8 cclen=97 t=1873s
[00:56:44] it=529425 colorings=381600 lazy-girth=217633 last: m=120 classes=8 cclen=97 t=1874s
[00:56:45] it=529640 colorings=381800 lazy-girth=217651 last: m=130 classes=9 cclen=94 t=1874s
[00:56:46] it=529853 colorings=382000 lazy-girth=217666 last: m=120 classes=8 cclen=94 t=1875s
[00:56:47] it=530075 colorings=382200 lazy-girth=217690 last: m=120 classes=8 cclen=95 t=1876s
[00:56:49] it=530291 colorings=382400 lazy-girth=217709 last: m=120 classes=8 cclen=96 t=1878s
[00:56:50] it=530499 colorings=382600 lazy-girth=217717 last: m=120 classes=8 cclen=90 t=1879s
[00:56:50] it=530706 colorings=382800 lazy-girth=217726 last: m=120 classes=8 cclen=95 t=1880s
[00:56:51] it=530911 colorings=383000 lazy-girth=217731 last: m=120 classes=8 cclen=90 t=1880s
[00:56:52] it=531115 colorings=383200 lazy-girth=217738 last: m=120 classes=8 cclen=96 t=1881s
[00:56:53] it=531367 colorings=383400 lazy-girth=217796 last: m=130 classes=9 cclen=92 t=1882s
[00:56:54] it=531599 colorings=383600 lazy-girth=217830 last: m=120 classes=8 cclen=94 t=1883s
[00:56:55] it=531841 colorings=383800 lazy-girth=217876 last: m=120 classes=8 cclen=96 t=1884s
[00:56:56] it=532059 colorings=384000 lazy-girth=217895 last: m=120 classes=8 cclen=91 t=1885s
[00:56:57] it=532268 colorings=384200 lazy-girth=217904 last: m=120 classes=8 cclen=97 t=1886s
[00:56:57] it=532496 colorings=384400 lazy-girth=217932 last: m=130 classes=9 cclen=87 t=1887s
[00:56:58] it=532720 colorings=384600 lazy-girth=217957 last: m=130 classes=9 cclen=93 t=1887s
[00:56:59] it=532933 colorings=384800 lazy-girth=217972 last: m=120 classes=8 cclen=91 t=1888s
[00:57:00] it=533148 colorings=385000 lazy-girth=217990 last: m=130 classes=9 cclen=88 t=1889s
[00:57:01] it=533359 colorings=385200 lazy-girth=218001 last: m=120 classes=8 cclen=95 t=1890s
[00:57:02] it=533562 colorings=385400 lazy-girth=218004 last: m=120 classes=8 cclen=97 t=1891s
[00:57:03] it=533765 colorings=385600 lazy-girth=218007 last: m=120 classes=8 cclen=91 t=1892s
[00:57:04] it=533967 colorings=385800 lazy-girth=218009 last: m=130 classes=9 cclen=95 t=1893s
[00:57:05] it=534178 colorings=386000 lazy-girth=218023 last: m=120 classes=8 cclen=95 t=1894s
[00:57:06] it=534391 colorings=386200 lazy-girth=218039 last: m=120 classes=8 cclen=95 t=1895s
[00:57:07] it=534617 colorings=386400 lazy-girth=218066 last: m=120 classes=8 cclen=96 t=1896s
[00:57:07] it=534825 colorings=386600 lazy-girth=218077 last: m=120 classes=8 cclen=96 t=1897s
[00:57:08] it=535047 colorings=386800 lazy-girth=218102 last: m=120 classes=8 cclen=95 t=1897s
[00:57:09] it=535251 colorings=387000 lazy-girth=218106 last: m=120 classes=8 cclen=94 t=1898s
[00:57:12] it=535452 colorings=387200 lazy-girth=218107 last: m=120 classes=8 cclen=96 t=1901s
[00:57:12] it=535652 colorings=387400 lazy-girth=218107 last: m=120 classes=8 cclen=95 t=1902s
[00:57:13] it=535852 colorings=387600 lazy-girth=218107 last: m=120 classes=8 cclen=97 t=1902s
[00:57:14] it=536061 colorings=387800 lazy-girth=218136 last: m=120 classes=8 cclen=95 t=1904s
[00:57:15] it=536285 colorings=388000 lazy-girth=218165 last: m=120 classes=8 cclen=97 t=1904s
[00:57:16] it=536513 colorings=388200 lazy-girth=218198 last: m=120 classes=8 cclen=93 t=1905s
[00:57:17] it=536776 colorings=388400 lazy-girth=218371 last: m=110 classes=6 cclen=94 t=1907s
[00:57:18] it=537021 colorings=388600 lazy-girth=218456 last: m=120 classes=8 cclen=97 t=1908s
[00:57:19] it=537240 colorings=388800 lazy-girth=218480 last: m=120 classes=8 cclen=97 t=1908s
[00:57:20] it=537487 colorings=389000 lazy-girth=218542 last: m=120 classes=8 cclen=97 t=1909s
[00:57:21] it=537709 colorings=389200 lazy-girth=218570 last: m=120 classes=8 cclen=96 t=1910s
[00:57:22] it=537927 colorings=389400 lazy-girth=218599 last: m=120 classes=8 cclen=97 t=1911s
[00:57:23] it=538148 colorings=389600 lazy-girth=218631 last: m=120 classes=8 cclen=95 t=1912s
[00:57:24] it=538378 colorings=389800 lazy-girth=218679 last: m=120 classes=8 cclen=96 t=1913s
[00:57:24] it=538595 colorings=390000 lazy-girth=218702 last: m=120 classes=8 cclen=97 t=1914s
[00:57:25] it=538811 colorings=390200 lazy-girth=218718 last: m=120 classes=8 cclen=97 t=1914s
[00:57:26] it=539067 colorings=390400 lazy-girth=218820 last: m=120 classes=8 cclen=96 t=1916s
[00:57:28] it=539327 colorings=390600 lazy-girth=218927 last: m=120 classes=8 cclen=96 t=1917s
[00:57:29] it=539556 colorings=390800 lazy-girth=218989 last: m=120 classes=8 cclen=96 t=1918s
[00:57:30] it=539789 colorings=391000 lazy-girth=219044 last: m=120 classes=8 cclen=97 t=1920s
[00:57:31] it=540026 colorings=391200 lazy-girth=219089 last: m=120 classes=8 cclen=96 t=1920s
[00:57:32] it=540263 colorings=391400 lazy-girth=219134 last: m=130 classes=9 cclen=82 t=1921s
[00:57:33] it=540474 colorings=391600 lazy-girth=219147 last: m=120 classes=8 cclen=97 t=1922s
[00:57:34] it=540700 colorings=391800 lazy-girth=219180 last: m=120 classes=8 cclen=97 t=1923s
[00:57:35] it=540963 colorings=392000 lazy-girth=219251 last: m=130 classes=9 cclen=88 t=1924s
[00:57:36] it=541230 colorings=392200 lazy-girth=219327 last: m=130 classes=9 cclen=93 t=1925s
[00:57:36] it=541512 colorings=392400 lazy-girth=219416 last: m=120 classes=8 cclen=97 t=1926s
[00:57:38] it=541787 colorings=392600 lazy-girth=219511 last: m=130 classes=9 cclen=95 t=1927s
[00:57:39] it=542057 colorings=392800 lazy-girth=219596 last: m=120 classes=8 cclen=95 t=1928s
[00:57:40] it=542378 colorings=393000 lazy-girth=219757 last: m=120 classes=8 cclen=95 t=1929s
[00:57:41] it=542636 colorings=393200 lazy-girth=219824 last: m=130 classes=9 cclen=93 t=1930s
[00:57:42] it=542868 colorings=393400 lazy-girth=219858 last: m=130 classes=9 cclen=90 t=1931s
[00:57:43] it=543149 colorings=393600 lazy-girth=219957 last: m=120 classes=8 cclen=97 t=1932s
[00:57:44] it=543415 colorings=393800 lazy-girth=220028 last: m=130 classes=9 cclen=93 t=1933s
[00:57:45] it=543668 colorings=394000 lazy-girth=220100 last: m=120 classes=8 cclen=96 t=1934s
[00:57:46] it=543932 colorings=394200 lazy-girth=220175 last: m=120 classes=8 cclen=96 t=1935s
[00:57:47] it=544178 colorings=394400 lazy-girth=220228 last: m=120 classes=8 cclen=95 t=1936s
[00:57:47] it=544431 colorings=394600 lazy-girth=220283 last: m=120 classes=8 cclen=90 t=1937s
[00:57:48] it=544672 colorings=394800 lazy-girth=220332 last: m=120 classes=8 cclen=95 t=1937s
[00:57:49] it=544903 colorings=395000 lazy-girth=220371 last: m=120 classes=8 cclen=96 t=1938s
[00:57:50] it=545137 colorings=395200 lazy-girth=220419 last: m=120 classes=8 cclen=97 t=1939s
[00:57:51] it=545386 colorings=395400 lazy-girth=220483 last: m=120 classes=8 cclen=96 t=1940s
[00:57:52] it=545611 colorings=395600 lazy-girth=220508 last: m=130 classes=9 cclen=92 t=1941s
[00:57:53] it=545853 colorings=395800 lazy-girth=220554 last: m=120 classes=8 cclen=93 t=1942s
[00:57:54] it=546079 colorings=396000 lazy-girth=220582 last: m=130 classes=9 cclen=90 t=1943s
[00:57:55] it=546279 colorings=396200 lazy-girth=220582 last: m=130 classes=9 cclen=95 t=1944s
[00:57:56] it=546501 colorings=396400 lazy-girth=220606 last: m=130 classes=9 cclen=92 t=1945s
[00:57:57] it=546719 colorings=396600 lazy-girth=220624 last: m=120 classes=8 cclen=97 t=1946s
[00:57:58] it=546940 colorings=396800 lazy-girth=220645 last: m=120 classes=8 cclen=97 t=1947s
[00:57:59] it=547170 colorings=397000 lazy-girth=220675 last: m=130 classes=9 cclen=94 t=1948s
[00:57:59] it=547388 colorings=397200 lazy-girth=220694 last: m=120 classes=8 cclen=97 t=1949s
[00:58:00] it=547590 colorings=397400 lazy-girth=220696 last: m=120 classes=8 cclen=95 t=1949s
[00:58:01] it=547800 colorings=397600 lazy-girth=220706 last: m=120 classes=8 cclen=97 t=1950s
[00:58:02] it=548030 colorings=397800 lazy-girth=220741 last: m=120 classes=8 cclen=96 t=1951s
[00:58:03] it=548298 colorings=398000 lazy-girth=220821 last: m=120 classes=8 cclen=96 t=1952s
[00:58:04] it=548572 colorings=398200 lazy-girth=220899 last: m=120 classes=8 cclen=95 t=1953s
[00:58:05] it=548874 colorings=398400 lazy-girth=221036 last: m=130 classes=9 cclen=93 t=1954s
[00:58:06] it=549116 colorings=398600 lazy-girth=221083 last: m=120 classes=8 cclen=95 t=1955s
[00:58:07] it=549366 colorings=398800 lazy-girth=221139 last: m=120 classes=8 cclen=96 t=1956s
[00:58:08] it=549602 colorings=399000 lazy-girth=221180 last: m=120 classes=8 cclen=94 t=1957s
[00:58:08] it=549844 colorings=399200 lazy-girth=221226 last: m=120 classes=8 cclen=95 t=1958s
[00:58:09] it=550124 colorings=399400 lazy-girth=221316 last: m=120 classes=8 cclen=97 t=1959s
[00:58:10] it=550369 colorings=399600 lazy-girth=221366 last: m=120 classes=8 cclen=95 t=1960s
[00:58:11] it=550593 colorings=399800 lazy-girth=221421 last: m=120 classes=8 cclen=94 t=1960s
[00:58:12] it=550824 colorings=400000 lazy-girth=221462 last: m=120 classes=8 cclen=96 t=1961s
[00:58:13] it=551072 colorings=400200 lazy-girth=221516 last: m=120 classes=8 cclen=97 t=1962s
[00:58:14] it=551322 colorings=400400 lazy-girth=221578 last: m=130 classes=9 cclen=93 t=1963s
[00:58:15] it=551600 colorings=400600 lazy-girth=221664 last: m=130 classes=9 cclen=91 t=1964s
[00:58:16] it=551867 colorings=400800 lazy-girth=221742 last: m=120 classes=8 cclen=94 t=1965s
[00:58:16] it=552120 colorings=401000 lazy-girth=221797 last: m=120 classes=8 cclen=97 t=1966s
[00:58:17] it=552385 colorings=401200 lazy-girth=221867 last: m=120 classes=8 cclen=94 t=1967s
[00:58:18] it=552629 colorings=401400 lazy-girth=221915 last: m=120 classes=8 cclen=97 t=1967s
[00:58:19] it=552885 colorings=401600 lazy-girth=221986 last: m=120 classes=8 cclen=96 t=1968s
[00:58:20] it=553133 colorings=401800 lazy-girth=222041 last: m=130 classes=9 cclen=94 t=1969s
[00:58:21] it=553367 colorings=402000 lazy-girth=222075 last: m=120 classes=8 cclen=94 t=1970s
[00:58:22] it=553653 colorings=402200 lazy-girth=222168 last: m=120 classes=8 cclen=96 t=1971s
[00:58:23] it=553920 colorings=402400 lazy-girth=222246 last: m=130 classes=9 cclen=94 t=1972s
[00:58:24] it=554193 colorings=402600 lazy-girth=222326 last: m=130 classes=9 cclen=95 t=1973s
[00:58:25] it=554540 colorings=402800 lazy-girth=222536 last: m=120 classes=8 cclen=97 t=1975s
[00:58:26] it=554801 colorings=403000 lazy-girth=222611 last: m=120 classes=8 cclen=97 t=1976s
[00:58:27] it=555063 colorings=403200 lazy-girth=222685 last: m=120 classes=8 cclen=96 t=1976s
[00:58:28] it=555344 colorings=403400 lazy-girth=222780 last: m=120 classes=8 cclen=96 t=1978s
[00:58:29] it=555635 colorings=403600 lazy-girth=222881 last: m=120 classes=8 cclen=97 t=1979s
[00:58:30] it=555900 colorings=403800 lazy-girth=222949 last: m=130 classes=9 cclen=92 t=1980s
[00:58:31] it=556187 colorings=404000 lazy-girth=223048 last: m=130 classes=9 cclen=95 t=1981s
[00:58:33] it=556477 colorings=404200 lazy-girth=223153 last: m=130 classes=9 cclen=93 t=1982s
[00:58:34] it=556764 colorings=404400 lazy-girth=223253 last: m=120 classes=8 cclen=94 t=1983s
[00:58:35] it=557036 colorings=404600 lazy-girth=223334 last: m=120 classes=8 cclen=88 t=1984s
[00:58:35] it=557268 colorings=404800 lazy-girth=223367 last: m=130 classes=9 cclen=90 t=1985s
[00:58:36] it=557501 colorings=405000 lazy-girth=223402 last: m=120 classes=8 cclen=96 t=1986s
[00:58:37] it=557737 colorings=405200 lazy-girth=223439 last: m=120 classes=8 cclen=97 t=1986s
[00:58:38] it=557975 colorings=405400 lazy-girth=223480 last: m=120 classes=8 cclen=91 t=1987s
[00:58:39] it=558205 colorings=405600 lazy-girth=223512 last: m=120 classes=8 cclen=96 t=1988s
[00:58:40] it=558436 colorings=405800 lazy-girth=223544 last: m=120 classes=8 cclen=95 t=1989s
[00:58:41] it=558678 colorings=406000 lazy-girth=223586 last: m=120 classes=8 cclen=94 t=1990s
[00:58:41] it=558905 colorings=406200 lazy-girth=223613 last: m=120 classes=8 cclen=97 t=1991s
[00:58:42] it=559136 colorings=406400 lazy-girth=223646 last: m=120 classes=8 cclen=96 t=1991s
[00:58:43] it=559377 colorings=406600 lazy-girth=223689 last: m=120 classes=8 cclen=96 t=1992s
[00:58:44] it=559624 colorings=406800 lazy-girth=223738 last: m=120 classes=8 cclen=96 t=1993s
[00:58:45] it=559855 colorings=407000 lazy-girth=223770 last: m=130 classes=9 cclen=85 t=1994s
[00:58:48] it=560086 colorings=407200 lazy-girth=223806 last: m=120 classes=8 cclen=97 t=1997s
[00:58:49] it=560305 colorings=407400 lazy-girth=223826 last: m=120 classes=8 cclen=97 t=1998s
[00:58:50] it=560578 colorings=407600 lazy-girth=223920 last: m=120 classes=8 cclen=96 t=2000s
[00:58:51] it=560839 colorings=407800 lazy-girth=223996 last: m=120 classes=8 cclen=97 t=2001s
[00:58:53] it=561101 colorings=408000 lazy-girth=224077 last: m=130 classes=9 cclen=78 t=2002s
[00:58:54] it=561347 colorings=408200 lazy-girth=224137 last: m=130 classes=9 cclen=92 t=2003s
[00:58:55] it=561596 colorings=408400 lazy-girth=224197 last: m=120 classes=8 cclen=97 t=2004s
[00:58:55] it=561837 colorings=408600 lazy-girth=224241 last: m=120 classes=8 cclen=96 t=2005s
[00:58:56] it=562068 colorings=408800 lazy-girth=224272 last: m=120 classes=8 cclen=97 t=2005s
[00:58:57] it=562286 colorings=409000 lazy-girth=224293 last: m=120 classes=8 cclen=97 t=2006s
[00:58:58] it=562505 colorings=409200 lazy-girth=224315 last: m=120 classes=8 cclen=96 t=2007s
[00:58:59] it=562729 colorings=409400 lazy-girth=224344 last: m=130 classes=9 cclen=92 t=2008s
[00:59:00] it=562952 colorings=409600 lazy-girth=224367 last: m=120 classes=8 cclen=94 t=2009s
[00:59:01] it=563178 colorings=409800 lazy-girth=224399 last: m=120 classes=8 cclen=97 t=2010s
[00:59:02] it=563402 colorings=410000 lazy-girth=224424 last: m=130 classes=9 cclen=92 t=2011s
[00:59:02] it=563620 colorings=410200 lazy-girth=224443 last: m=120 classes=8 cclen=97 t=2012s
[00:59:03] it=563848 colorings=410400 lazy-girth=224475 last: m=130 classes=8 cclen=96 t=2012s
[00:59:04] it=564082 colorings=410600 lazy-girth=224510 last: m=120 classes=8 cclen=96 t=2013s
[00:59:05] it=564304 colorings=410800 lazy-girth=224534 last: m=120 classes=8 cclen=97 t=2014s
[00:59:06] it=564512 colorings=411000 lazy-girth=224542 last: m=130 classes=9 cclen=93 t=2015s
[00:59:07] it=564724 colorings=411200 lazy-girth=224554 last: m=120 classes=8 cclen=95 t=2016s
[00:59:08] it=564941 colorings=411400 lazy-girth=224573 last: m=120 classes=8 cclen=97 t=2017s
[00:59:09] it=565162 colorings=411600 lazy-girth=224594 last: m=130 classes=9 cclen=92 t=2018s
[00:59:10] it=565379 colorings=411800 lazy-girth=224612 last: m=120 classes=8 cclen=96 t=2019s
[00:59:10] it=565589 colorings=412000 lazy-girth=224623 last: m=120 classes=8 cclen=96 t=2020s
[00:59:11] it=565803 colorings=412200 lazy-girth=224638 last: m=120 classes=8 cclen=97 t=2020s
[00:59:12] it=566009 colorings=412400 lazy-girth=224644 last: m=120 classes=8 cclen=95 t=2021s
[00:59:13] it=566211 colorings=412600 lazy-girth=224647 last: m=120 classes=8 cclen=96 t=2022s
[00:59:14] it=566412 colorings=412800 lazy-girth=224648 last: m=120 classes=8 cclen=84 t=2023s
[00:59:15] it=566613 colorings=413000 lazy-girth=224649 last: m=130 classes=9 cclen=93 t=2024s
[00:59:16] it=566815 colorings=413200 lazy-girth=224651 last: m=120 classes=8 cclen=95 t=2025s
[00:59:16] it=567016 colorings=413400 lazy-girth=224654 last: m=120 classes=8 cclen=97 t=2026s
[00:59:18] it=567217 colorings=413600 lazy-girth=224657 last: m=120 classes=8 cclen=95 t=2027s
[00:59:21] it=567426 colorings=413800 lazy-girth=224671 last: m=120 classes=8 cclen=97 t=2030s
[00:59:22] it=567645 colorings=414000 lazy-girth=224698 last: m=120 classes=8 cclen=96 t=2031s
[00:59:24] it=567869 colorings=414200 lazy-girth=224731 last: m=120 classes=8 cclen=96 t=2033s
[00:59:25] it=568084 colorings=414400 lazy-girth=224746 last: m=120 classes=8 cclen=97 t=2034s
[00:59:26] it=568320 colorings=414600 lazy-girth=224793 last: m=120 classes=8 cclen=95 t=2035s
[00:59:27] it=568557 colorings=414800 lazy-girth=224833 last: m=120 classes=8 cclen=97 t=2036s
[00:59:28] it=568770 colorings=415000 lazy-girth=224850 last: m=120 classes=8 cclen=95 t=2037s
[00:59:28] it=568999 colorings=415200 lazy-girth=224880 last: m=120 classes=8 cclen=95 t=2038s
[00:59:29] it=569208 colorings=415400 lazy-girth=224892 last: m=120 classes=8 cclen=96 t=2039s
[00:59:30] it=569432 colorings=415600 lazy-girth=224923 last: m=120 classes=8 cclen=95 t=2039s
[00:59:33] it=569659 colorings=415800 lazy-girth=224953 last: m=120 classes=8 cclen=95 t=2042s
[00:59:51] it=569911 colorings=416000 lazy-girth=225011 last: m=130 classes=9 cclen=95 t=2060s
[00:59:52] it=570161 colorings=416200 lazy-girth=225062 last: m=120 classes=8 cclen=96 t=2062s
[00:59:53] it=570401 colorings=416400 lazy-girth=225103 last: m=120 classes=8 cclen=96 t=2062s
[00:59:54] it=570671 colorings=416600 lazy-girth=225180 last: m=130 classes=9 cclen=93 t=2064s
[00:59:55] it=570926 colorings=416800 lazy-girth=225237 last: m=120 classes=8 cclen=92 t=2065s
[00:59:56] it=571164 colorings=417000 lazy-girth=225279 last: m=130 classes=9 cclen=91 t=2066s
[00:59:57] it=571438 colorings=417200 lazy-girth=225363 last: m=120 classes=8 cclen=96 t=2066s
[00:59:58] it=571698 colorings=417400 lazy-girth=225427 last: m=120 classes=8 cclen=96 t=2068s
[00:59:59] it=571968 colorings=417600 lazy-girth=225510 last: m=130 classes=9 cclen=95 t=2068s
[01:00:00] it=572210 colorings=417800 lazy-girth=225558 last: m=120 classes=8 cclen=97 t=2069s
[01:00:01] it=572470 colorings=418000 lazy-girth=225621 last: m=130 classes=9 cclen=92 t=2070s
[01:00:02] it=572730 colorings=418200 lazy-girth=225686 last: m=120 classes=8 cclen=97 t=2071s
[01:00:03] it=572966 colorings=418400 lazy-girth=225734 last: m=120 classes=8 cclen=97 t=2072s
[01:00:04] it=573229 colorings=418600 lazy-girth=225811 last: m=120 classes=8 cclen=94 t=2073s
[01:00:05] it=573466 colorings=418800 lazy-girth=225853 last: m=130 classes=9 cclen=89 t=2074s
[01:00:06] it=573689 colorings=419000 lazy-girth=225878 last: m=120 classes=8 cclen=95 t=2075s
[01:00:07] it=573906 colorings=419200 lazy-girth=225896 last: m=130 classes=9 cclen=94 t=2076s
[01:00:08] it=574130 colorings=419400 lazy-girth=225922 last: m=120 classes=8 cclen=96 t=2077s
[01:00:09] it=574355 colorings=419600 lazy-girth=225947 last: m=120 classes=8 cclen=96 t=2078s
[01:00:09] it=574562 colorings=419800 lazy-girth=225954 last: m=120 classes=8 cclen=96 t=2079s
[01:00:10] it=574780 colorings=420000 lazy-girth=225972 last: m=120 classes=8 cclen=93 t=2080s
[01:00:11] it=575007 colorings=420200 lazy-girth=225999 last: m=120 classes=8 cclen=96 t=2080s
[01:00:12] it=575242 colorings=420400 lazy-girth=226036 last: m=130 classes=9 cclen=94 t=2081s
[01:00:13] it=575448 colorings=420600 lazy-girth=226042 last: m=130 classes=9 cclen=95 t=2082s
[01:00:14] it=575650 colorings=420800 lazy-girth=226044 last: m=120 classes=8 cclen=97 t=2083s
[01:00:15] it=575938 colorings=421000 lazy-girth=226150 last: m=120 classes=8 cclen=97 t=2084s
[01:00:16] it=576165 colorings=421200 lazy-girth=226181 last: m=120 classes=8 cclen=96 t=2085s
[01:00:17] it=576384 colorings=421400 lazy-girth=226200 last: m=130 classes=9 cclen=93 t=2086s
[01:00:18] it=576609 colorings=421600 lazy-girth=226225 last: m=120 classes=8 cclen=96 t=2087s
[01:00:19] it=576854 colorings=421800 lazy-girth=226281 last: m=120 classes=8 cclen=94 t=2088s
[01:00:19] it=577085 colorings=422000 lazy-girth=226314 last: m=130 classes=9 cclen=95 t=2089s
[01:00:20] it=577311 colorings=422200 lazy-girth=226348 last: m=120 classes=8 cclen=97 t=2089s
[01:00:21] it=577605 colorings=422400 lazy-girth=226457 last: m=120 classes=8 cclen=86 t=2091s
[01:00:23] it=577946 colorings=422600 lazy-girth=226626 last: m=130 classes=9 cclen=89 t=2092s
[01:00:24] it=578241 colorings=422800 lazy-girth=226740 last: m=130 classes=9 cclen=95 t=2093s
[01:00:25] it=578551 colorings=423000 lazy-girth=226870 last: m=120 classes=8 cclen=85 t=2094s
[01:00:26] it=578839 colorings=423200 lazy-girth=226971 last: m=120 classes=8 cclen=93 t=2095s
[01:00:27] it=579073 colorings=423400 lazy-girth=227008 last: m=120 classes=8 cclen=97 t=2096s
[01:00:28] it=579315 colorings=423600 lazy-girth=227071 last: m=120 classes=8 cclen=96 t=2097s
[01:00:29] it=579536 colorings=423800 lazy-girth=227095 last: m=130 classes=9 cclen=94 t=2098s
[01:00:30] it=579781 colorings=424000 lazy-girth=227147 last: m=130 classes=9 cclen=95 t=2099s
[01:00:30] it=579995 colorings=424200 lazy-girth=227162 last: m=120 classes=8 cclen=90 t=2100s
[01:00:31] it=580225 colorings=424400 lazy-girth=227195 last: m=120 classes=8 cclen=96 t=2101s
[01:00:32] it=580455 colorings=424600 lazy-girth=227229 last: m=120 classes=8 cclen=96 t=2101s
[01:00:33] it=580672 colorings=424800 lazy-girth=227246 last: m=120 classes=8 cclen=97 t=2102s
[01:00:34] it=580956 colorings=425000 lazy-girth=227341 last: m=130 classes=9 cclen=95 t=2103s
[01:00:35] it=581243 colorings=425200 lazy-girth=227440 last: m=130 classes=9 cclen=92 t=2104s
[01:00:36] it=581544 colorings=425400 lazy-girth=227568 last: m=120 classes=8 cclen=96 t=2106s
[01:00:37] it=581818 colorings=425600 lazy-girth=227648 last: m=120 classes=8 cclen=94 t=2107s
[01:00:38] it=582022 colorings=425800 lazy-girth=227652 last: m=120 classes=8 cclen=96 t=2108s
[01:00:39] it=582223 colorings=426000 lazy-girth=227653 last: m=120 classes=8 cclen=96 t=2108s
[01:00:40] it=582424 colorings=426200 lazy-girth=227654 last: m=120 classes=8 cclen=93 t=2109s
[01:00:41] it=582626 colorings=426400 lazy-girth=227656 last: m=120 classes=8 cclen=97 t=2110s
[01:00:42] it=582828 colorings=426600 lazy-girth=227658 last: m=120 classes=8 cclen=96 t=2111s
[01:00:43] it=583030 colorings=426800 lazy-girth=227660 last: m=120 classes=8 cclen=95 t=2112s
[01:00:47] it=583330 colorings=427000 lazy-girth=227829 last: m=120 classes=8 cclen=95 t=2116s
[01:00:48] it=583573 colorings=427200 lazy-girth=227875 last: m=120 classes=8 cclen=91 t=2117s
[01:00:50] it=583889 colorings=427400 lazy-girth=228033 last: m=120 classes=8 cclen=97 t=2119s
[01:00:51] it=584193 colorings=427600 lazy-girth=228162 last: m=120 classes=8 cclen=97 t=2120s
[01:00:52] it=584488 colorings=427800 lazy-girth=228280 last: m=130 classes=9 cclen=96 t=2121s
[01:00:53] it=584782 colorings=428000 lazy-girth=228400 last: m=130 classes=9 cclen=93 t=2122s
[01:00:54] it=585092 colorings=428200 lazy-girth=228539 last: m=120 classes=8 cclen=94 t=2124s
[01:00:55] it=585338 colorings=428400 lazy-girth=228588 last: m=120 classes=8 cclen=96 t=2125s
[01:00:56] it=585599 colorings=428600 lazy-girth=228655 last: m=120 classes=8 cclen=97 t=2126s
[01:00:57] it=585856 colorings=428800 lazy-girth=228719 last: m=130 classes=9 cclen=94 t=2127s
[01:00:58] it=586112 colorings=429000 lazy-girth=228781 last: m=120 classes=8 cclen=97 t=2128s
[01:01:00] it=586379 colorings=429200 lazy-girth=228857 last: m=120 classes=8 cclen=97 t=2129s
[01:01:01] it=586623 colorings=429400 lazy-girth=228907 last: m=130 classes=9 cclen=95 t=2130s
[01:01:01] it=586853 colorings=429600 lazy-girth=228942 last: m=120 classes=8 cclen=96 t=2131s
[01:01:02] it=587086 colorings=429800 lazy-girth=228977 last: m=120 classes=8 cclen=96 t=2131s
[01:01:03] it=587370 colorings=430000 lazy-girth=229078 last: m=130 classes=9 cclen=96 t=2132s
[01:01:04] it=587674 colorings=430200 lazy-girth=229207 last: m=120 classes=8 cclen=96 t=2133s
[01:01:05] it=587933 colorings=430400 lazy-girth=229269 last: m=120 classes=8 cclen=96 t=2134s
[01:01:06] it=588202 colorings=430600 lazy-girth=229342 last: m=120 classes=8 cclen=95 t=2135s
[01:01:07] it=588436 colorings=430800 lazy-girth=229376 last: m=120 classes=8 cclen=90 t=2136s
[01:01:08] it=588675 colorings=431000 lazy-girth=229415 last: m=120 classes=8 cclen=96 t=2137s
[01:01:09] it=588884 colorings=431200 lazy-girth=229424 last: m=120 classes=8 cclen=97 t=2138s
[01:01:10] it=589114 colorings=431400 lazy-girth=229454 last: m=120 classes=8 cclen=97 t=2139s
[01:01:11] it=589354 colorings=431600 lazy-girth=229495 last: m=120 classes=8 cclen=94 t=2140s
[01:01:12] it=589610 colorings=431800 lazy-girth=229555 last: m=120 classes=8 cclen=96 t=2141s
[01:01:12] it=589849 colorings=432000 lazy-girth=229595 last: m=130 classes=9 cclen=94 t=2142s
[01:01:13] it=590066 colorings=432200 lazy-girth=229612 last: m=120 classes=8 cclen=95 t=2143s
[01:01:14] it=590313 colorings=432400 lazy-girth=229659 last: m=120 classes=8 cclen=93 t=2143s
[01:01:15] it=590555 colorings=432600 lazy-girth=229701 last: m=120 classes=8 cclen=95 t=2144s
[01:01:16] it=590769 colorings=432800 lazy-girth=229715 last: m=120 classes=8 cclen=96 t=2145s
[01:01:17] it=590970 colorings=433000 lazy-girth=229716 last: m=120 classes=8 cclen=96 t=2146s
[01:01:18] it=591170 colorings=433200 lazy-girth=229716 last: m=120 classes=8 cclen=95 t=2147s
[01:01:19] it=591370 colorings=433400 lazy-girth=229716 last: m=120 classes=8 cclen=96 t=2148s
[01:01:20] it=591620 colorings=433600 lazy-girth=229774 last: m=120 classes=8 cclen=96 t=2149s
[01:01:20] it=591850 colorings=433800 lazy-girth=229804 last: m=120 classes=8 cclen=95 t=2150s
[01:01:21] it=592076 colorings=434000 lazy-girth=229831 last: m=130 classes=9 cclen=89 t=2151s
[01:01:22] it=592299 colorings=434200 lazy-girth=229856 last: m=120 classes=8 cclen=95 t=2151s
[01:01:23] it=592518 colorings=434400 lazy-girth=229876 last: m=120 classes=8 cclen=95 t=2152s
[01:01:24] it=592735 colorings=434600 lazy-girth=229893 last: m=120 classes=8 cclen=93 t=2153s
[01:01:25] it=592970 colorings=434800 lazy-girth=229934 last: m=120 classes=8 cclen=96 t=2154s
[01:01:25] it=593199 colorings=435000 lazy-girth=229963 last: m=120 classes=8 cclen=96 t=2155s
[01:01:26] it=593420 colorings=435200 lazy-girth=229985 last: m=120 classes=8 cclen=97 t=2155s
[01:01:27] it=593639 colorings=435400 lazy-girth=230006 last: m=120 classes=8 cclen=94 t=2156s
[01:01:28] it=593844 colorings=435600 lazy-girth=230011 last: m=120 classes=8 cclen=96 t=2157s
[01:01:29] it=594070 colorings=435800 lazy-girth=230039 last: m=130 classes=9 cclen=91 t=2158s
[01:01:29] it=594276 colorings=436000 lazy-girth=230047 last: m=120 classes=8 cclen=97 t=2159s
[01:01:30] it=594509 colorings=436200 lazy-girth=230088 last: m=120 classes=8 cclen=97 t=2160s
[01:01:31] it=594745 colorings=436400 lazy-girth=230125 last: m=120 classes=8 cclen=97 t=2160s
[01:01:32] it=594997 colorings=436600 lazy-girth=230178 last: m=120 classes=8 cclen=91 t=2161s
[01:01:33] it=595238 colorings=436800 lazy-girth=230220 last: m=120 classes=8 cclen=96 t=2162s
[01:01:34] it=595479 colorings=437000 lazy-girth=230261 last: m=120 classes=8 cclen=93 t=2163s
[01:01:35] it=595718 colorings=437200 lazy-girth=230303 last: m=130 classes=9 cclen=94 t=2164s
[01:01:35] it=595934 colorings=437400 lazy-girth=230320 last: m=120 classes=8 cclen=96 t=2165s
[01:01:36] it=596167 colorings=437600 lazy-girth=230356 last: m=120 classes=8 cclen=94 t=2165s
[01:01:37] it=596391 colorings=437800 lazy-girth=230380 last: m=120 classes=8 cclen=94 t=2166s
[01:01:38] it=596618 colorings=438000 lazy-girth=230408 last: m=120 classes=8 cclen=96 t=2167s
[01:01:39] it=596847 colorings=438200 lazy-girth=230437 last: m=120 classes=8 cclen=96 t=2168s
[01:01:40] it=597057 colorings=438400 lazy-girth=230448 last: m=120 classes=8 cclen=96 t=2169s
[01:01:40] it=597270 colorings=438600 lazy-girth=230463 last: m=120 classes=8 cclen=96 t=2170s
[01:01:41] it=597475 colorings=438800 lazy-girth=230468 last: m=120 classes=8 cclen=97 t=2170s
[01:01:42] it=597678 colorings=439000 lazy-girth=230471 last: m=120 classes=8 cclen=94 t=2171s
[01:01:45] it=597883 colorings=439200 lazy-girth=230480 last: m=120 classes=8 cclen=97 t=2174s
[01:01:45] it=598087 colorings=439400 lazy-girth=230488 last: m=120 classes=8 cclen=85 t=2175s
[01:01:46] it=598288 colorings=439600 lazy-girth=230489 last: m=120 classes=8 cclen=94 t=2175s
[01:01:47] it=598562 colorings=439800 lazy-girth=230569 last: m=120 classes=8 cclen=97 t=2176s
[01:01:48] it=598819 colorings=440000 lazy-girth=230637 last: m=130 classes=9 cclen=95 t=2177s
[01:01:49] it=599045 colorings=440200 lazy-girth=230666 last: m=130 classes=9 cclen=95 t=2178s
[01:01:50] it=599271 colorings=440400 lazy-girth=230692 last: m=130 classes=9 cclen=94 t=2179s
[01:01:51] it=599524 colorings=440600 lazy-girth=230747 last: m=120 classes=8 cclen=96 t=2180s
[01:01:51] it=599771 colorings=440800 lazy-girth=230807 last: m=120 classes=8 cclen=96 t=2181s
[01:01:52] it=599988 colorings=441000 lazy-girth=230830 last: m=120 classes=8 cclen=97 t=2181s
[01:01:53] it=600237 colorings=441200 lazy-girth=230892 last: m=120 classes=8 cclen=97 t=2182s
[01:01:54] it=600461 colorings=441400 lazy-girth=230922 last: m=120 classes=8 cclen=97 t=2183s
[01:01:55] it=600714 colorings=441600 lazy-girth=230983 last: m=130 classes=9 cclen=96 t=2184s
[01:01:55] it=600953 colorings=441800 lazy-girth=231028 last: m=120 classes=8 cclen=94 t=2185s
[01:01:56] it=601189 colorings=442000 lazy-girth=231068 last: m=120 classes=8 cclen=97 t=2185s
[01:01:57] it=601410 colorings=442200 lazy-girth=231090 last: m=130 classes=9 cclen=95 t=2186s
[01:01:58] it=601624 colorings=442400 lazy-girth=231110 last: m=120 classes=8 cclen=96 t=2187s
[01:01:59] it=601865 colorings=442600 lazy-girth=231157 last: m=120 classes=8 cclen=95 t=2188s
[01:01:59] it=602072 colorings=442800 lazy-girth=231167 last: m=120 classes=8 cclen=96 t=2189s
[01:02:00] it=602310 colorings=443000 lazy-girth=231206 last: m=120 classes=8 cclen=89 t=2189s
[01:02:01] it=602521 colorings=443200 lazy-girth=231222 last: m=120 classes=8 cclen=97 t=2190s
[01:02:02] it=602764 colorings=443400 lazy-girth=231280 last: m=120 classes=8 cclen=95 t=2191s
[01:02:03] it=602990 colorings=443600 lazy-girth=231308 last: m=130 classes=9 cclen=95 t=2192s
[01:02:04] it=603210 colorings=443800 lazy-girth=231331 last: m=120 classes=8 cclen=96 t=2193s
[01:02:04] it=603424 colorings=444000 lazy-girth=231348 last: m=130 classes=9 cclen=88 t=2194s
[01:02:06] it=603644 colorings=444200 lazy-girth=231369 last: m=120 classes=8 cclen=96 t=2195s
[01:02:07] it=603871 colorings=444400 lazy-girth=231401 last: m=120 classes=8 cclen=92 t=2197s
[01:02:08] it=604093 colorings=444600 lazy-girth=231423 last: m=120 classes=8 cclen=97 t=2198s
[01:02:09] it=604308 colorings=444800 lazy-girth=231439 last: m=120 classes=8 cclen=96 t=2198s
[01:02:10] it=604515 colorings=445000 lazy-girth=231449 last: m=120 classes=8 cclen=95 t=2199s
[01:02:11] it=604717 colorings=445200 lazy-girth=231451 last: m=120 classes=8 cclen=95 t=2200s
[01:02:12] it=604932 colorings=445400 lazy-girth=231468 last: m=120 classes=8 cclen=94 t=2201s
[01:02:13] it=605159 colorings=445600 lazy-girth=231500 last: m=120 classes=8 cclen=97 t=2202s
[01:02:14] it=605360 colorings=445800 lazy-girth=231501 last: m=130 classes=9 cclen=92 t=2203s
[01:02:15] it=605606 colorings=446000 lazy-girth=231550 last: m=120 classes=8 cclen=95 t=2204s
[01:02:16] it=605808 colorings=446200 lazy-girth=231552 last: m=120 classes=8 cclen=96 t=2205s
[01:02:17] it=606060 colorings=446400 lazy-girth=231610 last: m=120 classes=8 cclen=97 t=2206s
[01:02:18] it=606279 colorings=446600 lazy-girth=231630 last: m=120 classes=8 cclen=95 t=2207s
[01:02:19] it=606489 colorings=446800 lazy-girth=231640 last: m=120 classes=8 cclen=96 t=2208s
[01:02:20] it=606715 colorings=447000 lazy-girth=231669 last: m=120 classes=8 cclen=93 t=2209s
[01:02:21] it=606972 colorings=447200 lazy-girth=231736 last: m=120 classes=8 cclen=96 t=2210s
[01:02:22] it=607185 colorings=447400 lazy-girth=231749 last: m=120 classes=8 cclen=97 t=2211s
[01:02:23] it=607390 colorings=447600 lazy-girth=231754 last: m=130 classes=9 cclen=94 t=2212s
[01:02:24] it=607691 colorings=447800 lazy-girth=231870 last: m=120 classes=8 cclen=91 t=2213s
[01:02:25] it=608002 colorings=448000 lazy-girth=231996 last: m=120 classes=8 cclen=96 t=2214s
[01:02:26] it=608279 colorings=448200 lazy-girth=232077 last: m=120 classes=8 cclen=96 t=2215s
[01:02:27] it=608550 colorings=448400 lazy-girth=232155 last: m=120 classes=8 cclen=95 t=2216s
[01:02:28] it=608776 colorings=448600 lazy-girth=232182 last: m=120 classes=8 cclen=95 t=2217s
[01:02:29] it=608977 colorings=448800 lazy-girth=232183 last: m=120 classes=8 cclen=96 t=2218s
[01:02:30] it=609179 colorings=449000 lazy-girth=232185 last: m=120 classes=8 cclen=96 t=2219s
[01:02:31] it=609381 colorings=449200 lazy-girth=232187 last: m=130 classes=9 cclen=94 t=2220s
[01:02:32] it=609581 colorings=449400 lazy-girth=232187 last: m=120 classes=8 cclen=97 t=2221s
[01:02:33] it=609786 colorings=449600 lazy-girth=232192 last: m=130 classes=9 cclen=93 t=2222s
[01:02:34] it=609986 colorings=449800 lazy-girth=232192 last: m=120 classes=8 cclen=97 t=2223s
[01:02:37] it=610219 colorings=450000 lazy-girth=232237 last: m=120 classes=8 cclen=96 t=2226s
[01:02:38] it=610520 colorings=450200 lazy-girth=232369 last: m=120 classes=8 cclen=96 t=2227s
[01:02:39] it=610782 colorings=450400 lazy-girth=232438 last: m=120 classes=8 cclen=96 t=2228s
[01:02:40] it=611060 colorings=450600 lazy-girth=232525 last: m=120 classes=8 cclen=94 t=2229s
[01:02:41] it=611331 colorings=450800 lazy-girth=232609 last: m=120 classes=8 cclen=97 t=2230s
[01:02:42] it=611625 colorings=451000 lazy-girth=232717 last: m=120 classes=8 cclen=97 t=2231s
[01:02:43] it=611904 colorings=451200 lazy-girth=232810 last: m=120 classes=8 cclen=94 t=2232s
[01:02:44] it=612175 colorings=451400 lazy-girth=232892 last: m=120 classes=8 cclen=94 t=2233s
[01:02:45] it=612480 colorings=451600 lazy-girth=233023 last: m=120 classes=8 cclen=94 t=2234s
[01:02:46] it=612828 colorings=451800 lazy-girth=233212 last: m=120 classes=8 cclen=96 t=2235s
[01:02:48] it=613181 colorings=452000 lazy-girth=233410 last: m=120 classes=8 cclen=95 t=2237s
[01:02:49] it=613516 colorings=452200 lazy-girth=233592 last: m=120 classes=8 cclen=97 t=2238s
[01:02:50] it=613865 colorings=452400 lazy-girth=233777 last: m=130 classes=9 cclen=86 t=2239s
[01:02:51] it=614245 colorings=452600 lazy-girth=234024 last: m=130 classes=9 cclen=95 t=2240s
[01:02:52] it=614518 colorings=452800 lazy-girth=234108 last: m=120 classes=8 cclen=97 t=2241s
[01:02:53] it=614791 colorings=453000 lazy-girth=234188 last: m=120 classes=8 cclen=97 t=2242s
[01:02:54] it=615078 colorings=453200 lazy-girth=234293 last: m=120 classes=8 cclen=95 t=2244s
[01:02:55] it=615313 colorings=453400 lazy-girth=234336 last: m=120 classes=8 cclen=93 t=2244s
[01:02:56] it=615593 colorings=453600 lazy-girth=234425 last: m=120 classes=8 cclen=89 t=2245s
[01:02:57] it=615882 colorings=453800 lazy-girth=234525 last: m=120 classes=8 cclen=93 t=2247s
[01:02:58] it=616157 colorings=454000 lazy-girth=234606 last: m=120 classes=8 cclen=95 t=2248s
[01:02:59] it=616423 colorings=454200 lazy-girth=234698 last: m=130 classes=9 cclen=93 t=2249s
[01:03:00] it=616692 colorings=454400 lazy-girth=234780 last: m=130 classes=9 cclen=92 t=2250s
[01:03:01] it=616935 colorings=454600 lazy-girth=234823 last: m=130 classes=9 cclen=94 t=2250s
[01:03:02] it=617194 colorings=454800 lazy-girth=234891 last: m=120 classes=8 cclen=96 t=2251s
[01:03:03] it=617468 colorings=455000 lazy-girth=234973 last: m=120 classes=8 cclen=97 t=2252s
[01:03:04] it=617759 colorings=455200 lazy-girth=235078 last: m=120 classes=8 cclen=96 t=2254s
[01:03:05] it=618040 colorings=455400 lazy-girth=235166 last: m=120 classes=8 cclen=96 t=2255s
[01:03:06] it=618303 colorings=455600 lazy-girth=235234 last: m=130 classes=9 cclen=93 t=2256s
[01:03:08] it=618557 colorings=455800 lazy-girth=235296 last: m=120 classes=8 cclen=94 t=2257s
[01:03:09] it=618845 colorings=456000 lazy-girth=235396 last: m=120 classes=8 cclen=95 t=2258s
[01:03:10] it=619144 colorings=456200 lazy-girth=235504 last: m=120 classes=8 cclen=96 t=2259s
[01:03:11] it=619439 colorings=456400 lazy-girth=235615 last: m=120 classes=8 cclen=94 t=2260s
[01:03:12] it=619736 colorings=456600 lazy-girth=235730 last: m=130 classes=9 cclen=94 t=2261s
[01:03:13] it=620061 colorings=456800 lazy-girth=235872 last: m=120 classes=8 cclen=97 t=2262s
[01:03:14] it=620342 colorings=457000 lazy-girth=235963 last: m=120 classes=8 cclen=94 t=2264s
[01:03:15] it=620566 colorings=457200 lazy-girth=235987 last: m=120 classes=8 cclen=97 t=2265s
[01:03:16] it=620841 colorings=457400 lazy-girth=236067 last: m=120 classes=8 cclen=95 t=2266s
[01:03:18] it=621139 colorings=457600 lazy-girth=236171 last: m=120 classes=8 cclen=97 t=2267s
[01:03:19] it=621421 colorings=457800 lazy-girth=236258 last: m=120 classes=8 cclen=97 t=2268s
[01:03:20] it=621644 colorings=458000 lazy-girth=236282 last: m=130 classes=9 cclen=94 t=2269s
[01:03:21] it=621883 colorings=458200 lazy-girth=236326 last: m=130 classes=9 cclen=91 t=2270s
[01:03:22] it=622154 colorings=458400 lazy-girth=236414 last: m=130 classes=9 cclen=92 t=2271s
[01:03:23] it=622419 colorings=458600 lazy-girth=236492 last: m=120 classes=8 cclen=97 t=2272s
[01:03:24] it=622660 colorings=458800 lazy-girth=236543 last: m=120 classes=8 cclen=97 t=2273s
[01:03:25] it=622908 colorings=459000 lazy-girth=236601 last: m=120 classes=8 cclen=96 t=2274s
[01:03:26] it=623139 colorings=459200 lazy-girth=236641 last: m=120 classes=8 cclen=92 t=2275s
[01:03:27] it=623372 colorings=459400 lazy-girth=236681 last: m=120 classes=8 cclen=96 t=2276s
[01:03:28] it=623608 colorings=459600 lazy-girth=236720 last: m=120 classes=8 cclen=97 t=2277s
[01:03:29] it=623829 colorings=459800 lazy-girth=236742 last: m=120 classes=8 cclen=94 t=2278s
[01:03:30] it=624049 colorings=460000 lazy-girth=236762 last: m=130 classes=9 cclen=94 t=2279s
[01:03:31] it=624274 colorings=460200 lazy-girth=236788 last: m=120 classes=8 cclen=97 t=2280s
[01:03:32] it=624496 colorings=460400 lazy-girth=236811 last: m=120 classes=8 cclen=95 t=2281s
[01:03:33] it=624704 colorings=460600 lazy-girth=236819 last: m=120 classes=8 cclen=96 t=2282s
[01:03:33] it=624908 colorings=460800 lazy-girth=236823 last: m=120 classes=8 cclen=96 t=2282s
[01:03:34] it=625135 colorings=461000 lazy-girth=236851 last: m=120 classes=8 cclen=97 t=2283s
[01:03:36] it=625357 colorings=461200 lazy-girth=236873 last: m=120 classes=8 cclen=97 t=2285s
[01:03:36] it=625586 colorings=461400 lazy-girth=236907 last: m=130 classes=9 cclen=88 t=2286s
[01:03:37] it=625811 colorings=461600 lazy-girth=236934 last: m=120 classes=8 cclen=96 t=2287s
[01:03:38] it=626022 colorings=461800 lazy-girth=236945 last: m=130 classes=9 cclen=90 t=2288s
[01:03:39] it=626236 colorings=462000 lazy-girth=236960 last: m=130 classes=9 cclen=94 t=2288s
[01:03:40] it=626446 colorings=462200 lazy-girth=236970 last: m=120 classes=8 cclen=91 t=2289s
[01:03:41] it=626647 colorings=462400 lazy-girth=236971 last: m=120 classes=8 cclen=93 t=2290s
[01:03:42] it=626850 colorings=462600 lazy-girth=236974 last: m=120 classes=8 cclen=97 t=2291s
[01:03:43] it=627054 colorings=462800 lazy-girth=236978 last: m=120 classes=8 cclen=96 t=2292s
[01:03:44] it=627255 colorings=463000 lazy-girth=236979 last: m=120 classes=8 cclen=95 t=2293s
[01:03:48] it=627706 colorings=463200 lazy-girth=237421 last: m=120 classes=8 cclen=95 t=2297s
[01:03:49] it=628061 colorings=463400 lazy-girth=237652 last: m=130 classes=9 cclen=94 t=2298s
[01:03:50] it=628404 colorings=463600 lazy-girth=237852 last: m=130 classes=9 cclen=91 t=2300s
[01:03:52] it=628758 colorings=463800 lazy-girth=238065 last: m=120 classes=8 cclen=96 t=2301s
[01:03:53] it=629064 colorings=464000 lazy-girth=238195 last: m=120 classes=8 cclen=95 t=2302s
[01:03:54] it=629371 colorings=464200 lazy-girth=238338 last: m=120 classes=8 cclen=94 t=2303s
[01:03:55] it=629684 colorings=464400 lazy-girth=238484 last: m=120 classes=8 cclen=97 t=2304s
[01:03:56] it=629971 colorings=464600 lazy-girth=238587 last: m=120 classes=8 cclen=95 t=2305s
[01:03:57] it=630223 colorings=464800 lazy-girth=238645 last: m=120 classes=8 cclen=97 t=2306s
[01:03:58] it=630487 colorings=465000 lazy-girth=238719 last: m=120 classes=8 cclen=97 t=2307s
[01:03:59] it=630739 colorings=465200 lazy-girth=238774 last: m=120 classes=8 cclen=96 t=2308s
[01:04:00] it=630991 colorings=465400 lazy-girth=238829 last: m=120 classes=8 cclen=93 t=2309s
[01:04:01] it=631222 colorings=465600 lazy-girth=238863 last: m=120 classes=8 cclen=96 t=2310s
[01:04:02] it=631487 colorings=465800 lazy-girth=238948 last: m=120 classes=8 cclen=96 t=2311s
[01:04:03] it=631792 colorings=466000 lazy-girth=239073 last: m=130 classes=9 cclen=92 t=2312s
[01:04:04] it=632074 colorings=466200 lazy-girth=239171 last: m=130 classes=9 cclen=90 t=2313s
[01:04:05] it=632399 colorings=466400 lazy-girth=239321 last: m=120 classes=8 cclen=97 t=2314s
[01:04:06] it=632717 colorings=466600 lazy-girth=239466 last: m=130 classes=9 cclen=91 t=2315s
[01:04:07] it=632985 colorings=466800 lazy-girth=239544 last: m=120 classes=8 cclen=96 t=2316s
[01:04:08] it=633233 colorings=467000 lazy-girth=239597 last: m=130 classes=9 cclen=93 t=2317s
[01:04:09] it=633473 colorings=467200 lazy-girth=239639 last: m=120 classes=8 cclen=97 t=2318s
[01:04:10] it=633708 colorings=467400 lazy-girth=239676 last: m=130 classes=9 cclen=96 t=2319s
[01:04:11] it=633950 colorings=467600 lazy-girth=239721 last: m=130 classes=9 cclen=91 t=2320s
[01:04:11] it=634182 colorings=467800 lazy-girth=239753 last: m=130 classes=9 cclen=89 t=2321s
[01:04:12] it=634422 colorings=468000 lazy-girth=239805 last: m=130 classes=9 cclen=93 t=2321s
[01:04:13] it=634660 colorings=468200 lazy-girth=239847 last: m=130 classes=9 cclen=91 t=2322s
[01:04:14] it=634951 colorings=468400 lazy-girth=239950 last: m=130 classes=9 cclen=94 t=2323s
[01:04:15] it=635238 colorings=468600 lazy-girth=240044 last: m=120 classes=8 cclen=96 t=2324s
[01:04:16] it=635527 colorings=468800 lazy-girth=240146 last: m=120 classes=8 cclen=96 t=2325s
[01:04:17] it=635800 colorings=469000 lazy-girth=240223 last: m=130 classes=9 cclen=93 t=2326s
[01:04:18] it=636058 colorings=469200 lazy-girth=240284 last: m=120 classes=8 cclen=92 t=2327s
[01:04:19] it=636311 colorings=469400 lazy-girth=240340 last: m=120 classes=8 cclen=97 t=2328s
[01:04:20] it=636554 colorings=469600 lazy-girth=240383 last: m=120 classes=8 cclen=97 t=2329s
[01:04:21] it=636785 colorings=469800 lazy-girth=240414 last: m=120 classes=8 cclen=97 t=2330s
[01:04:22] it=637005 colorings=470000 lazy-girth=240434 last: m=120 classes=8 cclen=97 t=2331s
[01:04:23] it=637220 colorings=470200 lazy-girth=240450 last: m=120 classes=8 cclen=94 t=2332s
[01:04:23] it=637459 colorings=470400 lazy-girth=240490 last: m=120 classes=8 cclen=96 t=2333s
[01:04:24] it=637714 colorings=470600 lazy-girth=240545 last: m=120 classes=8 cclen=97 t=2334s
[01:04:25] it=637930 colorings=470800 lazy-girth=240561 last: m=120 classes=8 cclen=94 t=2334s
[01:04:26] it=638160 colorings=471000 lazy-girth=240592 last: m=120 classes=8 cclen=95 t=2335s
[01:04:27] it=638392 colorings=471200 lazy-girth=240624 last: m=120 classes=8 cclen=96 t=2336s
[01:04:28] it=638615 colorings=471400 lazy-girth=240652 last: m=130 classes=9 cclen=90 t=2337s
[01:04:29] it=638855 colorings=471600 lazy-girth=240699 last: m=130 classes=9 cclen=96 t=2338s
[01:04:30] it=639135 colorings=471800 lazy-girth=240793 last: m=120 classes=8 cclen=96 t=2339s
[01:04:31] it=639393 colorings=472000 lazy-girth=240860 last: m=120 classes=8 cclen=97 t=2340s
[01:04:32] it=639635 colorings=472200 lazy-girth=240910 last: m=120 classes=8 cclen=97 t=2341s
[01:04:32] it=639862 colorings=472400 lazy-girth=240941 last: m=130 classes=9 cclen=92 t=2342s
[01:04:33] it=640102 colorings=472600 lazy-girth=240981 last: m=130 classes=9 cclen=90 t=2342s
[01:04:34] it=640340 colorings=472800 lazy-girth=241023 last: m=120 classes=8 cclen=93 t=2343s
[01:04:35] it=640565 colorings=473000 lazy-girth=241049 last: m=120 classes=8 cclen=97 t=2344s
[01:04:36] it=640808 colorings=473200 lazy-girth=241097 last: m=120 classes=8 cclen=96 t=2345s
[01:04:37] it=641045 colorings=473400 lazy-girth=241135 last: m=120 classes=8 cclen=97 t=2346s
[01:04:37] it=641263 colorings=473600 lazy-girth=241154 last: m=120 classes=8 cclen=93 t=2347s
[01:04:38] it=641510 colorings=473800 lazy-girth=241204 last: m=120 classes=8 cclen=96 t=2347s
[01:04:39] it=641757 colorings=474000 lazy-girth=241253 last: m=130 classes=9 cclen=96 t=2348s
[01:04:40] it=641983 colorings=474200 lazy-girth=241280 last: m=130 classes=9 cclen=94 t=2349s
[01:04:41] it=642212 colorings=474400 lazy-girth=241309 last: m=120 classes=8 cclen=96 t=2350s
[01:04:41] it=642433 colorings=474600 lazy-girth=241332 last: m=120 classes=8 cclen=96 t=2351s
[01:04:42] it=642641 colorings=474800 lazy-girth=241340 last: m=120 classes=8 cclen=97 t=2351s
[01:04:43] it=642850 colorings=475000 lazy-girth=241349 last: m=120 classes=8 cclen=87 t=2352s
[01:04:44] it=643067 colorings=475200 lazy-girth=241368 last: m=120 classes=8 cclen=97 t=2353s
[01:04:44] it=643274 colorings=475400 lazy-girth=241376 last: m=120 classes=8 cclen=96 t=2354s
[01:04:45] it=643495 colorings=475600 lazy-girth=241399 last: m=120 classes=8 cclen=93 t=2354s
[01:04:46] it=643713 colorings=475800 lazy-girth=241421 last: m=130 classes=9 cclen=88 t=2355s
[01:04:47] it=643916 colorings=476000 lazy-girth=241424 last: m=130 classes=9 cclen=94 t=2356s
[01:04:47] it=644117 colorings=476200 lazy-girth=241425 last: m=130 classes=9 cclen=93 t=2356s
[01:04:55] it=644334 colorings=476400 lazy-girth=241442 last: m=120 classes=8 cclen=97 t=2365s
[01:04:57] it=644600 colorings=476600 lazy-girth=241515 last: m=130 classes=9 cclen=92 t=2366s
[01:04:58] it=644863 colorings=476800 lazy-girth=241590 last: m=120 classes=8 cclen=90 t=2367s
[01:04:59] it=645099 colorings=477000 lazy-girth=241627 last: m=120 classes=8 cclen=97 t=2368s
[01:04:59] it=645321 colorings=477200 lazy-girth=241652 last: m=130 classes=9 cclen=91 t=2369s
[01:05:00] it=645550 colorings=477400 lazy-girth=241684 last: m=120 classes=8 cclen=97 t=2369s
[01:05:01] it=645780 colorings=477600 lazy-girth=241725 last: m=130 classes=9 cclen=94 t=2370s
[01:05:02] it=646057 colorings=477800 lazy-girth=241816 last: m=130 classes=9 cclen=89 t=2371s
[01:05:03] it=646325 colorings=478000 lazy-girth=241886 last: m=120 classes=8 cclen=95 t=2372s
[01:05:04] it=646570 colorings=478200 lazy-girth=241935 last: m=130 classes=9 cclen=96 t=2373s
[01:05:05] it=646814 colorings=478400 lazy-girth=241981 last: m=120 classes=8 cclen=93 t=2374s
[01:05:06] it=647051 colorings=478600 lazy-girth=242023 last: m=120 classes=8 cclen=96 t=2375s
[01:05:07] it=647309 colorings=478800 lazy-girth=242094 last: m=120 classes=8 cclen=94 t=2376s
[01:05:08] it=647547 colorings=479000 lazy-girth=242138 last: m=120 classes=8 cclen=91 t=2377s
[01:05:08] it=647796 colorings=479200 lazy-girth=242194 last: m=120 classes=8 cclen=97 t=2378s
[01:05:09] it=648038 colorings=479400 lazy-girth=242240 last: m=120 classes=8 cclen=97 t=2379s
[01:05:10] it=648275 colorings=479600 lazy-girth=242290 last: m=120 classes=8 cclen=96 t=2379s
[01:05:11] it=648525 colorings=479800 lazy-girth=242348 last: m=120 classes=8 cclen=97 t=2380s
[01:05:12] it=648750 colorings=480000 lazy-girth=242377 last: m=130 classes=9 cclen=93 t=2381s
[01:05:13] it=648982 colorings=480200 lazy-girth=242415 last: m=130 classes=9 cclen=91 t=2382s
[01:05:14] it=649223 colorings=480400 lazy-girth=242459 last: m=120 classes=8 cclen=96 t=2383s
[01:05:15] it=649428 colorings=480600 lazy-girth=242466 last: m=120 classes=8 cclen=97 t=2384s
[01:05:15] it=649640 colorings=480800 lazy-girth=242481 last: m=120 classes=8 cclen=92 t=2385s
[01:05:16] it=649846 colorings=481000 lazy-girth=242488 last: m=130 classes=9 cclen=92 t=2386s
[01:05:17] it=650057 colorings=481200 lazy-girth=242499 last: m=130 classes=9 cclen=88 t=2386s
[01:05:18] it=650281 colorings=481400 lazy-girth=242527 last: m=120 classes=8 cclen=97 t=2387s
[01:05:19] it=650532 colorings=481600 lazy-girth=242597 last: m=120 classes=8 cclen=96 t=2389s
[01:05:21] it=650830 colorings=481800 lazy-girth=242723 last: m=120 classes=8 cclen=97 t=2390s
[01:05:22] it=651116 colorings=482000 lazy-girth=242819 last: m=120 classes=8 cclen=96 t=2391s
[01:05:23] it=651373 colorings=482200 lazy-girth=242882 last: m=130 classes=9 cclen=94 t=2392s
[01:05:24] it=651633 colorings=482400 lazy-girth=242947 last: m=120 classes=8 cclen=97 t=2393s
[01:05:25] it=651871 colorings=482600 lazy-girth=242990 last: m=120 classes=8 cclen=95 t=2394s
[01:05:26] it=652122 colorings=482800 lazy-girth=243044 last: m=130 classes=9 cclen=86 t=2395s
[01:05:27] it=652368 colorings=483000 lazy-girth=243095 last: m=130 classes=9 cclen=86 t=2396s
[01:05:28] it=652611 colorings=483200 lazy-girth=243139 last: m=120 classes=8 cclen=90 t=2397s
[01:05:28] it=652842 colorings=483400 lazy-girth=243171 last: m=130 classes=9 cclen=94 t=2398s
[01:05:29] it=653108 colorings=483600 lazy-girth=243247 last: m=120 classes=8 cclen=94 t=2399s
[01:05:30] it=653395 colorings=483800 lazy-girth=243352 last: m=130 classes=9 cclen=92 t=2400s
[01:05:32] it=653688 colorings=484000 lazy-girth=243463 last: m=120 classes=8 cclen=97 t=2401s
[01:05:33] it=653970 colorings=484200 lazy-girth=243569 last: m=120 classes=8 cclen=96 t=2402s
[01:05:34] it=654221 colorings=484400 lazy-girth=243631 last: m=120 classes=8 cclen=96 t=2403s
[01:05:35] it=654466 colorings=484600 lazy-girth=243681 last: m=120 classes=8 cclen=97 t=2404s
[01:05:36] it=654690 colorings=484800 lazy-girth=243707 last: m=120 classes=8 cclen=96 t=2405s
[01:05:37] it=654933 colorings=485000 lazy-girth=243753 last: m=120 classes=8 cclen=94 t=2406s
[01:05:38] it=655172 colorings=485200 lazy-girth=243795 last: m=120 classes=8 cclen=97 t=2407s
[01:05:39] it=655412 colorings=485400 lazy-girth=243840 last: m=120 classes=8 cclen=97 t=2408s
[01:05:40] it=655653 colorings=485600 lazy-girth=243884 last: m=130 classes=9 cclen=95 t=2409s
[01:05:40] it=655861 colorings=485800 lazy-girth=243893 last: m=120 classes=8 cclen=96 t=2410s
[01:05:41] it=656090 colorings=486000 lazy-girth=243922 last: m=130 classes=9 cclen=93 t=2411s
[01:05:42] it=656333 colorings=486200 lazy-girth=243966 last: m=120 classes=8 cclen=82 t=2412s
[01:05:44] it=656569 colorings=486400 lazy-girth=244006 last: m=120 classes=8 cclen=97 t=2413s
[01:05:45] it=656839 colorings=486600 lazy-girth=244084 last: m=120 classes=8 cclen=93 t=2414s
[01:05:46] it=657075 colorings=486800 lazy-girth=244124 last: m=130 classes=9 cclen=93 t=2415s
[01:05:47] it=657340 colorings=487000 lazy-girth=244194 last: m=120 classes=8 cclen=94 t=2416s
[01:05:48] it=657613 colorings=487200 lazy-girth=244282 last: m=120 classes=8 cclen=95 t=2417s
[01:05:49] it=657909 colorings=487400 lazy-girth=244401 last: m=120 classes=8 cclen=96 t=2418s
[01:05:50] it=658229 colorings=487600 lazy-girth=244565 last: m=130 classes=9 cclen=76 t=2419s
[01:05:51] it=658509 colorings=487800 lazy-girth=244667 last: m=120 classes=8 cclen=93 t=2421s
[01:05:52] it=658781 colorings=488000 lazy-girth=244754 last: m=120 classes=8 cclen=96 t=2422s
[01:05:53] it=659058 colorings=488200 lazy-girth=244836 last: m=120 classes=8 cclen=95 t=2423s
[01:05:54] it=659320 colorings=488400 lazy-girth=244904 last: m=120 classes=8 cclen=97 t=2424s
[01:05:55] it=659563 colorings=488600 lazy-girth=244948 last: m=120 classes=8 cclen=97 t=2425s
[01:05:56] it=659854 colorings=488800 lazy-girth=245068 last: m=120 classes=8 cclen=96 t=2426s
[01:05:57] it=660126 colorings=489000 lazy-girth=245156 last: m=120 classes=8 cclen=97 t=2427s
[01:05:59] it=660438 colorings=489200 lazy-girth=245295 last: m=120 classes=8 cclen=97 t=2428s
[01:06:00] it=660698 colorings=489400 lazy-girth=245362 last: m=120 classes=8 cclen=97 t=2429s
[01:06:01] it=660960 colorings=489600 lazy-girth=245432 last: m=120 classes=8 cclen=96 t=2430s
[01:06:02] it=661214 colorings=489800 lazy-girth=245491 last: m=120 classes=8 cclen=97 t=2431s
[01:06:03] it=661434 colorings=490000 lazy-girth=245513 last: m=120 classes=8 cclen=97 t=2432s
[01:06:04] it=661679 colorings=490200 lazy-girth=245565 last: m=120 classes=8 cclen=97 t=2433s
[01:06:05] it=661924 colorings=490400 lazy-girth=245610 last: m=120 classes=8 cclen=93 t=2434s
[01:06:06] it=662173 colorings=490600 lazy-girth=245665 last: m=120 classes=8 cclen=94 t=2435s
[01:06:07] it=662433 colorings=490800 lazy-girth=245732 last: m=120 classes=8 cclen=93 t=2436s
[01:06:08] it=662679 colorings=491000 lazy-girth=245781 last: m=120 classes=8 cclen=96 t=2437s
[01:06:09] it=662925 colorings=491200 lazy-girth=245831 last: m=120 classes=8 cclen=95 t=2438s
[01:06:10] it=663182 colorings=491400 lazy-girth=245900 last: m=120 classes=8 cclen=96 t=2439s
[01:06:11] it=663412 colorings=491600 lazy-girth=245931 last: m=120 classes=8 cclen=97 t=2440s
[01:06:12] it=663651 colorings=491800 lazy-girth=245972 last: m=120 classes=8 cclen=91 t=2441s
[01:06:13] it=663876 colorings=492000 lazy-girth=245998 last: m=120 classes=8 cclen=97 t=2442s
[01:06:14] it=664132 colorings=492200 lazy-girth=246055 last: m=120 classes=8 cclen=94 t=2443s
[01:06:15] it=664379 colorings=492400 lazy-girth=246107 last: m=120 classes=8 cclen=97 t=2444s
[01:06:16] it=664648 colorings=492600 lazy-girth=246183 last: m=120 classes=8 cclen=96 t=2445s
[01:06:17] it=664885 colorings=492800 lazy-girth=246222 last: m=120 classes=8 cclen=97 t=2446s
[01:06:18] it=665120 colorings=493000 lazy-girth=246257 last: m=120 classes=8 cclen=96 t=2447s
[01:06:19] it=665382 colorings=493200 lazy-girth=246329 last: m=130 classes=9 cclen=92 t=2448s
[01:06:20] it=665608 colorings=493400 lazy-girth=246355 last: m=130 classes=9 cclen=78 t=2449s
[01:06:21] it=665848 colorings=493600 lazy-girth=246401 last: m=120 classes=8 cclen=96 t=2450s
[01:06:22] it=666066 colorings=493800 lazy-girth=246420 last: m=120 classes=8 cclen=96 t=2451s
[01:06:23] it=666305 colorings=494000 lazy-girth=246464 last: m=120 classes=8 cclen=96 t=2452s
[01:06:24] it=666531 colorings=494200 lazy-girth=246490 last: m=120 classes=8 cclen=86 t=2453s
[01:06:25] it=666758 colorings=494400 lazy-girth=246517 last: m=120 classes=8 cclen=97 t=2454s
[01:06:25] it=666979 colorings=494600 lazy-girth=246540 last: m=120 classes=8 cclen=89 t=2455s
[01:06:26] it=667195 colorings=494800 lazy-girth=246559 last: m=120 classes=8 cclen=96 t=2455s
[01:06:27] it=667412 colorings=495000 lazy-girth=246582 last: m=130 classes=9 cclen=89 t=2456s
[01:06:28] it=667640 colorings=495200 lazy-girth=246616 last: m=130 classes=9 cclen=93 t=2457s
[01:06:29] it=667906 colorings=495400 lazy-girth=246689 last: m=130 classes=9 cclen=92 t=2458s
[01:06:30] it=668116 colorings=495600 lazy-girth=246700 last: m=130 classes=9 cclen=91 t=2459s
[01:06:31] it=668341 colorings=495800 lazy-girth=246733 last: m=130 classes=9 cclen=96 t=2460s
[01:06:32] it=668568 colorings=496000 lazy-girth=246760 last: m=120 classes=8 cclen=97 t=2461s
[01:06:33] it=668792 colorings=496200 lazy-girth=246785 last: m=130 classes=9 cclen=94 t=2462s
[01:06:33] it=669003 colorings=496400 lazy-girth=246797 last: m=120 classes=8 cclen=95 t=2463s
[01:06:35] it=669224 colorings=496600 lazy-girth=246819 last: m=130 classes=9 cclen=88 t=2464s
[01:06:36] it=669487 colorings=496800 lazy-girth=246883 last: m=120 classes=8 cclen=96 t=2465s
[01:06:37] it=669729 colorings=497000 lazy-girth=246929 last: m=130 classes=9 cclen=94 t=2466s
[01:06:38] it=670009 colorings=497200 lazy-girth=247013 last: m=130 classes=9 cclen=87 t=2467s
[01:06:39] it=670309 colorings=497400 lazy-girth=247127 last: m=120 classes=8 cclen=97 t=2468s
[01:06:40] it=670558 colorings=497600 lazy-girth=247185 last: m=120 classes=8 cclen=96 t=2469s
[01:06:41] it=670800 colorings=497800 lazy-girth=247234 last: m=120 classes=8 cclen=96 t=2470s
[01:06:42] it=671092 colorings=498000 lazy-girth=247351 last: m=130 classes=9 cclen=95 t=2472s
[01:06:44] it=671378 colorings=498200 lazy-girth=247446 last: m=120 classes=8 cclen=97 t=2473s
[01:06:45] it=671632 colorings=498400 lazy-girth=247507 last: m=120 classes=8 cclen=94 t=2474s
[01:06:46] it=671861 colorings=498600 lazy-girth=247536 last: m=120 classes=8 cclen=94 t=2475s
[01:06:46] it=672100 colorings=498800 lazy-girth=247576 last: m=120 classes=8 cclen=96 t=2476s
[01:06:47] it=672366 colorings=499000 lazy-girth=247644 last: m=120 classes=8 cclen=97 t=2477s
[01:06:48] it=672610 colorings=499200 lazy-girth=247689 last: m=120 classes=8 cclen=97 t=2477s
[01:06:49] it=672828 colorings=499400 lazy-girth=247708 last: m=120 classes=8 cclen=96 t=2478s
[01:06:50] it=673063 colorings=499600 lazy-girth=247749 last: m=120 classes=8 cclen=96 t=2479s
[01:06:51] it=673309 colorings=499800 lazy-girth=247802 last: m=120 classes=8 cclen=94 t=2480s
[01:06:52] it=673579 colorings=500000 lazy-girth=247882 last: m=120 classes=8 cclen=97 t=2482s
[01:06:53] it=673805 colorings=500200 lazy-girth=247908 last: m=120 classes=8 cclen=95 t=2482s
[01:06:54] it=674016 colorings=500400 lazy-girth=247921 last: m=120 classes=8 cclen=96 t=2484s
[01:06:55] it=674248 colorings=500600 lazy-girth=247955 last: m=120 classes=8 cclen=93 t=2485s
[01:06:57] it=674509 colorings=500800 lazy-girth=248024 last: m=130 classes=9 cclen=88 t=2486s
[01:06:58] it=674786 colorings=501000 lazy-girth=248116 last: m=120 classes=8 cclen=96 t=2487s
[01:06:59] it=675032 colorings=501200 lazy-girth=248167 last: m=120 classes=8 cclen=97 t=2488s
[01:07:00] it=675249 colorings=501400 lazy-girth=248184 last: m=120 classes=8 cclen=96 t=2489s
[01:07:01] it=675460 colorings=501600 lazy-girth=248198 last: m=130 classes=9 cclen=89 t=2490s
[01:07:02] it=675697 colorings=501800 lazy-girth=248238 last: m=120 classes=8 cclen=97 t=2491s
[01:07:03] it=675953 colorings=502000 lazy-girth=248295 last: m=120 classes=8 cclen=96 t=2492s
[01:07:04] it=676199 colorings=502200 lazy-girth=248346 last: m=120 classes=8 cclen=97 t=2493s
[01:07:04] it=676399 colorings=502400 lazy-girth=248346 last: m=120 classes=8 cclen=97 t=2494s
[01:07:05] it=676603 colorings=502600 lazy-girth=248353 last: m=120 classes=8 cclen=95 t=2495s
[01:07:06] it=676803 colorings=502800 lazy-girth=248353 last: m=130 classes=9 cclen=96 t=2495s
[01:07:07] it=677003 colorings=503000 lazy-girth=248353 last: m=120 classes=8 cclen=96 t=2496s
[01:07:08] it=677244 colorings=503200 lazy-girth=248402 last: m=120 classes=8 cclen=97 t=2497s
[01:07:09] it=677490 colorings=503400 lazy-girth=248456 last: m=130 classes=9 cclen=92 t=2498s
[01:07:10] it=677739 colorings=503600 lazy-girth=248511 last: m=120 classes=8 cclen=97 t=2499s
[01:07:11] it=677963 colorings=503800 lazy-girth=248537 last: m=120 classes=8 cclen=93 t=2500s
[01:07:12] it=678186 colorings=504000 lazy-girth=248564 last: m=120 classes=8 cclen=97 t=2501s
[01:07:13] it=678429 colorings=504200 lazy-girth=248617 last: m=120 classes=8 cclen=95 t=2502s
[01:07:14] it=678645 colorings=504400 lazy-girth=248635 last: m=130 classes=9 cclen=93 t=2503s
[01:07:15] it=678880 colorings=504600 lazy-girth=248676 last: m=120 classes=8 cclen=95 t=2504s
[01:07:16] it=679153 colorings=504800 lazy-girth=248776 last: m=120 classes=8 cclen=97 t=2505s
[01:07:17] it=679390 colorings=505000 lazy-girth=248817 last: m=120 classes=8 cclen=96 t=2506s
[01:07:18] it=679619 colorings=505200 lazy-girth=248848 last: m=130 classes=9 cclen=95 t=2507s
[01:07:19] it=679838 colorings=505400 lazy-girth=248870 last: m=120 classes=8 cclen=96 t=2508s
[01:07:19] it=680042 colorings=505600 lazy-girth=248874 last: m=120 classes=8 cclen=96 t=2509s
[01:07:20] it=680274 colorings=505800 lazy-girth=248907 last: m=120 classes=8 cclen=96 t=2509s
[01:07:21] it=680488 colorings=506000 lazy-girth=248922 last: m=120 classes=8 cclen=97 t=2510s
[01:07:22] it=680707 colorings=506200 lazy-girth=248941 last: m=130 classes=9 cclen=93 t=2511s
[01:07:23] it=680918 colorings=506400 lazy-girth=248952 last: m=130 classes=9 cclen=89 t=2512s
[01:07:24] it=681132 colorings=506600 lazy-girth=248966 last: m=120 classes=8 cclen=96 t=2513s
[01:07:25] it=681335 colorings=506800 lazy-girth=248970 last: m=120 classes=8 cclen=97 t=2514s
[01:07:26] it=681582 colorings=507000 lazy-girth=249026 last: m=120 classes=8 cclen=97 t=2515s
[01:07:27] it=681821 colorings=507200 lazy-girth=249073 last: m=120 classes=8 cclen=97 t=2516s
[01:07:28] it=682135 colorings=507400 lazy-girth=249216 last: m=120 classes=8 cclen=96 t=2517s
[01:07:29] it=682394 colorings=507600 lazy-girth=249288 last: m=130 classes=9 cclen=93 t=2518s
[01:07:30] it=682671 colorings=507800 lazy-girth=249375 last: m=120 classes=8 cclen=90 t=2519s
[01:07:31] it=682896 colorings=508000 lazy-girth=249407 last: m=120 classes=8 cclen=97 t=2520s
[01:07:32] it=683119 colorings=508200 lazy-girth=249430 last: m=120 classes=8 cclen=96 t=2521s
[01:07:33] it=683358 colorings=508400 lazy-girth=249473 last: m=120 classes=8 cclen=93 t=2522s
[01:07:34] it=683702 colorings=508600 lazy-girth=249646 last: m=120 classes=8 cclen=97 t=2523s
[01:07:35] it=683971 colorings=508800 lazy-girth=249720 last: m=120 classes=8 cclen=95 t=2524s
[01:07:36] it=684271 colorings=509000 lazy-girth=249846 last: m=120 classes=8 cclen=97 t=2526s
[01:07:37] it=684541 colorings=509200 lazy-girth=249932 last: m=120 classes=8 cclen=96 t=2527s
[01:07:38] it=684807 colorings=509400 lazy-girth=250008 last: m=120 classes=8 cclen=96 t=2528s
[01:07:39] it=685066 colorings=509600 lazy-girth=250082 last: m=120 classes=8 cclen=97 t=2529s
[01:07:40] it=685314 colorings=509800 lazy-girth=250135 last: m=120 classes=8 cclen=90 t=2530s
[01:07:41] it=685551 colorings=510000 lazy-girth=250172 last: m=120 classes=8 cclen=96 t=2531s
[01:07:42] it=685788 colorings=510200 lazy-girth=250210 last: m=120 classes=8 cclen=97 t=2531s
[01:07:44] it=686025 colorings=510400 lazy-girth=250250 last: m=120 classes=8 cclen=96 t=2533s
[01:07:45] it=686262 colorings=510600 lazy-girth=250289 last: m=120 classes=8 cclen=95 t=2534s
[01:07:46] it=686477 colorings=510800 lazy-girth=250304 last: m=120 classes=8 cclen=90 t=2535s
[01:07:47] it=686717 colorings=511000 lazy-girth=250352 last: m=120 classes=8 cclen=97 t=2536s
[01:07:48] it=686962 colorings=511200 lazy-girth=250410 last: m=120 classes=8 cclen=97 t=2537s
[01:07:49] it=687204 colorings=511400 lazy-girth=250453 last: m=120 classes=8 cclen=96 t=2538s
[01:07:50] it=687452 colorings=511600 lazy-girth=250505 last: m=120 classes=8 cclen=96 t=2539s
[01:07:51] it=687668 colorings=511800 lazy-girth=250524 last: m=120 classes=8 cclen=96 t=2540s
[01:07:52] it=687909 colorings=512000 lazy-girth=250566 last: m=130 classes=9 cclen=92 t=2541s
[01:07:53] it=688134 colorings=512200 lazy-girth=250597 last: m=120 classes=8 cclen=96 t=2542s
[01:07:54] it=688350 colorings=512400 lazy-girth=250615 last: m=130 classes=9 cclen=90 t=2543s
[01:07:55] it=688586 colorings=512600 lazy-girth=250657 last: m=120 classes=8 cclen=92 t=2544s
[01:07:56] it=688789 colorings=512800 lazy-girth=250660 last: m=130 classes=9 cclen=93 t=2545s
[01:07:57] it=689008 colorings=513000 lazy-girth=250682 last: m=120 classes=8 cclen=96 t=2546s
[01:07:58] it=689223 colorings=513200 lazy-girth=250697 last: m=120 classes=8 cclen=94 t=2547s
[01:07:59] it=689428 colorings=513400 lazy-girth=250702 last: m=120 classes=8 cclen=94 t=2548s
[01:08:00] it=689678 colorings=513600 lazy-girth=250763 last: m=120 classes=8 cclen=95 t=2549s
[01:08:01] it=689954 colorings=513800 lazy-girth=250860 last: m=120 classes=8 cclen=96 t=2550s
[01:08:02] it=690201 colorings=514000 lazy-girth=250923 last: m=120 classes=8 cclen=95 t=2552s
[01:08:03] it=690441 colorings=514200 lazy-girth=250978 last: m=120 classes=8 cclen=95 t=2553s
[01:08:05] it=690713 colorings=514400 lazy-girth=251076 last: m=120 classes=8 cclen=94 t=2554s
[01:08:06] it=691008 colorings=514600 lazy-girth=251214 last: m=130 classes=9 cclen=88 t=2555s
[01:08:07] it=691273 colorings=514800 lazy-girth=251292 last: m=130 classes=9 cclen=95 t=2556s
[01:08:08] it=691542 colorings=515000 lazy-girth=251376 last: m=120 classes=8 cclen=96 t=2557s
[01:08:09] it=691788 colorings=515200 lazy-girth=251437 last: m=130 classes=9 cclen=94 t=2558s
[01:08:10] it=692067 colorings=515400 lazy-girth=251546 last: m=120 classes=8 cclen=97 t=2559s
[01:08:12] it=692356 colorings=515600 lazy-girth=251670 last: m=120 classes=8 cclen=97 t=2561s
[01:08:13] it=692673 colorings=515800 lazy-girth=251830 last: m=120 classes=8 cclen=97 t=2562s
[01:08:14] it=692947 colorings=516000 lazy-girth=251921 last: m=130 classes=9 cclen=94 t=2563s
[01:08:15] it=693210 colorings=516200 lazy-girth=252003 last: m=120 classes=8 cclen=96 t=2565s
[01:08:17] it=693498 colorings=516400 lazy-girth=252131 last: m=120 classes=8 cclen=92 t=2566s
[01:08:18] it=693761 colorings=516600 lazy-girth=252207 last: m=120 classes=8 cclen=96 t=2567s
[01:08:19] it=694052 colorings=516800 lazy-girth=252320 last: m=130 classes=9 cclen=92 t=2568s
[01:08:21] it=694304 colorings=517000 lazy-girth=252374 last: m=120 classes=8 cclen=96 t=2570s
[01:08:22] it=694541 colorings=517200 lazy-girth=252416 last: m=120 classes=8 cclen=96 t=2571s
[01:08:23] it=694803 colorings=517400 lazy-girth=252488 last: m=120 classes=8 cclen=96 t=2573s
[01:08:25] it=695055 colorings=517600 lazy-girth=252546 last: m=120 classes=8 cclen=96 t=2574s
[01:08:26] it=695270 colorings=517800 lazy-girth=252563 last: m=120 classes=8 cclen=96 t=2575s
[01:08:27] it=695493 colorings=518000 lazy-girth=252587 last: m=130 classes=9 cclen=96 t=2576s
[01:08:28] it=695702 colorings=518200 lazy-girth=252596 last: m=120 classes=8 cclen=97 t=2577s
[01:08:29] it=695910 colorings=518400 lazy-girth=252604 last: m=120 classes=8 cclen=94 t=2578s
[01:08:30] it=696134 colorings=518600 lazy-girth=252630 last: m=120 classes=8 cclen=96 t=2579s
[01:08:31] it=696355 colorings=518800 lazy-girth=252651 last: m=130 classes=9 cclen=92 t=2580s
[01:08:32] it=696580 colorings=519000 lazy-girth=252678 last: m=120 classes=8 cclen=97 t=2581s
[01:08:33] it=696794 colorings=519200 lazy-girth=252693 last: m=120 classes=8 cclen=97 t=2582s
[01:08:34] it=697013 colorings=519400 lazy-girth=252716 last: m=120 classes=8 cclen=95 t=2583s
[01:08:34] it=697219 colorings=519600 lazy-girth=252723 last: m=130 classes=9 cclen=87 t=2584s
[01:08:35] it=697430 colorings=519800 lazy-girth=252734 last: m=120 classes=8 cclen=97 t=2585s
[01:08:36] it=697647 colorings=520000 lazy-girth=252751 last: m=120 classes=8 cclen=96 t=2586s
[01:08:38] it=697856 colorings=520200 lazy-girth=252760 last: m=120 classes=8 cclen=92 t=2587s
[01:08:39] it=698083 colorings=520400 lazy-girth=252787 last: m=120 classes=8 cclen=97 t=2588s
[01:08:40] it=698328 colorings=520600 lazy-girth=252836 last: m=120 classes=8 cclen=95 t=2589s
[01:08:41] it=698552 colorings=520800 lazy-girth=252863 last: m=130 classes=9 cclen=93 t=2590s
[01:08:42] it=698788 colorings=521000 lazy-girth=252903 last: m=120 classes=8 cclen=96 t=2591s
[01:08:43] it=699003 colorings=521200 lazy-girth=252920 last: m=120 classes=8 cclen=97 t=2592s
[01:08:44] it=699252 colorings=521400 lazy-girth=252976 last: m=120 classes=8 cclen=96 t=2593s
[01:08:45] it=699492 colorings=521600 lazy-girth=253021 last: m=120 classes=8 cclen=95 t=2594s
[01:08:47] it=699740 colorings=521800 lazy-girth=253077 last: m=120 classes=8 cclen=94 t=2596s
[01:08:48] it=699971 colorings=522000 lazy-girth=253112 last: m=130 classes=9 cclen=95 t=2597s
[01:08:49] it=700194 colorings=522200 lazy-girth=253136 last: m=120 classes=8 cclen=86 t=2598s
[01:08:50] it=700407 colorings=522400 lazy-girth=253149 last: m=120 classes=8 cclen=97 t=2599s
[01:08:51] it=700629 colorings=522600 lazy-girth=253171 last: m=120 classes=8 cclen=96 t=2600s
[01:08:52] it=700847 colorings=522800 lazy-girth=253190 last: m=120 classes=8 cclen=96 t=2601s
[01:08:53] it=701073 colorings=523000 lazy-girth=253216 last: m=120 classes=8 cclen=97 t=2602s
[01:08:54] it=701289 colorings=523200 lazy-girth=253233 last: m=120 classes=8 cclen=97 t=2603s
[01:08:55] it=701532 colorings=523400 lazy-girth=253281 last: m=120 classes=8 cclen=94 t=2605s
[01:08:57] it=701767 colorings=523600 lazy-girth=253318 last: m=130 classes=9 cclen=92 t=2606s
[01:08:58] it=701995 colorings=523800 lazy-girth=253346 last: m=120 classes=8 cclen=96 t=2607s
[01:08:59] it=702237 colorings=524000 lazy-girth=253392 last: m=130 classes=9 cclen=94 t=2608s
[01:09:00] it=702455 colorings=524200 lazy-girth=253410 last: m=120 classes=8 cclen=94 t=2609s
[01:09:01] it=702687 colorings=524400 lazy-girth=253442 last: m=120 classes=8 cclen=96 t=2610s
[01:09:02] it=702905 colorings=524600 lazy-girth=253460 last: m=120 classes=8 cclen=97 t=2611s
[01:09:03] it=703131 colorings=524800 lazy-girth=253486 last: m=120 classes=8 cclen=97 t=2612s
[01:09:04] it=703341 colorings=525000 lazy-girth=253496 last: m=120 classes=8 cclen=94 t=2613s
[01:09:05] it=703632 colorings=525200 lazy-girth=253604 last: m=130 classes=9 cclen=93 t=2614s
[01:09:06] it=703864 colorings=525400 lazy-girth=253639 last: m=130 classes=9 cclen=89 t=2615s
[01:09:07] it=704101 colorings=525600 lazy-girth=253679 last: m=120 classes=8 cclen=95 t=2616s
[01:09:08] it=704308 colorings=525800 lazy-girth=253686 last: m=120 classes=8 cclen=96 t=2617s
[01:09:09] it=704545 colorings=526000 lazy-girth=253726 last: m=120 classes=8 cclen=96 t=2618s
[01:09:10] it=704765 colorings=526200 lazy-girth=253746 last: m=120 classes=8 cclen=97 t=2619s
[01:09:11] it=704965 colorings=526400 lazy-girth=253746 last: m=120 classes=8 cclen=97 t=2620s
[01:09:13] it=705180 colorings=526600 lazy-girth=253763 last: m=120 classes=8 cclen=97 t=2622s
[01:09:14] it=705397 colorings=526800 lazy-girth=253781 last: m=120 classes=8 cclen=97 t=2623s
[01:09:15] it=705604 colorings=527000 lazy-girth=253788 last: m=120 classes=8 cclen=97 t=2624s
[01:09:15] it=705811 colorings=527200 lazy-girth=253797 last: m=120 classes=8 cclen=96 t=2625s
[01:09:17] it=706044 colorings=527400 lazy-girth=253833 last: m=120 classes=8 cclen=97 t=2626s
[01:09:18] it=706268 colorings=527600 lazy-girth=253857 last: m=120 classes=8 cclen=90 t=2627s
[01:09:18] it=706478 colorings=527800 lazy-girth=253867 last: m=120 classes=8 cclen=96 t=2628s
[01:09:19] it=706689 colorings=528000 lazy-girth=253878 last: m=130 classes=9 cclen=93 t=2629s
[01:09:20] it=706894 colorings=528200 lazy-girth=253883 last: m=120 classes=8 cclen=97 t=2629s
[01:09:22] it=707140 colorings=528400 lazy-girth=253933 last: m=120 classes=8 cclen=95 t=2631s
[01:09:23] it=707405 colorings=528600 lazy-girth=254010 last: m=130 classes=9 cclen=94 t=2632s
[01:09:24] it=707666 colorings=528800 lazy-girth=254079 last: m=130 classes=9 cclen=94 t=2633s
[01:09:25] it=707890 colorings=529000 lazy-girth=254107 last: m=130 classes=9 cclen=96 t=2634s
[01:09:26] it=708103 colorings=529200 lazy-girth=254123 last: m=130 classes=9 cclen=93 t=2635s
[01:09:27] it=708350 colorings=529400 lazy-girth=254183 last: m=120 classes=8 cclen=95 t=2636s
[01:09:28] it=708600 colorings=529600 lazy-girth=254246 last: m=120 classes=8 cclen=97 t=2638s
[01:09:30] it=708832 colorings=529800 lazy-girth=254284 last: m=120 classes=8 cclen=96 t=2639s
[01:09:31] it=709066 colorings=530000 lazy-girth=254324 last: m=130 classes=9 cclen=88 t=2640s
[01:09:32] it=709295 colorings=530200 lazy-girth=254355 last: m=120 classes=8 cclen=97 t=2641s
[01:09:33] it=709505 colorings=530400 lazy-girth=254366 last: m=130 classes=9 cclen=96 t=2642s
[01:09:35] it=709716 colorings=530600 lazy-girth=254377 last: m=130 classes=9 cclen=95 t=2644s
[01:09:36] it=709928 colorings=530800 lazy-girth=254392 last: m=120 classes=8 cclen=97 t=2645s
[01:09:37] it=710143 colorings=531000 lazy-girth=254407 last: m=120 classes=8 cclen=95 t=2646s
[01:09:38] it=710364 colorings=531200 lazy-girth=254428 last: m=120 classes=8 cclen=97 t=2647s
[01:09:41] it=710573 colorings=531400 lazy-girth=254438 last: m=120 classes=8 cclen=96 t=2650s
[01:09:42] it=710781 colorings=531600 lazy-girth=254446 last: m=130 classes=9 cclen=87 t=2651s
[01:09:44] it=711007 colorings=531800 lazy-girth=254473 last: m=130 classes=9 cclen=94 t=2653s
[01:09:45] it=711233 colorings=532000 lazy-girth=254501 last: m=120 classes=8 cclen=95 t=2654s
[01:09:46] it=711471 colorings=532200 lazy-girth=254543 last: m=130 classes=9 cclen=96 t=2655s
[01:09:47] it=711712 colorings=532400 lazy-girth=254587 last: m=120 classes=8 cclen=96 t=2657s
[01:09:49] it=711943 colorings=532600 lazy-girth=254619 last: m=120 classes=8 cclen=97 t=2658s
[01:09:50] it=712163 colorings=532800 lazy-girth=254640 last: m=120 classes=8 cclen=96 t=2659s
[01:09:52] it=712368 colorings=533000 lazy-girth=254645 last: m=120 classes=8 cclen=89 t=2661s
[01:10:16] it=712584 colorings=533200 lazy-girth=254661 last: m=120 classes=8 cclen=94 t=2685s
[01:10:17] it=712802 colorings=533400 lazy-girth=254681 last: m=120 classes=8 cclen=97 t=2687s
[01:10:19] it=713021 colorings=533600 lazy-girth=254701 last: m=120 classes=8 cclen=95 t=2688s
[01:10:20] it=713247 colorings=533800 lazy-girth=254732 last: m=120 classes=8 cclen=96 t=2689s
[01:10:21] it=713490 colorings=534000 lazy-girth=254781 last: m=120 classes=8 cclen=97 t=2690s
[01:10:23] it=713697 colorings=534200 lazy-girth=254788 last: m=120 classes=8 cclen=96 t=2692s
[01:10:24] it=713955 colorings=534400 lazy-girth=254853 last: m=120 classes=8 cclen=95 t=2694s
[01:10:25] it=714185 colorings=534600 lazy-girth=254885 last: m=120 classes=8 cclen=95 t=2695s
[01:10:27] it=714406 colorings=534800 lazy-girth=254906 last: m=120 classes=8 cclen=97 t=2696s
[01:10:28] it=714637 colorings=535000 lazy-girth=254937 last: m=120 classes=8 cclen=96 t=2697s
[01:10:29] it=714852 colorings=535200 lazy-girth=254952 last: m=120 classes=8 cclen=95 t=2698s
[01:10:30] it=715059 colorings=535400 lazy-girth=254960 last: m=120 classes=8 cclen=96 t=2699s
[01:10:32] it=715272 colorings=535600 lazy-girth=254973 last: m=120 classes=8 cclen=97 t=2701s
[01:10:33] it=715487 colorings=535800 lazy-girth=254989 last: m=130 classes=9 cclen=92 t=2702s
[01:10:34] it=715693 colorings=536000 lazy-girth=254995 last: m=120 classes=8 cclen=95 t=2703s
[01:10:35] it=715900 colorings=536200 lazy-girth=255002 last: m=120 classes=8 cclen=92 t=2705s
[01:10:37] it=716103 colorings=536400 lazy-girth=255005 last: m=120 classes=8 cclen=94 t=2706s
[01:10:39] it=716311 colorings=536600 lazy-girth=255013 last: m=120 classes=8 cclen=96 t=2708s
[01:10:40] it=716518 colorings=536800 lazy-girth=255021 last: m=120 classes=8 cclen=96 t=2709s
[01:10:41] it=716719 colorings=537000 lazy-girth=255022 last: m=130 classes=9 cclen=94 t=2711s
[01:10:43] it=716949 colorings=537200 lazy-girth=255057 last: m=130 classes=9 cclen=89 t=2712s
[01:10:44] it=717152 colorings=537400 lazy-girth=255060 last: m=130 classes=9 cclen=95 t=2714s
[01:10:46] it=717362 colorings=537600 lazy-girth=255070 last: m=130 classes=9 cclen=94 t=2715s
[01:10:48] it=717580 colorings=537800 lazy-girth=255089 last: m=120 classes=8 cclen=95 t=2717s
[01:10:49] it=717788 colorings=538000 lazy-girth=255097 last: m=120 classes=8 cclen=95 t=2718s
[01:10:50] it=717989 colorings=538200 lazy-girth=255098 last: m=120 classes=8 cclen=94 t=2720s
[01:10:53] it=718191 colorings=538400 lazy-girth=255100 last: m=120 classes=8 cclen=94 t=2722s
[01:10:55] it=718393 colorings=538600 lazy-girth=255102 last: m=120 classes=8 cclen=97 t=2724s
[01:10:57] it=718616 colorings=538800 lazy-girth=255127 last: m=130 classes=9 cclen=94 t=2726s
[01:10:58] it=718847 colorings=539000 lazy-girth=255159 last: m=130 classes=9 cclen=92 t=2727s
[01:10:59] it=719051 colorings=539200 lazy-girth=255163 last: m=130 classes=9 cclen=91 t=2728s
[01:11:00] it=719271 colorings=539400 lazy-girth=255192 last: m=120 classes=8 cclen=95 t=2729s
[01:11:01] it=719505 colorings=539600 lazy-girth=255235 last: m=120 classes=8 cclen=97 t=2730s
[01:11:01] it=719743 colorings=539800 lazy-girth=255284 last: m=120 classes=8 cclen=97 t=2731s
[01:11:02] it=719971 colorings=540000 lazy-girth=255315 last: m=120 classes=8 cclen=96 t=2732s
[01:11:03] it=720176 colorings=540200 lazy-girth=255320 last: m=130 classes=9 cclen=89 t=2733s
[01:11:04] it=720395 colorings=540400 lazy-girth=255339 last: m=120 classes=8 cclen=97 t=2733s
[01:11:05] it=720614 colorings=540600 lazy-girth=255359 last: m=120 classes=8 cclen=97 t=2734s
[01:11:06] it=720824 colorings=540800 lazy-girth=255369 last: m=120 classes=8 cclen=95 t=2735s
[01:11:07] it=721058 colorings=541000 lazy-girth=255403 last: m=130 classes=9 cclen=92 t=2736s
[01:11:08] it=721286 colorings=541200 lazy-girth=255431 last: m=120 classes=8 cclen=96 t=2737s
[01:11:09] it=721515 colorings=541400 lazy-girth=255460 last: m=120 classes=8 cclen=94 t=2738s
[01:11:10] it=721746 colorings=541600 lazy-girth=255491 last: m=120 classes=8 cclen=97 t=2739s
[01:11:11] it=722002 colorings=541800 lazy-girth=255548 last: m=120 classes=8 cclen=97 t=2740s
[01:11:12] it=722203 colorings=542000 lazy-girth=255549 last: m=120 classes=8 cclen=95 t=2741s
[01:11:14] it=722449 colorings=542200 lazy-girth=255601 last: m=120 classes=8 cclen=95 t=2743s
[01:11:15] it=722681 colorings=542400 lazy-girth=255634 last: m=120 classes=8 cclen=93 t=2744s
[01:11:16] it=722928 colorings=542600 lazy-girth=255681 last: m=120 classes=8 cclen=92 t=2745s
[01:11:17] it=723164 colorings=542800 lazy-girth=255720 last: m=120 classes=8 cclen=96 t=2747s
[01:11:18] it=723386 colorings=543000 lazy-girth=255743 last: m=120 classes=8 cclen=95 t=2748s
[01:11:20] it=723623 colorings=543200 lazy-girth=255789 last: m=120 classes=8 cclen=94 t=2749s
[01:11:21] it=723835 colorings=543400 lazy-girth=255801 last: m=120 classes=8 cclen=97 t=2750s
[01:11:22] it=724042 colorings=543600 lazy-girth=255808 last: m=120 classes=8 cclen=84 t=2751s
[01:11:23] it=724265 colorings=543800 lazy-girth=255831 last: m=120 classes=8 cclen=96 t=2752s
[01:11:24] it=724483 colorings=544000 lazy-girth=255850 last: m=120 classes=8 cclen=96 t=2753s
[01:11:25] it=724693 colorings=544200 lazy-girth=255860 last: m=120 classes=8 cclen=96 t=2754s
[01:11:26] it=724905 colorings=544400 lazy-girth=255875 last: m=120 classes=8 cclen=94 t=2755s
[01:11:27] it=725110 colorings=544600 lazy-girth=255880 last: m=130 classes=9 cclen=90 t=2756s
[01:11:28] it=725331 colorings=544800 lazy-girth=255902 last: m=130 classes=9 cclen=91 t=2758s
[01:11:30] it=725555 colorings=545000 lazy-girth=255926 last: m=120 classes=8 cclen=97 t=2759s
[01:11:31] it=725762 colorings=545200 lazy-girth=255933 last: m=130 classes=9 cclen=94 t=2760s
[01:11:32] it=725980 colorings=545400 lazy-girth=255951 last: m=120 classes=8 cclen=97 t=2761s
[01:11:33] it=726216 colorings=545600 lazy-girth=255993 last: m=120 classes=8 cclen=96 t=2762s
[01:11:34] it=726445 colorings=545800 lazy-girth=256023 last: m=120 classes=8 cclen=94 t=2763s
[01:11:35] it=726664 colorings=546000 lazy-girth=256044 last: m=120 classes=8 cclen=95 t=2764s
[01:11:36] it=726895 colorings=546200 lazy-girth=256075 last: m=120 classes=8 cclen=97 t=2765s
[01:11:37] it=727114 colorings=546400 lazy-girth=256095 last: m=120 classes=8 cclen=96 t=2766s
[01:11:38] it=727329 colorings=546600 lazy-girth=256112 last: m=120 classes=8 cclen=96 t=2767s
[01:11:39] it=727539 colorings=546800 lazy-girth=256122 last: m=120 classes=8 cclen=96 t=2768s
[01:11:40] it=727756 colorings=547000 lazy-girth=256139 last: m=130 classes=9 cclen=89 t=2769s
[01:11:41] it=727959 colorings=547200 lazy-girth=256142 last: m=120 classes=8 cclen=96 t=2770s
[01:11:43] it=728179 colorings=547400 lazy-girth=256162 last: m=120 classes=8 cclen=92 t=2772s
[01:11:44] it=728436 colorings=547600 lazy-girth=256233 last: m=130 classes=9 cclen=83 t=2773s
[01:11:45] it=728694 colorings=547800 lazy-girth=256301 last: m=120 classes=8 cclen=90 t=2774s
[01:11:46] it=728946 colorings=548000 lazy-girth=256362 last: m=120 classes=8 cclen=96 t=2776s
[01:11:47] it=729180 colorings=548200 lazy-girth=256397 last: m=120 classes=8 cclen=92 t=2777s
[01:11:49] it=729410 colorings=548400 lazy-girth=256427 last: m=130 classes=9 cclen=93 t=2778s
[01:11:50] it=729632 colorings=548600 lazy-girth=256453 last: m=120 classes=8 cclen=91 t=2779s
[01:11:51] it=729860 colorings=548800 lazy-girth=256481 last: m=120 classes=8 cclen=97 t=2780s
[01:11:52] it=730089 colorings=549000 lazy-girth=256511 last: m=130 classes=9 cclen=90 t=2781s
[01:11:53] it=730310 colorings=549200 lazy-girth=256540 last: m=120 classes=8 cclen=97 t=2782s
[01:11:54] it=730546 colorings=549400 lazy-girth=256583 last: m=120 classes=8 cclen=96 t=2783s
[01:11:55] it=730768 colorings=549600 lazy-girth=256607 last: m=120 classes=8 cclen=95 t=2785s
[01:11:57] it=731015 colorings=549800 lazy-girth=256662 last: m=120 classes=8 cclen=94 t=2786s
[01:11:58] it=731241 colorings=550000 lazy-girth=256688 last: m=120 classes=8 cclen=97 t=2787s
[01:11:59] it=731469 colorings=550200 lazy-girth=256716 last: m=120 classes=8 cclen=97 t=2788s
[01:12:00] it=731705 colorings=550400 lazy-girth=256753 last: m=120 classes=8 cclen=95 t=2789s
[01:12:01] it=731912 colorings=550600 lazy-girth=256760 last: m=120 classes=8 cclen=97 t=2790s
[01:12:02] it=732122 colorings=550800 lazy-girth=256770 last: m=120 classes=8 cclen=96 t=2791s
[01:12:03] it=732323 colorings=551000 lazy-girth=256771 last: m=120 classes=8 cclen=94 t=2793s
[01:12:05] it=732558 colorings=551200 lazy-girth=256811 last: m=120 classes=8 cclen=92 t=2794s
[01:12:06] it=732792 colorings=551400 lazy-girth=256847 last: m=120 classes=8 cclen=94 t=2795s
[01:12:07] it=733009 colorings=551600 lazy-girth=256866 last: m=130 classes=9 cclen=95 t=2797s
[01:12:08] it=733226 colorings=551800 lazy-girth=256884 last: m=130 classes=9 cclen=88 t=2798s
[01:12:09] it=733437 colorings=552000 lazy-girth=256896 last: m=120 classes=8 cclen=97 t=2799s
[01:12:11] it=733654 colorings=552200 lazy-girth=256918 last: m=120 classes=8 cclen=97 t=2800s
[01:12:12] it=733868 colorings=552400 lazy-girth=256934 last: m=130 classes=9 cclen=89 t=2801s
[01:12:13] it=734089 colorings=552600 lazy-girth=256955 last: m=120 classes=8 cclen=97 t=2802s
[01:12:14] it=734302 colorings=552800 lazy-girth=256968 last: m=120 classes=8 cclen=83 t=2803s
[01:12:15] it=734508 colorings=553000 lazy-girth=256974 last: m=120 classes=8 cclen=97 t=2804s
[01:12:16] it=734708 colorings=553200 lazy-girth=256974 last: m=120 classes=8 cclen=97 t=2805s
[01:12:17] it=734912 colorings=553400 lazy-girth=256978 last: m=120 classes=8 cclen=97 t=2806s
[01:12:18] it=735124 colorings=553600 lazy-girth=256990 last: m=120 classes=8 cclen=96 t=2807s
[01:12:19] it=735329 colorings=553800 lazy-girth=256995 last: m=130 classes=9 cclen=90 t=2808s
[01:12:20] it=735546 colorings=554000 lazy-girth=257014 last: m=130 classes=9 cclen=95 t=2809s
[01:12:21] it=735793 colorings=554200 lazy-girth=257076 last: m=130 classes=9 cclen=95 t=2810s
[01:12:22] it=736027 colorings=554400 lazy-girth=257113 last: m=120 classes=8 cclen=97 t=2811s
[01:12:23] it=736246 colorings=554600 lazy-girth=257133 last: m=120 classes=8 cclen=97 t=2812s
[01:12:25] it=736479 colorings=554800 lazy-girth=257173 last: m=120 classes=8 cclen=94 t=2814s
[01:12:26] it=736694 colorings=555000 lazy-girth=257190 last: m=130 classes=9 cclen=93 t=2815s
[01:12:27] it=736899 colorings=555200 lazy-girth=257195 last: m=120 classes=8 cclen=96 t=2816s
[01:12:28] it=737128 colorings=555400 lazy-girth=257230 last: m=120 classes=8 cclen=96 t=2817s
[01:12:29] it=737364 colorings=555600 lazy-girth=257268 last: m=130 classes=9 cclen=92 t=2818s
[01:12:30] it=737599 colorings=555800 lazy-girth=257304 last: m=120 classes=8 cclen=95 t=2819s
[01:12:31] it=737813 colorings=556000 lazy-girth=257318 last: m=120 classes=8 cclen=95 t=2820s
[01:12:32] it=738022 colorings=556200 lazy-girth=257327 last: m=120 classes=8 cclen=97 t=2821s
[01:12:33] it=738228 colorings=556400 lazy-girth=257335 last: m=120 classes=8 cclen=96 t=2822s
[01:12:34] it=738458 colorings=556600 lazy-girth=257370 last: m=120 classes=8 cclen=97 t=2823s
[01:12:35] it=738671 colorings=556800 lazy-girth=257383 last: m=120 classes=8 cclen=97 t=2825s
[01:12:37] it=738892 colorings=557000 lazy-girth=257404 last: m=120 classes=8 cclen=97 t=2826s
[01:12:38] it=739113 colorings=557200 lazy-girth=257429 last: m=120 classes=8 cclen=93 t=2827s
[01:12:39] it=739353 colorings=557400 lazy-girth=257476 last: m=120 classes=8 cclen=93 t=2828s
[01:12:40] it=739576 colorings=557600 lazy-girth=257501 last: m=120 classes=8 cclen=94 t=2829s
[01:12:41] it=739797 colorings=557800 lazy-girth=257525 last: m=120 classes=8 cclen=95 t=2830s
[01:12:42] it=740016 colorings=558000 lazy-girth=257546 last: m=130 classes=9 cclen=96 t=2832s
[01:12:44] it=740257 colorings=558200 lazy-girth=257597 last: m=120 classes=8 cclen=96 t=2834s
[01:12:45] it=740485 colorings=558400 lazy-girth=257630 last: m=120 classes=8 cclen=96 t=2835s
[01:12:47] it=740747 colorings=558600 lazy-girth=257701 last: m=130 classes=9 cclen=82 t=2836s
[01:12:48] it=740975 colorings=558800 lazy-girth=257731 last: m=130 classes=9 cclen=85 t=2837s
[01:12:49] it=741200 colorings=559000 lazy-girth=257757 last: m=120 classes=8 cclen=97 t=2838s
[01:12:50] it=741428 colorings=559200 lazy-girth=257787 last: m=130 classes=9 cclen=93 t=2839s
[01:12:51] it=741646 colorings=559400 lazy-girth=257806 last: m=120 classes=8 cclen=97 t=2840s
[01:12:52] it=741868 colorings=559600 lazy-girth=257832 last: m=130 classes=9 cclen=95 t=2841s
[01:12:53] it=742104 colorings=559800 lazy-girth=257882 last: m=130 classes=9 cclen=92 t=2843s
[01:12:55] it=742338 colorings=560000 lazy-girth=257925 last: m=130 classes=9 cclen=94 t=2844s
[01:12:56] it=742574 colorings=560200 lazy-girth=257964 last: m=120 classes=8 cclen=93 t=2845s
[01:12:57] it=742791 colorings=560400 lazy-girth=257983 last: m=120 classes=8 cclen=96 t=2846s
[01:12:58] it=743009 colorings=560600 lazy-girth=258002 last: m=120 classes=8 cclen=97 t=2847s
[01:12:59] it=743238 colorings=560800 lazy-girth=258033 last: m=130 classes=9 cclen=96 t=2848s
[01:13:00] it=743468 colorings=561000 lazy-girth=258065 last: m=120 classes=8 cclen=96 t=2850s
[01:13:02] it=743691 colorings=561200 lazy-girth=258091 last: m=120 classes=8 cclen=97 t=2851s
[01:13:03] it=743919 colorings=561400 lazy-girth=258121 last: m=120 classes=8 cclen=96 t=2852s
[01:13:04] it=744139 colorings=561600 lazy-girth=258147 last: m=130 classes=10 cclen=81 t=2853s
[01:13:05] it=744363 colorings=561800 lazy-girth=258178 last: m=120 classes=8 cclen=95 t=2854s
[01:13:06] it=744580 colorings=562000 lazy-girth=258200 last: m=120 classes=8 cclen=95 t=2855s
[01:13:08] it=744800 colorings=562200 lazy-girth=258223 last: m=120 classes=8 cclen=97 t=2857s
[01:13:09] it=745031 colorings=562400 lazy-girth=258260 last: m=120 classes=8 cclen=95 t=2858s
[01:13:10] it=745246 colorings=562600 lazy-girth=258276 last: m=120 classes=8 cclen=95 t=2859s
[01:13:11] it=745456 colorings=562800 lazy-girth=258286 last: m=120 classes=8 cclen=97 t=2861s
[01:13:13] it=745674 colorings=563000 lazy-girth=258304 last: m=130 classes=9 cclen=90 t=2862s
[01:13:14] it=745887 colorings=563200 lazy-girth=258318 last: m=120 classes=8 cclen=94 t=2863s
[01:13:15] it=746115 colorings=563400 lazy-girth=258347 last: m=120 classes=8 cclen=97 t=2864s
[01:13:16] it=746322 colorings=563600 lazy-girth=258354 last: m=120 classes=8 cclen=96 t=2865s
[01:13:17] it=746525 colorings=563800 lazy-girth=258357 last: m=120 classes=8 cclen=93 t=2866s
[01:13:18] it=746725 colorings=564000 lazy-girth=258357 last: m=120 classes=8 cclen=95 t=2867s
[01:13:19] it=746938 colorings=564200 lazy-girth=258373 last: m=120 classes=8 cclen=95 t=2868s
[01:13:20] it=747169 colorings=564400 lazy-girth=258412 last: m=120 classes=8 cclen=96 t=2870s
[01:13:22] it=747396 colorings=564600 lazy-girth=258441 last: m=120 classes=8 cclen=97 t=2871s
[01:13:23] it=747634 colorings=564800 lazy-girth=258484 last: m=120 classes=8 cclen=96 t=2872s
[01:13:24] it=747871 colorings=565000 lazy-girth=258526 last: m=120 classes=8 cclen=97 t=2873s
[01:13:25] it=748112 colorings=565200 lazy-girth=258568 last: m=120 classes=8 cclen=94 t=2874s
[01:13:26] it=748327 colorings=565400 lazy-girth=258583 last: m=120 classes=8 cclen=97 t=2875s
[01:13:27] it=748540 colorings=565600 lazy-girth=258596 last: m=120 classes=8 cclen=96 t=2876s
[01:13:28] it=748754 colorings=565800 lazy-girth=258610 last: m=120 classes=8 cclen=90 t=2877s
[01:13:29] it=748965 colorings=566000 lazy-girth=258621 last: m=120 classes=8 cclen=94 t=2878s
[01:13:30] it=749167 colorings=566200 lazy-girth=258623 last: m=120 classes=8 cclen=96 t=2879s
[01:13:31] it=749372 colorings=566400 lazy-girth=258628 last: m=130 classes=9 cclen=95 t=2880s
[01:13:32] it=749584 colorings=566600 lazy-girth=258640 last: m=120 classes=8 cclen=97 t=2881s
[01:13:33] it=749796 colorings=566800 lazy-girth=258652 last: m=120 classes=8 cclen=94 t=2882s
[01:13:34] it=749998 colorings=567000 lazy-girth=258654 last: m=120 classes=8 cclen=90 t=2883s
[01:13:36] it=750214 colorings=567200 lazy-girth=258670 last: m=120 classes=8 cclen=92 t=2885s
[01:13:37] it=750438 colorings=567400 lazy-girth=258695 last: m=130 classes=9 cclen=90 t=2886s
[01:13:38] it=750651 colorings=567600 lazy-girth=258708 last: m=120 classes=8 cclen=95 t=2887s
[01:13:39] it=750866 colorings=567800 lazy-girth=258723 last: m=120 classes=8 cclen=94 t=2888s
[01:13:40] it=751080 colorings=568000 lazy-girth=258737 last: m=130 classes=9 cclen=92 t=2889s
[01:13:41] it=751285 colorings=568200 lazy-girth=258742 last: m=130 classes=9 cclen=95 t=2890s
[01:13:42] it=751486 colorings=568400 lazy-girth=258743 last: m=120 classes=8 cclen=95 t=2891s
[01:13:43] it=751688 colorings=568600 lazy-girth=258745 last: m=120 classes=8 cclen=96 t=2892s
[01:13:44] it=751897 colorings=568800 lazy-girth=258754 last: m=120 classes=8 cclen=96 t=2894s
[01:13:45] it=752101 colorings=569000 lazy-girth=258758 last: m=130 classes=9 cclen=86 t=2895s
[01:13:46] it=752316 colorings=569200 lazy-girth=258774 last: m=120 classes=8 cclen=97 t=2896s
[01:13:48] it=752535 colorings=569400 lazy-girth=258795 last: m=120 classes=8 cclen=96 t=2897s
[01:13:49] it=752747 colorings=569600 lazy-girth=258807 last: m=120 classes=8 cclen=97 t=2898s
[01:13:50] it=752961 colorings=569800 lazy-girth=258821 last: m=120 classes=8 cclen=93 t=2899s
[01:13:51] it=753161 colorings=570000 lazy-girth=258821 last: m=120 classes=8 cclen=97 t=2900s
[01:13:52] it=753374 colorings=570200 lazy-girth=258834 last: m=120 classes=8 cclen=97 t=2901s
[01:13:54] it=753603 colorings=570400 lazy-girth=258864 last: m=120 classes=8 cclen=97 t=2903s
[01:13:55] it=753820 colorings=570600 lazy-girth=258883 last: m=120 classes=8 cclen=96 t=2904s
[01:13:56] it=754040 colorings=570800 lazy-girth=258903 last: m=120 classes=8 cclen=97 t=2905s
[01:13:57] it=754264 colorings=571000 lazy-girth=258930 last: m=120 classes=8 cclen=93 t=2906s
[01:13:58] it=754480 colorings=571200 lazy-girth=258947 last: m=120 classes=8 cclen=96 t=2907s
[01:13:59] it=754692 colorings=571400 lazy-girth=258959 last: m=120 classes=8 cclen=97 t=2909s
[01:14:01] it=754904 colorings=571600 lazy-girth=258972 last: m=120 classes=8 cclen=91 t=2910s
[01:14:02] it=755119 colorings=571800 lazy-girth=258990 last: m=120 classes=8 cclen=94 t=2911s
[01:14:03] it=755329 colorings=572000 lazy-girth=259000 last: m=130 classes=9 cclen=95 t=2912s
[01:14:04] it=755535 colorings=572200 lazy-girth=259006 last: m=120 classes=8 cclen=96 t=2913s
[01:14:05] it=755752 colorings=572400 lazy-girth=259023 last: m=120 classes=8 cclen=95 t=2914s
[01:14:07] it=755960 colorings=572600 lazy-girth=259031 last: m=130 classes=9 cclen=93 t=2916s
[01:14:08] it=756170 colorings=572800 lazy-girth=259042 last: m=130 classes=9 cclen=89 t=2917s
[01:14:09] it=756376 colorings=573000 lazy-girth=259048 last: m=120 classes=9 cclen=96 t=2918s
[01:14:10] it=756591 colorings=573200 lazy-girth=259065 last: m=130 classes=10 cclen=88 t=2920s
[01:14:12] it=756803 colorings=573400 lazy-girth=259077 last: m=120 classes=8 cclen=95 t=2921s
[01:14:13] it=757026 colorings=573600 lazy-girth=259103 last: m=120 classes=8 cclen=95 t=2922s
[01:14:14] it=757251 colorings=573800 lazy-girth=259132 last: m=120 classes=8 cclen=97 t=2923s
[01:14:15] it=757471 colorings=574000 lazy-girth=259157 last: m=130 classes=9 cclen=93 t=2924s
[01:14:16] it=757692 colorings=574200 lazy-girth=259178 last: m=130 classes=9 cclen=91 t=2926s
[01:14:18] it=757913 colorings=574400 lazy-girth=259200 last: m=120 classes=8 cclen=97 t=2927s
[01:14:19] it=758126 colorings=574600 lazy-girth=259216 last: m=130 classes=9 cclen=88 t=2928s
[01:14:20] it=758337 colorings=574800 lazy-girth=259227 last: m=130 classes=9 cclen=93 t=2929s
[01:14:21] it=758556 colorings=575000 lazy-girth=259248 last: m=120 classes=8 cclen=95 t=2931s
[01:14:23] it=758766 colorings=575200 lazy-girth=259258 last: m=130 classes=9 cclen=94 t=2932s
[01:14:24] it=758974 colorings=575400 lazy-girth=259266 last: m=120 classes=8 cclen=96 t=2933s
[01:14:25] it=759194 colorings=575600 lazy-girth=259286 last: m=130 classes=9 cclen=95 t=2934s
[01:14:26] it=759403 colorings=575800 lazy-girth=259295 last: m=120 classes=8 cclen=95 t=2935s
[01:14:27] it=759608 colorings=576000 lazy-girth=259300 last: m=120 classes=8 cclen=94 t=2936s
[01:14:28] it=759820 colorings=576200 lazy-girth=259312 last: m=120 classes=8 cclen=97 t=2937s
[01:14:29] it=760035 colorings=576400 lazy-girth=259327 last: m=120 classes=8 cclen=96 t=2938s
[01:14:30] it=760239 colorings=576600 lazy-girth=259331 last: m=120 classes=8 cclen=97 t=2939s
[01:14:31] it=760441 colorings=576800 lazy-girth=259333 last: m=130 classes=9 cclen=91 t=2940s
[01:14:33] it=760641 colorings=577000 lazy-girth=259333 last: m=120 classes=8 cclen=97 t=2942s
[01:14:34] it=760842 colorings=577200 lazy-girth=259334 last: m=130 classes=10 cclen=90 t=2943s
[01:14:35] it=761042 colorings=577400 lazy-girth=259334 last: m=120 classes=8 cclen=66 t=2944s
[01:14:36] it=761242 colorings=577600 lazy-girth=259334 last: m=110 classes=8 cclen=94 t=2945s
[01:14:38] it=761474 colorings=577800 lazy-girth=259369 last: m=120 classes=8 cclen=93 t=2947s
[01:14:39] it=761691 colorings=578000 lazy-girth=259386 last: m=120 classes=8 cclen=94 t=2948s
[01:14:40] it=761898 colorings=578200 lazy-girth=259393 last: m=120 classes=8 cclen=95 t=2949s
[01:14:41] it=762103 colorings=578400 lazy-girth=259398 last: m=130 classes=9 cclen=93 t=2950s
[01:14:43] it=762309 colorings=578600 lazy-girth=259404 last: m=130 classes=9 cclen=92 t=2952s
[01:14:44] it=762525 colorings=578800 lazy-girth=259420 last: m=120 classes=8 cclen=96 t=2953s
[01:14:45] it=762746 colorings=579000 lazy-girth=259441 last: m=130 classes=9 cclen=93 t=2954s
[01:14:46] it=762959 colorings=579200 lazy-girth=259454 last: m=120 classes=8 cclen=97 t=2955s
[01:14:47] it=763167 colorings=579400 lazy-girth=259462 last: m=120 classes=8 cclen=96 t=2956s
[01:14:49] it=763383 colorings=579600 lazy-girth=259478 last: m=120 classes=9 cclen=96 t=2958s
[01:14:50] it=763597 colorings=579800 lazy-girth=259492 last: m=120 classes=8 cclen=95 t=2959s
[01:14:51] it=763808 colorings=580000 lazy-girth=259503 last: m=120 classes=8 cclen=96 t=2961s
[01:14:53] it=764017 colorings=580200 lazy-girth=259513 last: m=120 classes=8 cclen=92 t=2962s
[01:14:54] it=764237 colorings=580400 lazy-girth=259534 last: m=120 classes=8 cclen=97 t=2963s
[01:14:55] it=764458 colorings=580600 lazy-girth=259557 last: m=120 classes=8 cclen=80 t=2964s
[01:14:57] it=764673 colorings=580800 lazy-girth=259575 last: m=120 classes=8 cclen=95 t=2966s
[01:14:59] it=764893 colorings=581000 lazy-girth=259598 last: m=130 classes=9 cclen=88 t=2968s
[01:15:00] it=765112 colorings=581200 lazy-girth=259617 last: m=120 classes=8 cclen=97 t=2969s
[01:15:01] it=765322 colorings=581400 lazy-girth=259627 last: m=120 classes=8 cclen=96 t=2970s
[01:15:02] it=765524 colorings=581600 lazy-girth=259629 last: m=120 classes=8 cclen=96 t=2971s
[01:15:04] it=765741 colorings=581800 lazy-girth=259646 last: m=120 classes=8 cclen=97 t=2973s
[01:15:05] it=765947 colorings=582000 lazy-girth=259652 last: m=120 classes=8 cclen=96 t=2974s
[01:15:06] it=766153 colorings=582200 lazy-girth=259658 last: m=120 classes=8 cclen=93 t=2976s
[01:15:08] it=766357 colorings=582400 lazy-girth=259662 last: m=130 classes=9 cclen=95 t=2977s
[01:15:10] it=766559 colorings=582600 lazy-girth=259664 last: m=120 classes=8 cclen=96 t=2979s
[01:15:11] it=766769 colorings=582800 lazy-girth=259675 last: m=120 classes=8 cclen=96 t=2981s
[01:15:12] it=766973 colorings=583000 lazy-girth=259679 last: m=120 classes=8 cclen=97 t=2982s
[01:15:14] it=767176 colorings=583200 lazy-girth=259682 last: m=120 classes=8 cclen=96 t=2983s
[01:15:15] it=767384 colorings=583400 lazy-girth=259690 last: m=120 classes=8 cclen=97 t=2985s
[01:15:17] it=767590 colorings=583600 lazy-girth=259696 last: m=120 classes=8 cclen=94 t=2986s
[01:15:18] it=767800 colorings=583800 lazy-girth=259706 last: m=130 classes=9 cclen=95 t=2987s
[01:15:19] it=768006 colorings=584000 lazy-girth=259712 last: m=120 classes=8 cclen=95 t=2988s
[01:15:20] it=768206 colorings=584200 lazy-girth=259712 last: m=130 classes=9 cclen=94 t=2990s
[01:15:22] it=768406 colorings=584400 lazy-girth=259712 last: m=120 classes=8 cclen=96 t=2991s
[01:15:24] it=768615 colorings=584600 lazy-girth=259721 last: m=120 classes=8 cclen=97 t=2993s
[01:15:26] it=768819 colorings=584800 lazy-girth=259725 last: m=120 classes=8 cclen=94 t=2995s
[01:15:27] it=769022 colorings=585000 lazy-girth=259728 last: m=120 classes=8 cclen=96 t=2996s
[01:15:29] it=769223 colorings=585200 lazy-girth=259729 last: m=130 classes=9 cclen=87 t=2998s
[01:15:32] it=769423 colorings=585400 lazy-girth=259729 last: m=130 classes=9 cclen=91 t=3001s
[01:15:37] it=769625 colorings=585600 lazy-girth=259733 last: m=120 classes=8 cclen=96 t=3007s
[01:15:40] it=769825 colorings=585800 lazy-girth=259733 last: m=120 classes=8 cclen=95 t=3009s
[01:15:40] it=770029 colorings=586000 lazy-girth=259741 last: m=120 classes=8 cclen=95 t=3010s
[01:15:42] it=770232 colorings=586200 lazy-girth=259748 last: m=120 classes=8 cclen=96 t=3011s
[01:15:43] it=770434 colorings=586400 lazy-girth=259750 last: m=120 classes=8 cclen=95 t=3012s
[01:15:44] it=770635 colorings=586600 lazy-girth=259751 last: m=120 classes=8 cclen=97 t=3013s
[01:15:45] it=770838 colorings=586800 lazy-girth=259754 last: m=120 classes=8 cclen=91 t=3014s
[01:15:46] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=770945 colorings=586907 lazy-girth=259754 time=3016s


==> anc/search/logs/slice_D11_r2_g6.log <==
[06:06:28] slice r=2 H=D11 |H|=22 n=44 classes=54 girth>=6 mindeg>=3
[06:06:28] eager C3/C4 clauses: 13580
[06:06:29] it=200 colorings=200 lazy-girth=0 last: m=99 classes=7 cclen=47 t=1s
[06:06:30] it=597 colorings=400 lazy-girth=488 last: m=77 classes=5 cclen=49 t=1s
[06:06:31] it=940 colorings=600 lazy-girth=807 last: m=88 classes=5 cclen=49 t=2s
[06:06:31] it=1262 colorings=800 lazy-girth=1000 last: m=77 classes=5 cclen=49 t=3s
[06:06:32] it=1613 colorings=1000 lazy-girth=1231 last: m=88 classes=5 cclen=49 t=3s
[06:06:32] it=1893 colorings=1200 lazy-girth=1367 last: m=77 classes=5 cclen=49 t=4s
[06:06:33] it=2254 colorings=1400 lazy-girth=1682 last: m=77 classes=5 cclen=44 t=5s
[06:06:33] it=2524 colorings=1600 lazy-girth=1838 last: m=99 classes=7 cclen=46 t=5s
[06:06:34] it=2828 colorings=1800 lazy-girth=2011 last: m=77 classes=5 cclen=49 t=6s
[06:06:35] it=3169 colorings=2000 lazy-girth=2225 last: m=77 classes=5 cclen=49 t=6s
[06:06:35] it=3508 colorings=2200 lazy-girth=2420 last: m=99 classes=7 cclen=36 t=7s
[06:06:36] it=3794 colorings=2400 lazy-girth=2559 last: m=77 classes=5 cclen=49 t=8s
[06:06:37] it=4026 colorings=2600 lazy-girth=2614 last: m=99 classes=6 cclen=30 t=8s
[06:06:37] it=4328 colorings=2800 lazy-girth=2802 last: m=88 classes=5 cclen=49 t=9s
[06:06:38] it=4668 colorings=3000 lazy-girth=3077 last: m=88 classes=6 cclen=48 t=10s
[06:06:39] it=5032 colorings=3200 lazy-girth=3388 last: m=77 classes=5 cclen=49 t=10s
[06:06:39] it=5385 colorings=3400 lazy-girth=3633 last: m=77 classes=5 cclen=49 t=11s
[06:06:40] it=5700 colorings=3600 lazy-girth=3804 last: m=77 classes=5 cclen=49 t=11s
[06:06:40] it=5971 colorings=3800 lazy-girth=3929 last: m=88 classes=5 cclen=47 t=12s
[06:06:41] it=6320 colorings=4000 lazy-girth=4206 last: m=77 classes=5 cclen=48 t=12s
[06:06:41] it=6661 colorings=4200 lazy-girth=4444 last: m=77 classes=5 cclen=49 t=13s
[06:06:42] it=7017 colorings=4400 lazy-girth=4709 last: m=77 classes=5 cclen=48 t=13s
[06:06:42] it=7320 colorings=4600 lazy-girth=4886 last: m=88 classes=5 cclen=49 t=14s
[06:06:42] it=7570 colorings=4800 lazy-girth=4962 last: m=88 classes=5 cclen=49 t=14s
[06:06:43] it=7862 colorings=5000 lazy-girth=5121 last: m=77 classes=5 cclen=49 t=15s
[06:06:43] it=8159 colorings=5200 lazy-girth=5278 last: m=77 classes=5 cclen=49 t=15s
[06:06:44] it=8486 colorings=5400 lazy-girth=5512 last: m=88 classes=5 cclen=45 t=16s
[06:06:45] it=8818 colorings=5600 lazy-girth=5744 last: m=77 classes=5 cclen=49 t=16s
[06:06:45] it=9168 colorings=5800 lazy-girth=6034 last: m=77 classes=5 cclen=47 t=17s
[06:06:46] it=9467 colorings=6000 lazy-girth=6192 last: m=77 classes=5 cclen=48 t=17s
[06:06:46] it=9782 colorings=6200 lazy-girth=6392 last: m=88 classes=5 cclen=49 t=18s
[06:06:47] it=10122 colorings=6400 lazy-girth=6638 last: m=77 classes=5 cclen=47 t=19s
[06:06:47] it=10476 colorings=6600 lazy-girth=6891 last: m=77 classes=5 cclen=47 t=19s
[06:06:48] it=10767 colorings=6800 lazy-girth=7051 last: m=77 classes=5 cclen=48 t=20s
[06:06:48] it=11093 colorings=7000 lazy-girth=7284 last: m=77 classes=5 cclen=46 t=20s
[06:06:49] it=11370 colorings=7200 lazy-girth=7422 last: m=77 classes=5 cclen=47 t=21s
[06:06:49] it=11638 colorings=7400 lazy-girth=7535 last: m=77 classes=5 cclen=48 t=21s
[06:06:50] it=11931 colorings=7600 lazy-girth=7676 last: m=77 classes=5 cclen=46 t=22s
[06:06:50] it=12237 colorings=7800 lazy-girth=7887 last: m=77 classes=5 cclen=49 t=22s
[06:06:51] it=12548 colorings=8000 lazy-girth=8083 last: m=77 classes=5 cclen=49 t=23s
[06:06:52] it=12794 colorings=8200 lazy-girth=8155 last: m=77 classes=5 cclen=49 t=23s
[06:06:52] it=13099 colorings=8400 lazy-girth=8341 last: m=77 classes=5 cclen=47 t=24s
[06:06:52] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=13252 colorings=8540 lazy-girth=8360 time=24s


==> anc/search/logs/slice_D12_r2_g6.log <==
[06:06:53] slice r=2 H=D12 |H|=24 n=48 classes=60 girth>=6 mindeg>=3
[06:06:53] eager C3/C4 clauses: 17194
[06:06:54] it=397 colorings=200 lazy-girth=271 last: m=84 classes=5 cclen=55 t=1s
[06:06:54] it=701 colorings=400 lazy-girth=510 last: m=120 classes=8 cclen=49 t=2s
[06:06:55] it=1021 colorings=600 lazy-girth=746 last: m=96 classes=5 cclen=54 t=3s
[06:06:56] it=1388 colorings=800 lazy-girth=1027 last: m=84 classes=5 cclen=54 t=3s
[06:06:57] it=1702 colorings=1000 lazy-girth=1176 last: m=84 classes=5 cclen=55 t=4s
[06:06:57] it=1976 colorings=1200 lazy-girth=1251 last: m=84 classes=5 cclen=52 t=4s
[06:06:58] it=2354 colorings=1400 lazy-girth=1545 last: m=84 classes=5 cclen=54 t=5s
[06:06:58] it=2643 colorings=1600 lazy-girth=1663 last: m=84 classes=5 cclen=55 t=5s
[06:06:59] it=3007 colorings=1800 lazy-girth=1921 last: m=84 classes=5 cclen=55 t=6s
[06:06:59] it=3364 colorings=2000 lazy-girth=2209 last: m=84 classes=5 cclen=51 t=7s
[06:07:00] it=3717 colorings=2200 lazy-girth=2519 last: m=84 classes=5 cclen=52 t=8s
[06:07:01] it=4007 colorings=2400 lazy-girth=2684 last: m=96 classes=5 cclen=55 t=8s
[06:07:02] it=4404 colorings=2600 lazy-girth=3015 last: m=96 classes=5 cclen=46 t=9s
[06:07:02] it=4754 colorings=2800 lazy-girth=3245 last: m=96 classes=5 cclen=54 t=10s
[06:07:03] it=5112 colorings=3000 lazy-girth=3491 last: m=96 classes=5 cclen=55 t=11s
[06:07:04] it=5511 colorings=3200 lazy-girth=3891 last: m=96 classes=5 cclen=55 t=12s
[06:07:05] it=5835 colorings=3400 lazy-girth=4112 last: m=84 classes=5 cclen=52 t=12s
[06:07:05] it=6163 colorings=3600 lazy-girth=4321 last: m=96 classes=5 cclen=55 t=13s
[06:07:06] it=6510 colorings=3800 lazy-girth=4503 last: m=84 classes=5 cclen=55 t=13s
[06:07:07] it=6824 colorings=4000 lazy-girth=4664 last: m=84 classes=5 cclen=55 t=14s
[06:07:07] it=7138 colorings=4200 lazy-girth=4825 last: m=84 classes=5 cclen=49 t=15s
[06:07:08] it=7429 colorings=4400 lazy-girth=4916 last: m=84 classes=5 cclen=54 t=15s
[06:07:08] it=7735 colorings=4600 lazy-girth=5055 last: m=84 classes=5 cclen=55 t=16s
[06:07:09] it=8068 colorings=4800 lazy-girth=5246 last: m=96 classes=5 cclen=53 t=16s
[06:07:10] it=8413 colorings=5000 lazy-girth=5429 last: m=84 classes=5 cclen=53 t=17s
[06:07:10] it=8709 colorings=5200 lazy-girth=5578 last: m=84 classes=5 cclen=53 t=18s
[06:07:11] it=9087 colorings=5400 lazy-girth=5849 last: m=96 classes=5 cclen=54 t=18s
[06:07:12] it=9439 colorings=5600 lazy-girth=6072 last: m=96 classes=5 cclen=55 t=19s
[06:07:12] it=9777 colorings=5800 lazy-girth=6241 last: m=84 classes=5 cclen=54 t=20s
[06:07:13] it=10151 colorings=6000 lazy-girth=6505 last: m=96 classes=5 cclen=55 t=20s
[06:07:14] it=10446 colorings=6200 lazy-girth=6601 last: m=84 classes=5 cclen=55 t=21s
[06:07:14] it=10739 colorings=6400 lazy-girth=6694 last: m=84 classes=5 cclen=55 t=21s
[06:07:15] it=11121 colorings=6600 lazy-girth=6933 last: m=84 classes=5 cclen=55 t=22s
[06:07:15] it=11377 colorings=6800 lazy-girth=6989 last: m=84 classes=5 cclen=55 t=23s
[06:07:16] it=11660 colorings=7000 lazy-girth=7098 last: m=96 classes=5 cclen=53 t=23s
[06:07:16] it=11959 colorings=7200 lazy-girth=7197 last: m=84 classes=5 cclen=54 t=23s
[06:07:17] it=12299 colorings=7400 lazy-girth=7380 last: m=84 classes=5 cclen=50 t=24s
[06:07:17] it=12608 colorings=7600 lazy-girth=7492 last: m=84 classes=5 cclen=54 t=25s
[06:07:18] it=12901 colorings=7800 lazy-girth=7585 last: m=84 classes=5 cclen=55 t=25s
[06:07:18] it=13188 colorings=8000 lazy-girth=7672 last: m=84 classes=5 cclen=54 t=26s
[06:07:19] it=13478 colorings=8200 lazy-girth=7762 last: m=84 classes=5 cclen=55 t=26s
[06:07:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=13572 colorings=8271 lazy-girth=7785 time=26s


==> anc/search/logs/slice_D13_r2_g6.log <==
[22:42:34] slice r=2 H=D13 |H|=26 n=52 classes=64 girth>=6 mindeg>=3
[22:42:34] eager C3/C4 clauses: 22545
[22:42:36] it=364 colorings=200 lazy-girth=327 last: m=104 classes=5 cclen=59 t=2s
[22:42:37] it=723 colorings=400 lazy-girth=637 last: m=91 classes=5 cclen=57 t=3s
[22:42:39] it=958 colorings=600 lazy-girth=704 last: m=130 classes=8 cclen=41 t=5s
[22:42:40] it=1279 colorings=800 lazy-girth=927 last: m=91 classes=5 cclen=58 t=6s
[22:42:41] it=1619 colorings=1000 lazy-girth=1175 last: m=91 classes=5 cclen=57 t=7s
[22:42:43] it=1942 colorings=1200 lazy-girth=1378 last: m=104 classes=5 cclen=59 t=9s
[22:42:44] it=2296 colorings=1400 lazy-girth=1671 last: m=91 classes=5 cclen=58 t=10s
[22:42:45] it=2619 colorings=1600 lazy-girth=1875 last: m=91 classes=5 cclen=59 t=11s
[22:42:47] it=2949 colorings=1800 lazy-girth=2081 last: m=104 classes=5 cclen=59 t=13s
[22:42:48] it=3299 colorings=2000 lazy-girth=2351 last: m=91 classes=5 cclen=59 t=14s
[22:42:49] it=3622 colorings=2200 lazy-girth=2549 last: m=104 classes=5 cclen=58 t=15s
[22:42:50] it=3962 colorings=2400 lazy-girth=2772 last: m=104 classes=5 cclen=59 t=16s
[22:42:52] it=4297 colorings=2600 lazy-girth=3011 last: m=91 classes=5 cclen=58 t=18s
[22:42:53] it=4627 colorings=2800 lazy-girth=3215 last: m=91 classes=5 cclen=57 t=19s
[22:42:54] it=4975 colorings=3000 lazy-girth=3461 last: m=91 classes=5 cclen=57 t=20s
[22:42:56] it=5328 colorings=3200 lazy-girth=3738 last: m=91 classes=5 cclen=56 t=22s
[22:42:57] it=5641 colorings=3400 lazy-girth=3912 last: m=104 classes=5 cclen=59 t=23s
[22:42:58] it=6005 colorings=3600 lazy-girth=4218 last: m=91 classes=5 cclen=52 t=24s
[22:43:00] it=6344 colorings=3800 lazy-girth=4454 last: m=91 classes=5 cclen=59 t=26s
[22:43:01] it=6641 colorings=4000 lazy-girth=4612 last: m=104 classes=5 cclen=59 t=27s
[22:43:02] it=6946 colorings=4200 lazy-girth=4778 last: m=104 classes=5 cclen=52 t=28s
[22:43:03] it=7236 colorings=4400 lazy-girth=4919 last: m=104 classes=5 cclen=59 t=29s
[22:43:04] it=7536 colorings=4600 lazy-girth=5089 last: m=104 classes=5 cclen=59 t=30s
[22:43:05] it=7823 colorings=4800 lazy-girth=5224 last: m=91 classes=5 cclen=59 t=31s
[22:43:06] it=8094 colorings=5000 lazy-girth=5325 last: m=104 classes=5 cclen=58 t=32s
[22:43:07] it=8366 colorings=5200 lazy-girth=5438 last: m=104 classes=5 cclen=59 t=33s
[22:43:08] it=8633 colorings=5400 lazy-girth=5547 last: m=104 classes=5 cclen=49 t=34s
[22:43:09] it=8890 colorings=5600 lazy-girth=5628 last: m=91 classes=5 cclen=59 t=35s
[22:43:09] it=9135 colorings=5800 lazy-girth=5684 last: m=91 classes=5 cclen=59 t=35s
[22:43:10] it=9482 colorings=6000 lazy-girth=5953 last: m=104 classes=5 cclen=52 t=36s
[22:43:11] it=9807 colorings=6200 lazy-girth=6145 last: m=104 classes=5 cclen=58 t=37s
[22:43:12] it=10085 colorings=6400 lazy-girth=6278 last: m=91 classes=5 cclen=59 t=38s
[22:43:13] it=10436 colorings=6600 lazy-girth=6522 last: m=91 classes=5 cclen=58 t=39s
[22:43:14] it=10756 colorings=6800 lazy-girth=6709 last: m=104 classes=5 cclen=50 t=40s
[22:43:15] it=11049 colorings=7000 lazy-girth=6848 last: m=104 classes=5 cclen=58 t=41s
[22:43:16] it=11343 colorings=7200 lazy-girth=7001 last: m=104 classes=5 cclen=49 t=42s
[22:43:17] it=11624 colorings=7400 lazy-girth=7126 last: m=104 classes=5 cclen=59 t=43s
[22:43:18] it=11891 colorings=7600 lazy-girth=7230 last: m=104 classes=5 cclen=59 t=44s
[22:43:18] it=12149 colorings=7800 lazy-girth=7313 last: m=104 classes=5 cclen=57 t=44s
[22:43:19] it=12422 colorings=8000 lazy-girth=7424 last: m=104 classes=5 cclen=59 t=45s
[22:43:20] it=12665 colorings=8200 lazy-girth=7491 last: m=91 classes=5 cclen=58 t=46s
[22:43:21] it=12980 colorings=8400 lazy-girth=7729 last: m=104 classes=5 cclen=57 t=47s
[22:43:22] it=13299 colorings=8600 lazy-girth=7954 last: m=104 classes=5 cclen=59 t=48s
[22:43:23] it=13639 colorings=8800 lazy-girth=8182 last: m=104 classes=5 cclen=58 t=49s
[22:43:24] it=13930 colorings=9000 lazy-girth=8340 last: m=104 classes=5 cclen=57 t=50s
[22:43:25] it=14228 colorings=9200 lazy-girth=8486 last: m=104 classes=5 cclen=59 t=51s
[22:43:26] it=14494 colorings=9400 lazy-girth=8589 last: m=104 classes=5 cclen=58 t=52s
[22:43:27] it=14792 colorings=9600 lazy-girth=8769 last: m=104 classes=5 cclen=58 t=53s
[22:43:28] it=15103 colorings=9800 lazy-girth=8964 last: m=91 classes=5 cclen=58 t=54s
[22:43:29] it=15434 colorings=10000 lazy-girth=9194 last: m=104 classes=5 cclen=59 t=55s
[22:43:30] it=15754 colorings=10200 lazy-girth=9393 last: m=104 classes=5 cclen=59 t=56s
[22:43:31] it=16076 colorings=10400 lazy-girth=9582 last: m=91 classes=5 cclen=58 t=57s
[22:43:32] it=16379 colorings=10600 lazy-girth=9736 last: m=91 classes=5 cclen=59 t=58s
[22:43:32] it=16672 colorings=10800 lazy-girth=9880 last: m=91 classes=5 cclen=59 t=58s
[22:43:33] it=16945 colorings=11000 lazy-girth=9992 last: m=91 classes=5 cclen=59 t=59s
[22:43:34] it=17231 colorings=11200 lazy-girth=10120 last: m=104 classes=5 cclen=58 t=60s
[22:43:35] it=17516 colorings=11400 lazy-girth=10253 last: m=91 classes=5 cclen=59 t=61s
[22:43:35] it=17758 colorings=11600 lazy-girth=10314 last: m=91 classes=5 cclen=57 t=61s
[22:43:36] it=17979 colorings=11800 lazy-girth=10346 last: m=78 classes=3 cclen=61 t=62s
[22:43:37] it=18306 colorings=12000 lazy-girth=10550 last: m=104 classes=5 cclen=59 t=63s
[22:43:38] it=18609 colorings=12200 lazy-girth=10727 last: m=91 classes=5 cclen=59 t=64s
[22:43:39] it=18885 colorings=12400 lazy-girth=10838 last: m=104 classes=5 cclen=59 t=65s
[22:43:40] it=19157 colorings=12600 lazy-girth=10952 last: m=104 classes=5 cclen=57 t=66s
[22:43:41] it=19440 colorings=12800 lazy-girth=11085 last: m=104 classes=5 cclen=59 t=66s
[22:43:41] it=19696 colorings=13000 lazy-girth=11161 last: m=104 classes=5 cclen=55 t=67s
[22:43:42] it=19950 colorings=13200 lazy-girth=11237 last: m=104 classes=5 cclen=57 t=68s
[22:43:43] it=20219 colorings=13400 lazy-girth=11338 last: m=104 classes=5 cclen=59 t=69s
[22:43:44] it=20474 colorings=13600 lazy-girth=11414 last: m=91 classes=5 cclen=59 t=70s
[22:43:45] it=20843 colorings=13800 lazy-girth=11650 last: m=91 classes=5 cclen=55 t=71s
[22:43:47] it=21163 colorings=14000 lazy-girth=11827 last: m=91 classes=5 cclen=56 t=73s
[22:43:48] it=21474 colorings=14200 lazy-girth=11994 last: m=91 classes=5 cclen=57 t=74s
[22:43:49] it=21747 colorings=14400 lazy-girth=12109 last: m=91 classes=5 cclen=54 t=75s
[22:43:50] it=22040 colorings=14600 lazy-girth=12259 last: m=104 classes=5 cclen=59 t=76s
[22:43:51] it=22324 colorings=14800 lazy-girth=12390 last: m=91 classes=5 cclen=53 t=77s
[22:43:52] it=22605 colorings=15000 lazy-girth=12524 last: m=91 classes=5 cclen=59 t=78s
[22:43:53] it=22873 colorings=15200 lazy-girth=12629 last: m=91 classes=5 cclen=57 t=79s
[22:43:54] it=23136 colorings=15400 lazy-girth=12717 last: m=91 classes=5 cclen=59 t=80s
[22:43:55] it=23533 colorings=15600 lazy-girth=13101 last: m=91 classes=5 cclen=58 t=81s
[22:43:57] it=23927 colorings=15800 lazy-girth=13458 last: m=104 classes=5 cclen=57 t=83s
[22:43:58] it=24308 colorings=16000 lazy-girth=13755 last: m=91 classes=5 cclen=59 t=84s
[22:43:59] it=24651 colorings=16200 lazy-girth=13976 last: m=91 classes=5 cclen=59 t=85s
[22:44:00] it=25006 colorings=16400 lazy-girth=14246 last: m=104 classes=5 cclen=59 t=86s
[22:44:01] it=25362 colorings=16600 lazy-girth=14532 last: m=104 classes=5 cclen=59 t=87s
[22:44:02] it=25694 colorings=16800 lazy-girth=14735 last: m=91 classes=5 cclen=59 t=88s
[22:44:03] it=26023 colorings=17000 lazy-girth=14935 last: m=91 classes=5 cclen=59 t=89s
[22:44:04] it=26360 colorings=17200 lazy-girth=15151 last: m=91 classes=5 cclen=59 t=90s
[22:44:05] it=26677 colorings=17400 lazy-girth=15324 last: m=91 classes=5 cclen=57 t=91s
[22:44:06] it=27001 colorings=17600 lazy-girth=15508 last: m=104 classes=5 cclen=59 t=92s
[22:44:07] it=27308 colorings=17800 lazy-girth=15677 last: m=104 classes=5 cclen=59 t=93s
[22:44:08] it=27590 colorings=18000 lazy-girth=15802 last: m=104 classes=5 cclen=58 t=94s
[22:44:09] it=27869 colorings=18200 lazy-girth=15921 last: m=104 classes=5 cclen=59 t=95s
[22:44:10] it=28150 colorings=18400 lazy-girth=16056 last: m=104 classes=5 cclen=53 t=96s
[22:44:11] it=28462 colorings=18600 lazy-girth=16236 last: m=104 classes=5 cclen=55 t=97s
[22:44:12] it=28754 colorings=18800 lazy-girth=16376 last: m=91 classes=5 cclen=57 t=98s
[22:44:13] it=29044 colorings=19000 lazy-girth=16509 last: m=104 classes=5 cclen=59 t=99s
[22:44:14] it=29334 colorings=19200 lazy-girth=16656 last: m=104 classes=5 cclen=57 t=100s
[22:44:15] it=29649 colorings=19400 lazy-girth=16842 last: m=104 classes=5 cclen=59 t=101s
[22:44:16] it=29942 colorings=19600 lazy-girth=16978 last: m=104 classes=5 cclen=58 t=102s
[22:44:17] it=30245 colorings=19800 lazy-girth=17137 last: m=104 classes=5 cclen=51 t=103s
[22:44:19] it=30550 colorings=20000 lazy-girth=17301 last: m=104 classes=5 cclen=59 t=105s
[22:44:20] it=30813 colorings=20200 lazy-girth=17400 last: m=91 classes=5 cclen=59 t=105s
[22:44:21] it=31136 colorings=20400 lazy-girth=17599 last: m=104 classes=5 cclen=59 t=107s
[22:44:22] it=31444 colorings=20600 lazy-girth=17763 last: m=91 classes=5 cclen=59 t=108s
[22:44:23] it=31714 colorings=20800 lazy-girth=17859 last: m=91 classes=5 cclen=58 t=109s
[22:44:24] it=31982 colorings=21000 lazy-girth=17964 last: m=104 classes=5 cclen=59 t=109s
[22:44:25] it=32261 colorings=21200 lazy-girth=18091 last: m=91 classes=5 cclen=57 t=111s
[22:44:25] it=32524 colorings=21400 lazy-girth=18185 last: m=91 classes=5 cclen=59 t=111s
[22:44:26] it=32789 colorings=21600 lazy-girth=18272 last: m=91 classes=5 cclen=59 t=112s
[22:44:27] it=33057 colorings=21800 lazy-girth=18383 last: m=104 classes=5 cclen=57 t=113s
[22:44:28] it=33358 colorings=22000 lazy-girth=18531 last: m=104 classes=5 cclen=59 t=114s
[22:44:29] it=33630 colorings=22200 lazy-girth=18651 last: m=91 classes=5 cclen=59 t=115s
[22:44:30] it=33892 colorings=22400 lazy-girth=18733 last: m=91 classes=5 cclen=59 t=116s
[22:44:31] it=34155 colorings=22600 lazy-girth=18828 last: m=104 classes=5 cclen=57 t=117s
[22:44:32] it=34456 colorings=22800 lazy-girth=18984 last: m=104 classes=5 cclen=59 t=118s
[22:44:33] it=34696 colorings=23000 lazy-girth=19051 last: m=91 classes=5 cclen=59 t=119s
[22:44:34] it=34967 colorings=23200 lazy-girth=19156 last: m=104 classes=5 cclen=59 t=120s
[22:44:35] it=35254 colorings=23400 lazy-girth=19303 last: m=104 classes=5 cclen=59 t=121s
[22:44:36] it=35539 colorings=23600 lazy-girth=19433 last: m=91 classes=5 cclen=59 t=122s
[22:44:37] it=35827 colorings=23800 lazy-girth=19572 last: m=91 classes=5 cclen=58 t=123s
[22:44:38] it=36099 colorings=24000 lazy-girth=19676 last: m=104 classes=5 cclen=59 t=123s
[22:44:38] it=36356 colorings=24200 lazy-girth=19764 last: m=91 classes=5 cclen=59 t=124s
[22:44:39] it=36608 colorings=24400 lazy-girth=19833 last: m=91 classes=5 cclen=58 t=125s
[22:44:40] it=36870 colorings=24600 lazy-girth=19917 last: m=91 classes=5 cclen=59 t=126s
[22:44:41] it=37154 colorings=24800 lazy-girth=20036 last: m=91 classes=5 cclen=57 t=127s
[22:44:42] it=37396 colorings=25000 lazy-girth=20105 last: m=91 classes=5 cclen=59 t=128s
[22:44:42] it=37643 colorings=25200 lazy-girth=20166 last: m=104 classes=5 cclen=59 t=128s
[22:44:43] it=37945 colorings=25400 lazy-girth=20312 last: m=91 classes=5 cclen=55 t=129s
[22:44:44] it=38223 colorings=25600 lazy-girth=20446 last: m=104 classes=5 cclen=53 t=130s
[22:44:45] it=38497 colorings=25800 lazy-girth=20563 last: m=91 classes=5 cclen=59 t=131s
[22:44:46] it=38764 colorings=26000 lazy-girth=20664 last: m=91 classes=5 cclen=54 t=132s
[22:44:46] it=39011 colorings=26200 lazy-girth=20731 last: m=91 classes=5 cclen=59 t=132s
[22:44:48] it=39292 colorings=26400 lazy-girth=20857 last: m=104 classes=5 cclen=59 t=133s
[22:44:48] it=39568 colorings=26600 lazy-girth=20980 last: m=104 classes=5 cclen=59 t=134s
[22:44:49] it=39831 colorings=26800 lazy-girth=21062 last: m=91 classes=5 cclen=55 t=135s
[22:44:50] it=40093 colorings=27000 lazy-girth=21149 last: m=91 classes=5 cclen=59 t=136s
[22:44:51] it=40339 colorings=27200 lazy-girth=21215 last: m=104 classes=5 cclen=59 t=137s
[22:44:52] it=40652 colorings=27400 lazy-girth=21395 last: m=91 classes=5 cclen=58 t=138s
[22:44:53] it=40888 colorings=27600 lazy-girth=21448 last: m=104 classes=5 cclen=59 t=139s
[22:44:54] it=41138 colorings=27800 lazy-girth=21511 last: m=91 classes=5 cclen=57 t=140s
[22:44:54] it=41387 colorings=28000 lazy-girth=21583 last: m=91 classes=5 cclen=59 t=140s
[22:44:55] it=41656 colorings=28200 lazy-girth=21689 last: m=91 classes=5 cclen=54 t=141s
[22:44:56] it=41926 colorings=28400 lazy-girth=21794 last: m=91 classes=5 cclen=57 t=142s
[22:44:57] it=42190 colorings=28600 lazy-girth=21880 last: m=91 classes=5 cclen=58 t=143s
[22:44:57] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=42305 colorings=28707 lazy-girth=21893 time=143s


==> anc/search/logs/slice_D14_r2_g6.log <==
[22:35:52] slice r=2 H=D14 |H|=28 n=56 classes=70 girth>=6 mindeg>=3
[22:35:52] eager C3/C4 clauses: 27699
[22:35:53] it=392 colorings=200 lazy-girth=294 last: m=140 classes=7 cclen=56 t=1s
[22:35:54] it=789 colorings=400 lazy-girth=603 last: m=112 classes=6 cclen=63 t=2s
[22:35:55] it=1209 colorings=600 lazy-girth=880 last: m=112 classes=5 cclen=65 t=3s
[22:35:56] it=1478 colorings=800 lazy-girth=1003 last: m=98 classes=5 cclen=65 t=4s
[22:35:57] it=1724 colorings=1000 lazy-girth=1072 last: m=98 classes=5 cclen=65 t=5s
[22:35:57] it=1999 colorings=1200 lazy-girth=1205 last: m=98 classes=5 cclen=63 t=5s
[22:35:58] it=2416 colorings=1400 lazy-girth=1514 last: m=112 classes=5 cclen=64 t=6s
[22:35:59] it=2693 colorings=1600 lazy-girth=1642 last: m=112 classes=5 cclen=61 t=7s
[22:35:59] it=2953 colorings=1800 lazy-girth=1734 last: m=112 classes=5 cclen=65 t=7s
[22:36:00] it=3329 colorings=2000 lazy-girth=1954 last: m=112 classes=5 cclen=62 t=8s
[22:36:01] it=3690 colorings=2200 lazy-girth=2157 last: m=98 classes=5 cclen=65 t=9s
[22:36:02] it=4012 colorings=2400 lazy-girth=2378 last: m=112 classes=5 cclen=65 t=10s
[22:36:02] it=4288 colorings=2600 lazy-girth=2510 last: m=98 classes=5 cclen=65 t=10s
[22:36:03] it=4557 colorings=2800 lazy-girth=2638 last: m=98 classes=5 cclen=65 t=11s
[22:36:04] it=4838 colorings=3000 lazy-girth=2799 last: m=98 classes=5 cclen=65 t=12s
[22:36:04] it=5111 colorings=3200 lazy-girth=2916 last: m=112 classes=5 cclen=65 t=12s
[22:36:05] it=5385 colorings=3400 lazy-girth=3035 last: m=98 classes=5 cclen=64 t=13s
[22:36:05] it=5658 colorings=3600 lazy-girth=3158 last: m=112 classes=5 cclen=65 t=13s
[22:36:06] it=5876 colorings=3800 lazy-girth=3181 last: m=98 classes=5 cclen=64 t=14s
[22:36:06] it=6159 colorings=4000 lazy-girth=3327 last: m=112 classes=5 cclen=64 t=14s
[22:36:07] it=6418 colorings=4200 lazy-girth=3430 last: m=98 classes=5 cclen=64 t=15s
[22:36:07] it=6693 colorings=4400 lazy-girth=3547 last: m=98 classes=5 cclen=65 t=15s
[22:36:08] it=6918 colorings=4600 lazy-girth=3586 last: m=112 classes=5 cclen=65 t=16s
[22:36:08] it=7177 colorings=4800 lazy-girth=3677 last: m=98 classes=5 cclen=65 t=16s
[22:36:09] it=7422 colorings=5000 lazy-girth=3739 last: m=98 classes=5 cclen=65 t=17s
[22:36:09] it=7673 colorings=5200 lazy-girth=3818 last: m=98 classes=5 cclen=64 t=17s
[22:36:10] it=7912 colorings=5400 lazy-girth=3874 last: m=112 classes=5 cclen=65 t=18s
[22:36:10] it=8137 colorings=5600 lazy-girth=3912 last: m=98 classes=5 cclen=64 t=18s
[22:36:10] it=8338 colorings=5800 lazy-girth=3913 last: m=98 classes=5 cclen=65 t=18s
[22:36:11] it=8674 colorings=6000 lazy-girth=4192 last: m=112 classes=5 cclen=65 t=19s
[22:36:12] it=8970 colorings=6200 lazy-girth=4367 last: m=98 classes=5 cclen=64 t=20s
[22:36:12] it=9279 colorings=6400 lazy-girth=4516 last: m=98 classes=5 cclen=65 t=20s
[22:36:13] it=9566 colorings=6600 lazy-girth=4630 last: m=98 classes=5 cclen=65 t=21s
[22:36:14] it=9828 colorings=6800 lazy-girth=4723 last: m=98 classes=5 cclen=65 t=22s
[22:36:14] it=10063 colorings=7000 lazy-girth=4768 last: m=98 classes=5 cclen=65 t=22s
[22:36:15] it=10339 colorings=7200 lazy-girth=4894 last: m=112 classes=5 cclen=65 t=23s
[22:36:16] it=10606 colorings=7400 lazy-girth=4987 last: m=98 classes=5 cclen=64 t=24s
[22:36:16] it=10851 colorings=7600 lazy-girth=5039 last: m=112 classes=5 cclen=65 t=24s
[22:36:17] it=11119 colorings=7800 lazy-girth=5151 last: m=112 classes=5 cclen=65 t=25s
[22:36:18] it=11365 colorings=8000 lazy-girth=5224 last: m=98 classes=5 cclen=63 t=26s
[22:36:18] it=11618 colorings=8200 lazy-girth=5296 last: m=112 classes=5 cclen=65 t=26s
[22:36:19] it=11862 colorings=8400 lazy-girth=5358 last: m=98 classes=5 cclen=61 t=27s
[22:36:19] it=12116 colorings=8600 lazy-girth=5447 last: m=98 classes=5 cclen=65 t=27s
[22:36:20] it=12343 colorings=8800 lazy-girth=5486 last: m=98 classes=5 cclen=65 t=28s
[22:36:20] it=12568 colorings=9000 lazy-girth=5520 last: m=98 classes=5 cclen=65 t=28s
[22:36:21] it=12787 colorings=9200 lazy-girth=5544 last: m=98 classes=5 cclen=63 t=29s
[22:36:21] it=13045 colorings=9400 lazy-girth=5646 last: m=112 classes=5 cclen=65 t=29s
[22:36:22] it=13313 colorings=9600 lazy-girth=5756 last: m=112 classes=5 cclen=64 t=30s
[22:36:23] it=13625 colorings=9800 lazy-girth=5941 last: m=112 classes=5 cclen=59 t=31s
[22:36:24] it=14019 colorings=10000 lazy-girth=6243 last: m=112 classes=5 cclen=65 t=32s
[22:36:24] it=14268 colorings=10200 lazy-girth=6313 last: m=98 classes=5 cclen=64 t=32s
[22:36:25] it=14567 colorings=10400 lazy-girth=6460 last: m=112 classes=5 cclen=64 t=33s
[22:36:26] it=15014 colorings=10600 lazy-girth=6751 last: m=112 classes=6 cclen=63 t=34s
[22:36:27] it=15354 colorings=10800 lazy-girth=6964 last: m=112 classes=5 cclen=64 t=35s
[22:36:28] it=15704 colorings=11000 lazy-girth=7228 last: m=112 classes=5 cclen=62 t=36s
[22:36:28] it=16018 colorings=11200 lazy-girth=7395 last: m=98 classes=5 cclen=65 t=36s
[22:36:29] it=16385 colorings=11400 lazy-girth=7684 last: m=112 classes=5 cclen=65 t=37s
[22:36:30] it=16738 colorings=11600 lazy-girth=7937 last: m=98 classes=5 cclen=65 t=38s
[22:36:31] it=17016 colorings=11800 lazy-girth=8068 last: m=98 classes=5 cclen=60 t=39s
[22:36:32] it=17460 colorings=12000 lazy-girth=8339 last: m=112 classes=5 cclen=63 t=40s
[22:36:33] it=17773 colorings=12200 lazy-girth=8527 last: m=112 classes=5 cclen=64 t=41s
[22:36:34] it=18069 colorings=12400 lazy-girth=8667 last: m=112 classes=6 cclen=62 t=42s
[22:36:35] it=18313 colorings=12600 lazy-girth=8711 last: m=140 classes=8 cclen=47 t=43s
[22:36:36] it=18590 colorings=12800 lazy-girth=8834 last: m=112 classes=5 cclen=65 t=44s
[22:36:36] it=18870 colorings=13000 lazy-girth=8969 last: m=98 classes=5 cclen=65 t=44s
[22:36:37] it=19202 colorings=13200 lazy-girth=9164 last: m=140 classes=7 cclen=47 t=45s
[22:36:38] it=19472 colorings=13400 lazy-girth=9253 last: m=112 classes=5 cclen=60 t=46s
[22:36:39] it=19768 colorings=13600 lazy-girth=9399 last: m=112 classes=6 cclen=59 t=47s
[22:36:40] it=20007 colorings=13800 lazy-girth=9451 last: m=140 classes=8 cclen=53 t=48s
[22:36:41] it=20375 colorings=14000 lazy-girth=9663 last: m=112 classes=5 cclen=65 t=49s
[22:36:42] it=20702 colorings=14200 lazy-girth=9843 last: m=112 classes=5 cclen=65 t=50s
[22:36:43] it=21071 colorings=14400 lazy-girth=10150 last: m=112 classes=5 cclen=65 t=51s
[22:36:44] it=21450 colorings=14600 lazy-girth=10473 last: m=112 classes=5 cclen=63 t=52s
[22:36:45] it=21794 colorings=14800 lazy-girth=10710 last: m=112 classes=5 cclen=65 t=53s
[22:36:46] it=22159 colorings=15000 lazy-girth=11024 last: m=112 classes=5 cclen=65 t=54s
[22:36:47] it=22431 colorings=15200 lazy-girth=11135 last: m=112 classes=5 cclen=65 t=55s
[22:36:48] it=22721 colorings=15400 lazy-girth=11296 last: m=98 classes=5 cclen=65 t=56s
[22:36:48] it=23003 colorings=15600 lazy-girth=11435 last: m=98 classes=5 cclen=64 t=56s
[22:36:49] it=23279 colorings=15800 lazy-girth=11570 last: m=112 classes=5 cclen=61 t=57s
[22:36:50] it=23526 colorings=16000 lazy-girth=11644 last: m=112 classes=5 cclen=59 t=58s
[22:36:51] it=23810 colorings=16200 lazy-girth=11776 last: m=140 classes=8 cclen=61 t=59s
[22:36:52] it=24135 colorings=16400 lazy-girth=11921 last: m=112 classes=6 cclen=64 t=60s
[22:36:53] it=24445 colorings=16600 lazy-girth=12100 last: m=98 classes=5 cclen=65 t=61s
[22:36:53] it=24746 colorings=16800 lazy-girth=12262 last: m=98 classes=5 cclen=65 t=61s
[22:36:54] it=25023 colorings=17000 lazy-girth=12367 last: m=98 classes=5 cclen=65 t=62s
[22:36:55] it=25393 colorings=17200 lazy-girth=12686 last: m=112 classes=5 cclen=65 t=63s
[22:36:56] it=25693 colorings=17400 lazy-girth=12848 last: m=98 classes=5 cclen=63 t=64s
[22:36:56] it=25992 colorings=17600 lazy-girth=13006 last: m=98 classes=5 cclen=65 t=65s
[22:36:57] it=26296 colorings=17800 lazy-girth=13179 last: m=112 classes=5 cclen=64 t=65s
[22:36:58] it=26673 colorings=18000 lazy-girth=13504 last: m=112 classes=5 cclen=65 t=66s
[22:36:59] it=27055 colorings=18200 lazy-girth=13803 last: m=112 classes=5 cclen=64 t=67s
[22:37:00] it=27327 colorings=18400 lazy-girth=13914 last: m=112 classes=5 cclen=60 t=68s
[22:37:01] it=27575 colorings=18600 lazy-girth=13986 last: m=112 classes=5 cclen=65 t=69s
[22:37:01] it=27847 colorings=18800 lazy-girth=14090 last: m=112 classes=5 cclen=64 t=69s
[22:37:02] it=28100 colorings=19000 lazy-girth=14178 last: m=98 classes=5 cclen=65 t=70s
[22:37:02] it=28329 colorings=19200 lazy-girth=14227 last: m=112 classes=5 cclen=65 t=70s
[22:37:03] it=28563 colorings=19400 lazy-girth=14275 last: m=98 classes=5 cclen=65 t=71s
[22:37:04] it=28831 colorings=19600 lazy-girth=14366 last: m=98 classes=5 cclen=64 t=72s
[22:37:04] it=29075 colorings=19800 lazy-girth=14426 last: m=98 classes=5 cclen=64 t=72s
[22:37:05] it=29317 colorings=20000 lazy-girth=14483 last: m=112 classes=5 cclen=61 t=73s
[22:37:05] it=29541 colorings=20200 lazy-girth=14513 last: m=98 classes=5 cclen=62 t=73s
[22:37:06] it=29752 colorings=20400 lazy-girth=14530 last: m=98 classes=5 cclen=65 t=74s
[22:37:06] it=30031 colorings=20600 lazy-girth=14650 last: m=112 classes=5 cclen=65 t=74s
[22:37:07] it=30320 colorings=20800 lazy-girth=14793 last: m=112 classes=5 cclen=65 t=75s
[22:37:08] it=30596 colorings=21000 lazy-girth=14920 last: m=112 classes=5 cclen=63 t=76s
[22:37:08] it=30909 colorings=21200 lazy-girth=15112 last: m=112 classes=5 cclen=65 t=76s
[22:37:09] it=31193 colorings=21400 lazy-girth=15239 last: m=112 classes=5 cclen=65 t=77s
[22:37:10] it=31492 colorings=21600 lazy-girth=15391 last: m=112 classes=5 cclen=63 t=78s
[22:37:10] it=31802 colorings=21800 lazy-girth=15554 last: m=112 classes=5 cclen=59 t=78s
[22:37:11] it=32103 colorings=22000 lazy-girth=15735 last: m=98 classes=5 cclen=63 t=79s
[22:37:12] it=32415 colorings=22200 lazy-girth=15870 last: m=112 classes=5 cclen=62 t=80s
[22:37:13] it=32742 colorings=22400 lazy-girth=16086 last: m=112 classes=5 cclen=65 t=81s
[22:37:13] it=32997 colorings=22600 lazy-girth=16167 last: m=112 classes=5 cclen=65 t=81s
[22:37:14] it=33339 colorings=22800 lazy-girth=16394 last: m=112 classes=5 cclen=63 t=82s
[22:37:15] it=33684 colorings=23000 lazy-girth=16636 last: m=112 classes=5 cclen=64 t=83s
[22:37:16] it=33984 colorings=23200 lazy-girth=16802 last: m=98 classes=5 cclen=65 t=84s
[22:37:16] it=34259 colorings=23400 lazy-girth=16917 last: m=112 classes=5 cclen=62 t=84s
[22:37:17] it=34577 colorings=23600 lazy-girth=17093 last: m=98 classes=5 cclen=64 t=85s
[22:37:18] it=34892 colorings=23800 lazy-girth=17263 last: m=112 classes=5 cclen=65 t=86s
[22:37:18] it=35136 colorings=24000 lazy-girth=17325 last: m=112 classes=5 cclen=65 t=86s
[22:37:19] it=35393 colorings=24200 lazy-girth=17412 last: m=98 classes=5 cclen=64 t=87s
[22:37:19] it=35650 colorings=24400 lazy-girth=17494 last: m=98 classes=5 cclen=63 t=88s
[22:37:20] it=35924 colorings=24600 lazy-girth=17629 last: m=112 classes=5 cclen=65 t=88s
[22:37:21] it=36191 colorings=24800 lazy-girth=17742 last: m=98 classes=5 cclen=65 t=89s
[22:37:21] it=36442 colorings=25000 lazy-girth=17813 last: m=98 classes=5 cclen=65 t=89s
[22:37:22] it=36708 colorings=25200 lazy-girth=17909 last: m=98 classes=5 cclen=65 t=90s
[22:37:22] it=36968 colorings=25400 lazy-girth=18014 last: m=98 classes=5 cclen=64 t=90s
[22:37:23] it=37177 colorings=25600 lazy-girth=18029 last: m=98 classes=5 cclen=62 t=91s
[22:37:23] it=37417 colorings=25800 lazy-girth=18093 last: m=98 classes=5 cclen=65 t=91s
[22:37:24] it=37689 colorings=26000 lazy-girth=18204 last: m=98 classes=5 cclen=65 t=92s
[22:37:24] it=37954 colorings=26200 lazy-girth=18295 last: m=98 classes=5 cclen=61 t=92s
[22:37:25] it=38209 colorings=26400 lazy-girth=18355 last: m=112 classes=5 cclen=64 t=93s
[22:37:26] it=38486 colorings=26600 lazy-girth=18463 last: m=98 classes=5 cclen=64 t=94s
[22:37:26] it=38733 colorings=26800 lazy-girth=18528 last: m=98 classes=5 cclen=65 t=94s
[22:37:27] it=38982 colorings=27000 lazy-girth=18609 last: m=98 classes=5 cclen=65 t=95s
[22:37:27] it=39235 colorings=27200 lazy-girth=18674 last: m=98 classes=5 cclen=65 t=95s
[22:37:28] it=39455 colorings=27400 lazy-girth=18701 last: m=98 classes=5 cclen=65 t=96s
[22:37:28] it=39678 colorings=27600 lazy-girth=18729 last: m=112 classes=5 cclen=65 t=96s
[22:37:29] it=40004 colorings=27800 lazy-girth=18916 last: m=112 classes=5 cclen=65 t=97s
[22:37:30] it=40255 colorings=28000 lazy-girth=18991 last: m=98 classes=5 cclen=65 t=98s
[22:37:30] it=40502 colorings=28200 lazy-girth=19078 last: m=98 classes=5 cclen=64 t=98s
[22:37:31] it=40753 colorings=28400 lazy-girth=19145 last: m=112 classes=5 cclen=64 t=99s
[22:37:31] it=41006 colorings=28600 lazy-girth=19222 last: m=98 classes=5 cclen=64 t=99s
[22:37:32] it=41235 colorings=28800 lazy-girth=19263 last: m=98 classes=5 cclen=65 t=100s
[22:37:32] it=41462 colorings=29000 lazy-girth=19300 last: m=98 classes=5 cclen=59 t=100s
[22:37:33] it=41688 colorings=29200 lazy-girth=19328 last: m=98 classes=5 cclen=58 t=101s
[22:37:33] it=41963 colorings=29400 lazy-girth=19445 last: m=112 classes=5 cclen=65 t=101s
[22:37:34] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=42162 colorings=29499 lazy-girth=19561 time=102s


==> anc/search/logs/slice_D15_r2_g6.log <==
[22:35:44] slice r=2 H=D15 |H|=30 n=60 classes=74 girth>=6 mindeg>=3
[22:35:44] eager C3/C4 clauses: 34640
[22:35:45] it=298 colorings=200 lazy-girth=203 last: m=150 classes=8 cclen=64 t=1s
[22:35:46] it=571 colorings=400 lazy-girth=358 last: m=150 classes=7 cclen=66 t=2s
[22:35:48] it=1233 colorings=600 lazy-girth=1175 last: m=150 classes=8 cclen=62 t=4s
[22:35:49] it=1482 colorings=800 lazy-girth=1275 last: m=150 classes=7 cclen=66 t=5s
[22:35:51] it=1898 colorings=1000 lazy-girth=1742 last: m=150 classes=9 cclen=57 t=6s
[22:35:52] it=2176 colorings=1200 lazy-girth=1868 last: m=135 classes=6 cclen=68 t=7s
[22:35:53] it=2443 colorings=1400 lazy-girth=1983 last: m=135 classes=6 cclen=61 t=9s
[22:35:54] it=2811 colorings=1600 lazy-girth=2246 last: m=120 classes=5 cclen=69 t=10s
[22:35:56] it=3242 colorings=1800 lazy-girth=2594 last: m=135 classes=6 cclen=66 t=12s
[22:35:58] it=3705 colorings=2000 lazy-girth=3022 last: m=135 classes=6 cclen=67 t=13s
[22:35:59] it=4190 colorings=2200 lazy-girth=3474 last: m=120 classes=5 cclen=69 t=15s
[22:36:01] it=4625 colorings=2400 lazy-girth=3830 last: m=135 classes=6 cclen=67 t=17s
[22:36:03] it=5098 colorings=2600 lazy-girth=4294 last: m=120 classes=5 cclen=68 t=18s
[22:36:04] it=5559 colorings=2800 lazy-girth=4669 last: m=105 classes=5 cclen=66 t=20s
[22:36:06] it=5993 colorings=3000 lazy-girth=5037 last: m=135 classes=6 cclen=58 t=22s
[22:36:08] it=6459 colorings=3200 lazy-girth=5429 last: m=135 classes=6 cclen=68 t=23s
[22:36:09] it=6873 colorings=3400 lazy-girth=5760 last: m=135 classes=6 cclen=61 t=25s
[22:36:11] it=7320 colorings=3600 lazy-girth=6109 last: m=135 classes=6 cclen=68 t=26s
[22:36:12] it=7715 colorings=3800 lazy-girth=6370 last: m=135 classes=6 cclen=68 t=28s
[22:36:13] it=8098 colorings=4000 lazy-girth=6610 last: m=105 classes=5 cclen=63 t=29s
[22:36:15] it=8485 colorings=4200 lazy-girth=6855 last: m=120 classes=5 cclen=69 t=30s
[22:36:16] it=8879 colorings=4400 lazy-girth=7125 last: m=120 classes=5 cclen=66 t=32s
[22:36:18] it=9418 colorings=4600 lazy-girth=7598 last: m=135 classes=6 cclen=68 t=34s
[22:36:19] it=9850 colorings=4800 lazy-girth=7948 last: m=105 classes=5 cclen=64 t=35s
[22:36:21] it=10273 colorings=5000 lazy-girth=8261 last: m=135 classes=6 cclen=67 t=36s
[22:36:22] it=10656 colorings=5200 lazy-girth=8515 last: m=105 classes=5 cclen=69 t=38s
[22:36:23] it=11062 colorings=5400 lazy-girth=8806 last: m=105 classes=5 cclen=66 t=39s
[22:36:24] it=11385 colorings=5600 lazy-girth=8982 last: m=105 classes=5 cclen=69 t=40s
[22:36:26] it=11844 colorings=5800 lazy-girth=9493 last: m=120 classes=5 cclen=69 t=41s
[22:36:27] it=12277 colorings=6000 lazy-girth=9814 last: m=135 classes=6 cclen=67 t=43s
[22:36:29] it=12858 colorings=6200 lazy-girth=10547 last: m=120 classes=5 cclen=65 t=45s
[22:36:30] it=13221 colorings=6400 lazy-girth=10765 last: m=120 classes=5 cclen=69 t=46s
[22:36:31] it=13725 colorings=6600 lazy-girth=11343 last: m=105 classes=5 cclen=69 t=47s
[22:36:33] it=14412 colorings=6800 lazy-girth=12203 last: m=135 classes=6 cclen=68 t=49s
[22:36:35] it=15018 colorings=7000 lazy-girth=12848 last: m=105 classes=5 cclen=69 t=51s
[22:36:36] it=15490 colorings=7200 lazy-girth=13330 last: m=120 classes=5 cclen=69 t=52s
[22:36:38] it=16113 colorings=7400 lazy-girth=13845 last: m=135 classes=6 cclen=61 t=54s
[22:36:39] it=16560 colorings=7600 lazy-girth=14214 last: m=120 classes=5 cclen=67 t=55s
[22:36:40] it=16979 colorings=7800 lazy-girth=14564 last: m=105 classes=5 cclen=69 t=56s
[22:36:41] it=17399 colorings=8000 lazy-girth=14924 last: m=135 classes=6 cclen=68 t=57s
[22:36:42] it=17793 colorings=8200 lazy-girth=15213 last: m=135 classes=6 cclen=66 t=58s
[22:36:43] it=18125 colorings=8400 lazy-girth=15396 last: m=135 classes=6 cclen=68 t=59s
[22:36:45] it=18672 colorings=8600 lazy-girth=15966 last: m=105 classes=5 cclen=68 t=60s
[22:36:46] it=19197 colorings=8800 lazy-girth=16455 last: m=105 classes=5 cclen=69 t=62s
[22:36:47] it=19651 colorings=9000 lazy-girth=16826 last: m=120 classes=5 cclen=69 t=63s
[22:36:48] it=19999 colorings=9200 lazy-girth=17054 last: m=105 classes=5 cclen=69 t=64s
[22:36:50] it=20530 colorings=9400 lazy-girth=17551 last: m=105 classes=5 cclen=69 t=65s
[22:36:51] it=20970 colorings=9600 lazy-girth=17893 last: m=120 classes=5 cclen=69 t=66s
[22:36:52] it=21368 colorings=9800 lazy-girth=18156 last: m=105 classes=5 cclen=69 t=67s
[22:36:52] it=21699 colorings=10000 lazy-girth=18347 last: m=120 classes=5 cclen=69 t=68s
[22:36:53] it=22090 colorings=10200 lazy-girth=18623 last: m=105 classes=5 cclen=68 t=69s
[22:36:55] it=22605 colorings=10400 lazy-girth=19103 last: m=105 classes=5 cclen=69 t=71s
[22:36:56] it=22957 colorings=10600 lazy-girth=19331 last: m=105 classes=5 cclen=64 t=72s
[22:36:57] it=23321 colorings=10800 lazy-girth=19603 last: m=120 classes=5 cclen=66 t=73s
[22:36:58] it=23691 colorings=11000 lazy-girth=19894 last: m=105 classes=5 cclen=68 t=74s
[22:36:59] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=23997 colorings=11186 lazy-girth=20072 time=75s


==> anc/search/logs/slice_D3_r5_g6.log <==
[00:01:49] slice r=5 H=D3 |H|=6 n=30 classes=80 girth>=6 mindeg>=3
[00:01:49] eager C3/C4 clauses: 12990
[00:01:49] it=491 colorings=200 lazy-girth=736 last: m=48 classes=9 cclen=63 t=0s
[00:01:50] it=990 colorings=400 lazy-girth=1293 last: m=51 classes=10 cclen=58 t=1s
[00:01:50] it=1529 colorings=600 lazy-girth=1888 last: m=48 classes=9 cclen=61 t=1s
[00:01:50] it=2092 colorings=800 lazy-girth=2538 last: m=51 classes=9 cclen=61 t=1s
[00:01:51] it=2518 colorings=1000 lazy-girth=2854 last: m=51 classes=10 cclen=50 t=2s
[00:01:51] it=2962 colorings=1200 lazy-girth=3203 last: m=51 classes=10 cclen=63 t=2s
[00:01:51] it=3388 colorings=1400 lazy-girth=3529 last: m=48 classes=10 cclen=55 t=2s
[00:01:51] it=3855 colorings=1600 lazy-girth=3971 last: m=51 classes=11 cclen=56 t=2s
[00:01:52] it=4331 colorings=1800 lazy-girth=4456 last: m=48 classes=10 cclen=57 t=3s
[00:01:52] it=4796 colorings=2000 lazy-girth=4837 last: m=51 classes=9 cclen=65 t=3s
[00:01:52] it=5279 colorings=2200 lazy-girth=5206 last: m=48 classes=10 cclen=60 t=3s
[00:01:53] it=5859 colorings=2400 lazy-girth=5965 last: m=51 classes=10 cclen=55 t=4s
[00:01:53] it=6407 colorings=2600 lazy-girth=6569 last: m=51 classes=10 cclen=66 t=4s
[00:01:53] it=6881 colorings=2800 lazy-girth=6995 last: m=51 classes=10 cclen=57 t=4s
[00:01:54] it=7314 colorings=3000 lazy-girth=7307 last: m=51 classes=9 cclen=51 t=5s
[00:01:54] it=7820 colorings=3200 lazy-girth=7781 last: m=51 classes=10 cclen=64 t=5s
[00:01:54] it=8339 colorings=3400 lazy-girth=8245 last: m=48 classes=9 cclen=59 t=5s
[00:01:55] it=8784 colorings=3600 lazy-girth=8567 last: m=48 classes=9 cclen=63 t=6s
[00:01:55] it=9239 colorings=3800 lazy-girth=8877 last: m=51 classes=9 cclen=66 t=6s
[00:01:55] it=9650 colorings=4000 lazy-girth=9154 last: m=48 classes=9 cclen=57 t=6s
[00:01:56] it=10208 colorings=4200 lazy-girth=9739 last: m=48 classes=10 cclen=58 t=7s
[00:01:56] it=10763 colorings=4400 lazy-girth=10373 last: m=48 classes=9 cclen=65 t=7s
[00:01:56] it=11297 colorings=4600 lazy-girth=10991 last: m=51 classes=10 cclen=66 t=7s
[00:01:57] it=11767 colorings=4800 lazy-girth=11417 last: m=48 classes=9 cclen=58 t=8s
[00:01:57] it=12262 colorings=5000 lazy-girth=11980 last: m=51 classes=10 cclen=59 t=8s
[00:01:57] it=12789 colorings=5200 lazy-girth=12531 last: m=51 classes=11 cclen=51 t=8s
[00:01:58] it=13243 colorings=5400 lazy-girth=12918 last: m=48 classes=9 cclen=65 t=9s
[00:01:58] it=13677 colorings=5600 lazy-girth=13247 last: m=51 classes=10 cclen=67 t=9s
[00:01:58] it=14107 colorings=5800 lazy-girth=13656 last: m=48 classes=9 cclen=59 t=9s
[00:01:59] it=14484 colorings=6000 lazy-girth=13906 last: m=48 classes=8 cclen=54 t=10s
[00:01:59] it=14881 colorings=6200 lazy-girth=14160 last: m=51 classes=9 cclen=57 t=10s
[00:01:59] it=15338 colorings=6400 lazy-girth=14552 last: m=48 classes=9 cclen=61 t=10s
[00:01:59] it=15739 colorings=6600 lazy-girth=14814 last: m=48 classes=9 cclen=64 t=10s
[00:02:00] it=16185 colorings=6800 lazy-girth=15143 last: m=51 classes=10 cclen=61 t=11s
[00:02:00] it=16591 colorings=7000 lazy-girth=15423 last: m=51 classes=11 cclen=58 t=11s
[00:02:00] it=16954 colorings=7200 lazy-girth=15625 last: m=51 classes=9 cclen=49 t=11s
[00:02:00] it=17338 colorings=7400 lazy-girth=15860 last: m=51 classes=10 cclen=44 t=11s
[00:02:01] it=17704 colorings=7600 lazy-girth=16073 last: m=51 classes=10 cclen=62 t=12s
[00:02:01] it=18105 colorings=7800 lazy-girth=16336 last: m=51 classes=9 cclen=65 t=12s
[00:02:02] it=18589 colorings=8000 lazy-girth=16717 last: m=51 classes=10 cclen=61 t=13s
[00:02:02] it=19032 colorings=8200 lazy-girth=17050 last: m=48 classes=9 cclen=62 t=13s
[00:02:02] it=19415 colorings=8400 lazy-girth=17280 last: m=48 classes=9 cclen=60 t=13s
[00:02:02] it=19848 colorings=8600 lazy-girth=17586 last: m=48 classes=10 cclen=60 t=14s
[00:02:03] it=20250 colorings=8800 lazy-girth=17839 last: m=51 classes=11 cclen=62 t=14s
[00:02:03] it=20766 colorings=9000 lazy-girth=18468 last: m=51 classes=10 cclen=60 t=14s
[00:02:04] it=21243 colorings=9200 lazy-girth=18908 last: m=51 classes=10 cclen=65 t=15s
[00:02:04] it=21855 colorings=9400 lazy-girth=19670 last: m=51 classes=9 cclen=63 t=15s
[00:02:04] it=22280 colorings=9600 lazy-girth=20020 last: m=51 classes=10 cclen=62 t=15s
[00:02:05] it=22699 colorings=9800 lazy-girth=20375 last: m=51 classes=10 cclen=64 t=16s
[00:02:05] it=23217 colorings=10000 lazy-girth=20879 last: m=48 classes=9 cclen=58 t=16s
[00:02:05] it=23699 colorings=10200 lazy-girth=21321 last: m=51 classes=11 cclen=56 t=16s
[00:02:06] it=24208 colorings=10400 lazy-girth=21835 last: m=51 classes=10 cclen=47 t=17s
[00:02:06] it=24666 colorings=10600 lazy-girth=22235 last: m=51 classes=11 cclen=63 t=17s
[00:02:06] it=25100 colorings=10800 lazy-girth=22563 last: m=51 classes=10 cclen=44 t=17s
[00:02:07] it=25532 colorings=11000 lazy-girth=22890 last: m=51 classes=11 cclen=58 t=18s
[00:02:07] it=25994 colorings=11200 lazy-girth=23303 last: m=51 classes=10 cclen=54 t=18s
[00:02:07] it=26416 colorings=11400 lazy-girth=23630 last: m=51 classes=10 cclen=53 t=18s
[00:02:08] it=26817 colorings=11600 lazy-girth=23934 last: m=48 classes=9 cclen=63 t=19s
[00:02:08] it=27311 colorings=11800 lazy-girth=24392 last: m=51 classes=10 cclen=61 t=19s
[00:02:08] it=27741 colorings=12000 lazy-girth=24690 last: m=51 classes=9 cclen=67 t=19s
[00:02:09] it=28197 colorings=12200 lazy-girth=25031 last: m=51 classes=11 cclen=56 t=20s
[00:02:09] it=28712 colorings=12400 lazy-girth=25535 last: m=51 classes=10 cclen=63 t=20s
[00:02:10] it=29138 colorings=12600 lazy-girth=25859 last: m=48 classes=9 cclen=49 t=21s
[00:02:10] it=29609 colorings=12800 lazy-girth=26311 last: m=51 classes=10 cclen=54 t=21s
[00:02:10] it=30066 colorings=13000 lazy-girth=26657 last: m=51 classes=9 cclen=61 t=21s
[00:02:11] it=30497 colorings=13200 lazy-girth=26975 last: m=48 classes=10 cclen=61 t=22s
[00:02:11] it=30926 colorings=13400 lazy-girth=27309 last: m=51 classes=10 cclen=41 t=22s
[00:02:12] it=31308 colorings=13600 lazy-girth=27560 last: m=51 classes=9 cclen=62 t=23s
[00:02:12] it=31791 colorings=13800 lazy-girth=27925 last: m=48 classes=9 cclen=59 t=23s
[00:02:12] it=32223 colorings=14000 lazy-girth=28220 last: m=51 classes=10 cclen=56 t=24s
[00:02:13] it=32654 colorings=14200 lazy-girth=28525 last: m=51 classes=9 cclen=53 t=24s
[00:02:13] it=33113 colorings=14400 lazy-girth=28862 last: m=48 classes=9 cclen=61 t=24s
[00:02:14] it=33533 colorings=14600 lazy-girth=29148 last: m=51 classes=11 cclen=50 t=25s
[00:02:14] it=33916 colorings=14800 lazy-girth=29387 last: m=51 classes=10 cclen=65 t=25s
[00:02:15] it=34394 colorings=15000 lazy-girth=29738 last: m=51 classes=11 cclen=59 t=26s
[00:02:15] it=34779 colorings=15200 lazy-girth=29958 last: m=48 classes=9 cclen=62 t=26s
[00:02:15] it=35249 colorings=15400 lazy-girth=30445 last: m=60 classes=12 cclen=55 t=26s
[00:02:16] it=35676 colorings=15600 lazy-girth=30874 last: m=51 classes=10 cclen=62 t=27s
[00:02:16] it=36010 colorings=15800 lazy-girth=31052 last: m=48 classes=10 cclen=64 t=27s
[00:02:16] it=36327 colorings=16000 lazy-girth=31188 last: m=51 classes=11 cclen=60 t=27s
[00:02:16] it=36676 colorings=16200 lazy-girth=31400 last: m=51 classes=10 cclen=64 t=27s
[00:02:17] it=37035 colorings=16400 lazy-girth=31644 last: m=51 classes=9 cclen=42 t=28s
[00:02:17] it=37529 colorings=16600 lazy-girth=32127 last: m=51 classes=9 cclen=60 t=28s
[00:02:18] it=37960 colorings=16800 lazy-girth=32468 last: m=48 classes=9 cclen=64 t=29s
[00:02:18] it=38391 colorings=17000 lazy-girth=32855 last: m=48 classes=9 cclen=62 t=29s
[00:02:18] it=38815 colorings=17200 lazy-girth=33153 last: m=51 classes=11 cclen=62 t=29s
[00:02:19] it=39233 colorings=17400 lazy-girth=33498 last: m=51 classes=10 cclen=49 t=30s
[00:02:19] it=39691 colorings=17600 lazy-girth=33850 last: m=48 classes=10 cclen=56 t=30s
[00:02:19] it=40063 colorings=17800 lazy-girth=34086 last: m=48 classes=10 cclen=58 t=30s
[00:02:20] it=40599 colorings=18000 lazy-girth=34702 last: m=51 classes=10 cclen=59 t=31s
[00:02:20] it=41073 colorings=18200 lazy-girth=35154 last: m=48 classes=9 cclen=65 t=31s
[00:02:20] it=41571 colorings=18400 lazy-girth=35603 last: m=51 classes=9 cclen=61 t=31s
[00:02:21] it=42022 colorings=18600 lazy-girth=35934 last: m=51 classes=10 cclen=57 t=32s
[00:02:21] it=42377 colorings=18800 lazy-girth=36135 last: m=48 classes=10 cclen=57 t=32s
[00:02:21] it=42776 colorings=19000 lazy-girth=36392 last: m=48 classes=9 cclen=61 t=32s
[00:02:22] it=43314 colorings=19200 lazy-girth=37001 last: m=51 classes=10 cclen=48 t=33s
[00:02:22] it=43835 colorings=19400 lazy-girth=37558 last: m=48 classes=9 cclen=62 t=33s
[00:02:23] it=44309 colorings=19600 lazy-girth=37987 last: m=51 classes=10 cclen=43 t=34s
[00:02:23] it=44690 colorings=19800 lazy-girth=38237 last: m=51 classes=11 cclen=63 t=34s
[00:02:23] it=45108 colorings=20000 lazy-girth=38535 last: m=48 classes=9 cclen=60 t=34s
[00:02:24] it=45556 colorings=20200 lazy-girth=38906 last: m=48 classes=9 cclen=64 t=35s
[00:02:24] it=46031 colorings=20400 lazy-girth=39351 last: m=51 classes=10 cclen=61 t=35s
[00:02:25] it=46453 colorings=20600 lazy-girth=39660 last: m=48 classes=10 cclen=65 t=36s
[00:02:25] it=46967 colorings=20800 lazy-girth=40126 last: m=48 classes=9 cclen=61 t=36s
[00:02:25] it=47482 colorings=21000 lazy-girth=40614 last: m=51 classes=11 cclen=61 t=36s
[00:02:26] it=48007 colorings=21200 lazy-girth=41144 last: m=51 classes=11 cclen=59 t=37s
[00:02:27] it=48456 colorings=21400 lazy-girth=41511 last: m=48 classes=9 cclen=63 t=38s
[00:02:27] it=48908 colorings=21600 lazy-girth=41883 last: m=51 classes=10 cclen=57 t=38s
[00:02:28] it=49316 colorings=21800 lazy-girth=42159 last: m=48 classes=10 cclen=62 t=39s
[00:02:28] it=49739 colorings=22000 lazy-girth=42558 last: m=51 classes=10 cclen=57 t=39s
[00:02:29] it=50200 colorings=22200 lazy-girth=43022 last: m=51 classes=10 cclen=59 t=40s
[00:02:29] it=50598 colorings=22400 lazy-girth=43333 last: m=48 classes=10 cclen=62 t=40s
[00:02:29] it=51033 colorings=22600 lazy-girth=43727 last: m=48 classes=9 cclen=63 t=40s
[00:02:30] it=51436 colorings=22800 lazy-girth=44064 last: m=51 classes=10 cclen=57 t=41s
[00:02:30] it=51862 colorings=23000 lazy-girth=44453 last: m=51 classes=11 cclen=64 t=41s
[00:02:30] it=52297 colorings=23200 lazy-girth=44815 last: m=51 classes=10 cclen=56 t=41s
[00:02:31] it=52663 colorings=23400 lazy-girth=45057 last: m=51 classes=11 cclen=61 t=42s
[00:02:31] it=53036 colorings=23600 lazy-girth=45313 last: m=48 classes=9 cclen=64 t=42s
[00:02:31] it=53423 colorings=23800 lazy-girth=45566 last: m=51 classes=10 cclen=65 t=42s
[00:02:32] it=53842 colorings=24000 lazy-girth=45921 last: m=51 classes=11 cclen=55 t=43s
[00:02:32] it=54224 colorings=24200 lazy-girth=46197 last: m=48 classes=10 cclen=64 t=43s
[00:02:32] it=54594 colorings=24400 lazy-girth=46443 last: m=51 classes=10 cclen=59 t=43s
[00:02:33] it=55016 colorings=24600 lazy-girth=46753 last: m=51 classes=10 cclen=65 t=44s
[00:02:33] it=55373 colorings=24800 lazy-girth=46975 last: m=48 classes=10 cclen=56 t=44s
[00:02:33] it=55708 colorings=25000 lazy-girth=47168 last: m=51 classes=10 cclen=57 t=45s
[00:02:34] it=56063 colorings=25200 lazy-girth=47374 last: m=51 classes=11 cclen=64 t=45s
[00:02:34] it=56392 colorings=25400 lazy-girth=47545 last: m=48 classes=10 cclen=51 t=45s
[00:02:35] it=56784 colorings=25600 lazy-girth=47811 last: m=48 classes=9 cclen=64 t=46s
[00:02:35] it=57165 colorings=25800 lazy-girth=48059 last: m=48 classes=9 cclen=66 t=46s
[00:02:35] it=57492 colorings=26000 lazy-girth=48219 last: m=51 classes=10 cclen=60 t=46s
[00:02:36] it=58020 colorings=26200 lazy-girth=48838 last: m=51 classes=10 cclen=63 t=47s
[00:02:36] it=58441 colorings=26400 lazy-girth=49192 last: m=51 classes=10 cclen=51 t=47s
[00:02:37] it=58843 colorings=26600 lazy-girth=49505 last: m=51 classes=11 cclen=58 t=48s
[00:02:37] it=59157 colorings=26800 lazy-girth=49648 last: m=51 classes=10 cclen=67 t=48s
[00:02:37] it=59523 colorings=27000 lazy-girth=49890 last: m=48 classes=9 cclen=61 t=48s
[00:02:38] it=59858 colorings=27200 lazy-girth=50077 last: m=57 classes=12 cclen=50 t=49s
[00:02:38] it=60230 colorings=27400 lazy-girth=50349 last: m=51 classes=11 cclen=63 t=49s
[00:02:38] it=60643 colorings=27600 lazy-girth=50639 last: m=51 classes=10 cclen=66 t=49s
[00:02:39] it=60963 colorings=27800 lazy-girth=50799 last: m=51 classes=9 cclen=49 t=50s
[00:02:39] it=61342 colorings=28000 lazy-girth=51050 last: m=51 classes=10 cclen=62 t=50s
[00:02:39] it=61675 colorings=28200 lazy-girth=51222 last: m=51 classes=10 cclen=64 t=50s
[00:02:40] it=62021 colorings=28400 lazy-girth=51424 last: m=51 classes=11 cclen=49 t=51s
[00:02:40] it=62347 colorings=28600 lazy-girth=51595 last: m=51 classes=10 cclen=63 t=51s
[00:02:40] it=62742 colorings=28800 lazy-girth=51874 last: m=51 classes=10 cclen=65 t=51s
[00:02:41] it=63058 colorings=29000 lazy-girth=52021 last: m=51 classes=10 cclen=67 t=52s
[00:02:41] it=63408 colorings=29200 lazy-girth=52213 last: m=51 classes=10 cclen=56 t=52s
[00:02:42] it=63747 colorings=29400 lazy-girth=52385 last: m=48 classes=10 cclen=65 t=53s
[00:02:42] it=64062 colorings=29600 lazy-girth=52566 last: m=51 classes=11 cclen=56 t=53s
[00:02:43] it=64379 colorings=29800 lazy-girth=52724 last: m=48 classes=11 cclen=64 t=54s
[00:02:43] it=64719 colorings=30000 lazy-girth=52913 last: m=48 classes=10 cclen=64 t=54s
[00:02:43] it=65073 colorings=30200 lazy-girth=53124 last: m=51 classes=10 cclen=62 t=54s
[00:02:45] it=65407 colorings=30400 lazy-girth=53292 last: m=51 classes=11 cclen=49 t=56s
[00:02:45] it=65697 colorings=30600 lazy-girth=53402 last: m=48 classes=10 cclen=65 t=56s
[00:02:45] it=65989 colorings=30800 lazy-girth=53512 last: m=51 classes=11 cclen=57 t=56s
[00:02:46] it=66361 colorings=31000 lazy-girth=53743 last: m=48 classes=9 cclen=60 t=57s
[00:02:46] it=66738 colorings=31200 lazy-girth=53971 last: m=48 classes=10 cclen=57 t=57s
[00:02:47] it=67134 colorings=31400 lazy-girth=54238 last: m=51 classes=10 cclen=59 t=58s
[00:02:47] it=67501 colorings=31600 lazy-girth=54445 last: m=51 classes=10 cclen=61 t=58s
[00:02:48] it=67803 colorings=31800 lazy-girth=54576 last: m=51 classes=11 cclen=62 t=59s
[00:02:48] it=68097 colorings=32000 lazy-girth=54686 last: m=51 classes=9 cclen=58 t=59s
[00:02:48] it=68401 colorings=32200 lazy-girth=54819 last: m=51 classes=10 cclen=61 t=59s
[00:02:49] it=68687 colorings=32400 lazy-girth=54919 last: m=48 classes=9 cclen=65 t=60s
[00:02:49] it=68945 colorings=32600 lazy-girth=54984 last: m=48 classes=9 cclen=64 t=60s
[00:02:49] it=69303 colorings=32800 lazy-girth=55205 last: m=51 classes=11 cclen=61 t=60s
[00:02:50] it=69697 colorings=33000 lazy-girth=55452 last: m=51 classes=10 cclen=42 t=61s
[00:02:50] it=70079 colorings=33200 lazy-girth=55691 last: m=48 classes=10 cclen=63 t=61s
[00:02:51] it=70385 colorings=33400 lazy-girth=55812 last: m=51 classes=10 cclen=42 t=62s
[00:02:51] it=70784 colorings=33600 lazy-girth=56069 last: m=51 classes=10 cclen=68 t=62s
[00:02:52] it=71131 colorings=33800 lazy-girth=56248 last: m=48 classes=9 cclen=63 t=63s
[00:02:52] it=71432 colorings=34000 lazy-girth=56370 last: m=51 classes=11 cclen=61 t=63s
[00:02:53] it=71759 colorings=34200 lazy-girth=56533 last: m=51 classes=11 cclen=55 t=64s
[00:02:54] it=72086 colorings=34400 lazy-girth=56682 last: m=51 classes=11 cclen=59 t=65s
[00:02:54] it=72412 colorings=34600 lazy-girth=56839 last: m=48 classes=9 cclen=64 t=65s
[00:02:55] it=72868 colorings=34800 lazy-girth=57234 last: m=48 classes=9 cclen=58 t=66s
[00:02:55] it=73224 colorings=35000 lazy-girth=57447 last: m=51 classes=10 cclen=60 t=67s
[00:02:56] it=73588 colorings=35200 lazy-girth=57696 last: m=51 classes=10 cclen=63 t=67s
[00:02:56] it=74043 colorings=35400 lazy-girth=58061 last: m=48 classes=9 cclen=66 t=67s
[00:02:57] it=74369 colorings=35600 lazy-girth=58217 last: m=51 classes=9 cclen=60 t=68s
[00:02:57] it=74716 colorings=35800 lazy-girth=58414 last: m=51 classes=9 cclen=56 t=68s
[00:02:58] it=75079 colorings=36000 lazy-girth=58633 last: m=48 classes=10 cclen=53 t=69s
[00:02:59] it=75373 colorings=36200 lazy-girth=58742 last: m=51 classes=10 cclen=58 t=70s
[00:02:59] it=75673 colorings=36400 lazy-girth=58867 last: m=51 classes=10 cclen=61 t=70s
[00:02:59] it=75995 colorings=36600 lazy-girth=59022 last: m=51 classes=10 cclen=63 t=70s
[00:03:00] it=76368 colorings=36800 lazy-girth=59245 last: m=51 classes=11 cclen=47 t=71s
[00:03:00] it=76729 colorings=37000 lazy-girth=59444 last: m=51 classes=10 cclen=62 t=71s
[00:03:01] it=77056 colorings=37200 lazy-girth=59600 last: m=48 classes=10 cclen=64 t=72s
[00:03:01] it=77355 colorings=37400 lazy-girth=59715 last: m=51 classes=10 cclen=61 t=72s
[00:03:02] it=77689 colorings=37600 lazy-girth=59873 last: m=51 classes=10 cclen=56 t=73s
[00:03:02] it=78004 colorings=37800 lazy-girth=60001 last: m=51 classes=9 cclen=49 t=73s
[00:03:03] it=78322 colorings=38000 lazy-girth=60145 last: m=51 classes=11 cclen=62 t=74s
[00:03:03] it=78659 colorings=38200 lazy-girth=60308 last: m=48 classes=10 cclen=63 t=74s
[00:03:04] it=78948 colorings=38400 lazy-girth=60408 last: m=48 classes=10 cclen=62 t=75s
[00:03:04] it=79248 colorings=38600 lazy-girth=60538 last: m=51 classes=9 cclen=66 t=76s
[00:03:05] it=79548 colorings=38800 lazy-girth=60657 last: m=51 classes=11 cclen=64 t=76s
[00:03:05] it=79911 colorings=39000 lazy-girth=60884 last: m=48 classes=9 cclen=64 t=76s
[00:03:06] it=80250 colorings=39200 lazy-girth=61068 last: m=51 classes=10 cclen=62 t=77s
[00:03:06] it=80551 colorings=39400 lazy-girth=61182 last: m=48 classes=9 cclen=64 t=77s
[00:03:07] it=80888 colorings=39600 lazy-girth=61349 last: m=51 classes=10 cclen=58 t=78s
[00:03:07] it=81208 colorings=39800 lazy-girth=61498 last: m=51 classes=10 cclen=62 t=78s
[00:03:08] it=81559 colorings=40000 lazy-girth=61685 last: m=48 classes=9 cclen=65 t=79s
[00:03:08] it=81922 colorings=40200 lazy-girth=61893 last: m=51 classes=10 cclen=56 t=79s
[00:03:09] it=82255 colorings=40400 lazy-girth=62057 last: m=51 classes=10 cclen=61 t=80s
[00:03:09] it=82558 colorings=40600 lazy-girth=62177 last: m=51 classes=10 cclen=52 t=80s
[00:03:10] it=82856 colorings=40800 lazy-girth=62292 last: m=48 classes=10 cclen=61 t=81s
[00:03:10] it=83166 colorings=41000 lazy-girth=62415 last: m=51 classes=9 cclen=60 t=81s
[00:03:11] it=83412 colorings=41200 lazy-girth=62465 last: m=48 classes=10 cclen=52 t=82s
[00:03:11] it=83724 colorings=41400 lazy-girth=62598 last: m=48 classes=9 cclen=63 t=82s
[00:03:12] it=84037 colorings=41600 lazy-girth=62732 last: m=48 classes=10 cclen=57 t=83s
[00:03:14] it=84323 colorings=41800 lazy-girth=62831 last: m=48 classes=10 cclen=64 t=85s
[00:03:15] it=84678 colorings=42000 lazy-girth=63032 last: m=51 classes=10 cclen=64 t=86s
[00:03:15] it=85018 colorings=42200 lazy-girth=63206 last: m=48 classes=10 cclen=45 t=86s
[00:03:16] it=85311 colorings=42400 lazy-girth=63314 last: m=51 classes=10 cclen=58 t=87s
[00:03:16] it=85606 colorings=42600 lazy-girth=63432 last: m=51 classes=11 cclen=58 t=87s
[00:03:17] it=85901 colorings=42800 lazy-girth=63551 last: m=51 classes=11 cclen=65 t=88s
[00:03:18] it=86209 colorings=43000 lazy-girth=63669 last: m=51 classes=11 cclen=59 t=89s
[00:03:18] it=86510 colorings=43200 lazy-girth=63786 last: m=51 classes=10 cclen=63 t=90s
[00:03:20] it=86832 colorings=43400 lazy-girth=63939 last: m=51 classes=10 cclen=50 t=91s
[00:03:20] it=87151 colorings=43600 lazy-girth=64082 last: m=51 classes=10 cclen=67 t=91s
[00:03:20] it=87442 colorings=43800 lazy-girth=64183 last: m=51 classes=10 cclen=64 t=91s
[00:03:21] it=87830 colorings=44000 lazy-girth=64425 last: m=51 classes=10 cclen=66 t=92s
[00:03:22] it=88175 colorings=44200 lazy-girth=64589 last: m=51 classes=9 cclen=59 t=93s
[00:03:22] it=88477 colorings=44400 lazy-girth=64712 last: m=48 classes=9 cclen=62 t=93s
[00:03:23] it=88824 colorings=44600 lazy-girth=64891 last: m=51 classes=10 cclen=54 t=94s
[00:03:23] it=89148 colorings=44800 lazy-girth=65023 last: m=48 classes=10 cclen=65 t=94s
[00:03:24] it=89400 colorings=45000 lazy-girth=65083 last: m=51 classes=10 cclen=62 t=95s
[00:03:24] it=89678 colorings=45200 lazy-girth=65170 last: m=48 classes=9 cclen=53 t=95s
[00:03:25] it=89968 colorings=45400 lazy-girth=65270 last: m=48 classes=9 cclen=62 t=96s
[00:03:26] it=90329 colorings=45600 lazy-girth=65461 last: m=48 classes=9 cclen=61 t=97s
[00:03:26] it=90633 colorings=45800 lazy-girth=65583 last: m=51 classes=10 cclen=63 t=97s
[00:03:27] it=90965 colorings=46000 lazy-girth=65734 last: m=48 classes=10 cclen=65 t=98s
[00:03:28] it=91277 colorings=46200 lazy-girth=65885 last: m=51 classes=10 cclen=64 t=99s
[00:03:28] it=91668 colorings=46400 lazy-girth=66184 last: m=48 classes=9 cclen=51 t=99s
[00:03:29] it=92032 colorings=46600 lazy-girth=66416 last: m=51 classes=10 cclen=43 t=100s
[00:03:29] it=92333 colorings=46800 lazy-girth=66540 last: m=51 classes=10 cclen=43 t=100s
[00:03:29] it=92656 colorings=47000 lazy-girth=66716 last: m=51 classes=10 cclen=63 t=100s
[00:03:30] it=92986 colorings=47200 lazy-girth=66890 last: m=48 classes=9 cclen=63 t=101s
[00:03:30] it=93316 colorings=47400 lazy-girth=67058 last: m=51 classes=10 cclen=53 t=101s
[00:03:31] it=93770 colorings=47600 lazy-girth=67501 last: m=51 classes=9 cclen=47 t=102s
[00:03:31] it=94137 colorings=47800 lazy-girth=67741 last: m=51 classes=11 cclen=56 t=102s
[00:03:31] it=94510 colorings=48000 lazy-girth=67990 last: m=48 classes=10 cclen=62 t=102s
[00:03:34] it=94868 colorings=48200 lazy-girth=68196 last: m=48 classes=10 cclen=66 t=105s
[00:03:34] it=95204 colorings=48400 lazy-girth=68361 last: m=48 classes=10 cclen=65 t=105s
[00:03:35] it=95556 colorings=48600 lazy-girth=68556 last: m=48 classes=9 cclen=64 t=106s
[00:03:35] it=95890 colorings=48800 lazy-girth=68737 last: m=51 classes=10 cclen=65 t=106s
[00:03:35] it=96209 colorings=49000 lazy-girth=68884 last: m=51 classes=11 cclen=59 t=106s
[00:03:36] it=96585 colorings=49200 lazy-girth=69116 last: m=48 classes=10 cclen=65 t=107s
[00:03:37] it=96966 colorings=49400 lazy-girth=69352 last: m=48 classes=9 cclen=63 t=108s
[00:03:37] it=97289 colorings=49600 lazy-girth=69520 last: m=51 classes=10 cclen=61 t=108s
[00:03:38] it=97644 colorings=49800 lazy-girth=69733 last: m=51 classes=9 cclen=60 t=109s
[00:03:38] it=98040 colorings=50000 lazy-girth=69990 last: m=51 classes=10 cclen=63 t=109s
[00:03:39] it=98367 colorings=50200 lazy-girth=70153 last: m=51 classes=9 cclen=64 t=110s
[00:03:39] it=98698 colorings=50400 lazy-girth=70324 last: m=48 classes=9 cclen=61 t=110s
[00:03:40] it=99052 colorings=50600 lazy-girth=70532 last: m=51 classes=10 cclen=60 t=111s
[00:03:40] it=99360 colorings=50800 lazy-girth=70665 last: m=48 classes=9 cclen=66 t=111s
[00:03:40] it=99727 colorings=51000 lazy-girth=70875 last: m=51 classes=10 cclen=57 t=111s
[00:03:41] it=100026 colorings=51200 lazy-girth=70995 last: m=51 classes=9 cclen=64 t=112s
[00:03:41] it=100352 colorings=51400 lazy-girth=71155 last: m=48 classes=10 cclen=65 t=112s
[00:03:41] it=100651 colorings=51600 lazy-girth=71288 last: m=51 classes=10 cclen=65 t=112s
[00:03:42] it=100936 colorings=51800 lazy-girth=71408 last: m=51 classes=10 cclen=61 t=113s
[00:03:42] it=101237 colorings=52000 lazy-girth=71525 last: m=48 classes=9 cclen=55 t=113s
[00:03:42] it=101576 colorings=52200 lazy-girth=71704 last: m=51 classes=10 cclen=58 t=113s
[00:03:43] it=101902 colorings=52400 lazy-girth=71853 last: m=54 classes=12 cclen=55 t=114s
[00:03:43] it=102177 colorings=52600 lazy-girth=71935 last: m=51 classes=10 cclen=66 t=114s
[00:03:44] it=102449 colorings=52800 lazy-girth=72031 last: m=48 classes=9 cclen=58 t=115s
[00:03:44] it=102766 colorings=53000 lazy-girth=72173 last: m=48 classes=10 cclen=59 t=115s
[00:03:45] it=103016 colorings=53200 lazy-girth=72229 last: m=51 classes=9 cclen=59 t=116s
[00:03:45] it=103335 colorings=53400 lazy-girth=72366 last: m=51 classes=10 cclen=56 t=116s
[00:03:46] it=103657 colorings=53600 lazy-girth=72513 last: m=51 classes=9 cclen=54 t=117s
[00:03:46] it=103921 colorings=53800 lazy-girth=72580 last: m=51 classes=11 cclen=64 t=117s
[00:03:46] it=104203 colorings=54000 lazy-girth=72678 last: m=51 classes=9 cclen=63 t=118s
[00:03:47] it=104503 colorings=54200 lazy-girth=72791 last: m=48 classes=9 cclen=60 t=118s
[00:03:48] it=104797 colorings=54400 lazy-girth=72909 last: m=51 classes=9 cclen=57 t=119s
[00:03:48] it=105078 colorings=54600 lazy-girth=72994 last: m=51 classes=10 cclen=61 t=119s
[00:03:49] it=105362 colorings=54800 lazy-girth=73096 last: m=48 classes=9 cclen=62 t=120s
[00:03:49] it=105708 colorings=55000 lazy-girth=73294 last: m=48 classes=9 cclen=64 t=120s
[00:03:50] it=106094 colorings=55200 lazy-girth=73529 last: m=48 classes=9 cclen=65 t=121s
[00:03:51] it=106433 colorings=55400 lazy-girth=73708 last: m=48 classes=9 cclen=59 t=122s
[00:03:51] it=106742 colorings=55600 lazy-girth=73844 last: m=51 classes=10 cclen=59 t=122s
[00:03:52] it=107104 colorings=55800 lazy-girth=74061 last: m=51 classes=10 cclen=65 t=123s
[00:03:52] it=107490 colorings=56000 lazy-girth=74298 last: m=48 classes=10 cclen=43 t=123s
[00:03:53] it=107846 colorings=56200 lazy-girth=74491 last: m=48 classes=10 cclen=54 t=124s
[00:03:54] it=108214 colorings=56400 lazy-girth=74714 last: m=51 classes=10 cclen=62 t=125s
[00:03:54] it=108536 colorings=56600 lazy-girth=74850 last: m=48 classes=9 cclen=64 t=125s
[00:03:55] it=108881 colorings=56800 lazy-girth=75024 last: m=51 classes=10 cclen=44 t=126s
[00:03:58] it=109218 colorings=57000 lazy-girth=75187 last: m=51 classes=10 cclen=60 t=129s
[00:03:59] it=109572 colorings=57200 lazy-girth=75376 last: m=51 classes=9 cclen=54 t=130s
[00:03:59] it=109864 colorings=57400 lazy-girth=75484 last: m=51 classes=10 cclen=62 t=130s
[00:04:00] it=110139 colorings=57600 lazy-girth=75571 last: m=51 classes=9 cclen=56 t=131s
[00:04:00] it=110382 colorings=57800 lazy-girth=75619 last: m=48 classes=9 cclen=64 t=131s
[00:04:01] it=110684 colorings=58000 lazy-girth=75737 last: m=48 classes=10 cclen=63 t=132s
[00:04:02] it=110990 colorings=58200 lazy-girth=75876 last: m=48 classes=9 cclen=62 t=133s
[00:04:03] it=111292 colorings=58400 lazy-girth=76001 last: m=51 classes=10 cclen=60 t=134s
[00:04:03] it=111558 colorings=58600 lazy-girth=76073 last: m=51 classes=10 cclen=59 t=134s
[00:04:04] it=111845 colorings=58800 lazy-girth=76177 last: m=48 classes=9 cclen=62 t=135s
[00:04:05] it=112149 colorings=59000 lazy-girth=76308 last: m=51 classes=9 cclen=64 t=136s
[00:04:05] it=112468 colorings=59200 lazy-girth=76459 last: m=51 classes=10 cclen=66 t=136s
[00:04:06] it=112769 colorings=59400 lazy-girth=76583 last: m=51 classes=10 cclen=60 t=137s
[00:04:07] it=113100 colorings=59600 lazy-girth=76749 last: m=51 classes=10 cclen=58 t=138s
[00:04:07] it=113429 colorings=59800 lazy-girth=76897 last: m=51 classes=10 cclen=62 t=138s
[00:04:08] it=113699 colorings=60000 lazy-girth=76975 last: m=51 classes=10 cclen=65 t=139s
[00:04:08] it=113962 colorings=60200 lazy-girth=77051 last: m=51 classes=9 cclen=51 t=139s
[00:04:09] it=114249 colorings=60400 lazy-girth=77157 last: m=51 classes=10 cclen=61 t=140s
[00:04:10] it=114539 colorings=60600 lazy-girth=77255 last: m=51 classes=11 cclen=60 t=141s
[00:04:10] it=114819 colorings=60800 lazy-girth=77348 last: m=51 classes=10 cclen=62 t=141s
[00:04:11] it=115106 colorings=61000 lazy-girth=77447 last: m=48 classes=9 cclen=67 t=142s
[00:04:12] it=115379 colorings=61200 lazy-girth=77527 last: m=48 classes=10 cclen=59 t=143s
[00:04:13] it=115653 colorings=61400 lazy-girth=77611 last: m=48 classes=10 cclen=64 t=144s
[00:04:15] it=115986 colorings=61600 lazy-girth=77783 last: m=51 classes=10 cclen=60 t=146s
[00:04:16] it=116291 colorings=61800 lazy-girth=77909 last: m=51 classes=10 cclen=66 t=147s
[00:04:19] it=116613 colorings=62000 lazy-girth=78051 last: m=51 classes=10 cclen=54 t=150s
[00:04:21] it=116983 colorings=62200 lazy-girth=78255 last: m=51 classes=9 cclen=64 t=152s
[00:04:22] it=117297 colorings=62400 lazy-girth=78382 last: m=51 classes=10 cclen=62 t=153s
[00:04:23] it=117615 colorings=62600 lazy-girth=78518 last: m=51 classes=10 cclen=66 t=154s
[00:04:25] it=117883 colorings=62800 lazy-girth=78596 last: m=51 classes=11 cclen=63 t=156s
[00:04:26] it=118195 colorings=63000 lazy-girth=78732 last: m=51 classes=11 cclen=65 t=157s
[00:04:27] it=118480 colorings=63200 lazy-girth=78828 last: m=51 classes=11 cclen=64 t=158s
[00:04:28] it=118748 colorings=63400 lazy-girth=78910 last: m=48 classes=10 cclen=63 t=159s
[00:04:29] it=119070 colorings=63600 lazy-girth=79046 last: m=51 classes=9 cclen=60 t=160s
[00:04:30] it=119337 colorings=63800 lazy-girth=79122 last: m=51 classes=11 cclen=58 t=161s
[00:04:31] it=119637 colorings=64000 lazy-girth=79230 last: m=48 classes=9 cclen=63 t=162s
[00:04:32] it=119949 colorings=64200 lazy-girth=79355 last: m=51 classes=11 cclen=53 t=163s
[00:04:34] it=120222 colorings=64400 lazy-girth=79433 last: m=51 classes=11 cclen=66 t=165s
[00:04:35] it=120494 colorings=64600 lazy-girth=79512 last: m=51 classes=10 cclen=52 t=166s
[00:04:36] it=120753 colorings=64800 lazy-girth=79581 last: m=51 classes=9 cclen=62 t=167s
[00:04:38] it=120994 colorings=65000 lazy-girth=79624 last: m=48 classes=10 cclen=53 t=169s
[00:04:39] it=121259 colorings=65200 lazy-girth=79692 last: m=51 classes=11 cclen=54 t=170s
[00:04:41] it=121496 colorings=65400 lazy-girth=79731 last: m=51 classes=10 cclen=60 t=172s
[00:04:46] it=121800 colorings=65600 lazy-girth=79846 last: m=51 classes=10 cclen=63 t=177s
[00:04:48] it=122068 colorings=65800 lazy-girth=79923 last: m=48 classes=10 cclen=62 t=179s
[00:04:50] it=122314 colorings=66000 lazy-girth=79971 last: m=48 classes=9 cclen=59 t=181s
[00:04:51] it=122555 colorings=66200 lazy-girth=80017 last: m=51 classes=10 cclen=59 t=182s
[00:04:53] it=122811 colorings=66400 lazy-girth=80078 last: m=51 classes=10 cclen=68 t=184s
[00:04:55] it=123061 colorings=66600 lazy-girth=80133 last: m=48 classes=10 cclen=63 t=186s
[00:04:57] it=123392 colorings=66800 lazy-girth=80333 last: m=51 classes=9 cclen=55 t=188s
[00:04:57] it=123721 colorings=67000 lazy-girth=80487 last: m=51 classes=9 cclen=65 t=188s
[00:04:58] it=124003 colorings=67200 lazy-girth=80579 last: m=51 classes=11 cclen=47 t=189s
[00:04:58] it=124276 colorings=67400 lazy-girth=80663 last: m=51 classes=9 cclen=52 t=189s
[00:04:59] it=124617 colorings=67600 lazy-girth=80842 last: m=51 classes=11 cclen=58 t=190s
[00:04:59] it=124947 colorings=67800 lazy-girth=80999 last: m=51 classes=10 cclen=62 t=190s
[00:05:00] it=125281 colorings=68000 lazy-girth=81150 last: m=51 classes=10 cclen=51 t=191s
[00:05:00] it=125568 colorings=68200 lazy-girth=81248 last: m=51 classes=9 cclen=55 t=191s
[00:05:01] it=125864 colorings=68400 lazy-girth=81351 last: m=51 classes=10 cclen=49 t=192s
[00:05:02] it=126200 colorings=68600 lazy-girth=81505 last: m=51 classes=10 cclen=62 t=193s
[00:05:03] it=126492 colorings=68800 lazy-girth=81611 last: m=51 classes=10 cclen=65 t=194s
[00:05:04] it=126783 colorings=69000 lazy-girth=81728 last: m=51 classes=9 cclen=64 t=195s
[00:05:05] it=127097 colorings=69200 lazy-girth=81864 last: m=51 classes=11 cclen=60 t=196s
[00:05:05] it=127464 colorings=69400 lazy-girth=82087 last: m=48 classes=10 cclen=62 t=196s
[00:05:06] it=127808 colorings=69600 lazy-girth=82278 last: m=48 classes=10 cclen=45 t=197s
[00:05:07] it=128125 colorings=69800 lazy-girth=82417 last: m=51 classes=10 cclen=50 t=198s
[00:05:07] it=128423 colorings=70000 lazy-girth=82533 last: m=51 classes=9 cclen=59 t=198s
[00:05:08] it=128692 colorings=70200 lazy-girth=82607 last: m=51 classes=11 cclen=60 t=199s
[00:05:09] it=129080 colorings=70400 lazy-girth=82841 last: m=48 classes=10 cclen=64 t=200s
[00:05:10] it=129467 colorings=70600 lazy-girth=83083 last: m=51 classes=9 cclen=61 t=201s
[00:05:11] it=129796 colorings=70800 lazy-girth=83230 last: m=51 classes=9 cclen=59 t=202s
[00:05:12] it=130136 colorings=71000 lazy-girth=83403 last: m=48 classes=9 cclen=65 t=203s
[00:05:13] it=130473 colorings=71200 lazy-girth=83563 last: m=48 classes=9 cclen=58 t=204s
[00:05:18] it=130766 colorings=71400 lazy-girth=83667 last: m=51 classes=10 cclen=56 t=209s
[00:05:18] it=131066 colorings=71600 lazy-girth=83784 last: m=48 classes=9 cclen=63 t=209s
[00:05:19] it=131366 colorings=71800 lazy-girth=83903 last: m=51 classes=10 cclen=65 t=210s
[00:05:20] it=131659 colorings=72000 lazy-girth=84003 last: m=51 classes=11 cclen=63 t=211s
[00:05:21] it=131945 colorings=72200 lazy-girth=84098 last: m=51 classes=10 cclen=44 t=212s
[00:05:23] it=132216 colorings=72400 lazy-girth=84174 last: m=51 classes=11 cclen=63 t=214s
[00:05:23] it=132536 colorings=72600 lazy-girth=84332 last: m=48 classes=9 cclen=56 t=215s
[00:05:24] it=132838 colorings=72800 lazy-girth=84457 last: m=51 classes=10 cclen=63 t=215s
[00:05:25] it=133134 colorings=73000 lazy-girth=84571 last: m=51 classes=9 cclen=61 t=216s
[00:05:25] it=133402 colorings=73200 lazy-girth=84653 last: m=51 classes=10 cclen=62 t=216s
[00:05:26] it=133698 colorings=73400 lazy-girth=84776 last: m=51 classes=11 cclen=52 t=217s
[00:05:27] it=133975 colorings=73600 lazy-girth=84868 last: m=51 classes=9 cclen=67 t=218s
[00:05:28] it=134241 colorings=73800 lazy-girth=84946 last: m=48 classes=9 cclen=65 t=219s
[00:05:28] it=134511 colorings=74000 lazy-girth=85021 last: m=51 classes=11 cclen=59 t=219s
[00:05:29] it=134761 colorings=74200 lazy-girth=85074 last: m=51 classes=10 cclen=56 t=220s
[00:05:30] it=135026 colorings=74400 lazy-girth=85149 last: m=51 classes=10 cclen=63 t=221s
[00:05:31] it=135329 colorings=74600 lazy-girth=85277 last: m=51 classes=10 cclen=65 t=222s
[00:05:32] it=135612 colorings=74800 lazy-girth=85373 last: m=51 classes=11 cclen=59 t=223s
[00:05:33] it=135912 colorings=75000 lazy-girth=85494 last: m=51 classes=11 cclen=52 t=224s
[00:05:34] it=136182 colorings=75200 lazy-girth=85572 last: m=51 classes=10 cclen=45 t=225s
[00:05:35] it=136457 colorings=75400 lazy-girth=85658 last: m=51 classes=10 cclen=60 t=226s
[00:05:36] it=136813 colorings=75600 lazy-girth=85855 last: m=48 classes=10 cclen=65 t=227s
[00:05:37] it=137076 colorings=75800 lazy-girth=85933 last: m=51 classes=9 cclen=56 t=228s
[00:05:38] it=137349 colorings=76000 lazy-girth=86022 last: m=51 classes=9 cclen=50 t=229s
[00:05:38] it=137646 colorings=76200 lazy-girth=86138 last: m=51 classes=10 cclen=57 t=229s
[00:05:39] it=137930 colorings=76400 lazy-girth=86238 last: m=48 classes=10 cclen=64 t=230s
[00:05:39] it=138171 colorings=76600 lazy-girth=86283 last: m=51 classes=10 cclen=61 t=230s
[00:05:40] it=138430 colorings=76800 lazy-girth=86353 last: m=48 classes=9 cclen=46 t=231s
[00:05:41] it=138724 colorings=77000 lazy-girth=86459 last: m=48 classes=10 cclen=53 t=232s
[00:05:42] it=138997 colorings=77200 lazy-girth=86549 last: m=51 classes=10 cclen=60 t=233s
[00:05:43] it=139282 colorings=77400 lazy-girth=86660 last: m=48 classes=9 cclen=65 t=234s
[00:05:44] it=139565 colorings=77600 lazy-girth=86757 last: m=51 classes=9 cclen=63 t=235s
[00:05:44] it=139846 colorings=77800 lazy-girth=86848 last: m=51 classes=11 cclen=56 t=235s
[00:05:45] it=140140 colorings=78000 lazy-girth=86961 last: m=48 classes=10 cclen=55 t=236s
[00:05:46] it=140433 colorings=78200 lazy-girth=87066 last: m=51 classes=10 cclen=60 t=237s
[00:05:49] it=140712 colorings=78400 lazy-girth=87162 last: m=48 classes=10 cclen=63 t=240s
[00:05:50] it=140986 colorings=78600 lazy-girth=87262 last: m=60 classes=12 cclen=42 t=241s
[00:05:51] it=141266 colorings=78800 lazy-girth=87355 last: m=51 classes=10 cclen=64 t=242s
[00:05:51] it=141526 colorings=79000 lazy-girth=87421 last: m=51 classes=11 cclen=58 t=242s
[00:05:52] it=141784 colorings=79200 lazy-girth=87490 last: m=51 classes=11 cclen=63 t=243s
[00:05:53] it=142063 colorings=79400 lazy-girth=87576 last: m=51 classes=10 cclen=46 t=244s
[00:05:54] it=142350 colorings=79600 lazy-girth=87682 last: m=51 classes=9 cclen=63 t=245s
[00:05:54] it=142627 colorings=79800 lazy-girth=87768 last: m=51 classes=10 cclen=64 t=245s
[00:05:55] it=142913 colorings=80000 lazy-girth=87866 last: m=48 classes=10 cclen=64 t=246s
[00:05:56] it=143161 colorings=80200 lazy-girth=87921 last: m=51 classes=11 cclen=63 t=247s
[00:05:57] it=143458 colorings=80400 lazy-girth=88029 last: m=51 classes=10 cclen=62 t=248s
[00:05:58] it=143746 colorings=80600 lazy-girth=88126 last: m=51 classes=11 cclen=50 t=249s
[00:05:59] it=144008 colorings=80800 lazy-girth=88193 last: m=51 classes=10 cclen=65 t=250s
[00:06:00] it=144255 colorings=81000 lazy-girth=88247 last: m=51 classes=10 cclen=62 t=251s
[00:06:01] it=144526 colorings=81200 lazy-girth=88322 last: m=51 classes=10 cclen=67 t=252s
[00:06:03] it=144771 colorings=81400 lazy-girth=88373 last: m=51 classes=11 cclen=54 t=254s
[00:06:03] it=145015 colorings=81600 lazy-girth=88422 last: m=48 classes=10 cclen=60 t=255s
[00:06:04] it=145246 colorings=81800 lazy-girth=88457 last: m=51 classes=11 cclen=64 t=255s
[00:06:05] it=145486 colorings=82000 lazy-girth=88499 last: m=51 classes=10 cclen=63 t=256s
[00:06:06] it=145715 colorings=82200 lazy-girth=88530 last: m=48 classes=11 cclen=58 t=257s
[00:06:07] it=145956 colorings=82400 lazy-girth=88575 last: m=51 classes=9 cclen=58 t=258s
[00:06:08] it=146203 colorings=82600 lazy-girth=88628 last: m=51 classes=10 cclen=64 t=259s
[00:06:09] it=146435 colorings=82800 lazy-girth=88665 last: m=51 classes=11 cclen=56 t=260s
[00:06:11] it=146713 colorings=83000 lazy-girth=88751 last: m=51 classes=11 cclen=64 t=262s
[00:06:13] it=146971 colorings=83200 lazy-girth=88814 last: m=51 classes=11 cclen=56 t=264s
[00:06:18] it=147221 colorings=83400 lazy-girth=88865 last: m=51 classes=11 cclen=53 t=269s
[00:06:21] it=147474 colorings=83600 lazy-girth=88920 last: m=48 classes=9 cclen=60 t=272s
[00:06:23] it=147735 colorings=83800 lazy-girth=88993 last: m=51 classes=10 cclen=61 t=274s
[00:06:24] it=148052 colorings=84000 lazy-girth=89122 last: m=51 classes=10 cclen=56 t=275s
[00:06:26] it=148367 colorings=84200 lazy-girth=89260 last: m=51 classes=9 cclen=56 t=277s
[00:06:30] it=148670 colorings=84400 lazy-girth=89381 last: m=51 classes=11 cclen=63 t=281s
[00:06:31] it=148936 colorings=84600 lazy-girth=89453 last: m=51 classes=9 cclen=57 t=282s
[00:06:32] it=149190 colorings=84800 lazy-girth=89507 last: m=48 classes=10 cclen=63 t=283s
[00:06:33] it=149448 colorings=85000 lazy-girth=89566 last: m=51 classes=10 cclen=54 t=284s
[00:06:35] it=149683 colorings=85200 lazy-girth=89603 last: m=51 classes=10 cclen=58 t=286s
[00:06:36] it=149947 colorings=85400 lazy-girth=89669 last: m=51 classes=9 cclen=62 t=287s
[00:06:37] it=150196 colorings=85600 lazy-girth=89724 last: m=48 classes=10 cclen=65 t=288s
[00:06:39] it=150481 colorings=85800 lazy-girth=89820 last: m=51 classes=11 cclen=66 t=290s
[00:06:41] it=150726 colorings=86000 lazy-girth=89869 last: m=51 classes=9 cclen=62 t=292s
[00:06:42] it=150969 colorings=86200 lazy-girth=89914 last: m=51 classes=11 cclen=61 t=293s
[00:06:43] it=151208 colorings=86400 lazy-girth=89954 last: m=51 classes=10 cclen=66 t=294s
[00:06:45] it=151444 colorings=86600 lazy-girth=89990 last: m=51 classes=10 cclen=56 t=296s
[00:06:46] it=151687 colorings=86800 lazy-girth=90036 last: m=51 classes=11 cclen=59 t=297s
[00:06:47] it=151948 colorings=87000 lazy-girth=90099 last: m=51 classes=10 cclen=56 t=298s
[00:06:53] it=152184 colorings=87200 lazy-girth=90136 last: m=51 classes=10 cclen=49 t=304s
[00:06:54] it=152409 colorings=87400 lazy-girth=90162 last: m=51 classes=10 cclen=61 t=305s
[00:06:56] it=152647 colorings=87600 lazy-girth=90200 last: m=51 classes=10 cclen=46 t=307s
[00:06:58] it=152912 colorings=87800 lazy-girth=90267 last: m=51 classes=10 cclen=61 t=309s
[00:06:59] it=153143 colorings=88000 lazy-girth=90301 last: m=51 classes=11 cclen=51 t=310s
[00:07:00] it=153374 colorings=88200 lazy-girth=90334 last: m=51 classes=10 cclen=64 t=311s
[00:07:01] it=153605 colorings=88400 lazy-girth=90365 last: m=51 classes=9 cclen=64 t=312s
[00:07:03] it=153839 colorings=88600 lazy-girth=90402 last: m=48 classes=10 cclen=64 t=314s
[00:07:04] it=154063 colorings=88800 lazy-girth=90426 last: m=48 classes=9 cclen=56 t=315s
[00:07:05] it=154287 colorings=89000 lazy-girth=90454 last: m=51 classes=10 cclen=47 t=316s
[00:07:07] it=154505 colorings=89200 lazy-girth=90473 last: m=51 classes=10 cclen=60 t=318s
[00:07:11] it=154753 colorings=89400 lazy-girth=90522 last: m=51 classes=11 cclen=57 t=322s
[00:07:14] it=154988 colorings=89600 lazy-girth=90563 last: m=51 classes=10 cclen=61 t=325s
[00:07:16] it=155210 colorings=89800 lazy-girth=90586 last: m=51 classes=11 cclen=56 t=327s
[00:07:18] it=155433 colorings=90000 lazy-girth=90612 last: m=51 classes=11 cclen=60 t=329s
[00:07:19] it=155683 colorings=90200 lazy-girth=90665 last: m=51 classes=10 cclen=62 t=330s
[00:07:20] it=155924 colorings=90400 lazy-girth=90707 last: m=51 classes=10 cclen=56 t=332s
[00:07:22] it=156169 colorings=90600 lazy-girth=90755 last: m=51 classes=10 cclen=62 t=333s
[00:07:23] it=156387 colorings=90800 lazy-girth=90774 last: m=51 classes=10 cclen=57 t=335s
[00:07:25] it=156640 colorings=91000 lazy-girth=90830 last: m=51 classes=10 cclen=57 t=336s
[00:07:26] it=156888 colorings=91200 lazy-girth=90879 last: m=51 classes=11 cclen=64 t=337s
[00:07:31] it=157121 colorings=91400 lazy-girth=90913 last: m=51 classes=10 cclen=63 t=342s
[00:07:32] it=157367 colorings=91600 lazy-girth=90959 last: m=51 classes=9 cclen=61 t=343s
[00:07:33] it=157606 colorings=91800 lazy-girth=91004 last: m=51 classes=10 cclen=60 t=344s
[00:07:35] it=157850 colorings=92000 lazy-girth=91051 last: m=51 classes=10 cclen=62 t=346s
[00:07:36] it=158098 colorings=92200 lazy-girth=91100 last: m=51 classes=10 cclen=56 t=347s
[00:07:39] it=158346 colorings=92400 lazy-girth=91150 last: m=51 classes=11 cclen=55 t=350s
[00:07:40] it=158575 colorings=92600 lazy-girth=91182 last: m=51 classes=10 cclen=64 t=351s
[00:07:41] it=158792 colorings=92800 lazy-girth=91200 last: m=51 classes=11 cclen=63 t=352s
[00:07:44] it=159018 colorings=93000 lazy-girth=91227 last: m=48 classes=9 cclen=60 t=355s
[00:07:50] it=159237 colorings=93200 lazy-girth=91249 last: m=51 classes=11 cclen=49 t=361s
[00:07:55] it=159467 colorings=93400 lazy-girth=91282 last: m=48 classes=9 cclen=62 t=366s
[00:07:59] it=159742 colorings=93600 lazy-girth=91360 last: m=51 classes=10 cclen=54 t=370s
[00:08:01] it=160014 colorings=93800 lazy-girth=91435 last: m=51 classes=10 cclen=57 t=372s
[00:08:04] it=160255 colorings=94000 lazy-girth=91479 last: m=51 classes=9 cclen=59 t=375s
[00:08:12] it=160516 colorings=94200 lazy-girth=91547 last: m=51 classes=11 cclen=60 t=383s
[00:08:15] it=160763 colorings=94400 lazy-girth=91603 last: m=51 classes=10 cclen=62 t=386s
[00:08:17] it=161009 colorings=94600 lazy-girth=91651 last: m=51 classes=10 cclen=49 t=388s
[00:08:19] it=161245 colorings=94800 lazy-girth=91691 last: m=51 classes=10 cclen=64 t=390s
[00:08:22] it=161494 colorings=95000 lazy-girth=91747 last: m=51 classes=10 cclen=62 t=393s
[00:08:25] it=161724 colorings=95200 lazy-girth=91780 last: m=51 classes=10 cclen=63 t=396s
[00:08:29] it=161968 colorings=95400 lazy-girth=91827 last: m=51 classes=11 cclen=50 t=400s
[00:08:32] it=162227 colorings=95600 lazy-girth=91890 last: m=51 classes=11 cclen=55 t=403s
[00:08:36] it=162468 colorings=95800 lazy-girth=91937 last: m=48 classes=10 cclen=59 t=407s
[00:08:41] it=162705 colorings=96000 lazy-girth=91979 last: m=51 classes=11 cclen=59 t=412s
[00:08:45] it=162944 colorings=96200 lazy-girth=92023 last: m=48 classes=9 cclen=50 t=416s
[00:08:49] it=163191 colorings=96400 lazy-girth=92073 last: m=51 classes=11 cclen=49 t=420s
[00:09:02] it=163417 colorings=96600 lazy-girth=92100 last: m=51 classes=10 cclen=56 t=433s
[00:09:06] it=163651 colorings=96800 lazy-girth=92138 last: m=51 classes=10 cclen=46 t=437s
[00:09:10] it=163877 colorings=97000 lazy-girth=92165 last: m=48 classes=10 cclen=51 t=441s
[00:09:15] it=164099 colorings=97200 lazy-girth=92189 last: m=51 classes=10 cclen=61 t=446s
[00:09:17] it=164319 colorings=97400 lazy-girth=92210 last: m=51 classes=10 cclen=61 t=448s
[00:09:20] it=164546 colorings=97600 lazy-girth=92238 last: m=51 classes=10 cclen=59 t=451s
[00:09:23] it=164771 colorings=97800 lazy-girth=92264 last: m=48 classes=9 cclen=64 t=454s
[00:09:24] it=165003 colorings=98000 lazy-girth=92296 last: m=48 classes=9 cclen=64 t=455s
[00:09:26] it=165217 colorings=98200 lazy-girth=92310 last: m=51 classes=11 cclen=62 t=457s
[00:09:34] it=165443 colorings=98400 lazy-girth=92336 last: m=51 classes=10 cclen=67 t=465s
[00:09:44] it=165670 colorings=98600 lazy-girth=92364 last: m=51 classes=11 cclen=62 t=475s
[00:09:49] it=165904 colorings=98800 lazy-girth=92402 last: m=51 classes=10 cclen=66 t=480s
[00:09:56] it=166131 colorings=99000 lazy-girth=92433 last: m=51 classes=10 cclen=53 t=487s
[00:10:03] it=166348 colorings=99200 lazy-girth=92452 last: m=51 classes=10 cclen=56 t=494s
[00:10:12] it=166567 colorings=99400 lazy-girth=92471 last: m=51 classes=11 cclen=55 t=503s
[00:10:22] it=166790 colorings=99600 lazy-girth=92495 last: m=51 classes=9 cclen=52 t=513s
[00:10:25] it=167019 colorings=99800 lazy-girth=92526 last: m=51 classes=10 cclen=62 t=516s
[00:10:30] it=167271 colorings=100000 lazy-girth=92580 last: m=48 classes=10 cclen=63 t=521s
[00:10:40] it=167537 colorings=100200 lazy-girth=92650 last: m=51 classes=10 cclen=61 t=531s
[00:10:47] it=167814 colorings=100400 lazy-girth=92729 last: m=51 classes=10 cclen=62 t=538s
[00:10:53] it=168061 colorings=100600 lazy-girth=92776 last: m=51 classes=11 cclen=57 t=544s
[00:11:03] it=168302 colorings=100800 lazy-girth=92817 last: m=51 classes=11 cclen=52 t=554s
[00:11:08] it=168537 colorings=101000 lazy-girth=92856 last: m=48 classes=9 cclen=55 t=559s
[00:11:11] it=168773 colorings=101200 lazy-girth=92893 last: m=51 classes=9 cclen=65 t=562s
[00:11:15] it=169026 colorings=101400 lazy-girth=92949 last: m=51 classes=10 cclen=62 t=566s
[00:11:26] it=169273 colorings=101600 lazy-girth=92997 last: m=51 classes=9 cclen=59 t=577s
[00:11:30] it=169486 colorings=101800 lazy-girth=93013 last: m=48 classes=10 cclen=58 t=581s
[00:11:36] it=169701 colorings=102000 lazy-girth=93029 last: m=51 classes=11 cclen=53 t=587s
[00:11:39] it=169910 colorings=102200 lazy-girth=93038 last: m=51 classes=10 cclen=63 t=590s
[00:11:43] it=170119 colorings=102400 lazy-girth=93047 last: m=51 classes=11 cclen=50 t=594s
[00:11:47] it=170334 colorings=102600 lazy-girth=93062 last: m=51 classes=11 cclen=58 t=598s
[00:11:50] it=170542 colorings=102800 lazy-girth=93070 last: m=51 classes=11 cclen=42 t=601s
[00:11:55] it=170782 colorings=103000 lazy-girth=93111 last: m=51 classes=11 cclen=53 t=606s
[00:12:00] it=171002 colorings=103200 lazy-girth=93132 last: m=51 classes=11 cclen=65 t=611s
[00:12:04] it=171229 colorings=103400 lazy-girth=93161 last: m=48 classes=10 cclen=62 t=615s
[00:12:19] it=171455 colorings=103600 lazy-girth=93188 last: m=51 classes=10 cclen=55 t=630s
[00:12:26] it=171661 colorings=103800 lazy-girth=93194 last: m=48 classes=10 cclen=43 t=637s
[00:12:32] it=171868 colorings=104000 lazy-girth=93201 last: m=51 classes=10 cclen=66 t=643s
[00:12:43] it=172080 colorings=104200 lazy-girth=93213 last: m=51 classes=10 cclen=61 t=654s
[00:12:51] it=172293 colorings=104400 lazy-girth=93226 last: m=51 classes=10 cclen=63 t=662s
[00:12:56] it=172497 colorings=104600 lazy-girth=93230 last: m=51 classes=10 cclen=64 t=667s
[00:13:15] it=172705 colorings=104800 lazy-girth=93238 last: m=51 classes=11 cclen=63 t=686s
[00:13:26] it=172908 colorings=105000 lazy-girth=93242 last: m=48 classes=10 cclen=59 t=697s
[00:13:37] it=173131 colorings=105200 lazy-girth=93266 last: m=48 classes=9 cclen=64 t=708s
[00:13:43] it=173343 colorings=105400 lazy-girth=93278 last: m=51 classes=11 cclen=53 t=714s
[00:13:51] it=173545 colorings=105600 lazy-girth=93280 last: m=51 classes=10 cclen=53 t=722s
[00:13:55] it=173755 colorings=105800 lazy-girth=93290 last: m=51 classes=10 cclen=65 t=726s
[00:14:02] it=173958 colorings=106000 lazy-girth=93293 last: m=51 classes=11 cclen=53 t=733s
[00:14:18] it=174168 colorings=106200 lazy-girth=93303 last: m=51 classes=11 cclen=62 t=749s
[00:14:27] it=174372 colorings=106400 lazy-girth=93307 last: m=48 classes=10 cclen=64 t=758s
[00:14:37] it=174605 colorings=106600 lazy-girth=93340 last: m=48 classes=10 cclen=66 t=768s
[00:14:40] it=174827 colorings=106800 lazy-girth=93362 last: m=51 classes=10 cclen=62 t=771s
[00:14:44] it=175042 colorings=107000 lazy-girth=93377 last: m=51 classes=11 cclen=63 t=775s
[00:14:49] it=175252 colorings=107200 lazy-girth=93387 last: m=51 classes=10 cclen=65 t=780s
[00:14:58] it=175480 colorings=107400 lazy-girth=93416 last: m=51 classes=10 cclen=53 t=789s
[00:15:05] it=175702 colorings=107600 lazy-girth=93438 last: m=48 classes=9 cclen=64 t=796s
[00:15:31] it=175939 colorings=107800 lazy-girth=93476 last: m=51 classes=10 cclen=52 t=822s
[00:15:43] it=176175 colorings=108000 lazy-girth=93515 last: m=48 classes=9 cclen=65 t=834s
[00:15:59] it=176407 colorings=108200 lazy-girth=93548 last: m=51 classes=11 cclen=61 t=850s
[00:16:12] it=176631 colorings=108400 lazy-girth=93572 last: m=51 classes=10 cclen=55 t=863s
[00:16:48] it=176858 colorings=108600 lazy-girth=93599 last: m=48 classes=9 cclen=62 t=899s
[00:17:01] it=177079 colorings=108800 lazy-girth=93620 last: m=51 classes=11 cclen=49 t=912s
[00:17:22] it=177289 colorings=109000 lazy-girth=93630 last: m=54 classes=12 cclen=54 t=933s
[00:17:25] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=177304 colorings=109015 lazy-girth=93630 time=936s


==> anc/search/logs/slice_D4_r4_g6.log <==
[06:51:24] slice r=4 H=D4 |H|=8 n=32 classes=72 girth>=6 mindeg>=3
[06:51:24] eager C3/C4 clauses: 12120
[06:51:25] it=484 colorings=200 lazy-girth=645 last: m=52 classes=8 cclen=57 t=1s
[06:51:25] it=918 colorings=400 lazy-girth=1093 last: m=52 classes=8 cclen=57 t=1s
[06:51:25] it=1267 colorings=600 lazy-girth=1334 last: m=56 classes=9 cclen=57 t=1s
[06:51:26] it=1844 colorings=800 lazy-girth=1877 last: m=52 classes=8 cclen=55 t=2s
[06:51:26] it=2189 colorings=1000 lazy-girth=2069 last: m=52 classes=9 cclen=61 t=2s
[06:51:27] it=2541 colorings=1200 lazy-girth=2269 last: m=52 classes=8 cclen=54 t=2s
[06:51:27] it=2857 colorings=1400 lazy-girth=2424 last: m=52 classes=8 cclen=63 t=3s
[06:51:27] it=3180 colorings=1600 lazy-girth=2596 last: m=52 classes=8 cclen=55 t=3s
[06:51:28] it=3512 colorings=1800 lazy-girth=2768 last: m=52 classes=8 cclen=61 t=3s
[06:51:28] it=3890 colorings=2000 lazy-girth=3009 last: m=52 classes=9 cclen=53 t=4s
[06:51:28] it=4222 colorings=2200 lazy-girth=3185 last: m=52 classes=8 cclen=61 t=4s
[06:51:28] it=4499 colorings=2400 lazy-girth=3283 last: m=52 classes=8 cclen=56 t=4s
[06:51:29] it=4832 colorings=2600 lazy-girth=3534 last: m=52 classes=8 cclen=57 t=5s
[06:51:29] it=5195 colorings=2800 lazy-girth=3782 last: m=52 classes=8 cclen=53 t=5s
[06:51:29] it=5542 colorings=3000 lazy-girth=3991 last: m=60 classes=11 cclen=43 t=5s
[06:51:30] it=5946 colorings=3200 lazy-girth=4308 last: m=64 classes=9 cclen=51 t=6s
[06:51:30] it=6299 colorings=3400 lazy-girth=4496 last: m=52 classes=9 cclen=57 t=6s
[06:51:30] it=6664 colorings=3600 lazy-girth=4744 last: m=52 classes=8 cclen=60 t=6s
[06:51:31] it=6991 colorings=3800 lazy-girth=4915 last: m=52 classes=10 cclen=59 t=7s
[06:51:31] it=7367 colorings=4000 lazy-girth=5158 last: m=52 classes=9 cclen=58 t=7s
[06:51:31] it=7724 colorings=4200 lazy-girth=5381 last: m=52 classes=8 cclen=48 t=7s
[06:51:32] it=8164 colorings=4400 lazy-girth=5749 last: m=52 classes=7 cclen=60 t=8s
[06:51:32] it=8550 colorings=4600 lazy-girth=6011 last: m=52 classes=8 cclen=61 t=8s
[06:51:33] it=8981 colorings=4800 lazy-girth=6324 last: m=56 classes=10 cclen=56 t=9s
[06:51:33] it=9339 colorings=5000 lazy-girth=6529 last: m=52 classes=8 cclen=56 t=9s
[06:51:33] it=9699 colorings=5200 lazy-girth=6736 last: m=56 classes=10 cclen=57 t=9s
[06:51:34] it=10086 colorings=5400 lazy-girth=6962 last: m=56 classes=9 cclen=56 t=10s
[06:51:34] it=10535 colorings=5600 lazy-girth=7367 last: m=52 classes=8 cclen=57 t=10s
[06:51:35] it=10879 colorings=5800 lazy-girth=7550 last: m=52 classes=8 cclen=56 t=10s
[06:51:35] it=11178 colorings=6000 lazy-girth=7674 last: m=52 classes=8 cclen=60 t=11s
[06:51:35] it=11499 colorings=6200 lazy-girth=7833 last: m=52 classes=8 cclen=54 t=11s
[06:51:35] it=11801 colorings=6400 lazy-girth=7955 last: m=52 classes=9 cclen=50 t=11s
[06:51:36] it=12092 colorings=6600 lazy-girth=8078 last: m=64 classes=12 cclen=37 t=12s
[06:51:36] it=12413 colorings=6800 lazy-girth=8225 last: m=56 classes=10 cclen=60 t=12s
[06:51:36] it=12717 colorings=7000 lazy-girth=8337 last: m=52 classes=8 cclen=54 t=12s
[06:51:37] it=13076 colorings=7200 lazy-girth=8563 last: m=52 classes=9 cclen=58 t=13s
[06:51:37] it=13416 colorings=7400 lazy-girth=8747 last: m=56 classes=10 cclen=55 t=13s
[06:51:37] it=13735 colorings=7600 lazy-girth=8896 last: m=52 classes=9 cclen=53 t=13s
[06:51:38] it=14080 colorings=7800 lazy-girth=9095 last: m=52 classes=9 cclen=54 t=14s
[06:51:38] it=14402 colorings=8000 lazy-girth=9247 last: m=52 classes=8 cclen=48 t=14s
[06:51:38] it=14746 colorings=8200 lazy-girth=9427 last: m=56 classes=9 cclen=59 t=14s
[06:51:39] it=15058 colorings=8400 lazy-girth=9555 last: m=60 classes=11 cclen=50 t=15s
[06:51:39] it=15366 colorings=8600 lazy-girth=9677 last: m=52 classes=8 cclen=62 t=15s
[06:51:40] it=15817 colorings=8800 lazy-girth=9991 last: m=52 classes=8 cclen=56 t=15s
[06:51:40] it=16236 colorings=9000 lazy-girth=10286 last: m=56 classes=8 cclen=61 t=16s
[06:51:40] it=16608 colorings=9200 lazy-girth=10499 last: m=56 classes=9 cclen=40 t=16s
[06:51:41] it=17010 colorings=9400 lazy-girth=10761 last: m=52 classes=9 cclen=58 t=17s
[06:51:41] it=17298 colorings=9600 lazy-girth=10878 last: m=56 classes=10 cclen=58 t=17s
[06:51:41] it=17636 colorings=9800 lazy-girth=11058 last: m=56 classes=10 cclen=47 t=17s
[06:51:42] it=18054 colorings=10000 lazy-girth=11339 last: m=52 classes=8 cclen=58 t=18s
[06:51:42] it=18428 colorings=10200 lazy-girth=11567 last: m=52 classes=9 cclen=58 t=18s
[06:51:43] it=18804 colorings=10400 lazy-girth=11793 last: m=52 classes=9 cclen=57 t=18s
[06:51:43] it=19176 colorings=10600 lazy-girth=12030 last: m=56 classes=9 cclen=54 t=19s
[06:51:43] it=19530 colorings=10800 lazy-girth=12211 last: m=52 classes=8 cclen=61 t=19s
[06:51:44] it=19839 colorings=11000 lazy-girth=12332 last: m=52 classes=8 cclen=58 t=20s
[06:51:44] it=20201 colorings=11200 lazy-girth=12523 last: m=52 classes=8 cclen=60 t=20s
[06:51:44] it=20551 colorings=11400 lazy-girth=12716 last: m=52 classes=8 cclen=55 t=20s
[06:51:45] it=20896 colorings=11600 lazy-girth=12898 last: m=52 classes=8 cclen=54 t=21s
[06:51:45] it=21234 colorings=11800 lazy-girth=13070 last: m=56 classes=9 cclen=59 t=21s
[06:51:45] it=21582 colorings=12000 lazy-girth=13235 last: m=52 classes=8 cclen=61 t=21s
[06:51:46] it=21916 colorings=12200 lazy-girth=13398 last: m=52 classes=9 cclen=60 t=22s
[06:51:46] it=22267 colorings=12400 lazy-girth=13565 last: m=56 classes=9 cclen=58 t=22s
[06:51:47] it=22610 colorings=12600 lazy-girth=13741 last: m=52 classes=9 cclen=60 t=22s
[06:51:47] it=22924 colorings=12800 lazy-girth=13870 last: m=60 classes=9 cclen=60 t=23s
[06:51:47] it=23296 colorings=13000 lazy-girth=14059 last: m=52 classes=8 cclen=52 t=23s
[06:51:48] it=23627 colorings=13200 lazy-girth=14206 last: m=52 classes=8 cclen=51 t=24s
[06:51:48] it=23985 colorings=13400 lazy-girth=14380 last: m=52 classes=9 cclen=53 t=24s
[06:51:48] it=24299 colorings=13600 lazy-girth=14509 last: m=52 classes=9 cclen=56 t=24s
[06:51:49] it=24650 colorings=13800 lazy-girth=14676 last: m=52 classes=8 cclen=61 t=25s
[06:51:50] it=24981 colorings=14000 lazy-girth=14827 last: m=52 classes=8 cclen=40 t=25s
[06:51:50] it=25309 colorings=14200 lazy-girth=14978 last: m=52 classes=9 cclen=57 t=26s
[06:51:50] it=25599 colorings=14400 lazy-girth=15078 last: m=52 classes=9 cclen=54 t=26s
[06:51:51] it=25926 colorings=14600 lazy-girth=15221 last: m=52 classes=8 cclen=57 t=27s
[06:51:51] it=26228 colorings=14800 lazy-girth=15332 last: m=52 classes=8 cclen=58 t=27s
[06:51:52] it=26562 colorings=15000 lazy-girth=15471 last: m=52 classes=8 cclen=60 t=28s
[06:51:52] it=26925 colorings=15200 lazy-girth=15726 last: m=52 classes=8 cclen=62 t=28s
[06:51:53] it=27298 colorings=15400 lazy-girth=15986 last: m=56 classes=8 cclen=49 t=28s
[06:51:53] it=27667 colorings=15600 lazy-girth=16204 last: m=52 classes=7 cclen=61 t=29s
[06:51:53] it=28001 colorings=15800 lazy-girth=16397 last: m=56 classes=10 cclen=52 t=29s
[06:51:54] it=28295 colorings=16000 lazy-girth=16520 last: m=52 classes=9 cclen=60 t=29s
[06:51:54] it=28636 colorings=16200 lazy-girth=16713 last: m=52 classes=8 cclen=55 t=30s
[06:51:54] it=28992 colorings=16400 lazy-girth=16918 last: m=52 classes=8 cclen=58 t=30s
[06:51:55] it=29301 colorings=16600 lazy-girth=17061 last: m=52 classes=8 cclen=62 t=30s
[06:51:55] it=29581 colorings=16800 lazy-girth=17160 last: m=56 classes=8 cclen=62 t=31s
[06:51:55] it=29867 colorings=17000 lazy-girth=17267 last: m=56 classes=9 cclen=55 t=31s
[06:51:56] it=30246 colorings=17200 lazy-girth=17477 last: m=52 classes=9 cclen=56 t=31s
[06:51:56] it=30584 colorings=17400 lazy-girth=17641 last: m=56 classes=9 cclen=59 t=32s
[06:51:56] it=30905 colorings=17600 lazy-girth=17792 last: m=56 classes=9 cclen=59 t=32s
[06:51:57] it=31225 colorings=17800 lazy-girth=17934 last: m=52 classes=9 cclen=60 t=32s
[06:51:57] it=31546 colorings=18000 lazy-girth=18072 last: m=56 classes=9 cclen=60 t=33s
[06:51:57] it=31869 colorings=18200 lazy-girth=18214 last: m=56 classes=8 cclen=53 t=33s
[06:51:58] it=32137 colorings=18400 lazy-girth=18289 last: m=56 classes=8 cclen=63 t=33s
[06:51:58] it=32433 colorings=18600 lazy-girth=18391 last: m=56 classes=10 cclen=57 t=34s
[06:51:58] it=32736 colorings=18800 lazy-girth=18517 last: m=52 classes=8 cclen=58 t=34s
[06:51:59] it=33010 colorings=19000 lazy-girth=18600 last: m=52 classes=7 cclen=55 t=35s
[06:51:59] it=33282 colorings=19200 lazy-girth=18678 last: m=52 classes=9 cclen=54 t=35s
[06:51:59] it=33586 colorings=19400 lazy-girth=18806 last: m=56 classes=10 cclen=51 t=35s
[06:52:00] it=33915 colorings=19600 lazy-girth=18983 last: m=64 classes=9 cclen=43 t=36s
[06:52:00] it=34363 colorings=19800 lazy-girth=19402 last: m=52 classes=8 cclen=56 t=36s
[06:52:01] it=34750 colorings=20000 lazy-girth=19716 last: m=52 classes=8 cclen=56 t=37s
[06:52:01] it=35144 colorings=20200 lazy-girth=20025 last: m=56 classes=8 cclen=51 t=37s
[06:52:01] it=35519 colorings=20400 lazy-girth=20257 last: m=52 classes=8 cclen=56 t=37s
[06:52:02] it=35905 colorings=20600 lazy-girth=20490 last: m=52 classes=8 cclen=56 t=38s
[06:52:02] it=36235 colorings=20800 lazy-girth=20685 last: m=56 classes=9 cclen=60 t=38s
[06:52:03] it=36513 colorings=21000 lazy-girth=20792 last: m=56 classes=8 cclen=56 t=38s
[06:52:03] it=36758 colorings=21200 lazy-girth=20840 last: m=56 classes=9 cclen=56 t=39s
[06:52:03] it=37086 colorings=21400 lazy-girth=20997 last: m=56 classes=10 cclen=57 t=39s
[06:52:03] it=37429 colorings=21600 lazy-girth=21170 last: m=52 classes=8 cclen=56 t=39s
[06:52:04] it=37746 colorings=21800 lazy-girth=21307 last: m=52 classes=8 cclen=54 t=40s
[06:52:04] it=38058 colorings=22000 lazy-girth=21443 last: m=56 classes=9 cclen=57 t=40s
[06:52:04] it=38351 colorings=22200 lazy-girth=21557 last: m=52 classes=8 cclen=58 t=40s
[06:52:05] it=38659 colorings=22400 lazy-girth=21679 last: m=52 classes=9 cclen=58 t=41s
[06:52:05] it=38962 colorings=22600 lazy-girth=21800 last: m=52 classes=8 cclen=58 t=41s
[06:52:05] it=39229 colorings=22800 lazy-girth=21882 last: m=52 classes=8 cclen=58 t=41s
[06:52:06] it=39484 colorings=23000 lazy-girth=21948 last: m=52 classes=8 cclen=57 t=42s
[06:52:06] it=39828 colorings=23200 lazy-girth=22126 last: m=52 classes=8 cclen=62 t=42s
[06:52:06] it=40111 colorings=23400 lazy-girth=22230 last: m=56 classes=8 cclen=42 t=42s
[06:52:07] it=40404 colorings=23600 lazy-girth=22337 last: m=52 classes=8 cclen=59 t=42s
[06:52:07] it=40688 colorings=23800 lazy-girth=22431 last: m=52 classes=9 cclen=47 t=43s
[06:52:07] it=40952 colorings=24000 lazy-girth=22506 last: m=56 classes=10 cclen=54 t=43s
[06:52:08] it=41253 colorings=24200 lazy-girth=22626 last: m=56 classes=8 cclen=59 t=43s
[06:52:08] it=41543 colorings=24400 lazy-girth=22730 last: m=52 classes=9 cclen=56 t=44s
[06:52:08] it=41853 colorings=24600 lazy-girth=22855 last: m=52 classes=8 cclen=58 t=44s
[06:52:09] it=42140 colorings=24800 lazy-girth=22959 last: m=52 classes=8 cclen=61 t=44s
[06:52:09] it=42399 colorings=25000 lazy-girth=23028 last: m=52 classes=8 cclen=58 t=45s
[06:52:09] it=42713 colorings=25200 lazy-girth=23157 last: m=52 classes=8 cclen=58 t=45s
[06:52:10] it=42990 colorings=25400 lazy-girth=23237 last: m=56 classes=9 cclen=60 t=45s
[06:52:10] it=43276 colorings=25600 lazy-girth=23332 last: m=52 classes=8 cclen=57 t=46s
[06:52:10] it=43524 colorings=25800 lazy-girth=23387 last: m=52 classes=8 cclen=51 t=46s
[06:52:11] it=43860 colorings=26000 lazy-girth=23591 last: m=56 classes=8 cclen=61 t=47s
[06:52:11] it=44295 colorings=26200 lazy-girth=23945 last: m=56 classes=9 cclen=62 t=47s
[06:52:11] it=44646 colorings=26400 lazy-girth=24151 last: m=52 classes=8 cclen=60 t=47s
[06:52:12] it=44950 colorings=26600 lazy-girth=24288 last: m=52 classes=8 cclen=60 t=48s
[06:52:12] it=45284 colorings=26800 lazy-girth=24445 last: m=56 classes=10 cclen=51 t=48s
[06:52:12] it=45584 colorings=27000 lazy-girth=24572 last: m=56 classes=10 cclen=59 t=48s
[06:52:13] it=45954 colorings=27200 lazy-girth=24825 last: m=56 classes=9 cclen=53 t=49s
[06:52:13] it=46297 colorings=27400 lazy-girth=25015 last: m=52 classes=8 cclen=62 t=49s
[06:52:13] it=46585 colorings=27600 lazy-girth=25120 last: m=60 classes=9 cclen=58 t=49s
[06:52:14] it=46841 colorings=27800 lazy-girth=25186 last: m=52 classes=8 cclen=48 t=50s
[06:52:15] it=47118 colorings=28000 lazy-girth=25287 last: m=52 classes=8 cclen=59 t=51s
[06:52:15] it=47409 colorings=28200 lazy-girth=25400 last: m=52 classes=8 cclen=57 t=51s
[06:52:15] it=47712 colorings=28400 lazy-girth=25534 last: m=64 classes=10 cclen=44 t=51s
[06:52:16] it=48026 colorings=28600 lazy-girth=25679 last: m=52 classes=8 cclen=58 t=52s
[06:52:16] it=48304 colorings=28800 lazy-girth=25767 last: m=52 classes=8 cclen=60 t=52s
[06:52:16] it=48597 colorings=29000 lazy-girth=25892 last: m=52 classes=8 cclen=51 t=52s
[06:52:17] it=48873 colorings=29200 lazy-girth=25978 last: m=52 classes=8 cclen=61 t=53s
[06:52:17] it=49128 colorings=29400 lazy-girth=26044 last: m=52 classes=8 cclen=57 t=53s
[06:52:17] it=49446 colorings=29600 lazy-girth=26181 last: m=52 classes=8 cclen=53 t=53s
[06:52:18] it=49759 colorings=29800 lazy-girth=26306 last: m=52 classes=9 cclen=57 t=54s
[06:52:18] it=50028 colorings=30000 lazy-girth=26381 last: m=56 classes=8 cclen=61 t=54s
[06:52:18] it=50328 colorings=30200 lazy-girth=26496 last: m=52 classes=9 cclen=60 t=54s
[06:52:19] it=50578 colorings=30400 lazy-girth=26551 last: m=56 classes=10 cclen=50 t=55s
[06:52:19] it=50880 colorings=30600 lazy-girth=26715 last: m=56 classes=9 cclen=57 t=55s
[06:52:20] it=51236 colorings=30800 lazy-girth=26912 last: m=56 classes=10 cclen=53 t=55s
[06:52:20] it=51564 colorings=31000 lazy-girth=27077 last: m=52 classes=9 cclen=56 t=56s
[06:52:20] it=51863 colorings=31200 lazy-girth=27217 last: m=52 classes=8 cclen=55 t=56s
[06:52:20] it=52163 colorings=31400 lazy-girth=27342 last: m=52 classes=8 cclen=53 t=56s
[06:52:21] it=52468 colorings=31600 lazy-girth=27479 last: m=56 classes=8 cclen=59 t=57s
[06:52:21] it=52757 colorings=31800 lazy-girth=27585 last: m=52 classes=8 cclen=60 t=57s
[06:52:21] it=53050 colorings=32000 lazy-girth=27708 last: m=56 classes=10 cclen=54 t=57s
[06:52:22] it=53381 colorings=32200 lazy-girth=27892 last: m=56 classes=8 cclen=56 t=58s
[06:52:22] it=53660 colorings=32400 lazy-girth=27986 last: m=56 classes=10 cclen=57 t=58s
[06:52:22] it=53940 colorings=32600 lazy-girth=28077 last: m=52 classes=9 cclen=59 t=58s
[06:52:23] it=54270 colorings=32800 lazy-girth=28236 last: m=56 classes=8 cclen=54 t=59s
[06:52:23] it=54623 colorings=33000 lazy-girth=28419 last: m=52 classes=8 cclen=58 t=59s
[06:52:23] it=54916 colorings=33200 lazy-girth=28543 last: m=56 classes=9 cclen=53 t=59s
[06:52:24] it=55231 colorings=33400 lazy-girth=28701 last: m=56 classes=10 cclen=52 t=59s
[06:52:24] it=55536 colorings=33600 lazy-girth=28838 last: m=60 classes=11 cclen=53 t=60s
[06:52:24] it=55846 colorings=33800 lazy-girth=28984 last: m=52 classes=9 cclen=58 t=60s
[06:52:25] it=56121 colorings=34000 lazy-girth=29078 last: m=52 classes=8 cclen=60 t=60s
[06:52:25] it=56417 colorings=34200 lazy-girth=29194 last: m=52 classes=8 cclen=50 t=61s
[06:52:25] it=56719 colorings=34400 lazy-girth=29320 last: m=56 classes=10 cclen=58 t=61s
[06:52:25] it=57009 colorings=34600 lazy-girth=29447 last: m=52 classes=8 cclen=52 t=61s
[06:52:26] it=57317 colorings=34800 lazy-girth=29586 last: m=52 classes=8 cclen=59 t=62s
[06:52:26] it=57630 colorings=35000 lazy-girth=29726 last: m=52 classes=8 cclen=62 t=62s
[06:52:26] it=57921 colorings=35200 lazy-girth=29831 last: m=52 classes=8 cclen=48 t=62s
[06:52:27] it=58248 colorings=35400 lazy-girth=29982 last: m=52 classes=9 cclen=55 t=63s
[06:52:27] it=58538 colorings=35600 lazy-girth=30099 last: m=56 classes=9 cclen=58 t=63s
[06:52:27] it=58853 colorings=35800 lazy-girth=30253 last: m=52 classes=8 cclen=60 t=63s
[06:52:28] it=59160 colorings=36000 lazy-girth=30380 last: m=52 classes=8 cclen=58 t=64s
[06:52:28] it=59441 colorings=36200 lazy-girth=30476 last: m=56 classes=9 cclen=56 t=64s
[06:52:28] it=59713 colorings=36400 lazy-girth=30559 last: m=52 classes=8 cclen=59 t=64s
[06:52:28] it=59971 colorings=36600 lazy-girth=30630 last: m=56 classes=10 cclen=56 t=64s
[06:52:29] it=60246 colorings=36800 lazy-girth=30716 last: m=56 classes=10 cclen=54 t=65s
[06:52:29] it=60527 colorings=37000 lazy-girth=30816 last: m=52 classes=8 cclen=59 t=65s
[06:52:29] it=60810 colorings=37200 lazy-girth=30910 last: m=56 classes=8 cclen=59 t=65s
[06:52:30] it=61075 colorings=37400 lazy-girth=30986 last: m=52 classes=8 cclen=55 t=66s
[06:52:30] it=61342 colorings=37600 lazy-girth=31063 last: m=52 classes=8 cclen=61 t=66s
[06:52:30] it=61629 colorings=37800 lazy-girth=31174 last: m=52 classes=9 cclen=56 t=66s
[06:52:31] it=61904 colorings=38000 lazy-girth=31275 last: m=56 classes=10 cclen=60 t=67s
[06:52:31] it=62191 colorings=38200 lazy-girth=31380 last: m=52 classes=9 cclen=57 t=67s
[06:52:31] it=62506 colorings=38400 lazy-girth=31529 last: m=52 classes=9 cclen=59 t=67s
[06:52:32] it=62765 colorings=38600 lazy-girth=31597 last: m=52 classes=9 cclen=60 t=67s
[06:52:32] it=63008 colorings=38800 lazy-girth=31652 last: m=52 classes=9 cclen=57 t=68s
[06:52:32] it=63299 colorings=39000 lazy-girth=31772 last: m=56 classes=10 cclen=52 t=68s
[06:52:33] it=63602 colorings=39200 lazy-girth=31906 last: m=52 classes=8 cclen=57 t=68s
[06:52:33] it=63869 colorings=39400 lazy-girth=31983 last: m=52 classes=8 cclen=51 t=69s
[06:52:33] it=64125 colorings=39600 lazy-girth=32049 last: m=52 classes=9 cclen=53 t=69s
[06:52:34] it=64388 colorings=39800 lazy-girth=32119 last: m=52 classes=8 cclen=56 t=69s
[06:52:34] it=64665 colorings=40000 lazy-girth=32209 last: m=52 classes=8 cclen=55 t=70s
[06:52:34] it=64917 colorings=40200 lazy-girth=32274 last: m=52 classes=9 cclen=54 t=70s
[06:52:35] it=65172 colorings=40400 lazy-girth=32340 last: m=56 classes=9 cclen=56 t=70s
[06:52:35] it=65432 colorings=40600 lazy-girth=32409 last: m=56 classes=10 cclen=57 t=71s
[06:52:35] it=65740 colorings=40800 lazy-girth=32539 last: m=52 classes=7 cclen=57 t=71s
[06:52:36] it=65997 colorings=41000 lazy-girth=32613 last: m=52 classes=8 cclen=61 t=72s
[06:52:36] it=66305 colorings=41200 lazy-girth=32772 last: m=52 classes=8 cclen=60 t=72s
[06:52:36] it=66618 colorings=41400 lazy-girth=32937 last: m=52 classes=8 cclen=44 t=72s
[06:52:37] it=66925 colorings=41600 lazy-girth=33069 last: m=52 classes=8 cclen=58 t=73s
[06:52:37] it=67242 colorings=41800 lazy-girth=33221 last: m=52 classes=8 cclen=61 t=73s
[06:52:38] it=67523 colorings=42000 lazy-girth=33320 last: m=52 classes=8 cclen=61 t=73s
[06:52:38] it=67866 colorings=42200 lazy-girth=33496 last: m=52 classes=8 cclen=57 t=74s
[06:52:38] it=68201 colorings=42400 lazy-girth=33657 last: m=52 classes=8 cclen=55 t=74s
[06:52:39] it=68481 colorings=42600 lazy-girth=33752 last: m=52 classes=8 cclen=62 t=75s
[06:52:39] it=68758 colorings=42800 lazy-girth=33843 last: m=52 classes=8 cclen=61 t=75s
[06:52:39] it=69007 colorings=43000 lazy-girth=33895 last: m=56 classes=9 cclen=56 t=75s
[06:52:40] it=69239 colorings=43200 lazy-girth=33934 last: m=52 classes=8 cclen=56 t=76s
[06:52:40] it=69523 colorings=43400 lazy-girth=34031 last: m=52 classes=8 cclen=57 t=76s
[06:52:41] it=69779 colorings=43600 lazy-girth=34098 last: m=52 classes=8 cclen=60 t=76s
[06:52:41] it=70072 colorings=43800 lazy-girth=34209 last: m=52 classes=8 cclen=60 t=77s
[06:52:42] it=70462 colorings=44000 lazy-girth=34432 last: m=52 classes=9 cclen=58 t=77s
[06:52:42] it=70765 colorings=44200 lazy-girth=34551 last: m=56 classes=9 cclen=53 t=78s
[06:52:42] it=71049 colorings=44400 lazy-girth=34639 last: m=52 classes=8 cclen=61 t=78s
[06:52:43] it=71376 colorings=44600 lazy-girth=34795 last: m=52 classes=8 cclen=54 t=78s
[06:52:43] it=71639 colorings=44800 lazy-girth=34869 last: m=52 classes=8 cclen=57 t=79s
[06:52:43] it=71936 colorings=45000 lazy-girth=34983 last: m=52 classes=8 cclen=54 t=79s
[06:52:44] it=72229 colorings=45200 lazy-girth=35105 last: m=52 classes=7 cclen=61 t=80s
[06:52:44] it=72494 colorings=45400 lazy-girth=35187 last: m=52 classes=8 cclen=56 t=80s
[06:52:44] it=72737 colorings=45600 lazy-girth=35242 last: m=56 classes=9 cclen=55 t=80s
[06:52:45] it=73029 colorings=45800 lazy-girth=35352 last: m=52 classes=8 cclen=52 t=81s
[06:52:45] it=73294 colorings=46000 lazy-girth=35427 last: m=52 classes=9 cclen=58 t=81s
[06:52:45] it=73587 colorings=46200 lazy-girth=35536 last: m=52 classes=9 cclen=57 t=81s
[06:52:46] it=73845 colorings=46400 lazy-girth=35601 last: m=56 classes=9 cclen=59 t=82s
[06:52:46] it=74120 colorings=46600 lazy-girth=35688 last: m=52 classes=8 cclen=52 t=82s
[06:52:47] it=74378 colorings=46800 lazy-girth=35754 last: m=52 classes=8 cclen=60 t=83s
[06:52:47] it=74673 colorings=47000 lazy-girth=35865 last: m=52 classes=8 cclen=61 t=83s
[06:52:48] it=74962 colorings=47200 lazy-girth=35979 last: m=52 classes=8 cclen=52 t=83s
[06:52:48] it=75284 colorings=47400 lazy-girth=36133 last: m=52 classes=8 cclen=58 t=84s
[06:52:48] it=75580 colorings=47600 lazy-girth=36251 last: m=52 classes=8 cclen=57 t=84s
[06:52:49] it=75900 colorings=47800 lazy-girth=36390 last: m=52 classes=8 cclen=60 t=85s
[06:52:49] it=76187 colorings=48000 lazy-girth=36494 last: m=52 classes=8 cclen=60 t=85s
[06:52:50] it=76453 colorings=48200 lazy-girth=36569 last: m=52 classes=9 cclen=55 t=86s
[06:52:50] it=76733 colorings=48400 lazy-girth=36658 last: m=56 classes=9 cclen=54 t=86s
[06:52:52] it=77013 colorings=48600 lazy-girth=36747 last: m=52 classes=8 cclen=57 t=88s
[06:52:53] it=77298 colorings=48800 lazy-girth=36834 last: m=52 classes=9 cclen=58 t=89s
[06:52:53] it=77531 colorings=49000 lazy-girth=36873 last: m=52 classes=8 cclen=61 t=89s
[06:52:54] it=77792 colorings=49200 lazy-girth=36950 last: m=64 classes=11 cclen=48 t=89s
[06:52:54] it=78156 colorings=49400 lazy-girth=37189 last: m=56 classes=9 cclen=59 t=90s
[06:52:54] it=78513 colorings=49600 lazy-girth=37398 last: m=52 classes=8 cclen=57 t=90s
[06:52:55] it=78794 colorings=49800 lazy-girth=37508 last: m=52 classes=8 cclen=58 t=91s
[06:52:55] it=79113 colorings=50000 lazy-girth=37653 last: m=52 classes=8 cclen=59 t=91s
[06:52:55] it=79429 colorings=50200 lazy-girth=37785 last: m=52 classes=8 cclen=57 t=91s
[06:52:56] it=79687 colorings=50400 lazy-girth=37850 last: m=52 classes=8 cclen=60 t=91s
[06:52:56] it=79987 colorings=50600 lazy-girth=38002 last: m=56 classes=8 cclen=59 t=92s
[06:52:56] it=80301 colorings=50800 lazy-girth=38141 last: m=56 classes=10 cclen=57 t=92s
[06:52:57] it=80596 colorings=51000 lazy-girth=38267 last: m=52 classes=8 cclen=57 t=92s
[06:52:57] it=80886 colorings=51200 lazy-girth=38403 last: m=52 classes=7 cclen=64 t=93s
[06:52:57] it=81138 colorings=51400 lazy-girth=38478 last: m=52 classes=8 cclen=49 t=93s
[06:52:58] it=81448 colorings=51600 lazy-girth=38628 last: m=52 classes=8 cclen=59 t=93s
[06:52:58] it=81729 colorings=51800 lazy-girth=38728 last: m=52 classes=9 cclen=55 t=94s
[06:52:58] it=81991 colorings=52000 lazy-girth=38828 last: m=56 classes=8 cclen=59 t=94s
[06:52:59] it=82290 colorings=52200 lazy-girth=38954 last: m=56 classes=9 cclen=47 t=94s
[06:52:59] it=82578 colorings=52400 lazy-girth=39066 last: m=56 classes=10 cclen=55 t=95s
[06:52:59] it=82884 colorings=52600 lazy-girth=39198 last: m=56 classes=10 cclen=57 t=95s
[06:53:00] it=83192 colorings=52800 lazy-girth=39325 last: m=56 classes=10 cclen=55 t=96s
[06:53:00] it=83495 colorings=53000 lazy-girth=39455 last: m=56 classes=8 cclen=46 t=96s
[06:53:01] it=83775 colorings=53200 lazy-girth=39555 last: m=52 classes=8 cclen=57 t=96s
[06:53:01] it=84064 colorings=53400 lazy-girth=39668 last: m=52 classes=8 cclen=62 t=97s
[06:53:01] it=84381 colorings=53600 lazy-girth=39800 last: m=52 classes=9 cclen=60 t=97s
[06:53:02] it=84698 colorings=53800 lazy-girth=39953 last: m=52 classes=8 cclen=55 t=98s
[06:53:02] it=84964 colorings=54000 lazy-girth=40031 last: m=52 classes=9 cclen=56 t=98s
[06:53:03] it=85244 colorings=54200 lazy-girth=40114 last: m=56 classes=8 cclen=57 t=99s
[06:53:03] it=85562 colorings=54400 lazy-girth=40263 last: m=52 classes=8 cclen=58 t=99s
[06:53:03] it=85812 colorings=54600 lazy-girth=40317 last: m=52 classes=8 cclen=48 t=99s
[06:53:04] it=86126 colorings=54800 lazy-girth=40451 last: m=52 classes=8 cclen=50 t=100s
[06:53:04] it=86395 colorings=55000 lazy-girth=40537 last: m=56 classes=9 cclen=53 t=100s
[06:53:04] it=86646 colorings=55200 lazy-girth=40595 last: m=56 classes=9 cclen=59 t=100s
[06:53:05] it=86945 colorings=55400 lazy-girth=40734 last: m=52 classes=8 cclen=61 t=101s
[06:53:05] it=87208 colorings=55600 lazy-girth=40809 last: m=52 classes=8 cclen=60 t=101s
[06:53:05] it=87437 colorings=55800 lazy-girth=40842 last: m=56 classes=8 cclen=55 t=101s
[06:53:06] it=87729 colorings=56000 lazy-girth=40970 last: m=52 classes=8 cclen=49 t=102s
[06:53:06] it=88068 colorings=56200 lazy-girth=41162 last: m=52 classes=8 cclen=59 t=102s
[06:53:07] it=88339 colorings=56400 lazy-girth=41250 last: m=52 classes=8 cclen=58 t=102s
[06:53:07] it=88636 colorings=56600 lazy-girth=41364 last: m=56 classes=9 cclen=59 t=103s
[06:53:07] it=88880 colorings=56800 lazy-girth=41413 last: m=52 classes=8 cclen=56 t=103s
[06:53:08] it=89140 colorings=57000 lazy-girth=41483 last: m=56 classes=9 cclen=51 t=104s
[06:53:08] it=89391 colorings=57200 lazy-girth=41536 last: m=56 classes=10 cclen=54 t=104s
[06:53:08] it=89653 colorings=57400 lazy-girth=41603 last: m=52 classes=8 cclen=53 t=104s
[06:53:09] it=89927 colorings=57600 lazy-girth=41694 last: m=56 classes=10 cclen=49 t=105s
[06:53:09] it=90182 colorings=57800 lazy-girth=41761 last: m=56 classes=9 cclen=55 t=105s
[06:53:10] it=90475 colorings=58000 lazy-girth=41872 last: m=52 classes=9 cclen=52 t=105s
[06:53:10] it=90748 colorings=58200 lazy-girth=41949 last: m=52 classes=8 cclen=49 t=106s
[06:53:10] it=90994 colorings=58400 lazy-girth=41998 last: m=52 classes=9 cclen=54 t=106s
[06:53:11] it=91304 colorings=58600 lazy-girth=42143 last: m=56 classes=9 cclen=53 t=106s
[06:53:11] it=91587 colorings=58800 lazy-girth=42243 last: m=52 classes=8 cclen=53 t=107s
[06:53:11] it=91810 colorings=59000 lazy-girth=42272 last: m=56 classes=10 cclen=56 t=107s
[06:53:12] it=92090 colorings=59200 lazy-girth=42373 last: m=56 classes=9 cclen=56 t=107s
[06:53:12] it=92396 colorings=59400 lazy-girth=42506 last: m=52 classes=9 cclen=58 t=108s
[06:53:12] it=92674 colorings=59600 lazy-girth=42601 last: m=52 classes=8 cclen=64 t=108s
[06:53:13] it=92956 colorings=59800 lazy-girth=42698 last: m=56 classes=9 cclen=58 t=109s
[06:53:13] it=93216 colorings=60000 lazy-girth=42766 last: m=52 classes=9 cclen=60 t=109s
[06:53:13] it=93470 colorings=60200 lazy-girth=42835 last: m=52 classes=8 cclen=59 t=109s
[06:53:14] it=93747 colorings=60400 lazy-girth=42918 last: m=56 classes=10 cclen=56 t=110s
[06:53:14] it=94047 colorings=60600 lazy-girth=43037 last: m=56 classes=8 cclen=55 t=110s
[06:53:15] it=94356 colorings=60800 lazy-girth=43174 last: m=52 classes=8 cclen=55 t=111s
[06:53:15] it=94635 colorings=61000 lazy-girth=43267 last: m=56 classes=9 cclen=59 t=111s
[06:53:16] it=94974 colorings=61200 lazy-girth=43431 last: m=52 classes=8 cclen=55 t=111s
[06:53:16] it=95280 colorings=61400 lazy-girth=43567 last: m=52 classes=8 cclen=58 t=112s
[06:53:17] it=95549 colorings=61600 lazy-girth=43643 last: m=52 classes=8 cclen=60 t=112s
[06:53:17] it=95863 colorings=61800 lazy-girth=43775 last: m=52 classes=8 cclen=46 t=113s
[06:53:17] it=96117 colorings=62000 lazy-girth=43831 last: m=52 classes=9 cclen=60 t=113s
[06:53:18] it=96373 colorings=62200 lazy-girth=43893 last: m=52 classes=9 cclen=59 t=114s
[06:53:18] it=96628 colorings=62400 lazy-girth=43950 last: m=52 classes=8 cclen=58 t=114s
[06:53:18] it=96913 colorings=62600 lazy-girth=44043 last: m=52 classes=8 cclen=57 t=114s
[06:53:19] it=97149 colorings=62800 lazy-girth=44082 last: m=56 classes=9 cclen=56 t=115s
[06:53:19] it=97361 colorings=63000 lazy-girth=44095 last: m=52 classes=8 cclen=49 t=115s
[06:53:20] it=97620 colorings=63200 lazy-girth=44159 last: m=52 classes=8 cclen=60 t=115s
[06:53:20] it=97928 colorings=63400 lazy-girth=44287 last: m=52 classes=9 cclen=55 t=116s
[06:53:20] it=98156 colorings=63600 lazy-girth=44317 last: m=52 classes=9 cclen=50 t=116s
[06:53:21] it=98432 colorings=63800 lazy-girth=44412 last: m=52 classes=9 cclen=58 t=117s
[06:53:21] it=98670 colorings=64000 lazy-girth=44451 last: m=52 classes=8 cclen=55 t=117s
[06:53:22] it=98919 colorings=64200 lazy-girth=44506 last: m=56 classes=8 cclen=59 t=117s
[06:53:22] it=99162 colorings=64400 lazy-girth=44552 last: m=52 classes=9 cclen=55 t=118s
[06:53:22] it=99432 colorings=64600 lazy-girth=44627 last: m=52 classes=9 cclen=54 t=118s
[06:53:23] it=99674 colorings=64800 lazy-girth=44674 last: m=52 classes=9 cclen=57 t=118s
[06:53:23] it=99933 colorings=65000 lazy-girth=44740 last: m=56 classes=9 cclen=57 t=119s
[06:53:23] it=100243 colorings=65200 lazy-girth=44872 last: m=52 classes=8 cclen=62 t=119s
[06:53:24] it=100513 colorings=65400 lazy-girth=44949 last: m=52 classes=8 cclen=58 t=120s
[06:53:24] it=100798 colorings=65600 lazy-girth=45046 last: m=56 classes=9 cclen=55 t=120s
[06:53:25] it=101064 colorings=65800 lazy-girth=45123 last: m=52 classes=8 cclen=59 t=120s
[06:53:25] it=101338 colorings=66000 lazy-girth=45203 last: m=56 classes=10 cclen=55 t=121s
[06:53:25] it=101592 colorings=66200 lazy-girth=45262 last: m=60 classes=11 cclen=47 t=121s
[06:53:26] it=101838 colorings=66400 lazy-girth=45315 last: m=52 classes=8 cclen=59 t=122s
[06:53:26] it=102051 colorings=66600 lazy-girth=45330 last: m=52 classes=9 cclen=50 t=122s
[06:53:27] it=102285 colorings=66800 lazy-girth=45369 last: m=52 classes=9 cclen=60 t=122s
[06:53:27] it=102512 colorings=67000 lazy-girth=45396 last: m=52 classes=9 cclen=58 t=123s
[06:53:27] it=102740 colorings=67200 lazy-girth=45425 last: m=56 classes=9 cclen=58 t=123s
[06:53:28] it=102981 colorings=67400 lazy-girth=45471 last: m=52 classes=10 cclen=55 t=123s
[06:53:28] it=103218 colorings=67600 lazy-girth=45510 last: m=52 classes=8 cclen=60 t=124s
[06:53:28] it=103448 colorings=67800 lazy-girth=45540 last: m=56 classes=10 cclen=44 t=124s
[06:53:29] it=103673 colorings=68000 lazy-girth=45568 last: m=52 classes=8 cclen=57 t=125s
[06:53:29] it=103926 colorings=68200 lazy-girth=45626 last: m=52 classes=9 cclen=60 t=125s
[06:53:30] it=104231 colorings=68400 lazy-girth=45740 last: m=52 classes=8 cclen=59 t=126s
[06:53:30] it=104458 colorings=68600 lazy-girth=45771 last: m=52 classes=8 cclen=59 t=126s
[06:53:30] it=104712 colorings=68800 lazy-girth=45830 last: m=52 classes=9 cclen=57 t=126s
[06:53:31] it=104946 colorings=69000 lazy-girth=45865 last: m=52 classes=8 cclen=49 t=127s
[06:53:31] it=105183 colorings=69200 lazy-girth=45903 last: m=56 classes=10 cclen=55 t=127s
[06:53:32] it=105401 colorings=69400 lazy-girth=45922 last: m=56 classes=10 cclen=60 t=127s
[06:53:32] it=105707 colorings=69600 lazy-girth=46045 last: m=52 classes=9 cclen=58 t=128s
[06:53:33] it=105968 colorings=69800 lazy-girth=46117 last: m=52 classes=9 cclen=58 t=128s
[06:53:33] it=106215 colorings=70000 lazy-girth=46173 last: m=52 classes=8 cclen=61 t=129s
[06:53:37] it=106463 colorings=70200 lazy-girth=46230 last: m=52 classes=9 cclen=57 t=132s
[06:53:37] it=106734 colorings=70400 lazy-girth=46318 last: m=56 classes=10 cclen=58 t=133s
[06:53:38] it=106989 colorings=70600 lazy-girth=46380 last: m=52 classes=8 cclen=46 t=134s
[06:53:38] it=107220 colorings=70800 lazy-girth=46416 last: m=52 classes=9 cclen=60 t=134s
[06:53:39] it=107491 colorings=71000 lazy-girth=46499 last: m=52 classes=9 cclen=56 t=135s
[06:53:39] it=107784 colorings=71200 lazy-girth=46609 last: m=52 classes=9 cclen=61 t=135s
[06:53:40] it=108028 colorings=71400 lazy-girth=46660 last: m=56 classes=9 cclen=50 t=136s
[06:53:40] it=108287 colorings=71600 lazy-girth=46728 last: m=56 classes=10 cclen=56 t=136s
[06:53:41] it=108573 colorings=71800 lazy-girth=46830 last: m=52 classes=9 cclen=58 t=137s
[06:53:42] it=108874 colorings=72000 lazy-girth=46948 last: m=52 classes=8 cclen=58 t=137s
[06:53:42] it=109144 colorings=72200 lazy-girth=47027 last: m=52 classes=8 cclen=59 t=138s
[06:53:43] it=109405 colorings=72400 lazy-girth=47097 last: m=52 classes=9 cclen=58 t=139s
[06:53:43] it=109670 colorings=72600 lazy-girth=47170 last: m=52 classes=9 cclen=61 t=139s
[06:53:44] it=109973 colorings=72800 lazy-girth=47292 last: m=56 classes=10 cclen=51 t=140s
[06:53:44] it=110219 colorings=73000 lazy-girth=47338 last: m=56 classes=9 cclen=59 t=140s
[06:53:45] it=110463 colorings=73200 lazy-girth=47389 last: m=56 classes=10 cclen=56 t=141s
[06:53:45] it=110738 colorings=73400 lazy-girth=47478 last: m=56 classes=10 cclen=55 t=141s
[06:53:46] it=111013 colorings=73600 lazy-girth=47564 last: m=56 classes=10 cclen=56 t=142s
[06:53:46] it=111279 colorings=73800 lazy-girth=47637 last: m=52 classes=9 cclen=60 t=142s
[06:53:47] it=111563 colorings=74000 lazy-girth=47731 last: m=52 classes=8 cclen=58 t=143s
[06:53:47] it=111805 colorings=74200 lazy-girth=47776 last: m=52 classes=9 cclen=56 t=143s
[06:53:48] it=112077 colorings=74400 lazy-girth=47854 last: m=56 classes=9 cclen=61 t=144s
[06:53:49] it=112350 colorings=74600 lazy-girth=47933 last: m=56 classes=9 cclen=58 t=145s
[06:53:50] it=112634 colorings=74800 lazy-girth=48027 last: m=56 classes=9 cclen=59 t=145s
[06:53:50] it=112926 colorings=75000 lazy-girth=48133 last: m=52 classes=9 cclen=52 t=146s
[06:53:51] it=113182 colorings=75200 lazy-girth=48196 last: m=56 classes=9 cclen=60 t=147s
[06:53:51] it=113427 colorings=75400 lazy-girth=48247 last: m=56 classes=8 cclen=55 t=147s
[06:53:52] it=113676 colorings=75600 lazy-girth=48297 last: m=52 classes=9 cclen=55 t=148s
[06:53:53] it=113903 colorings=75800 lazy-girth=48327 last: m=52 classes=9 cclen=58 t=148s
[06:53:53] it=114117 colorings=76000 lazy-girth=48344 last: m=52 classes=9 cclen=59 t=149s
[06:53:54] it=114355 colorings=76200 lazy-girth=48385 last: m=52 classes=9 cclen=60 t=150s
[06:53:55] it=114605 colorings=76400 lazy-girth=48437 last: m=60 classes=11 cclen=57 t=150s
[06:53:55] it=114846 colorings=76600 lazy-girth=48483 last: m=52 classes=9 cclen=59 t=151s
[06:53:56] it=115072 colorings=76800 lazy-girth=48510 last: m=52 classes=8 cclen=55 t=152s
[06:53:57] it=115287 colorings=77000 lazy-girth=48525 last: m=52 classes=9 cclen=60 t=152s
[06:53:57] it=115508 colorings=77200 lazy-girth=48546 last: m=52 classes=9 cclen=57 t=153s
[06:53:58] it=115740 colorings=77400 lazy-girth=48591 last: m=52 classes=8 cclen=55 t=154s
[06:53:59] it=116042 colorings=77600 lazy-girth=48724 last: m=52 classes=8 cclen=53 t=154s
[06:53:59] it=116341 colorings=77800 lazy-girth=48847 last: m=56 classes=8 cclen=55 t=155s
[06:53:59] it=116610 colorings=78000 lazy-girth=48928 last: m=52 classes=8 cclen=61 t=155s
[06:54:00] it=116840 colorings=78200 lazy-girth=48962 last: m=56 classes=8 cclen=50 t=156s
[06:54:00] it=117131 colorings=78400 lazy-girth=49069 last: m=48 classes=8 cclen=56 t=156s
[06:54:00] it=117378 colorings=78600 lazy-girth=49125 last: m=52 classes=8 cclen=58 t=156s
[06:54:01] it=117604 colorings=78800 lazy-girth=49153 last: m=52 classes=9 cclen=52 t=157s
[06:54:01] it=117873 colorings=79000 lazy-girth=49241 last: m=52 classes=8 cclen=55 t=157s
[06:54:01] it=118170 colorings=79200 lazy-girth=49363 last: m=52 classes=9 cclen=57 t=157s
[06:54:02] it=118464 colorings=79400 lazy-girth=49478 last: m=56 classes=9 cclen=59 t=158s
[06:54:02] it=118765 colorings=79600 lazy-girth=49598 last: m=56 classes=9 cclen=56 t=158s
[06:54:03] it=119024 colorings=79800 lazy-girth=49669 last: m=52 classes=8 cclen=61 t=158s
[06:54:03] it=119255 colorings=80000 lazy-girth=49704 last: m=52 classes=9 cclen=58 t=159s
[06:54:03] it=119519 colorings=80200 lazy-girth=49782 last: m=52 classes=8 cclen=55 t=159s
[06:54:04] it=119756 colorings=80400 lazy-girth=49825 last: m=52 classes=8 cclen=62 t=160s
[06:54:04] it=120000 colorings=80600 lazy-girth=49877 last: m=52 classes=8 cclen=49 t=160s
[06:54:05] it=120263 colorings=80800 lazy-girth=49949 last: m=52 classes=8 cclen=56 t=160s
[06:54:05] it=120515 colorings=81000 lazy-girth=50006 last: m=52 classes=9 cclen=59 t=161s
[06:54:05] it=120745 colorings=81200 lazy-girth=50039 last: m=52 classes=9 cclen=58 t=161s
[06:54:06] it=120988 colorings=81400 lazy-girth=50086 last: m=52 classes=9 cclen=60 t=162s
[06:54:06] it=121258 colorings=81600 lazy-girth=50192 last: m=52 classes=8 cclen=57 t=162s
[06:54:07] it=121600 colorings=81800 lazy-girth=50381 last: m=52 classes=8 cclen=58 t=163s
[06:54:07] it=121849 colorings=82000 lazy-girth=50437 last: m=56 classes=9 cclen=54 t=163s
[06:54:07] it=122109 colorings=82200 lazy-girth=50511 last: m=52 classes=8 cclen=55 t=163s
[06:54:08] it=122387 colorings=82400 lazy-girth=50607 last: m=52 classes=8 cclen=58 t=164s
[06:54:08] it=122667 colorings=82600 lazy-girth=50703 last: m=52 classes=8 cclen=59 t=164s
[06:54:09] it=122911 colorings=82800 lazy-girth=50756 last: m=52 classes=9 cclen=57 t=165s
[06:54:09] it=123153 colorings=83000 lazy-girth=50805 last: m=56 classes=8 cclen=59 t=165s
[06:54:10] it=123412 colorings=83200 lazy-girth=50872 last: m=52 classes=9 cclen=61 t=165s
[06:54:10] it=123701 colorings=83400 lazy-girth=50981 last: m=56 classes=9 cclen=49 t=166s
[06:54:10] it=123929 colorings=83600 lazy-girth=51012 last: m=52 classes=9 cclen=56 t=166s
[06:54:11] it=124199 colorings=83800 lazy-girth=51096 last: m=52 classes=8 cclen=59 t=167s
[06:54:11] it=124464 colorings=84000 lazy-girth=51170 last: m=56 classes=9 cclen=59 t=167s
[06:54:12] it=124720 colorings=84200 lazy-girth=51236 last: m=52 classes=8 cclen=55 t=168s
[06:54:12] it=124985 colorings=84400 lazy-girth=51316 last: m=52 classes=8 cclen=55 t=168s
[06:54:13] it=125253 colorings=84600 lazy-girth=51395 last: m=52 classes=9 cclen=53 t=168s
[06:54:13] it=125482 colorings=84800 lazy-girth=51425 last: m=52 classes=9 cclen=51 t=169s
[06:54:13] it=125686 colorings=85000 lazy-girth=51429 last: m=64 classes=10 cclen=60 t=169s
[06:54:14] it=125957 colorings=85200 lazy-girth=51523 last: m=52 classes=8 cclen=45 t=170s
[06:54:14] it=126240 colorings=85400 lazy-girth=51626 last: m=52 classes=8 cclen=59 t=170s
[06:54:15] it=126510 colorings=85600 lazy-girth=51718 last: m=52 classes=8 cclen=52 t=171s
[06:54:15] it=126747 colorings=85800 lazy-girth=51760 last: m=56 classes=9 cclen=62 t=171s
[06:54:16] it=126995 colorings=86000 lazy-girth=51815 last: m=56 classes=8 cclen=61 t=171s
[06:54:16] it=127250 colorings=86200 lazy-girth=51877 last: m=52 classes=8 cclen=60 t=172s
[06:54:17] it=127475 colorings=86400 lazy-girth=51904 last: m=52 classes=7 cclen=45 t=173s
[06:54:17] it=127730 colorings=86600 lazy-girth=51971 last: m=52 classes=8 cclen=55 t=173s
[06:54:18] it=127978 colorings=86800 lazy-girth=52025 last: m=60 classes=9 cclen=42 t=173s
[06:54:18] it=128222 colorings=87000 lazy-girth=52073 last: m=52 classes=8 cclen=60 t=174s
[06:54:18] it=128486 colorings=87200 lazy-girth=52156 last: m=56 classes=8 cclen=58 t=174s
[06:54:19] it=128752 colorings=87400 lazy-girth=52235 last: m=52 classes=9 cclen=53 t=175s
[06:54:19] it=129031 colorings=87600 lazy-girth=52335 last: m=56 classes=10 cclen=57 t=175s
[06:54:20] it=129267 colorings=87800 lazy-girth=52380 last: m=52 classes=9 cclen=61 t=175s
[06:54:20] it=129499 colorings=88000 lazy-girth=52416 last: m=52 classes=8 cclen=47 t=176s
[06:54:20] it=129729 colorings=88200 lazy-girth=52450 last: m=52 classes=8 cclen=61 t=176s
[06:54:21] it=130008 colorings=88400 lazy-girth=52547 last: m=56 classes=9 cclen=52 t=177s
[06:54:21] it=130241 colorings=88600 lazy-girth=52587 last: m=52 classes=9 cclen=56 t=177s
[06:54:22] it=130461 colorings=88800 lazy-girth=52608 last: m=56 classes=9 cclen=53 t=177s
[06:54:22] it=130708 colorings=89000 lazy-girth=52662 last: m=52 classes=9 cclen=60 t=178s
[06:54:22] it=130958 colorings=89200 lazy-girth=52719 last: m=56 classes=9 cclen=60 t=178s
[06:54:23] it=131191 colorings=89400 lazy-girth=52763 last: m=52 classes=8 cclen=59 t=179s
[06:54:23] it=131431 colorings=89600 lazy-girth=52811 last: m=56 classes=9 cclen=58 t=179s
[06:54:24] it=131693 colorings=89800 lazy-girth=52878 last: m=52 classes=9 cclen=51 t=180s
[06:54:24] it=131943 colorings=90000 lazy-girth=52935 last: m=52 classes=8 cclen=41 t=180s
[06:54:25] it=132196 colorings=90200 lazy-girth=52993 last: m=52 classes=8 cclen=61 t=180s
[06:54:25] it=132423 colorings=90400 lazy-girth=53022 last: m=56 classes=9 cclen=55 t=181s
[06:54:25] it=132675 colorings=90600 lazy-girth=53079 last: m=56 classes=10 cclen=51 t=181s
[06:54:26] it=132914 colorings=90800 lazy-girth=53124 last: m=52 classes=8 cclen=48 t=182s
[06:54:26] it=133173 colorings=91000 lazy-girth=53191 last: m=52 classes=9 cclen=58 t=182s
[06:54:27] it=133416 colorings=91200 lazy-girth=53236 last: m=52 classes=8 cclen=49 t=182s
[06:54:27] it=133652 colorings=91400 lazy-girth=53279 last: m=52 classes=8 cclen=55 t=183s
[06:54:28] it=133897 colorings=91600 lazy-girth=53327 last: m=52 classes=9 cclen=56 t=183s
[06:54:28] it=134135 colorings=91800 lazy-girth=53367 last: m=56 classes=9 cclen=60 t=184s
[06:54:28] it=134348 colorings=92000 lazy-girth=53380 last: m=52 classes=9 cclen=57 t=184s
[06:54:29] it=134585 colorings=92200 lazy-girth=53424 last: m=52 classes=8 cclen=56 t=185s
[06:54:29] it=134835 colorings=92400 lazy-girth=53481 last: m=56 classes=9 cclen=49 t=185s
[06:54:30] it=135092 colorings=92600 lazy-girth=53548 last: m=52 classes=8 cclen=62 t=186s
[06:54:30] it=135373 colorings=92800 lazy-girth=53642 last: m=52 classes=9 cclen=55 t=186s
[06:54:31] it=135670 colorings=93000 lazy-girth=53753 last: m=56 classes=9 cclen=60 t=187s
[06:54:31] it=135929 colorings=93200 lazy-girth=53818 last: m=52 classes=8 cclen=59 t=187s
[06:54:36] it=136183 colorings=93400 lazy-girth=53876 last: m=52 classes=8 cclen=57 t=192s
[06:54:36] it=136431 colorings=93600 lazy-girth=53931 last: m=52 classes=8 cclen=60 t=192s
[06:54:36] it=136656 colorings=93800 lazy-girth=53959 last: m=52 classes=9 cclen=59 t=192s
[06:54:37] it=136889 colorings=94000 lazy-girth=53995 last: m=52 classes=8 cclen=51 t=193s
[06:54:37] it=137125 colorings=94200 lazy-girth=54033 last: m=52 classes=8 cclen=56 t=193s
[06:54:38] it=137373 colorings=94400 lazy-girth=54093 last: m=52 classes=9 cclen=56 t=193s
[06:54:38] it=137606 colorings=94600 lazy-girth=54129 last: m=56 classes=10 cclen=43 t=194s
[06:54:38] it=137841 colorings=94800 lazy-girth=54168 last: m=52 classes=8 cclen=59 t=194s
[06:54:39] it=138095 colorings=95000 lazy-girth=54226 last: m=56 classes=10 cclen=55 t=195s
[06:54:39] it=138332 colorings=95200 lazy-girth=54267 last: m=52 classes=8 cclen=58 t=195s
[06:54:40] it=138572 colorings=95400 lazy-girth=54311 last: m=56 classes=9 cclen=61 t=196s
[06:54:40] it=138829 colorings=95600 lazy-girth=54375 last: m=52 classes=8 cclen=63 t=196s
[06:54:41] it=139066 colorings=95800 lazy-girth=54416 last: m=52 classes=8 cclen=59 t=197s
[06:54:41] it=139317 colorings=96000 lazy-girth=54472 last: m=52 classes=8 cclen=60 t=197s
[06:54:42] it=139594 colorings=96200 lazy-girth=54554 last: m=56 classes=10 cclen=53 t=198s
[06:54:42] it=139859 colorings=96400 lazy-girth=54627 last: m=52 classes=9 cclen=57 t=198s
[06:54:43] it=140128 colorings=96600 lazy-girth=54701 last: m=56 classes=10 cclen=60 t=199s
[06:54:44] it=140413 colorings=96800 lazy-girth=54796 last: m=56 classes=9 cclen=54 t=199s
[06:54:44] it=140657 colorings=97000 lazy-girth=54845 last: m=56 classes=9 cclen=52 t=200s
[06:54:45] it=140883 colorings=97200 lazy-girth=54876 last: m=52 classes=8 cclen=52 t=200s
[06:54:45] it=141110 colorings=97400 lazy-girth=54903 last: m=56 classes=9 cclen=53 t=201s
[06:54:46] it=141349 colorings=97600 lazy-girth=54945 last: m=52 classes=8 cclen=55 t=201s
[06:54:46] it=141566 colorings=97800 lazy-girth=54963 last: m=52 classes=8 cclen=59 t=202s
[06:54:47] it=141802 colorings=98000 lazy-girth=55003 last: m=52 classes=8 cclen=57 t=202s
[06:54:47] it=142034 colorings=98200 lazy-girth=55036 last: m=52 classes=8 cclen=59 t=203s
[06:54:47] it=142272 colorings=98400 lazy-girth=55078 last: m=56 classes=9 cclen=56 t=203s
[06:54:48] it=142493 colorings=98600 lazy-girth=55100 last: m=52 classes=9 cclen=47 t=204s
[06:54:48] it=142739 colorings=98800 lazy-girth=55149 last: m=56 classes=10 cclen=55 t=204s
[06:54:49] it=142954 colorings=99000 lazy-girth=55166 last: m=56 classes=10 cclen=57 t=204s
[06:54:49] it=143163 colorings=99200 lazy-girth=55177 last: m=52 classes=9 cclen=56 t=205s
[06:54:50] it=143369 colorings=99400 lazy-girth=55184 last: m=56 classes=10 cclen=53 t=205s
[06:54:50] it=143596 colorings=99600 lazy-girth=55213 last: m=56 classes=8 cclen=56 t=206s
[06:54:51] it=143836 colorings=99800 lazy-girth=55255 last: m=52 classes=8 cclen=61 t=206s
[06:54:51] it=144057 colorings=100000 lazy-girth=55276 last: m=52 classes=8 cclen=54 t=207s
[06:54:52] it=144273 colorings=100200 lazy-girth=55292 last: m=52 classes=8 cclen=55 t=207s
[06:54:52] it=144490 colorings=100400 lazy-girth=55310 last: m=52 classes=8 cclen=59 t=208s
[06:54:53] it=144705 colorings=100600 lazy-girth=55325 last: m=52 classes=9 cclen=57 t=208s
[06:54:53] it=144918 colorings=100800 lazy-girth=55338 last: m=52 classes=8 cclen=58 t=209s
[06:54:53] it=145124 colorings=101000 lazy-girth=55344 last: m=52 classes=9 cclen=57 t=209s
[06:54:54] it=145331 colorings=101200 lazy-girth=55353 last: m=52 classes=8 cclen=62 t=210s
[06:54:55] it=145556 colorings=101400 lazy-girth=55378 last: m=56 classes=10 cclen=55 t=210s
[06:54:55] it=145777 colorings=101600 lazy-girth=55399 last: m=56 classes=8 cclen=55 t=211s
[06:54:56] it=145997 colorings=101800 lazy-girth=55420 last: m=52 classes=9 cclen=54 t=211s
[06:54:56] it=146232 colorings=102000 lazy-girth=55461 last: m=52 classes=8 cclen=56 t=212s
[06:54:57] it=146479 colorings=102200 lazy-girth=55508 last: m=56 classes=10 cclen=56 t=212s
[06:54:57] it=146711 colorings=102400 lazy-girth=55540 last: m=52 classes=9 cclen=58 t=213s
[06:54:58] it=146935 colorings=102600 lazy-girth=55565 last: m=56 classes=9 cclen=55 t=213s
[06:54:58] it=147160 colorings=102800 lazy-girth=55591 last: m=52 classes=8 cclen=49 t=214s
[06:54:59] it=147372 colorings=103000 lazy-girth=55603 last: m=52 classes=9 cclen=57 t=215s
[06:54:59] it=147580 colorings=103200 lazy-girth=55611 last: m=52 classes=9 cclen=59 t=215s
[06:55:00] it=147783 colorings=103400 lazy-girth=55614 last: m=52 classes=8 cclen=50 t=216s
[06:55:00] it=147994 colorings=103600 lazy-girth=55626 last: m=52 classes=9 cclen=59 t=216s
[06:55:01] it=148210 colorings=103800 lazy-girth=55644 last: m=52 classes=9 cclen=54 t=217s
[06:55:01] it=148424 colorings=104000 lazy-girth=55659 last: m=56 classes=10 cclen=61 t=217s
[06:55:02] it=148640 colorings=104200 lazy-girth=55675 last: m=52 classes=9 cclen=57 t=218s
[06:55:02] it=148847 colorings=104400 lazy-girth=55682 last: m=52 classes=9 cclen=59 t=218s
[06:55:03] it=149052 colorings=104600 lazy-girth=55687 last: m=52 classes=8 cclen=59 t=219s
[06:55:03] it=149253 colorings=104800 lazy-girth=55688 last: m=56 classes=10 cclen=59 t=219s
[06:55:04] it=149475 colorings=105000 lazy-girth=55712 last: m=52 classes=9 cclen=56 t=220s
[06:55:05] it=149691 colorings=105200 lazy-girth=55729 last: m=52 classes=8 cclen=58 t=221s
[06:55:06] it=149917 colorings=105400 lazy-girth=55756 last: m=56 classes=10 cclen=49 t=222s
[06:55:07] it=150146 colorings=105600 lazy-girth=55788 last: m=52 classes=8 cclen=58 t=223s
[06:55:07] it=150372 colorings=105800 lazy-girth=55815 last: m=52 classes=9 cclen=51 t=223s
[06:55:08] it=150577 colorings=106000 lazy-girth=55823 last: m=56 classes=9 cclen=48 t=224s
[06:55:09] it=150803 colorings=106200 lazy-girth=55852 last: m=52 classes=9 cclen=58 t=225s
[06:55:10] it=151037 colorings=106400 lazy-girth=55886 last: m=52 classes=8 cclen=53 t=226s
[06:55:11] it=151288 colorings=106600 lazy-girth=55940 last: m=52 classes=9 cclen=57 t=226s
[06:55:11] it=151544 colorings=106800 lazy-girth=55998 last: m=52 classes=9 cclen=61 t=227s
[06:55:12] it=151770 colorings=107000 lazy-girth=56027 last: m=52 classes=8 cclen=60 t=228s
[06:55:13] it=151985 colorings=107200 lazy-girth=56047 last: m=52 classes=9 cclen=59 t=229s
[06:55:14] it=152202 colorings=107400 lazy-girth=56069 last: m=52 classes=8 cclen=57 t=230s
[06:55:15] it=152473 colorings=107600 lazy-girth=56160 last: m=52 classes=8 cclen=57 t=230s
[06:55:15] it=152780 colorings=107800 lazy-girth=56285 last: m=56 classes=10 cclen=57 t=231s
[06:55:15] it=153052 colorings=108000 lazy-girth=56367 last: m=56 classes=8 cclen=46 t=231s
[06:55:16] it=153284 colorings=108200 lazy-girth=56411 last: m=52 classes=9 cclen=57 t=232s
[06:55:16] it=153576 colorings=108400 lazy-girth=56527 last: m=52 classes=8 cclen=59 t=232s
[06:55:17] it=153818 colorings=108600 lazy-girth=56582 last: m=52 classes=8 cclen=59 t=233s
[06:55:17] it=154081 colorings=108800 lazy-girth=56652 last: m=56 classes=8 cclen=59 t=233s
[06:55:18] it=154352 colorings=109000 lazy-girth=56731 last: m=56 classes=10 cclen=54 t=233s
[06:55:18] it=154665 colorings=109200 lazy-girth=56871 last: m=56 classes=9 cclen=58 t=234s
[06:55:19] it=154962 colorings=109400 lazy-girth=56982 last: m=56 classes=9 cclen=59 t=234s
[06:55:19] it=155213 colorings=109600 lazy-girth=57035 last: m=52 classes=8 cclen=56 t=235s
[06:55:19] it=155458 colorings=109800 lazy-girth=57090 last: m=56 classes=9 cclen=57 t=235s
[06:55:20] it=155705 colorings=110000 lazy-girth=57142 last: m=52 classes=9 cclen=52 t=236s
[06:55:20] it=155956 colorings=110200 lazy-girth=57201 last: m=52 classes=8 cclen=60 t=236s
[06:55:21] it=156210 colorings=110400 lazy-girth=57261 last: m=56 classes=8 cclen=60 t=237s
[06:55:21] it=156446 colorings=110600 lazy-girth=57302 last: m=56 classes=8 cclen=60 t=237s
[06:55:21] it=156692 colorings=110800 lazy-girth=57349 last: m=52 classes=8 cclen=46 t=237s
[06:55:22] it=156947 colorings=111000 lazy-girth=57404 last: m=52 classes=8 cclen=57 t=238s
[06:55:22] it=157199 colorings=111200 lazy-girth=57471 last: m=56 classes=9 cclen=57 t=238s
[06:55:23] it=157452 colorings=111400 lazy-girth=57529 last: m=52 classes=8 cclen=59 t=239s
[06:55:23] it=157704 colorings=111600 lazy-girth=57586 last: m=52 classes=8 cclen=56 t=239s
[06:55:24] it=157942 colorings=111800 lazy-girth=57626 last: m=56 classes=8 cclen=60 t=240s
[06:55:24] it=158175 colorings=112000 lazy-girth=57662 last: m=56 classes=10 cclen=57 t=240s
[06:55:25] it=158429 colorings=112200 lazy-girth=57722 last: m=56 classes=9 cclen=58 t=240s
[06:55:25] it=158723 colorings=112400 lazy-girth=57839 last: m=52 classes=9 cclen=59 t=241s
[06:55:26] it=159007 colorings=112600 lazy-girth=57939 last: m=52 classes=9 cclen=53 t=241s
[06:55:26] it=159239 colorings=112800 lazy-girth=57976 last: m=52 classes=9 cclen=60 t=242s
[06:55:27] it=159462 colorings=113000 lazy-girth=58002 last: m=56 classes=10 cclen=55 t=242s
[06:55:27] it=159690 colorings=113200 lazy-girth=58035 last: m=52 classes=8 cclen=56 t=243s
[06:55:27] it=159917 colorings=113400 lazy-girth=58062 last: m=56 classes=9 cclen=59 t=243s
[06:55:28] it=160161 colorings=113600 lazy-girth=58108 last: m=56 classes=8 cclen=61 t=244s
[06:55:29] it=160412 colorings=113800 lazy-girth=58162 last: m=52 classes=8 cclen=59 t=245s
[06:55:29] it=160657 colorings=114000 lazy-girth=58216 last: m=52 classes=8 cclen=51 t=245s
[06:55:30] it=160916 colorings=114200 lazy-girth=58285 last: m=52 classes=9 cclen=54 t=245s
[06:55:30] it=161212 colorings=114400 lazy-girth=58409 last: m=52 classes=8 cclen=58 t=246s
[06:55:31] it=161478 colorings=114600 lazy-girth=58482 last: m=52 classes=9 cclen=60 t=246s
[06:55:31] it=161712 colorings=114800 lazy-girth=58520 last: m=52 classes=9 cclen=52 t=247s
[06:55:31] it=161947 colorings=115000 lazy-girth=58558 last: m=52 classes=8 cclen=57 t=247s
[06:55:32] it=162162 colorings=115200 lazy-girth=58575 last: m=52 classes=8 cclen=56 t=248s
[06:55:32] it=162376 colorings=115400 lazy-girth=58589 last: m=56 classes=10 cclen=57 t=248s
[06:55:33] it=162588 colorings=115600 lazy-girth=58602 last: m=56 classes=8 cclen=57 t=249s
[06:55:33] it=162816 colorings=115800 lazy-girth=58632 last: m=56 classes=8 cclen=60 t=249s
[06:55:34] it=163057 colorings=116000 lazy-girth=58675 last: m=60 classes=9 cclen=38 t=250s
[06:55:34] it=163295 colorings=116200 lazy-girth=58714 last: m=56 classes=10 cclen=46 t=250s
[06:55:35] it=163518 colorings=116400 lazy-girth=58737 last: m=52 classes=9 cclen=58 t=251s
[06:55:35] it=163741 colorings=116600 lazy-girth=58764 last: m=52 classes=9 cclen=57 t=251s
[06:55:36] it=163958 colorings=116800 lazy-girth=58781 last: m=56 classes=10 cclen=54 t=252s
[06:55:37] it=164192 colorings=117000 lazy-girth=58818 last: m=52 classes=9 cclen=53 t=252s
[06:55:37] it=164415 colorings=117200 lazy-girth=58844 last: m=52 classes=8 cclen=58 t=253s
[06:55:37] it=164636 colorings=117400 lazy-girth=58867 last: m=56 classes=10 cclen=54 t=253s
[06:55:38] it=164869 colorings=117600 lazy-girth=58902 last: m=56 classes=10 cclen=57 t=254s
[06:55:38] it=165075 colorings=117800 lazy-girth=58908 last: m=52 classes=9 cclen=57 t=254s
[06:55:39] it=165282 colorings=118000 lazy-girth=58916 last: m=52 classes=9 cclen=59 t=255s
[06:55:40] it=165510 colorings=118200 lazy-girth=58948 last: m=52 classes=9 cclen=60 t=255s
[06:55:40] it=165726 colorings=118400 lazy-girth=58966 last: m=52 classes=9 cclen=55 t=256s
[06:55:49] it=165935 colorings=118600 lazy-girth=58975 last: m=52 classes=9 cclen=56 t=264s
[06:55:49] it=166154 colorings=118800 lazy-girth=58995 last: m=52 classes=8 cclen=56 t=265s
[06:55:50] it=166363 colorings=119000 lazy-girth=59004 last: m=56 classes=9 cclen=48 t=266s
[06:55:50] it=166570 colorings=119200 lazy-girth=59011 last: m=52 classes=9 cclen=55 t=266s
[06:55:51] it=166790 colorings=119400 lazy-girth=59031 last: m=52 classes=8 cclen=44 t=267s
[06:55:52] it=167006 colorings=119600 lazy-girth=59047 last: m=52 classes=8 cclen=55 t=267s
[06:55:52] it=167240 colorings=119800 lazy-girth=59084 last: m=56 classes=9 cclen=50 t=268s
[06:55:53] it=167463 colorings=120000 lazy-girth=59110 last: m=52 classes=8 cclen=59 t=269s
[06:55:53] it=167670 colorings=120200 lazy-girth=59118 last: m=52 classes=8 cclen=46 t=269s
[06:55:54] it=167881 colorings=120400 lazy-girth=59129 last: m=52 classes=8 cclen=56 t=270s
[06:55:54] it=168125 colorings=120600 lazy-girth=59176 last: m=56 classes=8 cclen=60 t=270s
[06:55:55] it=168357 colorings=120800 lazy-girth=59209 last: m=52 classes=9 cclen=55 t=271s
[06:55:55] it=168565 colorings=121000 lazy-girth=59217 last: m=52 classes=9 cclen=40 t=271s
[06:55:56] it=168784 colorings=121200 lazy-girth=59237 last: m=52 classes=9 cclen=59 t=272s
[06:55:56] it=169011 colorings=121400 lazy-girth=59266 last: m=52 classes=9 cclen=57 t=272s
[06:55:57] it=169243 colorings=121600 lazy-girth=59298 last: m=56 classes=9 cclen=60 t=272s
[06:55:57] it=169466 colorings=121800 lazy-girth=59321 last: m=52 classes=8 cclen=54 t=273s
[06:55:58] it=169684 colorings=122000 lazy-girth=59342 last: m=52 classes=9 cclen=59 t=274s
[06:55:58] it=169914 colorings=122200 lazy-girth=59373 last: m=56 classes=8 cclen=63 t=274s
[06:55:59] it=170140 colorings=122400 lazy-girth=59404 last: m=52 classes=9 cclen=57 t=275s
[06:55:59] it=170366 colorings=122600 lazy-girth=59434 last: m=52 classes=8 cclen=60 t=275s
[06:56:00] it=170612 colorings=122800 lazy-girth=59483 last: m=52 classes=8 cclen=59 t=276s
[06:56:01] it=170826 colorings=123000 lazy-girth=59499 last: m=52 classes=8 cclen=52 t=277s
[06:56:01] it=171050 colorings=123200 lazy-girth=59523 last: m=52 classes=8 cclen=60 t=277s
[06:56:02] it=171271 colorings=123400 lazy-girth=59544 last: m=52 classes=8 cclen=62 t=278s
[06:56:02] it=171488 colorings=123600 lazy-girth=59562 last: m=52 classes=8 cclen=58 t=278s
[06:56:03] it=171703 colorings=123800 lazy-girth=59578 last: m=52 classes=9 cclen=61 t=279s
[06:56:03] it=171935 colorings=124000 lazy-girth=59612 last: m=52 classes=9 cclen=61 t=279s
[06:56:04] it=172155 colorings=124200 lazy-girth=59633 last: m=52 classes=9 cclen=56 t=280s
[06:56:04] it=172374 colorings=124400 lazy-girth=59654 last: m=52 classes=9 cclen=55 t=280s
[06:56:05] it=172581 colorings=124600 lazy-girth=59661 last: m=56 classes=10 cclen=58 t=281s
[06:56:06] it=172798 colorings=124800 lazy-girth=59681 last: m=56 classes=9 cclen=54 t=281s
[06:56:06] it=173004 colorings=125000 lazy-girth=59687 last: m=52 classes=8 cclen=58 t=282s
[06:56:07] it=173212 colorings=125200 lazy-girth=59695 last: m=52 classes=9 cclen=61 t=283s
[06:56:07] it=173431 colorings=125400 lazy-girth=59714 last: m=52 classes=9 cclen=59 t=283s
[06:56:08] it=173649 colorings=125600 lazy-girth=59733 last: m=56 classes=9 cclen=60 t=284s
[06:56:09] it=173873 colorings=125800 lazy-girth=59757 last: m=56 classes=8 cclen=53 t=284s
[06:56:09] it=174081 colorings=126000 lazy-girth=59766 last: m=52 classes=8 cclen=56 t=285s
[06:56:10] it=174293 colorings=126200 lazy-girth=59780 last: m=52 classes=8 cclen=55 t=286s
[06:56:11] it=174503 colorings=126400 lazy-girth=59790 last: m=56 classes=9 cclen=58 t=286s
[06:56:11] it=174721 colorings=126600 lazy-girth=59809 last: m=52 classes=8 cclen=56 t=287s
[06:56:12] it=174930 colorings=126800 lazy-girth=59818 last: m=52 classes=8 cclen=60 t=288s
[06:56:13] it=175144 colorings=127000 lazy-girth=59833 last: m=52 classes=9 cclen=59 t=289s
[06:56:13] it=175354 colorings=127200 lazy-girth=59843 last: m=52 classes=8 cclen=60 t=289s
[06:56:14] it=175575 colorings=127400 lazy-girth=59865 last: m=52 classes=8 cclen=55 t=290s
[06:56:15] it=175789 colorings=127600 lazy-girth=59884 last: m=56 classes=10 cclen=57 t=291s
[06:56:16] it=175991 colorings=127800 lazy-girth=59886 last: m=56 classes=10 cclen=55 t=292s
[06:56:16] it=176193 colorings=128000 lazy-girth=59890 last: m=56 classes=10 cclen=55 t=292s
[06:56:17] it=176401 colorings=128200 lazy-girth=59901 last: m=56 classes=10 cclen=54 t=293s
[06:56:17] it=176609 colorings=128400 lazy-girth=59911 last: m=56 classes=10 cclen=54 t=293s
[06:56:18] it=176814 colorings=128600 lazy-girth=59916 last: m=56 classes=10 cclen=55 t=294s
[06:56:18] it=177017 colorings=128800 lazy-girth=59919 last: m=56 classes=9 cclen=47 t=294s
[06:56:19] it=177220 colorings=129000 lazy-girth=59922 last: m=56 classes=10 cclen=60 t=295s
[06:56:19] it=177424 colorings=129200 lazy-girth=59926 last: m=56 classes=9 cclen=58 t=295s
[06:56:20] it=177624 colorings=129400 lazy-girth=59926 last: m=56 classes=10 cclen=58 t=296s
[06:56:20] it=177830 colorings=129600 lazy-girth=59932 last: m=56 classes=10 cclen=57 t=296s
[06:56:21] it=178033 colorings=129800 lazy-girth=59935 last: m=56 classes=9 cclen=58 t=297s
[06:56:21] it=178235 colorings=130000 lazy-girth=59937 last: m=56 classes=10 cclen=53 t=297s
[06:56:22] it=178436 colorings=130200 lazy-girth=59938 last: m=56 classes=10 cclen=55 t=298s
[06:56:23] it=178640 colorings=130400 lazy-girth=59942 last: m=56 classes=9 cclen=54 t=298s
[06:56:23] it=178844 colorings=130600 lazy-girth=59946 last: m=52 classes=9 cclen=57 t=299s
[06:56:24] it=179065 colorings=130800 lazy-girth=59969 last: m=56 classes=9 cclen=61 t=300s
[06:56:24] it=179283 colorings=131000 lazy-girth=59987 last: m=56 classes=10 cclen=58 t=300s
[06:56:25] it=179500 colorings=131200 lazy-girth=60007 last: m=52 classes=9 cclen=51 t=300s
[06:56:25] it=179710 colorings=131400 lazy-girth=60019 last: m=56 classes=10 cclen=50 t=301s
[06:56:25] it=179927 colorings=131600 lazy-girth=60036 last: m=52 classes=9 cclen=60 t=301s
[06:56:26] it=180137 colorings=131800 lazy-girth=60046 last: m=52 classes=8 cclen=59 t=302s
[06:56:26] it=180357 colorings=132000 lazy-girth=60068 last: m=56 classes=8 cclen=56 t=302s
[06:56:27] it=180563 colorings=132200 lazy-girth=60074 last: m=52 classes=8 cclen=56 t=303s
[06:56:27] it=180783 colorings=132400 lazy-girth=60095 last: m=52 classes=9 cclen=56 t=303s
[06:56:28] it=180997 colorings=132600 lazy-girth=60112 last: m=52 classes=9 cclen=58 t=304s
[06:56:28] it=181204 colorings=132800 lazy-girth=60119 last: m=52 classes=8 cclen=59 t=304s
[06:56:29] it=181413 colorings=133000 lazy-girth=60128 last: m=56 classes=10 cclen=50 t=304s
[06:56:29] it=181619 colorings=133200 lazy-girth=60134 last: m=52 classes=9 cclen=48 t=305s
[06:56:30] it=181830 colorings=133400 lazy-girth=60145 last: m=52 classes=9 cclen=58 t=306s
[06:56:30] it=182036 colorings=133600 lazy-girth=60151 last: m=52 classes=9 cclen=57 t=306s
[06:56:31] it=182243 colorings=133800 lazy-girth=60158 last: m=56 classes=10 cclen=52 t=307s
[06:56:31] it=182444 colorings=134000 lazy-girth=60159 last: m=56 classes=9 cclen=53 t=307s
[06:56:32] it=182676 colorings=134200 lazy-girth=60194 last: m=56 classes=8 cclen=57 t=308s
[06:56:32] it=182933 colorings=134400 lazy-girth=60260 last: m=56 classes=9 cclen=56 t=308s
[06:56:33] it=183165 colorings=134600 lazy-girth=60297 last: m=52 classes=8 cclen=59 t=309s
[06:56:33] it=183378 colorings=134800 lazy-girth=60311 last: m=56 classes=9 cclen=56 t=309s
[06:56:34] it=183612 colorings=135000 lazy-girth=60345 last: m=56 classes=8 cclen=59 t=310s
[06:56:35] it=183842 colorings=135200 lazy-girth=60376 last: m=52 classes=8 cclen=56 t=311s
[06:56:35] it=184079 colorings=135400 lazy-girth=60416 last: m=52 classes=8 cclen=57 t=311s
[06:56:36] it=184311 colorings=135600 lazy-girth=60448 last: m=56 classes=9 cclen=59 t=312s
[06:56:36] it=184538 colorings=135800 lazy-girth=60477 last: m=56 classes=10 cclen=59 t=312s
[06:56:37] it=184764 colorings=136000 lazy-girth=60505 last: m=52 classes=8 cclen=62 t=313s
[06:56:37] it=184974 colorings=136200 lazy-girth=60517 last: m=52 classes=8 cclen=60 t=313s
[06:56:38] it=185192 colorings=136400 lazy-girth=60536 last: m=52 classes=9 cclen=57 t=314s
[06:56:38] it=185411 colorings=136600 lazy-girth=60556 last: m=52 classes=8 cclen=49 t=314s
[06:56:39] it=185627 colorings=136800 lazy-girth=60573 last: m=52 classes=8 cclen=56 t=315s
[06:56:39] it=185842 colorings=137000 lazy-girth=60588 last: m=52 classes=9 cclen=59 t=315s
[06:56:40] it=186056 colorings=137200 lazy-girth=60603 last: m=52 classes=8 cclen=51 t=316s
[06:56:41] it=186268 colorings=137400 lazy-girth=60616 last: m=52 classes=9 cclen=59 t=316s
[06:56:41] it=186503 colorings=137600 lazy-girth=60658 last: m=52 classes=9 cclen=60 t=317s
[06:56:42] it=186751 colorings=137800 lazy-girth=60713 last: m=52 classes=9 cclen=61 t=318s
[06:56:42] it=186997 colorings=138000 lazy-girth=60762 last: m=56 classes=9 cclen=59 t=318s
[06:56:43] it=187240 colorings=138200 lazy-girth=60809 last: m=52 classes=8 cclen=56 t=318s
[06:56:43] it=187462 colorings=138400 lazy-girth=60831 last: m=56 classes=8 cclen=55 t=319s
[06:56:44] it=187677 colorings=138600 lazy-girth=60846 last: m=52 classes=9 cclen=56 t=319s
[06:56:44] it=187889 colorings=138800 lazy-girth=60860 last: m=52 classes=9 cclen=54 t=320s
[06:56:45] it=188126 colorings=139000 lazy-girth=60899 last: m=56 classes=10 cclen=57 t=320s
[06:56:45] it=188356 colorings=139200 lazy-girth=60930 last: m=52 classes=9 cclen=59 t=321s
[06:56:46] it=188591 colorings=139400 lazy-girth=60968 last: m=52 classes=9 cclen=55 t=322s
[06:56:46] it=188824 colorings=139600 lazy-girth=61006 last: m=52 classes=9 cclen=52 t=322s
[06:56:47] it=189027 colorings=139800 lazy-girth=61009 last: m=52 classes=9 cclen=60 t=323s
[06:56:47] it=189251 colorings=140000 lazy-girth=61035 last: m=52 classes=8 cclen=49 t=323s
[06:56:48] it=189485 colorings=140200 lazy-girth=61072 last: m=52 classes=8 cclen=62 t=324s
[06:56:48] it=189734 colorings=140400 lazy-girth=61127 last: m=52 classes=8 cclen=58 t=324s
[06:56:49] it=189949 colorings=140600 lazy-girth=61142 last: m=56 classes=9 cclen=57 t=325s
[06:56:50] it=190181 colorings=140800 lazy-girth=61174 last: m=56 classes=8 cclen=60 t=325s
[06:56:50] it=190414 colorings=141000 lazy-girth=61210 last: m=52 classes=8 cclen=55 t=326s
[06:56:51] it=190629 colorings=141200 lazy-girth=61226 last: m=52 classes=9 cclen=60 t=327s
[06:56:52] it=190839 colorings=141400 lazy-girth=61236 last: m=52 classes=9 cclen=52 t=327s
[06:56:52] it=191040 colorings=141600 lazy-girth=61237 last: m=52 classes=9 cclen=57 t=328s
[06:56:53] it=191280 colorings=141800 lazy-girth=61280 last: m=56 classes=9 cclen=57 t=329s
[06:56:53] it=191499 colorings=142000 lazy-girth=61299 last: m=52 classes=8 cclen=57 t=329s
[06:56:54] it=191718 colorings=142200 lazy-girth=61318 last: m=52 classes=8 cclen=60 t=329s
[06:56:54] it=191941 colorings=142400 lazy-girth=61341 last: m=56 classes=10 cclen=53 t=330s
[06:56:55] it=192182 colorings=142600 lazy-girth=61384 last: m=52 classes=9 cclen=57 t=331s
[06:56:55] it=192415 colorings=142800 lazy-girth=61417 last: m=56 classes=9 cclen=60 t=331s
[06:56:56] it=192622 colorings=143000 lazy-girth=61424 last: m=56 classes=8 cclen=59 t=331s
[06:56:56] it=192836 colorings=143200 lazy-girth=61438 last: m=56 classes=10 cclen=56 t=332s
[06:56:56] it=193051 colorings=143400 lazy-girth=61454 last: m=52 classes=9 cclen=56 t=332s
[06:56:57] it=193265 colorings=143600 lazy-girth=61468 last: m=52 classes=9 cclen=56 t=333s
[06:56:58] it=193474 colorings=143800 lazy-girth=61477 last: m=56 classes=10 cclen=55 t=333s
[06:56:58] it=193709 colorings=144000 lazy-girth=61513 last: m=52 classes=8 cclen=59 t=334s
[06:56:59] it=193924 colorings=144200 lazy-girth=61528 last: m=52 classes=9 cclen=46 t=334s
[06:56:59] it=194150 colorings=144400 lazy-girth=61555 last: m=56 classes=10 cclen=55 t=335s
[06:57:00] it=194378 colorings=144600 lazy-girth=61586 last: m=56 classes=10 cclen=60 t=335s
[06:57:00] it=194608 colorings=144800 lazy-girth=61619 last: m=52 classes=9 cclen=55 t=336s
[06:57:01] it=194840 colorings=145000 lazy-girth=61655 last: m=56 classes=8 cclen=56 t=336s
[06:57:01] it=195051 colorings=145200 lazy-girth=61667 last: m=52 classes=8 cclen=51 t=337s
[06:57:02] it=195269 colorings=145400 lazy-girth=61685 last: m=52 classes=8 cclen=60 t=338s
[06:57:03] it=195480 colorings=145600 lazy-girth=61699 last: m=52 classes=9 cclen=57 t=339s
[06:57:03] it=195691 colorings=145800 lazy-girth=61711 last: m=52 classes=9 cclen=60 t=339s
[06:57:04] it=195909 colorings=146000 lazy-girth=61731 last: m=56 classes=9 cclen=51 t=340s
[06:57:05] it=196138 colorings=146200 lazy-girth=61763 last: m=56 classes=9 cclen=59 t=341s
[06:57:06] it=196361 colorings=146400 lazy-girth=61789 last: m=56 classes=10 cclen=57 t=341s
[06:57:06] it=196580 colorings=146600 lazy-girth=61808 last: m=56 classes=9 cclen=53 t=342s
[06:57:07] it=196807 colorings=146800 lazy-girth=61836 last: m=56 classes=9 cclen=56 t=343s
[06:57:07] it=197027 colorings=147000 lazy-girth=61861 last: m=52 classes=9 cclen=53 t=343s
[06:57:08] it=197265 colorings=147200 lazy-girth=61904 last: m=52 classes=9 cclen=56 t=344s
[06:57:09] it=197488 colorings=147400 lazy-girth=61929 last: m=56 classes=8 cclen=59 t=345s
[06:57:09] it=197714 colorings=147600 lazy-girth=61959 last: m=52 classes=9 cclen=55 t=345s
[06:57:10] it=197936 colorings=147800 lazy-girth=61982 last: m=56 classes=8 cclen=55 t=346s
[06:57:11] it=198154 colorings=148000 lazy-girth=62000 last: m=52 classes=9 cclen=54 t=347s
[06:57:11] it=198365 colorings=148200 lazy-girth=62012 last: m=56 classes=10 cclen=53 t=347s
[06:57:12] it=198571 colorings=148400 lazy-girth=62018 last: m=56 classes=10 cclen=58 t=348s
[06:57:26] it=198793 colorings=148600 lazy-girth=62040 last: m=52 classes=9 cclen=52 t=362s
[06:57:27] it=199010 colorings=148800 lazy-girth=62058 last: m=56 classes=10 cclen=43 t=363s
[06:57:27] it=199231 colorings=149000 lazy-girth=62080 last: m=52 classes=9 cclen=59 t=363s
[06:57:28] it=199440 colorings=149200 lazy-girth=62089 last: m=52 classes=8 cclen=54 t=364s
[06:57:29] it=199652 colorings=149400 lazy-girth=62101 last: m=56 classes=9 cclen=57 t=365s
[06:57:29] it=199856 colorings=149600 lazy-girth=62105 last: m=56 classes=10 cclen=57 t=365s
[06:57:31] it=200068 colorings=149800 lazy-girth=62119 last: m=52 classes=9 cclen=58 t=366s
[06:57:31] it=200281 colorings=150000 lazy-girth=62132 last: m=52 classes=9 cclen=51 t=367s
[06:57:33] it=200500 colorings=150200 lazy-girth=62151 last: m=52 classes=8 cclen=62 t=368s
[06:57:33] it=200711 colorings=150400 lazy-girth=62162 last: m=52 classes=8 cclen=57 t=369s
[06:57:34] it=200925 colorings=150600 lazy-girth=62176 last: m=52 classes=9 cclen=56 t=370s
[06:57:35] it=201136 colorings=150800 lazy-girth=62188 last: m=52 classes=9 cclen=58 t=371s
[06:57:36] it=201350 colorings=151000 lazy-girth=62204 last: m=52 classes=8 cclen=56 t=372s
[06:57:36] it=201569 colorings=151200 lazy-girth=62225 last: m=52 classes=8 cclen=57 t=372s
[06:57:37] it=201775 colorings=151400 lazy-girth=62231 last: m=56 classes=9 cclen=58 t=373s
[06:57:38] it=201985 colorings=151600 lazy-girth=62241 last: m=52 classes=9 cclen=57 t=374s
[06:57:39] it=202191 colorings=151800 lazy-girth=62247 last: m=52 classes=9 cclen=53 t=375s
[06:57:39] it=202398 colorings=152000 lazy-girth=62256 last: m=52 classes=9 cclen=61 t=375s
[06:57:40] it=202603 colorings=152200 lazy-girth=62261 last: m=52 classes=9 cclen=54 t=376s
[06:57:41] it=202806 colorings=152400 lazy-girth=62264 last: m=52 classes=9 cclen=58 t=376s
[06:57:41] it=203019 colorings=152600 lazy-girth=62277 last: m=60 classes=11 cclen=56 t=377s
[06:57:42] it=203231 colorings=152800 lazy-girth=62289 last: m=52 classes=8 cclen=60 t=378s
[06:57:43] it=203445 colorings=153000 lazy-girth=62303 last: m=52 classes=10 cclen=55 t=379s
[06:57:44] it=203650 colorings=153200 lazy-girth=62308 last: m=52 classes=8 cclen=56 t=379s
[06:57:44] it=203858 colorings=153400 lazy-girth=62316 last: m=56 classes=10 cclen=56 t=380s
[06:57:45] it=204063 colorings=153600 lazy-girth=62321 last: m=52 classes=9 cclen=59 t=381s
[06:57:46] it=204269 colorings=153800 lazy-girth=62327 last: m=52 classes=9 cclen=59 t=382s
[06:57:47] it=204481 colorings=154000 lazy-girth=62339 last: m=52 classes=9 cclen=57 t=383s
[06:57:48] it=204686 colorings=154200 lazy-girth=62344 last: m=52 classes=8 cclen=43 t=384s
[06:57:49] it=204902 colorings=154400 lazy-girth=62361 last: m=56 classes=10 cclen=58 t=385s
[06:57:50] it=205113 colorings=154600 lazy-girth=62372 last: m=56 classes=10 cclen=58 t=386s
[06:57:52] it=205328 colorings=154800 lazy-girth=62387 last: m=52 classes=9 cclen=59 t=387s
[06:57:52] it=205534 colorings=155000 lazy-girth=62393 last: m=56 classes=9 cclen=60 t=388s
[06:57:54] it=205742 colorings=155200 lazy-girth=62401 last: m=52 classes=8 cclen=45 t=389s
[06:57:55] it=205946 colorings=155400 lazy-girth=62405 last: m=56 classes=9 cclen=59 t=391s
[06:57:57] it=206147 colorings=155600 lazy-girth=62406 last: m=52 classes=9 cclen=57 t=393s
[06:57:58] it=206348 colorings=155800 lazy-girth=62407 last: m=56 classes=9 cclen=57 t=394s
[06:58:00] it=206548 colorings=156000 lazy-girth=62407 last: m=56 classes=10 cclen=50 t=396s
[06:58:02] it=206831 colorings=156200 lazy-girth=62514 last: m=52 classes=9 cclen=58 t=397s
[06:58:02] it=207134 colorings=156400 lazy-girth=62631 last: m=52 classes=8 cclen=62 t=398s
[06:58:03] it=207413 colorings=156600 lazy-girth=62723 last: m=52 classes=9 cclen=55 t=398s
[06:58:03] it=207694 colorings=156800 lazy-girth=62824 last: m=52 classes=9 cclen=60 t=399s
[06:58:04] it=207982 colorings=157000 lazy-girth=62928 last: m=52 classes=9 cclen=58 t=400s
[06:58:04] it=208269 colorings=157200 lazy-girth=63038 last: m=52 classes=9 cclen=60 t=400s
[06:58:05] it=208553 colorings=157400 lazy-girth=63128 last: m=56 classes=9 cclen=48 t=401s
[06:58:06] it=208810 colorings=157600 lazy-girth=63192 last: m=52 classes=9 cclen=55 t=401s
[06:58:06] it=209063 colorings=157800 lazy-girth=63260 last: m=52 classes=9 cclen=55 t=402s
[06:58:08] it=209355 colorings=158000 lazy-girth=63375 last: m=52 classes=9 cclen=54 t=404s
[06:58:09] it=209595 colorings=158200 lazy-girth=63419 last: m=56 classes=10 cclen=56 t=405s
[06:58:09] it=209834 colorings=158400 lazy-girth=63462 last: m=52 classes=8 cclen=55 t=405s
[06:58:10] it=210075 colorings=158600 lazy-girth=63506 last: m=56 classes=9 cclen=58 t=406s
[06:58:10] it=210304 colorings=158800 lazy-girth=63536 last: m=52 classes=9 cclen=56 t=406s
[06:58:11] it=210533 colorings=159000 lazy-girth=63565 last: m=52 classes=8 cclen=49 t=407s
[06:58:12] it=210758 colorings=159200 lazy-girth=63591 last: m=56 classes=9 cclen=57 t=408s
[06:58:13] it=210991 colorings=159400 lazy-girth=63624 last: m=56 classes=9 cclen=50 t=408s
[06:58:13] it=211203 colorings=159600 lazy-girth=63637 last: m=52 classes=9 cclen=57 t=409s
[06:58:14] it=211431 colorings=159800 lazy-girth=63669 last: m=52 classes=9 cclen=54 t=409s
[06:58:14] it=211639 colorings=160000 lazy-girth=63677 last: m=56 classes=9 cclen=58 t=410s
[06:58:14] it=211848 colorings=160200 lazy-girth=63686 last: m=52 classes=8 cclen=59 t=410s
[06:58:15] it=212052 colorings=160400 lazy-girth=63690 last: m=52 classes=9 cclen=56 t=411s
[06:58:15] it=212266 colorings=160600 lazy-girth=63704 last: m=52 classes=9 cclen=57 t=411s
[06:58:16] it=212486 colorings=160800 lazy-girth=63726 last: m=52 classes=8 cclen=60 t=412s
[06:58:17] it=212707 colorings=161000 lazy-girth=63747 last: m=52 classes=9 cclen=58 t=412s
[06:58:17] it=212916 colorings=161200 lazy-girth=63756 last: m=56 classes=10 cclen=52 t=413s
[06:58:18] it=213126 colorings=161400 lazy-girth=63766 last: m=52 classes=9 cclen=53 t=413s
[06:58:18] it=213335 colorings=161600 lazy-girth=63775 last: m=52 classes=9 cclen=59 t=414s
[06:58:19] it=213538 colorings=161800 lazy-girth=63778 last: m=52 classes=8 cclen=61 t=415s
[06:58:19] it=213757 colorings=162000 lazy-girth=63797 last: m=52 classes=9 cclen=49 t=415s
[06:58:20] it=213968 colorings=162200 lazy-girth=63809 last: m=52 classes=8 cclen=59 t=416s
[06:58:21] it=214190 colorings=162400 lazy-girth=63831 last: m=56 classes=9 cclen=59 t=417s
[06:58:22] it=214416 colorings=162600 lazy-girth=63857 last: m=52 classes=8 cclen=60 t=418s
[06:58:23] it=214623 colorings=162800 lazy-girth=63864 last: m=56 classes=9 cclen=57 t=418s
[06:58:23] it=214839 colorings=163000 lazy-girth=63880 last: m=52 classes=9 cclen=53 t=419s
[06:58:24] it=215062 colorings=163200 lazy-girth=63903 last: m=52 classes=9 cclen=59 t=420s
[06:58:25] it=215282 colorings=163400 lazy-girth=63923 last: m=52 classes=9 cclen=57 t=420s
[06:58:25] it=215487 colorings=163600 lazy-girth=63928 last: m=52 classes=9 cclen=55 t=421s
[06:58:26] it=215703 colorings=163800 lazy-girth=63945 last: m=56 classes=9 cclen=55 t=422s
[06:58:27] it=215928 colorings=164000 lazy-girth=63972 last: m=52 classes=8 cclen=60 t=423s
[06:58:28] it=216144 colorings=164200 lazy-girth=63989 last: m=52 classes=9 cclen=51 t=424s
[06:58:29] it=216351 colorings=164400 lazy-girth=63997 last: m=52 classes=8 cclen=52 t=425s
[06:58:30] it=216564 colorings=164600 lazy-girth=64010 last: m=52 classes=9 cclen=60 t=426s
[06:58:31] it=216781 colorings=164800 lazy-girth=64027 last: m=52 classes=9 cclen=59 t=427s
[06:58:32] it=216992 colorings=165000 lazy-girth=64038 last: m=52 classes=8 cclen=56 t=428s
[06:58:34] it=217206 colorings=165200 lazy-girth=64052 last: m=52 classes=8 cclen=60 t=430s
[06:58:35] it=217412 colorings=165400 lazy-girth=64058 last: m=52 classes=9 cclen=57 t=431s
[06:58:36] it=217621 colorings=165600 lazy-girth=64067 last: m=52 classes=9 cclen=55 t=432s
[06:58:38] it=217886 colorings=165800 lazy-girth=64134 last: m=52 classes=9 cclen=56 t=433s
[06:58:38] it=218118 colorings=166000 lazy-girth=64167 last: m=56 classes=9 cclen=54 t=434s
[06:58:39] it=218359 colorings=166200 lazy-girth=64208 last: m=56 classes=9 cclen=61 t=435s
[06:58:40] it=218602 colorings=166400 lazy-girth=64253 last: m=52 classes=8 cclen=54 t=436s
[06:58:41] it=218856 colorings=166600 lazy-girth=64308 last: m=52 classes=9 cclen=58 t=437s
[06:58:42] it=219077 colorings=166800 lazy-girth=64329 last: m=56 classes=10 cclen=56 t=437s
[06:58:42] it=219314 colorings=167000 lazy-girth=64366 last: m=52 classes=8 cclen=59 t=438s
[06:58:43] it=219533 colorings=167200 lazy-girth=64385 last: m=52 classes=8 cclen=60 t=439s
[06:58:44] it=219755 colorings=167400 lazy-girth=64407 last: m=52 classes=9 cclen=60 t=440s
[06:58:44] it=219966 colorings=167600 lazy-girth=64418 last: m=56 classes=10 cclen=60 t=440s
[06:58:46] it=220187 colorings=167800 lazy-girth=64440 last: m=52 classes=9 cclen=57 t=442s
[06:58:46] it=220393 colorings=168000 lazy-girth=64446 last: m=56 classes=10 cclen=58 t=442s
[06:58:47] it=220608 colorings=168200 lazy-girth=64461 last: m=52 classes=8 cclen=57 t=443s
[06:58:48] it=220823 colorings=168400 lazy-girth=64476 last: m=52 classes=9 cclen=45 t=444s
[06:58:49] it=221037 colorings=168600 lazy-girth=64490 last: m=56 classes=8 cclen=59 t=445s
[06:58:49] it=221256 colorings=168800 lazy-girth=64509 last: m=52 classes=9 cclen=57 t=445s
[06:58:50] it=221471 colorings=169000 lazy-girth=64525 last: m=52 classes=9 cclen=61 t=446s
[06:58:51] it=221676 colorings=169200 lazy-girth=64530 last: m=52 classes=8 cclen=51 t=447s
[06:58:51] it=221881 colorings=169400 lazy-girth=64535 last: m=52 classes=9 cclen=58 t=447s
[06:58:52] it=222099 colorings=169600 lazy-girth=64553 last: m=52 classes=9 cclen=58 t=448s
[06:58:52] it=222305 colorings=169800 lazy-girth=64559 last: m=56 classes=10 cclen=55 t=448s
[06:58:53] it=222512 colorings=170000 lazy-girth=64566 last: m=52 classes=8 cclen=58 t=449s
[06:58:54] it=222715 colorings=170200 lazy-girth=64569 last: m=52 classes=9 cclen=58 t=449s
[06:58:54] it=222924 colorings=170400 lazy-girth=64578 last: m=52 classes=8 cclen=60 t=450s
[06:58:55] it=223131 colorings=170600 lazy-girth=64585 last: m=52 classes=10 cclen=56 t=451s
[06:58:56] it=223332 colorings=170800 lazy-girth=64586 last: m=52 classes=9 cclen=55 t=452s
[06:58:56] it=223543 colorings=171000 lazy-girth=64597 last: m=52 classes=9 cclen=58 t=452s
[06:58:57] it=223767 colorings=171200 lazy-girth=64621 last: m=52 classes=9 cclen=57 t=453s
[06:58:58] it=223975 colorings=171400 lazy-girth=64629 last: m=52 classes=9 cclen=58 t=454s
[06:58:59] it=224184 colorings=171600 lazy-girth=64638 last: m=52 classes=8 cclen=52 t=455s
[06:59:00] it=224401 colorings=171800 lazy-girth=64655 last: m=52 classes=8 cclen=59 t=455s
[06:59:00] it=224616 colorings=172000 lazy-girth=64671 last: m=52 classes=8 cclen=60 t=456s
[06:59:01] it=224824 colorings=172200 lazy-girth=64679 last: m=52 classes=8 cclen=59 t=457s
[06:59:02] it=225029 colorings=172400 lazy-girth=64684 last: m=52 classes=8 cclen=58 t=458s
[06:59:03] it=225239 colorings=172600 lazy-girth=64694 last: m=56 classes=9 cclen=61 t=459s
[06:59:03] it=225447 colorings=172800 lazy-girth=64702 last: m=52 classes=9 cclen=59 t=459s
[06:59:04] it=225651 colorings=173000 lazy-girth=64706 last: m=56 classes=8 cclen=54 t=460s
[06:59:32] it=225863 colorings=173200 lazy-girth=64718 last: m=52 classes=8 cclen=61 t=488s
[06:59:33] it=226077 colorings=173400 lazy-girth=64732 last: m=52 classes=8 cclen=60 t=489s
[06:59:34] it=226301 colorings=173600 lazy-girth=64756 last: m=52 classes=8 cclen=55 t=490s
[06:59:34] it=226514 colorings=173800 lazy-girth=64769 last: m=52 classes=9 cclen=60 t=490s
[06:59:35] it=226736 colorings=174000 lazy-girth=64792 last: m=52 classes=8 cclen=56 t=491s
[06:59:36] it=226947 colorings=174200 lazy-girth=64803 last: m=52 classes=9 cclen=58 t=492s
[06:59:37] it=227150 colorings=174400 lazy-girth=64806 last: m=52 classes=9 cclen=51 t=493s
[06:59:39] it=227355 colorings=174600 lazy-girth=64811 last: m=52 classes=8 cclen=47 t=495s
[06:59:40] it=227559 colorings=174800 lazy-girth=64815 last: m=52 classes=9 cclen=56 t=496s
[06:59:41] it=227761 colorings=175000 lazy-girth=64817 last: m=56 classes=8 cclen=42 t=497s
[06:59:42] it=227966 colorings=175200 lazy-girth=64822 last: m=52 classes=9 cclen=57 t=498s
[06:59:44] it=228169 colorings=175400 lazy-girth=64825 last: m=52 classes=9 cclen=55 t=500s
[06:59:45] it=228403 colorings=175600 lazy-girth=64859 last: m=52 classes=8 cclen=59 t=501s
[06:59:47] it=228620 colorings=175800 lazy-girth=64877 last: m=52 classes=8 cclen=51 t=503s
[06:59:48] it=228841 colorings=176000 lazy-girth=64898 last: m=56 classes=10 cclen=48 t=504s
[06:59:49] it=229069 colorings=176200 lazy-girth=64927 last: m=52 classes=9 cclen=51 t=504s
[06:59:49] it=229283 colorings=176400 lazy-girth=64942 last: m=56 classes=10 cclen=59 t=505s
[06:59:50] it=229486 colorings=176600 lazy-girth=64945 last: m=52 classes=8 cclen=59 t=506s
[06:59:51] it=229695 colorings=176800 lazy-girth=64954 last: m=52 classes=9 cclen=55 t=506s
[06:59:51] it=229924 colorings=177000 lazy-girth=64983 last: m=52 classes=9 cclen=54 t=507s
[06:59:52] it=230141 colorings=177200 lazy-girth=65001 last: m=52 classes=9 cclen=57 t=508s
[06:59:53] it=230351 colorings=177400 lazy-girth=65011 last: m=56 classes=9 cclen=54 t=509s
[06:59:54] it=230571 colorings=177600 lazy-girth=65031 last: m=52 classes=8 cclen=62 t=509s
[06:59:54] it=230788 colorings=177800 lazy-girth=65049 last: m=52 classes=9 cclen=60 t=510s
[06:59:55] it=230998 colorings=178000 lazy-girth=65059 last: m=52 classes=8 cclen=51 t=511s
[06:59:56] it=231201 colorings=178200 lazy-girth=65062 last: m=52 classes=9 cclen=58 t=512s
[06:59:57] it=231409 colorings=178400 lazy-girth=65070 last: m=52 classes=9 cclen=60 t=513s
[06:59:58] it=231620 colorings=178600 lazy-girth=65081 last: m=52 classes=9 cclen=46 t=514s
[06:59:59] it=231834 colorings=178800 lazy-girth=65095 last: m=52 classes=8 cclen=61 t=515s
[07:00:00] it=232050 colorings=179000 lazy-girth=65111 last: m=56 classes=10 cclen=50 t=516s
[07:00:02] it=232261 colorings=179200 lazy-girth=65122 last: m=52 classes=9 cclen=58 t=518s
[07:00:03] it=232483 colorings=179400 lazy-girth=65144 last: m=52 classes=9 cclen=52 t=519s
[07:00:04] it=232692 colorings=179600 lazy-girth=65153 last: m=52 classes=8 cclen=61 t=520s
[07:00:05] it=232909 colorings=179800 lazy-girth=65170 last: m=52 classes=9 cclen=56 t=521s
[07:00:06] it=233117 colorings=180000 lazy-girth=65178 last: m=56 classes=9 cclen=60 t=522s
[07:00:07] it=233327 colorings=180200 lazy-girth=65188 last: m=56 classes=9 cclen=58 t=523s
[07:00:08] it=233542 colorings=180400 lazy-girth=65203 last: m=52 classes=9 cclen=57 t=524s
[07:00:09] it=233748 colorings=180600 lazy-girth=65209 last: m=52 classes=9 cclen=62 t=524s
[07:00:09] it=233959 colorings=180800 lazy-girth=65220 last: m=52 classes=9 cclen=59 t=525s
[07:00:10] it=234169 colorings=181000 lazy-girth=65230 last: m=52 classes=8 cclen=60 t=526s
[07:00:12] it=234372 colorings=181200 lazy-girth=65233 last: m=52 classes=8 cclen=56 t=528s
[07:00:15] it=234578 colorings=181400 lazy-girth=65239 last: m=52 classes=9 cclen=58 t=531s
[07:00:16] it=234795 colorings=181600 lazy-girth=65256 last: m=52 classes=9 cclen=59 t=532s
[07:00:17] it=235000 colorings=181800 lazy-girth=65261 last: m=56 classes=9 cclen=51 t=533s
[07:00:18] it=235214 colorings=182000 lazy-girth=65275 last: m=56 classes=9 cclen=59 t=534s
[07:00:19] it=235424 colorings=182200 lazy-girth=65285 last: m=52 classes=9 cclen=58 t=534s
[07:00:19] it=235633 colorings=182400 lazy-girth=65294 last: m=52 classes=9 cclen=60 t=535s
[07:00:20] it=235843 colorings=182600 lazy-girth=65304 last: m=52 classes=9 cclen=58 t=536s
[07:00:21] it=236056 colorings=182800 lazy-girth=65317 last: m=52 classes=8 cclen=57 t=537s
[07:00:22] it=236265 colorings=183000 lazy-girth=65327 last: m=52 classes=9 cclen=55 t=538s
[07:00:23] it=236469 colorings=183200 lazy-girth=65331 last: m=52 classes=9 cclen=57 t=539s
[07:00:24] it=236672 colorings=183400 lazy-girth=65334 last: m=52 classes=8 cclen=53 t=540s
[07:00:24] it=236872 colorings=183600 lazy-girth=65334 last: m=52 classes=9 cclen=60 t=540s
[07:00:25] it=237076 colorings=183800 lazy-girth=65338 last: m=56 classes=10 cclen=54 t=541s
[07:00:26] it=237281 colorings=184000 lazy-girth=65343 last: m=52 classes=8 cclen=60 t=542s
[07:00:27] it=237488 colorings=184200 lazy-girth=65350 last: m=56 classes=10 cclen=49 t=543s
[07:00:28] it=237694 colorings=184400 lazy-girth=65356 last: m=56 classes=10 cclen=60 t=544s
[07:00:29] it=237896 colorings=184600 lazy-girth=65358 last: m=52 classes=9 cclen=54 t=545s
[07:00:30] it=238097 colorings=184800 lazy-girth=65359 last: m=52 classes=8 cclen=60 t=546s
[07:00:30] it=238306 colorings=185000 lazy-girth=65368 last: m=56 classes=10 cclen=56 t=546s
[07:00:31] it=238510 colorings=185200 lazy-girth=65372 last: m=56 classes=10 cclen=55 t=547s
[07:00:32] it=238713 colorings=185400 lazy-girth=65375 last: m=52 classes=8 cclen=56 t=548s
[07:00:33] it=238914 colorings=185600 lazy-girth=65376 last: m=52 classes=8 cclen=59 t=549s
[07:00:34] it=239115 colorings=185800 lazy-girth=65377 last: m=52 classes=8 cclen=53 t=550s
[07:00:35] it=239318 colorings=186000 lazy-girth=65380 last: m=52 classes=8 cclen=58 t=551s
[07:00:36] it=239518 colorings=186200 lazy-girth=65380 last: m=52 classes=10 cclen=53 t=552s
[07:00:37] it=239718 colorings=186400 lazy-girth=65380 last: m=52 classes=8 cclen=62 t=553s
[07:00:38] it=239919 colorings=186600 lazy-girth=65381 last: m=52 classes=8 cclen=63 t=554s
[07:00:39] it=240124 colorings=186800 lazy-girth=65386 last: m=52 classes=8 cclen=60 t=554s
[07:00:40] it=240324 colorings=187000 lazy-girth=65386 last: m=56 classes=8 cclen=60 t=556s
[07:00:41] it=240528 colorings=187200 lazy-girth=65390 last: m=52 classes=8 cclen=53 t=557s
[07:00:42] it=240733 colorings=187400 lazy-girth=65395 last: m=52 classes=9 cclen=56 t=558s
[07:00:43] it=240933 colorings=187600 lazy-girth=65395 last: m=52 classes=9 cclen=61 t=559s
[07:00:44] it=241135 colorings=187800 lazy-girth=65397 last: m=52 classes=9 cclen=57 t=560s
[07:00:45] it=241336 colorings=188000 lazy-girth=65398 last: m=52 classes=9 cclen=60 t=561s
[07:00:47] it=241537 colorings=188200 lazy-girth=65399 last: m=56 classes=9 cclen=55 t=563s
[07:00:49] it=241739 colorings=188400 lazy-girth=65401 last: m=52 classes=9 cclen=60 t=565s
[07:00:51] it=241942 colorings=188600 lazy-girth=65404 last: m=56 classes=10 cclen=58 t=566s
[07:00:51] it=242149 colorings=188800 lazy-girth=65412 last: m=56 classes=10 cclen=55 t=567s
[07:00:52] it=242354 colorings=189000 lazy-girth=65417 last: m=56 classes=10 cclen=54 t=568s
[07:00:53] it=242574 colorings=189200 lazy-girth=65440 last: m=56 classes=10 cclen=54 t=569s
[07:00:55] it=242778 colorings=189400 lazy-girth=65444 last: m=56 classes=9 cclen=59 t=570s
[07:00:56] it=242989 colorings=189600 lazy-girth=65455 last: m=52 classes=9 cclen=58 t=572s
[07:00:57] it=243200 colorings=189800 lazy-girth=65466 last: m=56 classes=8 cclen=55 t=573s
[07:00:58] it=243401 colorings=190000 lazy-girth=65468 last: m=52 classes=9 cclen=60 t=573s
[07:00:58] it=243611 colorings=190200 lazy-girth=65478 last: m=56 classes=9 cclen=52 t=574s
[07:00:59] it=243813 colorings=190400 lazy-girth=65480 last: m=52 classes=9 cclen=58 t=575s
[07:01:00] it=244022 colorings=190600 lazy-girth=65489 last: m=52 classes=9 cclen=57 t=576s
[07:01:01] it=244226 colorings=190800 lazy-girth=65493 last: m=52 classes=9 cclen=59 t=577s
[07:01:02] it=244431 colorings=191000 lazy-girth=65498 last: m=52 classes=8 cclen=53 t=578s
[07:01:03] it=244637 colorings=191200 lazy-girth=65504 last: m=52 classes=9 cclen=57 t=579s
[07:01:04] it=244842 colorings=191400 lazy-girth=65509 last: m=56 classes=10 cclen=51 t=580s
[07:01:04] it=245047 colorings=191600 lazy-girth=65514 last: m=52 classes=9 cclen=57 t=580s
[07:01:05] it=245257 colorings=191800 lazy-girth=65524 last: m=52 classes=10 cclen=60 t=581s
[07:01:06] it=245464 colorings=192000 lazy-girth=65531 last: m=56 classes=9 cclen=59 t=582s
[07:01:07] it=245668 colorings=192200 lazy-girth=65535 last: m=52 classes=9 cclen=58 t=583s
[07:01:08] it=245878 colorings=192400 lazy-girth=65545 last: m=52 classes=9 cclen=60 t=584s
[07:01:09] it=246079 colorings=192600 lazy-girth=65546 last: m=56 classes=8 cclen=59 t=585s
[07:01:10] it=246292 colorings=192800 lazy-girth=65559 last: m=52 classes=8 cclen=60 t=586s
[07:01:11] it=246495 colorings=193000 lazy-girth=65562 last: m=56 classes=10 cclen=54 t=587s
[07:01:12] it=246707 colorings=193200 lazy-girth=65574 last: m=52 classes=8 cclen=57 t=587s
[07:01:12] it=246908 colorings=193400 lazy-girth=65575 last: m=52 classes=9 cclen=48 t=588s
[07:01:13] it=247112 colorings=193600 lazy-girth=65579 last: m=52 classes=9 cclen=58 t=589s
[07:01:14] it=247315 colorings=193800 lazy-girth=65582 last: m=56 classes=10 cclen=56 t=590s
[07:01:15] it=247522 colorings=194000 lazy-girth=65589 last: m=52 classes=8 cclen=52 t=591s
[07:01:16] it=247736 colorings=194200 lazy-girth=65603 last: m=56 classes=10 cclen=51 t=592s
[07:01:17] it=247945 colorings=194400 lazy-girth=65612 last: m=48 classes=8 cclen=61 t=593s
[07:01:18] it=248156 colorings=194600 lazy-girth=65623 last: m=52 classes=9 cclen=58 t=594s
[07:01:19] it=248375 colorings=194800 lazy-girth=65642 last: m=56 classes=8 cclen=61 t=595s
[07:01:20] it=248581 colorings=195000 lazy-girth=65648 last: m=52 classes=8 cclen=54 t=596s
[07:01:21] it=248787 colorings=195200 lazy-girth=65654 last: m=52 classes=9 cclen=60 t=597s
[07:01:22] it=248988 colorings=195400 lazy-girth=65655 last: m=56 classes=9 cclen=52 t=598s
[07:01:23] it=249194 colorings=195600 lazy-girth=65661 last: m=52 classes=9 cclen=57 t=599s
[07:01:24] it=249405 colorings=195800 lazy-girth=65672 last: m=56 classes=9 cclen=58 t=600s
[07:01:24] it=249609 colorings=196000 lazy-girth=65676 last: m=52 classes=9 cclen=57 t=600s
[07:01:25] it=249816 colorings=196200 lazy-girth=65683 last: m=52 classes=9 cclen=61 t=601s
[07:01:26] it=250029 colorings=196400 lazy-girth=65696 last: m=52 classes=9 cclen=55 t=602s
[07:01:27] it=250236 colorings=196600 lazy-girth=65703 last: m=52 classes=9 cclen=58 t=603s
[07:01:28] it=250443 colorings=196800 lazy-girth=65710 last: m=56 classes=10 cclen=57 t=604s
[07:01:29] it=250650 colorings=197000 lazy-girth=65717 last: m=52 classes=9 cclen=52 t=605s
[07:01:30] it=250857 colorings=197200 lazy-girth=65724 last: m=52 classes=9 cclen=50 t=606s
[07:01:31] it=251071 colorings=197400 lazy-girth=65738 last: m=60 classes=9 cclen=59 t=607s
[07:02:02] it=251274 colorings=197600 lazy-girth=65741 last: m=52 classes=9 cclen=58 t=638s
[07:02:03] it=251479 colorings=197800 lazy-girth=65746 last: m=52 classes=9 cclen=53 t=639s
[07:02:04] it=251681 colorings=198000 lazy-girth=65748 last: m=52 classes=9 cclen=58 t=640s
[07:02:05] it=251884 colorings=198200 lazy-girth=65751 last: m=56 classes=9 cclen=58 t=641s
[07:02:06] it=252096 colorings=198400 lazy-girth=65763 last: m=56 classes=10 cclen=52 t=642s
[07:02:08] it=252300 colorings=198600 lazy-girth=65767 last: m=52 classes=8 cclen=59 t=643s
[07:02:09] it=252508 colorings=198800 lazy-girth=65775 last: m=56 classes=9 cclen=60 t=644s
[07:02:10] it=252712 colorings=199000 lazy-girth=65779 last: m=56 classes=9 cclen=59 t=646s
[07:02:11] it=252914 colorings=199200 lazy-girth=65781 last: m=52 classes=9 cclen=57 t=647s
[07:02:12] it=253119 colorings=199400 lazy-girth=65786 last: m=52 classes=8 cclen=53 t=648s
[07:02:13] it=253326 colorings=199600 lazy-girth=65793 last: m=52 classes=8 cclen=56 t=649s
[07:02:14] it=253534 colorings=199800 lazy-girth=65801 last: m=56 classes=9 cclen=57 t=650s
[07:02:15] it=253742 colorings=200000 lazy-girth=65809 last: m=56 classes=8 cclen=54 t=651s
[07:02:17] it=253947 colorings=200200 lazy-girth=65814 last: m=52 classes=9 cclen=60 t=653s
[07:02:18] it=254149 colorings=200400 lazy-girth=65816 last: m=52 classes=10 cclen=57 t=654s
[07:02:20] it=254351 colorings=200600 lazy-girth=65818 last: m=56 classes=9 cclen=55 t=656s
[07:02:22] it=254554 colorings=200800 lazy-girth=65821 last: m=52 classes=8 cclen=59 t=658s
[07:02:25] it=254756 colorings=201000 lazy-girth=65823 last: m=56 classes=9 cclen=59 t=661s
[07:02:27] it=254967 colorings=201200 lazy-girth=65834 last: m=52 classes=9 cclen=53 t=663s
[07:02:29] it=255175 colorings=201400 lazy-girth=65842 last: m=52 classes=9 cclen=59 t=665s
[07:02:30] it=255385 colorings=201600 lazy-girth=65852 last: m=56 classes=9 cclen=60 t=665s
[07:02:30] it=255586 colorings=201800 lazy-girth=65853 last: m=52 classes=9 cclen=50 t=666s
[07:02:31] it=255789 colorings=202000 lazy-girth=65856 last: m=56 classes=9 cclen=58 t=667s
[07:02:33] it=255997 colorings=202200 lazy-girth=65864 last: m=52 classes=9 cclen=57 t=669s
[07:02:34] it=256199 colorings=202400 lazy-girth=65866 last: m=52 classes=9 cclen=53 t=669s
[07:02:34] it=256403 colorings=202600 lazy-girth=65870 last: m=52 classes=8 cclen=61 t=670s
[07:02:36] it=256604 colorings=202800 lazy-girth=65871 last: m=52 classes=9 cclen=56 t=671s
[07:02:37] it=256807 colorings=203000 lazy-girth=65874 last: m=52 classes=8 cclen=58 t=673s
[07:02:38] it=257007 colorings=203200 lazy-girth=65874 last: m=56 classes=10 cclen=57 t=674s
[07:02:39] it=257209 colorings=203400 lazy-girth=65876 last: m=52 classes=8 cclen=59 t=675s
[07:02:40] it=257412 colorings=203600 lazy-girth=65879 last: m=52 classes=8 cclen=59 t=675s
[07:02:41] it=257615 colorings=203800 lazy-girth=65882 last: m=56 classes=10 cclen=51 t=676s
[07:02:42] it=257816 colorings=204000 lazy-girth=65883 last: m=52 classes=9 cclen=60 t=678s
[07:02:43] it=258016 colorings=204200 lazy-girth=65883 last: m=52 classes=8 cclen=52 t=679s
[07:02:46] it=258221 colorings=204400 lazy-girth=65888 last: m=56 classes=9 cclen=62 t=682s
[07:02:47] it=258426 colorings=204600 lazy-girth=65893 last: m=52 classes=8 cclen=54 t=683s
[07:02:48] it=258630 colorings=204800 lazy-girth=65897 last: m=52 classes=8 cclen=48 t=684s
[07:02:49] it=258841 colorings=205000 lazy-girth=65908 last: m=52 classes=8 cclen=54 t=685s
[07:02:50] it=259050 colorings=205200 lazy-girth=65917 last: m=52 classes=8 cclen=52 t=686s
[07:02:51] it=259251 colorings=205400 lazy-girth=65918 last: m=52 classes=9 cclen=56 t=687s
[07:02:52] it=259458 colorings=205600 lazy-girth=65925 last: m=56 classes=9 cclen=56 t=688s
[07:02:53] it=259659 colorings=205800 lazy-girth=65926 last: m=52 classes=9 cclen=61 t=688s
[07:02:53] it=259861 colorings=206000 lazy-girth=65928 last: m=56 classes=9 cclen=58 t=689s
[07:02:55] it=260062 colorings=206200 lazy-girth=65929 last: m=52 classes=9 cclen=59 t=691s
[07:02:56] it=260263 colorings=206400 lazy-girth=65930 last: m=52 classes=9 cclen=54 t=692s
[07:02:58] it=260463 colorings=206600 lazy-girth=65930 last: m=64 classes=10 cclen=50 t=694s
[07:02:59] it=260665 colorings=206800 lazy-girth=65932 last: m=56 classes=10 cclen=60 t=695s
[07:03:00] it=260865 colorings=207000 lazy-girth=65932 last: m=52 classes=9 cclen=51 t=696s
[07:03:02] it=261066 colorings=207200 lazy-girth=65933 last: m=52 classes=8 cclen=50 t=698s
[07:03:06] it=261268 colorings=207400 lazy-girth=65935 last: m=52 classes=8 cclen=46 t=701s
[07:03:07] it=261470 colorings=207600 lazy-girth=65937 last: m=52 classes=9 cclen=53 t=703s
[07:03:08] it=261673 colorings=207800 lazy-girth=65940 last: m=52 classes=8 cclen=62 t=704s
[07:03:10] it=261874 colorings=208000 lazy-girth=65941 last: m=52 classes=9 cclen=52 t=706s
[07:03:11] it=262079 colorings=208200 lazy-girth=65946 last: m=52 classes=9 cclen=58 t=707s
[07:03:12] it=262279 colorings=208400 lazy-girth=65946 last: m=52 classes=9 cclen=57 t=708s
[07:03:13] it=262486 colorings=208600 lazy-girth=65953 last: m=56 classes=10 cclen=51 t=709s
[07:03:14] it=262686 colorings=208800 lazy-girth=65953 last: m=52 classes=9 cclen=59 t=710s
[07:03:16] it=262890 colorings=209000 lazy-girth=65957 last: m=52 classes=8 cclen=59 t=712s
[07:03:18] it=263096 colorings=209200 lazy-girth=65963 last: m=52 classes=9 cclen=56 t=714s
[07:03:19] it=263296 colorings=209400 lazy-girth=65963 last: m=52 classes=8 cclen=49 t=715s
[07:03:21] it=263496 colorings=209600 lazy-girth=65963 last: m=56 classes=10 cclen=57 t=717s
[07:03:23] it=263697 colorings=209800 lazy-girth=65964 last: m=52 classes=9 cclen=57 t=719s
[07:03:24] it=263898 colorings=210000 lazy-girth=65965 last: m=52 classes=8 cclen=61 t=720s
[07:03:25] it=264098 colorings=210200 lazy-girth=65965 last: m=52 classes=9 cclen=52 t=721s
[07:03:27] it=264301 colorings=210400 lazy-girth=65968 last: m=56 classes=9 cclen=51 t=723s
[07:03:28] it=264505 colorings=210600 lazy-girth=65972 last: m=56 classes=9 cclen=56 t=724s
[07:03:28] it=264706 colorings=210800 lazy-girth=65973 last: m=56 classes=9 cclen=59 t=724s
[07:03:29] it=264909 colorings=211000 lazy-girth=65976 last: m=52 classes=9 cclen=55 t=725s
[07:03:30] it=265112 colorings=211200 lazy-girth=65979 last: m=52 classes=8 cclen=61 t=726s
[07:03:32] it=265316 colorings=211400 lazy-girth=65983 last: m=56 classes=8 cclen=50 t=728s
[07:03:33] it=265519 colorings=211600 lazy-girth=65986 last: m=52 classes=8 cclen=63 t=729s
[07:03:35] it=265721 colorings=211800 lazy-girth=65988 last: m=52 classes=8 cclen=61 t=731s
[07:03:37] it=265921 colorings=212000 lazy-girth=65988 last: m=64 classes=10 cclen=47 t=733s
[07:03:39] it=266122 colorings=212200 lazy-girth=65989 last: m=60 classes=9 cclen=57 t=735s
[07:03:41] it=266323 colorings=212400 lazy-girth=65990 last: m=52 classes=9 cclen=55 t=737s
[07:03:42] it=266528 colorings=212600 lazy-girth=65995 last: m=56 classes=10 cclen=57 t=738s
[07:03:43] it=266736 colorings=212800 lazy-girth=66003 last: m=56 classes=9 cclen=56 t=739s
[07:03:44] it=266942 colorings=213000 lazy-girth=66009 last: m=52 classes=9 cclen=60 t=740s
[07:03:45] it=267146 colorings=213200 lazy-girth=66013 last: m=56 classes=9 cclen=57 t=741s
[07:03:46] it=267347 colorings=213400 lazy-girth=66014 last: m=52 classes=9 cclen=57 t=742s
[07:03:47] it=267548 colorings=213600 lazy-girth=66015 last: m=52 classes=9 cclen=53 t=743s
[07:03:48] it=267750 colorings=213800 lazy-girth=66017 last: m=56 classes=10 cclen=57 t=744s
[07:03:49] it=267954 colorings=214000 lazy-girth=66021 last: m=52 classes=9 cclen=54 t=745s
[07:03:51] it=268158 colorings=214200 lazy-girth=66025 last: m=52 classes=9 cclen=61 t=747s
[07:03:52] it=268361 colorings=214400 lazy-girth=66028 last: m=56 classes=9 cclen=54 t=748s
[07:03:53] it=268564 colorings=214600 lazy-girth=66031 last: m=52 classes=8 cclen=57 t=749s
[07:03:54] it=268765 colorings=214800 lazy-girth=66032 last: m=52 classes=8 cclen=56 t=750s
[07:03:55] it=268969 colorings=215000 lazy-girth=66036 last: m=56 classes=10 cclen=58 t=751s
[07:03:56] it=269172 colorings=215200 lazy-girth=66039 last: m=52 classes=9 cclen=60 t=752s
[07:03:57] it=269380 colorings=215400 lazy-girth=66047 last: m=52 classes=9 cclen=56 t=753s
[07:03:58] it=269584 colorings=215600 lazy-girth=66051 last: m=56 classes=10 cclen=55 t=754s
[07:03:59] it=269787 colorings=215800 lazy-girth=66054 last: m=52 classes=9 cclen=57 t=755s
[07:04:01] it=269988 colorings=216000 lazy-girth=66055 last: m=52 classes=9 cclen=46 t=757s
[07:04:02] it=270190 colorings=216200 lazy-girth=66057 last: m=56 classes=9 cclen=52 t=758s
[07:04:04] it=270393 colorings=216400 lazy-girth=66060 last: m=52 classes=9 cclen=56 t=759s
[07:04:05] it=270597 colorings=216600 lazy-girth=66064 last: m=52 classes=8 cclen=59 t=761s
[07:04:07] it=270799 colorings=216800 lazy-girth=66066 last: m=52 classes=9 cclen=59 t=763s
[07:04:11] it=271003 colorings=217000 lazy-girth=66070 last: m=56 classes=9 cclen=56 t=767s
[07:04:13] it=271208 colorings=217200 lazy-girth=66075 last: m=52 classes=9 cclen=53 t=769s
[07:04:16] it=271409 colorings=217400 lazy-girth=66076 last: m=52 classes=9 cclen=57 t=771s
[07:04:17] it=271613 colorings=217600 lazy-girth=66080 last: m=52 classes=9 cclen=55 t=773s
[07:04:19] it=271815 colorings=217800 lazy-girth=66082 last: m=52 classes=9 cclen=45 t=775s
[07:04:22] it=272016 colorings=218000 lazy-girth=66083 last: m=56 classes=10 cclen=47 t=778s
[07:04:24] it=272217 colorings=218200 lazy-girth=66084 last: m=52 classes=8 cclen=54 t=780s
[07:04:44] it=272417 colorings=218400 lazy-girth=66084 last: m=52 classes=9 cclen=57 t=800s
[07:04:48] it=272618 colorings=218600 lazy-girth=66085 last: m=52 classes=8 cclen=58 t=803s
[07:04:50] it=272820 colorings=218800 lazy-girth=66087 last: m=52 classes=9 cclen=58 t=806s
[07:04:52] it=273020 colorings=219000 lazy-girth=66087 last: m=52 classes=9 cclen=52 t=808s
[07:04:53] it=273220 colorings=219200 lazy-girth=66087 last: m=52 classes=9 cclen=61 t=809s
[07:04:56] it=273420 colorings=219400 lazy-girth=66087 last: m=52 classes=9 cclen=53 t=812s
[07:04:58] it=273620 colorings=219600 lazy-girth=66087 last: m=52 classes=8 cclen=57 t=814s
[07:05:00] it=273820 colorings=219800 lazy-girth=66087 last: m=52 classes=9 cclen=53 t=816s
[07:05:01] it=274021 colorings=220000 lazy-girth=66088 last: m=56 classes=9 cclen=52 t=817s
[07:05:02] it=274221 colorings=220200 lazy-girth=66088 last: m=52 classes=9 cclen=55 t=818s
[07:05:05] it=274424 colorings=220400 lazy-girth=66091 last: m=52 classes=9 cclen=50 t=820s
[07:05:07] it=274624 colorings=220600 lazy-girth=66091 last: m=52 classes=8 cclen=56 t=823s
[07:05:10] it=274825 colorings=220800 lazy-girth=66092 last: m=56 classes=9 cclen=59 t=826s
[07:05:12] it=275025 colorings=221000 lazy-girth=66092 last: m=52 classes=9 cclen=60 t=828s
[07:05:14] it=275226 colorings=221200 lazy-girth=66093 last: m=52 classes=8 cclen=63 t=830s
[07:05:16] it=275426 colorings=221400 lazy-girth=66093 last: m=52 classes=8 cclen=61 t=832s
[07:05:19] it=275627 colorings=221600 lazy-girth=66094 last: m=64 classes=10 cclen=58 t=834s
[07:05:21] it=275830 colorings=221800 lazy-girth=66097 last: m=56 classes=10 cclen=50 t=837s
[07:05:22] it=276031 colorings=222000 lazy-girth=66098 last: m=52 classes=9 cclen=60 t=838s
[07:05:24] it=276232 colorings=222200 lazy-girth=66099 last: m=52 classes=9 cclen=57 t=840s
[07:05:26] it=276432 colorings=222400 lazy-girth=66099 last: m=52 classes=9 cclen=57 t=842s
[07:05:29] it=276634 colorings=222600 lazy-girth=66101 last: m=52 classes=8 cclen=57 t=845s
[07:05:30] it=276835 colorings=222800 lazy-girth=66102 last: m=52 classes=9 cclen=60 t=846s
[07:05:33] it=277039 colorings=223000 lazy-girth=66106 last: m=52 classes=10 cclen=56 t=849s
[07:05:36] it=277240 colorings=223200 lazy-girth=66107 last: m=52 classes=9 cclen=55 t=852s
[07:05:37] it=277442 colorings=223400 lazy-girth=66109 last: m=52 classes=8 cclen=60 t=853s
[07:05:40] it=277642 colorings=223600 lazy-girth=66109 last: m=52 classes=9 cclen=46 t=856s
[07:05:42] it=277843 colorings=223800 lazy-girth=66110 last: m=52 classes=9 cclen=56 t=858s
[07:05:44] it=278043 colorings=224000 lazy-girth=66110 last: m=52 classes=9 cclen=60 t=860s
[07:05:48] it=278243 colorings=224200 lazy-girth=66110 last: m=52 classes=9 cclen=60 t=864s
[07:05:53] it=278444 colorings=224400 lazy-girth=66111 last: m=52 classes=8 cclen=57 t=869s
[07:05:58] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=278617 colorings=224573 lazy-girth=66111 time=874s


==> anc/search/logs/slice_D5_r3_g6.log <==
[22:44:53] slice r=3 H=D5 |H|=10 n=30 classes=51 girth>=6 mindeg>=3
[22:44:53] eager C3/C4 clauses: 7258
[22:44:53] it=499 colorings=200 lazy-girth=758 last: m=50 classes=6 cclen=38 t=1s
[22:44:54] it=967 colorings=400 lazy-girth=1382 last: m=60 classes=9 cclen=40 t=1s
[22:44:55] it=1673 colorings=600 lazy-girth=2775 last: m=50 classes=6 cclen=44 t=2s
[22:44:55] it=2335 colorings=800 lazy-girth=3715 last: m=50 classes=6 cclen=44 t=3s
[22:44:56] it=2993 colorings=1000 lazy-girth=4748 last: m=45 classes=6 cclen=43 t=3s
[22:44:57] it=3538 colorings=1200 lazy-girth=5359 last: m=50 classes=6 cclen=43 t=4s
[22:44:57] it=4009 colorings=1400 lazy-girth=5782 last: m=45 classes=6 cclen=43 t=4s
[22:44:58] it=4418 colorings=1600 lazy-girth=6084 last: m=50 classes=6 cclen=43 t=5s
[22:44:58] it=4887 colorings=1800 lazy-girth=6508 last: m=50 classes=6 cclen=36 t=5s
[22:44:59] it=5385 colorings=2000 lazy-girth=6965 last: m=45 classes=6 cclen=44 t=6s
[22:44:59] it=5854 colorings=2200 lazy-girth=7357 last: m=50 classes=6 cclen=44 t=6s
[22:44:59] it=6163 colorings=2400 lazy-girth=7518 last: m=50 classes=6 cclen=37 t=6s
[22:45:00] it=6527 colorings=2600 lazy-girth=7808 last: m=50 classes=6 cclen=42 t=7s
[22:45:00] it=6828 colorings=2800 lazy-girth=7960 last: m=50 classes=6 cclen=38 t=7s
[22:45:00] it=7157 colorings=3000 lazy-girth=8169 last: m=50 classes=6 cclen=43 t=7s
[22:45:01] it=7491 colorings=3200 lazy-girth=8394 last: m=50 classes=6 cclen=43 t=8s
[22:45:01] it=7834 colorings=3400 lazy-girth=8623 last: m=50 classes=6 cclen=41 t=8s
[22:45:01] it=8159 colorings=3600 lazy-girth=8826 last: m=50 classes=6 cclen=43 t=8s
[22:45:02] it=8437 colorings=3800 lazy-girth=8933 last: m=50 classes=6 cclen=43 t=9s
[22:45:02] it=8761 colorings=4000 lazy-girth=9133 last: m=50 classes=6 cclen=43 t=9s
[22:45:02] it=9116 colorings=4200 lazy-girth=9357 last: m=50 classes=6 cclen=44 t=9s
[22:45:03] it=9432 colorings=4400 lazy-girth=9527 last: m=45 classes=6 cclen=43 t=10s
[22:45:03] it=9790 colorings=4600 lazy-girth=9771 last: m=50 classes=6 cclen=38 t=10s
[22:45:03] it=10079 colorings=4800 lazy-girth=9888 last: m=50 classes=6 cclen=43 t=10s
[22:45:04] it=10480 colorings=5000 lazy-girth=10200 last: m=45 classes=6 cclen=41 t=11s
[22:45:04] it=10871 colorings=5200 lazy-girth=10457 last: m=50 classes=6 cclen=41 t=11s
[22:45:04] it=11166 colorings=5400 lazy-girth=10595 last: m=45 classes=6 cclen=42 t=11s
[22:45:05] it=11479 colorings=5600 lazy-girth=10752 last: m=50 classes=6 cclen=43 t=12s
[22:45:05] it=11781 colorings=5800 lazy-girth=10890 last: m=50 classes=6 cclen=43 t=12s
[22:45:05] it=12108 colorings=6000 lazy-girth=11064 last: m=50 classes=6 cclen=38 t=12s
[22:45:06] it=12402 colorings=6200 lazy-girth=11189 last: m=50 classes=6 cclen=43 t=13s
[22:45:06] it=12824 colorings=6400 lazy-girth=11488 last: m=45 classes=6 cclen=39 t=13s
[22:45:06] it=13319 colorings=6600 lazy-girth=11906 last: m=50 classes=6 cclen=42 t=14s
[22:45:07] it=13715 colorings=6800 lazy-girth=12146 last: m=45 classes=6 cclen=44 t=14s
[22:45:07] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=13972 colorings=6950 lazy-girth=12270 time=14s


==> anc/search/logs/slice_D5_r4_g6.log <==
[07:05:59] slice r=4 H=D5 |H|=10 n=40 classes=88 girth>=6 mindeg>=3
[07:05:59] eager C3/C4 clauses: 24954
[07:06:00] it=406 colorings=200 lazy-girth=863 last: m=70 classes=8 cclen=73 t=1s
[07:06:00] it=755 colorings=400 lazy-girth=1203 last: m=75 classes=9 cclen=77 t=2s
[07:06:01] it=1073 colorings=600 lazy-girth=1513 last: m=75 classes=9 cclen=78 t=2s
[07:06:01] it=1413 colorings=800 lazy-girth=1860 last: m=70 classes=8 cclen=76 t=3s
[07:06:02] it=1804 colorings=1000 lazy-girth=2322 last: m=70 classes=9 cclen=75 t=3s
[07:06:02] it=2143 colorings=1200 lazy-girth=2560 last: m=70 classes=9 cclen=61 t=4s
[07:06:03] it=2483 colorings=1400 lazy-girth=2828 last: m=75 classes=9 cclen=76 t=4s
[07:06:03] it=2787 colorings=1600 lazy-girth=2967 last: m=75 classes=8 cclen=75 t=5s
[07:06:04] it=3211 colorings=1800 lazy-girth=3550 last: m=70 classes=9 cclen=76 t=5s
[07:06:05] it=3577 colorings=2000 lazy-girth=3913 last: m=75 classes=9 cclen=56 t=6s
[07:06:05] it=3918 colorings=2200 lazy-girth=4161 last: m=75 classes=9 cclen=68 t=7s
[07:06:06] it=4278 colorings=2400 lazy-girth=4432 last: m=70 classes=9 cclen=74 t=7s
[07:06:06] it=4654 colorings=2600 lazy-girth=4697 last: m=70 classes=9 cclen=78 t=8s
[07:06:07] it=5052 colorings=2800 lazy-girth=5284 last: m=75 classes=9 cclen=76 t=8s
[07:06:08] it=5425 colorings=3000 lazy-girth=5587 last: m=80 classes=10 cclen=77 t=9s
[07:06:08] it=5781 colorings=3200 lazy-girth=5846 last: m=70 classes=9 cclen=77 t=9s
[07:06:09] it=6122 colorings=3400 lazy-girth=6024 last: m=70 classes=9 cclen=78 t=10s
[07:06:09] it=6463 colorings=3600 lazy-girth=6246 last: m=70 classes=9 cclen=75 t=10s
[07:06:10] it=6805 colorings=3800 lazy-girth=6447 last: m=75 classes=9 cclen=75 t=11s
[07:06:10] it=7110 colorings=4000 lazy-girth=6586 last: m=70 classes=9 cclen=68 t=11s
[07:06:10] it=7451 colorings=4200 lazy-girth=6778 last: m=75 classes=10 cclen=70 t=12s
[07:06:11] it=7785 colorings=4400 lazy-girth=6976 last: m=80 classes=10 cclen=71 t=12s
[07:06:11] it=8125 colorings=4600 lazy-girth=7178 last: m=75 classes=9 cclen=77 t=13s
[07:06:12] it=8443 colorings=4800 lazy-girth=7342 last: m=70 classes=9 cclen=60 t=13s
[07:06:13] it=8775 colorings=5000 lazy-girth=7513 last: m=70 classes=9 cclen=77 t=14s
[07:06:13] it=9102 colorings=5200 lazy-girth=7670 last: m=70 classes=9 cclen=76 t=14s
[07:06:14] it=9407 colorings=5400 lazy-girth=7809 last: m=70 classes=9 cclen=75 t=15s
[07:06:14] it=9789 colorings=5600 lazy-girth=8179 last: m=65 classes=7 cclen=78 t=15s
[07:06:15] it=10189 colorings=5800 lazy-girth=8611 last: m=70 classes=8 cclen=71 t=16s
[07:06:15] it=10620 colorings=6000 lazy-girth=9048 last: m=65 classes=7 cclen=79 t=17s
[07:06:16] it=10964 colorings=6200 lazy-girth=9250 last: m=70 classes=9 cclen=75 t=17s
[07:06:16] it=11269 colorings=6400 lazy-girth=9379 last: m=70 classes=9 cclen=73 t=18s
[07:06:17] it=11570 colorings=6600 lazy-girth=9534 last: m=70 classes=9 cclen=74 t=18s
[07:06:17] it=11936 colorings=6800 lazy-girth=9775 last: m=70 classes=9 cclen=60 t=19s
[07:06:18] it=12217 colorings=7000 lazy-girth=9873 last: m=70 classes=9 cclen=75 t=19s
[07:06:18] it=12488 colorings=7200 lazy-girth=9975 last: m=75 classes=9 cclen=71 t=19s
[07:06:18] it=12719 colorings=7400 lazy-girth=10025 last: m=70 classes=8 cclen=79 t=20s
[07:06:19] it=13027 colorings=7600 lazy-girth=10163 last: m=70 classes=9 cclen=77 t=20s
[07:06:19] it=13399 colorings=7800 lazy-girth=10391 last: m=70 classes=9 cclen=78 t=21s
[07:06:20] it=13672 colorings=8000 lazy-girth=10491 last: m=75 classes=9 cclen=75 t=21s
[07:06:21] it=14044 colorings=8200 lazy-girth=10837 last: m=65 classes=7 cclen=78 t=22s
[07:06:21] it=14404 colorings=8400 lazy-girth=11064 last: m=70 classes=8 cclen=78 t=22s
[07:06:22] it=14802 colorings=8600 lazy-girth=11411 last: m=70 classes=8 cclen=77 t=23s
[07:06:22] it=15142 colorings=8800 lazy-girth=11626 last: m=70 classes=8 cclen=75 t=24s
[07:06:23] it=15436 colorings=9000 lazy-girth=11765 last: m=75 classes=8 cclen=73 t=24s
[07:06:23] it=15758 colorings=9200 lazy-girth=11942 last: m=75 classes=9 cclen=73 t=25s
[07:06:24] it=16063 colorings=9400 lazy-girth=12097 last: m=70 classes=8 cclen=76 t=25s
[07:06:24] it=16412 colorings=9600 lazy-girth=12308 last: m=75 classes=9 cclen=75 t=26s
[07:06:25] it=16817 colorings=9800 lazy-girth=12606 last: m=75 classes=9 cclen=75 t=26s
[07:06:25] it=17094 colorings=10000 lazy-girth=12706 last: m=65 classes=7 cclen=77 t=27s
[07:06:26] it=17384 colorings=10200 lazy-girth=12882 last: m=70 classes=9 cclen=77 t=27s
[07:06:26] it=17724 colorings=10400 lazy-girth=13127 last: m=70 classes=8 cclen=76 t=28s
[07:06:27] it=18040 colorings=10600 lazy-girth=13322 last: m=65 classes=7 cclen=69 t=28s
[07:06:27] it=18390 colorings=10800 lazy-girth=13557 last: m=70 classes=8 cclen=76 t=29s
[07:06:28] it=18687 colorings=11000 lazy-girth=13681 last: m=70 classes=8 cclen=78 t=29s
[07:06:28] it=19059 colorings=11200 lazy-girth=13907 last: m=70 classes=8 cclen=77 t=30s
[07:06:29] it=19364 colorings=11400 lazy-girth=14027 last: m=70 classes=8 cclen=54 t=30s
[07:06:29] it=19737 colorings=11600 lazy-girth=14263 last: m=75 classes=9 cclen=77 t=31s
[07:06:30] it=20024 colorings=11800 lazy-girth=14377 last: m=70 classes=8 cclen=72 t=31s
[07:06:30] it=20279 colorings=12000 lazy-girth=14444 last: m=70 classes=9 cclen=77 t=31s
[07:06:31] it=20580 colorings=12200 lazy-girth=14684 last: m=70 classes=8 cclen=75 t=32s
[07:06:31] it=20916 colorings=12400 lazy-girth=14870 last: m=70 classes=8 cclen=78 t=32s
[07:06:32] it=21278 colorings=12600 lazy-girth=15127 last: m=75 classes=10 cclen=76 t=33s
[07:06:32] it=21556 colorings=12800 lazy-girth=15225 last: m=70 classes=8 cclen=69 t=33s
[07:06:32] it=21879 colorings=13000 lazy-girth=15392 last: m=70 classes=8 cclen=76 t=34s
[07:06:33] it=22239 colorings=13200 lazy-girth=15604 last: m=75 classes=9 cclen=74 t=34s
[07:06:34] it=22608 colorings=13400 lazy-girth=15812 last: m=75 classes=9 cclen=78 t=35s
[07:06:34] it=22919 colorings=13600 lazy-girth=15974 last: m=75 classes=9 cclen=76 t=35s
[07:06:35] it=23312 colorings=13800 lazy-girth=16315 last: m=65 classes=7 cclen=75 t=36s
[07:06:35] it=23596 colorings=14000 lazy-girth=16420 last: m=70 classes=8 cclen=73 t=36s
[07:06:35] it=23885 colorings=14200 lazy-girth=16544 last: m=75 classes=9 cclen=76 t=37s
[07:06:36] it=24249 colorings=14400 lazy-girth=16780 last: m=75 classes=8 cclen=74 t=37s
[07:06:36] it=24561 colorings=14600 lazy-girth=16943 last: m=70 classes=8 cclen=77 t=38s
[07:06:37] it=24794 colorings=14800 lazy-girth=16983 last: m=70 classes=9 cclen=74 t=38s
[07:06:37] it=25048 colorings=15000 lazy-girth=17051 last: m=75 classes=9 cclen=74 t=38s
[07:06:38] it=25308 colorings=15200 lazy-girth=17133 last: m=70 classes=8 cclen=72 t=39s
[07:06:38] it=25706 colorings=15400 lazy-girth=17437 last: m=80 classes=10 cclen=72 t=40s
[07:06:39] it=26046 colorings=15600 lazy-girth=17620 last: m=75 classes=9 cclen=73 t=40s
[07:06:39] it=26354 colorings=15800 lazy-girth=17779 last: m=70 classes=9 cclen=74 t=41s
[07:06:40] it=26671 colorings=16000 lazy-girth=17936 last: m=75 classes=9 cclen=73 t=41s
[07:06:40] it=26994 colorings=16200 lazy-girth=18089 last: m=75 classes=9 cclen=77 t=41s
[07:06:41] it=27258 colorings=16400 lazy-girth=18167 last: m=70 classes=9 cclen=72 t=42s
[07:06:41] it=27545 colorings=16600 lazy-girth=18275 last: m=70 classes=9 cclen=73 t=42s
[07:06:42] it=27834 colorings=16800 lazy-girth=18381 last: m=70 classes=9 cclen=72 t=43s
[07:06:42] it=28158 colorings=17000 lazy-girth=18564 last: m=70 classes=8 cclen=75 t=44s
[07:06:43] it=28444 colorings=17200 lazy-girth=18659 last: m=75 classes=10 cclen=71 t=44s
[07:06:43] it=28729 colorings=17400 lazy-girth=18776 last: m=70 classes=9 cclen=67 t=45s
[07:06:44] it=29083 colorings=17600 lazy-girth=18992 last: m=70 classes=9 cclen=75 t=45s
[07:06:44] it=29365 colorings=17800 lazy-girth=19103 last: m=70 classes=9 cclen=75 t=46s
[07:06:45] it=29634 colorings=18000 lazy-girth=19180 last: m=65 classes=7 cclen=74 t=46s
[07:06:45] it=29937 colorings=18200 lazy-girth=19303 last: m=70 classes=9 cclen=78 t=47s
[07:06:46] it=30195 colorings=18400 lazy-girth=19367 last: m=75 classes=8 cclen=73 t=47s
[07:06:46] it=30486 colorings=18600 lazy-girth=19493 last: m=70 classes=8 cclen=69 t=47s
[07:06:47] it=30847 colorings=18800 lazy-girth=19711 last: m=70 classes=8 cclen=77 t=48s
[07:06:47] it=31195 colorings=19000 lazy-girth=19902 last: m=75 classes=10 cclen=71 t=48s
[07:06:48] it=31485 colorings=19200 lazy-girth=20021 last: m=75 classes=10 cclen=73 t=49s
[07:06:48] it=31786 colorings=19400 lazy-girth=20127 last: m=75 classes=9 cclen=74 t=49s
[07:06:49] it=32056 colorings=19600 lazy-girth=20210 last: m=75 classes=9 cclen=76 t=50s
[07:06:49] it=32338 colorings=19800 lazy-girth=20311 last: m=70 classes=9 cclen=76 t=50s
[07:06:50] it=32657 colorings=20000 lazy-girth=20453 last: m=75 classes=8 cclen=69 t=51s
[07:06:50] it=32932 colorings=20200 lazy-girth=20540 last: m=70 classes=9 cclen=76 t=51s
[07:06:51] it=33219 colorings=20400 lazy-girth=20633 last: m=75 classes=9 cclen=74 t=52s
[07:06:51] it=33513 colorings=20600 lazy-girth=20766 last: m=70 classes=8 cclen=76 t=52s
[07:06:52] it=33900 colorings=20800 lazy-girth=21022 last: m=80 classes=10 cclen=61 t=53s
[07:06:52] it=34233 colorings=21000 lazy-girth=21199 last: m=75 classes=8 cclen=78 t=54s
[07:06:53] it=34543 colorings=21200 lazy-girth=21324 last: m=75 classes=9 cclen=73 t=54s
[07:06:53] it=34812 colorings=21400 lazy-girth=21401 last: m=75 classes=10 cclen=63 t=55s
[07:06:54] it=35140 colorings=21600 lazy-girth=21568 last: m=75 classes=9 cclen=76 t=55s
[07:06:55] it=35486 colorings=21800 lazy-girth=21752 last: m=70 classes=8 cclen=76 t=56s
[07:06:55] it=35792 colorings=22000 lazy-girth=21874 last: m=80 classes=10 cclen=68 t=57s
[07:06:56] it=36128 colorings=22200 lazy-girth=22038 last: m=70 classes=9 cclen=69 t=57s
[07:06:57] it=36399 colorings=22400 lazy-girth=22113 last: m=70 classes=8 cclen=80 t=58s
[07:06:57] it=36678 colorings=22600 lazy-girth=22196 last: m=80 classes=10 cclen=72 t=59s
[07:06:58] it=37067 colorings=22800 lazy-girth=22536 last: m=70 classes=9 cclen=77 t=59s
[07:06:59] it=37436 colorings=23000 lazy-girth=22885 last: m=85 classes=11 cclen=56 t=60s
[07:06:59] it=37847 colorings=23200 lazy-girth=23429 last: m=95 classes=12 cclen=38 t=61s
[07:07:00] it=38126 colorings=23400 lazy-girth=23563 last: m=65 classes=9 cclen=76 t=61s
[07:07:00] it=38401 colorings=23600 lazy-girth=23687 last: m=70 classes=9 cclen=74 t=62s
[07:07:01] it=38696 colorings=23800 lazy-girth=23840 last: m=75 classes=9 cclen=77 t=62s
[07:07:01] it=39017 colorings=24000 lazy-girth=24020 last: m=70 classes=9 cclen=74 t=63s
[07:07:02] it=39296 colorings=24200 lazy-girth=24133 last: m=70 classes=9 cclen=68 t=63s
[07:07:02] it=39633 colorings=24400 lazy-girth=24380 last: m=70 classes=9 cclen=69 t=64s
[07:07:03] it=39938 colorings=24600 lazy-girth=24558 last: m=70 classes=9 cclen=77 t=64s
[07:07:04] it=40316 colorings=24800 lazy-girth=24865 last: m=75 classes=10 cclen=74 t=65s
[07:07:04] it=40602 colorings=25000 lazy-girth=25009 last: m=70 classes=9 cclen=72 t=65s
[07:07:04] it=40900 colorings=25200 lazy-girth=25150 last: m=75 classes=10 cclen=75 t=66s
[07:07:05] it=41186 colorings=25400 lazy-girth=25280 last: m=70 classes=9 cclen=73 t=66s
[07:07:06] it=41511 colorings=25600 lazy-girth=25506 last: m=75 classes=10 cclen=70 t=67s
[07:07:06] it=41796 colorings=25800 lazy-girth=25629 last: m=70 classes=9 cclen=71 t=67s
[07:07:06] it=42067 colorings=26000 lazy-girth=25721 last: m=65 classes=9 cclen=74 t=68s
[07:07:07] it=42384 colorings=26200 lazy-girth=25998 last: m=65 classes=9 cclen=75 t=68s
[07:07:08] it=42712 colorings=26400 lazy-girth=26186 last: m=70 classes=9 cclen=76 t=69s
[07:07:08] it=43059 colorings=26600 lazy-girth=26457 last: m=65 classes=9 cclen=74 t=69s
[07:07:09] it=43373 colorings=26800 lazy-girth=26651 last: m=75 classes=10 cclen=75 t=70s
[07:07:09] it=43651 colorings=27000 lazy-girth=26758 last: m=70 classes=9 cclen=74 t=70s
[07:07:10] it=43974 colorings=27200 lazy-girth=26950 last: m=70 classes=9 cclen=69 t=71s
[07:07:10] it=44292 colorings=27400 lazy-girth=27120 last: m=70 classes=9 cclen=71 t=72s
[07:07:11] it=44600 colorings=27600 lazy-girth=27278 last: m=70 classes=9 cclen=77 t=72s
[07:07:11] it=44915 colorings=27800 lazy-girth=27435 last: m=70 classes=9 cclen=73 t=73s
[07:07:12] it=45225 colorings=28000 lazy-girth=27605 last: m=80 classes=10 cclen=67 t=73s
[07:07:12] it=45528 colorings=28200 lazy-girth=27746 last: m=70 classes=9 cclen=52 t=74s
[07:07:13] it=45859 colorings=28400 lazy-girth=27981 last: m=75 classes=10 cclen=68 t=74s
[07:07:13] it=46181 colorings=28600 lazy-girth=28132 last: m=80 classes=10 cclen=67 t=75s
[07:07:14] it=46482 colorings=28800 lazy-girth=28263 last: m=75 classes=10 cclen=70 t=75s
[07:07:14] it=46779 colorings=29000 lazy-girth=28403 last: m=70 classes=9 cclen=78 t=76s
[07:07:15] it=47092 colorings=29200 lazy-girth=28575 last: m=70 classes=10 cclen=72 t=76s
[07:07:15] it=47388 colorings=29400 lazy-girth=28714 last: m=80 classes=10 cclen=76 t=77s
[07:07:16] it=47712 colorings=29600 lazy-girth=28905 last: m=75 classes=10 cclen=66 t=77s
[07:07:16] it=48001 colorings=29800 lazy-girth=29018 last: m=70 classes=9 cclen=79 t=78s
[07:07:17] it=48351 colorings=30000 lazy-girth=29247 last: m=70 classes=9 cclen=70 t=78s
[07:07:18] it=48612 colorings=30200 lazy-girth=29337 last: m=75 classes=10 cclen=73 t=79s
[07:07:18] it=48870 colorings=30400 lazy-girth=29432 last: m=70 classes=9 cclen=75 t=79s
[07:07:18] it=49170 colorings=30600 lazy-girth=29562 last: m=70 classes=9 cclen=66 t=80s
[07:07:19] it=49439 colorings=30800 lazy-girth=29652 last: m=70 classes=9 cclen=76 t=80s
[07:07:20] it=49754 colorings=31000 lazy-girth=29805 last: m=70 classes=9 cclen=76 t=81s
[07:07:20] it=50040 colorings=31200 lazy-girth=29913 last: m=70 classes=9 cclen=63 t=81s
[07:07:20] it=50332 colorings=31400 lazy-girth=30021 last: m=70 classes=9 cclen=67 t=82s
[07:07:21] it=50636 colorings=31600 lazy-girth=30156 last: m=70 classes=10 cclen=67 t=82s
[07:07:22] it=51028 colorings=31800 lazy-girth=30417 last: m=70 classes=9 cclen=68 t=83s
[07:07:22] it=51380 colorings=32000 lazy-girth=30635 last: m=70 classes=9 cclen=77 t=84s
[07:07:23] it=51717 colorings=32200 lazy-girth=30815 last: m=75 classes=10 cclen=69 t=84s
[07:07:23] it=52024 colorings=32400 lazy-girth=30955 last: m=65 classes=9 cclen=76 t=85s
[07:07:24] it=52334 colorings=32600 lazy-girth=31086 last: m=70 classes=9 cclen=71 t=85s
[07:07:25] it=52638 colorings=32800 lazy-girth=31288 last: m=70 classes=9 cclen=75 t=86s
[07:07:26] it=53045 colorings=33000 lazy-girth=31777 last: m=75 classes=9 cclen=68 t=87s
[07:07:26] it=53393 colorings=33200 lazy-girth=32048 last: m=65 classes=8 cclen=76 t=87s
[07:07:27] it=53716 colorings=33400 lazy-girth=32223 last: m=80 classes=10 cclen=63 t=88s
[07:07:27] it=54042 colorings=33600 lazy-girth=32392 last: m=70 classes=8 cclen=75 t=88s
[07:07:28] it=54424 colorings=33800 lazy-girth=32677 last: m=80 classes=10 cclen=67 t=89s
[07:07:28] it=54700 colorings=34000 lazy-girth=32791 last: m=70 classes=8 cclen=70 t=90s
[07:07:29] it=55004 colorings=34200 lazy-girth=32974 last: m=75 classes=10 cclen=66 t=90s
[07:07:29] it=55330 colorings=34400 lazy-girth=33165 last: m=75 classes=9 cclen=70 t=91s
[07:07:30] it=55669 colorings=34600 lazy-girth=33378 last: m=65 classes=7 cclen=77 t=91s
[07:07:30] it=55979 colorings=34800 lazy-girth=33540 last: m=75 classes=9 cclen=73 t=92s
[07:07:31] it=56325 colorings=35000 lazy-girth=33768 last: m=70 classes=9 cclen=66 t=92s
[07:07:32] it=56671 colorings=35200 lazy-girth=33981 last: m=70 classes=9 cclen=77 t=93s
[07:07:32] it=57000 colorings=35400 lazy-girth=34192 last: m=75 classes=10 cclen=76 t=93s
[07:07:33] it=57326 colorings=35600 lazy-girth=34373 last: m=70 classes=9 cclen=75 t=94s
[07:07:33] it=57662 colorings=35800 lazy-girth=34568 last: m=65 classes=7 cclen=79 t=95s
[07:07:34] it=57938 colorings=36000 lazy-girth=34670 last: m=80 classes=10 cclen=76 t=95s
[07:07:34] it=58269 colorings=36200 lazy-girth=34897 last: m=70 classes=9 cclen=76 t=96s
[07:07:35] it=58603 colorings=36400 lazy-girth=35085 last: m=70 classes=9 cclen=67 t=96s
[07:07:35] it=58876 colorings=36600 lazy-girth=35181 last: m=75 classes=10 cclen=72 t=97s
[07:07:36] it=59231 colorings=36800 lazy-girth=35394 last: m=75 classes=9 cclen=78 t=97s
[07:07:37] it=59529 colorings=37000 lazy-girth=35532 last: m=70 classes=8 cclen=75 t=98s
[07:07:37] it=59822 colorings=37200 lazy-girth=35653 last: m=75 classes=10 cclen=75 t=98s
[07:07:38] it=60076 colorings=37400 lazy-girth=35741 last: m=70 classes=9 cclen=77 t=99s
[07:07:38] it=60427 colorings=37600 lazy-girth=35950 last: m=70 classes=9 cclen=77 t=100s
[07:07:40] it=60750 colorings=37800 lazy-girth=36135 last: m=70 classes=9 cclen=74 t=101s
[07:07:40] it=61052 colorings=38000 lazy-girth=36274 last: m=80 classes=10 cclen=73 t=102s
[07:07:41] it=61374 colorings=38200 lazy-girth=36445 last: m=80 classes=10 cclen=73 t=102s
[07:07:41] it=61661 colorings=38400 lazy-girth=36557 last: m=70 classes=8 cclen=79 t=103s
[07:07:42] it=61920 colorings=38600 lazy-girth=36634 last: m=75 classes=9 cclen=75 t=103s
[07:07:42] it=62196 colorings=38800 lazy-girth=36733 last: m=70 classes=9 cclen=64 t=104s
[07:07:43] it=62470 colorings=39000 lazy-girth=36829 last: m=75 classes=9 cclen=73 t=104s
[07:07:43] it=62771 colorings=39200 lazy-girth=36971 last: m=70 classes=9 cclen=75 t=104s
[07:07:44] it=63089 colorings=39400 lazy-girth=37138 last: m=70 classes=9 cclen=78 t=105s
[07:07:44] it=63397 colorings=39600 lazy-girth=37272 last: m=75 classes=9 cclen=77 t=105s
[07:07:45] it=63704 colorings=39800 lazy-girth=37399 last: m=65 classes=9 cclen=75 t=106s
[07:07:45] it=63977 colorings=40000 lazy-girth=37490 last: m=70 classes=9 cclen=64 t=106s
[07:07:46] it=64233 colorings=40200 lazy-girth=37564 last: m=65 classes=9 cclen=71 t=107s
[07:07:46] it=64526 colorings=40400 lazy-girth=37689 last: m=80 classes=10 cclen=76 t=107s
[07:07:47] it=64832 colorings=40600 lazy-girth=37831 last: m=75 classes=9 cclen=76 t=108s
[07:07:47] it=65120 colorings=40800 lazy-girth=37943 last: m=70 classes=9 cclen=73 t=108s
[07:07:48] it=65378 colorings=41000 lazy-girth=38024 last: m=70 classes=9 cclen=77 t=109s
[07:07:48] it=65650 colorings=41200 lazy-girth=38137 last: m=70 classes=9 cclen=76 t=109s
[07:07:49] it=65940 colorings=41400 lazy-girth=38262 last: m=70 classes=9 cclen=77 t=110s
[07:07:49] it=66178 colorings=41600 lazy-girth=38316 last: m=70 classes=9 cclen=71 t=110s
[07:07:49] it=66489 colorings=41800 lazy-girth=38485 last: m=75 classes=9 cclen=65 t=111s
[07:07:50] it=66796 colorings=42000 lazy-girth=38654 last: m=70 classes=9 cclen=72 t=111s
[07:07:50] it=67074 colorings=42200 lazy-girth=38767 last: m=70 classes=9 cclen=64 t=112s
[07:07:51] it=67380 colorings=42400 lazy-girth=38931 last: m=70 classes=8 cclen=69 t=112s
[07:07:51] it=67690 colorings=42600 lazy-girth=39092 last: m=80 classes=10 cclen=74 t=113s
[07:07:52] it=67992 colorings=42800 lazy-girth=39239 last: m=75 classes=10 cclen=71 t=113s
[07:07:52] it=68318 colorings=43000 lazy-girth=39414 last: m=70 classes=10 cclen=74 t=114s
[07:07:53] it=68688 colorings=43200 lazy-girth=39712 last: m=75 classes=9 cclen=79 t=114s
[07:07:54] it=68983 colorings=43400 lazy-girth=39832 last: m=75 classes=9 cclen=76 t=115s
[07:07:54] it=69268 colorings=43600 lazy-girth=39942 last: m=75 classes=9 cclen=77 t=115s
[07:07:55] it=69534 colorings=43800 lazy-girth=40026 last: m=75 classes=10 cclen=72 t=116s
[07:07:55] it=69848 colorings=44000 lazy-girth=40169 last: m=70 classes=9 cclen=77 t=116s
[07:07:56] it=70206 colorings=44200 lazy-girth=40367 last: m=80 classes=11 cclen=56 t=117s
[07:07:57] it=70554 colorings=44400 lazy-girth=40557 last: m=70 classes=9 cclen=67 t=118s
[07:07:57] it=70889 colorings=44600 lazy-girth=40738 last: m=75 classes=10 cclen=77 t=119s
[07:07:58] it=71214 colorings=44800 lazy-girth=40916 last: m=70 classes=9 cclen=75 t=119s
[07:07:58] it=71472 colorings=45000 lazy-girth=40983 last: m=65 classes=8 cclen=76 t=120s
[07:07:59] it=71762 colorings=45200 lazy-girth=41101 last: m=75 classes=9 cclen=73 t=120s
[07:07:59] it=72085 colorings=45400 lazy-girth=41253 last: m=70 classes=8 cclen=78 t=121s
[07:08:00] it=72412 colorings=45600 lazy-girth=41420 last: m=75 classes=8 cclen=76 t=121s
[07:08:01] it=72737 colorings=45800 lazy-girth=41616 last: m=70 classes=8 cclen=67 t=122s
[07:08:01] it=73040 colorings=46000 lazy-girth=41764 last: m=70 classes=9 cclen=78 t=122s
[07:08:02] it=73354 colorings=46200 lazy-girth=41923 last: m=65 classes=8 cclen=75 t=123s
[07:08:02] it=73647 colorings=46400 lazy-girth=42048 last: m=80 classes=10 cclen=69 t=123s
[07:08:03] it=73935 colorings=46600 lazy-girth=42151 last: m=70 classes=8 cclen=70 t=124s
[07:08:03] it=74232 colorings=46800 lazy-girth=42285 last: m=75 classes=10 cclen=73 t=124s
[07:08:03] it=74507 colorings=47000 lazy-girth=42385 last: m=70 classes=8 cclen=74 t=125s
[07:08:04] it=74863 colorings=47200 lazy-girth=42592 last: m=70 classes=9 cclen=79 t=125s
[07:08:05] it=75184 colorings=47400 lazy-girth=42756 last: m=75 classes=9 cclen=69 t=126s
[07:08:05] it=75458 colorings=47600 lazy-girth=42842 last: m=70 classes=8 cclen=75 t=126s
[07:08:05] it=75734 colorings=47800 lazy-girth=42935 last: m=70 classes=8 cclen=64 t=127s
[07:08:06] it=76016 colorings=48000 lazy-girth=43026 last: m=75 classes=10 cclen=73 t=127s
[07:08:06] it=76314 colorings=48200 lazy-girth=43136 last: m=75 classes=10 cclen=73 t=128s
[07:08:07] it=76609 colorings=48400 lazy-girth=43238 last: m=70 classes=9 cclen=78 t=128s
[07:08:07] it=76892 colorings=48600 lazy-girth=43333 last: m=70 classes=8 cclen=54 t=129s
[07:08:08] it=77203 colorings=48800 lazy-girth=43489 last: m=85 classes=10 cclen=52 t=129s
[07:08:08] it=77512 colorings=49000 lazy-girth=43621 last: m=75 classes=8 cclen=75 t=130s
[07:08:09] it=77847 colorings=49200 lazy-girth=43794 last: m=70 classes=9 cclen=77 t=130s
[07:08:10] it=78259 colorings=49400 lazy-girth=44130 last: m=70 classes=8 cclen=77 t=131s
[07:08:10] it=78587 colorings=49600 lazy-girth=44296 last: m=75 classes=9 cclen=72 t=132s
[07:08:11] it=78890 colorings=49800 lazy-girth=44431 last: m=75 classes=10 cclen=73 t=132s
[07:08:11] it=79188 colorings=50000 lazy-girth=44570 last: m=70 classes=9 cclen=78 t=133s
[07:08:12] it=79479 colorings=50200 lazy-girth=44679 last: m=70 classes=8 cclen=76 t=133s
[07:08:12] it=79826 colorings=50400 lazy-girth=44866 last: m=70 classes=9 cclen=77 t=134s
[07:08:13] it=80141 colorings=50600 lazy-girth=45017 last: m=70 classes=9 cclen=75 t=134s
[07:08:14] it=80491 colorings=50800 lazy-girth=45198 last: m=75 classes=8 cclen=74 t=135s
[07:08:14] it=80788 colorings=51000 lazy-girth=45309 last: m=80 classes=10 cclen=67 t=135s
[07:08:15] it=81122 colorings=51200 lazy-girth=45481 last: m=75 classes=10 cclen=75 t=136s
[07:08:15] it=81452 colorings=51400 lazy-girth=45637 last: m=75 classes=9 cclen=76 t=136s
[07:08:16] it=81765 colorings=51600 lazy-girth=45782 last: m=75 classes=9 cclen=58 t=137s
[07:08:16] it=82077 colorings=51800 lazy-girth=45933 last: m=75 classes=9 cclen=75 t=138s
[07:08:17] it=82401 colorings=52000 lazy-girth=46097 last: m=75 classes=9 cclen=72 t=138s
[07:08:18] it=82714 colorings=52200 lazy-girth=46243 last: m=70 classes=9 cclen=75 t=139s
[07:08:18] it=82970 colorings=52400 lazy-girth=46302 last: m=70 classes=9 cclen=74 t=139s
[07:08:19] it=83297 colorings=52600 lazy-girth=46463 last: m=75 classes=8 cclen=79 t=140s
[07:08:20] it=83568 colorings=52800 lazy-girth=46537 last: m=70 classes=9 cclen=74 t=141s
[07:08:20] it=83855 colorings=53000 lazy-girth=46649 last: m=70 classes=8 cclen=67 t=141s
[07:08:21] it=84116 colorings=53200 lazy-girth=46728 last: m=75 classes=10 cclen=65 t=142s
[07:08:21] it=84377 colorings=53400 lazy-girth=46804 last: m=75 classes=10 cclen=60 t=142s
[07:08:22] it=84664 colorings=53600 lazy-girth=46905 last: m=65 classes=7 cclen=77 t=143s
[07:08:22] it=84932 colorings=53800 lazy-girth=46990 last: m=75 classes=9 cclen=77 t=143s
[07:08:23] it=85201 colorings=54000 lazy-girth=47065 last: m=70 classes=9 cclen=67 t=144s
[07:08:23] it=85485 colorings=54200 lazy-girth=47172 last: m=70 classes=8 cclen=74 t=145s
[07:08:24] it=85764 colorings=54400 lazy-girth=47269 last: m=70 classes=9 cclen=77 t=145s
[07:08:25] it=86055 colorings=54600 lazy-girth=47408 last: m=80 classes=10 cclen=75 t=146s
[07:08:25] it=86388 colorings=54800 lazy-girth=47586 last: m=70 classes=9 cclen=77 t=146s
[07:08:26] it=86726 colorings=55000 lazy-girth=47784 last: m=75 classes=10 cclen=65 t=147s
[07:08:26] it=87018 colorings=55200 lazy-girth=47900 last: m=75 classes=9 cclen=77 t=147s
[07:08:27] it=87375 colorings=55400 lazy-girth=48104 last: m=80 classes=10 cclen=71 t=148s
[07:08:27] it=87733 colorings=55600 lazy-girth=48325 last: m=70 classes=8 cclen=77 t=149s
[07:08:28] it=88000 colorings=55800 lazy-girth=48409 last: m=75 classes=8 cclen=76 t=149s
[07:08:28] it=88327 colorings=56000 lazy-girth=48591 last: m=70 classes=8 cclen=78 t=150s
[07:08:29] it=88647 colorings=56200 lazy-girth=48756 last: m=65 classes=9 cclen=78 t=150s
[07:08:29] it=88973 colorings=56400 lazy-girth=48933 last: m=65 classes=7 cclen=75 t=151s
[07:08:30] it=89303 colorings=56600 lazy-girth=49107 last: m=70 classes=9 cclen=69 t=151s
[07:08:30] it=89598 colorings=56800 lazy-girth=49235 last: m=75 classes=8 cclen=73 t=152s
[07:08:31] it=89868 colorings=57000 lazy-girth=49328 last: m=70 classes=8 cclen=72 t=152s
[07:08:31] it=90129 colorings=57200 lazy-girth=49397 last: m=70 classes=9 cclen=77 t=152s
[07:08:32] it=90424 colorings=57400 lazy-girth=49534 last: m=70 classes=8 cclen=63 t=153s
[07:08:32] it=90737 colorings=57600 lazy-girth=49689 last: m=70 classes=8 cclen=77 t=153s
[07:08:33] it=91022 colorings=57800 lazy-girth=49809 last: m=70 classes=8 cclen=78 t=154s
[07:08:33] it=91307 colorings=58000 lazy-girth=49912 last: m=75 classes=9 cclen=73 t=154s
[07:08:34] it=91592 colorings=58200 lazy-girth=50023 last: m=75 classes=9 cclen=77 t=155s
[07:08:34] it=91893 colorings=58400 lazy-girth=50147 last: m=75 classes=9 cclen=66 t=155s
[07:08:35] it=92142 colorings=58600 lazy-girth=50212 last: m=75 classes=10 cclen=76 t=156s
[07:08:35] it=92414 colorings=58800 lazy-girth=50302 last: m=75 classes=9 cclen=64 t=156s
[07:08:36] it=92691 colorings=59000 lazy-girth=50412 last: m=65 classes=9 cclen=78 t=157s
[07:08:36] it=92971 colorings=59200 lazy-girth=50514 last: m=70 classes=8 cclen=78 t=157s
[07:08:36] it=93248 colorings=59400 lazy-girth=50603 last: m=75 classes=8 cclen=77 t=158s
[07:08:37] it=93550 colorings=59600 lazy-girth=50724 last: m=70 classes=9 cclen=75 t=158s
[07:08:37] it=93823 colorings=59800 lazy-girth=50818 last: m=70 classes=8 cclen=73 t=159s
[07:08:38] it=94106 colorings=60000 lazy-girth=50932 last: m=70 classes=8 cclen=74 t=159s
[07:08:38] it=94401 colorings=60200 lazy-girth=51047 last: m=75 classes=9 cclen=77 t=160s
[07:08:39] it=94701 colorings=60400 lazy-girth=51175 last: m=65 classes=7 cclen=77 t=160s
[07:08:39] it=94965 colorings=60600 lazy-girth=51255 last: m=75 classes=9 cclen=74 t=161s
[07:08:40] it=95250 colorings=60800 lazy-girth=51364 last: m=75 classes=9 cclen=74 t=161s
[07:08:40] it=95538 colorings=61000 lazy-girth=51465 last: m=75 classes=9 cclen=75 t=162s
[07:08:41] it=95804 colorings=61200 lazy-girth=51534 last: m=75 classes=10 cclen=67 t=162s
[07:08:41] it=96136 colorings=61400 lazy-girth=51704 last: m=80 classes=10 cclen=74 t=163s
[07:08:42] it=96450 colorings=61600 lazy-girth=51839 last: m=75 classes=8 cclen=79 t=163s
[07:08:43] it=96755 colorings=61800 lazy-girth=51959 last: m=70 classes=9 cclen=75 t=164s
[07:08:43] it=97085 colorings=62000 lazy-girth=52118 last: m=75 classes=8 cclen=77 t=165s
[07:08:44] it=97392 colorings=62200 lazy-girth=52257 last: m=80 classes=10 cclen=76 t=165s
[07:08:45] it=97674 colorings=62400 lazy-girth=52360 last: m=70 classes=9 cclen=69 t=166s
[07:08:45] it=97995 colorings=62600 lazy-girth=52513 last: m=80 classes=10 cclen=73 t=166s
[07:08:49] it=98271 colorings=62800 lazy-girth=52598 last: m=75 classes=9 cclen=74 t=170s
[07:08:49] it=98599 colorings=63000 lazy-girth=52762 last: m=70 classes=8 cclen=79 t=170s
[07:08:50] it=98946 colorings=63200 lazy-girth=52950 last: m=75 classes=9 cclen=75 t=171s
[07:08:51] it=99257 colorings=63400 lazy-girth=53087 last: m=80 classes=10 cclen=71 t=172s
[07:08:51] it=99547 colorings=63600 lazy-girth=53190 last: m=70 classes=9 cclen=71 t=172s
[07:08:51] it=99808 colorings=63800 lazy-girth=53263 last: m=70 classes=9 cclen=75 t=173s
[07:08:52] it=100062 colorings=64000 lazy-girth=53336 last: m=75 classes=9 cclen=70 t=173s
[07:08:52] it=100305 colorings=64200 lazy-girth=53391 last: m=75 classes=10 cclen=68 t=174s
[07:08:53] it=100537 colorings=64400 lazy-girth=53427 last: m=75 classes=9 cclen=79 t=174s
[07:08:53] it=100802 colorings=64600 lazy-girth=53525 last: m=70 classes=9 cclen=73 t=175s
[07:08:54] it=101070 colorings=64800 lazy-girth=53608 last: m=75 classes=9 cclen=75 t=175s
[07:08:55] it=101345 colorings=65000 lazy-girth=53708 last: m=70 classes=9 cclen=78 t=176s
[07:08:55] it=101586 colorings=65200 lazy-girth=53759 last: m=75 classes=9 cclen=69 t=176s
[07:08:55] it=101826 colorings=65400 lazy-girth=53808 last: m=70 classes=9 cclen=65 t=177s
[07:08:56] it=102094 colorings=65600 lazy-girth=53889 last: m=75 classes=8 cclen=75 t=177s
[07:08:57] it=102387 colorings=65800 lazy-girth=54011 last: m=75 classes=9 cclen=64 t=178s
[07:08:57] it=102679 colorings=66000 lazy-girth=54122 last: m=70 classes=8 cclen=78 t=178s
[07:08:58] it=103012 colorings=66200 lazy-girth=54278 last: m=70 classes=8 cclen=76 t=179s
[07:08:58] it=103268 colorings=66400 lazy-girth=54341 last: m=80 classes=10 cclen=66 t=180s
[07:08:59] it=103498 colorings=66600 lazy-girth=54376 last: m=75 classes=9 cclen=74 t=180s
[07:09:00] it=103776 colorings=66800 lazy-girth=54462 last: m=75 classes=8 cclen=75 t=181s
[07:09:00] it=104030 colorings=67000 lazy-girth=54520 last: m=65 classes=8 cclen=74 t=182s
[07:09:01] it=104241 colorings=67200 lazy-girth=54532 last: m=70 classes=9 cclen=76 t=182s
[07:09:01] it=104446 colorings=67400 lazy-girth=54538 last: m=75 classes=9 cclen=61 t=182s
[07:09:02] it=104664 colorings=67600 lazy-girth=54560 last: m=70 classes=9 cclen=78 t=183s
[07:09:02] it=104869 colorings=67800 lazy-girth=54566 last: m=70 classes=9 cclen=75 t=184s
[07:09:03] it=105146 colorings=68000 lazy-girth=54716 last: m=75 classes=9 cclen=76 t=184s
[07:09:03] it=105446 colorings=68200 lazy-girth=54839 last: m=75 classes=9 cclen=74 t=185s
[07:09:04] it=105712 colorings=68400 lazy-girth=54924 last: m=70 classes=8 cclen=60 t=185s
[07:09:04] it=105991 colorings=68600 lazy-girth=55031 last: m=75 classes=9 cclen=67 t=186s
[07:09:05] it=106263 colorings=68800 lazy-girth=55133 last: m=70 classes=9 cclen=76 t=186s
[07:09:06] it=106609 colorings=69000 lazy-girth=55327 last: m=75 classes=10 cclen=65 t=187s
[07:09:06] it=106897 colorings=69200 lazy-girth=55434 last: m=75 classes=10 cclen=64 t=187s
[07:09:07] it=107245 colorings=69400 lazy-girth=55626 last: m=70 classes=9 cclen=76 t=188s
[07:09:07] it=107518 colorings=69600 lazy-girth=55722 last: m=70 classes=9 cclen=74 t=189s
[07:09:08] it=107774 colorings=69800 lazy-girth=55783 last: m=70 classes=9 cclen=76 t=189s
[07:09:08] it=108026 colorings=70000 lazy-girth=55841 last: m=70 classes=9 cclen=72 t=190s
[07:09:09] it=108297 colorings=70200 lazy-girth=55915 last: m=75 classes=10 cclen=71 t=190s
[07:09:10] it=108654 colorings=70400 lazy-girth=56135 last: m=75 classes=10 cclen=73 t=191s
[07:09:10] it=108968 colorings=70600 lazy-girth=56287 last: m=75 classes=9 cclen=76 t=192s
[07:09:11] it=109315 colorings=70800 lazy-girth=56480 last: m=70 classes=8 cclen=78 t=192s
[07:09:12] it=109604 colorings=71000 lazy-girth=56589 last: m=75 classes=9 cclen=76 t=193s
[07:09:12] it=109955 colorings=71200 lazy-girth=56816 last: m=75 classes=9 cclen=76 t=194s
[07:09:13] it=110244 colorings=71400 lazy-girth=56929 last: m=75 classes=9 cclen=76 t=194s
[07:09:14] it=110494 colorings=71600 lazy-girth=56991 last: m=70 classes=8 cclen=71 t=195s
[07:09:14] it=110768 colorings=71800 lazy-girth=57077 last: m=70 classes=9 cclen=71 t=195s
[07:09:15] it=111024 colorings=72000 lazy-girth=57144 last: m=70 classes=9 cclen=73 t=196s
[07:09:15] it=111283 colorings=72200 lazy-girth=57213 last: m=70 classes=9 cclen=66 t=196s
[07:09:16] it=111519 colorings=72400 lazy-girth=57253 last: m=70 classes=8 cclen=69 t=197s
[07:09:16] it=111760 colorings=72600 lazy-girth=57299 last: m=70 classes=8 cclen=75 t=197s
[07:09:17] it=112029 colorings=72800 lazy-girth=57390 last: m=75 classes=9 cclen=75 t=198s
[07:09:17] it=112336 colorings=73000 lazy-girth=57527 last: m=75 classes=9 cclen=69 t=199s
[07:09:18] it=112591 colorings=73200 lazy-girth=57589 last: m=70 classes=9 cclen=68 t=199s
[07:09:18] it=112812 colorings=73400 lazy-girth=57611 last: m=70 classes=9 cclen=75 t=200s
[07:09:19] it=113049 colorings=73600 lazy-girth=57649 last: m=75 classes=9 cclen=75 t=200s
[07:09:20] it=113281 colorings=73800 lazy-girth=57683 last: m=80 classes=10 cclen=74 t=201s
[07:09:20] it=113552 colorings=74000 lazy-girth=57766 last: m=80 classes=10 cclen=77 t=201s
[07:09:21] it=113814 colorings=74200 lazy-girth=57855 last: m=65 classes=9 cclen=72 t=202s
[07:09:21] it=114078 colorings=74400 lazy-girth=57943 last: m=70 classes=8 cclen=76 t=203s
[07:09:22] it=114359 colorings=74600 lazy-girth=58044 last: m=75 classes=9 cclen=71 t=203s
[07:09:23] it=114650 colorings=74800 lazy-girth=58166 last: m=80 classes=10 cclen=74 t=204s
[07:09:23] it=114896 colorings=75000 lazy-girth=58220 last: m=75 classes=9 cclen=74 t=205s
[07:09:24] it=115117 colorings=75200 lazy-girth=58242 last: m=70 classes=9 cclen=77 t=205s
[07:09:24] it=115383 colorings=75400 lazy-girth=58330 last: m=75 classes=9 cclen=76 t=206s
[07:09:25] it=115676 colorings=75600 lazy-girth=58442 last: m=75 classes=9 cclen=78 t=206s
[07:09:26] it=115908 colorings=75800 lazy-girth=58479 last: m=75 classes=9 cclen=57 t=207s
[07:09:26] it=116162 colorings=76000 lazy-girth=58548 last: m=75 classes=10 cclen=60 t=208s
[07:09:27] it=116411 colorings=76200 lazy-girth=58610 last: m=75 classes=9 cclen=62 t=208s
[07:09:28] it=116731 colorings=76400 lazy-girth=58779 last: m=75 classes=9 cclen=74 t=209s
[07:09:28] it=117046 colorings=76600 lazy-girth=58923 last: m=75 classes=9 cclen=77 t=210s
[07:09:29] it=117353 colorings=76800 lazy-girth=59049 last: m=70 classes=9 cclen=78 t=210s
[07:09:30] it=117636 colorings=77000 lazy-girth=59148 last: m=70 classes=8 cclen=75 t=211s
[07:09:30] it=117870 colorings=77200 lazy-girth=59185 last: m=75 classes=10 cclen=76 t=211s
[07:09:31] it=118140 colorings=77400 lazy-girth=59270 last: m=80 classes=10 cclen=74 t=212s
[07:09:31] it=118452 colorings=77600 lazy-girth=59441 last: m=70 classes=9 cclen=76 t=212s
[07:09:32] it=118709 colorings=77800 lazy-girth=59519 last: m=70 classes=8 cclen=79 t=213s
[07:09:32] it=118943 colorings=78000 lazy-girth=59561 last: m=80 classes=10 cclen=74 t=214s
[07:09:33] it=119204 colorings=78200 lazy-girth=59634 last: m=70 classes=8 cclen=61 t=214s
[07:09:33] it=119437 colorings=78400 lazy-girth=59671 last: m=70 classes=9 cclen=74 t=215s
[07:09:34] it=119696 colorings=78600 lazy-girth=59739 last: m=75 classes=10 cclen=73 t=215s
[07:09:34] it=119965 colorings=78800 lazy-girth=59818 last: m=70 classes=9 cclen=69 t=216s
[07:09:35] it=120203 colorings=79000 lazy-girth=59860 last: m=75 classes=9 cclen=74 t=216s
[07:09:35] it=120441 colorings=79200 lazy-girth=59903 last: m=75 classes=9 cclen=68 t=217s
[07:09:36] it=120678 colorings=79400 lazy-girth=59944 last: m=70 classes=9 cclen=73 t=217s
[07:09:36] it=120914 colorings=79600 lazy-girth=59982 last: m=70 classes=9 cclen=77 t=218s
[07:09:37] it=121178 colorings=79800 lazy-girth=60066 last: m=75 classes=10 cclen=66 t=218s
[07:09:38] it=121466 colorings=80000 lazy-girth=60162 last: m=70 classes=9 cclen=75 t=219s
[07:09:38] it=121762 colorings=80200 lazy-girth=60279 last: m=75 classes=8 cclen=64 t=220s
[07:09:39] it=122029 colorings=80400 lazy-girth=60367 last: m=70 classes=8 cclen=75 t=220s
[07:09:40] it=122354 colorings=80600 lazy-girth=60534 last: m=75 classes=10 cclen=74 t=221s
[07:09:40] it=122628 colorings=80800 lazy-girth=60631 last: m=70 classes=9 cclen=70 t=222s
[07:09:41] it=122893 colorings=81000 lazy-girth=60706 last: m=70 classes=9 cclen=74 t=222s
[07:09:41] it=123141 colorings=81200 lazy-girth=60774 last: m=75 classes=9 cclen=77 t=223s
[07:09:42] it=123430 colorings=81400 lazy-girth=60902 last: m=80 classes=10 cclen=75 t=223s
[07:09:43] it=123677 colorings=81600 lazy-girth=60962 last: m=70 classes=9 cclen=76 t=224s
[07:09:43] it=123948 colorings=81800 lazy-girth=61038 last: m=75 classes=10 cclen=71 t=224s
[07:09:44] it=124196 colorings=82000 lazy-girth=61091 last: m=70 classes=9 cclen=73 t=225s
[07:09:45] it=124487 colorings=82200 lazy-girth=61214 last: m=70 classes=9 cclen=77 t=226s
[07:09:45] it=124743 colorings=82400 lazy-girth=61280 last: m=65 classes=9 cclen=75 t=226s
[07:09:46] it=124972 colorings=82600 lazy-girth=61311 last: m=75 classes=9 cclen=75 t=227s
[07:09:46] it=125290 colorings=82800 lazy-girth=61454 last: m=70 classes=9 cclen=71 t=228s
[07:09:47] it=125543 colorings=83000 lazy-girth=61511 last: m=70 classes=9 cclen=70 t=228s
[07:09:48] it=125830 colorings=83200 lazy-girth=61639 last: m=70 classes=9 cclen=74 t=229s
[07:09:48] it=126150 colorings=83400 lazy-girth=61803 last: m=70 classes=8 cclen=76 t=230s
[07:09:49] it=126462 colorings=83600 lazy-girth=61951 last: m=70 classes=8 cclen=76 t=231s
[07:09:50] it=126763 colorings=83800 lazy-girth=62072 last: m=75 classes=8 cclen=54 t=231s
[07:09:51] it=127008 colorings=84000 lazy-girth=62129 last: m=75 classes=9 cclen=78 t=232s
[07:09:51] it=127239 colorings=84200 lazy-girth=62165 last: m=70 classes=8 cclen=60 t=232s
[07:09:52] it=127497 colorings=84400 lazy-girth=62229 last: m=75 classes=9 cclen=74 t=233s
[07:09:52] it=127723 colorings=84600 lazy-girth=62257 last: m=70 classes=9 cclen=72 t=233s
[07:09:52] it=127983 colorings=84800 lazy-girth=62328 last: m=70 classes=8 cclen=55 t=234s
[07:09:53] it=128225 colorings=85000 lazy-girth=62385 last: m=75 classes=8 cclen=79 t=234s
[07:09:54] it=128483 colorings=85200 lazy-girth=62462 last: m=80 classes=10 cclen=60 t=235s
[07:09:54] it=128734 colorings=85400 lazy-girth=62537 last: m=70 classes=9 cclen=72 t=235s
[07:09:55] it=129021 colorings=85600 lazy-girth=62654 last: m=80 classes=10 cclen=65 t=236s
[07:09:55] it=129301 colorings=85800 lazy-girth=62760 last: m=70 classes=9 cclen=79 t=237s
[07:09:56] it=129546 colorings=86000 lazy-girth=62809 last: m=75 classes=9 cclen=76 t=237s
[07:09:56] it=129808 colorings=86200 lazy-girth=62886 last: m=75 classes=9 cclen=73 t=238s
[07:09:57] it=130088 colorings=86400 lazy-girth=62988 last: m=70 classes=9 cclen=75 t=238s
[07:09:57] it=130332 colorings=86600 lazy-girth=63042 last: m=75 classes=9 cclen=65 t=239s
[07:09:58] it=130589 colorings=86800 lazy-girth=63115 last: m=70 classes=9 cclen=77 t=239s
[07:09:58] it=130847 colorings=87000 lazy-girth=63194 last: m=75 classes=10 cclen=72 t=240s
[07:09:59] it=131133 colorings=87200 lazy-girth=63305 last: m=70 classes=9 cclen=68 t=240s
[07:09:59] it=131371 colorings=87400 lazy-girth=63352 last: m=70 classes=9 cclen=76 t=241s
[07:10:00] it=131633 colorings=87600 lazy-girth=63424 last: m=70 classes=8 cclen=67 t=241s
[07:10:01] it=131893 colorings=87800 lazy-girth=63498 last: m=70 classes=8 cclen=77 t=242s
[07:10:01] it=132202 colorings=88000 lazy-girth=63660 last: m=70 classes=9 cclen=74 t=243s
[07:10:02] it=132474 colorings=88200 lazy-girth=63751 last: m=80 classes=10 cclen=76 t=243s
[07:10:03] it=132733 colorings=88400 lazy-girth=63821 last: m=75 classes=9 cclen=76 t=244s
[07:10:03] it=132958 colorings=88600 lazy-girth=63851 last: m=75 classes=10 cclen=74 t=244s
[07:10:04] it=133183 colorings=88800 lazy-girth=63879 last: m=70 classes=9 cclen=71 t=245s
[07:10:04] it=133435 colorings=89000 lazy-girth=63947 last: m=80 classes=10 cclen=76 t=245s
[07:10:05] it=133650 colorings=89200 lazy-girth=63972 last: m=70 classes=9 cclen=77 t=246s
[07:10:09] it=133884 colorings=89400 lazy-girth=64025 last: m=65 classes=9 cclen=73 t=251s
[07:10:10] it=134119 colorings=89600 lazy-girth=64069 last: m=70 classes=9 cclen=79 t=251s
[07:10:10] it=134361 colorings=89800 lazy-girth=64117 last: m=75 classes=10 cclen=70 t=252s
[07:10:11] it=134585 colorings=90000 lazy-girth=64142 last: m=75 classes=9 cclen=74 t=252s
[07:10:11] it=134856 colorings=90200 lazy-girth=64230 last: m=75 classes=9 cclen=74 t=253s
[07:10:12] it=135081 colorings=90400 lazy-girth=64261 last: m=70 classes=8 cclen=76 t=253s
[07:10:12] it=135319 colorings=90600 lazy-girth=64312 last: m=70 classes=9 cclen=70 t=254s
[07:10:13] it=135547 colorings=90800 lazy-girth=64349 last: m=75 classes=10 cclen=59 t=254s
[07:10:13] it=135789 colorings=91000 lazy-girth=64398 last: m=70 classes=9 cclen=70 t=255s
[07:10:14] it=136016 colorings=91200 lazy-girth=64425 last: m=70 classes=9 cclen=57 t=255s
[07:10:15] it=136270 colorings=91400 lazy-girth=64491 last: m=70 classes=9 cclen=77 t=256s
[07:10:15] it=136485 colorings=91600 lazy-girth=64508 last: m=70 classes=9 cclen=77 t=256s
[07:10:16] it=136701 colorings=91800 lazy-girth=64529 last: m=70 classes=9 cclen=77 t=257s
[07:10:16] it=136906 colorings=92000 lazy-girth=64535 last: m=70 classes=9 cclen=77 t=257s
[07:10:17] it=137130 colorings=92200 lazy-girth=64566 last: m=70 classes=9 cclen=74 t=258s
[07:10:17] it=137361 colorings=92400 lazy-girth=64603 last: m=75 classes=10 cclen=73 t=258s
[07:10:18] it=137584 colorings=92600 lazy-girth=64632 last: m=70 classes=9 cclen=78 t=259s
[07:10:18] it=137813 colorings=92800 lazy-girth=64668 last: m=65 classes=9 cclen=77 t=260s
[07:10:19] it=138081 colorings=93000 lazy-girth=64790 last: m=75 classes=8 cclen=75 t=261s
[07:10:20] it=138401 colorings=93200 lazy-girth=64945 last: m=70 classes=9 cclen=77 t=261s
[07:10:21] it=138710 colorings=93400 lazy-girth=65090 last: m=70 classes=9 cclen=73 t=262s
[07:10:21] it=138997 colorings=93600 lazy-girth=65206 last: m=70 classes=8 cclen=73 t=263s
[07:10:22] it=139259 colorings=93800 lazy-girth=65275 last: m=70 classes=8 cclen=74 t=263s
[07:10:22] it=139529 colorings=94000 lazy-girth=65374 last: m=70 classes=8 cclen=78 t=264s
[07:10:23] it=139768 colorings=94200 lazy-girth=65422 last: m=70 classes=8 cclen=77 t=264s
[07:10:24] it=140035 colorings=94400 lazy-girth=65508 last: m=75 classes=9 cclen=76 t=265s
[07:10:24] it=140339 colorings=94600 lazy-girth=65641 last: m=75 classes=8 cclen=75 t=265s
[07:10:25] it=140610 colorings=94800 lazy-girth=65721 last: m=70 classes=8 cclen=72 t=266s
[07:10:25] it=140873 colorings=95000 lazy-girth=65800 last: m=70 classes=9 cclen=75 t=267s
[07:10:26] it=141159 colorings=95200 lazy-girth=65902 last: m=75 classes=9 cclen=77 t=267s
[07:10:26] it=141396 colorings=95400 lazy-girth=65950 last: m=65 classes=9 cclen=77 t=268s
[07:10:27] it=141638 colorings=95600 lazy-girth=65999 last: m=80 classes=10 cclen=72 t=268s
[07:10:28] it=141924 colorings=95800 lazy-girth=66098 last: m=70 classes=8 cclen=76 t=269s
[07:10:28] it=142172 colorings=96000 lazy-girth=66152 last: m=65 classes=9 cclen=72 t=269s
[07:10:29] it=142434 colorings=96200 lazy-girth=66225 last: m=80 classes=10 cclen=77 t=270s
[07:10:29] it=142677 colorings=96400 lazy-girth=66276 last: m=75 classes=9 cclen=73 t=271s
[07:10:30] it=142924 colorings=96600 lazy-girth=66330 last: m=70 classes=8 cclen=73 t=271s
[07:10:30] it=143178 colorings=96800 lazy-girth=66399 last: m=70 classes=9 cclen=77 t=272s
[07:10:31] it=143435 colorings=97000 lazy-girth=66465 last: m=70 classes=9 cclen=73 t=272s
[07:10:32] it=143674 colorings=97200 lazy-girth=66511 last: m=80 classes=10 cclen=62 t=273s
[07:10:32] it=143904 colorings=97400 lazy-girth=66547 last: m=70 classes=9 cclen=74 t=273s
[07:10:33] it=144167 colorings=97600 lazy-girth=66620 last: m=70 classes=9 cclen=72 t=274s
[07:10:33] it=144416 colorings=97800 lazy-girth=66677 last: m=75 classes=9 cclen=76 t=275s
[07:10:34] it=144669 colorings=98000 lazy-girth=66740 last: m=70 classes=9 cclen=75 t=275s
[07:10:35] it=144918 colorings=98200 lazy-girth=66798 last: m=70 classes=9 cclen=70 t=276s
[07:10:35] it=145145 colorings=98400 lazy-girth=66825 last: m=75 classes=9 cclen=72 t=277s
[07:10:36] it=145380 colorings=98600 lazy-girth=66871 last: m=75 classes=9 cclen=66 t=277s
[07:10:37] it=145656 colorings=98800 lazy-girth=66964 last: m=70 classes=9 cclen=76 t=278s
[07:10:37] it=145940 colorings=99000 lazy-girth=67082 last: m=70 classes=9 cclen=75 t=279s
[07:10:38] it=146210 colorings=99200 lazy-girth=67159 last: m=75 classes=9 cclen=66 t=279s
[07:10:38] it=146475 colorings=99400 lazy-girth=67239 last: m=75 classes=9 cclen=70 t=280s
[07:10:39] it=146746 colorings=99600 lazy-girth=67325 last: m=80 classes=10 cclen=70 t=280s
[07:10:40] it=147088 colorings=99800 lazy-girth=67509 last: m=75 classes=9 cclen=71 t=281s
[07:10:41] it=147386 colorings=100000 lazy-girth=67613 last: m=80 classes=10 cclen=72 t=282s
[07:10:41] it=147654 colorings=100200 lazy-girth=67683 last: m=70 classes=8 cclen=77 t=282s
[07:10:42] it=147927 colorings=100400 lazy-girth=67764 last: m=75 classes=9 cclen=54 t=283s
[07:10:43] it=148196 colorings=100600 lazy-girth=67850 last: m=70 classes=9 cclen=70 t=284s
[07:10:43] it=148436 colorings=100800 lazy-girth=67892 last: m=70 classes=9 cclen=77 t=284s
[07:10:44] it=148689 colorings=101000 lazy-girth=67954 last: m=70 classes=9 cclen=74 t=285s
[07:10:44] it=148939 colorings=101200 lazy-girth=68010 last: m=70 classes=9 cclen=77 t=286s
[07:10:45] it=149185 colorings=101400 lazy-girth=68066 last: m=80 classes=10 cclen=67 t=286s
[07:10:46] it=149425 colorings=101600 lazy-girth=68109 last: m=75 classes=10 cclen=74 t=287s
[07:10:46] it=149677 colorings=101800 lazy-girth=68167 last: m=75 classes=10 cclen=69 t=288s
[07:10:47] it=149911 colorings=102000 lazy-girth=68202 last: m=80 classes=10 cclen=64 t=288s
[07:10:48] it=150151 colorings=102200 lazy-girth=68248 last: m=75 classes=10 cclen=77 t=289s
[07:10:48] it=150413 colorings=102400 lazy-girth=68320 last: m=65 classes=8 cclen=73 t=289s
[07:10:49] it=150647 colorings=102600 lazy-girth=68357 last: m=70 classes=9 cclen=69 t=290s
[07:10:49] it=150879 colorings=102800 lazy-girth=68390 last: m=70 classes=9 cclen=75 t=291s
[07:10:50] it=151126 colorings=103000 lazy-girth=68444 last: m=70 classes=8 cclen=75 t=291s
[07:10:51] it=151421 colorings=103200 lazy-girth=68561 last: m=70 classes=8 cclen=75 t=292s
[07:10:51] it=151654 colorings=103400 lazy-girth=68597 last: m=70 classes=9 cclen=68 t=293s
[07:10:52] it=151881 colorings=103600 lazy-girth=68634 last: m=70 classes=8 cclen=64 t=293s
[07:10:52] it=152144 colorings=103800 lazy-girth=68714 last: m=70 classes=9 cclen=75 t=294s
[07:10:53] it=152388 colorings=104000 lazy-girth=68772 last: m=70 classes=9 cclen=75 t=294s
[07:10:54] it=152633 colorings=104200 lazy-girth=68839 last: m=80 classes=10 cclen=71 t=295s
[07:10:54] it=152938 colorings=104400 lazy-girth=68968 last: m=75 classes=9 cclen=77 t=296s
[07:10:55] it=153183 colorings=104600 lazy-girth=69032 last: m=70 classes=9 cclen=76 t=296s
[07:10:56] it=153417 colorings=104800 lazy-girth=69080 last: m=70 classes=9 cclen=74 t=297s
[07:10:56] it=153669 colorings=105000 lazy-girth=69149 last: m=75 classes=9 cclen=75 t=298s
[07:10:57] it=153920 colorings=105200 lazy-girth=69205 last: m=70 classes=9 cclen=79 t=298s
[07:10:58] it=154164 colorings=105400 lazy-girth=69262 last: m=80 classes=10 cclen=73 t=299s
[07:10:58] it=154415 colorings=105600 lazy-girth=69324 last: m=75 classes=9 cclen=75 t=299s
[07:10:59] it=154656 colorings=105800 lazy-girth=69369 last: m=70 classes=8 cclen=77 t=300s
[07:10:59] it=154890 colorings=106000 lazy-girth=69405 last: m=70 classes=9 cclen=75 t=300s
[07:11:00] it=155141 colorings=106200 lazy-girth=69473 last: m=70 classes=8 cclen=76 t=301s
[07:11:01] it=155423 colorings=106400 lazy-girth=69579 last: m=70 classes=9 cclen=74 t=302s
[07:11:01] it=155643 colorings=106600 lazy-girth=69601 last: m=75 classes=9 cclen=75 t=303s
[07:11:02] it=155872 colorings=106800 lazy-girth=69631 last: m=70 classes=8 cclen=72 t=303s
[07:11:02] it=156090 colorings=107000 lazy-girth=69652 last: m=75 classes=8 cclen=76 t=304s
[07:11:03] it=156316 colorings=107200 lazy-girth=69685 last: m=75 classes=10 cclen=74 t=304s
[07:11:03] it=156546 colorings=107400 lazy-girth=69720 last: m=70 classes=9 cclen=71 t=305s
[07:11:04] it=156771 colorings=107600 lazy-girth=69747 last: m=75 classes=8 cclen=73 t=305s
[07:11:05] it=157012 colorings=107800 lazy-girth=69792 last: m=70 classes=9 cclen=72 t=306s
[07:11:05] it=157257 colorings=108000 lazy-girth=69843 last: m=75 classes=9 cclen=67 t=306s
[07:11:06] it=157470 colorings=108200 lazy-girth=69856 last: m=70 classes=9 cclen=78 t=307s
[07:11:06] it=157693 colorings=108400 lazy-girth=69885 last: m=70 classes=9 cclen=72 t=308s
[07:11:07] it=157923 colorings=108600 lazy-girth=69923 last: m=70 classes=9 cclen=76 t=308s
[07:11:07] it=158168 colorings=108800 lazy-girth=69980 last: m=75 classes=9 cclen=75 t=309s
[07:11:08] it=158389 colorings=109000 lazy-girth=70003 last: m=70 classes=9 cclen=72 t=309s
[07:11:09] it=158606 colorings=109200 lazy-girth=70022 last: m=75 classes=9 cclen=65 t=310s
[07:11:09] it=158822 colorings=109400 lazy-girth=70044 last: m=75 classes=9 cclen=64 t=310s
[07:11:10] it=159053 colorings=109600 lazy-girth=70079 last: m=70 classes=9 cclen=74 t=311s
[07:11:10] it=159266 colorings=109800 lazy-girth=70096 last: m=75 classes=9 cclen=71 t=311s
[07:11:11] it=159525 colorings=110000 lazy-girth=70172 last: m=80 classes=10 cclen=71 t=312s
[07:11:12] it=159785 colorings=110200 lazy-girth=70253 last: m=80 classes=10 cclen=60 t=313s
[07:11:12] it=160023 colorings=110400 lazy-girth=70298 last: m=70 classes=9 cclen=76 t=314s
[07:11:13] it=160282 colorings=110600 lazy-girth=70359 last: m=80 classes=10 cclen=76 t=314s
[07:11:14] it=160603 colorings=110800 lazy-girth=70508 last: m=70 classes=9 cclen=75 t=315s
[07:11:15] it=160870 colorings=111000 lazy-girth=70582 last: m=75 classes=10 cclen=70 t=316s
[07:11:15] it=161104 colorings=111200 lazy-girth=70616 last: m=70 classes=9 cclen=69 t=317s
[07:11:16] it=161337 colorings=111400 lazy-girth=70651 last: m=70 classes=8 cclen=77 t=317s
[07:11:17] it=161597 colorings=111600 lazy-girth=70723 last: m=75 classes=9 cclen=68 t=318s
[07:11:18] it=161877 colorings=111800 lazy-girth=70824 last: m=70 classes=9 cclen=73 t=319s
[07:11:19] it=162158 colorings=112000 lazy-girth=70919 last: m=70 classes=9 cclen=75 t=320s
[07:11:19] it=162432 colorings=112200 lazy-girth=71002 last: m=80 classes=10 cclen=76 t=321s
[07:11:20] it=162656 colorings=112400 lazy-girth=71026 last: m=65 classes=8 cclen=78 t=321s
[07:11:20] it=162876 colorings=112600 lazy-girth=71051 last: m=70 classes=9 cclen=70 t=322s
[07:11:21] it=163098 colorings=112800 lazy-girth=71073 last: m=80 classes=10 cclen=74 t=322s
[07:11:22] it=163374 colorings=113000 lazy-girth=71181 last: m=70 classes=8 cclen=79 t=323s
[07:11:23] it=163783 colorings=113200 lazy-girth=71475 last: m=70 classes=8 cclen=57 t=324s
[07:11:24] it=164127 colorings=113400 lazy-girth=71669 last: m=80 classes=10 cclen=76 t=325s
[07:11:25] it=164364 colorings=113600 lazy-girth=71721 last: m=70 classes=8 cclen=66 t=326s
[07:11:25] it=164595 colorings=113800 lazy-girth=71754 last: m=70 classes=9 cclen=78 t=327s
[07:11:26] it=164832 colorings=114000 lazy-girth=71795 last: m=75 classes=8 cclen=78 t=327s
[07:11:26] it=165049 colorings=114200 lazy-girth=71815 last: m=70 classes=8 cclen=73 t=328s
[07:11:27] it=165285 colorings=114400 lazy-girth=71859 last: m=70 classes=9 cclen=73 t=328s
[07:11:28] it=165517 colorings=114600 lazy-girth=71898 last: m=75 classes=9 cclen=76 t=329s
[07:11:28] it=165763 colorings=114800 lazy-girth=71951 last: m=65 classes=9 cclen=76 t=330s
[07:11:29] it=165985 colorings=115000 lazy-girth=71977 last: m=70 classes=8 cclen=71 t=330s
[07:11:30] it=166222 colorings=115200 lazy-girth=72028 last: m=75 classes=9 cclen=66 t=331s
[07:11:30] it=166451 colorings=115400 lazy-girth=72064 last: m=70 classes=9 cclen=79 t=332s
[07:11:37] it=166663 colorings=115600 lazy-girth=72076 last: m=70 classes=9 cclen=70 t=338s
[07:11:37] it=166897 colorings=115800 lazy-girth=72116 last: m=70 classes=9 cclen=69 t=339s
[07:11:38] it=167115 colorings=116000 lazy-girth=72135 last: m=70 classes=9 cclen=72 t=339s
[07:11:38] it=167329 colorings=116200 lazy-girth=72152 last: m=70 classes=9 cclen=75 t=340s
[07:11:39] it=167539 colorings=116400 lazy-girth=72165 last: m=70 classes=9 cclen=71 t=340s
[07:11:40] it=167754 colorings=116600 lazy-girth=72181 last: m=70 classes=9 cclen=78 t=341s
[07:11:40] it=168045 colorings=116800 lazy-girth=72354 last: m=70 classes=8 cclen=74 t=342s
[07:11:41] it=168361 colorings=117000 lazy-girth=72532 last: m=70 classes=10 cclen=54 t=342s
[07:11:41] it=168725 colorings=117200 lazy-girth=72845 last: m=70 classes=8 cclen=78 t=343s
[07:11:42] it=169073 colorings=117400 lazy-girth=73076 last: m=80 classes=10 cclen=60 t=343s
[07:11:42] it=169365 colorings=117600 lazy-girth=73201 last: m=70 classes=9 cclen=65 t=344s
[07:11:43] it=169718 colorings=117800 lazy-girth=73407 last: m=75 classes=9 cclen=74 t=344s
[07:11:44] it=170050 colorings=118000 lazy-girth=73614 last: m=70 classes=8 cclen=67 t=345s
[07:11:44] it=170355 colorings=118200 lazy-girth=73744 last: m=70 classes=9 cclen=68 t=345s
[07:11:45] it=170676 colorings=118400 lazy-girth=73918 last: m=75 classes=9 cclen=66 t=346s
[07:11:45] it=170966 colorings=118600 lazy-girth=74036 last: m=70 classes=10 cclen=71 t=346s
[07:11:46] it=171254 colorings=118800 lazy-girth=74163 last: m=75 classes=8 cclen=75 t=347s
[07:11:46] it=171531 colorings=119000 lazy-girth=74285 last: m=75 classes=9 cclen=76 t=348s
[07:11:47] it=171850 colorings=119200 lazy-girth=74465 last: m=75 classes=9 cclen=74 t=348s
[07:11:47] it=172224 colorings=119400 lazy-girth=74758 last: m=70 classes=8 cclen=77 t=349s
[07:11:48] it=172556 colorings=119600 lazy-girth=74941 last: m=70 classes=9 cclen=78 t=349s
[07:11:49] it=172896 colorings=119800 lazy-girth=75167 last: m=70 classes=8 cclen=74 t=350s
[07:11:49] it=173180 colorings=120000 lazy-girth=75281 last: m=70 classes=9 cclen=69 t=350s
[07:11:50] it=173484 colorings=120200 lazy-girth=75409 last: m=70 classes=9 cclen=66 t=351s
[07:11:50] it=173774 colorings=120400 lazy-girth=75526 last: m=75 classes=9 cclen=78 t=351s
[07:11:51] it=174086 colorings=120600 lazy-girth=75713 last: m=70 classes=9 cclen=78 t=352s
[07:11:52] it=174403 colorings=120800 lazy-girth=75896 last: m=75 classes=9 cclen=67 t=353s
[07:11:52] it=174703 colorings=121000 lazy-girth=76050 last: m=70 classes=9 cclen=72 t=353s
[07:11:53] it=175016 colorings=121200 lazy-girth=76257 last: m=70 classes=8 cclen=80 t=354s
[07:11:53] it=175303 colorings=121400 lazy-girth=76379 last: m=70 classes=9 cclen=61 t=354s
[07:11:54] it=175613 colorings=121600 lazy-girth=76558 last: m=70 classes=8 cclen=78 t=355s
[07:11:54] it=175905 colorings=121800 lazy-girth=76706 last: m=70 classes=9 cclen=78 t=356s
[07:11:55] it=176186 colorings=122000 lazy-girth=76838 last: m=70 classes=9 cclen=76 t=356s
[07:11:55] it=176494 colorings=122200 lazy-girth=77016 last: m=75 classes=10 cclen=75 t=357s
[07:11:56] it=176798 colorings=122400 lazy-girth=77175 last: m=75 classes=9 cclen=75 t=357s
[07:11:57] it=177101 colorings=122600 lazy-girth=77325 last: m=80 classes=10 cclen=73 t=358s
[07:11:57] it=177378 colorings=122800 lazy-girth=77444 last: m=70 classes=9 cclen=72 t=359s
[07:11:58] it=177697 colorings=123000 lazy-girth=77611 last: m=75 classes=10 cclen=65 t=359s
[07:11:58] it=177971 colorings=123200 lazy-girth=77699 last: m=75 classes=10 cclen=77 t=360s
[07:11:59] it=178245 colorings=123400 lazy-girth=77798 last: m=75 classes=10 cclen=74 t=360s
[07:11:59] it=178511 colorings=123600 lazy-girth=77886 last: m=85 classes=11 cclen=71 t=361s
[07:12:00] it=178789 colorings=123800 lazy-girth=77986 last: m=70 classes=9 cclen=78 t=361s
[07:12:00] it=179057 colorings=124000 lazy-girth=78113 last: m=70 classes=9 cclen=73 t=362s
[07:12:01] it=179350 colorings=124200 lazy-girth=78272 last: m=70 classes=9 cclen=65 t=362s
[07:12:02] it=179642 colorings=124400 lazy-girth=78400 last: m=70 classes=9 cclen=74 t=363s
[07:12:02] it=179925 colorings=124600 lazy-girth=78527 last: m=65 classes=8 cclen=74 t=364s
[07:12:03] it=180167 colorings=124800 lazy-girth=78570 last: m=70 classes=9 cclen=73 t=364s
[07:12:03] it=180424 colorings=125000 lazy-girth=78642 last: m=80 classes=10 cclen=66 t=364s
[07:12:04] it=180700 colorings=125200 lazy-girth=78733 last: m=70 classes=9 cclen=73 t=365s
[07:12:04] it=180958 colorings=125400 lazy-girth=78803 last: m=70 classes=9 cclen=76 t=366s
[07:12:05] it=181229 colorings=125600 lazy-girth=78895 last: m=70 classes=9 cclen=76 t=366s
[07:12:05] it=181485 colorings=125800 lazy-girth=78969 last: m=70 classes=8 cclen=77 t=366s
[07:12:06] it=181739 colorings=126000 lazy-girth=79035 last: m=65 classes=8 cclen=77 t=367s
[07:12:06] it=181994 colorings=126200 lazy-girth=79095 last: m=70 classes=9 cclen=76 t=368s
[07:12:07] it=182244 colorings=126400 lazy-girth=79151 last: m=65 classes=9 cclen=75 t=368s
[07:12:07] it=182490 colorings=126600 lazy-girth=79199 last: m=70 classes=8 cclen=78 t=368s
[07:12:08] it=182739 colorings=126800 lazy-girth=79262 last: m=70 classes=9 cclen=72 t=369s
[07:12:08] it=182992 colorings=127000 lazy-girth=79324 last: m=70 classes=9 cclen=52 t=370s
[07:12:09] it=183228 colorings=127200 lazy-girth=79371 last: m=75 classes=10 cclen=77 t=370s
[07:12:09] it=183483 colorings=127400 lazy-girth=79445 last: m=70 classes=9 cclen=77 t=371s
[07:12:10] it=183721 colorings=127600 lazy-girth=79495 last: m=70 classes=8 cclen=69 t=371s
[07:12:10] it=183975 colorings=127800 lazy-girth=79564 last: m=70 classes=9 cclen=76 t=371s
[07:12:11] it=184214 colorings=128000 lazy-girth=79619 last: m=75 classes=10 cclen=76 t=372s
[07:12:11] it=184485 colorings=128200 lazy-girth=79710 last: m=70 classes=8 cclen=73 t=372s
[07:12:12] it=184781 colorings=128400 lazy-girth=79832 last: m=75 classes=9 cclen=75 t=373s
[07:12:12] it=185036 colorings=128600 lazy-girth=79897 last: m=75 classes=10 cclen=70 t=373s
[07:12:13] it=185287 colorings=128800 lazy-girth=79952 last: m=70 classes=9 cclen=70 t=374s
[07:12:13] it=185519 colorings=129000 lazy-girth=79987 last: m=70 classes=9 cclen=68 t=374s
[07:12:14] it=185766 colorings=129200 lazy-girth=80043 last: m=70 classes=8 cclen=72 t=375s
[07:12:14] it=185996 colorings=129400 lazy-girth=80082 last: m=75 classes=9 cclen=75 t=376s
[07:12:15] it=186233 colorings=129600 lazy-girth=80124 last: m=70 classes=8 cclen=73 t=376s
[07:12:15] it=186479 colorings=129800 lazy-girth=80186 last: m=70 classes=8 cclen=75 t=377s
[07:12:16] it=186755 colorings=130000 lazy-girth=80278 last: m=75 classes=10 cclen=71 t=377s
[07:12:16] it=187025 colorings=130200 lazy-girth=80362 last: m=75 classes=9 cclen=61 t=378s
[07:12:17] it=187277 colorings=130400 lazy-girth=80428 last: m=75 classes=10 cclen=72 t=378s
[07:12:17] it=187525 colorings=130600 lazy-girth=80485 last: m=70 classes=9 cclen=76 t=379s
[07:12:18] it=187762 colorings=130800 lazy-girth=80533 last: m=70 classes=8 cclen=71 t=379s
[07:12:18] it=187985 colorings=131000 lazy-girth=80562 last: m=70 classes=9 cclen=74 t=380s
[07:12:19] it=188218 colorings=131200 lazy-girth=80602 last: m=70 classes=9 cclen=71 t=380s
[07:12:20] it=188451 colorings=131400 lazy-girth=80640 last: m=80 classes=10 cclen=73 t=381s
[07:12:20] it=188689 colorings=131600 lazy-girth=80685 last: m=75 classes=9 cclen=71 t=381s
[07:12:21] it=188953 colorings=131800 lazy-girth=80762 last: m=70 classes=9 cclen=75 t=382s
[07:12:21] it=189176 colorings=132000 lazy-girth=80785 last: m=70 classes=9 cclen=76 t=383s
[07:12:22] it=189410 colorings=132200 lazy-girth=80822 last: m=75 classes=9 cclen=68 t=383s
[07:12:22] it=189647 colorings=132400 lazy-girth=80865 last: m=70 classes=9 cclen=73 t=384s
[07:12:23] it=189881 colorings=132600 lazy-girth=80904 last: m=70 classes=8 cclen=71 t=384s
[07:12:24] it=190120 colorings=132800 lazy-girth=80953 last: m=80 classes=11 cclen=61 t=385s
[07:12:24] it=190344 colorings=133000 lazy-girth=80981 last: m=70 classes=9 cclen=54 t=386s
[07:12:25] it=190748 colorings=133200 lazy-girth=81298 last: m=70 classes=8 cclen=78 t=386s
[07:12:26] it=191116 colorings=133400 lazy-girth=81554 last: m=75 classes=10 cclen=76 t=387s
[07:12:27] it=191480 colorings=133600 lazy-girth=81827 last: m=80 classes=10 cclen=71 t=388s
[07:12:27] it=191787 colorings=133800 lazy-girth=81959 last: m=70 classes=9 cclen=74 t=389s
[07:12:28] it=192058 colorings=134000 lazy-girth=82036 last: m=70 classes=9 cclen=76 t=389s
[07:12:28] it=192332 colorings=134200 lazy-girth=82130 last: m=70 classes=9 cclen=69 t=390s
[07:12:29] it=192582 colorings=134400 lazy-girth=82192 last: m=70 classes=9 cclen=77 t=390s
[07:12:29] it=192839 colorings=134600 lazy-girth=82258 last: m=70 classes=9 cclen=77 t=390s
[07:12:30] it=193105 colorings=134800 lazy-girth=82342 last: m=75 classes=9 cclen=73 t=391s
[07:12:30] it=193367 colorings=135000 lazy-girth=82416 last: m=70 classes=9 cclen=74 t=392s
[07:12:31] it=193615 colorings=135200 lazy-girth=82470 last: m=70 classes=9 cclen=70 t=392s
[07:12:31] it=193852 colorings=135400 lazy-girth=82512 last: m=70 classes=9 cclen=71 t=392s
[07:12:32] it=194089 colorings=135600 lazy-girth=82551 last: m=70 classes=9 cclen=71 t=393s
[07:12:32] it=194335 colorings=135800 lazy-girth=82605 last: m=75 classes=9 cclen=63 t=394s
[07:12:33] it=194620 colorings=136000 lazy-girth=82738 last: m=80 classes=10 cclen=76 t=394s
[07:12:33] it=194865 colorings=136200 lazy-girth=82789 last: m=75 classes=9 cclen=76 t=395s
[07:12:34] it=195139 colorings=136400 lazy-girth=82902 last: m=75 classes=10 cclen=61 t=395s
[07:12:34] it=195412 colorings=136600 lazy-girth=82984 last: m=70 classes=8 cclen=75 t=396s
[07:12:35] it=195716 colorings=136800 lazy-girth=83106 last: m=70 classes=9 cclen=75 t=396s
[07:12:35] it=195978 colorings=137000 lazy-girth=83177 last: m=70 classes=9 cclen=74 t=396s
[07:12:36] it=196218 colorings=137200 lazy-girth=83227 last: m=75 classes=8 cclen=69 t=397s
[07:12:36] it=196487 colorings=137400 lazy-girth=83324 last: m=70 classes=9 cclen=75 t=398s
[07:12:37] it=196760 colorings=137600 lazy-girth=83408 last: m=70 classes=8 cclen=74 t=398s
[07:12:37] it=197031 colorings=137800 lazy-girth=83481 last: m=70 classes=9 cclen=76 t=399s
[07:12:38] it=197307 colorings=138000 lazy-girth=83562 last: m=70 classes=9 cclen=74 t=399s
[07:12:39] it=197547 colorings=138200 lazy-girth=83604 last: m=80 classes=10 cclen=72 t=400s
[07:12:39] it=197796 colorings=138400 lazy-girth=83658 last: m=75 classes=10 cclen=76 t=400s
[07:12:40] it=198168 colorings=138600 lazy-girth=84025 last: m=75 classes=9 cclen=60 t=401s
[07:12:41] it=198562 colorings=138800 lazy-girth=84374 last: m=75 classes=9 cclen=76 t=402s
[07:12:42] it=198920 colorings=139000 lazy-girth=84648 last: m=70 classes=9 cclen=70 t=403s
[07:12:42] it=199267 colorings=139200 lazy-girth=84850 last: m=70 classes=8 cclen=63 t=403s
[07:12:43] it=199661 colorings=139400 lazy-girth=85157 last: m=75 classes=9 cclen=54 t=404s
[07:12:44] it=199955 colorings=139600 lazy-girth=85310 last: m=65 classes=7 cclen=77 t=405s
[07:12:44] it=200269 colorings=139800 lazy-girth=85491 last: m=70 classes=9 cclen=66 t=406s
[07:12:45] it=200659 colorings=140000 lazy-girth=85762 last: m=75 classes=9 cclen=65 t=406s
[07:12:46] it=200904 colorings=140200 lazy-girth=85818 last: m=70 classes=9 cclen=72 t=407s
[07:12:46] it=201172 colorings=140400 lazy-girth=85923 last: m=70 classes=8 cclen=75 t=407s
[07:12:47] it=201449 colorings=140600 lazy-girth=86015 last: m=75 classes=9 cclen=74 t=408s
[07:12:47] it=201682 colorings=140800 lazy-girth=86051 last: m=75 classes=9 cclen=75 t=408s
[07:12:48] it=201923 colorings=141000 lazy-girth=86097 last: m=70 classes=9 cclen=78 t=409s
[07:12:48] it=202165 colorings=141200 lazy-girth=86147 last: m=65 classes=7 cclen=68 t=409s
[07:12:49] it=202387 colorings=141400 lazy-girth=86172 last: m=75 classes=9 cclen=74 t=410s
[07:12:49] it=202610 colorings=141600 lazy-girth=86197 last: m=80 classes=10 cclen=74 t=410s
[07:12:50] it=202836 colorings=141800 lazy-girth=86227 last: m=75 classes=8 cclen=77 t=411s
[07:12:50] it=203050 colorings=142000 lazy-girth=86241 last: m=80 classes=10 cclen=61 t=411s
[07:12:51] it=203297 colorings=142200 lazy-girth=86307 last: m=70 classes=9 cclen=68 t=412s
[07:12:51] it=203560 colorings=142400 lazy-girth=86387 last: m=70 classes=9 cclen=77 t=413s
[07:12:52] it=203838 colorings=142600 lazy-girth=86471 last: m=70 classes=9 cclen=76 t=413s
[07:12:53] it=204092 colorings=142800 lazy-girth=86541 last: m=70 classes=9 cclen=72 t=414s
[07:12:53] it=204310 colorings=143000 lazy-girth=86559 last: m=70 classes=9 cclen=77 t=414s
[07:12:54] it=204571 colorings=143200 lazy-girth=86631 last: m=70 classes=8 cclen=68 t=415s
[07:12:54] it=204797 colorings=143400 lazy-girth=86671 last: m=70 classes=9 cclen=72 t=415s
[07:12:55] it=205048 colorings=143600 lazy-girth=86740 last: m=70 classes=9 cclen=64 t=416s
[07:12:55] it=205292 colorings=143800 lazy-girth=86791 last: m=70 classes=9 cclen=79 t=416s
[07:12:56] it=205532 colorings=144000 lazy-girth=86842 last: m=70 classes=9 cclen=77 t=417s
[07:12:56] it=205770 colorings=144200 lazy-girth=86893 last: m=75 classes=8 cclen=78 t=417s
[07:12:57] it=205999 colorings=144400 lazy-girth=86932 last: m=70 classes=9 cclen=74 t=418s
[07:12:57] it=206239 colorings=144600 lazy-girth=86997 last: m=70 classes=9 cclen=69 t=418s
[07:12:58] it=206493 colorings=144800 lazy-girth=87062 last: m=70 classes=9 cclen=74 t=419s
[07:12:58] it=206708 colorings=145000 lazy-girth=87081 last: m=65 classes=9 cclen=73 t=419s
[07:12:59] it=206923 colorings=145200 lazy-girth=87099 last: m=70 classes=9 cclen=77 t=420s
[07:12:59] it=207156 colorings=145400 lazy-girth=87137 last: m=75 classes=9 cclen=77 t=420s
[07:13:00] it=207441 colorings=145600 lazy-girth=87241 last: m=70 classes=9 cclen=77 t=421s
[07:13:00] it=207695 colorings=145800 lazy-girth=87309 last: m=70 classes=8 cclen=72 t=422s
[07:13:01] it=207928 colorings=146000 lazy-girth=87348 last: m=70 classes=9 cclen=52 t=422s
[07:13:01] it=208188 colorings=146200 lazy-girth=87423 last: m=70 classes=8 cclen=74 t=423s
[07:13:02] it=208425 colorings=146400 lazy-girth=87468 last: m=70 classes=9 cclen=76 t=423s
[07:13:02] it=208642 colorings=146600 lazy-girth=87488 last: m=70 classes=9 cclen=77 t=424s
[07:13:03] it=208884 colorings=146800 lazy-girth=87542 last: m=70 classes=9 cclen=73 t=424s
[07:13:03] it=209118 colorings=147000 lazy-girth=87584 last: m=70 classes=8 cclen=77 t=425s
[07:13:04] it=209361 colorings=147200 lazy-girth=87634 last: m=75 classes=9 cclen=71 t=425s
[07:13:05] it=209581 colorings=147400 lazy-girth=87657 last: m=75 classes=9 cclen=72 t=426s
[07:13:05] it=209806 colorings=147600 lazy-girth=87683 last: m=75 classes=9 cclen=69 t=426s
[07:13:06] it=210056 colorings=147800 lazy-girth=87748 last: m=80 classes=10 cclen=70 t=427s
[07:13:07] it=210336 colorings=148000 lazy-girth=87858 last: m=70 classes=9 cclen=64 t=428s
[07:13:07] it=210589 colorings=148200 lazy-girth=87934 last: m=70 classes=9 cclen=79 t=428s
[07:13:08] it=210816 colorings=148400 lazy-girth=87971 last: m=70 classes=9 cclen=79 t=429s
[07:13:08] it=211072 colorings=148600 lazy-girth=88043 last: m=70 classes=9 cclen=71 t=430s
[07:13:09] it=211319 colorings=148800 lazy-girth=88105 last: m=75 classes=10 cclen=70 t=430s
[07:13:09] it=211549 colorings=149000 lazy-girth=88137 last: m=70 classes=8 cclen=74 t=431s
[07:13:10] it=211769 colorings=149200 lazy-girth=88159 last: m=70 classes=9 cclen=73 t=431s
[07:13:11] it=212062 colorings=149400 lazy-girth=88283 last: m=70 classes=8 cclen=80 t=432s
[07:13:11] it=212315 colorings=149600 lazy-girth=88355 last: m=70 classes=9 cclen=77 t=433s
[07:13:12] it=212568 colorings=149800 lazy-girth=88413 last: m=70 classes=9 cclen=75 t=433s
[07:13:12] it=212795 colorings=150000 lazy-girth=88443 last: m=70 classes=9 cclen=70 t=434s
[07:13:13] it=213025 colorings=150200 lazy-girth=88476 last: m=70 classes=9 cclen=75 t=434s
[07:13:14] it=213267 colorings=150400 lazy-girth=88578 last: m=70 classes=9 cclen=74 t=435s
[07:13:14] it=213552 colorings=150600 lazy-girth=88717 last: m=70 classes=9 cclen=76 t=436s
[07:13:15] it=213874 colorings=150800 lazy-girth=88863 last: m=85 classes=11 cclen=65 t=436s
[07:13:16] it=214309 colorings=151000 lazy-girth=89275 last: m=70 classes=9 cclen=74 t=437s
[07:13:17] it=214533 colorings=151200 lazy-girth=89329 last: m=70 classes=9 cclen=77 t=438s
[07:13:17] it=214780 colorings=151400 lazy-girth=89393 last: m=80 classes=10 cclen=72 t=438s
[07:13:18] it=215028 colorings=151600 lazy-girth=89468 last: m=70 classes=9 cclen=78 t=439s
[07:13:18] it=215282 colorings=151800 lazy-girth=89544 last: m=70 classes=9 cclen=69 t=439s
[07:13:19] it=215536 colorings=152000 lazy-girth=89607 last: m=70 classes=9 cclen=74 t=440s
[07:13:19] it=215803 colorings=152200 lazy-girth=89706 last: m=75 classes=8 cclen=68 t=440s
[07:13:20] it=216146 colorings=152400 lazy-girth=89905 last: m=70 classes=9 cclen=66 t=441s
[07:13:21] it=216439 colorings=152600 lazy-girth=90042 last: m=70 classes=8 cclen=74 t=442s
[07:13:21] it=216676 colorings=152800 lazy-girth=90091 last: m=70 classes=9 cclen=77 t=442s
[07:13:22] it=217035 colorings=153000 lazy-girth=90305 last: m=75 classes=9 cclen=77 t=443s
[07:13:23] it=217375 colorings=153200 lazy-girth=90501 last: m=70 classes=9 cclen=74 t=444s
[07:13:23] it=217694 colorings=153400 lazy-girth=90643 last: m=75 classes=9 cclen=76 t=444s
[07:13:24] it=217975 colorings=153600 lazy-girth=90750 last: m=75 classes=9 cclen=73 t=445s
[07:13:24] it=218265 colorings=153800 lazy-girth=90864 last: m=70 classes=9 cclen=72 t=446s
[07:13:25] it=218568 colorings=154000 lazy-girth=91013 last: m=85 classes=11 cclen=54 t=446s
[07:13:26] it=218842 colorings=154200 lazy-girth=91097 last: m=75 classes=9 cclen=71 t=447s
[07:13:26] it=219129 colorings=154400 lazy-girth=91204 last: m=75 classes=8 cclen=75 t=448s
[07:13:27] it=219464 colorings=154600 lazy-girth=91370 last: m=75 classes=9 cclen=78 t=449s
[07:13:28] it=219697 colorings=154800 lazy-girth=91408 last: m=75 classes=9 cclen=60 t=449s
[07:13:29] it=220001 colorings=155000 lazy-girth=91535 last: m=75 classes=9 cclen=78 t=450s
[07:13:29] it=220228 colorings=155200 lazy-girth=91564 last: m=70 classes=9 cclen=76 t=450s
[07:13:30] it=220496 colorings=155400 lazy-girth=91640 last: m=75 classes=9 cclen=76 t=451s
[07:13:30] it=220767 colorings=155600 lazy-girth=91726 last: m=70 classes=9 cclen=79 t=452s
[07:13:31] it=221012 colorings=155800 lazy-girth=91775 last: m=70 classes=9 cclen=76 t=452s
[07:13:32] it=221290 colorings=156000 lazy-girth=91867 last: m=70 classes=9 cclen=77 t=453s
[07:13:33] it=221539 colorings=156200 lazy-girth=91956 last: m=70 classes=9 cclen=78 t=454s
[07:13:33] it=221771 colorings=156400 lazy-girth=91995 last: m=70 classes=9 cclen=73 t=455s
[07:13:34] it=222005 colorings=156600 lazy-girth=92047 last: m=75 classes=10 cclen=73 t=455s
[07:13:35] it=222335 colorings=156800 lazy-girth=92242 last: m=75 classes=10 cclen=76 t=456s
[07:13:35] it=222633 colorings=157000 lazy-girth=92375 last: m=70 classes=8 cclen=64 t=457s
[07:13:36] it=222936 colorings=157200 lazy-girth=92502 last: m=75 classes=10 cclen=75 t=457s
[07:13:37] it=223252 colorings=157400 lazy-girth=92659 last: m=65 classes=8 cclen=80 t=458s
[07:13:38] it=223644 colorings=157600 lazy-girth=92950 last: m=65 classes=8 cclen=76 t=459s
[07:13:39] it=223989 colorings=157800 lazy-girth=93159 last: m=70 classes=9 cclen=75 t=460s
[07:13:39] it=224341 colorings=158000 lazy-girth=93375 last: m=70 classes=8 cclen=76 t=461s
[07:13:40] it=224602 colorings=158200 lazy-girth=93455 last: m=70 classes=8 cclen=79 t=461s
[07:13:41] it=224889 colorings=158400 lazy-girth=93561 last: m=75 classes=10 cclen=73 t=462s
[07:13:41] it=225169 colorings=158600 lazy-girth=93664 last: m=80 classes=10 cclen=72 t=462s
[07:13:42] it=225411 colorings=158800 lazy-girth=93721 last: m=75 classes=9 cclen=74 t=463s
[07:13:42] it=225685 colorings=159000 lazy-girth=93818 last: m=70 classes=9 cclen=76 t=463s
[07:13:43] it=225921 colorings=159200 lazy-girth=93859 last: m=75 classes=9 cclen=75 t=464s
[07:13:43] it=226205 colorings=159400 lazy-girth=93962 last: m=75 classes=9 cclen=75 t=465s
[07:13:44] it=226486 colorings=159600 lazy-girth=94062 last: m=70 classes=9 cclen=78 t=465s
[07:13:45] it=226783 colorings=159800 lazy-girth=94196 last: m=70 classes=9 cclen=76 t=466s
[07:13:54] it=227040 colorings=160000 lazy-girth=94271 last: m=70 classes=9 cclen=60 t=475s
[07:13:54] it=227304 colorings=160200 lazy-girth=94372 last: m=70 classes=9 cclen=78 t=475s
[07:13:55] it=227573 colorings=160400 lazy-girth=94459 last: m=75 classes=9 cclen=75 t=476s
[07:13:55] it=227826 colorings=160600 lazy-girth=94519 last: m=70 classes=9 cclen=73 t=477s
[07:13:56] it=228112 colorings=160800 lazy-girth=94631 last: m=70 classes=9 cclen=77 t=477s
[07:13:56] it=228390 colorings=161000 lazy-girth=94738 last: m=80 classes=10 cclen=71 t=478s
[07:13:57] it=228655 colorings=161200 lazy-girth=94815 last: m=70 classes=9 cclen=75 t=478s
[07:13:58] it=228948 colorings=161400 lazy-girth=94926 last: m=75 classes=9 cclen=64 t=479s
[07:13:58] it=229208 colorings=161600 lazy-girth=95001 last: m=70 classes=8 cclen=70 t=479s
[07:13:59] it=229486 colorings=161800 lazy-girth=95091 last: m=70 classes=9 cclen=74 t=480s
[07:13:59] it=229760 colorings=162000 lazy-girth=95178 last: m=70 classes=9 cclen=77 t=481s
[07:14:00] it=229994 colorings=162200 lazy-girth=95216 last: m=70 classes=9 cclen=75 t=481s
[07:14:00] it=230238 colorings=162400 lazy-girth=95272 last: m=70 classes=9 cclen=70 t=482s
[07:14:01] it=230509 colorings=162600 lazy-girth=95358 last: m=70 classes=9 cclen=76 t=482s
[07:14:02] it=230750 colorings=162800 lazy-girth=95407 last: m=70 classes=9 cclen=77 t=483s
[07:14:02] it=231008 colorings=163000 lazy-girth=95473 last: m=70 classes=9 cclen=72 t=483s
[07:14:03] it=231255 colorings=163200 lazy-girth=95523 last: m=70 classes=9 cclen=74 t=484s
[07:14:03] it=231496 colorings=163400 lazy-girth=95576 last: m=70 classes=9 cclen=65 t=485s
[07:14:04] it=231730 colorings=163600 lazy-girth=95616 last: m=70 classes=9 cclen=77 t=485s
[07:14:05] it=231940 colorings=163800 lazy-girth=95628 last: m=70 classes=9 cclen=77 t=486s
[07:14:05] it=232164 colorings=164000 lazy-girth=95655 last: m=65 classes=9 cclen=78 t=486s
[07:14:06] it=232434 colorings=164200 lazy-girth=95771 last: m=75 classes=10 cclen=73 t=487s
[07:14:07] it=232722 colorings=164400 lazy-girth=95901 last: m=70 classes=9 cclen=78 t=488s
[07:14:07] it=232956 colorings=164600 lazy-girth=95948 last: m=70 classes=8 cclen=75 t=489s
[07:14:08] it=233213 colorings=164800 lazy-girth=96012 last: m=80 classes=10 cclen=70 t=489s
[07:14:08] it=233536 colorings=165000 lazy-girth=96151 last: m=70 classes=8 cclen=76 t=490s
[07:14:09] it=233820 colorings=165200 lazy-girth=96255 last: m=75 classes=10 cclen=75 t=490s
[07:14:10] it=234120 colorings=165400 lazy-girth=96382 last: m=70 classes=9 cclen=77 t=491s
[07:14:10] it=234393 colorings=165600 lazy-girth=96473 last: m=70 classes=9 cclen=67 t=492s
[07:14:11] it=234683 colorings=165800 lazy-girth=96585 last: m=75 classes=10 cclen=72 t=492s
[07:14:12] it=234933 colorings=166000 lazy-girth=96645 last: m=70 classes=9 cclen=62 t=493s
[07:14:12] it=235227 colorings=166200 lazy-girth=96781 last: m=70 classes=8 cclen=64 t=493s
[07:14:13] it=235488 colorings=166400 lazy-girth=96847 last: m=70 classes=8 cclen=77 t=494s
[07:14:13] it=235790 colorings=166600 lazy-girth=96975 last: m=70 classes=9 cclen=66 t=495s
[07:14:14] it=236044 colorings=166800 lazy-girth=97046 last: m=70 classes=9 cclen=77 t=495s
[07:14:14] it=236330 colorings=167000 lazy-girth=97150 last: m=70 classes=8 cclen=73 t=496s
[07:14:15] it=236616 colorings=167200 lazy-girth=97257 last: m=70 classes=9 cclen=73 t=496s
[07:14:16] it=236890 colorings=167400 lazy-girth=97352 last: m=75 classes=9 cclen=68 t=497s
[07:14:16] it=237145 colorings=167600 lazy-girth=97417 last: m=70 classes=9 cclen=62 t=497s
[07:14:17] it=237398 colorings=167800 lazy-girth=97480 last: m=65 classes=8 cclen=78 t=498s
[07:14:17] it=237655 colorings=168000 lazy-girth=97541 last: m=70 classes=9 cclen=75 t=499s
[07:14:18] it=237899 colorings=168200 lazy-girth=97590 last: m=80 classes=10 cclen=63 t=499s
[07:14:18] it=238141 colorings=168400 lazy-girth=97640 last: m=70 classes=9 cclen=78 t=500s
[07:14:19] it=238388 colorings=168600 lazy-girth=97691 last: m=70 classes=9 cclen=74 t=500s
[07:14:20] it=238685 colorings=168800 lazy-girth=97804 last: m=75 classes=9 cclen=73 t=501s
[07:14:20] it=238948 colorings=169000 lazy-girth=97876 last: m=70 classes=8 cclen=75 t=501s
[07:14:21] it=239227 colorings=169200 lazy-girth=97967 last: m=70 classes=9 cclen=74 t=502s
[07:14:22] it=239515 colorings=169400 lazy-girth=98064 last: m=75 classes=8 cclen=72 t=503s
[07:14:22] it=239752 colorings=169600 lazy-girth=98107 last: m=75 classes=10 cclen=70 t=503s
[07:14:23] it=239986 colorings=169800 lazy-girth=98145 last: m=75 classes=10 cclen=74 t=504s
[07:14:23] it=240274 colorings=170000 lazy-girth=98245 last: m=70 classes=8 cclen=77 t=505s
[07:14:24] it=240578 colorings=170200 lazy-girth=98359 last: m=75 classes=9 cclen=73 t=505s
[07:14:25] it=240833 colorings=170400 lazy-girth=98420 last: m=70 classes=8 cclen=72 t=506s
[07:14:25] it=241077 colorings=170600 lazy-girth=98471 last: m=70 classes=9 cclen=78 t=507s
[07:14:26] it=241290 colorings=170800 lazy-girth=98485 last: m=70 classes=8 cclen=62 t=507s
[07:14:27] it=241519 colorings=171000 lazy-girth=98522 last: m=75 classes=10 cclen=70 t=508s
[07:14:27] it=241772 colorings=171200 lazy-girth=98588 last: m=75 classes=9 cclen=77 t=509s
[07:14:28] it=242066 colorings=171400 lazy-girth=98697 last: m=80 classes=10 cclen=76 t=509s
[07:14:29] it=242318 colorings=171600 lazy-girth=98758 last: m=70 classes=8 cclen=76 t=510s
[07:14:29] it=242595 colorings=171800 lazy-girth=98853 last: m=70 classes=8 cclen=75 t=511s
[07:14:30] it=242863 colorings=172000 lazy-girth=98924 last: m=70 classes=9 cclen=73 t=511s
[07:14:31] it=243130 colorings=172200 lazy-girth=98999 last: m=70 classes=8 cclen=79 t=512s
[07:14:31] it=243365 colorings=172400 lazy-girth=99041 last: m=65 classes=7 cclen=75 t=513s
[07:14:32] it=243636 colorings=172600 lazy-girth=99131 last: m=75 classes=9 cclen=76 t=513s
[07:14:33] it=243872 colorings=172800 lazy-girth=99170 last: m=75 classes=9 cclen=77 t=514s
[07:14:33] it=244133 colorings=173000 lazy-girth=99240 last: m=80 classes=10 cclen=74 t=515s
[07:14:34] it=244379 colorings=173200 lazy-girth=99292 last: m=75 classes=9 cclen=74 t=515s
[07:14:35] it=244621 colorings=173400 lazy-girth=99338 last: m=80 classes=10 cclen=73 t=516s
[07:14:35] it=244871 colorings=173600 lazy-girth=99396 last: m=75 classes=10 cclen=71 t=516s
[07:14:36] it=245109 colorings=173800 lazy-girth=99435 last: m=70 classes=9 cclen=76 t=517s
[07:14:37] it=245357 colorings=174000 lazy-girth=99494 last: m=75 classes=10 cclen=72 t=518s
[07:14:37] it=245624 colorings=174200 lazy-girth=99571 last: m=80 classes=10 cclen=67 t=518s
[07:14:38] it=245874 colorings=174400 lazy-girth=99627 last: m=70 classes=9 cclen=71 t=519s
[07:14:38] it=246131 colorings=174600 lazy-girth=99695 last: m=70 classes=8 cclen=76 t=520s
[07:14:39] it=246390 colorings=174800 lazy-girth=99762 last: m=70 classes=9 cclen=77 t=520s
[07:14:40] it=246619 colorings=175000 lazy-girth=99795 last: m=70 classes=9 cclen=76 t=521s
[07:14:40] it=246848 colorings=175200 lazy-girth=99825 last: m=75 classes=9 cclen=76 t=521s
[07:14:41] it=247065 colorings=175400 lazy-girth=99845 last: m=70 classes=9 cclen=78 t=522s
[07:14:42] it=247291 colorings=175600 lazy-girth=99875 last: m=70 classes=8 cclen=60 t=523s
[07:14:42] it=247520 colorings=175800 lazy-girth=99906 last: m=70 classes=9 cclen=76 t=524s
[07:14:43] it=247829 colorings=176000 lazy-girth=100086 last: m=70 classes=8 cclen=75 t=525s
[07:14:45] it=248148 colorings=176200 lazy-girth=100252 last: m=70 classes=8 cclen=79 t=526s
[07:14:45] it=248396 colorings=176400 lazy-girth=100307 last: m=70 classes=9 cclen=77 t=527s
[07:14:46] it=248667 colorings=176600 lazy-girth=100394 last: m=70 classes=9 cclen=75 t=527s
[07:14:47] it=248947 colorings=176800 lazy-girth=100497 last: m=70 classes=9 cclen=70 t=528s
[07:14:47] it=249226 colorings=177000 lazy-girth=100589 last: m=70 classes=8 cclen=78 t=529s
[07:14:48] it=249477 colorings=177200 lazy-girth=100641 last: m=70 classes=9 cclen=73 t=529s
[07:14:49] it=249697 colorings=177400 lazy-girth=100664 last: m=70 classes=9 cclen=72 t=530s
[07:14:50] it=249951 colorings=177600 lazy-girth=100730 last: m=70 classes=9 cclen=77 t=531s
[07:14:50] it=250186 colorings=177800 lazy-girth=100773 last: m=70 classes=8 cclen=71 t=532s
[07:14:51] it=250404 colorings=178000 lazy-girth=100792 last: m=75 classes=9 cclen=76 t=532s
[07:14:52] it=250630 colorings=178200 lazy-girth=100821 last: m=75 classes=9 cclen=77 t=533s
[07:14:52] it=250869 colorings=178400 lazy-girth=100861 last: m=70 classes=8 cclen=79 t=534s
[07:14:53] it=251090 colorings=178600 lazy-girth=100886 last: m=70 classes=9 cclen=76 t=534s
[07:14:54] it=251308 colorings=178800 lazy-girth=100907 last: m=70 classes=9 cclen=76 t=535s
[07:14:55] it=251541 colorings=179000 lazy-girth=100940 last: m=70 classes=9 cclen=75 t=536s
[07:14:55] it=251769 colorings=179200 lazy-girth=100968 last: m=75 classes=9 cclen=74 t=537s
[07:14:56] it=251987 colorings=179400 lazy-girth=100988 last: m=70 classes=9 cclen=76 t=537s
[07:14:57] it=252206 colorings=179600 lazy-girth=101010 last: m=70 classes=8 cclen=77 t=538s
[07:14:58] it=252426 colorings=179800 lazy-girth=101032 last: m=70 classes=8 cclen=76 t=539s
[07:14:59] it=252663 colorings=180000 lazy-girth=101096 last: m=75 classes=9 cclen=77 t=540s
[07:14:59] it=252991 colorings=180200 lazy-girth=101286 last: m=70 classes=8 cclen=76 t=541s
[07:15:00] it=253322 colorings=180400 lazy-girth=101438 last: m=80 classes=10 cclen=75 t=541s
[07:15:01] it=253641 colorings=180600 lazy-girth=101590 last: m=75 classes=10 cclen=73 t=542s
[07:15:02] it=253979 colorings=180800 lazy-girth=101756 last: m=75 classes=9 cclen=77 t=543s
[07:15:03] it=254301 colorings=181000 lazy-girth=101900 last: m=70 classes=9 cclen=65 t=544s
[07:15:04] it=254558 colorings=181200 lazy-girth=101958 last: m=70 classes=8 cclen=77 t=545s
[07:15:04] it=254921 colorings=181400 lazy-girth=102178 last: m=70 classes=9 cclen=78 t=546s
[07:15:05] it=255220 colorings=181600 lazy-girth=102300 last: m=70 classes=8 cclen=74 t=547s
[07:15:06] it=255488 colorings=181800 lazy-girth=102371 last: m=70 classes=9 cclen=75 t=547s
[07:15:07] it=255762 colorings=182000 lazy-girth=102464 last: m=70 classes=9 cclen=72 t=548s
[07:15:08] it=256045 colorings=182200 lazy-girth=102576 last: m=70 classes=9 cclen=78 t=549s
[07:15:08] it=256300 colorings=182400 lazy-girth=102633 last: m=70 classes=9 cclen=74 t=550s
[07:15:09] it=256582 colorings=182600 lazy-girth=102738 last: m=70 classes=9 cclen=68 t=550s
[07:15:10] it=256888 colorings=182800 lazy-girth=102869 last: m=70 classes=9 cclen=77 t=551s
[07:15:11] it=257158 colorings=183000 lazy-girth=102956 last: m=70 classes=9 cclen=75 t=552s
[07:15:11] it=257379 colorings=183200 lazy-girth=102980 last: m=70 classes=9 cclen=74 t=553s
[07:15:12] it=257634 colorings=183400 lazy-girth=103074 last: m=75 classes=9 cclen=76 t=554s
[07:15:13] it=257888 colorings=183600 lazy-girth=103135 last: m=80 classes=10 cclen=70 t=554s
[07:15:14] it=258147 colorings=183800 lazy-girth=103201 last: m=80 classes=10 cclen=74 t=555s
[07:15:14] it=258431 colorings=184000 lazy-girth=103295 last: m=80 classes=10 cclen=69 t=556s
[07:15:15] it=258728 colorings=184200 lazy-girth=103416 last: m=80 classes=10 cclen=74 t=557s
[07:15:16] it=258976 colorings=184400 lazy-girth=103472 last: m=70 classes=8 cclen=74 t=557s
[07:15:17] it=259243 colorings=184600 lazy-girth=103560 last: m=70 classes=9 cclen=78 t=558s
[07:15:17] it=259506 colorings=184800 lazy-girth=103643 last: m=70 classes=8 cclen=74 t=559s
[07:15:18] it=259795 colorings=185000 lazy-girth=103765 last: m=70 classes=9 cclen=72 t=559s
[07:15:19] it=260063 colorings=185200 lazy-girth=103847 last: m=65 classes=9 cclen=69 t=560s
[07:15:19] it=260319 colorings=185400 lazy-girth=103912 last: m=80 classes=10 cclen=75 t=561s
[07:15:20] it=260597 colorings=185600 lazy-girth=104001 last: m=75 classes=9 cclen=67 t=561s
[07:15:21] it=260855 colorings=185800 lazy-girth=104071 last: m=70 classes=8 cclen=76 t=562s
[07:15:22] it=261115 colorings=186000 lazy-girth=104136 last: m=75 classes=10 cclen=75 t=563s
[07:15:22] it=261366 colorings=186200 lazy-girth=104194 last: m=70 classes=9 cclen=76 t=564s
[07:15:23] it=261623 colorings=186400 lazy-girth=104267 last: m=70 classes=9 cclen=79 t=565s
[07:15:24] it=261861 colorings=186600 lazy-girth=104306 last: m=80 classes=10 cclen=75 t=565s
[07:15:25] it=262136 colorings=186800 lazy-girth=104393 last: m=70 classes=9 cclen=75 t=566s
[07:15:26] it=262378 colorings=187000 lazy-girth=104440 last: m=65 classes=9 cclen=76 t=567s
[07:15:26] it=262621 colorings=187200 lazy-girth=104488 last: m=70 classes=9 cclen=76 t=568s
[07:15:27] it=262872 colorings=187400 lazy-girth=104555 last: m=70 classes=8 cclen=59 t=569s
[07:15:28] it=263203 colorings=187600 lazy-girth=104715 last: m=75 classes=9 cclen=73 t=569s
[07:15:29] it=263478 colorings=187800 lazy-girth=104819 last: m=70 classes=9 cclen=63 t=570s
[07:15:29] it=263746 colorings=188000 lazy-girth=104897 last: m=70 classes=8 cclen=72 t=571s
[07:15:30] it=264024 colorings=188200 lazy-girth=104995 last: m=70 classes=9 cclen=74 t=572s
[07:15:31] it=264304 colorings=188400 lazy-girth=105097 last: m=70 classes=8 cclen=78 t=572s
[07:15:32] it=264604 colorings=188600 lazy-girth=105206 last: m=70 classes=8 cclen=78 t=573s
[07:15:33] it=264855 colorings=188800 lazy-girth=105268 last: m=70 classes=8 cclen=76 t=574s
[07:15:33] it=265174 colorings=189000 lazy-girth=105410 last: m=70 classes=9 cclen=77 t=575s
[07:15:34] it=265472 colorings=189200 lazy-girth=105531 last: m=70 classes=9 cclen=68 t=576s
[07:15:35] it=265735 colorings=189400 lazy-girth=105605 last: m=75 classes=10 cclen=69 t=576s
[07:15:36] it=265980 colorings=189600 lazy-girth=105657 last: m=65 classes=8 cclen=76 t=577s
[07:15:37] it=266272 colorings=189800 lazy-girth=105773 last: m=80 classes=10 cclen=66 t=578s
[07:15:38] it=266565 colorings=190000 lazy-girth=105881 last: m=70 classes=9 cclen=75 t=579s
[07:15:39] it=266826 colorings=190200 lazy-girth=105945 last: m=70 classes=9 cclen=75 t=580s
[07:15:40] it=267109 colorings=190400 lazy-girth=106052 last: m=70 classes=8 cclen=78 t=581s
[07:15:41] it=267374 colorings=190600 lazy-girth=106133 last: m=80 classes=10 cclen=75 t=582s
[07:15:41] it=267625 colorings=190800 lazy-girth=106184 last: m=75 classes=10 cclen=72 t=583s
[07:15:42] it=267876 colorings=191000 lazy-girth=106244 last: m=65 classes=7 cclen=73 t=584s
[07:15:44] it=268128 colorings=191200 lazy-girth=106300 last: m=75 classes=9 cclen=77 t=585s
[07:15:45] it=268357 colorings=191400 lazy-girth=106338 last: m=70 classes=8 cclen=71 t=586s
[07:15:46] it=268573 colorings=191600 lazy-girth=106359 last: m=75 classes=10 cclen=71 t=587s
[07:15:46] it=268838 colorings=191800 lazy-girth=106442 last: m=70 classes=8 cclen=75 t=588s
[07:15:47] it=269094 colorings=192000 lazy-girth=106503 last: m=70 classes=8 cclen=72 t=589s
[07:15:48] it=269352 colorings=192200 lazy-girth=106567 last: m=75 classes=9 cclen=62 t=589s
[07:15:49] it=269576 colorings=192400 lazy-girth=106591 last: m=75 classes=10 cclen=71 t=590s
[07:15:50] it=269804 colorings=192600 lazy-girth=106623 last: m=75 classes=9 cclen=68 t=591s
[07:15:51] it=270061 colorings=192800 lazy-girth=106685 last: m=70 classes=9 cclen=76 t=592s
[07:15:52] it=270308 colorings=193000 lazy-girth=106743 last: m=65 classes=9 cclen=74 t=593s
[07:15:52] it=270544 colorings=193200 lazy-girth=106783 last: m=70 classes=9 cclen=75 t=594s
[07:15:53] it=270778 colorings=193400 lazy-girth=106821 last: m=65 classes=9 cclen=73 t=594s
[07:15:54] it=271015 colorings=193600 lazy-girth=106866 last: m=65 classes=9 cclen=74 t=595s
[07:15:55] it=271256 colorings=193800 lazy-girth=106913 last: m=70 classes=8 cclen=79 t=596s
[07:15:56] it=271489 colorings=194000 lazy-girth=106954 last: m=80 classes=10 cclen=76 t=597s
[07:15:57] it=271722 colorings=194200 lazy-girth=106988 last: m=70 classes=9 cclen=71 t=598s
[07:15:58] it=271965 colorings=194400 lazy-girth=107034 last: m=70 classes=8 cclen=78 t=599s
[07:15:58] it=272190 colorings=194600 lazy-girth=107059 last: m=80 classes=10 cclen=76 t=600s
[07:15:59] it=272426 colorings=194800 lazy-girth=107104 last: m=65 classes=8 cclen=76 t=601s
[07:16:01] it=272697 colorings=195000 lazy-girth=107176 last: m=65 classes=9 cclen=78 t=602s
[07:16:02] it=272955 colorings=195200 lazy-girth=107247 last: m=75 classes=9 cclen=76 t=603s
[07:16:02] it=273193 colorings=195400 lazy-girth=107292 last: m=70 classes=8 cclen=76 t=604s
[07:16:03] it=273453 colorings=195600 lazy-girth=107367 last: m=70 classes=9 cclen=75 t=605s
[07:16:04] it=273709 colorings=195800 lazy-girth=107435 last: m=70 classes=8 cclen=75 t=605s
[07:16:05] it=273967 colorings=196000 lazy-girth=107499 last: m=75 classes=9 cclen=61 t=606s
[07:16:06] it=274201 colorings=196200 lazy-girth=107537 last: m=75 classes=9 cclen=72 t=607s
[07:16:07] it=274442 colorings=196400 lazy-girth=107584 last: m=80 classes=10 cclen=75 t=608s
[07:16:08] it=274673 colorings=196600 lazy-girth=107628 last: m=75 classes=10 cclen=76 t=609s
[07:16:18] it=274911 colorings=196800 lazy-girth=107667 last: m=70 classes=9 cclen=74 t=619s
[07:16:19] it=275177 colorings=197000 lazy-girth=107742 last: m=70 classes=9 cclen=76 t=621s
[07:16:20] it=275427 colorings=197200 lazy-girth=107801 last: m=70 classes=9 cclen=78 t=621s
[07:16:21] it=275653 colorings=197400 lazy-girth=107832 last: m=80 classes=10 cclen=70 t=622s
[07:16:21] it=275864 colorings=197600 lazy-girth=107845 last: m=65 classes=9 cclen=71 t=623s
[07:16:22] it=276091 colorings=197800 lazy-girth=107880 last: m=75 classes=10 cclen=75 t=624s
[07:16:23] it=276332 colorings=198000 lazy-girth=107925 last: m=70 classes=9 cclen=75 t=624s
[07:16:24] it=276572 colorings=198200 lazy-girth=107971 last: m=65 classes=8 cclen=78 t=625s
[07:16:25] it=276808 colorings=198400 lazy-girth=108012 last: m=70 classes=8 cclen=79 t=626s
[07:16:26] it=277042 colorings=198600 lazy-girth=108049 last: m=70 classes=9 cclen=76 t=627s
[07:16:27] it=277276 colorings=198800 lazy-girth=108088 last: m=70 classes=9 cclen=71 t=628s
[07:16:28] it=277518 colorings=199000 lazy-girth=108136 last: m=70 classes=9 cclen=79 t=629s
[07:16:29] it=277750 colorings=199200 lazy-girth=108169 last: m=80 classes=10 cclen=74 t=630s
[07:16:30] it=277973 colorings=199400 lazy-girth=108193 last: m=70 classes=8 cclen=77 t=631s
[07:16:30] it=278202 colorings=199600 lazy-girth=108223 last: m=70 classes=9 cclen=71 t=632s
[07:16:31] it=278457 colorings=199800 lazy-girth=108287 last: m=70 classes=8 cclen=73 t=632s
[07:16:32] it=278678 colorings=200000 lazy-girth=108308 last: m=75 classes=10 cclen=72 t=633s
[07:16:33] it=278904 colorings=200200 lazy-girth=108334 last: m=80 classes=10 cclen=72 t=634s
[07:16:34] it=279140 colorings=200400 lazy-girth=108375 last: m=70 classes=8 cclen=72 t=635s
[07:16:35] it=279377 colorings=200600 lazy-girth=108415 last: m=70 classes=9 cclen=75 t=637s
[07:16:36] it=279640 colorings=200800 lazy-girth=108485 last: m=70 classes=9 cclen=67 t=637s
[07:16:37] it=279878 colorings=201000 lazy-girth=108524 last: m=75 classes=9 cclen=75 t=638s
[07:16:38] it=280136 colorings=201200 lazy-girth=108600 last: m=65 classes=9 cclen=73 t=639s
[07:16:39] it=280370 colorings=201400 lazy-girth=108641 last: m=70 classes=9 cclen=74 t=640s
[07:16:40] it=280603 colorings=201600 lazy-girth=108677 last: m=80 classes=10 cclen=66 t=641s
[07:16:41] it=280825 colorings=201800 lazy-girth=108701 last: m=75 classes=9 cclen=70 t=642s
[07:16:42] it=281079 colorings=202000 lazy-girth=108762 last: m=70 classes=8 cclen=69 t=644s
[07:16:43] it=281324 colorings=202200 lazy-girth=108809 last: m=75 classes=9 cclen=78 t=645s
[07:16:44] it=281538 colorings=202400 lazy-girth=108823 last: m=70 classes=8 cclen=76 t=645s
[07:16:46] it=281766 colorings=202600 lazy-girth=108855 last: m=75 classes=10 cclen=75 t=647s
[07:16:47] it=281987 colorings=202800 lazy-girth=108877 last: m=70 classes=9 cclen=77 t=648s
[07:16:48] it=282210 colorings=203000 lazy-girth=108902 last: m=70 classes=9 cclen=74 t=649s
[07:16:49] it=282435 colorings=203200 lazy-girth=108932 last: m=75 classes=10 cclen=73 t=650s
[07:16:50] it=282672 colorings=203400 lazy-girth=108970 last: m=70 classes=8 cclen=76 t=652s
[07:16:53] it=282906 colorings=203600 lazy-girth=109007 last: m=70 classes=9 cclen=74 t=654s
[07:16:55] it=283142 colorings=203800 lazy-girth=109048 last: m=70 classes=8 cclen=71 t=656s
[07:16:56] it=283365 colorings=204000 lazy-girth=109074 last: m=80 classes=10 cclen=73 t=657s
[07:16:58] it=283606 colorings=204200 lazy-girth=109120 last: m=70 classes=9 cclen=78 t=659s
[07:16:59] it=283827 colorings=204400 lazy-girth=109144 last: m=70 classes=9 cclen=77 t=660s
[07:17:00] it=284048 colorings=204600 lazy-girth=109165 last: m=70 classes=8 cclen=78 t=661s
[07:17:01] it=284263 colorings=204800 lazy-girth=109180 last: m=70 classes=9 cclen=76 t=662s
[07:17:03] it=284495 colorings=205000 lazy-girth=109216 last: m=70 classes=9 cclen=61 t=664s
[07:17:04] it=284735 colorings=205200 lazy-girth=109261 last: m=70 classes=8 cclen=63 t=665s
[07:17:05] it=284946 colorings=205400 lazy-girth=109274 last: m=70 classes=9 cclen=73 t=666s
[07:17:08] it=285173 colorings=205600 lazy-girth=109304 last: m=70 classes=9 cclen=71 t=669s
[07:17:10] it=285400 colorings=205800 lazy-girth=109335 last: m=80 classes=10 cclen=68 t=671s
[07:17:11] it=285624 colorings=206000 lazy-girth=109361 last: m=70 classes=9 cclen=76 t=672s
[07:17:13] it=285841 colorings=206200 lazy-girth=109379 last: m=70 classes=8 cclen=76 t=674s
[07:17:15] it=286070 colorings=206400 lazy-girth=109415 last: m=70 classes=9 cclen=75 t=676s
[07:17:17] it=286314 colorings=206600 lazy-girth=109462 last: m=70 classes=8 cclen=74 t=678s
[07:17:18] it=286533 colorings=206800 lazy-girth=109483 last: m=70 classes=9 cclen=69 t=680s
[07:17:21] it=286763 colorings=207000 lazy-girth=109521 last: m=70 classes=8 cclen=74 t=682s
[07:17:24] it=287166 colorings=207200 lazy-girth=109864 last: m=70 classes=9 cclen=70 t=685s
[07:17:25] it=287555 colorings=207400 lazy-girth=110201 last: m=70 classes=8 cclen=78 t=687s
[07:17:27] it=287973 colorings=207600 lazy-girth=110566 last: m=65 classes=7 cclen=79 t=688s
[07:17:28] it=288322 colorings=207800 lazy-girth=110792 last: m=70 classes=9 cclen=74 t=689s
[07:17:28] it=288635 colorings=208000 lazy-girth=110957 last: m=70 classes=8 cclen=76 t=690s
[07:17:29] it=288954 colorings=208200 lazy-girth=111129 last: m=80 classes=10 cclen=52 t=691s
[07:17:30] it=289238 colorings=208400 lazy-girth=111229 last: m=70 classes=9 cclen=73 t=691s
[07:17:31] it=289577 colorings=208600 lazy-girth=111390 last: m=75 classes=10 cclen=71 t=692s
[07:17:32] it=289854 colorings=208800 lazy-girth=111482 last: m=75 classes=10 cclen=69 t=693s
[07:17:32] it=290118 colorings=209000 lazy-girth=111552 last: m=80 classes=10 cclen=63 t=694s
[07:17:33] it=290411 colorings=209200 lazy-girth=111656 last: m=70 classes=9 cclen=76 t=694s
[07:17:34] it=290679 colorings=209400 lazy-girth=111738 last: m=75 classes=9 cclen=77 t=695s
[07:17:35] it=290939 colorings=209600 lazy-girth=111802 last: m=70 classes=9 cclen=75 t=696s
[07:17:36] it=291203 colorings=209800 lazy-girth=111869 last: m=70 classes=9 cclen=78 t=697s
[07:17:37] it=291673 colorings=210000 lazy-girth=112261 last: m=70 classes=9 cclen=76 t=698s
[07:17:37] it=291969 colorings=210200 lazy-girth=112364 last: m=75 classes=10 cclen=72 t=699s
[07:17:38] it=292251 colorings=210400 lazy-girth=112458 last: m=70 classes=8 cclen=64 t=699s
[07:17:39] it=292575 colorings=210600 lazy-girth=112616 last: m=80 classes=10 cclen=75 t=700s
[07:17:40] it=292873 colorings=210800 lazy-girth=112722 last: m=80 classes=10 cclen=64 t=701s
[07:17:41] it=293173 colorings=211000 lazy-girth=112827 last: m=70 classes=9 cclen=69 t=702s
[07:17:42] it=293476 colorings=211200 lazy-girth=112946 last: m=70 classes=9 cclen=79 t=703s
[07:17:42] it=293734 colorings=211400 lazy-girth=113013 last: m=70 classes=9 cclen=73 t=703s
[07:17:43] it=293998 colorings=211600 lazy-girth=113081 last: m=70 classes=8 cclen=78 t=704s
[07:17:44] it=294279 colorings=211800 lazy-girth=113168 last: m=70 classes=8 cclen=79 t=705s
[07:17:45] it=294583 colorings=212000 lazy-girth=113311 last: m=70 classes=8 cclen=73 t=706s
[07:17:46] it=294898 colorings=212200 lazy-girth=113453 last: m=75 classes=10 cclen=72 t=707s
[07:17:46] it=295182 colorings=212400 lazy-girth=113546 last: m=70 classes=8 cclen=73 t=708s
[07:17:47] it=295460 colorings=212600 lazy-girth=113649 last: m=70 classes=8 cclen=78 t=708s
[07:17:48] it=295769 colorings=212800 lazy-girth=113767 last: m=70 classes=9 cclen=73 t=709s
[07:17:49] it=296075 colorings=213000 lazy-girth=113887 last: m=70 classes=9 cclen=77 t=710s
[07:17:50] it=296386 colorings=213200 lazy-girth=114003 last: m=70 classes=8 cclen=78 t=711s
[07:17:51] it=296679 colorings=213400 lazy-girth=114102 last: m=70 classes=9 cclen=77 t=712s
[07:17:52] it=296949 colorings=213600 lazy-girth=114196 last: m=75 classes=10 cclen=63 t=713s
[07:17:52] it=297181 colorings=213800 lazy-girth=114237 last: m=70 classes=9 cclen=76 t=714s
[07:17:53] it=297444 colorings=214000 lazy-girth=114313 last: m=70 classes=8 cclen=70 t=714s
[07:17:54] it=297781 colorings=214200 lazy-girth=114464 last: m=70 classes=9 cclen=76 t=715s
[07:17:55] it=298022 colorings=214400 lazy-girth=114507 last: m=70 classes=9 cclen=76 t=716s
[07:17:55] it=298231 colorings=214600 lazy-girth=114521 last: m=70 classes=9 cclen=74 t=717s
[07:17:56] it=298451 colorings=214800 lazy-girth=114546 last: m=70 classes=8 cclen=69 t=717s
[07:17:57] it=298667 colorings=215000 lazy-girth=114571 last: m=70 classes=9 cclen=74 t=718s
[07:17:57] it=298982 colorings=215200 lazy-girth=114753 last: m=70 classes=9 cclen=75 t=719s
[07:17:58] it=299310 colorings=215400 lazy-girth=114932 last: m=70 classes=8 cclen=76 t=720s
[07:17:59] it=299589 colorings=215600 lazy-girth=115026 last: m=75 classes=9 cclen=74 t=720s
[07:17:59] it=299809 colorings=215800 lazy-girth=115049 last: m=70 classes=9 cclen=75 t=721s
[07:18:01] it=300110 colorings=216000 lazy-girth=115188 last: m=70 classes=8 cclen=75 t=722s
[07:18:02] it=300417 colorings=216200 lazy-girth=115341 last: m=65 classes=7 cclen=79 t=723s
[07:18:03] it=300702 colorings=216400 lazy-girth=115444 last: m=65 classes=7 cclen=78 t=724s
[07:18:03] it=300939 colorings=216600 lazy-girth=115488 last: m=75 classes=10 cclen=73 t=725s
[07:18:04] it=301186 colorings=216800 lazy-girth=115541 last: m=75 classes=10 cclen=75 t=725s
[07:18:05] it=301540 colorings=217000 lazy-girth=115762 last: m=80 classes=10 cclen=76 t=727s
[07:18:07] it=301856 colorings=217200 lazy-girth=115911 last: m=80 classes=10 cclen=77 t=728s
[07:18:07] it=302138 colorings=217400 lazy-girth=116018 last: m=80 classes=10 cclen=72 t=729s
[07:18:08] it=302444 colorings=217600 lazy-girth=116170 last: m=70 classes=8 cclen=76 t=729s
[07:18:09] it=302704 colorings=217800 lazy-girth=116280 last: m=70 classes=9 cclen=73 t=730s
[07:18:10] it=302991 colorings=218000 lazy-girth=116418 last: m=75 classes=10 cclen=69 t=731s
[07:18:11] it=303276 colorings=218200 lazy-girth=116525 last: m=70 classes=9 cclen=74 t=733s
[07:18:12] it=303530 colorings=218400 lazy-girth=116596 last: m=70 classes=9 cclen=71 t=733s
[07:18:13] it=303769 colorings=218600 lazy-girth=116642 last: m=65 classes=7 cclen=78 t=734s
[07:18:14] it=304108 colorings=218800 lazy-girth=116841 last: m=65 classes=8 cclen=75 t=735s
[07:18:15] it=304498 colorings=219000 lazy-girth=117092 last: m=65 classes=8 cclen=79 t=737s
[07:18:16] it=304829 colorings=219200 lazy-girth=117253 last: m=80 classes=10 cclen=76 t=738s
[07:18:17] it=305119 colorings=219400 lazy-girth=117363 last: m=70 classes=9 cclen=76 t=739s
[07:18:18] it=305404 colorings=219600 lazy-girth=117473 last: m=75 classes=9 cclen=74 t=739s
[07:18:19] it=305706 colorings=219800 lazy-girth=117605 last: m=70 classes=8 cclen=72 t=740s
[07:18:20] it=305982 colorings=220000 lazy-girth=117698 last: m=70 classes=8 cclen=77 t=741s
[07:18:21] it=306301 colorings=220200 lazy-girth=117854 last: m=70 classes=9 cclen=74 t=742s
[07:18:22] it=306583 colorings=220400 lazy-girth=117959 last: m=70 classes=9 cclen=76 t=743s
[07:18:23] it=306841 colorings=220600 lazy-girth=118026 last: m=70 classes=9 cclen=77 t=744s
[07:18:24] it=307118 colorings=220800 lazy-girth=118129 last: m=70 classes=9 cclen=76 t=745s
[07:18:25] it=307366 colorings=221000 lazy-girth=118185 last: m=80 classes=10 cclen=74 t=746s
[07:18:26] it=307624 colorings=221200 lazy-girth=118256 last: m=80 classes=10 cclen=73 t=747s
[07:18:27] it=307883 colorings=221400 lazy-girth=118329 last: m=70 classes=9 cclen=78 t=748s
[07:18:28] it=308128 colorings=221600 lazy-girth=118381 last: m=65 classes=7 cclen=73 t=750s
[07:18:29] it=308405 colorings=221800 lazy-girth=118521 last: m=75 classes=9 cclen=77 t=751s
[07:18:30] it=308707 colorings=222000 lazy-girth=118699 last: m=70 classes=9 cclen=72 t=752s
[07:18:32] it=308998 colorings=222200 lazy-girth=118814 last: m=70 classes=8 cclen=74 t=753s
[07:18:32] it=309266 colorings=222400 lazy-girth=118895 last: m=70 classes=9 cclen=77 t=754s
[07:18:33] it=309515 colorings=222600 lazy-girth=118958 last: m=80 classes=10 cclen=59 t=754s
[07:18:34] it=309832 colorings=222800 lazy-girth=119118 last: m=70 classes=9 cclen=78 t=755s
[07:18:35] it=310126 colorings=223000 lazy-girth=119231 last: m=70 classes=8 cclen=76 t=756s
[07:18:36] it=310378 colorings=223200 lazy-girth=119297 last: m=70 classes=9 cclen=77 t=757s
[07:18:37] it=310671 colorings=223400 lazy-girth=119424 last: m=70 classes=8 cclen=78 t=758s
[07:18:38] it=310924 colorings=223600 lazy-girth=119484 last: m=75 classes=9 cclen=73 t=759s
[07:18:39] it=311297 colorings=223800 lazy-girth=119697 last: m=75 classes=9 cclen=74 t=760s
[07:18:40] it=311617 colorings=224000 lazy-girth=119849 last: m=70 classes=8 cclen=79 t=761s
[07:18:40] it=311888 colorings=224200 lazy-girth=119952 last: m=70 classes=9 cclen=76 t=762s
[07:18:42] it=312220 colorings=224400 lazy-girth=120122 last: m=75 classes=9 cclen=60 t=763s
[07:18:43] it=312525 colorings=224600 lazy-girth=120263 last: m=75 classes=10 cclen=74 t=764s
[07:18:44] it=312840 colorings=224800 lazy-girth=120391 last: m=80 classes=10 cclen=73 t=765s
[07:18:45] it=313124 colorings=225000 lazy-girth=120510 last: m=70 classes=9 cclen=69 t=766s
[07:18:46] it=313369 colorings=225200 lazy-girth=120564 last: m=70 classes=9 cclen=75 t=767s
[07:18:47] it=313657 colorings=225400 lazy-girth=120673 last: m=65 classes=8 cclen=76 t=768s
[07:18:48] it=313947 colorings=225600 lazy-girth=120771 last: m=70 classes=8 cclen=69 t=769s
[07:18:49] it=314266 colorings=225800 lazy-girth=120906 last: m=70 classes=8 cclen=77 t=771s
[07:18:51] it=314565 colorings=226000 lazy-girth=121013 last: m=70 classes=9 cclen=74 t=772s
[07:18:53] it=314851 colorings=226200 lazy-girth=121109 last: m=75 classes=10 cclen=65 t=774s
[07:18:55] it=315141 colorings=226400 lazy-girth=121206 last: m=75 classes=10 cclen=69 t=776s
[07:18:56] it=315416 colorings=226600 lazy-girth=121292 last: m=70 classes=9 cclen=75 t=778s
[07:18:57] it=315685 colorings=226800 lazy-girth=121363 last: m=70 classes=9 cclen=75 t=779s
[07:18:58] it=315961 colorings=227000 lazy-girth=121445 last: m=80 classes=10 cclen=55 t=780s
[07:19:00] it=316233 colorings=227200 lazy-girth=121531 last: m=70 classes=9 cclen=63 t=781s
[07:19:01] it=316545 colorings=227400 lazy-girth=121699 last: m=70 classes=8 cclen=60 t=783s
[07:19:02] it=316917 colorings=227600 lazy-girth=121936 last: m=70 classes=9 cclen=76 t=784s
[07:19:04] it=317202 colorings=227800 lazy-girth=122040 last: m=70 classes=8 cclen=76 t=785s
[07:19:05] it=317506 colorings=228000 lazy-girth=122165 last: m=80 classes=10 cclen=67 t=786s
[07:19:06] it=317755 colorings=228200 lazy-girth=122224 last: m=70 classes=9 cclen=69 t=787s
[07:19:06] it=318007 colorings=228400 lazy-girth=122284 last: m=70 classes=8 cclen=78 t=788s
[07:19:07] it=318247 colorings=228600 lazy-girth=122329 last: m=70 classes=9 cclen=76 t=788s
[07:19:08] it=318491 colorings=228800 lazy-girth=122378 last: m=80 classes=10 cclen=70 t=789s
[07:19:09] it=318729 colorings=229000 lazy-girth=122418 last: m=75 classes=10 cclen=69 t=790s
[07:19:10] it=318965 colorings=229200 lazy-girth=122455 last: m=70 classes=8 cclen=76 t=792s
[07:19:11] it=319215 colorings=229400 lazy-girth=122510 last: m=70 classes=9 cclen=77 t=793s
[07:19:12] it=319456 colorings=229600 lazy-girth=122555 last: m=70 classes=9 cclen=70 t=794s
[07:19:13] it=319693 colorings=229800 lazy-girth=122596 last: m=70 classes=8 cclen=78 t=795s
[07:19:14] it=319916 colorings=230000 lazy-girth=122619 last: m=70 classes=8 cclen=77 t=796s
[07:19:15] it=320142 colorings=230200 lazy-girth=122646 last: m=70 classes=9 cclen=76 t=796s
[07:19:16] it=320368 colorings=230400 lazy-girth=122675 last: m=70 classes=9 cclen=75 t=798s
[07:19:18] it=320642 colorings=230600 lazy-girth=122783 last: m=80 classes=10 cclen=76 t=799s
[07:19:19] it=320926 colorings=230800 lazy-girth=122883 last: m=70 classes=9 cclen=73 t=800s
[07:19:19] it=321202 colorings=231000 lazy-girth=122982 last: m=70 classes=9 cclen=79 t=801s
[07:19:21] it=321479 colorings=231200 lazy-girth=123087 last: m=70 classes=9 cclen=78 t=802s
[07:19:21] it=321713 colorings=231400 lazy-girth=123124 last: m=75 classes=9 cclen=75 t=803s
[07:19:22] it=321967 colorings=231600 lazy-girth=123187 last: m=65 classes=9 cclen=77 t=803s
[07:19:23] it=322225 colorings=231800 lazy-girth=123262 last: m=70 classes=9 cclen=77 t=804s
[07:19:24] it=322510 colorings=232000 lazy-girth=123366 last: m=70 classes=9 cclen=75 t=805s
[07:19:24] it=322761 colorings=232200 lazy-girth=123428 last: m=65 classes=8 cclen=74 t=806s
[07:19:25] it=323016 colorings=232400 lazy-girth=123485 last: m=70 classes=9 cclen=79 t=807s
[07:19:26] it=323282 colorings=232600 lazy-girth=123553 last: m=70 classes=8 cclen=76 t=807s
[07:19:27] it=323544 colorings=232800 lazy-girth=123618 last: m=70 classes=9 cclen=73 t=808s
[07:19:28] it=323800 colorings=233000 lazy-girth=123674 last: m=80 classes=10 cclen=76 t=809s
[07:19:29] it=324060 colorings=233200 lazy-girth=123756 last: m=75 classes=10 cclen=69 t=810s
[07:19:30] it=324341 colorings=233400 lazy-girth=123845 last: m=70 classes=9 cclen=71 t=811s
[07:19:30] it=324626 colorings=233600 lazy-girth=123936 last: m=70 classes=9 cclen=64 t=812s
[07:19:31] it=324908 colorings=233800 lazy-girth=124028 last: m=70 classes=9 cclen=75 t=813s
[07:19:32] it=325147 colorings=234000 lazy-girth=124080 last: m=75 classes=9 cclen=67 t=813s
[07:19:34] it=325435 colorings=234200 lazy-girth=124178 last: m=80 classes=10 cclen=63 t=815s
[07:19:35] it=325697 colorings=234400 lazy-girth=124244 last: m=65 classes=7 cclen=78 t=816s
[07:19:35] it=325950 colorings=234600 lazy-girth=124301 last: m=75 classes=10 cclen=75 t=817s
[07:19:36] it=326167 colorings=234800 lazy-girth=124322 last: m=80 classes=10 cclen=73 t=817s
[07:19:37] it=326419 colorings=235000 lazy-girth=124379 last: m=75 classes=9 cclen=72 t=819s
[07:19:38] it=326665 colorings=235200 lazy-girth=124429 last: m=70 classes=8 cclen=71 t=819s
[07:19:39] it=326924 colorings=235400 lazy-girth=124503 last: m=70 classes=8 cclen=78 t=820s
[07:19:40] it=327167 colorings=235600 lazy-girth=124553 last: m=65 classes=8 cclen=76 t=821s
[07:19:41] it=327453 colorings=235800 lazy-girth=124689 last: m=70 classes=8 cclen=73 t=823s
[07:19:43] it=327832 colorings=236000 lazy-girth=124937 last: m=75 classes=10 cclen=73 t=824s
[07:19:44] it=328088 colorings=236200 lazy-girth=124997 last: m=80 classes=10 cclen=74 t=825s
[07:19:44] it=328354 colorings=236400 lazy-girth=125082 last: m=75 classes=9 cclen=75 t=826s
[07:19:45] it=328608 colorings=236600 lazy-girth=125143 last: m=70 classes=8 cclen=78 t=827s
[07:19:46] it=328890 colorings=236800 lazy-girth=125239 last: m=70 classes=9 cclen=72 t=828s
[07:19:47] it=329199 colorings=237000 lazy-girth=125371 last: m=70 classes=9 cclen=76 t=829s
[07:19:48] it=329486 colorings=237200 lazy-girth=125476 last: m=75 classes=9 cclen=70 t=829s
[07:19:49] it=329750 colorings=237400 lazy-girth=125561 last: m=70 classes=9 cclen=75 t=830s
[07:19:50] it=330066 colorings=237600 lazy-girth=125688 last: m=70 classes=9 cclen=78 t=831s
[07:19:52] it=330383 colorings=237800 lazy-girth=125821 last: m=70 classes=8 cclen=80 t=833s
[07:19:53] it=330663 colorings=238000 lazy-girth=125907 last: m=70 classes=8 cclen=75 t=834s
[07:19:54] it=330945 colorings=238200 lazy-girth=125997 last: m=70 classes=9 cclen=78 t=835s
[07:19:55] it=331232 colorings=238400 lazy-girth=126098 last: m=70 classes=8 cclen=78 t=836s
[07:19:56] it=331513 colorings=238600 lazy-girth=126186 last: m=70 classes=8 cclen=73 t=837s
[07:19:57] it=331760 colorings=238800 lazy-girth=126237 last: m=80 classes=10 cclen=67 t=838s
[07:19:57] it=332023 colorings=239000 lazy-girth=126305 last: m=70 classes=8 cclen=63 t=839s
[07:19:58] it=332285 colorings=239200 lazy-girth=126374 last: m=75 classes=8 cclen=69 t=839s
[07:19:59] it=332539 colorings=239400 lazy-girth=126437 last: m=75 classes=9 cclen=76 t=840s
[07:20:00] it=332792 colorings=239600 lazy-girth=126497 last: m=70 classes=9 cclen=76 t=841s
[07:20:00] it=333026 colorings=239800 lazy-girth=126532 last: m=75 classes=9 cclen=77 t=842s
[07:20:01] it=333268 colorings=240000 lazy-girth=126578 last: m=70 classes=8 cclen=71 t=842s
[07:20:02] it=333527 colorings=240200 lazy-girth=126649 last: m=75 classes=9 cclen=75 t=843s
[07:20:03] it=333795 colorings=240400 lazy-girth=126723 last: m=70 classes=8 cclen=64 t=844s
[07:20:04] it=334038 colorings=240600 lazy-girth=126787 last: m=75 classes=9 cclen=76 t=845s
[07:20:06] it=334296 colorings=240800 lazy-girth=126867 last: m=70 classes=8 cclen=77 t=847s
[07:20:07] it=334522 colorings=241000 lazy-girth=126895 last: m=70 classes=8 cclen=75 t=848s
[07:20:08] it=334780 colorings=241200 lazy-girth=126962 last: m=75 classes=10 cclen=78 t=849s
[07:20:09] it=335023 colorings=241400 lazy-girth=127017 last: m=65 classes=9 cclen=65 t=850s
[07:20:10] it=335259 colorings=241600 lazy-girth=127059 last: m=70 classes=9 cclen=75 t=851s
[07:20:11] it=335488 colorings=241800 lazy-girth=127091 last: m=75 classes=10 cclen=75 t=852s
[07:20:12] it=335730 colorings=242000 lazy-girth=127137 last: m=80 classes=10 cclen=69 t=853s
[07:20:13] it=335962 colorings=242200 lazy-girth=127177 last: m=70 classes=8 cclen=78 t=854s
[07:20:50] it=336214 colorings=242400 lazy-girth=127231 last: m=80 classes=10 cclen=71 t=891s
[07:20:51] it=336454 colorings=242600 lazy-girth=127272 last: m=70 classes=9 cclen=72 t=892s
[07:20:52] it=336696 colorings=242800 lazy-girth=127314 last: m=75 classes=10 cclen=74 t=893s
[07:20:53] it=336923 colorings=243000 lazy-girth=127343 last: m=70 classes=9 cclen=73 t=894s
[07:20:54] it=337175 colorings=243200 lazy-girth=127404 last: m=70 classes=9 cclen=75 t=895s
[07:20:55] it=337469 colorings=243400 lazy-girth=127510 last: m=80 classes=10 cclen=71 t=896s
[07:20:56] it=337747 colorings=243600 lazy-girth=127601 last: m=70 classes=9 cclen=75 t=897s
[07:20:57] it=338002 colorings=243800 lazy-girth=127662 last: m=70 classes=9 cclen=70 t=898s
[07:20:58] it=338279 colorings=244000 lazy-girth=127745 last: m=75 classes=10 cclen=71 t=899s
[07:20:59] it=338538 colorings=244200 lazy-girth=127814 last: m=70 classes=9 cclen=76 t=900s
[07:21:00] it=338801 colorings=244400 lazy-girth=127889 last: m=75 classes=10 cclen=76 t=901s
[07:21:01] it=339092 colorings=244600 lazy-girth=127994 last: m=75 classes=9 cclen=73 t=902s
[07:21:02] it=339350 colorings=244800 lazy-girth=128060 last: m=70 classes=9 cclen=73 t=903s
[07:21:03] it=339604 colorings=245000 lazy-girth=128118 last: m=80 classes=10 cclen=76 t=904s
[07:21:04] it=339871 colorings=245200 lazy-girth=128197 last: m=70 classes=8 cclen=75 t=905s
[07:21:05] it=340118 colorings=245400 lazy-girth=128251 last: m=75 classes=10 cclen=73 t=906s
[07:21:05] it=340381 colorings=245600 lazy-girth=128330 last: m=80 classes=10 cclen=76 t=907s
[07:21:06] it=340689 colorings=245800 lazy-girth=128452 last: m=75 classes=10 cclen=75 t=908s
[07:21:08] it=340933 colorings=246000 lazy-girth=128510 last: m=75 classes=10 cclen=76 t=909s
[07:21:09] it=341176 colorings=246200 lazy-girth=128557 last: m=70 classes=9 cclen=58 t=910s
[07:21:09] it=341438 colorings=246400 lazy-girth=128632 last: m=70 classes=9 cclen=75 t=911s
[07:21:11] it=341688 colorings=246600 lazy-girth=128687 last: m=80 classes=10 cclen=73 t=912s
[07:21:11] it=341910 colorings=246800 lazy-girth=128710 last: m=80 classes=10 cclen=76 t=913s
[07:21:13] it=342149 colorings=247000 lazy-girth=128752 last: m=80 classes=10 cclen=76 t=914s
[07:21:14] it=342415 colorings=247200 lazy-girth=128826 last: m=75 classes=10 cclen=72 t=916s
[07:21:16] it=342658 colorings=247400 lazy-girth=128876 last: m=70 classes=8 cclen=78 t=917s
[07:21:17] it=342881 colorings=247600 lazy-girth=128900 last: m=75 classes=10 cclen=75 t=918s
[07:21:18] it=343094 colorings=247800 lazy-girth=128914 last: m=80 classes=10 cclen=74 t=919s
[07:21:21] it=343320 colorings=248000 lazy-girth=128941 last: m=70 classes=8 cclen=77 t=922s
[07:21:22] it=343560 colorings=248200 lazy-girth=128988 last: m=70 classes=9 cclen=71 t=923s
[07:21:23] it=343821 colorings=248400 lazy-girth=129055 last: m=75 classes=10 cclen=73 t=924s
[07:21:24] it=344090 colorings=248600 lazy-girth=129128 last: m=70 classes=8 cclen=78 t=925s
[07:21:25] it=344329 colorings=248800 lazy-girth=129175 last: m=70 classes=8 cclen=74 t=926s
[07:21:26] it=344561 colorings=249000 lazy-girth=129208 last: m=80 classes=10 cclen=74 t=927s
[07:21:27] it=344789 colorings=249200 lazy-girth=129237 last: m=70 classes=8 cclen=71 t=928s
[07:21:28] it=345013 colorings=249400 lazy-girth=129265 last: m=70 classes=9 cclen=76 t=929s
[07:21:29] it=345242 colorings=249600 lazy-girth=129296 last: m=70 classes=9 cclen=63 t=930s
[07:21:30] it=345471 colorings=249800 lazy-girth=129328 last: m=70 classes=9 cclen=70 t=931s
[07:21:31] it=345697 colorings=250000 lazy-girth=129356 last: m=80 classes=10 cclen=76 t=932s
[07:21:32] it=345972 colorings=250200 lazy-girth=129443 last: m=70 classes=8 cclen=75 t=934s
[07:21:34] it=346208 colorings=250400 lazy-girth=129480 last: m=75 classes=9 cclen=77 t=935s
[07:21:35] it=346462 colorings=250600 lazy-girth=129535 last: m=80 classes=10 cclen=70 t=936s
[07:21:36] it=346698 colorings=250800 lazy-girth=129575 last: m=70 classes=8 cclen=77 t=937s
[07:21:37] it=346913 colorings=251000 lazy-girth=129591 last: m=70 classes=8 cclen=79 t=938s
[07:21:38] it=347140 colorings=251200 lazy-girth=129618 last: m=80 classes=10 cclen=75 t=939s
[07:21:39] it=347367 colorings=251400 lazy-girth=129649 last: m=70 classes=9 cclen=74 t=940s
[07:21:41] it=347592 colorings=251600 lazy-girth=129678 last: m=70 classes=9 cclen=64 t=942s
[07:21:43] it=347845 colorings=251800 lazy-girth=129749 last: m=70 classes=8 cclen=76 t=944s
[07:21:44] it=348124 colorings=252000 lazy-girth=129841 last: m=70 classes=8 cclen=73 t=945s
[07:21:45] it=348351 colorings=252200 lazy-girth=129869 last: m=70 classes=8 cclen=73 t=946s
[07:21:46] it=348599 colorings=252400 lazy-girth=129922 last: m=75 classes=8 cclen=68 t=947s
[07:21:47] it=348858 colorings=252600 lazy-girth=129985 last: m=70 classes=8 cclen=79 t=948s
[07:21:48] it=349099 colorings=252800 lazy-girth=130032 last: m=70 classes=9 cclen=74 t=949s
[07:21:49] it=349343 colorings=253000 lazy-girth=130081 last: m=70 classes=9 cclen=70 t=951s
[07:21:51] it=349581 colorings=253200 lazy-girth=130123 last: m=75 classes=10 cclen=66 t=952s
[07:21:52] it=349812 colorings=253400 lazy-girth=130155 last: m=70 classes=9 cclen=75 t=953s
[07:21:52] it=350040 colorings=253600 lazy-girth=130189 last: m=75 classes=10 cclen=76 t=954s
[07:21:53] it=350255 colorings=253800 lazy-girth=130206 last: m=70 classes=9 cclen=75 t=954s
[07:21:54] it=350490 colorings=254000 lazy-girth=130245 last: m=75 classes=9 cclen=76 t=955s
[07:21:54] it=350712 colorings=254200 lazy-girth=130267 last: m=70 classes=8 cclen=73 t=956s
[07:21:55] it=350941 colorings=254400 lazy-girth=130297 last: m=65 classes=8 cclen=77 t=957s
[07:21:56] it=351161 colorings=254600 lazy-girth=130318 last: m=65 classes=9 cclen=74 t=957s
[07:21:57] it=351390 colorings=254800 lazy-girth=130351 last: m=75 classes=10 cclen=73 t=958s
[07:21:58] it=351606 colorings=255000 lazy-girth=130368 last: m=70 classes=8 cclen=74 t=959s
[07:21:59] it=351817 colorings=255200 lazy-girth=130379 last: m=70 classes=8 cclen=72 t=960s
[07:22:01] it=352027 colorings=255400 lazy-girth=130391 last: m=70 classes=9 cclen=72 t=962s
[07:22:02] it=352242 colorings=255600 lazy-girth=130407 last: m=70 classes=9 cclen=75 t=963s
[07:22:03] it=352468 colorings=255800 lazy-girth=130434 last: m=70 classes=9 cclen=70 t=964s
[07:22:04] it=352695 colorings=256000 lazy-girth=130463 last: m=65 classes=8 cclen=75 t=965s
[07:22:05] it=352923 colorings=256200 lazy-girth=130494 last: m=75 classes=10 cclen=74 t=966s
[07:22:05] it=353143 colorings=256400 lazy-girth=130518 last: m=70 classes=8 cclen=76 t=967s
[07:22:06] it=353370 colorings=256600 lazy-girth=130547 last: m=70 classes=9 cclen=78 t=967s
[07:22:47] it=353596 colorings=256800 lazy-girth=130577 last: m=70 classes=9 cclen=60 t=1008s
[07:22:49] it=353828 colorings=257000 lazy-girth=130616 last: m=75 classes=9 cclen=73 t=1010s
[07:22:52] it=354072 colorings=257200 lazy-girth=130669 last: m=80 classes=10 cclen=69 t=1013s
[07:22:54] it=354297 colorings=257400 lazy-girth=130694 last: m=70 classes=8 cclen=73 t=1015s
[07:22:56] it=354535 colorings=257600 lazy-girth=130737 last: m=65 classes=7 cclen=80 t=1017s
[07:22:57] it=354768 colorings=257800 lazy-girth=130770 last: m=70 classes=8 cclen=76 t=1018s
[07:22:59] it=355011 colorings=258000 lazy-girth=130818 last: m=70 classes=9 cclen=72 t=1020s
[07:23:01] it=355238 colorings=258200 lazy-girth=130846 last: m=75 classes=10 cclen=74 t=1022s
[07:23:03] it=355469 colorings=258400 lazy-girth=130885 last: m=70 classes=9 cclen=75 t=1024s
[07:23:05] it=355688 colorings=258600 lazy-girth=130904 last: m=75 classes=10 cclen=67 t=1026s
[07:23:07] it=355912 colorings=258800 lazy-girth=130929 last: m=70 classes=8 cclen=60 t=1028s
[07:23:08] it=356142 colorings=259000 lazy-girth=130959 last: m=75 classes=9 cclen=71 t=1030s
[07:23:10] it=356372 colorings=259200 lazy-girth=130989 last: m=70 classes=9 cclen=78 t=1032s
[07:23:13] it=356618 colorings=259400 lazy-girth=131039 last: m=75 classes=9 cclen=73 t=1034s
[07:23:14] it=356825 colorings=259600 lazy-girth=131047 last: m=70 classes=9 cclen=76 t=1035s
[07:23:17] it=357047 colorings=259800 lazy-girth=131070 last: m=70 classes=9 cclen=77 t=1038s
[07:23:18] it=357265 colorings=260000 lazy-girth=131088 last: m=75 classes=10 cclen=75 t=1039s
[07:23:20] it=357477 colorings=260200 lazy-girth=131100 last: m=70 classes=8 cclen=76 t=1041s
[07:30:11] it=357721 colorings=260400 lazy-girth=131149 last: m=75 classes=10 cclen=75 t=1452s
[07:30:12] it=357934 colorings=260600 lazy-girth=131166 last: m=70 classes=9 cclen=75 t=1453s
[07:30:13] it=358158 colorings=260800 lazy-girth=131190 last: m=70 classes=8 cclen=76 t=1454s
[07:30:16] it=358391 colorings=261000 lazy-girth=131224 last: m=70 classes=9 cclen=76 t=1457s
[07:30:18] it=358609 colorings=261200 lazy-girth=131244 last: m=70 classes=9 cclen=75 t=1459s
[07:30:20] it=358865 colorings=261400 lazy-girth=131301 last: m=70 classes=9 cclen=71 t=1461s
[07:30:22] it=359090 colorings=261600 lazy-girth=131327 last: m=65 classes=8 cclen=76 t=1463s
[07:30:24] it=359308 colorings=261800 lazy-girth=131345 last: m=75 classes=10 cclen=73 t=1465s
[07:30:26] it=359518 colorings=262000 lazy-girth=131355 last: m=70 classes=8 cclen=73 t=1467s
[07:30:27] it=359744 colorings=262200 lazy-girth=131381 last: m=70 classes=9 cclen=72 t=1469s
[07:30:30] it=360007 colorings=262400 lazy-girth=131444 last: m=70 classes=9 cclen=75 t=1471s
[07:30:32] it=360221 colorings=262600 lazy-girth=131458 last: m=75 classes=9 cclen=74 t=1473s
[07:30:33] it=360426 colorings=262800 lazy-girth=131463 last: m=70 classes=9 cclen=72 t=1474s
[07:30:35] it=360644 colorings=263000 lazy-girth=131481 last: m=70 classes=9 cclen=77 t=1476s
[07:30:37] it=360864 colorings=263200 lazy-girth=131501 last: m=70 classes=8 cclen=78 t=1478s
[07:30:39] it=361090 colorings=263400 lazy-girth=131527 last: m=70 classes=9 cclen=72 t=1480s
[07:30:41] it=361407 colorings=263600 lazy-girth=131669 last: m=70 classes=9 cclen=65 t=1482s
[07:30:42] it=361648 colorings=263800 lazy-girth=131715 last: m=70 classes=9 cclen=73 t=1483s
[07:30:42] it=361890 colorings=264000 lazy-girth=131765 last: m=70 classes=8 cclen=74 t=1484s
[07:30:43] it=362162 colorings=264200 lazy-girth=131856 last: m=65 classes=8 cclen=77 t=1484s
[07:30:44] it=362421 colorings=264400 lazy-girth=131924 last: m=70 classes=9 cclen=67 t=1485s
[07:30:45] it=362648 colorings=264600 lazy-girth=131954 last: m=80 classes=10 cclen=66 t=1486s
[07:30:46] it=362904 colorings=264800 lazy-girth=132020 last: m=80 classes=10 cclen=76 t=1487s
[07:30:46] it=363130 colorings=265000 lazy-girth=132050 last: m=75 classes=9 cclen=77 t=1488s
[07:30:47] it=363380 colorings=265200 lazy-girth=132102 last: m=70 classes=9 cclen=69 t=1488s
[07:30:48] it=363620 colorings=265400 lazy-girth=132150 last: m=70 classes=9 cclen=78 t=1489s
[07:30:48] it=363860 colorings=265600 lazy-girth=132198 last: m=75 classes=10 cclen=71 t=1490s
[07:30:49] it=364104 colorings=265800 lazy-girth=132252 last: m=70 classes=9 cclen=75 t=1491s
[07:30:50] it=364350 colorings=266000 lazy-girth=132320 last: m=70 classes=9 cclen=76 t=1492s
[07:30:51] it=364597 colorings=266200 lazy-girth=132376 last: m=70 classes=9 cclen=77 t=1492s
[07:30:52] it=364837 colorings=266400 lazy-girth=132419 last: m=65 classes=9 cclen=77 t=1493s
[07:30:53] it=365080 colorings=266600 lazy-girth=132466 last: m=70 classes=9 cclen=75 t=1494s
[07:30:53] it=365313 colorings=266800 lazy-girth=132502 last: m=70 classes=9 cclen=70 t=1495s
[07:30:54] it=365539 colorings=267000 lazy-girth=132533 last: m=70 classes=8 cclen=77 t=1495s
[07:30:55] it=365772 colorings=267200 lazy-girth=132575 last: m=70 classes=9 cclen=74 t=1496s
[07:30:56] it=365996 colorings=267400 lazy-girth=132601 last: m=70 classes=9 cclen=72 t=1497s
[07:33:49] it=366223 colorings=267600 lazy-girth=132636 last: m=65 classes=8 cclen=76 t=1670s
[07:33:50] it=366499 colorings=267800 lazy-girth=132752 last: m=70 classes=9 cclen=76 t=1671s
[07:33:51] it=366747 colorings=268000 lazy-girth=132824 last: m=70 classes=8 cclen=76 t=1672s
[07:33:52] it=366982 colorings=268200 lazy-girth=132863 last: m=80 classes=10 cclen=66 t=1673s
[07:33:53] it=367237 colorings=268400 lazy-girth=132941 last: m=70 classes=9 cclen=75 t=1675s
[07:33:55] it=367479 colorings=268600 lazy-girth=132988 last: m=75 classes=9 cclen=78 t=1676s
[07:33:56] it=367700 colorings=268800 lazy-girth=133016 last: m=65 classes=8 cclen=78 t=1677s
[07:33:57] it=367924 colorings=269000 lazy-girth=133043 last: m=70 classes=9 cclen=77 t=1678s
[07:33:58] it=368144 colorings=269200 lazy-girth=133066 last: m=70 classes=9 cclen=75 t=1679s
[07:33:59] it=368387 colorings=269400 lazy-girth=133116 last: m=80 classes=10 cclen=74 t=1680s
[07:33:59] it=368627 colorings=269600 lazy-girth=133164 last: m=80 classes=10 cclen=70 t=1681s
[07:34:00] it=368851 colorings=269800 lazy-girth=133189 last: m=80 classes=10 cclen=71 t=1681s
[07:34:01] it=369085 colorings=270000 lazy-girth=133229 last: m=70 classes=8 cclen=60 t=1682s
[07:34:02] it=369314 colorings=270200 lazy-girth=133262 last: m=70 classes=9 cclen=75 t=1683s
[07:34:03] it=369542 colorings=270400 lazy-girth=133291 last: m=80 classes=10 cclen=71 t=1684s
[07:34:04] it=369768 colorings=270600 lazy-girth=133319 last: m=70 classes=9 cclen=67 t=1685s
[07:34:04] it=369987 colorings=270800 lazy-girth=133338 last: m=75 classes=9 cclen=73 t=1686s
[07:34:06] it=370228 colorings=271000 lazy-girth=133379 last: m=80 classes=10 cclen=73 t=1687s
[07:34:06] it=370456 colorings=271200 lazy-girth=133407 last: m=70 classes=9 cclen=73 t=1688s
[07:34:07] it=370678 colorings=271400 lazy-girth=133431 last: m=70 classes=8 cclen=77 t=1688s
[07:34:08] it=370902 colorings=271600 lazy-girth=133459 last: m=70 classes=9 cclen=73 t=1689s
[07:34:09] it=371139 colorings=271800 lazy-girth=133504 last: m=70 classes=9 cclen=70 t=1690s
[07:37:57] PARKED after 371329 models, 271957 colorings, 133543 lazy girth clauses, 1919s
[20:16:11] slice r=4 H=D5 |H|=10 n=40 classes=88 girth>=6 mindeg>=3
[20:16:11] eager C3/C4 clauses: 24954
[20:16:19] RESUME: 405500 learned clauses reloaded from logs/slice_D5_r4_g6.ckpt
[20:16:29] it=226 colorings=200 lazy-girth=30 last: m=75 classes=10 cclen=67 t=18s
[20:16:30] it=458 colorings=400 lazy-girth=71 last: m=70 classes=8 cclen=75 t=19s
[20:16:31] it=667 colorings=600 lazy-girth=83 last: m=70 classes=9 cclen=76 t=20s
[20:16:31] it=911 colorings=800 lazy-girth=134 last: m=75 classes=9 cclen=66 t=21s
[20:16:32] it=1162 colorings=1000 lazy-girth=204 last: m=70 classes=9 cclen=77 t=22s
[20:16:33] it=1406 colorings=1200 lazy-girth=262 last: m=70 classes=9 cclen=76 t=22s
[20:16:34] it=1639 colorings=1400 lazy-girth=296 last: m=75 classes=10 cclen=71 t=23s
[20:16:34] it=1863 colorings=1600 lazy-girth=324 last: m=75 classes=9 cclen=73 t=24s
[20:16:35] it=2107 colorings=1800 lazy-girth=381 last: m=80 classes=10 cclen=74 t=24s
[20:16:36] it=2336 colorings=2000 lazy-girth=421 last: m=75 classes=10 cclen=70 t=25s
[20:16:37] it=2570 colorings=2200 lazy-girth=456 last: m=65 classes=9 cclen=75 t=26s
[20:16:38] it=2799 colorings=2400 lazy-girth=492 last: m=70 classes=9 cclen=72 t=27s
[20:16:38] it=3028 colorings=2600 lazy-girth=528 last: m=75 classes=10 cclen=71 t=28s
[20:16:39] it=3243 colorings=2800 lazy-girth=545 last: m=65 classes=9 cclen=75 t=28s
[20:16:48] it=3464 colorings=3000 lazy-girth=573 last: m=75 classes=10 cclen=69 t=37s
[20:16:48] it=3686 colorings=3200 lazy-girth=597 last: m=70 classes=9 cclen=73 t=38s
[20:16:49] it=3944 colorings=3400 lazy-girth=660 last: m=70 classes=9 cclen=74 t=38s
[20:16:50] it=4228 colorings=3600 lazy-girth=747 last: m=70 classes=9 cclen=71 t=39s
[20:16:51] it=4498 colorings=3800 lazy-girth=844 last: m=75 classes=9 cclen=71 t=40s
[20:16:51] it=4747 colorings=4000 lazy-girth=909 last: m=70 classes=9 cclen=75 t=41s
[20:16:52] it=4995 colorings=4200 lazy-girth=971 last: m=65 classes=9 cclen=76 t=41s
[20:16:52] it=5229 colorings=4400 lazy-girth=1012 last: m=70 classes=9 cclen=70 t=42s
[20:16:53] it=5482 colorings=4600 lazy-girth=1072 last: m=65 classes=9 cclen=76 t=42s
[20:16:54] it=5734 colorings=4800 lazy-girth=1128 last: m=65 classes=9 cclen=75 t=43s
[20:16:55] it=5980 colorings=5000 lazy-girth=1185 last: m=70 classes=9 cclen=71 t=44s
[20:16:55] it=6215 colorings=5200 lazy-girth=1226 last: m=75 classes=9 cclen=74 t=45s
[20:16:56] it=6456 colorings=5400 lazy-girth=1276 last: m=65 classes=8 cclen=70 t=45s
[20:16:57] it=6736 colorings=5600 lazy-girth=1387 last: m=70 classes=9 cclen=76 t=47s
[20:16:58] it=6996 colorings=5800 lazy-girth=1455 last: m=70 classes=8 cclen=79 t=47s
[20:16:59] it=7253 colorings=6000 lazy-girth=1521 last: m=70 classes=8 cclen=72 t=48s
[20:17:00] it=7500 colorings=6200 lazy-girth=1574 last: m=80 classes=10 cclen=73 t=49s
[20:17:01] it=7729 colorings=6400 lazy-girth=1614 last: m=75 classes=9 cclen=75 t=50s
[20:17:01] it=7982 colorings=6600 lazy-girth=1675 last: m=70 classes=9 cclen=74 t=51s
[20:17:02] it=8248 colorings=6800 lazy-girth=1756 last: m=70 classes=9 cclen=73 t=52s
[20:17:03] it=8507 colorings=7000 lazy-girth=1831 last: m=70 classes=9 cclen=76 t=52s
[20:17:04] it=8745 colorings=7200 lazy-girth=1873 last: m=75 classes=9 cclen=76 t=53s
[20:17:05] it=8968 colorings=7400 lazy-girth=1903 last: m=80 classes=10 cclen=60 t=54s
[20:17:06] it=9226 colorings=7600 lazy-girth=1971 last: m=75 classes=9 cclen=78 t=55s
[20:17:06] it=9475 colorings=7800 lazy-girth=2028 last: m=75 classes=9 cclen=76 t=56s
[20:17:07] it=9741 colorings=8000 lazy-girth=2104 last: m=70 classes=9 cclen=76 t=56s
[20:17:08] it=9979 colorings=8200 lazy-girth=2147 last: m=75 classes=9 cclen=76 t=57s
[20:17:09] it=10204 colorings=8400 lazy-girth=2176 last: m=75 classes=9 cclen=78 t=58s
[20:17:10] it=10439 colorings=8600 lazy-girth=2212 last: m=75 classes=10 cclen=68 t=59s
[20:17:11] it=10720 colorings=8800 lazy-girth=2311 last: m=65 classes=8 cclen=77 t=60s
[20:17:11] it=10967 colorings=9000 lazy-girth=2366 last: m=75 classes=9 cclen=75 t=61s
[20:17:12] it=11221 colorings=9200 lazy-girth=2429 last: m=70 classes=9 cclen=76 t=62s
[20:17:13] it=11464 colorings=9400 lazy-girth=2480 last: m=70 classes=8 cclen=77 t=62s
[20:17:15] it=11730 colorings=9600 lazy-girth=2564 last: m=70 classes=9 cclen=68 t=64s
[20:17:16] it=11982 colorings=9800 lazy-girth=2632 last: m=70 classes=8 cclen=76 t=65s
[20:17:16] it=12225 colorings=10000 lazy-girth=2682 last: m=75 classes=10 cclen=75 t=66s
[20:17:17] it=12504 colorings=10200 lazy-girth=2773 last: m=75 classes=9 cclen=76 t=67s
[20:17:18] it=12748 colorings=10400 lazy-girth=2823 last: m=80 classes=10 cclen=76 t=67s
[20:17:19] it=12979 colorings=10600 lazy-girth=2860 last: m=75 classes=9 cclen=65 t=68s
[20:17:20] it=13219 colorings=10800 lazy-girth=2911 last: m=70 classes=8 cclen=75 t=69s
[20:17:20] it=13463 colorings=11000 lazy-girth=2959 last: m=70 classes=9 cclen=71 t=70s
[20:17:21] it=13704 colorings=11200 lazy-girth=3001 last: m=70 classes=9 cclen=72 t=71s
[20:17:22] it=13942 colorings=11400 lazy-girth=3042 last: m=70 classes=8 cclen=76 t=71s
[20:17:23] it=14166 colorings=11600 lazy-girth=3069 last: m=65 classes=9 cclen=77 t=72s
[20:17:24] it=14413 colorings=11800 lazy-girth=3124 last: m=70 classes=9 cclen=76 t=73s
[20:17:32] it=14692 colorings=12000 lazy-girth=3215 last: m=75 classes=10 cclen=71 t=82s
[20:17:33] it=14926 colorings=12200 lazy-girth=3250 last: m=75 classes=9 cclen=67 t=83s
[20:17:34] it=15182 colorings=12400 lazy-girth=3318 last: m=80 classes=10 cclen=63 t=84s
[20:17:35] it=15419 colorings=12600 lazy-girth=3362 last: m=70 classes=8 cclen=72 t=85s
[20:17:36] it=15653 colorings=12800 lazy-girth=3398 last: m=75 classes=10 cclen=71 t=86s
[20:17:37] it=15895 colorings=13000 lazy-girth=3442 last: m=75 classes=9 cclen=75 t=86s
[20:17:39] it=16135 colorings=13200 lazy-girth=3484 last: m=70 classes=9 cclen=74 t=88s
[20:17:40] it=16342 colorings=13400 lazy-girth=3491 last: m=75 classes=10 cclen=68 t=90s
[20:17:41] it=16574 colorings=13600 lazy-girth=3525 last: m=75 classes=9 cclen=67 t=91s
[20:17:42] it=16790 colorings=13800 lazy-girth=3541 last: m=70 classes=9 cclen=74 t=91s
[20:17:43] it=17004 colorings=14000 lazy-girth=3557 last: m=75 classes=9 cclen=76 t=92s
[20:17:44] it=17243 colorings=14200 lazy-girth=3598 last: m=70 classes=8 cclen=79 t=94s
[20:17:47] it=17511 colorings=14400 lazy-girth=3679 last: m=70 classes=9 cclen=74 t=96s
[20:17:47] it=17779 colorings=14600 lazy-girth=3760 last: m=75 classes=10 cclen=72 t=97s
[20:17:48] it=18031 colorings=14800 lazy-girth=3821 last: m=75 classes=10 cclen=75 t=97s
[20:17:49] it=18300 colorings=15000 lazy-girth=3890 last: m=70 classes=9 cclen=75 t=98s
[20:17:50] it=18565 colorings=15200 lazy-girth=3956 last: m=75 classes=10 cclen=74 t=99s
[20:17:51] it=18829 colorings=15400 lazy-girth=4034 last: m=70 classes=9 cclen=78 t=100s
[20:17:52] it=19076 colorings=15600 lazy-girth=4087 last: m=80 classes=10 cclen=77 t=101s
[20:17:52] it=19331 colorings=15800 lazy-girth=4154 last: m=70 classes=9 cclen=76 t=102s
[20:17:53] it=19592 colorings=16000 lazy-girth=4235 last: m=75 classes=10 cclen=71 t=102s
[20:17:54] it=19869 colorings=16200 lazy-girth=4326 last: m=70 classes=9 cclen=71 t=103s
[20:17:55] it=20121 colorings=16400 lazy-girth=4393 last: m=70 classes=8 cclen=77 t=104s
[20:17:56] it=20379 colorings=16600 lazy-girth=4456 last: m=70 classes=9 cclen=77 t=105s
[20:17:57] it=20615 colorings=16800 lazy-girth=4492 last: m=70 classes=9 cclen=66 t=106s
[20:17:58] it=20859 colorings=17000 lazy-girth=4539 last: m=70 classes=9 cclen=77 t=108s
[20:18:00] it=21125 colorings=17200 lazy-girth=4615 last: m=70 classes=9 cclen=74 t=109s
[20:18:01] it=21400 colorings=17400 lazy-girth=4706 last: m=70 classes=8 cclen=79 t=111s
[20:18:03] it=21683 colorings=17600 lazy-girth=4809 last: m=70 classes=10 cclen=61 t=112s
[20:18:04] it=21913 colorings=17800 lazy-girth=4841 last: m=70 classes=10 cclen=73 t=113s
[20:18:04] it=22133 colorings=18000 lazy-girth=4864 last: m=65 classes=9 cclen=75 t=114s
[20:18:05] it=22375 colorings=18200 lazy-girth=4918 last: m=70 classes=8 cclen=75 t=114s
[20:18:06] it=22598 colorings=18400 lazy-girth=4942 last: m=65 classes=9 cclen=68 t=115s
[20:18:06] it=22816 colorings=18600 lazy-girth=4966 last: m=70 classes=9 cclen=75 t=116s
[20:18:07] it=23041 colorings=18800 lazy-girth=4996 last: m=65 classes=9 cclen=73 t=116s
[20:18:07] it=23259 colorings=19000 lazy-girth=5017 last: m=65 classes=9 cclen=79 t=117s
[20:18:08] it=23479 colorings=19200 lazy-girth=5043 last: m=70 classes=9 cclen=74 t=117s
[20:18:09] it=23732 colorings=19400 lazy-girth=5104 last: m=75 classes=10 cclen=61 t=118s
[20:18:09] it=23958 colorings=19600 lazy-girth=5130 last: m=70 classes=9 cclen=71 t=119s
[20:18:10] it=24180 colorings=19800 lazy-girth=5156 last: m=65 classes=9 cclen=78 t=119s
[20:18:10] it=24401 colorings=20000 lazy-girth=5179 last: m=65 classes=9 cclen=76 t=120s
[20:18:11] it=24610 colorings=20200 lazy-girth=5188 last: m=65 classes=9 cclen=73 t=120s
[20:18:12] it=24830 colorings=20400 lazy-girth=5213 last: m=70 classes=9 cclen=75 t=121s
[20:18:12] it=25066 colorings=20600 lazy-girth=5258 last: m=70 classes=9 cclen=77 t=122s
[20:18:13] it=25309 colorings=20800 lazy-girth=5309 last: m=70 classes=10 cclen=72 t=123s
[20:18:14] it=25555 colorings=21000 lazy-girth=5364 last: m=70 classes=8 cclen=76 t=123s
[20:18:15] it=25798 colorings=21200 lazy-girth=5410 last: m=70 classes=9 cclen=72 t=124s
[20:18:16] it=26036 colorings=21400 lazy-girth=5452 last: m=70 classes=9 cclen=76 t=125s
[20:18:17] it=26252 colorings=21600 lazy-girth=5469 last: m=70 classes=9 cclen=72 t=126s
[20:18:18] it=26504 colorings=21800 lazy-girth=5531 last: m=75 classes=10 cclen=75 t=127s
[20:18:19] it=26750 colorings=22000 lazy-girth=5582 last: m=75 classes=10 cclen=74 t=128s
[20:18:19] it=26990 colorings=22200 lazy-girth=5624 last: m=70 classes=9 cclen=74 t=129s
[20:18:20] it=27221 colorings=22400 lazy-girth=5657 last: m=70 classes=9 cclen=66 t=130s
[20:18:21] it=27443 colorings=22600 lazy-girth=5684 last: m=70 classes=9 cclen=56 t=130s
[20:18:22] it=27683 colorings=22800 lazy-girth=5726 last: m=75 classes=10 cclen=67 t=131s
[20:18:23] it=27934 colorings=23000 lazy-girth=5782 last: m=70 classes=9 cclen=77 t=133s
[20:18:33] it=28223 colorings=23200 lazy-girth=5873 last: m=70 classes=8 cclen=78 t=143s
[20:18:35] it=28436 colorings=23400 lazy-girth=5888 last: m=70 classes=8 cclen=78 t=144s
[20:18:37] it=28672 colorings=23600 lazy-girth=5932 last: m=70 classes=9 cclen=72 t=146s
[20:18:38] it=28914 colorings=23800 lazy-girth=5982 last: m=70 classes=9 cclen=73 t=148s
[20:18:39] it=29140 colorings=24000 lazy-girth=6014 last: m=75 classes=10 cclen=74 t=149s
[20:18:40] it=29359 colorings=24200 lazy-girth=6034 last: m=65 classes=9 cclen=76 t=150s
[20:18:42] it=29611 colorings=24400 lazy-girth=6088 last: m=75 classes=10 cclen=74 t=151s
[20:18:44] it=29849 colorings=24600 lazy-girth=6132 last: m=75 classes=10 cclen=69 t=153s
[20:18:45] it=30080 colorings=24800 lazy-girth=6164 last: m=70 classes=9 cclen=75 t=154s
[20:18:46] it=30311 colorings=25000 lazy-girth=6197 last: m=75 classes=10 cclen=74 t=156s
[20:18:48] it=30541 colorings=25200 lazy-girth=6231 last: m=80 classes=10 cclen=73 t=157s
[20:18:50] it=30774 colorings=25400 lazy-girth=6268 last: m=75 classes=10 cclen=68 t=160s
[20:18:54] it=31030 colorings=25600 lazy-girth=6341 last: m=75 classes=9 cclen=76 t=164s
[20:18:56] it=31355 colorings=25800 lazy-girth=6502 last: m=75 classes=10 cclen=75 t=165s
[20:18:57] it=31625 colorings=26000 lazy-girth=6576 last: m=70 classes=9 cclen=77 t=166s
[20:18:57] it=31884 colorings=26200 lazy-girth=6640 last: m=70 classes=8 cclen=75 t=167s
[20:18:58] it=32141 colorings=26400 lazy-girth=6704 last: m=75 classes=10 cclen=77 t=168s
[20:18:59] it=32401 colorings=26600 lazy-girth=6771 last: m=70 classes=9 cclen=77 t=169s
[20:19:01] it=32654 colorings=26800 lazy-girth=6837 last: m=70 classes=9 cclen=76 t=170s
[20:19:02] it=32910 colorings=27000 lazy-girth=6907 last: m=80 classes=10 cclen=75 t=172s
[20:19:03] it=33157 colorings=27200 lazy-girth=6955 last: m=70 classes=9 cclen=70 t=173s
[20:19:04] it=33402 colorings=27400 lazy-girth=7011 last: m=75 classes=9 cclen=78 t=174s
[20:19:05] it=33643 colorings=27600 lazy-girth=7060 last: m=75 classes=9 cclen=63 t=175s
[20:19:06] it=33874 colorings=27800 lazy-girth=7091 last: m=70 classes=9 cclen=77 t=175s
[20:19:07] it=34100 colorings=28000 lazy-girth=7119 last: m=70 classes=9 cclen=66 t=176s
[20:19:07] it=34326 colorings=28200 lazy-girth=7147 last: m=70 classes=9 cclen=76 t=177s
[20:19:08] it=34574 colorings=28400 lazy-girth=7197 last: m=65 classes=9 cclen=79 t=178s
[20:19:09] it=34808 colorings=28600 lazy-girth=7236 last: m=65 classes=9 cclen=78 t=179s
[20:19:11] it=35032 colorings=28800 lazy-girth=7260 last: m=70 classes=9 cclen=79 t=180s
[20:19:12] it=35269 colorings=29000 lazy-girth=7299 last: m=80 classes=10 cclen=70 t=181s
[20:19:13] it=35542 colorings=29200 lazy-girth=7374 last: m=75 classes=10 cclen=75 t=182s
[20:19:14] it=35786 colorings=29400 lazy-girth=7424 last: m=70 classes=8 cclen=78 t=183s
[20:19:15] it=36031 colorings=29600 lazy-girth=7470 last: m=65 classes=8 cclen=79 t=184s
[20:19:16] it=36283 colorings=29800 lazy-girth=7525 last: m=70 classes=8 cclen=75 t=185s
[20:19:17] it=36527 colorings=30000 lazy-girth=7570 last: m=70 classes=9 cclen=74 t=187s
[20:19:18] it=36771 colorings=30200 lazy-girth=7615 last: m=70 classes=9 cclen=78 t=188s
[20:19:20] it=37000 colorings=30400 lazy-girth=7646 last: m=75 classes=10 cclen=74 t=189s
[20:19:21] it=37248 colorings=30600 lazy-girth=7695 last: m=75 classes=9 cclen=77 t=190s
[20:19:21] it=37488 colorings=30800 lazy-girth=7739 last: m=75 classes=10 cclen=76 t=191s
[20:19:22] it=37709 colorings=31000 lazy-girth=7760 last: m=70 classes=9 cclen=74 t=192s
[20:19:23] it=37938 colorings=31200 lazy-girth=7790 last: m=70 classes=9 cclen=76 t=193s
[20:19:25] it=38154 colorings=31400 lazy-girth=7807 last: m=75 classes=10 cclen=71 t=194s
[20:19:26] it=38386 colorings=31600 lazy-girth=7839 last: m=70 classes=9 cclen=77 t=195s
[20:19:27] it=38628 colorings=31800 lazy-girth=7882 last: m=70 classes=9 cclen=78 t=196s
[20:19:28] it=38857 colorings=32000 lazy-girth=7911 last: m=70 classes=9 cclen=73 t=197s
[20:19:29] it=39075 colorings=32200 lazy-girth=7930 last: m=70 classes=8 cclen=54 t=198s
[20:19:30] it=39296 colorings=32400 lazy-girth=7951 last: m=70 classes=9 cclen=78 t=200s
[20:19:32] it=39532 colorings=32600 lazy-girth=7990 last: m=75 classes=9 cclen=79 t=202s
[20:19:33] it=39755 colorings=32800 lazy-girth=8013 last: m=80 classes=10 cclen=75 t=203s
[20:19:36] it=39975 colorings=33000 lazy-girth=8033 last: m=70 classes=9 cclen=71 t=205s
[20:19:37] it=40219 colorings=33200 lazy-girth=8080 last: m=65 classes=9 cclen=75 t=206s
[20:19:38] it=40440 colorings=33400 lazy-girth=8104 last: m=70 classes=9 cclen=77 t=208s
[20:19:40] it=40663 colorings=33600 lazy-girth=8127 last: m=80 classes=10 cclen=76 t=209s
[20:19:41] it=40915 colorings=33800 lazy-girth=8179 last: m=70 classes=9 cclen=74 t=210s
[20:19:42] it=41138 colorings=34000 lazy-girth=8202 last: m=70 classes=9 cclen=68 t=212s
[20:19:43] it=41362 colorings=34200 lazy-girth=8228 last: m=70 classes=8 cclen=75 t=213s
[20:19:44] it=41581 colorings=34400 lazy-girth=8247 last: m=70 classes=9 cclen=71 t=214s
[20:19:45] it=41801 colorings=34600 lazy-girth=8267 last: m=70 classes=9 cclen=78 t=215s
[20:19:47] it=42032 colorings=34800 lazy-girth=8298 last: m=70 classes=9 cclen=71 t=217s
[20:19:48] it=42250 colorings=35000 lazy-girth=8317 last: m=70 classes=9 cclen=75 t=218s
[20:19:50] it=42476 colorings=35200 lazy-girth=8343 last: m=70 classes=9 cclen=76 t=219s
[20:19:52] it=42689 colorings=35400 lazy-girth=8356 last: m=70 classes=9 cclen=66 t=221s
[20:19:54] it=42916 colorings=35600 lazy-girth=8387 last: m=75 classes=10 cclen=78 t=223s
[20:19:56] it=43141 colorings=35800 lazy-girth=8412 last: m=70 classes=9 cclen=69 t=225s
[20:19:57] it=43359 colorings=36000 lazy-girth=8433 last: m=70 classes=9 cclen=72 t=226s
[20:19:58] it=43561 colorings=36200 lazy-girth=8435 last: m=65 classes=9 cclen=69 t=227s
[20:20:06] it=43803 colorings=36400 lazy-girth=8494 last: m=80 classes=10 cclen=76 t=235s
[20:20:06] it=44050 colorings=36600 lazy-girth=8545 last: m=70 classes=9 cclen=72 t=236s
[20:20:07] it=44275 colorings=36800 lazy-girth=8572 last: m=65 classes=9 cclen=74 t=236s
[20:20:09] it=44505 colorings=37000 lazy-girth=8611 last: m=70 classes=9 cclen=63 t=238s
[20:20:09] it=44735 colorings=37200 lazy-girth=8644 last: m=70 classes=8 cclen=78 t=239s
[20:20:10] it=44979 colorings=37400 lazy-girth=8702 last: m=70 classes=8 cclen=74 t=239s
[20:20:25] it=45224 colorings=37600 lazy-girth=8751 last: m=70 classes=8 cclen=73 t=254s
[20:20:26] it=45495 colorings=37800 lazy-girth=8848 last: m=75 classes=10 cclen=77 t=256s
[20:20:27] it=45710 colorings=38000 lazy-girth=8867 last: m=70 classes=9 cclen=76 t=257s
[20:20:29] it=45936 colorings=38200 lazy-girth=8898 last: m=65 classes=9 cclen=76 t=258s
[20:20:30] it=46168 colorings=38400 lazy-girth=8936 last: m=70 classes=8 cclen=75 t=259s
[20:20:30] it=46388 colorings=38600 lazy-girth=8959 last: m=75 classes=9 cclen=65 t=260s
[20:20:31] it=46616 colorings=38800 lazy-girth=8987 last: m=75 classes=10 cclen=73 t=261s
[20:20:32] it=46835 colorings=39000 lazy-girth=9007 last: m=65 classes=8 cclen=70 t=262s
[20:20:33] it=47050 colorings=39200 lazy-girth=9022 last: m=75 classes=9 cclen=77 t=263s
[20:20:34] it=47287 colorings=39400 lazy-girth=9064 last: m=75 classes=10 cclen=78 t=264s
[20:20:35] it=47517 colorings=39600 lazy-girth=9099 last: m=65 classes=9 cclen=77 t=264s
[20:20:36] it=47751 colorings=39800 lazy-girth=9134 last: m=65 classes=9 cclen=75 t=266s
[20:20:37] it=47990 colorings=40000 lazy-girth=9185 last: m=80 classes=10 cclen=77 t=267s
[20:20:38] it=48206 colorings=40200 lazy-girth=9202 last: m=70 classes=8 cclen=74 t=268s
[20:20:39] it=48423 colorings=40400 lazy-girth=9219 last: m=65 classes=9 cclen=77 t=269s
[20:20:40] it=48640 colorings=40600 lazy-girth=9240 last: m=70 classes=9 cclen=76 t=270s
[20:20:41] it=48854 colorings=40800 lazy-girth=9255 last: m=80 classes=10 cclen=73 t=271s
[20:20:42] it=49062 colorings=41000 lazy-girth=9263 last: m=75 classes=10 cclen=71 t=272s
[20:20:43] it=49276 colorings=41200 lazy-girth=9277 last: m=70 classes=9 cclen=76 t=273s
[20:20:45] it=49495 colorings=41400 lazy-girth=9298 last: m=65 classes=9 cclen=70 t=274s
[20:20:46] it=49713 colorings=41600 lazy-girth=9317 last: m=70 classes=9 cclen=72 t=275s
[20:20:47] it=49923 colorings=41800 lazy-girth=9327 last: m=70 classes=8 cclen=72 t=277s
[20:20:49] it=50148 colorings=42000 lazy-girth=9353 last: m=70 classes=9 cclen=77 t=278s
[20:20:50] it=50373 colorings=42200 lazy-girth=9383 last: m=70 classes=8 cclen=76 t=280s
[20:20:51] it=50609 colorings=42400 lazy-girth=9420 last: m=75 classes=9 cclen=75 t=281s
[20:20:52] it=50827 colorings=42600 lazy-girth=9438 last: m=80 classes=10 cclen=64 t=282s
[20:20:53] it=51063 colorings=42800 lazy-girth=9477 last: m=70 classes=9 cclen=75 t=283s
[20:20:54] it=51287 colorings=43000 lazy-girth=9502 last: m=75 classes=10 cclen=56 t=283s
[20:20:55] it=51533 colorings=43200 lazy-girth=9548 last: m=65 classes=9 cclen=76 t=284s
[20:20:56] it=51749 colorings=43400 lazy-girth=9564 last: m=70 classes=8 cclen=78 t=285s
[20:20:56] it=51956 colorings=43600 lazy-girth=9571 last: m=75 classes=9 cclen=75 t=286s
[20:20:57] it=52173 colorings=43800 lazy-girth=9588 last: m=65 classes=9 cclen=77 t=287s
[20:20:59] it=52403 colorings=44000 lazy-girth=9620 last: m=70 classes=9 cclen=77 t=288s
[20:21:00] it=52621 colorings=44200 lazy-girth=9639 last: m=70 classes=9 cclen=76 t=289s
[20:21:01] it=52839 colorings=44400 lazy-girth=9657 last: m=75 classes=9 cclen=69 t=291s
[20:21:03] it=53062 colorings=44600 lazy-girth=9681 last: m=70 classes=8 cclen=75 t=292s
[20:21:04] it=53275 colorings=44800 lazy-girth=9694 last: m=65 classes=9 cclen=77 t=293s
[20:21:05] it=53487 colorings=45000 lazy-girth=9707 last: m=70 classes=8 cclen=77 t=294s
[20:21:06] it=53697 colorings=45200 lazy-girth=9717 last: m=70 classes=9 cclen=66 t=295s
[20:21:07] it=53909 colorings=45400 lazy-girth=9729 last: m=70 classes=9 cclen=75 t=296s
[20:21:09] it=54166 colorings=45600 lazy-girth=9796 last: m=70 classes=8 cclen=78 t=298s
[20:21:10] it=54386 colorings=45800 lazy-girth=9816 last: m=70 classes=9 cclen=78 t=299s
[20:21:10] it=54611 colorings=46000 lazy-girth=9842 last: m=70 classes=9 cclen=77 t=300s
[20:21:11] it=54835 colorings=46200 lazy-girth=9867 last: m=70 classes=8 cclen=78 t=300s
[20:21:12] it=55052 colorings=46400 lazy-girth=9884 last: m=80 classes=10 cclen=63 t=301s
[20:21:13] it=55280 colorings=46600 lazy-girth=9912 last: m=70 classes=9 cclen=75 t=302s
[20:21:14] it=55512 colorings=46800 lazy-girth=9948 last: m=70 classes=8 cclen=72 t=304s
[20:21:15] it=55734 colorings=47000 lazy-girth=9970 last: m=70 classes=9 cclen=75 t=305s
[20:21:16] it=55950 colorings=47200 lazy-girth=9989 last: m=70 classes=9 cclen=73 t=305s
[20:21:17] it=56174 colorings=47400 lazy-girth=10016 last: m=70 classes=8 cclen=68 t=307s
[20:21:18] it=56387 colorings=47600 lazy-girth=10029 last: m=80 classes=10 cclen=75 t=307s
[20:21:19] it=56638 colorings=47800 lazy-girth=10082 last: m=70 classes=8 cclen=77 t=309s
[20:21:20] it=56871 colorings=48000 lazy-girth=10119 last: m=75 classes=9 cclen=72 t=310s
[20:21:21] it=57092 colorings=48200 lazy-girth=10144 last: m=70 classes=9 cclen=74 t=310s
[20:21:22] it=57327 colorings=48400 lazy-girth=10185 last: m=70 classes=8 cclen=74 t=311s
[20:21:23] it=57555 colorings=48600 lazy-girth=10216 last: m=70 classes=8 cclen=76 t=313s
[20:21:24] it=57774 colorings=48800 lazy-girth=10235 last: m=80 classes=10 cclen=75 t=314s
[20:21:30] it=58019 colorings=49000 lazy-girth=10284 last: m=70 classes=9 cclen=76 t=319s
[20:21:31] it=58244 colorings=49200 lazy-girth=10311 last: m=70 classes=9 cclen=71 t=320s
[20:21:32] it=58451 colorings=49400 lazy-girth=10318 last: m=70 classes=8 cclen=60 t=321s
[20:21:33] it=58680 colorings=49600 lazy-girth=10347 last: m=80 classes=10 cclen=63 t=322s
[20:21:34] it=58883 colorings=49800 lazy-girth=10351 last: m=65 classes=7 cclen=80 t=323s
[20:21:35] it=59098 colorings=50000 lazy-girth=10366 last: m=80 classes=10 cclen=76 t=324s
[20:21:36] it=59313 colorings=50200 lazy-girth=10381 last: m=75 classes=9 cclen=77 t=325s
[20:21:36] it=59518 colorings=50400 lazy-girth=10386 last: m=70 classes=9 cclen=71 t=326s
[20:21:37] it=59724 colorings=50600 lazy-girth=10392 last: m=75 classes=10 cclen=70 t=327s
[20:21:38] it=59943 colorings=50800 lazy-girth=10412 last: m=70 classes=9 cclen=71 t=328s
[20:21:39] it=60147 colorings=51000 lazy-girth=10416 last: m=75 classes=9 cclen=67 t=328s
[20:21:41] it=60374 colorings=51200 lazy-girth=10446 last: m=75 classes=9 cclen=76 t=330s
[20:21:42] it=60584 colorings=51400 lazy-girth=10456 last: m=70 classes=9 cclen=74 t=331s
[20:21:43] it=60793 colorings=51600 lazy-girth=10465 last: m=70 classes=9 cclen=77 t=332s
[20:21:44] it=61020 colorings=51800 lazy-girth=10498 last: m=70 classes=9 cclen=76 t=333s
[20:21:45] it=61242 colorings=52000 lazy-girth=10521 last: m=70 classes=8 cclen=74 t=334s
[20:21:46] it=61450 colorings=52200 lazy-girth=10529 last: m=70 classes=8 cclen=78 t=335s
[20:21:47] it=61678 colorings=52400 lazy-girth=10562 last: m=65 classes=8 cclen=77 t=336s
[20:21:47] it=61897 colorings=52600 lazy-girth=10583 last: m=70 classes=9 cclen=76 t=337s
[20:21:49] it=62147 colorings=52800 lazy-girth=10635 last: m=70 classes=9 cclen=75 t=338s
[20:21:49] it=62354 colorings=53000 lazy-girth=10642 last: m=70 classes=9 cclen=76 t=339s
[20:21:50] it=62573 colorings=53200 lazy-girth=10666 last: m=70 classes=9 cclen=74 t=340s
[20:21:51] it=62790 colorings=53400 lazy-girth=10683 last: m=65 classes=8 cclen=73 t=341s
[20:21:52] it=63010 colorings=53600 lazy-girth=10703 last: m=70 classes=9 cclen=76 t=342s
[20:21:54] it=63245 colorings=53800 lazy-girth=10738 last: m=80 classes=10 cclen=76 t=343s
[20:21:55] it=63461 colorings=54000 lazy-girth=10754 last: m=70 classes=9 cclen=76 t=344s
[20:21:56] it=63688 colorings=54200 lazy-girth=10788 last: m=70 classes=9 cclen=78 t=345s
[20:21:57] it=63914 colorings=54400 lazy-girth=10814 last: m=70 classes=8 cclen=62 t=346s
[20:22:00] it=64136 colorings=54600 lazy-girth=10837 last: m=70 classes=9 cclen=76 t=349s
[20:22:01] it=64348 colorings=54800 lazy-girth=10851 last: m=70 classes=8 cclen=75 t=350s
[20:22:02] it=64554 colorings=55000 lazy-girth=10857 last: m=70 classes=9 cclen=76 t=351s
[20:22:03] it=64780 colorings=55200 lazy-girth=10886 last: m=70 classes=8 cclen=77 t=352s
[20:22:04] it=65006 colorings=55400 lazy-girth=10915 last: m=70 classes=9 cclen=73 t=353s
[20:22:05] it=65228 colorings=55600 lazy-girth=10940 last: m=75 classes=9 cclen=75 t=354s
[20:22:06] it=65456 colorings=55800 lazy-girth=10970 last: m=75 classes=9 cclen=75 t=355s
[20:22:07] it=65684 colorings=56000 lazy-girth=11000 last: m=70 classes=9 cclen=77 t=356s
[20:22:08] it=65895 colorings=56200 lazy-girth=11011 last: m=70 classes=8 cclen=78 t=357s
[20:22:09] it=66108 colorings=56400 lazy-girth=11024 last: m=70 classes=8 cclen=72 t=358s
[20:22:10] it=66315 colorings=56600 lazy-girth=11031 last: m=75 classes=9 cclen=71 t=359s
[20:22:25] it=66532 colorings=56800 lazy-girth=11048 last: m=75 classes=10 cclen=66 t=374s
[20:22:26] it=66739 colorings=57000 lazy-girth=11055 last: m=70 classes=9 cclen=62 t=375s
[20:22:27] it=66960 colorings=57200 lazy-girth=11076 last: m=70 classes=9 cclen=73 t=377s
[20:22:29] it=67168 colorings=57400 lazy-girth=11084 last: m=75 classes=9 cclen=77 t=379s
[20:22:31] it=67380 colorings=57600 lazy-girth=11096 last: m=80 classes=10 cclen=69 t=380s
[20:22:32] it=67587 colorings=57800 lazy-girth=11103 last: m=75 classes=9 cclen=72 t=381s
[20:22:33] it=67797 colorings=58000 lazy-girth=11113 last: m=65 classes=8 cclen=78 t=383s
[20:22:35] it=68008 colorings=58200 lazy-girth=11124 last: m=70 classes=9 cclen=71 t=384s
[20:22:37] it=68231 colorings=58400 lazy-girth=11151 last: m=70 classes=9 cclen=72 t=386s
[20:22:38] it=68465 colorings=58600 lazy-girth=11187 last: m=70 classes=9 cclen=78 t=387s
[20:22:39] it=68676 colorings=58800 lazy-girth=11198 last: m=70 classes=8 cclen=74 t=388s
[20:22:40] it=68904 colorings=59000 lazy-girth=11227 last: m=80 classes=10 cclen=70 t=389s
[20:22:41] it=69137 colorings=59200 lazy-girth=11263 last: m=70 classes=8 cclen=78 t=391s
[20:22:42] it=69352 colorings=59400 lazy-girth=11279 last: m=75 classes=10 cclen=73 t=391s
[20:22:43] it=69565 colorings=59600 lazy-girth=11293 last: m=70 classes=9 cclen=74 t=392s
[20:22:44] it=69772 colorings=59800 lazy-girth=11300 last: m=75 classes=9 cclen=74 t=393s
[20:22:45] it=69985 colorings=60000 lazy-girth=11313 last: m=75 classes=10 cclen=72 t=394s
[20:22:47] it=70199 colorings=60200 lazy-girth=11328 last: m=70 classes=9 cclen=77 t=396s
[20:22:48] it=70412 colorings=60400 lazy-girth=11341 last: m=70 classes=9 cclen=67 t=397s
[20:22:50] it=70641 colorings=60600 lazy-girth=11370 last: m=75 classes=10 cclen=66 t=400s
[20:22:51] it=70856 colorings=60800 lazy-girth=11385 last: m=75 classes=10 cclen=64 t=401s
[20:22:52] it=71065 colorings=61000 lazy-girth=11394 last: m=75 classes=10 cclen=54 t=402s
[20:22:53] it=71282 colorings=61200 lazy-girth=11411 last: m=75 classes=10 cclen=63 t=403s
[20:22:55] it=71490 colorings=61400 lazy-girth=11419 last: m=75 classes=10 cclen=72 t=404s
[20:22:56] it=71699 colorings=61600 lazy-girth=11428 last: m=75 classes=10 cclen=74 t=405s
[20:22:57] it=71916 colorings=61800 lazy-girth=11446 last: m=65 classes=7 cclen=81 t=406s
[20:22:58] it=72125 colorings=62000 lazy-girth=11455 last: m=75 classes=10 cclen=65 t=407s
[20:22:59] it=72338 colorings=62200 lazy-girth=11468 last: m=70 classes=9 cclen=74 t=408s
[20:23:00] it=72549 colorings=62400 lazy-girth=11479 last: m=70 classes=8 cclen=79 t=409s
[20:23:01] it=72760 colorings=62600 lazy-girth=11490 last: m=70 classes=8 cclen=76 t=411s
[20:23:02] it=72979 colorings=62800 lazy-girth=11509 last: m=80 classes=10 cclen=73 t=412s
[20:23:03] it=73198 colorings=63000 lazy-girth=11529 last: m=70 classes=9 cclen=77 t=413s
[20:23:05] it=73415 colorings=63200 lazy-girth=11546 last: m=70 classes=9 cclen=73 t=414s
[20:23:06] it=73635 colorings=63400 lazy-girth=11566 last: m=70 classes=8 cclen=80 t=416s
[20:23:08] it=73849 colorings=63600 lazy-girth=11580 last: m=80 classes=10 cclen=74 t=418s
[20:23:10] it=74057 colorings=63800 lazy-girth=11588 last: m=70 classes=9 cclen=73 t=419s
[20:23:11] it=74270 colorings=64000 lazy-girth=11601 last: m=75 classes=9 cclen=75 t=420s
[20:23:12] it=74479 colorings=64200 lazy-girth=11610 last: m=65 classes=9 cclen=74 t=422s
[20:23:13] it=74695 colorings=64400 lazy-girth=11626 last: m=65 classes=9 cclen=78 t=422s
[20:23:15] it=74904 colorings=64600 lazy-girth=11635 last: m=70 classes=9 cclen=76 t=424s
[20:23:16] it=75112 colorings=64800 lazy-girth=11643 last: m=80 classes=10 cclen=73 t=426s
[20:23:17] it=75322 colorings=65000 lazy-girth=11654 last: m=70 classes=8 cclen=74 t=427s
[20:23:19] it=75529 colorings=65200 lazy-girth=11661 last: m=70 classes=8 cclen=75 t=428s
[20:23:19] it=75733 colorings=65400 lazy-girth=11665 last: m=70 classes=9 cclen=76 t=429s
[20:23:21] it=75945 colorings=65600 lazy-girth=11678 last: m=70 classes=9 cclen=61 t=430s
[20:23:23] it=76156 colorings=65800 lazy-girth=11689 last: m=70 classes=8 cclen=65 t=432s
[20:23:24] it=76360 colorings=66000 lazy-girth=11693 last: m=70 classes=8 cclen=76 t=434s
[20:23:26] it=76563 colorings=66200 lazy-girth=11696 last: m=70 classes=9 cclen=74 t=435s
[20:23:27] it=76769 colorings=66400 lazy-girth=11703 last: m=75 classes=10 cclen=60 t=436s
[20:23:28] it=76973 colorings=66600 lazy-girth=11707 last: m=70 classes=9 cclen=76 t=437s
[20:23:29] it=77177 colorings=66800 lazy-girth=11711 last: m=65 classes=9 cclen=75 t=438s
[20:23:30] it=77379 colorings=67000 lazy-girth=11713 last: m=70 classes=9 cclen=78 t=440s
[20:23:31] it=77581 colorings=67200 lazy-girth=11715 last: m=70 classes=8 cclen=71 t=441s
[20:23:33] it=77793 colorings=67400 lazy-girth=11727 last: m=70 classes=9 cclen=75 t=442s
[20:23:34] it=77998 colorings=67600 lazy-girth=11732 last: m=65 classes=8 cclen=78 t=443s
[20:23:36] it=78207 colorings=67800 lazy-girth=11742 last: m=70 classes=9 cclen=71 t=445s
[20:23:37] it=78417 colorings=68000 lazy-girth=11752 last: m=80 classes=10 cclen=72 t=446s
[20:23:38] it=78625 colorings=68200 lazy-girth=11760 last: m=70 classes=9 cclen=77 t=447s
[20:23:39] it=78830 colorings=68400 lazy-girth=11765 last: m=70 classes=9 cclen=75 t=448s
[20:23:40] it=79044 colorings=68600 lazy-girth=11779 last: m=75 classes=10 cclen=74 t=450s
[20:23:41] it=79247 colorings=68800 lazy-girth=11782 last: m=70 classes=9 cclen=72 t=451s
[20:23:43] it=79453 colorings=69000 lazy-girth=11788 last: m=70 classes=9 cclen=78 t=452s
[20:23:44] it=79663 colorings=69200 lazy-girth=11798 last: m=70 classes=9 cclen=76 t=454s
[20:23:46] it=79872 colorings=69400 lazy-girth=11807 last: m=70 classes=9 cclen=75 t=455s
[20:23:47] it=80074 colorings=69600 lazy-girth=11809 last: m=65 classes=9 cclen=76 t=456s
[20:23:49] it=80275 colorings=69800 lazy-girth=11810 last: m=65 classes=8 cclen=72 t=458s
[20:23:50] it=80480 colorings=70000 lazy-girth=11815 last: m=70 classes=9 cclen=77 t=459s
[20:23:51] it=80683 colorings=70200 lazy-girth=11818 last: m=65 classes=9 cclen=75 t=460s
[20:23:53] it=80890 colorings=70400 lazy-girth=11825 last: m=70 classes=9 cclen=74 t=462s
[20:23:54] it=81094 colorings=70600 lazy-girth=11829 last: m=75 classes=10 cclen=68 t=463s
[20:23:56] it=81298 colorings=70800 lazy-girth=11833 last: m=65 classes=8 cclen=78 t=465s
[20:23:57] it=81501 colorings=71000 lazy-girth=11836 last: m=70 classes=9 cclen=77 t=467s
[20:23:58] it=81705 colorings=71200 lazy-girth=11840 last: m=70 classes=9 cclen=74 t=468s
[20:24:01] it=81908 colorings=71400 lazy-girth=11843 last: m=65 classes=9 cclen=75 t=471s
[20:24:03] it=82108 colorings=71600 lazy-girth=11843 last: m=75 classes=10 cclen=76 t=473s
[20:24:06] it=82313 colorings=71800 lazy-girth=11848 last: m=75 classes=10 cclen=71 t=475s
[20:24:07] it=82516 colorings=72000 lazy-girth=11851 last: m=75 classes=10 cclen=68 t=477s
[20:24:10] it=82723 colorings=72200 lazy-girth=11858 last: m=65 classes=9 cclen=76 t=479s
[20:24:11] it=82924 colorings=72400 lazy-girth=11859 last: m=70 classes=9 cclen=68 t=480s
[20:24:13] it=83127 colorings=72600 lazy-girth=11862 last: m=70 classes=9 cclen=77 t=482s
[20:24:15] it=83328 colorings=72800 lazy-girth=11863 last: m=70 classes=8 cclen=77 t=484s
[20:24:18] it=83535 colorings=73000 lazy-girth=11870 last: m=70 classes=9 cclen=77 t=487s
[20:24:20] it=83768 colorings=73200 lazy-girth=11912 last: m=75 classes=9 cclen=75 t=490s
[20:24:22] it=84011 colorings=73400 lazy-girth=11971 last: m=80 classes=10 cclen=70 t=491s
[20:24:23] it=84224 colorings=73600 lazy-girth=11985 last: m=70 classes=9 cclen=76 t=492s
[20:24:24] it=84435 colorings=73800 lazy-girth=11996 last: m=70 classes=9 cclen=77 t=493s
[20:24:25] it=84652 colorings=74000 lazy-girth=12014 last: m=70 classes=9 cclen=73 t=495s
[20:24:26] it=84875 colorings=74200 lazy-girth=12040 last: m=70 classes=9 cclen=73 t=496s
[20:24:27] it=85103 colorings=74400 lazy-girth=12069 last: m=75 classes=9 cclen=73 t=497s
[20:24:28] it=85361 colorings=74600 lazy-girth=12136 last: m=75 classes=9 cclen=68 t=498s
[20:24:29] it=85604 colorings=74800 lazy-girth=12182 last: m=70 classes=9 cclen=71 t=499s
[20:24:31] it=85852 colorings=75000 lazy-girth=12242 last: m=75 classes=9 cclen=72 t=500s
[20:24:31] it=86068 colorings=75200 lazy-girth=12262 last: m=75 classes=9 cclen=74 t=501s
[20:24:32] it=86297 colorings=75400 lazy-girth=12293 last: m=70 classes=8 cclen=74 t=502s
[20:24:33] it=86534 colorings=75600 lazy-girth=12330 last: m=75 classes=9 cclen=76 t=503s
[20:24:51] it=86748 colorings=75800 lazy-girth=12344 last: m=70 classes=8 cclen=76 t=520s
[20:24:52] it=86966 colorings=76000 lazy-girth=12366 last: m=70 classes=8 cclen=75 t=521s
[20:24:53] it=87183 colorings=76200 lazy-girth=12384 last: m=75 classes=10 cclen=76 t=522s
[20:24:54] it=87411 colorings=76400 lazy-girth=12415 last: m=75 classes=9 cclen=75 t=524s
[20:24:55] it=87649 colorings=76600 lazy-girth=12460 last: m=70 classes=9 cclen=78 t=524s
[20:24:56] it=87882 colorings=76800 lazy-girth=12499 last: m=70 classes=8 cclen=71 t=525s
[20:24:57] it=88090 colorings=77000 lazy-girth=12507 last: m=75 classes=9 cclen=75 t=526s
[20:24:58] it=88312 colorings=77200 lazy-girth=12530 last: m=70 classes=8 cclen=77 t=528s
[20:24:59] it=88526 colorings=77400 lazy-girth=12544 last: m=70 classes=9 cclen=74 t=529s
[20:25:01] it=88800 colorings=77600 lazy-girth=12638 last: m=70 classes=8 cclen=77 t=530s
[20:25:02] it=89048 colorings=77800 lazy-girth=12696 last: m=80 classes=10 cclen=77 t=532s
[20:25:03] it=89262 colorings=78000 lazy-girth=12711 last: m=70 classes=8 cclen=74 t=533s
[20:25:04] it=89480 colorings=78200 lazy-girth=12730 last: m=75 classes=10 cclen=62 t=534s
[20:25:05] it=89695 colorings=78400 lazy-girth=12745 last: m=70 classes=9 cclen=74 t=535s
[20:25:06] it=89925 colorings=78600 lazy-girth=12782 last: m=70 classes=8 cclen=79 t=536s
[20:25:07] it=90138 colorings=78800 lazy-girth=12795 last: m=70 classes=9 cclen=70 t=537s
[20:25:08] it=90342 colorings=79000 lazy-girth=12799 last: m=70 classes=8 cclen=77 t=537s
[20:25:09] it=90569 colorings=79200 lazy-girth=12827 last: m=70 classes=9 cclen=73 t=538s
[20:25:10] it=90777 colorings=79400 lazy-girth=12835 last: m=80 classes=10 cclen=73 t=539s
[20:25:11] it=90995 colorings=79600 lazy-girth=12857 last: m=80 classes=10 cclen=74 t=540s
[20:25:12] it=91205 colorings=79800 lazy-girth=12867 last: m=65 classes=9 cclen=71 t=541s
[20:25:13] it=91414 colorings=80000 lazy-girth=12876 last: m=80 classes=10 cclen=75 t=543s
[20:25:14] it=91633 colorings=80200 lazy-girth=12899 last: m=70 classes=9 cclen=74 t=544s
[20:25:16] it=91836 colorings=80400 lazy-girth=12903 last: m=65 classes=9 cclen=67 t=545s
[20:25:17] it=92058 colorings=80600 lazy-girth=12926 last: m=70 classes=9 cclen=73 t=546s
[20:25:18] it=92260 colorings=80800 lazy-girth=12928 last: m=70 classes=9 cclen=71 t=547s
[20:25:19] it=92491 colorings=81000 lazy-girth=12962 last: m=70 classes=8 cclen=74 t=549s
[20:25:21] it=92718 colorings=81200 lazy-girth=12991 last: m=80 classes=10 cclen=70 t=550s
[20:25:22] it=92951 colorings=81400 lazy-girth=13025 last: m=65 classes=7 cclen=79 t=551s
[20:25:23] it=93180 colorings=81600 lazy-girth=13059 last: m=75 classes=10 cclen=61 t=553s
[20:25:24] it=93410 colorings=81800 lazy-girth=13090 last: m=80 classes=10 cclen=72 t=554s
[20:25:25] it=93629 colorings=82000 lazy-girth=13109 last: m=70 classes=8 cclen=76 t=555s
[20:25:27] it=93850 colorings=82200 lazy-girth=13131 last: m=70 classes=9 cclen=77 t=556s
[20:25:28] it=94063 colorings=82400 lazy-girth=13144 last: m=70 classes=9 cclen=77 t=557s
[20:25:29] it=94272 colorings=82600 lazy-girth=13153 last: m=70 classes=8 cclen=76 t=558s
[20:25:29] it=94483 colorings=82800 lazy-girth=13165 last: m=65 classes=9 cclen=78 t=559s
[20:25:31] it=94698 colorings=83000 lazy-girth=13180 last: m=65 classes=9 cclen=77 t=560s
[20:25:32] it=94909 colorings=83200 lazy-girth=13191 last: m=80 classes=10 cclen=74 t=561s
[20:25:33] it=95141 colorings=83400 lazy-girth=13223 last: m=75 classes=9 cclen=62 t=562s
[20:25:34] it=95356 colorings=83600 lazy-girth=13238 last: m=70 classes=9 cclen=78 t=564s
[20:25:36] it=95594 colorings=83800 lazy-girth=13277 last: m=80 classes=12 cclen=62 t=566s
[20:25:37] it=95812 colorings=84000 lazy-girth=13298 last: m=75 classes=9 cclen=74 t=567s
[20:25:39] it=96029 colorings=84200 lazy-girth=13316 last: m=70 classes=9 cclen=72 t=569s
[20:25:41] it=96244 colorings=84400 lazy-girth=13331 last: m=80 classes=10 cclen=75 t=570s
[20:25:42] it=96462 colorings=84600 lazy-girth=13353 last: m=70 classes=9 cclen=69 t=571s
[20:25:43] it=96679 colorings=84800 lazy-girth=13372 last: m=70 classes=10 cclen=71 t=572s
[20:25:44] it=96891 colorings=85000 lazy-girth=13384 last: m=70 classes=8 cclen=77 t=573s
[20:25:45] it=97109 colorings=85200 lazy-girth=13405 last: m=65 classes=7 cclen=76 t=574s
[20:25:47] it=97349 colorings=85400 lazy-girth=13454 last: m=80 classes=10 cclen=75 t=576s
[20:25:48] it=97573 colorings=85600 lazy-girth=13484 last: m=75 classes=9 cclen=72 t=578s
[20:25:50] it=97800 colorings=85800 lazy-girth=13514 last: m=70 classes=9 cclen=75 t=579s
[20:25:51] it=98035 colorings=86000 lazy-girth=13549 last: m=80 classes=10 cclen=71 t=580s
[20:25:52] it=98308 colorings=86200 lazy-girth=13633 last: m=70 classes=9 cclen=78 t=582s
[20:25:53] it=98514 colorings=86400 lazy-girth=13639 last: m=70 classes=8 cclen=76 t=583s
[20:25:55] it=98746 colorings=86600 lazy-girth=13681 last: m=70 classes=8 cclen=68 t=584s
[20:25:56] it=98993 colorings=86800 lazy-girth=13730 last: m=70 classes=9 cclen=76 t=585s
[20:25:57] it=99214 colorings=87000 lazy-girth=13752 last: m=75 classes=9 cclen=73 t=586s
[20:25:59] it=99435 colorings=87200 lazy-girth=13775 last: m=70 classes=9 cclen=71 t=588s
[20:26:01] it=99661 colorings=87400 lazy-girth=13809 last: m=70 classes=8 cclen=76 t=590s
[20:26:02] it=99887 colorings=87600 lazy-girth=13838 last: m=80 classes=10 cclen=77 t=591s
[20:26:03] it=100096 colorings=87800 lazy-girth=13847 last: m=80 classes=10 cclen=63 t=593s
[20:26:04] it=100320 colorings=88000 lazy-girth=13873 last: m=70 classes=9 cclen=78 t=594s
[20:26:05] it=100530 colorings=88200 lazy-girth=13883 last: m=70 classes=9 cclen=78 t=594s
[20:26:06] it=100745 colorings=88400 lazy-girth=13898 last: m=70 classes=8 cclen=79 t=595s
[20:26:07] it=100966 colorings=88600 lazy-girth=13919 last: m=70 classes=8 cclen=74 t=597s
[20:26:08] it=101185 colorings=88800 lazy-girth=13938 last: m=70 classes=8 cclen=78 t=598s
[20:26:09] it=101394 colorings=89000 lazy-girth=13947 last: m=70 classes=8 cclen=75 t=599s
[20:26:10] it=101620 colorings=89200 lazy-girth=13977 last: m=80 classes=10 cclen=71 t=600s
[20:26:12] it=101862 colorings=89400 lazy-girth=14024 last: m=80 classes=10 cclen=63 t=601s
[20:26:13] it=102076 colorings=89600 lazy-girth=14040 last: m=70 classes=9 cclen=78 t=602s
[20:26:14] it=102284 colorings=89800 lazy-girth=14048 last: m=80 classes=10 cclen=75 t=604s
[20:26:16] it=102497 colorings=90000 lazy-girth=14061 last: m=70 classes=8 cclen=70 t=605s
[20:26:17] it=102704 colorings=90200 lazy-girth=14068 last: m=70 classes=9 cclen=75 t=606s
[20:26:18] it=102921 colorings=90400 lazy-girth=14085 last: m=70 classes=8 cclen=77 t=608s
[20:26:20] it=103126 colorings=90600 lazy-girth=14090 last: m=75 classes=10 cclen=66 t=609s
[20:26:21] it=103327 colorings=90800 lazy-girth=14091 last: m=70 classes=9 cclen=72 t=611s
[20:26:23] it=103541 colorings=91000 lazy-girth=14106 last: m=70 classes=9 cclen=74 t=613s
[20:26:25] it=103749 colorings=91200 lazy-girth=14114 last: m=75 classes=9 cclen=60 t=614s
[20:26:26] it=103963 colorings=91400 lazy-girth=14128 last: m=80 classes=10 cclen=77 t=616s
[20:26:28] it=104178 colorings=91600 lazy-girth=14144 last: m=70 classes=8 cclen=76 t=617s
[20:26:29] it=104402 colorings=91800 lazy-girth=14168 last: m=70 classes=9 cclen=75 t=618s
[20:26:30] it=104620 colorings=92000 lazy-girth=14187 last: m=70 classes=8 cclen=78 t=620s
[20:26:32] it=104843 colorings=92200 lazy-girth=14213 last: m=70 classes=9 cclen=72 t=621s
[20:26:33] it=105073 colorings=92400 lazy-girth=14244 last: m=70 classes=9 cclen=70 t=622s
[20:26:33] it=105295 colorings=92600 lazy-girth=14269 last: m=70 classes=9 cclen=70 t=623s
[20:26:34] it=105512 colorings=92800 lazy-girth=14287 last: m=70 classes=9 cclen=73 t=624s
[20:26:35] it=105728 colorings=93000 lazy-girth=14306 last: m=75 classes=10 cclen=76 t=625s
[20:26:36] it=105948 colorings=93200 lazy-girth=14326 last: m=80 classes=10 cclen=72 t=626s
[20:26:38] it=106165 colorings=93400 lazy-girth=14345 last: m=70 classes=9 cclen=74 t=627s
[20:26:38] it=106374 colorings=93600 lazy-girth=14355 last: m=70 classes=9 cclen=68 t=628s
[20:26:40] it=106589 colorings=93800 lazy-girth=14371 last: m=70 classes=8 cclen=78 t=629s
[20:26:42] it=106815 colorings=94000 lazy-girth=14399 last: m=80 classes=10 cclen=74 t=632s
[20:26:44] it=107031 colorings=94200 lazy-girth=14417 last: m=80 classes=10 cclen=73 t=633s
[20:26:46] it=107248 colorings=94400 lazy-girth=14436 last: m=80 classes=10 cclen=75 t=635s
[20:26:47] it=107488 colorings=94600 lazy-girth=14482 last: m=80 classes=10 cclen=76 t=637s
[20:26:50] it=107705 colorings=94800 lazy-girth=14500 last: m=80 classes=10 cclen=76 t=639s
[20:26:52] it=107928 colorings=95000 lazy-girth=14524 last: m=70 classes=8 cclen=76 t=641s
[20:26:53] it=108131 colorings=95200 lazy-girth=14527 last: m=70 classes=9 cclen=74 t=642s
[20:26:55] it=108337 colorings=95400 lazy-girth=14533 last: m=70 classes=8 cclen=77 t=644s
[20:26:56] it=108542 colorings=95600 lazy-girth=14538 last: m=75 classes=10 cclen=74 t=645s
[20:26:58] it=108755 colorings=95800 lazy-girth=14551 last: m=80 classes=10 cclen=77 t=647s
[20:27:00] it=108968 colorings=96000 lazy-girth=14569 last: m=70 classes=9 cclen=75 t=649s
[20:27:01] it=109190 colorings=96200 lazy-girth=14593 last: m=70 classes=8 cclen=72 t=650s
[20:27:03] it=109403 colorings=96400 lazy-girth=14606 last: m=70 classes=9 cclen=78 t=652s
[20:27:04] it=109629 colorings=96600 lazy-girth=14632 last: m=75 classes=10 cclen=76 t=653s
[20:27:29] it=109837 colorings=96800 lazy-girth=14640 last: m=65 classes=9 cclen=73 t=679s
[20:27:31] it=110045 colorings=97000 lazy-girth=14648 last: m=80 classes=10 cclen=67 t=680s
[20:27:32] it=110253 colorings=97200 lazy-girth=14656 last: m=65 classes=9 cclen=75 t=681s
[20:27:34] it=110461 colorings=97400 lazy-girth=14664 last: m=75 classes=8 cclen=69 t=683s
[20:27:35] it=110671 colorings=97600 lazy-girth=14675 last: m=70 classes=9 cclen=76 t=684s
[20:27:36] it=110887 colorings=97800 lazy-girth=14693 last: m=70 classes=9 cclen=74 t=685s
[20:27:37] it=111099 colorings=98000 lazy-girth=14706 last: m=70 classes=9 cclen=69 t=687s
[20:27:39] it=111312 colorings=98200 lazy-girth=14719 last: m=65 classes=9 cclen=73 t=688s
[20:27:40] it=111524 colorings=98400 lazy-girth=14732 last: m=70 classes=8 cclen=79 t=689s
[20:27:41] it=111733 colorings=98600 lazy-girth=14741 last: m=70 classes=9 cclen=77 t=691s
[20:27:43] it=111946 colorings=98800 lazy-girth=14754 last: m=70 classes=8 cclen=79 t=692s
[20:27:44] it=112154 colorings=99000 lazy-girth=14762 last: m=75 classes=9 cclen=67 t=693s
[20:27:45] it=112364 colorings=99200 lazy-girth=14773 last: m=70 classes=9 cclen=78 t=695s
[20:27:46] it=112573 colorings=99400 lazy-girth=14782 last: m=70 classes=9 cclen=77 t=696s
[20:27:48] it=112802 colorings=99600 lazy-girth=14812 last: m=70 classes=8 cclen=78 t=697s
[20:27:49] it=113025 colorings=99800 lazy-girth=14836 last: m=80 classes=10 cclen=69 t=699s
[20:27:50] it=113235 colorings=100000 lazy-girth=14849 last: m=80 classes=10 cclen=74 t=700s
[20:27:53] it=113452 colorings=100200 lazy-girth=14866 last: m=70 classes=9 cclen=76 t=702s
[20:27:56] it=113656 colorings=100400 lazy-girth=14870 last: m=80 classes=10 cclen=76 t=705s
[20:27:58] it=113882 colorings=100600 lazy-girth=14896 last: m=70 classes=9 cclen=71 t=707s
[20:28:00] it=114092 colorings=100800 lazy-girth=14906 last: m=80 classes=10 cclen=68 t=709s
[20:28:02] it=114296 colorings=101000 lazy-girth=14910 last: m=70 classes=9 cclen=79 t=711s
[20:28:04] it=114506 colorings=101200 lazy-girth=14921 last: m=75 classes=9 cclen=77 t=713s
[20:28:05] it=114725 colorings=101400 lazy-girth=14942 last: m=80 classes=10 cclen=52 t=715s
[20:28:08] it=114934 colorings=101600 lazy-girth=14951 last: m=70 classes=8 cclen=72 t=717s
[20:28:10] it=115143 colorings=101800 lazy-girth=14961 last: m=70 classes=9 cclen=78 t=719s
[20:28:13] it=115369 colorings=102000 lazy-girth=14990 last: m=80 classes=10 cclen=73 t=723s
[20:28:15] it=115580 colorings=102200 lazy-girth=15002 last: m=70 classes=9 cclen=67 t=724s
[20:28:16] it=115780 colorings=102400 lazy-girth=15002 last: m=70 classes=9 cclen=78 t=726s
[20:28:19] it=115992 colorings=102600 lazy-girth=15014 last: m=65 classes=9 cclen=63 t=728s
[20:28:21] it=116204 colorings=102800 lazy-girth=15027 last: m=70 classes=9 cclen=68 t=730s
[20:28:23] it=116421 colorings=103000 lazy-girth=15045 last: m=70 classes=8 cclen=71 t=732s
[20:28:24] it=116633 colorings=103200 lazy-girth=15057 last: m=70 classes=9 cclen=70 t=734s
[20:28:27] it=116846 colorings=103400 lazy-girth=15070 last: m=70 classes=9 cclen=71 t=736s
[20:28:29] it=117058 colorings=103600 lazy-girth=15082 last: m=70 classes=9 cclen=77 t=739s
[20:28:31] it=117261 colorings=103800 lazy-girth=15085 last: m=70 classes=9 cclen=74 t=740s
[20:28:33] it=117468 colorings=104000 lazy-girth=15092 last: m=75 classes=10 cclen=75 t=743s
[20:28:35] it=117688 colorings=104200 lazy-girth=15113 last: m=70 classes=9 cclen=73 t=745s
[20:28:38] it=117915 colorings=104400 lazy-girth=15143 last: m=70 classes=9 cclen=73 t=748s
[20:28:40] it=118127 colorings=104600 lazy-girth=15157 last: m=70 classes=8 cclen=79 t=749s
[20:28:41] it=118348 colorings=104800 lazy-girth=15178 last: m=65 classes=9 cclen=78 t=750s
[20:28:42] it=118592 colorings=105000 lazy-girth=15224 last: m=65 classes=9 cclen=77 t=751s
[20:28:43] it=118824 colorings=105200 lazy-girth=15259 last: m=70 classes=8 cclen=72 t=752s
[20:28:44] it=119044 colorings=105400 lazy-girth=15279 last: m=70 classes=9 cclen=75 t=753s
[20:28:45] it=119259 colorings=105600 lazy-girth=15295 last: m=80 classes=10 cclen=72 t=755s
[20:28:47] it=119476 colorings=105800 lazy-girth=15314 last: m=75 classes=10 cclen=69 t=756s
[20:28:49] it=119686 colorings=106000 lazy-girth=15325 last: m=65 classes=9 cclen=76 t=758s
[20:28:50] it=119891 colorings=106200 lazy-girth=15330 last: m=70 classes=9 cclen=67 t=759s
[20:28:52] it=120096 colorings=106400 lazy-girth=15335 last: m=65 classes=9 cclen=62 t=761s
[20:28:53] it=120325 colorings=106600 lazy-girth=15365 last: m=70 classes=8 cclen=76 t=763s
[20:28:54] it=120529 colorings=106800 lazy-girth=15369 last: m=80 classes=10 cclen=71 t=764s
[20:28:56] it=120743 colorings=107000 lazy-girth=15383 last: m=80 classes=10 cclen=66 t=765s
[20:28:57] it=120972 colorings=107200 lazy-girth=15413 last: m=70 classes=8 cclen=68 t=766s
[20:28:58] it=121183 colorings=107400 lazy-girth=15424 last: m=70 classes=9 cclen=77 t=768s
[20:29:00] it=121396 colorings=107600 lazy-girth=15440 last: m=70 classes=8 cclen=76 t=769s
[20:29:01] it=121629 colorings=107800 lazy-girth=15473 last: m=70 classes=9 cclen=73 t=770s
[20:29:02] it=121853 colorings=108000 lazy-girth=15497 last: m=75 classes=9 cclen=78 t=772s
[20:29:04] it=122072 colorings=108200 lazy-girth=15516 last: m=80 classes=10 cclen=76 t=774s
[20:29:06] it=122282 colorings=108400 lazy-girth=15526 last: m=65 classes=9 cclen=70 t=776s
[20:29:07] it=122505 colorings=108600 lazy-girth=15551 last: m=70 classes=9 cclen=72 t=777s
[20:29:09] it=122737 colorings=108800 lazy-girth=15583 last: m=80 classes=10 cclen=69 t=778s
[20:29:10] it=122941 colorings=109000 lazy-girth=15589 last: m=80 classes=10 cclen=77 t=780s
[20:29:12] it=123152 colorings=109200 lazy-girth=15600 last: m=70 classes=9 cclen=73 t=781s
[20:29:13] it=123363 colorings=109400 lazy-girth=15611 last: m=70 classes=9 cclen=74 t=782s
[20:29:14] it=123578 colorings=109600 lazy-girth=15626 last: m=80 classes=10 cclen=71 t=783s
[20:29:15] it=123782 colorings=109800 lazy-girth=15630 last: m=70 classes=9 cclen=63 t=785s
[20:29:17] it=123987 colorings=110000 lazy-girth=15635 last: m=70 classes=9 cclen=77 t=786s
[20:29:19] it=124199 colorings=110200 lazy-girth=15647 last: m=70 classes=8 cclen=78 t=788s
[20:29:20] it=124404 colorings=110400 lazy-girth=15652 last: m=65 classes=9 cclen=74 t=790s
[20:29:22] it=124615 colorings=110600 lazy-girth=15663 last: m=70 classes=8 cclen=79 t=791s
[20:29:23] it=124836 colorings=110800 lazy-girth=15686 last: m=70 classes=9 cclen=70 t=792s
[20:29:24] it=125051 colorings=111000 lazy-girth=15701 last: m=75 classes=9 cclen=77 t=793s
[20:29:26] it=125265 colorings=111200 lazy-girth=15715 last: m=70 classes=9 cclen=77 t=795s
[20:29:27] it=125471 colorings=111400 lazy-girth=15721 last: m=70 classes=8 cclen=77 t=797s
[20:29:29] it=125684 colorings=111600 lazy-girth=15734 last: m=70 classes=9 cclen=68 t=798s
[20:29:31] it=125924 colorings=111800 lazy-girth=15779 last: m=70 classes=9 cclen=66 t=800s
[20:29:32] it=126130 colorings=112000 lazy-girth=15785 last: m=70 classes=9 cclen=74 t=802s
[20:29:34] it=126345 colorings=112200 lazy-girth=15800 last: m=70 classes=9 cclen=78 t=803s
[20:29:36] it=126551 colorings=112400 lazy-girth=15806 last: m=80 classes=10 cclen=77 t=806s
[20:29:38] it=126757 colorings=112600 lazy-girth=15812 last: m=80 classes=10 cclen=75 t=807s
[20:29:39] it=126979 colorings=112800 lazy-girth=15835 last: m=80 classes=10 cclen=73 t=808s
[20:29:40] it=127193 colorings=113000 lazy-girth=15850 last: m=70 classes=9 cclen=66 t=810s
[20:29:42] it=127416 colorings=113200 lazy-girth=15873 last: m=70 classes=9 cclen=62 t=811s
[20:29:43] it=127632 colorings=113400 lazy-girth=15890 last: m=70 classes=8 cclen=77 t=812s
[20:29:45] it=127849 colorings=113600 lazy-girth=15907 last: m=80 classes=10 cclen=60 t=814s
[20:29:47] it=128077 colorings=113800 lazy-girth=15935 last: m=70 classes=9 cclen=74 t=816s
[20:29:51] it=128296 colorings=114000 lazy-girth=15954 last: m=75 classes=10 cclen=73 t=820s
[20:29:52] it=128503 colorings=114200 lazy-girth=15961 last: m=80 classes=10 cclen=67 t=822s
[20:29:54] it=128711 colorings=114400 lazy-girth=15969 last: m=65 classes=9 cclen=74 t=823s
[20:29:55] it=128917 colorings=114600 lazy-girth=15975 last: m=70 classes=8 cclen=72 t=825s
[20:29:57] it=129128 colorings=114800 lazy-girth=15986 last: m=70 classes=8 cclen=74 t=826s
[20:29:59] it=129336 colorings=115000 lazy-girth=15994 last: m=70 classes=8 cclen=73 t=828s
[20:30:00] it=129553 colorings=115200 lazy-girth=16011 last: m=75 classes=9 cclen=75 t=830s
[20:30:02] it=129767 colorings=115400 lazy-girth=16025 last: m=65 classes=7 cclen=65 t=831s
[20:30:03] it=129976 colorings=115600 lazy-girth=16034 last: m=70 classes=9 cclen=77 t=833s
[20:30:05] it=130181 colorings=115800 lazy-girth=16039 last: m=70 classes=8 cclen=75 t=834s
[20:30:07] it=130388 colorings=116000 lazy-girth=16046 last: m=70 classes=9 cclen=77 t=836s
[20:30:09] it=130593 colorings=116200 lazy-girth=16051 last: m=70 classes=9 cclen=69 t=838s
[20:30:11] it=130803 colorings=116400 lazy-girth=16061 last: m=70 classes=9 cclen=78 t=840s
[20:30:12] it=131032 colorings=116600 lazy-girth=16090 last: m=75 classes=10 cclen=63 t=842s
[20:30:14] it=131236 colorings=116800 lazy-girth=16094 last: m=80 classes=10 cclen=74 t=843s
[20:30:15] it=131439 colorings=117000 lazy-girth=16097 last: m=80 classes=10 cclen=76 t=845s
[20:30:17] it=131643 colorings=117200 lazy-girth=16101 last: m=70 classes=8 cclen=72 t=846s
[20:30:19] it=131860 colorings=117400 lazy-girth=16118 last: m=80 classes=10 cclen=73 t=849s
[20:30:21] it=132062 colorings=117600 lazy-girth=16120 last: m=65 classes=9 cclen=72 t=850s
[20:30:23] it=132278 colorings=117800 lazy-girth=16136 last: m=75 classes=10 cclen=77 t=852s
[20:30:24] it=132492 colorings=118000 lazy-girth=16150 last: m=70 classes=8 cclen=70 t=854s
[20:30:25] it=132696 colorings=118200 lazy-girth=16154 last: m=75 classes=10 cclen=72 t=855s
[20:30:28] it=132914 colorings=118400 lazy-girth=16172 last: m=75 classes=10 cclen=55 t=858s
[20:30:30] it=133140 colorings=118600 lazy-girth=16200 last: m=80 classes=10 cclen=73 t=860s
[20:30:57] it=133355 colorings=118800 lazy-girth=16215 last: m=70 classes=9 cclen=78 t=887s
[20:31:01] it=133581 colorings=119000 lazy-girth=16241 last: m=70 classes=9 cclen=76 t=890s
[20:31:02] it=133791 colorings=119200 lazy-girth=16251 last: m=80 classes=10 cclen=70 t=892s
[20:31:04] it=133993 colorings=119400 lazy-girth=16253 last: m=70 classes=9 cclen=77 t=894s
[20:31:06] it=134197 colorings=119600 lazy-girth=16257 last: m=70 classes=9 cclen=66 t=896s
[20:31:08] it=134406 colorings=119800 lazy-girth=16266 last: m=75 classes=9 cclen=62 t=898s
[20:31:10] it=134626 colorings=120000 lazy-girth=16286 last: m=70 classes=9 cclen=69 t=899s
[20:31:13] it=134827 colorings=120200 lazy-girth=16287 last: m=80 classes=10 cclen=73 t=903s
[20:31:16] it=135034 colorings=120400 lazy-girth=16294 last: m=80 classes=10 cclen=73 t=906s
[20:31:18] it=135241 colorings=120600 lazy-girth=16301 last: m=70 classes=8 cclen=77 t=908s
[20:31:20] it=135456 colorings=120800 lazy-girth=16316 last: m=70 classes=8 cclen=74 t=909s
[20:31:22] it=135666 colorings=121000 lazy-girth=16326 last: m=80 classes=10 cclen=69 t=912s
[20:31:25] it=135875 colorings=121200 lazy-girth=16335 last: m=70 classes=9 cclen=78 t=914s
[20:31:26] it=136079 colorings=121400 lazy-girth=16339 last: m=80 classes=10 cclen=62 t=915s
[20:31:29] it=136296 colorings=121600 lazy-girth=16356 last: m=75 classes=10 cclen=71 t=918s
[20:31:30] it=136504 colorings=121800 lazy-girth=16364 last: m=70 classes=9 cclen=75 t=920s
[20:31:32] it=136715 colorings=122000 lazy-girth=16375 last: m=75 classes=9 cclen=74 t=922s
[20:31:33] it=136920 colorings=122200 lazy-girth=16380 last: m=70 classes=9 cclen=60 t=923s
[20:31:35] it=137123 colorings=122400 lazy-girth=16383 last: m=80 classes=10 cclen=76 t=924s
[20:31:37] it=137333 colorings=122600 lazy-girth=16393 last: m=80 classes=10 cclen=77 t=926s
[20:31:38] it=137536 colorings=122800 lazy-girth=16396 last: m=70 classes=9 cclen=73 t=928s
[20:31:40] it=137739 colorings=123000 lazy-girth=16399 last: m=70 classes=9 cclen=78 t=929s
[20:31:41] it=137946 colorings=123200 lazy-girth=16406 last: m=70 classes=9 cclen=77 t=931s
[20:31:43] it=138146 colorings=123400 lazy-girth=16406 last: m=65 classes=9 cclen=70 t=932s
[20:31:44] it=138357 colorings=123600 lazy-girth=16417 last: m=70 classes=9 cclen=74 t=933s
[20:31:46] it=138567 colorings=123800 lazy-girth=16427 last: m=75 classes=10 cclen=67 t=936s
[20:31:48] it=138774 colorings=124000 lazy-girth=16434 last: m=70 classes=9 cclen=77 t=937s
[20:31:49] it=138975 colorings=124200 lazy-girth=16435 last: m=75 classes=9 cclen=75 t=939s
[20:31:51] it=139179 colorings=124400 lazy-girth=16439 last: m=75 classes=9 cclen=75 t=940s
[20:31:54] it=139383 colorings=124600 lazy-girth=16443 last: m=65 classes=8 cclen=72 t=943s
[20:31:56] it=139584 colorings=124800 lazy-girth=16444 last: m=70 classes=9 cclen=72 t=945s
[20:31:57] it=139789 colorings=125000 lazy-girth=16449 last: m=65 classes=9 cclen=75 t=947s
[20:32:02] it=140051 colorings=125200 lazy-girth=16529 last: m=75 classes=8 cclen=79 t=951s
[20:32:07] it=140313 colorings=125400 lazy-girth=16598 last: m=80 classes=10 cclen=63 t=956s
[20:32:09] it=140573 colorings=125600 lazy-girth=16664 last: m=75 classes=8 cclen=80 t=958s
[20:32:11] it=140795 colorings=125800 lazy-girth=16686 last: m=80 classes=10 cclen=65 t=960s
[20:32:13] it=141020 colorings=126000 lazy-girth=16713 last: m=80 classes=10 cclen=77 t=962s
[20:32:15] it=141238 colorings=126200 lazy-girth=16731 last: m=80 classes=10 cclen=77 t=964s
[20:32:16] it=141467 colorings=126400 lazy-girth=16760 last: m=80 classes=10 cclen=70 t=966s
[20:32:18] it=141691 colorings=126600 lazy-girth=16784 last: m=70 classes=8 cclen=74 t=967s
[20:32:20] it=141896 colorings=126800 lazy-girth=16789 last: m=70 classes=8 cclen=75 t=969s
[20:32:22] it=142123 colorings=127000 lazy-girth=16816 last: m=70 classes=8 cclen=78 t=971s
[20:32:24] it=142348 colorings=127200 lazy-girth=16842 last: m=70 classes=8 cclen=77 t=974s
[20:32:26] it=142574 colorings=127400 lazy-girth=16868 last: m=80 classes=10 cclen=68 t=976s
[20:32:28] it=142808 colorings=127600 lazy-girth=16903 last: m=70 classes=9 cclen=74 t=977s
[20:32:29] it=143022 colorings=127800 lazy-girth=16917 last: m=70 classes=9 cclen=78 t=978s
[20:32:31] it=143235 colorings=128000 lazy-girth=16930 last: m=70 classes=9 cclen=75 t=980s
[20:32:32] it=143438 colorings=128200 lazy-girth=16933 last: m=70 classes=8 cclen=73 t=981s
[20:32:33] it=143646 colorings=128400 lazy-girth=16941 last: m=70 classes=9 cclen=70 t=982s
[20:32:34] it=143850 colorings=128600 lazy-girth=16945 last: m=65 classes=8 cclen=78 t=984s
[20:32:35] it=144064 colorings=128800 lazy-girth=16960 last: m=80 classes=10 cclen=77 t=985s
[20:32:37] it=144281 colorings=129000 lazy-girth=16978 last: m=70 classes=9 cclen=77 t=986s
[20:32:38] it=144497 colorings=129200 lazy-girth=16996 last: m=65 classes=9 cclen=74 t=987s
[20:32:39] it=144711 colorings=129400 lazy-girth=17010 last: m=70 classes=9 cclen=74 t=989s
[20:32:40] it=144919 colorings=129600 lazy-girth=17018 last: m=70 classes=9 cclen=70 t=990s
[20:32:42] it=145129 colorings=129800 lazy-girth=17028 last: m=70 classes=9 cclen=72 t=991s
[20:32:44] it=145342 colorings=130000 lazy-girth=17043 last: m=80 classes=10 cclen=75 t=993s
[20:32:45] it=145558 colorings=130200 lazy-girth=17059 last: m=80 classes=10 cclen=75 t=995s
[20:32:46] it=145783 colorings=130400 lazy-girth=17084 last: m=70 classes=9 cclen=75 t=996s
[20:32:47] it=145993 colorings=130600 lazy-girth=17095 last: m=70 classes=8 cclen=77 t=997s
[20:32:48] it=146196 colorings=130800 lazy-girth=17098 last: m=65 classes=9 cclen=77 t=998s
[20:32:50] it=146419 colorings=131000 lazy-girth=17121 last: m=75 classes=9 cclen=65 t=999s
[20:32:51] it=146628 colorings=131200 lazy-girth=17131 last: m=65 classes=9 cclen=67 t=1000s
[20:32:53] it=146844 colorings=131400 lazy-girth=17147 last: m=80 classes=10 cclen=75 t=1002s
[20:32:55] it=147055 colorings=131600 lazy-girth=17158 last: m=75 classes=9 cclen=71 t=1004s
[20:32:57] it=147276 colorings=131800 lazy-girth=17179 last: m=80 classes=10 cclen=77 t=1006s
[20:32:58] it=147528 colorings=132000 lazy-girth=17231 last: m=80 classes=10 cclen=70 t=1008s
[20:33:00] it=147739 colorings=132200 lazy-girth=17242 last: m=80 classes=10 cclen=75 t=1010s
[20:33:02] it=147951 colorings=132400 lazy-girth=17255 last: m=80 classes=10 cclen=76 t=1011s
[20:33:03] it=148164 colorings=132600 lazy-girth=17268 last: m=80 classes=10 cclen=76 t=1013s
[20:33:05] it=148375 colorings=132800 lazy-girth=17280 last: m=70 classes=9 cclen=70 t=1014s
[20:33:06] it=148588 colorings=133000 lazy-girth=17293 last: m=70 classes=9 cclen=76 t=1016s
[20:33:09] it=148808 colorings=133200 lazy-girth=17313 last: m=80 classes=10 cclen=74 t=1018s
[20:33:10] it=149013 colorings=133400 lazy-girth=17318 last: m=70 classes=9 cclen=66 t=1019s
[20:33:11] it=149221 colorings=133600 lazy-girth=17326 last: m=70 classes=9 cclen=75 t=1021s
[20:33:13] it=149439 colorings=133800 lazy-girth=17345 last: m=70 classes=8 cclen=77 t=1022s
[20:33:17] it=149705 colorings=134000 lazy-girth=17415 last: m=70 classes=9 cclen=64 t=1026s
[20:33:18] it=149924 colorings=134200 lazy-girth=17439 last: m=70 classes=9 cclen=71 t=1028s
[20:33:20] it=150138 colorings=134400 lazy-girth=17453 last: m=75 classes=10 cclen=75 t=1029s
[20:33:21] it=150344 colorings=134600 lazy-girth=17460 last: m=80 classes=10 cclen=63 t=1031s
[20:33:23] it=150553 colorings=134800 lazy-girth=17469 last: m=80 classes=10 cclen=70 t=1032s
[20:33:24] it=150764 colorings=135000 lazy-girth=17480 last: m=70 classes=8 cclen=76 t=1034s
[20:33:27] it=150981 colorings=135200 lazy-girth=17497 last: m=70 classes=8 cclen=74 t=1036s
[20:33:28] it=151190 colorings=135400 lazy-girth=17506 last: m=70 classes=9 cclen=69 t=1038s
[20:33:30] it=151401 colorings=135600 lazy-girth=17517 last: m=70 classes=8 cclen=76 t=1039s
[20:33:31] it=151608 colorings=135800 lazy-girth=17524 last: m=65 classes=9 cclen=76 t=1040s
[20:33:33] it=151843 colorings=136000 lazy-girth=17563 last: m=70 classes=9 cclen=76 t=1043s
[20:33:35] it=152070 colorings=136200 lazy-girth=17590 last: m=70 classes=9 cclen=77 t=1045s
[20:33:36] it=152291 colorings=136400 lazy-girth=17611 last: m=70 classes=9 cclen=72 t=1046s
[20:33:37] it=152502 colorings=136600 lazy-girth=17622 last: m=70 classes=8 cclen=75 t=1047s
[20:33:39] it=152722 colorings=136800 lazy-girth=17642 last: m=70 classes=9 cclen=74 t=1048s
[20:33:40] it=152941 colorings=137000 lazy-girth=17661 last: m=70 classes=9 cclen=74 t=1050s
[20:33:41] it=153151 colorings=137200 lazy-girth=17671 last: m=70 classes=8 cclen=77 t=1051s
[20:33:42] it=153358 colorings=137400 lazy-girth=17678 last: m=70 classes=9 cclen=72 t=1052s
[20:33:44] it=153569 colorings=137600 lazy-girth=17690 last: m=70 classes=8 cclen=77 t=1054s
[20:33:46] it=153787 colorings=137800 lazy-girth=17708 last: m=80 classes=10 cclen=67 t=1056s
[20:33:48] it=153994 colorings=138000 lazy-girth=17715 last: m=70 classes=8 cclen=72 t=1058s
[20:33:51] it=154201 colorings=138200 lazy-girth=17722 last: m=70 classes=8 cclen=79 t=1060s
[20:33:52] it=154404 colorings=138400 lazy-girth=17725 last: m=70 classes=8 cclen=76 t=1062s
[20:33:54] it=154619 colorings=138600 lazy-girth=17740 last: m=70 classes=9 cclen=76 t=1063s
[20:33:55] it=154834 colorings=138800 lazy-girth=17756 last: m=65 classes=9 cclen=76 t=1064s
[20:33:57] it=155043 colorings=139000 lazy-girth=17766 last: m=70 classes=8 cclen=73 t=1066s
[20:33:58] it=155258 colorings=139200 lazy-girth=17782 last: m=70 classes=8 cclen=79 t=1067s
[20:34:00] it=155465 colorings=139400 lazy-girth=17789 last: m=80 classes=10 cclen=76 t=1069s
[20:34:01] it=155679 colorings=139600 lazy-girth=17803 last: m=65 classes=9 cclen=75 t=1071s
[20:34:03] it=155887 colorings=139800 lazy-girth=17811 last: m=70 classes=9 cclen=68 t=1072s
[20:34:05] it=156101 colorings=140000 lazy-girth=17826 last: m=70 classes=9 cclen=73 t=1074s
[20:34:08] it=156310 colorings=140200 lazy-girth=17835 last: m=70 classes=8 cclen=77 t=1077s
[20:34:10] it=156528 colorings=140400 lazy-girth=17853 last: m=75 classes=9 cclen=76 t=1079s
[20:34:29] it=156758 colorings=140600 lazy-girth=17884 last: m=70 classes=9 cclen=74 t=1098s
[20:34:31] it=156986 colorings=140800 lazy-girth=17912 last: m=80 classes=10 cclen=68 t=1100s
[20:34:32] it=157205 colorings=141000 lazy-girth=17931 last: m=75 classes=9 cclen=72 t=1102s
[20:34:34] it=157428 colorings=141200 lazy-girth=17954 last: m=70 classes=9 cclen=77 t=1104s
[20:34:35] it=157631 colorings=141400 lazy-girth=17957 last: m=65 classes=9 cclen=72 t=1105s
[20:34:38] it=157872 colorings=141600 lazy-girth=17998 last: m=70 classes=9 cclen=77 t=1107s
[20:34:40] it=158100 colorings=141800 lazy-girth=18026 last: m=70 classes=9 cclen=72 t=1109s
[20:34:42] it=158330 colorings=142000 lazy-girth=18057 last: m=70 classes=9 cclen=76 t=1111s
[20:34:44] it=158560 colorings=142200 lazy-girth=18087 last: m=80 classes=10 cclen=74 t=1114s
[20:34:46] it=158762 colorings=142400 lazy-girth=18089 last: m=70 classes=8 cclen=74 t=1115s
[20:34:48] it=158975 colorings=142600 lazy-girth=18102 last: m=70 classes=9 cclen=74 t=1117s
[20:34:51] it=159195 colorings=142800 lazy-girth=18122 last: m=70 classes=8 cclen=73 t=1120s
[20:34:54] it=159397 colorings=143000 lazy-girth=18124 last: m=70 classes=9 cclen=78 t=1123s
[20:34:58] it=159619 colorings=143200 lazy-girth=18146 last: m=80 classes=10 cclen=77 t=1128s
[20:35:01] it=159829 colorings=143400 lazy-girth=18156 last: m=75 classes=9 cclen=78 t=1130s
[20:35:03] it=160035 colorings=143600 lazy-girth=18162 last: m=70 classes=8 cclen=75 t=1133s
[20:35:05] it=160242 colorings=143800 lazy-girth=18169 last: m=80 classes=10 cclen=77 t=1135s
[20:35:08] it=160448 colorings=144000 lazy-girth=18175 last: m=80 classes=10 cclen=71 t=1138s
[20:35:14] it=160662 colorings=144200 lazy-girth=18189 last: m=70 classes=8 cclen=75 t=1144s
[20:35:16] it=160883 colorings=144400 lazy-girth=18210 last: m=75 classes=10 cclen=77 t=1145s
[20:35:17] it=161120 colorings=144600 lazy-girth=18247 last: m=70 classes=8 cclen=75 t=1147s
[20:35:18] it=161340 colorings=144800 lazy-girth=18272 last: m=70 classes=9 cclen=76 t=1148s
[20:35:20] it=161559 colorings=145000 lazy-girth=18294 last: m=75 classes=10 cclen=71 t=1149s
[20:35:21] it=161782 colorings=145200 lazy-girth=18320 last: m=80 classes=10 cclen=73 t=1150s
[20:35:23] it=162005 colorings=145400 lazy-girth=18343 last: m=75 classes=10 cclen=67 t=1152s
[20:35:25] it=162241 colorings=145600 lazy-girth=18382 last: m=80 classes=10 cclen=60 t=1154s
[20:35:27] it=162456 colorings=145800 lazy-girth=18397 last: m=75 classes=10 cclen=68 t=1157s
[20:35:29] it=162680 colorings=146000 lazy-girth=18423 last: m=80 classes=10 cclen=60 t=1158s
[20:35:30] it=162897 colorings=146200 lazy-girth=18440 last: m=80 classes=10 cclen=76 t=1159s
[20:35:31] it=163116 colorings=146400 lazy-girth=18460 last: m=70 classes=9 cclen=77 t=1161s
[20:35:33] it=163335 colorings=146600 lazy-girth=18482 last: m=70 classes=8 cclen=78 t=1163s
[20:35:35] it=163552 colorings=146800 lazy-girth=18499 last: m=70 classes=9 cclen=78 t=1165s
[20:35:37] it=163775 colorings=147000 lazy-girth=18522 last: m=70 classes=8 cclen=61 t=1166s
[20:35:38] it=164008 colorings=147200 lazy-girth=18555 last: m=70 classes=8 cclen=78 t=1167s
[20:35:39] it=164237 colorings=147400 lazy-girth=18584 last: m=70 classes=9 cclen=75 t=1168s
[20:35:40] it=164447 colorings=147600 lazy-girth=18594 last: m=80 classes=10 cclen=56 t=1169s
[20:35:41] it=164667 colorings=147800 lazy-girth=18614 last: m=75 classes=10 cclen=75 t=1170s
[20:35:43] it=164911 colorings=148000 lazy-girth=18661 last: m=80 classes=10 cclen=76 t=1172s
[20:35:44] it=165139 colorings=148200 lazy-girth=18690 last: m=80 classes=10 cclen=76 t=1174s
[20:35:45] it=165347 colorings=148400 lazy-girth=18698 last: m=65 classes=8 cclen=71 t=1175s
[20:35:47] it=165568 colorings=148600 lazy-girth=18719 last: m=70 classes=8 cclen=78 t=1176s
[20:35:48] it=165786 colorings=148800 lazy-girth=18737 last: m=70 classes=8 cclen=75 t=1178s
[20:35:50] it=166006 colorings=149000 lazy-girth=18757 last: m=70 classes=8 cclen=77 t=1179s
[20:35:53] it=166236 colorings=149200 lazy-girth=18787 last: m=70 classes=9 cclen=77 t=1182s
[20:35:54] it=166465 colorings=149400 lazy-girth=18818 last: m=70 classes=9 cclen=75 t=1183s
[20:35:56] it=166698 colorings=149600 lazy-girth=18852 last: m=80 classes=10 cclen=76 t=1186s
[20:35:58] it=166910 colorings=149800 lazy-girth=18865 last: m=65 classes=8 cclen=78 t=1187s
[20:35:59] it=167126 colorings=150000 lazy-girth=18881 last: m=70 classes=8 cclen=74 t=1188s
[20:36:01] it=167344 colorings=150200 lazy-girth=18900 last: m=70 classes=9 cclen=78 t=1190s
[20:36:03] it=167575 colorings=150400 lazy-girth=18932 last: m=80 classes=10 cclen=75 t=1192s
[20:36:05] it=167793 colorings=150600 lazy-girth=18950 last: m=70 classes=8 cclen=77 t=1194s
[20:36:06] it=168001 colorings=150800 lazy-girth=18958 last: m=70 classes=9 cclen=74 t=1196s
[20:36:08] it=168220 colorings=151000 lazy-girth=18977 last: m=75 classes=10 cclen=72 t=1197s
[20:36:09] it=168427 colorings=151200 lazy-girth=18984 last: m=75 classes=9 cclen=75 t=1199s
[20:36:11] it=168649 colorings=151400 lazy-girth=19006 last: m=70 classes=9 cclen=77 t=1200s
[20:36:12] it=168864 colorings=151600 lazy-girth=19021 last: m=70 classes=8 cclen=71 t=1202s
[20:36:14] it=169074 colorings=151800 lazy-girth=19031 last: m=70 classes=9 cclen=78 t=1203s
[20:36:16] it=169287 colorings=152000 lazy-girth=19044 last: m=70 classes=9 cclen=77 t=1205s
[20:36:17] it=169492 colorings=152200 lazy-girth=19049 last: m=80 classes=10 cclen=77 t=1207s
[20:36:19] it=169697 colorings=152400 lazy-girth=19054 last: m=80 classes=10 cclen=71 t=1208s
[20:36:20] it=169911 colorings=152600 lazy-girth=19068 last: m=70 classes=9 cclen=62 t=1210s
[20:36:23] it=170123 colorings=152800 lazy-girth=19080 last: m=70 classes=8 cclen=75 t=1212s
[20:36:25] it=170347 colorings=153000 lazy-girth=19107 last: m=70 classes=8 cclen=78 t=1214s
[20:36:26] it=170562 colorings=153200 lazy-girth=19122 last: m=80 classes=10 cclen=72 t=1216s
[20:36:28] it=170767 colorings=153400 lazy-girth=19127 last: m=80 classes=10 cclen=59 t=1217s
[20:36:29] it=170974 colorings=153600 lazy-girth=19134 last: m=70 classes=9 cclen=79 t=1219s
[20:36:32] it=171190 colorings=153800 lazy-girth=19150 last: m=80 classes=10 cclen=62 t=1221s
[20:36:34] it=171406 colorings=154000 lazy-girth=19166 last: m=70 classes=8 cclen=77 t=1223s
[20:36:35] it=171614 colorings=154200 lazy-girth=19174 last: m=70 classes=9 cclen=74 t=1225s
[20:36:37] it=171823 colorings=154400 lazy-girth=19183 last: m=80 classes=10 cclen=78 t=1226s
[20:36:38] it=172035 colorings=154600 lazy-girth=19195 last: m=70 classes=9 cclen=79 t=1228s
[20:36:40] it=172243 colorings=154800 lazy-girth=19203 last: m=70 classes=9 cclen=72 t=1229s
[20:36:42] it=172449 colorings=155000 lazy-girth=19209 last: m=70 classes=9 cclen=76 t=1232s
[20:36:48] it=172745 colorings=155200 lazy-girth=19327 last: m=70 classes=8 cclen=75 t=1238s
[20:36:49] it=172968 colorings=155400 lazy-girth=19355 last: m=70 classes=8 cclen=63 t=1239s
[20:36:51] it=173182 colorings=155600 lazy-girth=19369 last: m=70 classes=9 cclen=70 t=1240s
[20:36:52] it=173400 colorings=155800 lazy-girth=19388 last: m=70 classes=9 cclen=71 t=1242s
[20:36:55] it=173640 colorings=156000 lazy-girth=19433 last: m=80 classes=10 cclen=77 t=1244s
[20:36:57] it=173868 colorings=156200 lazy-girth=19461 last: m=80 classes=10 cclen=77 t=1246s
[20:36:59] it=174092 colorings=156400 lazy-girth=19485 last: m=80 classes=10 cclen=74 t=1248s
[20:37:00] it=174325 colorings=156600 lazy-girth=19521 last: m=75 classes=10 cclen=66 t=1249s
[20:37:02] it=174548 colorings=156800 lazy-girth=19544 last: m=70 classes=9 cclen=75 t=1251s
[20:37:03] it=174788 colorings=157000 lazy-girth=19587 last: m=70 classes=9 cclen=73 t=1253s
[20:37:05] it=175016 colorings=157200 lazy-girth=19618 last: m=80 classes=10 cclen=75 t=1255s
[20:37:09] it=175249 colorings=157400 lazy-girth=19652 last: m=70 classes=9 cclen=74 t=1258s
[20:37:11] it=175470 colorings=157600 lazy-girth=19673 last: m=70 classes=8 cclen=78 t=1260s
[20:37:12] it=175683 colorings=157800 lazy-girth=19687 last: m=70 classes=9 cclen=78 t=1262s
[20:37:16] it=175923 colorings=158000 lazy-girth=19732 last: m=70 classes=9 cclen=74 t=1265s
[20:37:18] it=176165 colorings=158200 lazy-girth=19781 last: m=70 classes=9 cclen=76 t=1267s
[20:37:19] it=176396 colorings=158400 lazy-girth=19813 last: m=75 classes=10 cclen=60 t=1269s
[20:37:20] it=176606 colorings=158600 lazy-girth=19823 last: m=70 classes=9 cclen=77 t=1269s
[20:37:21] it=176822 colorings=158800 lazy-girth=19839 last: m=80 classes=10 cclen=66 t=1271s
[20:37:22] it=177026 colorings=159000 lazy-girth=19843 last: m=70 classes=9 cclen=75 t=1272s
[20:37:24] it=177241 colorings=159200 lazy-girth=19858 last: m=75 classes=9 cclen=69 t=1273s
[20:37:25] it=177449 colorings=159400 lazy-girth=19866 last: m=75 classes=10 cclen=68 t=1274s
[20:37:26] it=177657 colorings=159600 lazy-girth=19874 last: m=70 classes=9 cclen=76 t=1276s
[20:37:28] it=177870 colorings=159800 lazy-girth=19887 last: m=80 classes=10 cclen=69 t=1278s
[20:37:31] it=178080 colorings=160000 lazy-girth=19897 last: m=70 classes=8 cclen=79 t=1280s
[20:37:32] it=178291 colorings=160200 lazy-girth=19909 last: m=70 classes=9 cclen=74 t=1282s
[20:37:34] it=178511 colorings=160400 lazy-girth=19929 last: m=70 classes=8 cclen=77 t=1284s
[20:37:36] it=178730 colorings=160600 lazy-girth=19949 last: m=70 classes=9 cclen=74 t=1286s
[20:37:38] it=178945 colorings=160800 lazy-girth=19965 last: m=80 classes=10 cclen=73 t=1287s
[20:37:39] it=179157 colorings=161000 lazy-girth=19977 last: m=70 classes=8 cclen=74 t=1289s
[20:37:41] it=179383 colorings=161200 lazy-girth=20007 last: m=70 classes=8 cclen=78 t=1291s
[20:37:42] it=179594 colorings=161400 lazy-girth=20019 last: m=75 classes=9 cclen=75 t=1292s
[20:37:44] it=179816 colorings=161600 lazy-girth=20041 last: m=70 classes=8 cclen=72 t=1294s
[20:37:46] it=180062 colorings=161800 lazy-girth=20089 last: m=70 classes=8 cclen=75 t=1295s
[20:37:48] it=180288 colorings=162000 lazy-girth=20117 last: m=75 classes=9 cclen=69 t=1297s
[20:37:49] it=180497 colorings=162200 lazy-girth=20126 last: m=70 classes=9 cclen=76 t=1299s
[20:37:51] it=180720 colorings=162400 lazy-girth=20155 last: m=80 classes=10 cclen=76 t=1300s
[20:37:52] it=180946 colorings=162600 lazy-girth=20181 last: m=70 classes=9 cclen=74 t=1302s
[20:37:54] it=181170 colorings=162800 lazy-girth=20205 last: m=65 classes=8 cclen=77 t=1304s
[20:37:56] it=181391 colorings=163000 lazy-girth=20226 last: m=80 classes=10 cclen=67 t=1306s
[20:38:12] it=181600 colorings=163200 lazy-girth=20235 last: m=70 classes=8 cclen=74 t=1321s
[20:38:14] it=181813 colorings=163400 lazy-girth=20251 last: m=80 classes=10 cclen=72 t=1323s
[20:38:15] it=182023 colorings=163600 lazy-girth=20262 last: m=70 classes=9 cclen=67 t=1324s
[20:38:17] it=182229 colorings=163800 lazy-girth=20268 last: m=80 classes=10 cclen=74 t=1326s
[20:38:19] it=182447 colorings=164000 lazy-girth=20286 last: m=80 classes=10 cclen=71 t=1329s
[20:38:21] it=182669 colorings=164200 lazy-girth=20308 last: m=80 classes=10 cclen=76 t=1331s
[20:38:23] it=182897 colorings=164400 lazy-girth=20336 last: m=65 classes=9 cclen=77 t=1333s
[20:38:26] it=183113 colorings=164600 lazy-girth=20352 last: m=80 classes=10 cclen=77 t=1335s
[20:38:27] it=183322 colorings=164800 lazy-girth=20362 last: m=70 classes=8 cclen=79 t=1336s
[20:38:28] it=183528 colorings=165000 lazy-girth=20368 last: m=70 classes=9 cclen=72 t=1337s
[20:38:29] it=183743 colorings=165200 lazy-girth=20383 last: m=70 classes=9 cclen=72 t=1339s
[20:38:31] it=183949 colorings=165400 lazy-girth=20389 last: m=70 classes=9 cclen=62 t=1340s
[20:38:34] it=184163 colorings=165600 lazy-girth=20403 last: m=70 classes=9 cclen=62 t=1344s
[20:38:36] it=184372 colorings=165800 lazy-girth=20412 last: m=80 classes=10 cclen=76 t=1345s
[20:38:38] it=184586 colorings=166000 lazy-girth=20426 last: m=70 classes=8 cclen=78 t=1347s
[20:38:40] it=184797 colorings=166200 lazy-girth=20437 last: m=70 classes=9 cclen=71 t=1349s
[20:38:42] it=185005 colorings=166400 lazy-girth=20445 last: m=70 classes=9 cclen=76 t=1351s
[20:38:42] it=185219 colorings=166600 lazy-girth=20459 last: m=70 classes=8 cclen=72 t=1352s
[20:38:43] it=185424 colorings=166800 lazy-girth=20464 last: m=80 classes=10 cclen=73 t=1353s
[20:38:45] it=185634 colorings=167000 lazy-girth=20474 last: m=80 classes=10 cclen=76 t=1354s
[20:38:48] it=185838 colorings=167200 lazy-girth=20478 last: m=70 classes=9 cclen=76 t=1357s
[20:38:50] it=186066 colorings=167400 lazy-girth=20506 last: m=70 classes=9 cclen=76 t=1359s
[20:38:52] it=186282 colorings=167600 lazy-girth=20525 last: m=80 classes=10 cclen=69 t=1362s
[20:38:54] it=186490 colorings=167800 lazy-girth=20533 last: m=70 classes=9 cclen=75 t=1363s
[20:38:57] it=186714 colorings=168000 lazy-girth=20559 last: m=70 classes=8 cclen=78 t=1367s
[20:38:58] it=186920 colorings=168200 lazy-girth=20568 last: m=80 classes=10 cclen=77 t=1368s
[20:39:00] it=187130 colorings=168400 lazy-girth=20578 last: m=75 classes=10 cclen=68 t=1369s
[20:39:01] it=187341 colorings=168600 lazy-girth=20589 last: m=80 classes=10 cclen=71 t=1370s
[20:39:03] it=187567 colorings=168800 lazy-girth=20615 last: m=80 classes=10 cclen=76 t=1372s
[20:39:04] it=187776 colorings=169000 lazy-girth=20624 last: m=70 classes=8 cclen=78 t=1374s
[20:39:06] it=187989 colorings=169200 lazy-girth=20640 last: m=70 classes=8 cclen=74 t=1376s
[20:39:08] it=188228 colorings=169400 lazy-girth=20682 last: m=70 classes=9 cclen=75 t=1378s
[20:39:10] it=188438 colorings=169600 lazy-girth=20692 last: m=70 classes=8 cclen=75 t=1380s
[20:39:12] it=188654 colorings=169800 lazy-girth=20708 last: m=70 classes=9 cclen=72 t=1382s
[20:39:14] it=188870 colorings=170000 lazy-girth=20724 last: m=80 classes=10 cclen=73 t=1384s
[20:39:16] it=189080 colorings=170200 lazy-girth=20734 last: m=80 classes=10 cclen=75 t=1385s
[20:39:17] it=189293 colorings=170400 lazy-girth=20747 last: m=70 classes=8 cclen=78 t=1386s
[20:39:18] it=189504 colorings=170600 lazy-girth=20758 last: m=70 classes=8 cclen=72 t=1387s
[20:39:19] it=189711 colorings=170800 lazy-girth=20765 last: m=70 classes=8 cclen=78 t=1388s
[20:39:20] it=189929 colorings=171000 lazy-girth=20783 last: m=70 classes=9 cclen=71 t=1390s
[20:39:22] it=190141 colorings=171200 lazy-girth=20798 last: m=75 classes=10 cclen=66 t=1391s
[20:39:23] it=190365 colorings=171400 lazy-girth=20822 last: m=80 classes=10 cclen=71 t=1393s
[20:39:24] it=190571 colorings=171600 lazy-girth=20828 last: m=70 classes=9 cclen=71 t=1394s
[20:39:25] it=190782 colorings=171800 lazy-girth=20839 last: m=75 classes=10 cclen=74 t=1395s
[20:39:28] it=190991 colorings=172000 lazy-girth=20848 last: m=80 classes=10 cclen=71 t=1397s
[20:39:30] it=191207 colorings=172200 lazy-girth=20864 last: m=70 classes=8 cclen=78 t=1399s
[20:39:31] it=191425 colorings=172400 lazy-girth=20882 last: m=75 classes=10 cclen=73 t=1401s
[20:39:32] it=191650 colorings=172600 lazy-girth=20907 last: m=70 classes=9 cclen=71 t=1401s
[20:39:33] it=191858 colorings=172800 lazy-girth=20915 last: m=70 classes=9 cclen=77 t=1403s
[20:39:34] it=192077 colorings=173000 lazy-girth=20934 last: m=80 classes=10 cclen=74 t=1404s
[20:39:36] it=192286 colorings=173200 lazy-girth=20943 last: m=70 classes=8 cclen=74 t=1405s
[20:39:37] it=192509 colorings=173400 lazy-girth=20967 last: m=70 classes=9 cclen=76 t=1407s
[20:39:38] it=192721 colorings=173600 lazy-girth=20979 last: m=70 classes=9 cclen=76 t=1408s
[20:39:40] it=192942 colorings=173800 lazy-girth=21000 last: m=80 classes=10 cclen=76 t=1409s
[20:39:41] it=193151 colorings=174000 lazy-girth=21010 last: m=70 classes=8 cclen=73 t=1410s
[20:39:42] it=193367 colorings=174200 lazy-girth=21027 last: m=70 classes=9 cclen=74 t=1411s
[20:39:43] it=193576 colorings=174400 lazy-girth=21036 last: m=70 classes=9 cclen=76 t=1413s
[20:39:45] it=193788 colorings=174600 lazy-girth=21048 last: m=70 classes=9 cclen=77 t=1414s
[20:39:47] it=194014 colorings=174800 lazy-girth=21077 last: m=70 classes=9 cclen=76 t=1416s
[20:39:48] it=194245 colorings=175000 lazy-girth=21108 last: m=70 classes=9 cclen=63 t=1417s
[20:39:50] it=194461 colorings=175200 lazy-girth=21124 last: m=70 classes=8 cclen=76 t=1419s
[20:39:51] it=194681 colorings=175400 lazy-girth=21144 last: m=70 classes=9 cclen=73 t=1420s
[20:39:52] it=194894 colorings=175600 lazy-girth=21157 last: m=70 classes=8 cclen=77 t=1422s
[20:39:54] it=195103 colorings=175800 lazy-girth=21166 last: m=80 classes=10 cclen=75 t=1423s
[20:39:55] it=195311 colorings=176000 lazy-girth=21174 last: m=70 classes=9 cclen=70 t=1424s
[20:39:57] it=195520 colorings=176200 lazy-girth=21183 last: m=70 classes=8 cclen=77 t=1426s
[20:39:59] it=195743 colorings=176400 lazy-girth=21209 last: m=80 classes=10 cclen=63 t=1428s
[20:40:00] it=195964 colorings=176600 lazy-girth=21230 last: m=70 classes=8 cclen=78 t=1429s
[20:40:01] it=196175 colorings=176800 lazy-girth=21241 last: m=70 classes=8 cclen=79 t=1431s
[20:40:03] it=196430 colorings=177000 lazy-girth=21296 last: m=80 classes=10 cclen=70 t=1432s
[20:40:04] it=196649 colorings=177200 lazy-girth=21318 last: m=70 classes=9 cclen=71 t=1434s
[20:40:06] it=196868 colorings=177400 lazy-girth=21337 last: m=70 classes=8 cclen=78 t=1435s
[20:40:07] it=197073 colorings=177600 lazy-girth=21342 last: m=70 classes=8 cclen=76 t=1436s
[20:40:09] it=197281 colorings=177800 lazy-girth=21350 last: m=65 classes=8 cclen=76 t=1438s
[20:40:10] it=197487 colorings=178000 lazy-girth=21356 last: m=70 classes=8 cclen=77 t=1440s
[20:40:12] it=197699 colorings=178200 lazy-girth=21368 last: m=70 classes=9 cclen=75 t=1441s
[20:40:14] it=197911 colorings=178400 lazy-girth=21380 last: m=80 classes=10 cclen=71 t=1443s
[20:40:16] it=198147 colorings=178600 lazy-girth=21419 last: m=75 classes=10 cclen=66 t=1445s
[20:40:18] it=198374 colorings=178800 lazy-girth=21449 last: m=70 classes=8 cclen=79 t=1447s
[20:40:19] it=198578 colorings=179000 lazy-girth=21453 last: m=80 classes=10 cclen=73 t=1449s
[20:40:21] it=198793 colorings=179200 lazy-girth=21468 last: m=70 classes=8 cclen=68 t=1450s
[20:40:22] it=199004 colorings=179400 lazy-girth=21479 last: m=80 classes=10 cclen=77 t=1452s
[20:40:24] it=199221 colorings=179600 lazy-girth=21496 last: m=70 classes=9 cclen=78 t=1453s
[20:40:26] it=199432 colorings=179800 lazy-girth=21507 last: m=75 classes=9 cclen=76 t=1455s
[20:40:28] it=199638 colorings=180000 lazy-girth=21513 last: m=80 classes=10 cclen=75 t=1457s
[20:40:29] it=199845 colorings=180200 lazy-girth=21520 last: m=70 classes=8 cclen=76 t=1458s
[20:40:30] it=200046 colorings=180400 lazy-girth=21521 last: m=70 classes=8 cclen=75 t=1460s
[20:40:32] it=200259 colorings=180600 lazy-girth=21534 last: m=75 classes=10 cclen=77 t=1462s
[20:40:34] it=200462 colorings=180800 lazy-girth=21537 last: m=70 classes=8 cclen=73 t=1464s
[20:40:37] it=200676 colorings=181000 lazy-girth=21551 last: m=70 classes=9 cclen=78 t=1466s
[20:40:39] it=200891 colorings=181200 lazy-girth=21566 last: m=65 classes=9 cclen=75 t=1469s
[20:40:46] it=201100 colorings=181400 lazy-girth=21575 last: m=70 classes=8 cclen=78 t=1476s
[20:40:52] it=201307 colorings=181600 lazy-girth=21582 last: m=70 classes=8 cclen=75 t=1482s
[20:40:55] it=201526 colorings=181800 lazy-girth=21601 last: m=70 classes=8 cclen=71 t=1485s
[20:40:58] it=201737 colorings=182000 lazy-girth=21612 last: m=70 classes=9 cclen=77 t=1488s
[20:41:00] it=201951 colorings=182200 lazy-girth=21626 last: m=70 classes=8 cclen=76 t=1490s
[20:41:03] it=202166 colorings=182400 lazy-girth=21641 last: m=70 classes=9 cclen=72 t=1493s
[20:41:08] it=202370 colorings=182600 lazy-girth=21645 last: m=75 classes=9 cclen=76 t=1498s
[20:41:11] it=202578 colorings=182800 lazy-girth=21653 last: m=70 classes=9 cclen=75 t=1501s
[20:41:14] it=202793 colorings=183000 lazy-girth=21669 last: m=75 classes=10 cclen=75 t=1503s
[20:41:16] it=203002 colorings=183200 lazy-girth=21678 last: m=70 classes=9 cclen=75 t=1505s
[20:41:18] it=203220 colorings=183400 lazy-girth=21699 last: m=75 classes=10 cclen=73 t=1508s
[20:41:20] it=203427 colorings=183600 lazy-girth=21706 last: m=80 classes=10 cclen=71 t=1509s
[20:41:22] it=203642 colorings=183800 lazy-girth=21721 last: m=70 classes=9 cclen=76 t=1511s
[20:41:25] it=203864 colorings=184000 lazy-girth=21744 last: m=70 classes=8 cclen=76 t=1514s
[20:41:27] it=204077 colorings=184200 lazy-girth=21757 last: m=75 classes=9 cclen=73 t=1517s
[20:41:29] it=204285 colorings=184400 lazy-girth=21765 last: m=70 classes=9 cclen=74 t=1519s
[20:41:32] it=204501 colorings=184600 lazy-girth=21781 last: m=80 classes=10 cclen=71 t=1522s
[20:41:34] it=204717 colorings=184800 lazy-girth=21797 last: m=75 classes=10 cclen=73 t=1524s
[20:41:38] it=204930 colorings=185000 lazy-girth=21810 last: m=80 classes=10 cclen=75 t=1527s
[20:41:41] it=205143 colorings=185200 lazy-girth=21827 last: m=75 classes=9 cclen=73 t=1530s
[20:41:44] it=205355 colorings=185400 lazy-girth=21839 last: m=70 classes=9 cclen=73 t=1533s
[20:41:47] it=205570 colorings=185600 lazy-girth=21854 last: m=70 classes=9 cclen=73 t=1536s
[20:41:51] it=205782 colorings=185800 lazy-girth=21866 last: m=70 classes=9 cclen=73 t=1541s
[20:41:53] it=205989 colorings=186000 lazy-girth=21873 last: m=75 classes=10 cclen=68 t=1543s
[20:41:56] it=206197 colorings=186200 lazy-girth=21881 last: m=80 classes=10 cclen=63 t=1546s
[20:41:59] it=206408 colorings=186400 lazy-girth=21893 last: m=70 classes=9 cclen=70 t=1548s
[20:42:01] it=206614 colorings=186600 lazy-girth=21899 last: m=75 classes=10 cclen=73 t=1550s
[20:42:03] it=206822 colorings=186800 lazy-girth=21907 last: m=75 classes=10 cclen=71 t=1552s
[20:42:06] it=207031 colorings=187000 lazy-girth=21919 last: m=75 classes=10 cclen=67 t=1556s
[20:42:09] it=207234 colorings=187200 lazy-girth=21922 last: m=70 classes=9 cclen=69 t=1558s
[20:42:28] it=207443 colorings=187400 lazy-girth=21931 last: m=80 classes=10 cclen=69 t=1577s
[20:42:30] it=207651 colorings=187600 lazy-girth=21939 last: m=70 classes=9 cclen=75 t=1579s
[20:42:31] it=207854 colorings=187800 lazy-girth=21942 last: m=70 classes=8 cclen=75 t=1581s
[20:42:33] it=208059 colorings=188000 lazy-girth=21947 last: m=70 classes=9 cclen=78 t=1582s
[20:42:35] it=208280 colorings=188200 lazy-girth=21969 last: m=70 classes=9 cclen=77 t=1584s
[20:42:36] it=208487 colorings=188400 lazy-girth=21976 last: m=75 classes=10 cclen=76 t=1586s
[20:42:39] it=208703 colorings=188600 lazy-girth=21992 last: m=70 classes=9 cclen=75 t=1588s
[20:42:41] it=208914 colorings=188800 lazy-girth=22006 last: m=80 classes=10 cclen=75 t=1590s
[20:42:43] it=209123 colorings=189000 lazy-girth=22015 last: m=70 classes=8 cclen=76 t=1593s
[20:42:47] it=209328 colorings=189200 lazy-girth=22020 last: m=70 classes=9 cclen=72 t=1596s
[20:42:49] it=209533 colorings=189400 lazy-girth=22025 last: m=80 classes=10 cclen=70 t=1599s
[20:42:53] it=209748 colorings=189600 lazy-girth=22040 last: m=70 classes=8 cclen=68 t=1603s
[20:42:56] it=209972 colorings=189800 lazy-girth=22064 last: m=70 classes=9 cclen=70 t=1605s
[20:42:57] it=210176 colorings=190000 lazy-girth=22068 last: m=70 classes=9 cclen=70 t=1607s
[20:42:59] it=210393 colorings=190200 lazy-girth=22085 last: m=70 classes=9 cclen=76 t=1609s
[20:43:02] it=210631 colorings=190400 lazy-girth=22123 last: m=70 classes=8 cclen=75 t=1611s
[20:43:04] it=210853 colorings=190600 lazy-girth=22145 last: m=70 classes=9 cclen=77 t=1613s
[20:43:06] it=211083 colorings=190800 lazy-girth=22175 last: m=80 classes=10 cclen=72 t=1615s
[20:43:08] it=211303 colorings=191000 lazy-girth=22195 last: m=70 classes=8 cclen=74 t=1617s
[20:43:10] it=211535 colorings=191200 lazy-girth=22227 last: m=70 classes=9 cclen=77 t=1619s
[20:43:13] it=211741 colorings=191400 lazy-girth=22233 last: m=75 classes=9 cclen=76 t=1622s
[20:43:16] it=211944 colorings=191600 lazy-girth=22236 last: m=70 classes=9 cclen=68 t=1625s
[20:43:21] it=212153 colorings=191800 lazy-girth=22245 last: m=70 classes=8 cclen=77 t=1630s
[20:43:23] it=212371 colorings=192000 lazy-girth=22263 last: m=70 classes=9 cclen=74 t=1632s
[20:43:24] it=212582 colorings=192200 lazy-girth=22274 last: m=70 classes=9 cclen=67 t=1634s
[20:43:28] it=212815 colorings=192400 lazy-girth=22309 last: m=70 classes=8 cclen=75 t=1637s
[20:43:29] it=213036 colorings=192600 lazy-girth=22330 last: m=75 classes=9 cclen=74 t=1639s
[20:43:31] it=213252 colorings=192800 lazy-girth=22346 last: m=70 classes=8 cclen=72 t=1640s
[20:43:32] it=213467 colorings=193000 lazy-girth=22361 last: m=80 classes=10 cclen=75 t=1641s
[20:43:35] it=213701 colorings=193200 lazy-girth=22395 last: m=70 classes=9 cclen=72 t=1644s
[20:43:37] it=213921 colorings=193400 lazy-girth=22415 last: m=80 classes=10 cclen=76 t=1647s
[20:43:39] it=214127 colorings=193600 lazy-girth=22421 last: m=80 classes=10 cclen=73 t=1648s
[20:43:40] it=214332 colorings=193800 lazy-girth=22426 last: m=80 classes=10 cclen=73 t=1649s
[20:43:42] it=214543 colorings=194000 lazy-girth=22437 last: m=70 classes=9 cclen=75 t=1651s
[20:43:43] it=214751 colorings=194200 lazy-girth=22445 last: m=80 classes=10 cclen=67 t=1653s
[20:43:46] it=214961 colorings=194400 lazy-girth=22455 last: m=80 classes=10 cclen=69 t=1655s
[20:43:48] it=215182 colorings=194600 lazy-girth=22479 last: m=70 classes=8 cclen=79 t=1658s
[20:43:50] it=215399 colorings=194800 lazy-girth=22496 last: m=70 classes=8 cclen=79 t=1659s
[20:43:51] it=215605 colorings=195000 lazy-girth=22502 last: m=75 classes=10 cclen=74 t=1661s
[20:43:53] it=215813 colorings=195200 lazy-girth=22511 last: m=70 classes=9 cclen=78 t=1662s
[20:43:55] it=216027 colorings=195400 lazy-girth=22525 last: m=80 classes=10 cclen=75 t=1664s
[20:43:57] it=216234 colorings=195600 lazy-girth=22532 last: m=70 classes=8 cclen=63 t=1666s
[20:43:58] it=216452 colorings=195800 lazy-girth=22550 last: m=80 classes=10 cclen=74 t=1668s
[20:44:00] it=216657 colorings=196000 lazy-girth=22555 last: m=80 classes=10 cclen=57 t=1669s
[20:44:02] it=216878 colorings=196200 lazy-girth=22576 last: m=80 classes=10 cclen=77 t=1672s
[20:44:04] it=217106 colorings=196400 lazy-girth=22604 last: m=70 classes=8 cclen=74 t=1674s
[20:44:07] it=217333 colorings=196600 lazy-girth=22631 last: m=70 classes=8 cclen=72 t=1676s
[20:44:09] it=217554 colorings=196800 lazy-girth=22652 last: m=70 classes=8 cclen=78 t=1678s
[20:44:11] it=217768 colorings=197000 lazy-girth=22666 last: m=70 classes=9 cclen=69 t=1681s
[20:44:13] it=217986 colorings=197200 lazy-girth=22684 last: m=80 classes=10 cclen=75 t=1683s
[20:44:15] it=218200 colorings=197400 lazy-girth=22698 last: m=70 classes=9 cclen=76 t=1685s
[20:44:19] it=218431 colorings=197600 lazy-girth=22729 last: m=70 classes=9 cclen=77 t=1688s
[20:44:21] it=218640 colorings=197800 lazy-girth=22738 last: m=70 classes=9 cclen=75 t=1690s
[20:44:24] it=218865 colorings=198000 lazy-girth=22763 last: m=70 classes=9 cclen=76 t=1694s
[20:44:26] it=219081 colorings=198200 lazy-girth=22779 last: m=80 classes=10 cclen=69 t=1696s
[20:44:28] it=219288 colorings=198400 lazy-girth=22786 last: m=70 classes=9 cclen=73 t=1698s
[20:44:32] it=219495 colorings=198600 lazy-girth=22793 last: m=70 classes=9 cclen=76 t=1701s
[20:44:34] it=219701 colorings=198800 lazy-girth=22799 last: m=80 classes=10 cclen=74 t=1703s
[20:44:37] it=219906 colorings=199000 lazy-girth=22804 last: m=70 classes=9 cclen=75 t=1706s
[20:44:44] it=220197 colorings=199200 lazy-girth=22898 last: m=70 classes=8 cclen=71 t=1713s
[20:44:46] it=220411 colorings=199400 lazy-girth=22912 last: m=80 classes=10 cclen=75 t=1716s
[20:44:50] it=220633 colorings=199600 lazy-girth=22934 last: m=70 classes=8 cclen=76 t=1719s
[20:44:52] it=220849 colorings=199800 lazy-girth=22951 last: m=80 classes=10 cclen=74 t=1721s
[20:44:54] it=221064 colorings=200000 lazy-girth=22966 last: m=80 classes=10 cclen=62 t=1723s
[20:44:56] it=221281 colorings=200200 lazy-girth=22984 last: m=75 classes=9 cclen=77 t=1725s
[20:44:58] it=221494 colorings=200400 lazy-girth=22997 last: m=70 classes=9 cclen=66 t=1728s
[20:45:02] it=221724 colorings=200600 lazy-girth=23027 last: m=70 classes=9 cclen=78 t=1731s
[20:45:04] it=221956 colorings=200800 lazy-girth=23059 last: m=80 classes=10 cclen=62 t=1733s
[20:45:07] it=222179 colorings=201000 lazy-girth=23082 last: m=80 classes=10 cclen=77 t=1736s
[20:45:11] it=222403 colorings=201200 lazy-girth=23106 last: m=80 classes=10 cclen=75 t=1740s
[20:45:15] it=222621 colorings=201400 lazy-girth=23124 last: m=70 classes=9 cclen=75 t=1744s
[20:45:17] it=222831 colorings=201600 lazy-girth=23134 last: m=70 classes=9 cclen=73 t=1747s
[20:45:21] it=223034 colorings=201800 lazy-girth=23137 last: m=80 classes=10 cclen=62 t=1751s
[20:45:24] it=223239 colorings=202000 lazy-girth=23142 last: m=70 classes=9 cclen=78 t=1754s
[20:45:27] it=223448 colorings=202200 lazy-girth=23151 last: m=70 classes=8 cclen=77 t=1756s
[20:45:29] it=223668 colorings=202400 lazy-girth=23171 last: m=70 classes=9 cclen=78 t=1759s
[20:45:32] it=223875 colorings=202600 lazy-girth=23178 last: m=70 classes=8 cclen=75 t=1761s
[20:45:35] it=224085 colorings=202800 lazy-girth=23188 last: m=70 classes=9 cclen=75 t=1764s
[20:45:38] it=224294 colorings=203000 lazy-girth=23197 last: m=75 classes=9 cclen=77 t=1767s
[20:45:43] it=224506 colorings=203200 lazy-girth=23209 last: m=80 classes=10 cclen=76 t=1773s
[20:45:45] it=224714 colorings=203400 lazy-girth=23217 last: m=75 classes=9 cclen=71 t=1774s
[20:45:46] it=224946 colorings=203600 lazy-girth=23252 last: m=70 classes=9 cclen=74 t=1776s
[20:45:48] it=225156 colorings=203800 lazy-girth=23262 last: m=70 classes=9 cclen=77 t=1777s
[20:45:52] it=225375 colorings=204000 lazy-girth=23281 last: m=70 classes=8 cclen=75 t=1781s
[20:45:55] it=225586 colorings=204200 lazy-girth=23292 last: m=80 classes=10 cclen=73 t=1784s
[20:45:58] it=225812 colorings=204400 lazy-girth=23318 last: m=80 classes=10 cclen=74 t=1787s
[20:45:59] it=226040 colorings=204600 lazy-girth=23346 last: m=70 classes=9 cclen=75 t=1789s
[20:46:01] it=226255 colorings=204800 lazy-girth=23361 last: m=75 classes=10 cclen=72 t=1790s
[20:46:03] it=226471 colorings=205000 lazy-girth=23377 last: m=70 classes=9 cclen=77 t=1792s
[20:46:04] it=226680 colorings=205200 lazy-girth=23386 last: m=70 classes=8 cclen=77 t=1794s
[20:46:07] it=226889 colorings=205400 lazy-girth=23395 last: m=70 classes=8 cclen=77 t=1796s
[20:46:08] it=227098 colorings=205600 lazy-girth=23404 last: m=70 classes=8 cclen=77 t=1798s
[20:46:10] it=227315 colorings=205800 lazy-girth=23421 last: m=70 classes=9 cclen=78 t=1800s
[20:46:11] PARKED after 227358 models, 205842 colorings, 23422 lazy girth clauses, 1800s
[00:26:24] slice r=4 H=D5 |H|=10 n=40 classes=88 girth>=6 mindeg>=3
[00:26:25] eager C3/C4 clauses: 24954
[00:26:25] it=406 colorings=200 lazy-girth=863 last: m=70 classes=8 cclen=73 t=1s
[00:26:25] it=755 colorings=400 lazy-girth=1203 last: m=75 classes=9 cclen=77 t=1s
[00:26:26] it=1073 colorings=600 lazy-girth=1513 last: m=75 classes=9 cclen=78 t=1s
[00:26:26] it=1413 colorings=800 lazy-girth=1860 last: m=70 classes=8 cclen=76 t=1s
[00:26:26] it=1804 colorings=1000 lazy-girth=2322 last: m=70 classes=9 cclen=75 t=2s
[00:26:26] it=2143 colorings=1200 lazy-girth=2560 last: m=70 classes=9 cclen=61 t=2s
[00:26:27] it=2483 colorings=1400 lazy-girth=2828 last: m=75 classes=9 cclen=76 t=2s
[00:26:27] it=2787 colorings=1600 lazy-girth=2967 last: m=75 classes=8 cclen=75 t=2s
[00:26:27] it=3211 colorings=1800 lazy-girth=3550 last: m=70 classes=9 cclen=76 t=3s
[00:26:27] it=3577 colorings=2000 lazy-girth=3913 last: m=75 classes=9 cclen=56 t=3s
[00:26:28] it=3918 colorings=2200 lazy-girth=4161 last: m=75 classes=9 cclen=68 t=3s
[00:26:28] it=4278 colorings=2400 lazy-girth=4432 last: m=70 classes=9 cclen=74 t=3s
[00:26:28] it=4654 colorings=2600 lazy-girth=4697 last: m=70 classes=9 cclen=78 t=4s
[00:26:28] it=5052 colorings=2800 lazy-girth=5284 last: m=75 classes=9 cclen=76 t=4s
[00:26:29] it=5425 colorings=3000 lazy-girth=5587 last: m=80 classes=10 cclen=77 t=4s
[00:26:29] it=5781 colorings=3200 lazy-girth=5846 last: m=70 classes=9 cclen=77 t=5s
[00:26:29] it=6122 colorings=3400 lazy-girth=6024 last: m=70 classes=9 cclen=78 t=5s
[00:26:29] it=6463 colorings=3600 lazy-girth=6246 last: m=70 classes=9 cclen=75 t=5s
[00:26:30] it=6805 colorings=3800 lazy-girth=6447 last: m=75 classes=9 cclen=75 t=5s
[00:26:30] it=7110 colorings=4000 lazy-girth=6586 last: m=70 classes=9 cclen=68 t=5s
[00:26:30] it=7451 colorings=4200 lazy-girth=6778 last: m=75 classes=10 cclen=70 t=6s
[00:26:30] it=7785 colorings=4400 lazy-girth=6976 last: m=80 classes=10 cclen=71 t=6s
[00:26:31] it=8125 colorings=4600 lazy-girth=7178 last: m=75 classes=9 cclen=77 t=6s
[00:26:31] it=8443 colorings=4800 lazy-girth=7342 last: m=70 classes=9 cclen=60 t=6s
[00:26:31] it=8775 colorings=5000 lazy-girth=7513 last: m=70 classes=9 cclen=77 t=6s
[00:26:31] it=9102 colorings=5200 lazy-girth=7670 last: m=70 classes=9 cclen=76 t=7s
[00:26:31] it=9407 colorings=5400 lazy-girth=7809 last: m=70 classes=9 cclen=75 t=7s
[00:26:32] it=9789 colorings=5600 lazy-girth=8179 last: m=65 classes=7 cclen=78 t=7s
[00:26:32] it=10189 colorings=5800 lazy-girth=8611 last: m=70 classes=8 cclen=71 t=7s
[00:26:32] it=10620 colorings=6000 lazy-girth=9048 last: m=65 classes=7 cclen=79 t=8s
[00:26:32] it=10964 colorings=6200 lazy-girth=9250 last: m=70 classes=9 cclen=75 t=8s
[00:26:33] it=11269 colorings=6400 lazy-girth=9379 last: m=70 classes=9 cclen=73 t=8s
[00:26:33] it=11570 colorings=6600 lazy-girth=9534 last: m=70 classes=9 cclen=74 t=8s
[00:26:33] it=11936 colorings=6800 lazy-girth=9775 last: m=70 classes=9 cclen=60 t=9s
[00:26:33] it=12217 colorings=7000 lazy-girth=9873 last: m=70 classes=9 cclen=75 t=9s
[00:26:34] it=12488 colorings=7200 lazy-girth=9975 last: m=75 classes=9 cclen=71 t=9s
[00:26:34] it=12719 colorings=7400 lazy-girth=10025 last: m=70 classes=8 cclen=79 t=9s
[00:26:34] it=13027 colorings=7600 lazy-girth=10163 last: m=70 classes=9 cclen=77 t=10s
[00:26:34] it=13399 colorings=7800 lazy-girth=10391 last: m=70 classes=9 cclen=78 t=10s
[00:26:35] it=13672 colorings=8000 lazy-girth=10491 last: m=75 classes=9 cclen=75 t=10s
[00:26:35] it=14044 colorings=8200 lazy-girth=10837 last: m=65 classes=7 cclen=78 t=10s
[00:26:35] it=14404 colorings=8400 lazy-girth=11064 last: m=70 classes=8 cclen=78 t=11s
[00:26:35] it=14802 colorings=8600 lazy-girth=11411 last: m=70 classes=8 cclen=77 t=11s
[00:26:36] it=15142 colorings=8800 lazy-girth=11626 last: m=70 classes=8 cclen=75 t=11s
[00:26:36] it=15436 colorings=9000 lazy-girth=11765 last: m=75 classes=8 cclen=73 t=11s
[00:26:36] it=15758 colorings=9200 lazy-girth=11942 last: m=75 classes=9 cclen=73 t=12s
[00:26:36] it=16063 colorings=9400 lazy-girth=12097 last: m=70 classes=8 cclen=76 t=12s
[00:26:36] it=16412 colorings=9600 lazy-girth=12308 last: m=75 classes=9 cclen=75 t=12s
[00:26:37] it=16817 colorings=9800 lazy-girth=12606 last: m=75 classes=9 cclen=75 t=12s
[00:26:37] it=17094 colorings=10000 lazy-girth=12706 last: m=65 classes=7 cclen=77 t=12s
[00:26:37] it=17384 colorings=10200 lazy-girth=12882 last: m=70 classes=9 cclen=77 t=13s
[00:26:37] it=17724 colorings=10400 lazy-girth=13127 last: m=70 classes=8 cclen=76 t=13s
[00:26:38] it=18040 colorings=10600 lazy-girth=13322 last: m=65 classes=7 cclen=69 t=13s
[00:26:38] it=18390 colorings=10800 lazy-girth=13557 last: m=70 classes=8 cclen=76 t=13s
[00:26:38] it=18687 colorings=11000 lazy-girth=13681 last: m=70 classes=8 cclen=78 t=14s
[00:26:38] it=19059 colorings=11200 lazy-girth=13907 last: m=70 classes=8 cclen=77 t=14s
[00:26:39] it=19364 colorings=11400 lazy-girth=14027 last: m=70 classes=8 cclen=54 t=14s
[00:26:39] it=19737 colorings=11600 lazy-girth=14263 last: m=75 classes=9 cclen=77 t=14s
[00:26:39] it=20024 colorings=11800 lazy-girth=14377 last: m=70 classes=8 cclen=72 t=15s
[00:26:39] it=20279 colorings=12000 lazy-girth=14444 last: m=70 classes=9 cclen=77 t=15s
[00:26:39] it=20580 colorings=12200 lazy-girth=14684 last: m=70 classes=8 cclen=75 t=15s
[00:26:40] it=20916 colorings=12400 lazy-girth=14870 last: m=70 classes=8 cclen=78 t=15s
[00:26:40] it=21278 colorings=12600 lazy-girth=15127 last: m=75 classes=10 cclen=76 t=15s
[00:26:40] it=21556 colorings=12800 lazy-girth=15225 last: m=70 classes=8 cclen=69 t=16s
[00:26:40] it=21879 colorings=13000 lazy-girth=15392 last: m=70 classes=8 cclen=76 t=16s
[00:26:41] it=22239 colorings=13200 lazy-girth=15604 last: m=75 classes=9 cclen=74 t=16s
[00:26:41] it=22608 colorings=13400 lazy-girth=15812 last: m=75 classes=9 cclen=78 t=16s
[00:26:41] it=22919 colorings=13600 lazy-girth=15974 last: m=75 classes=9 cclen=76 t=17s
[00:26:41] it=23312 colorings=13800 lazy-girth=16315 last: m=65 classes=7 cclen=75 t=17s
[00:26:42] it=23596 colorings=14000 lazy-girth=16420 last: m=70 classes=8 cclen=73 t=17s
[00:26:42] it=23885 colorings=14200 lazy-girth=16544 last: m=75 classes=9 cclen=76 t=17s
[00:26:42] it=24249 colorings=14400 lazy-girth=16780 last: m=75 classes=8 cclen=74 t=18s
[00:26:42] it=24561 colorings=14600 lazy-girth=16943 last: m=70 classes=8 cclen=77 t=18s
[00:26:42] it=24794 colorings=14800 lazy-girth=16983 last: m=70 classes=9 cclen=74 t=18s
[00:26:43] it=25048 colorings=15000 lazy-girth=17051 last: m=75 classes=9 cclen=74 t=18s
[00:26:43] it=25308 colorings=15200 lazy-girth=17133 last: m=70 classes=8 cclen=72 t=18s
[00:26:43] it=25706 colorings=15400 lazy-girth=17437 last: m=80 classes=10 cclen=72 t=19s
[00:26:43] it=26046 colorings=15600 lazy-girth=17620 last: m=75 classes=9 cclen=73 t=19s
[00:26:44] it=26354 colorings=15800 lazy-girth=17779 last: m=70 classes=9 cclen=74 t=19s
[00:26:44] it=26671 colorings=16000 lazy-girth=17936 last: m=75 classes=9 cclen=73 t=19s
[00:26:44] it=26994 colorings=16200 lazy-girth=18089 last: m=75 classes=9 cclen=77 t=20s
[00:26:44] it=27258 colorings=16400 lazy-girth=18167 last: m=70 classes=9 cclen=72 t=20s
[00:26:44] it=27545 colorings=16600 lazy-girth=18275 last: m=70 classes=9 cclen=73 t=20s
[00:26:45] it=27834 colorings=16800 lazy-girth=18381 last: m=70 classes=9 cclen=72 t=20s
[00:26:45] it=28158 colorings=17000 lazy-girth=18564 last: m=70 classes=8 cclen=75 t=21s
[00:26:45] it=28444 colorings=17200 lazy-girth=18659 last: m=75 classes=10 cclen=71 t=21s
[00:26:45] it=28729 colorings=17400 lazy-girth=18776 last: m=70 classes=9 cclen=67 t=21s
[00:26:46] it=29083 colorings=17600 lazy-girth=18992 last: m=70 classes=9 cclen=75 t=21s
[00:26:46] it=29365 colorings=17800 lazy-girth=19103 last: m=70 classes=9 cclen=75 t=21s
[00:26:46] it=29634 colorings=18000 lazy-girth=19180 last: m=65 classes=7 cclen=74 t=22s
[00:26:46] it=29937 colorings=18200 lazy-girth=19303 last: m=70 classes=9 cclen=78 t=22s
[00:26:46] it=30195 colorings=18400 lazy-girth=19367 last: m=75 classes=8 cclen=73 t=22s
[00:26:47] it=30486 colorings=18600 lazy-girth=19493 last: m=70 classes=8 cclen=69 t=22s
[00:26:47] it=30847 colorings=18800 lazy-girth=19711 last: m=70 classes=8 cclen=77 t=22s
[00:26:47] it=31195 colorings=19000 lazy-girth=19902 last: m=75 classes=10 cclen=71 t=23s
[00:26:47] it=31485 colorings=19200 lazy-girth=20021 last: m=75 classes=10 cclen=73 t=23s
[00:26:48] it=31786 colorings=19400 lazy-girth=20127 last: m=75 classes=9 cclen=74 t=23s
[00:26:48] it=32056 colorings=19600 lazy-girth=20210 last: m=75 classes=9 cclen=76 t=23s
[00:26:48] it=32338 colorings=19800 lazy-girth=20311 last: m=70 classes=9 cclen=76 t=24s
[00:26:48] it=32657 colorings=20000 lazy-girth=20453 last: m=75 classes=8 cclen=69 t=24s
[00:26:48] it=32932 colorings=20200 lazy-girth=20540 last: m=70 classes=9 cclen=76 t=24s
[00:26:49] it=33219 colorings=20400 lazy-girth=20633 last: m=75 classes=9 cclen=74 t=24s
[00:26:49] it=33513 colorings=20600 lazy-girth=20766 last: m=70 classes=8 cclen=76 t=24s
[00:26:49] it=33900 colorings=20800 lazy-girth=21022 last: m=80 classes=10 cclen=61 t=25s
[00:26:49] it=34233 colorings=21000 lazy-girth=21199 last: m=75 classes=8 cclen=78 t=25s
[00:26:50] it=34543 colorings=21200 lazy-girth=21324 last: m=75 classes=9 cclen=73 t=25s
[00:26:50] it=34812 colorings=21400 lazy-girth=21401 last: m=75 classes=10 cclen=63 t=25s
[00:26:50] it=35140 colorings=21600 lazy-girth=21568 last: m=75 classes=9 cclen=76 t=26s
[00:26:50] it=35486 colorings=21800 lazy-girth=21752 last: m=70 classes=8 cclen=76 t=26s
[00:26:51] it=35792 colorings=22000 lazy-girth=21874 last: m=80 classes=10 cclen=68 t=26s
[00:26:51] it=36128 colorings=22200 lazy-girth=22038 last: m=70 classes=9 cclen=69 t=26s
[00:26:51] it=36399 colorings=22400 lazy-girth=22113 last: m=70 classes=8 cclen=80 t=27s
[00:26:52] it=36678 colorings=22600 lazy-girth=22196 last: m=80 classes=10 cclen=72 t=27s
[00:26:52] it=37067 colorings=22800 lazy-girth=22536 last: m=70 classes=9 cclen=77 t=27s
[00:26:52] it=37436 colorings=23000 lazy-girth=22885 last: m=85 classes=11 cclen=56 t=28s
[00:26:52] it=37847 colorings=23200 lazy-girth=23429 last: m=95 classes=12 cclen=38 t=28s
[00:26:53] it=38126 colorings=23400 lazy-girth=23563 last: m=65 classes=9 cclen=76 t=28s
[00:26:53] it=38401 colorings=23600 lazy-girth=23687 last: m=70 classes=9 cclen=74 t=28s
[00:26:53] it=38696 colorings=23800 lazy-girth=23840 last: m=75 classes=9 cclen=77 t=29s
[00:26:53] it=39017 colorings=24000 lazy-girth=24020 last: m=70 classes=9 cclen=74 t=29s
[00:26:54] it=39296 colorings=24200 lazy-girth=24133 last: m=70 classes=9 cclen=68 t=29s
[00:26:54] it=39633 colorings=24400 lazy-girth=24380 last: m=70 classes=9 cclen=69 t=29s
[00:26:54] it=39938 colorings=24600 lazy-girth=24558 last: m=70 classes=9 cclen=77 t=30s
[00:26:54] it=40316 colorings=24800 lazy-girth=24865 last: m=75 classes=10 cclen=74 t=30s
[00:26:55] it=40602 colorings=25000 lazy-girth=25009 last: m=70 classes=9 cclen=72 t=30s
[00:26:55] it=40900 colorings=25200 lazy-girth=25150 last: m=75 classes=10 cclen=75 t=30s
[00:26:55] it=41186 colorings=25400 lazy-girth=25280 last: m=70 classes=9 cclen=73 t=30s
[00:26:55] it=41511 colorings=25600 lazy-girth=25506 last: m=75 classes=10 cclen=70 t=31s
[00:26:55] it=41796 colorings=25800 lazy-girth=25629 last: m=70 classes=9 cclen=71 t=31s
[00:26:56] it=42067 colorings=26000 lazy-girth=25721 last: m=65 classes=9 cclen=74 t=31s
[00:26:56] it=42384 colorings=26200 lazy-girth=25998 last: m=65 classes=9 cclen=75 t=31s
[00:26:56] it=42712 colorings=26400 lazy-girth=26186 last: m=70 classes=9 cclen=76 t=32s
[00:26:56] it=43059 colorings=26600 lazy-girth=26457 last: m=65 classes=9 cclen=74 t=32s
[00:26:57] it=43373 colorings=26800 lazy-girth=26651 last: m=75 classes=10 cclen=75 t=32s
[00:26:57] it=43651 colorings=27000 lazy-girth=26758 last: m=70 classes=9 cclen=74 t=32s
[00:26:57] it=43974 colorings=27200 lazy-girth=26950 last: m=70 classes=9 cclen=69 t=33s
[00:26:57] it=44292 colorings=27400 lazy-girth=27120 last: m=70 classes=9 cclen=71 t=33s
[00:26:57] it=44600 colorings=27600 lazy-girth=27278 last: m=70 classes=9 cclen=77 t=33s
[00:26:58] it=44915 colorings=27800 lazy-girth=27435 last: m=70 classes=9 cclen=73 t=33s
[00:26:58] it=45225 colorings=28000 lazy-girth=27605 last: m=80 classes=10 cclen=67 t=33s
[00:26:58] it=45528 colorings=28200 lazy-girth=27746 last: m=70 classes=9 cclen=52 t=34s
[00:26:58] it=45859 colorings=28400 lazy-girth=27981 last: m=75 classes=10 cclen=68 t=34s
[00:26:59] it=46181 colorings=28600 lazy-girth=28132 last: m=80 classes=10 cclen=67 t=34s
[00:26:59] it=46482 colorings=28800 lazy-girth=28263 last: m=75 classes=10 cclen=70 t=34s
[00:26:59] it=46779 colorings=29000 lazy-girth=28403 last: m=70 classes=9 cclen=78 t=35s
[00:26:59] it=47092 colorings=29200 lazy-girth=28575 last: m=70 classes=10 cclen=72 t=35s
[00:27:00] it=47388 colorings=29400 lazy-girth=28714 last: m=80 classes=10 cclen=76 t=35s
[00:27:00] it=47712 colorings=29600 lazy-girth=28905 last: m=75 classes=10 cclen=66 t=35s
[00:27:00] it=48001 colorings=29800 lazy-girth=29018 last: m=70 classes=9 cclen=79 t=36s
[00:27:00] it=48351 colorings=30000 lazy-girth=29247 last: m=70 classes=9 cclen=70 t=36s
[00:27:01] it=48612 colorings=30200 lazy-girth=29337 last: m=75 classes=10 cclen=73 t=36s
[00:27:01] it=48870 colorings=30400 lazy-girth=29432 last: m=70 classes=9 cclen=75 t=36s
[00:27:01] it=49170 colorings=30600 lazy-girth=29562 last: m=70 classes=9 cclen=66 t=36s
[00:27:01] it=49439 colorings=30800 lazy-girth=29652 last: m=70 classes=9 cclen=76 t=37s
[00:27:01] it=49754 colorings=31000 lazy-girth=29805 last: m=70 classes=9 cclen=76 t=37s
[00:27:02] it=50040 colorings=31200 lazy-girth=29913 last: m=70 classes=9 cclen=63 t=37s
[00:27:02] it=50332 colorings=31400 lazy-girth=30021 last: m=70 classes=9 cclen=67 t=37s
[00:27:02] it=50636 colorings=31600 lazy-girth=30156 last: m=70 classes=10 cclen=67 t=38s
[00:27:02] it=51028 colorings=31800 lazy-girth=30417 last: m=70 classes=9 cclen=68 t=38s
[00:27:03] it=51380 colorings=32000 lazy-girth=30635 last: m=70 classes=9 cclen=77 t=38s
[00:27:03] it=51717 colorings=32200 lazy-girth=30815 last: m=75 classes=10 cclen=69 t=38s
[00:27:03] it=52024 colorings=32400 lazy-girth=30955 last: m=65 classes=9 cclen=76 t=39s
[00:27:03] it=52334 colorings=32600 lazy-girth=31086 last: m=70 classes=9 cclen=71 t=39s
[00:27:04] it=52638 colorings=32800 lazy-girth=31288 last: m=70 classes=9 cclen=75 t=39s
[00:27:04] it=53045 colorings=33000 lazy-girth=31777 last: m=75 classes=9 cclen=68 t=40s
[00:27:04] it=53393 colorings=33200 lazy-girth=32048 last: m=65 classes=8 cclen=76 t=40s
[00:27:05] it=53716 colorings=33400 lazy-girth=32223 last: m=80 classes=10 cclen=63 t=40s
[00:27:05] it=54042 colorings=33600 lazy-girth=32392 last: m=70 classes=8 cclen=75 t=40s
[00:27:05] it=54424 colorings=33800 lazy-girth=32677 last: m=80 classes=10 cclen=67 t=41s
[00:27:05] it=54700 colorings=34000 lazy-girth=32791 last: m=70 classes=8 cclen=70 t=41s
[00:27:06] it=55004 colorings=34200 lazy-girth=32974 last: m=75 classes=10 cclen=66 t=41s
[00:27:06] it=55330 colorings=34400 lazy-girth=33165 last: m=75 classes=9 cclen=70 t=41s
[00:27:06] it=55669 colorings=34600 lazy-girth=33378 last: m=65 classes=7 cclen=77 t=42s
[00:27:06] it=55979 colorings=34800 lazy-girth=33540 last: m=75 classes=9 cclen=73 t=42s
[00:27:07] it=56325 colorings=35000 lazy-girth=33768 last: m=70 classes=9 cclen=66 t=42s
[00:27:07] it=56671 colorings=35200 lazy-girth=33981 last: m=70 classes=9 cclen=77 t=42s
[00:27:07] it=57000 colorings=35400 lazy-girth=34192 last: m=75 classes=10 cclen=76 t=43s
[00:27:07] it=57326 colorings=35600 lazy-girth=34373 last: m=70 classes=9 cclen=75 t=43s
[00:27:08] it=57662 colorings=35800 lazy-girth=34568 last: m=65 classes=7 cclen=79 t=43s
[00:27:08] it=57938 colorings=36000 lazy-girth=34670 last: m=80 classes=10 cclen=76 t=43s
[00:27:08] it=58269 colorings=36200 lazy-girth=34897 last: m=70 classes=9 cclen=76 t=44s
[00:27:08] it=58603 colorings=36400 lazy-girth=35085 last: m=70 classes=9 cclen=67 t=44s
[00:27:08] it=58876 colorings=36600 lazy-girth=35181 last: m=75 classes=10 cclen=72 t=44s
[00:27:09] it=59231 colorings=36800 lazy-girth=35394 last: m=75 classes=9 cclen=78 t=44s
[00:27:09] it=59529 colorings=37000 lazy-girth=35532 last: m=70 classes=8 cclen=75 t=45s
[00:27:09] it=59822 colorings=37200 lazy-girth=35653 last: m=75 classes=10 cclen=75 t=45s
[00:27:10] it=60076 colorings=37400 lazy-girth=35741 last: m=70 classes=9 cclen=77 t=45s
[00:27:10] it=60427 colorings=37600 lazy-girth=35950 last: m=70 classes=9 cclen=77 t=45s
[00:27:11] it=60750 colorings=37800 lazy-girth=36135 last: m=70 classes=9 cclen=74 t=46s
[00:27:11] it=61052 colorings=38000 lazy-girth=36274 last: m=80 classes=10 cclen=73 t=46s
[00:27:11] it=61374 colorings=38200 lazy-girth=36445 last: m=80 classes=10 cclen=73 t=47s
[00:27:11] it=61661 colorings=38400 lazy-girth=36557 last: m=70 classes=8 cclen=79 t=47s
[00:27:11] it=61920 colorings=38600 lazy-girth=36634 last: m=75 classes=9 cclen=75 t=47s
[00:27:12] it=62196 colorings=38800 lazy-girth=36733 last: m=70 classes=9 cclen=64 t=47s
[00:27:12] it=62470 colorings=39000 lazy-girth=36829 last: m=75 classes=9 cclen=73 t=47s
[00:27:12] it=62771 colorings=39200 lazy-girth=36971 last: m=70 classes=9 cclen=75 t=48s
[00:27:12] it=63089 colorings=39400 lazy-girth=37138 last: m=70 classes=9 cclen=78 t=48s
[00:27:13] it=63397 colorings=39600 lazy-girth=37272 last: m=75 classes=9 cclen=77 t=48s
[00:27:13] it=63704 colorings=39800 lazy-girth=37399 last: m=65 classes=9 cclen=75 t=48s
[00:27:13] it=63977 colorings=40000 lazy-girth=37490 last: m=70 classes=9 cclen=64 t=49s
[00:27:13] it=64233 colorings=40200 lazy-girth=37564 last: m=65 classes=9 cclen=71 t=49s
[00:27:14] it=64526 colorings=40400 lazy-girth=37689 last: m=80 classes=10 cclen=76 t=49s
[00:27:14] it=64832 colorings=40600 lazy-girth=37831 last: m=75 classes=9 cclen=76 t=49s
[00:27:14] it=65120 colorings=40800 lazy-girth=37943 last: m=70 classes=9 cclen=73 t=50s
[00:27:14] it=65378 colorings=41000 lazy-girth=38024 last: m=70 classes=9 cclen=77 t=50s
[00:27:15] it=65650 colorings=41200 lazy-girth=38137 last: m=70 classes=9 cclen=76 t=50s
[00:27:15] it=65940 colorings=41400 lazy-girth=38262 last: m=70 classes=9 cclen=77 t=50s
[00:27:15] it=66178 colorings=41600 lazy-girth=38316 last: m=70 classes=9 cclen=71 t=51s
[00:27:15] it=66489 colorings=41800 lazy-girth=38485 last: m=75 classes=9 cclen=65 t=51s
[00:27:16] it=66796 colorings=42000 lazy-girth=38654 last: m=70 classes=9 cclen=72 t=51s
[00:27:16] it=67074 colorings=42200 lazy-girth=38767 last: m=70 classes=9 cclen=64 t=51s
[00:27:16] it=67380 colorings=42400 lazy-girth=38931 last: m=70 classes=8 cclen=69 t=52s
[00:27:16] it=67690 colorings=42600 lazy-girth=39092 last: m=80 classes=10 cclen=74 t=52s
[00:27:17] it=67992 colorings=42800 lazy-girth=39239 last: m=75 classes=10 cclen=71 t=52s
[00:27:17] it=68318 colorings=43000 lazy-girth=39414 last: m=70 classes=10 cclen=74 t=52s
[00:27:17] it=68688 colorings=43200 lazy-girth=39712 last: m=75 classes=9 cclen=79 t=53s
[00:27:17] it=68983 colorings=43400 lazy-girth=39832 last: m=75 classes=9 cclen=76 t=53s
[00:27:18] it=69268 colorings=43600 lazy-girth=39942 last: m=75 classes=9 cclen=77 t=53s
[00:27:18] it=69534 colorings=43800 lazy-girth=40026 last: m=75 classes=10 cclen=72 t=53s
[00:27:18] it=69848 colorings=44000 lazy-girth=40169 last: m=70 classes=9 cclen=77 t=53s
[00:27:18] it=70206 colorings=44200 lazy-girth=40367 last: m=80 classes=11 cclen=56 t=54s
[00:27:19] it=70554 colorings=44400 lazy-girth=40557 last: m=70 classes=9 cclen=67 t=54s
[00:27:19] it=70889 colorings=44600 lazy-girth=40738 last: m=75 classes=10 cclen=77 t=54s
[00:27:19] it=71214 colorings=44800 lazy-girth=40916 last: m=70 classes=9 cclen=75 t=55s
[00:27:19] it=71472 colorings=45000 lazy-girth=40983 last: m=65 classes=8 cclen=76 t=55s
[00:27:20] it=71762 colorings=45200 lazy-girth=41101 last: m=75 classes=9 cclen=73 t=55s
[00:27:20] it=72085 colorings=45400 lazy-girth=41253 last: m=70 classes=8 cclen=78 t=55s
[00:27:20] it=72412 colorings=45600 lazy-girth=41420 last: m=75 classes=8 cclen=76 t=56s
[00:27:20] it=72737 colorings=45800 lazy-girth=41616 last: m=70 classes=8 cclen=67 t=56s
[00:27:21] it=73040 colorings=46000 lazy-girth=41764 last: m=70 classes=9 cclen=78 t=56s
[00:27:21] it=73354 colorings=46200 lazy-girth=41923 last: m=65 classes=8 cclen=75 t=56s
[00:27:21] it=73647 colorings=46400 lazy-girth=42048 last: m=80 classes=10 cclen=69 t=56s
[00:27:21] it=73935 colorings=46600 lazy-girth=42151 last: m=70 classes=8 cclen=70 t=57s
[00:27:21] it=74232 colorings=46800 lazy-girth=42285 last: m=75 classes=10 cclen=73 t=57s
[00:27:22] it=74507 colorings=47000 lazy-girth=42385 last: m=70 classes=8 cclen=74 t=57s
[00:27:22] it=74863 colorings=47200 lazy-girth=42592 last: m=70 classes=9 cclen=79 t=57s
[00:27:22] it=75184 colorings=47400 lazy-girth=42756 last: m=75 classes=9 cclen=69 t=58s
[00:27:22] it=75458 colorings=47600 lazy-girth=42842 last: m=70 classes=8 cclen=75 t=58s
[00:27:23] it=75734 colorings=47800 lazy-girth=42935 last: m=70 classes=8 cclen=64 t=58s
[00:27:23] it=76016 colorings=48000 lazy-girth=43026 last: m=75 classes=10 cclen=73 t=58s
[00:27:23] it=76314 colorings=48200 lazy-girth=43136 last: m=75 classes=10 cclen=73 t=58s
[00:27:23] it=76609 colorings=48400 lazy-girth=43238 last: m=70 classes=9 cclen=78 t=59s
[00:27:23] it=76892 colorings=48600 lazy-girth=43333 last: m=70 classes=8 cclen=54 t=59s
[00:27:24] it=77203 colorings=48800 lazy-girth=43489 last: m=85 classes=10 cclen=52 t=59s
[00:27:24] it=77512 colorings=49000 lazy-girth=43621 last: m=75 classes=8 cclen=75 t=59s
[00:27:24] it=77847 colorings=49200 lazy-girth=43794 last: m=70 classes=9 cclen=77 t=60s
[00:27:24] it=78259 colorings=49400 lazy-girth=44130 last: m=70 classes=8 cclen=77 t=60s
[00:27:25] it=78587 colorings=49600 lazy-girth=44296 last: m=75 classes=9 cclen=72 t=60s
[00:27:25] it=78890 colorings=49800 lazy-girth=44431 last: m=75 classes=10 cclen=73 t=60s
[00:27:25] it=79188 colorings=50000 lazy-girth=44570 last: m=70 classes=9 cclen=78 t=61s
[00:27:25] it=79479 colorings=50200 lazy-girth=44679 last: m=70 classes=8 cclen=76 t=61s
[00:27:26] it=79826 colorings=50400 lazy-girth=44866 last: m=70 classes=9 cclen=77 t=61s
[00:27:26] it=80141 colorings=50600 lazy-girth=45017 last: m=70 classes=9 cclen=75 t=61s
[00:27:26] it=80491 colorings=50800 lazy-girth=45198 last: m=75 classes=8 cclen=74 t=62s
[00:27:26] it=80788 colorings=51000 lazy-girth=45309 last: m=80 classes=10 cclen=67 t=62s
[00:27:27] it=81122 colorings=51200 lazy-girth=45481 last: m=75 classes=10 cclen=75 t=62s
[00:27:27] it=81452 colorings=51400 lazy-girth=45637 last: m=75 classes=9 cclen=76 t=63s
[00:27:27] it=81765 colorings=51600 lazy-girth=45782 last: m=75 classes=9 cclen=58 t=63s
[00:27:28] it=82077 colorings=51800 lazy-girth=45933 last: m=75 classes=9 cclen=75 t=63s
[00:27:28] it=82401 colorings=52000 lazy-girth=46097 last: m=75 classes=9 cclen=72 t=63s
[00:27:28] it=82714 colorings=52200 lazy-girth=46243 last: m=70 classes=9 cclen=75 t=64s
[00:27:28] it=82970 colorings=52400 lazy-girth=46302 last: m=70 classes=9 cclen=74 t=64s
[00:27:29] it=83297 colorings=52600 lazy-girth=46463 last: m=75 classes=8 cclen=79 t=64s
[00:27:29] it=83568 colorings=52800 lazy-girth=46537 last: m=70 classes=9 cclen=74 t=64s
[00:27:29] it=83855 colorings=53000 lazy-girth=46649 last: m=70 classes=8 cclen=67 t=65s
[00:27:29] it=84116 colorings=53200 lazy-girth=46728 last: m=75 classes=10 cclen=65 t=65s
[00:27:29] it=84377 colorings=53400 lazy-girth=46804 last: m=75 classes=10 cclen=60 t=65s
[00:27:30] it=84664 colorings=53600 lazy-girth=46905 last: m=65 classes=7 cclen=77 t=65s
[00:27:30] it=84932 colorings=53800 lazy-girth=46990 last: m=75 classes=9 cclen=77 t=65s
[00:27:30] it=85201 colorings=54000 lazy-girth=47065 last: m=70 classes=9 cclen=67 t=66s
[00:27:30] it=85485 colorings=54200 lazy-girth=47172 last: m=70 classes=8 cclen=74 t=66s
[00:27:31] it=85764 colorings=54400 lazy-girth=47269 last: m=70 classes=9 cclen=77 t=66s
[00:27:31] it=86055 colorings=54600 lazy-girth=47408 last: m=80 classes=10 cclen=75 t=67s
[00:27:31] it=86388 colorings=54800 lazy-girth=47586 last: m=70 classes=9 cclen=77 t=67s
[00:27:32] it=86726 colorings=55000 lazy-girth=47784 last: m=75 classes=10 cclen=65 t=67s
[00:27:32] it=87018 colorings=55200 lazy-girth=47900 last: m=75 classes=9 cclen=77 t=67s
[00:27:32] it=87375 colorings=55400 lazy-girth=48104 last: m=80 classes=10 cclen=71 t=68s
[00:27:32] it=87733 colorings=55600 lazy-girth=48325 last: m=70 classes=8 cclen=77 t=68s
[00:27:32] it=88000 colorings=55800 lazy-girth=48409 last: m=75 classes=8 cclen=76 t=68s
[00:27:33] it=88327 colorings=56000 lazy-girth=48591 last: m=70 classes=8 cclen=78 t=68s
[00:27:33] it=88647 colorings=56200 lazy-girth=48756 last: m=65 classes=9 cclen=78 t=68s
[00:27:33] it=88973 colorings=56400 lazy-girth=48933 last: m=65 classes=7 cclen=75 t=69s
[00:27:33] it=89303 colorings=56600 lazy-girth=49107 last: m=70 classes=9 cclen=69 t=69s
[00:27:34] it=89598 colorings=56800 lazy-girth=49235 last: m=75 classes=8 cclen=73 t=69s
[00:27:34] it=89868 colorings=57000 lazy-girth=49328 last: m=70 classes=8 cclen=72 t=69s
[00:27:34] it=90129 colorings=57200 lazy-girth=49397 last: m=70 classes=9 cclen=77 t=69s
[00:27:34] it=90424 colorings=57400 lazy-girth=49534 last: m=70 classes=8 cclen=63 t=70s
[00:27:34] it=90737 colorings=57600 lazy-girth=49689 last: m=70 classes=8 cclen=77 t=70s
[00:27:35] it=91022 colorings=57800 lazy-girth=49809 last: m=70 classes=8 cclen=78 t=70s
[00:27:35] it=91307 colorings=58000 lazy-girth=49912 last: m=75 classes=9 cclen=73 t=70s
[00:27:35] it=91592 colorings=58200 lazy-girth=50023 last: m=75 classes=9 cclen=77 t=71s
[00:27:35] it=91893 colorings=58400 lazy-girth=50147 last: m=75 classes=9 cclen=66 t=71s
[00:27:36] it=92142 colorings=58600 lazy-girth=50212 last: m=75 classes=10 cclen=76 t=71s
[00:27:36] it=92414 colorings=58800 lazy-girth=50302 last: m=75 classes=9 cclen=64 t=71s
[00:27:36] it=92691 colorings=59000 lazy-girth=50412 last: m=65 classes=9 cclen=78 t=72s
[00:27:36] it=92971 colorings=59200 lazy-girth=50514 last: m=70 classes=8 cclen=78 t=72s
[00:27:36] it=93248 colorings=59400 lazy-girth=50603 last: m=75 classes=8 cclen=77 t=72s
[00:27:37] it=93550 colorings=59600 lazy-girth=50724 last: m=70 classes=9 cclen=75 t=72s
[00:27:37] it=93823 colorings=59800 lazy-girth=50818 last: m=70 classes=8 cclen=73 t=72s
[00:27:37] it=94106 colorings=60000 lazy-girth=50932 last: m=70 classes=8 cclen=74 t=73s
[00:27:37] it=94401 colorings=60200 lazy-girth=51047 last: m=75 classes=9 cclen=77 t=73s
[00:27:38] it=94701 colorings=60400 lazy-girth=51175 last: m=65 classes=7 cclen=77 t=73s
[00:27:38] it=94965 colorings=60600 lazy-girth=51255 last: m=75 classes=9 cclen=74 t=73s
[00:27:38] it=95250 colorings=60800 lazy-girth=51364 last: m=75 classes=9 cclen=74 t=74s
[00:27:38] it=95538 colorings=61000 lazy-girth=51465 last: m=75 classes=9 cclen=75 t=74s
[00:27:39] it=95804 colorings=61200 lazy-girth=51534 last: m=75 classes=10 cclen=67 t=74s
[00:27:39] it=96136 colorings=61400 lazy-girth=51704 last: m=80 classes=10 cclen=74 t=74s
[00:27:39] it=96450 colorings=61600 lazy-girth=51839 last: m=75 classes=8 cclen=79 t=75s
[00:27:39] it=96755 colorings=61800 lazy-girth=51959 last: m=70 classes=9 cclen=75 t=75s
[00:27:40] it=97085 colorings=62000 lazy-girth=52118 last: m=75 classes=8 cclen=77 t=75s
[00:27:40] it=97392 colorings=62200 lazy-girth=52257 last: m=80 classes=10 cclen=76 t=75s
[00:27:40] it=97674 colorings=62400 lazy-girth=52360 last: m=70 classes=9 cclen=69 t=76s
[00:27:40] it=97995 colorings=62600 lazy-girth=52513 last: m=80 classes=10 cclen=73 t=76s
[00:27:41] it=98271 colorings=62800 lazy-girth=52598 last: m=75 classes=9 cclen=74 t=77s
[00:27:42] it=98599 colorings=63000 lazy-girth=52762 last: m=70 classes=8 cclen=79 t=77s
[00:27:42] it=98946 colorings=63200 lazy-girth=52950 last: m=75 classes=9 cclen=75 t=77s
[00:27:42] it=99257 colorings=63400 lazy-girth=53087 last: m=80 classes=10 cclen=71 t=78s
[00:27:42] it=99547 colorings=63600 lazy-girth=53190 last: m=70 classes=9 cclen=71 t=78s
[00:27:42] it=99808 colorings=63800 lazy-girth=53263 last: m=70 classes=9 cclen=75 t=78s
[00:27:43] it=100062 colorings=64000 lazy-girth=53336 last: m=75 classes=9 cclen=70 t=78s
[00:27:43] it=100305 colorings=64200 lazy-girth=53391 last: m=75 classes=10 cclen=68 t=78s
[00:27:43] it=100537 colorings=64400 lazy-girth=53427 last: m=75 classes=9 cclen=79 t=79s
[00:27:43] it=100802 colorings=64600 lazy-girth=53525 last: m=70 classes=9 cclen=73 t=79s
[00:27:44] it=101070 colorings=64800 lazy-girth=53608 last: m=75 classes=9 cclen=75 t=79s
[00:27:44] it=101345 colorings=65000 lazy-girth=53708 last: m=70 classes=9 cclen=78 t=79s
[00:27:44] it=101586 colorings=65200 lazy-girth=53759 last: m=75 classes=9 cclen=69 t=79s
[00:27:44] it=101826 colorings=65400 lazy-girth=53808 last: m=70 classes=9 cclen=65 t=80s
[00:27:44] it=102094 colorings=65600 lazy-girth=53889 last: m=75 classes=8 cclen=75 t=80s
[00:27:45] it=102387 colorings=65800 lazy-girth=54011 last: m=75 classes=9 cclen=64 t=80s
[00:27:45] it=102679 colorings=66000 lazy-girth=54122 last: m=70 classes=8 cclen=78 t=80s
[00:27:45] it=103012 colorings=66200 lazy-girth=54278 last: m=70 classes=8 cclen=76 t=81s
[00:27:45] it=103268 colorings=66400 lazy-girth=54341 last: m=80 classes=10 cclen=66 t=81s
[00:27:46] it=103498 colorings=66600 lazy-girth=54376 last: m=75 classes=9 cclen=74 t=81s
[00:27:46] it=103776 colorings=66800 lazy-girth=54462 last: m=75 classes=8 cclen=75 t=81s
[00:27:46] it=104030 colorings=67000 lazy-girth=54520 last: m=65 classes=8 cclen=74 t=82s
[00:27:46] it=104241 colorings=67200 lazy-girth=54532 last: m=70 classes=9 cclen=76 t=82s
[00:27:47] it=104446 colorings=67400 lazy-girth=54538 last: m=75 classes=9 cclen=61 t=82s
[00:27:47] it=104664 colorings=67600 lazy-girth=54560 last: m=70 classes=9 cclen=78 t=82s
[00:27:47] it=104869 colorings=67800 lazy-girth=54566 last: m=70 classes=9 cclen=75 t=83s
[00:27:47] it=105146 colorings=68000 lazy-girth=54716 last: m=75 classes=9 cclen=76 t=83s
[00:27:48] it=105446 colorings=68200 lazy-girth=54839 last: m=75 classes=9 cclen=74 t=83s
[00:27:48] it=105712 colorings=68400 lazy-girth=54924 last: m=70 classes=8 cclen=60 t=83s
[00:27:48] it=105991 colorings=68600 lazy-girth=55031 last: m=75 classes=9 cclen=67 t=84s
[00:27:49] it=106263 colorings=68800 lazy-girth=55133 last: m=70 classes=9 cclen=76 t=84s
[00:27:49] it=106609 colorings=69000 lazy-girth=55327 last: m=75 classes=10 cclen=65 t=84s
[00:27:49] it=106897 colorings=69200 lazy-girth=55434 last: m=75 classes=10 cclen=64 t=85s
[00:27:50] it=107245 colorings=69400 lazy-girth=55626 last: m=70 classes=9 cclen=76 t=85s
[00:27:50] it=107518 colorings=69600 lazy-girth=55722 last: m=70 classes=9 cclen=74 t=85s
[00:27:50] it=107774 colorings=69800 lazy-girth=55783 last: m=70 classes=9 cclen=76 t=86s
[00:27:50] it=108026 colorings=70000 lazy-girth=55841 last: m=70 classes=9 cclen=72 t=86s
[00:27:50] it=108297 colorings=70200 lazy-girth=55915 last: m=75 classes=10 cclen=71 t=86s
[00:27:51] it=108654 colorings=70400 lazy-girth=56135 last: m=75 classes=10 cclen=73 t=86s
[00:27:51] it=108968 colorings=70600 lazy-girth=56287 last: m=75 classes=9 cclen=76 t=87s
[00:27:51] it=109315 colorings=70800 lazy-girth=56480 last: m=70 classes=8 cclen=78 t=87s
[00:27:52] it=109604 colorings=71000 lazy-girth=56589 last: m=75 classes=9 cclen=76 t=87s
[00:27:52] it=109955 colorings=71200 lazy-girth=56816 last: m=75 classes=9 cclen=76 t=87s
[00:27:52] it=110244 colorings=71400 lazy-girth=56929 last: m=75 classes=9 cclen=76 t=88s
[00:27:52] it=110494 colorings=71600 lazy-girth=56991 last: m=70 classes=8 cclen=71 t=88s
[00:27:53] it=110768 colorings=71800 lazy-girth=57077 last: m=70 classes=9 cclen=71 t=88s
[00:27:53] it=111024 colorings=72000 lazy-girth=57144 last: m=70 classes=9 cclen=73 t=88s
[00:27:53] it=111283 colorings=72200 lazy-girth=57213 last: m=70 classes=9 cclen=66 t=89s
[00:27:53] it=111519 colorings=72400 lazy-girth=57253 last: m=70 classes=8 cclen=69 t=89s
[00:27:54] it=111760 colorings=72600 lazy-girth=57299 last: m=70 classes=8 cclen=75 t=89s
[00:27:54] it=112029 colorings=72800 lazy-girth=57390 last: m=75 classes=9 cclen=75 t=89s
[00:27:54] it=112336 colorings=73000 lazy-girth=57527 last: m=75 classes=9 cclen=69 t=90s
[00:27:54] it=112591 colorings=73200 lazy-girth=57589 last: m=70 classes=9 cclen=68 t=90s
[00:27:55] it=112812 colorings=73400 lazy-girth=57611 last: m=70 classes=9 cclen=75 t=90s
[00:27:55] it=113049 colorings=73600 lazy-girth=57649 last: m=75 classes=9 cclen=75 t=90s
[00:27:55] it=113281 colorings=73800 lazy-girth=57683 last: m=80 classes=10 cclen=74 t=91s
[00:27:55] it=113552 colorings=74000 lazy-girth=57766 last: m=80 classes=10 cclen=77 t=91s
[00:27:56] it=113814 colorings=74200 lazy-girth=57855 last: m=65 classes=9 cclen=72 t=91s
[00:27:56] it=114078 colorings=74400 lazy-girth=57943 last: m=70 classes=8 cclen=76 t=91s
[00:27:56] it=114359 colorings=74600 lazy-girth=58044 last: m=75 classes=9 cclen=71 t=92s
[00:27:56] it=114650 colorings=74800 lazy-girth=58166 last: m=80 classes=10 cclen=74 t=92s
[00:27:57] it=114896 colorings=75000 lazy-girth=58220 last: m=75 classes=9 cclen=74 t=92s
[00:27:57] it=115117 colorings=75200 lazy-girth=58242 last: m=70 classes=9 cclen=77 t=92s
[00:27:57] it=115383 colorings=75400 lazy-girth=58330 last: m=75 classes=9 cclen=76 t=93s
[00:27:58] it=115676 colorings=75600 lazy-girth=58442 last: m=75 classes=9 cclen=78 t=93s
[00:27:58] it=115908 colorings=75800 lazy-girth=58479 last: m=75 classes=9 cclen=57 t=93s
[00:27:58] it=116162 colorings=76000 lazy-girth=58548 last: m=75 classes=10 cclen=60 t=94s
[00:27:58] it=116411 colorings=76200 lazy-girth=58610 last: m=75 classes=9 cclen=62 t=94s
[00:27:59] it=116731 colorings=76400 lazy-girth=58779 last: m=75 classes=9 cclen=74 t=94s
[00:27:59] it=117046 colorings=76600 lazy-girth=58923 last: m=75 classes=9 cclen=77 t=94s
[00:27:59] it=117353 colorings=76800 lazy-girth=59049 last: m=70 classes=9 cclen=78 t=95s
[00:27:59] it=117636 colorings=77000 lazy-girth=59148 last: m=70 classes=8 cclen=75 t=95s
[00:28:00] it=117870 colorings=77200 lazy-girth=59185 last: m=75 classes=10 cclen=76 t=95s
[00:28:00] it=118140 colorings=77400 lazy-girth=59270 last: m=80 classes=10 cclen=74 t=95s
[00:28:00] it=118452 colorings=77600 lazy-girth=59441 last: m=70 classes=9 cclen=76 t=96s
[00:28:00] it=118709 colorings=77800 lazy-girth=59519 last: m=70 classes=8 cclen=79 t=96s
[00:28:00] it=118943 colorings=78000 lazy-girth=59561 last: m=80 classes=10 cclen=74 t=96s
[00:28:01] it=119204 colorings=78200 lazy-girth=59634 last: m=70 classes=8 cclen=61 t=96s
[00:28:01] it=119437 colorings=78400 lazy-girth=59671 last: m=70 classes=9 cclen=74 t=96s
[00:28:01] it=119696 colorings=78600 lazy-girth=59739 last: m=75 classes=10 cclen=73 t=97s
[00:28:01] it=119965 colorings=78800 lazy-girth=59818 last: m=70 classes=9 cclen=69 t=97s
[00:28:02] it=120203 colorings=79000 lazy-girth=59860 last: m=75 classes=9 cclen=74 t=97s
[00:28:02] it=120441 colorings=79200 lazy-girth=59903 last: m=75 classes=9 cclen=68 t=97s
[00:28:02] it=120678 colorings=79400 lazy-girth=59944 last: m=70 classes=9 cclen=73 t=97s
[00:28:02] it=120914 colorings=79600 lazy-girth=59982 last: m=70 classes=9 cclen=77 t=98s
[00:28:02] it=121178 colorings=79800 lazy-girth=60066 last: m=75 classes=10 cclen=66 t=98s
[00:28:03] it=121466 colorings=80000 lazy-girth=60162 last: m=70 classes=9 cclen=75 t=98s
[00:28:03] it=121762 colorings=80200 lazy-girth=60279 last: m=75 classes=8 cclen=64 t=99s
[00:28:03] it=122029 colorings=80400 lazy-girth=60367 last: m=70 classes=8 cclen=75 t=99s
[00:28:04] it=122354 colorings=80600 lazy-girth=60534 last: m=75 classes=10 cclen=74 t=99s
[00:28:04] it=122628 colorings=80800 lazy-girth=60631 last: m=70 classes=9 cclen=70 t=99s
[00:28:04] it=122893 colorings=81000 lazy-girth=60706 last: m=70 classes=9 cclen=74 t=100s
[00:28:04] it=123141 colorings=81200 lazy-girth=60774 last: m=75 classes=9 cclen=77 t=100s
[00:28:05] it=123430 colorings=81400 lazy-girth=60902 last: m=80 classes=10 cclen=75 t=100s
[00:28:05] it=123677 colorings=81600 lazy-girth=60962 last: m=70 classes=9 cclen=76 t=100s
[00:28:05] it=123948 colorings=81800 lazy-girth=61038 last: m=75 classes=10 cclen=71 t=101s
[00:28:05] it=124196 colorings=82000 lazy-girth=61091 last: m=70 classes=9 cclen=73 t=101s
[00:28:06] it=124487 colorings=82200 lazy-girth=61214 last: m=70 classes=9 cclen=77 t=101s
[00:28:06] it=124743 colorings=82400 lazy-girth=61280 last: m=65 classes=9 cclen=75 t=101s
[00:28:06] it=124972 colorings=82600 lazy-girth=61311 last: m=75 classes=9 cclen=75 t=102s
[00:28:07] it=125290 colorings=82800 lazy-girth=61454 last: m=70 classes=9 cclen=71 t=102s
[00:28:07] it=125543 colorings=83000 lazy-girth=61511 last: m=70 classes=9 cclen=70 t=102s
[00:28:07] it=125830 colorings=83200 lazy-girth=61639 last: m=70 classes=9 cclen=74 t=103s
[00:28:07] it=126150 colorings=83400 lazy-girth=61803 last: m=70 classes=8 cclen=76 t=103s
[00:28:08] it=126462 colorings=83600 lazy-girth=61951 last: m=70 classes=8 cclen=76 t=103s
[00:28:08] it=126763 colorings=83800 lazy-girth=62072 last: m=75 classes=8 cclen=54 t=103s
[00:28:08] it=127008 colorings=84000 lazy-girth=62129 last: m=75 classes=9 cclen=78 t=104s
[00:28:08] it=127239 colorings=84200 lazy-girth=62165 last: m=70 classes=8 cclen=60 t=104s
[00:28:09] it=127497 colorings=84400 lazy-girth=62229 last: m=75 classes=9 cclen=74 t=104s
[00:28:09] it=127723 colorings=84600 lazy-girth=62257 last: m=70 classes=9 cclen=72 t=104s
[00:28:09] it=127983 colorings=84800 lazy-girth=62328 last: m=70 classes=8 cclen=55 t=105s
[00:28:09] it=128225 colorings=85000 lazy-girth=62385 last: m=75 classes=8 cclen=79 t=105s
[00:28:09] it=128483 colorings=85200 lazy-girth=62462 last: m=80 classes=10 cclen=60 t=105s
[00:28:10] it=128734 colorings=85400 lazy-girth=62537 last: m=70 classes=9 cclen=72 t=105s
[00:28:10] it=129021 colorings=85600 lazy-girth=62654 last: m=80 classes=10 cclen=65 t=105s
[00:28:10] it=129301 colorings=85800 lazy-girth=62760 last: m=70 classes=9 cclen=79 t=106s
[00:28:10] it=129546 colorings=86000 lazy-girth=62809 last: m=75 classes=9 cclen=76 t=106s
[00:28:11] it=129808 colorings=86200 lazy-girth=62886 last: m=75 classes=9 cclen=73 t=106s
[00:28:11] it=130088 colorings=86400 lazy-girth=62988 last: m=70 classes=9 cclen=75 t=106s
[00:28:11] it=130332 colorings=86600 lazy-girth=63042 last: m=75 classes=9 cclen=65 t=107s
[00:28:11] it=130589 colorings=86800 lazy-girth=63115 last: m=70 classes=9 cclen=77 t=107s
[00:28:11] it=130847 colorings=87000 lazy-girth=63194 last: m=75 classes=10 cclen=72 t=107s
[00:28:12] it=131133 colorings=87200 lazy-girth=63305 last: m=70 classes=9 cclen=68 t=107s
[00:28:12] it=131371 colorings=87400 lazy-girth=63352 last: m=70 classes=9 cclen=76 t=107s
[00:28:12] it=131633 colorings=87600 lazy-girth=63424 last: m=70 classes=8 cclen=67 t=108s
[00:28:12] it=131893 colorings=87800 lazy-girth=63498 last: m=70 classes=8 cclen=77 t=108s
[00:28:13] it=132202 colorings=88000 lazy-girth=63660 last: m=70 classes=9 cclen=74 t=108s
[00:28:13] it=132474 colorings=88200 lazy-girth=63751 last: m=80 classes=10 cclen=76 t=108s
[00:28:13] it=132733 colorings=88400 lazy-girth=63821 last: m=75 classes=9 cclen=76 t=109s
[00:28:13] it=132958 colorings=88600 lazy-girth=63851 last: m=75 classes=10 cclen=74 t=109s
[00:28:14] it=133183 colorings=88800 lazy-girth=63879 last: m=70 classes=9 cclen=71 t=109s
[00:28:14] it=133435 colorings=89000 lazy-girth=63947 last: m=80 classes=10 cclen=76 t=109s
[00:28:14] it=133650 colorings=89200 lazy-girth=63972 last: m=70 classes=9 cclen=77 t=109s
[00:28:15] it=133884 colorings=89400 lazy-girth=64025 last: m=65 classes=9 cclen=73 t=111s
[00:28:16] it=134119 colorings=89600 lazy-girth=64069 last: m=70 classes=9 cclen=79 t=111s
[00:28:16] it=134361 colorings=89800 lazy-girth=64117 last: m=75 classes=10 cclen=70 t=111s
[00:28:16] it=134585 colorings=90000 lazy-girth=64142 last: m=75 classes=9 cclen=74 t=112s
[00:28:16] it=134856 colorings=90200 lazy-girth=64230 last: m=75 classes=9 cclen=74 t=112s
[00:28:17] it=135081 colorings=90400 lazy-girth=64261 last: m=70 classes=8 cclen=76 t=112s
[00:28:17] it=135319 colorings=90600 lazy-girth=64312 last: m=70 classes=9 cclen=70 t=112s
[00:28:17] it=135547 colorings=90800 lazy-girth=64349 last: m=75 classes=10 cclen=59 t=113s
[00:28:17] it=135789 colorings=91000 lazy-girth=64398 last: m=70 classes=9 cclen=70 t=113s
[00:28:17] it=136016 colorings=91200 lazy-girth=64425 last: m=70 classes=9 cclen=57 t=113s
[00:28:18] it=136270 colorings=91400 lazy-girth=64491 last: m=70 classes=9 cclen=77 t=113s
[00:28:18] it=136485 colorings=91600 lazy-girth=64508 last: m=70 classes=9 cclen=77 t=113s
[00:28:18] it=136701 colorings=91800 lazy-girth=64529 last: m=70 classes=9 cclen=77 t=114s
[00:28:18] it=136906 colorings=92000 lazy-girth=64535 last: m=70 classes=9 cclen=77 t=114s
[00:28:19] it=137130 colorings=92200 lazy-girth=64566 last: m=70 classes=9 cclen=74 t=114s
[00:28:19] it=137361 colorings=92400 lazy-girth=64603 last: m=75 classes=10 cclen=73 t=114s
[00:28:19] it=137584 colorings=92600 lazy-girth=64632 last: m=70 classes=9 cclen=78 t=115s
[00:28:19] it=137813 colorings=92800 lazy-girth=64668 last: m=65 classes=9 cclen=77 t=115s
[00:28:20] it=138081 colorings=93000 lazy-girth=64790 last: m=75 classes=8 cclen=75 t=115s
[00:28:20] it=138401 colorings=93200 lazy-girth=64945 last: m=70 classes=9 cclen=77 t=115s
[00:28:20] it=138710 colorings=93400 lazy-girth=65090 last: m=70 classes=9 cclen=73 t=116s
[00:28:20] it=138997 colorings=93600 lazy-girth=65206 last: m=70 classes=8 cclen=73 t=116s
[00:28:21] it=139259 colorings=93800 lazy-girth=65275 last: m=70 classes=8 cclen=74 t=116s
[00:28:21] it=139529 colorings=94000 lazy-girth=65374 last: m=70 classes=8 cclen=78 t=116s
[00:28:21] it=139768 colorings=94200 lazy-girth=65422 last: m=70 classes=8 cclen=77 t=117s
[00:28:21] it=140035 colorings=94400 lazy-girth=65508 last: m=75 classes=9 cclen=76 t=117s
[00:28:22] it=140339 colorings=94600 lazy-girth=65641 last: m=75 classes=8 cclen=75 t=117s
[00:28:22] it=140610 colorings=94800 lazy-girth=65721 last: m=70 classes=8 cclen=72 t=117s
[00:28:22] it=140873 colorings=95000 lazy-girth=65800 last: m=70 classes=9 cclen=75 t=118s
[00:28:22] it=141159 colorings=95200 lazy-girth=65902 last: m=75 classes=9 cclen=77 t=118s
[00:28:23] it=141396 colorings=95400 lazy-girth=65950 last: m=65 classes=9 cclen=77 t=118s
[00:28:23] it=141638 colorings=95600 lazy-girth=65999 last: m=80 classes=10 cclen=72 t=118s
[00:28:23] it=141924 colorings=95800 lazy-girth=66098 last: m=70 classes=8 cclen=76 t=119s
[00:28:23] it=142172 colorings=96000 lazy-girth=66152 last: m=65 classes=9 cclen=72 t=119s
[00:28:24] it=142434 colorings=96200 lazy-girth=66225 last: m=80 classes=10 cclen=77 t=119s
[00:28:24] it=142677 colorings=96400 lazy-girth=66276 last: m=75 classes=9 cclen=73 t=119s
[00:28:24] it=142924 colorings=96600 lazy-girth=66330 last: m=70 classes=8 cclen=73 t=120s
[00:28:24] it=143178 colorings=96800 lazy-girth=66399 last: m=70 classes=9 cclen=77 t=120s
[00:28:25] it=143435 colorings=97000 lazy-girth=66465 last: m=70 classes=9 cclen=73 t=120s
[00:28:25] it=143674 colorings=97200 lazy-girth=66511 last: m=80 classes=10 cclen=62 t=120s
[00:28:25] it=143904 colorings=97400 lazy-girth=66547 last: m=70 classes=9 cclen=74 t=121s
[00:28:25] it=144167 colorings=97600 lazy-girth=66620 last: m=70 classes=9 cclen=72 t=121s
[00:28:26] it=144416 colorings=97800 lazy-girth=66677 last: m=75 classes=9 cclen=76 t=121s
[00:28:26] it=144669 colorings=98000 lazy-girth=66740 last: m=70 classes=9 cclen=75 t=121s
[00:28:26] it=144918 colorings=98200 lazy-girth=66798 last: m=70 classes=9 cclen=70 t=122s
[00:28:26] it=145145 colorings=98400 lazy-girth=66825 last: m=75 classes=9 cclen=72 t=122s
[00:28:27] it=145380 colorings=98600 lazy-girth=66871 last: m=75 classes=9 cclen=66 t=122s
[00:28:27] it=145656 colorings=98800 lazy-girth=66964 last: m=70 classes=9 cclen=76 t=123s
[00:28:27] it=145940 colorings=99000 lazy-girth=67082 last: m=70 classes=9 cclen=75 t=123s
[00:28:28] it=146210 colorings=99200 lazy-girth=67159 last: m=75 classes=9 cclen=66 t=123s
[00:28:28] it=146475 colorings=99400 lazy-girth=67239 last: m=75 classes=9 cclen=70 t=123s
[00:28:28] it=146746 colorings=99600 lazy-girth=67325 last: m=80 classes=10 cclen=70 t=124s
[00:28:28] it=147088 colorings=99800 lazy-girth=67509 last: m=75 classes=9 cclen=71 t=124s
[00:28:29] it=147386 colorings=100000 lazy-girth=67613 last: m=80 classes=10 cclen=72 t=124s
[00:28:29] it=147654 colorings=100200 lazy-girth=67683 last: m=70 classes=8 cclen=77 t=124s
[00:28:29] it=147927 colorings=100400 lazy-girth=67764 last: m=75 classes=9 cclen=54 t=125s
[00:28:30] it=148196 colorings=100600 lazy-girth=67850 last: m=70 classes=9 cclen=70 t=125s
[00:28:30] it=148436 colorings=100800 lazy-girth=67892 last: m=70 classes=9 cclen=77 t=125s
[00:28:30] it=148689 colorings=101000 lazy-girth=67954 last: m=70 classes=9 cclen=74 t=126s
[00:28:30] it=148939 colorings=101200 lazy-girth=68010 last: m=70 classes=9 cclen=77 t=126s
[00:28:31] it=149185 colorings=101400 lazy-girth=68066 last: m=80 classes=10 cclen=67 t=126s
[00:28:31] it=149425 colorings=101600 lazy-girth=68109 last: m=75 classes=10 cclen=74 t=126s
[00:28:31] it=149677 colorings=101800 lazy-girth=68167 last: m=75 classes=10 cclen=69 t=127s
[00:28:31] it=149911 colorings=102000 lazy-girth=68202 last: m=80 classes=10 cclen=64 t=127s
[00:28:32] it=150151 colorings=102200 lazy-girth=68248 last: m=75 classes=10 cclen=77 t=127s
[00:28:32] it=150413 colorings=102400 lazy-girth=68320 last: m=65 classes=8 cclen=73 t=128s
[00:28:32] it=150647 colorings=102600 lazy-girth=68357 last: m=70 classes=9 cclen=69 t=128s
[00:28:32] it=150879 colorings=102800 lazy-girth=68390 last: m=70 classes=9 cclen=75 t=128s
[00:28:33] it=151126 colorings=103000 lazy-girth=68444 last: m=70 classes=8 cclen=75 t=128s
[00:28:33] it=151421 colorings=103200 lazy-girth=68561 last: m=70 classes=8 cclen=75 t=129s
[00:28:34] it=151654 colorings=103400 lazy-girth=68597 last: m=70 classes=9 cclen=68 t=129s
[00:28:34] it=151881 colorings=103600 lazy-girth=68634 last: m=70 classes=8 cclen=64 t=129s
[00:28:34] it=152144 colorings=103800 lazy-girth=68714 last: m=70 classes=9 cclen=75 t=130s
[00:28:34] it=152388 colorings=104000 lazy-girth=68772 last: m=70 classes=9 cclen=75 t=130s
[00:28:35] it=152633 colorings=104200 lazy-girth=68839 last: m=80 classes=10 cclen=71 t=130s
[00:28:35] it=152938 colorings=104400 lazy-girth=68968 last: m=75 classes=9 cclen=77 t=130s
[00:28:35] it=153183 colorings=104600 lazy-girth=69032 last: m=70 classes=9 cclen=76 t=131s
[00:28:35] it=153417 colorings=104800 lazy-girth=69080 last: m=70 classes=9 cclen=74 t=131s
[00:28:36] it=153669 colorings=105000 lazy-girth=69149 last: m=75 classes=9 cclen=75 t=131s
[00:28:36] it=153920 colorings=105200 lazy-girth=69205 last: m=70 classes=9 cclen=79 t=132s
[00:28:36] it=154164 colorings=105400 lazy-girth=69262 last: m=80 classes=10 cclen=73 t=132s
[00:28:37] it=154415 colorings=105600 lazy-girth=69324 last: m=75 classes=9 cclen=75 t=132s
[00:28:37] it=154656 colorings=105800 lazy-girth=69369 last: m=70 classes=8 cclen=77 t=132s
[00:28:37] it=154890 colorings=106000 lazy-girth=69405 last: m=70 classes=9 cclen=75 t=132s
[00:28:37] it=155141 colorings=106200 lazy-girth=69473 last: m=70 classes=8 cclen=76 t=133s
[00:28:38] it=155423 colorings=106400 lazy-girth=69579 last: m=70 classes=9 cclen=74 t=133s
[00:28:38] it=155643 colorings=106600 lazy-girth=69601 last: m=75 classes=9 cclen=75 t=133s
[00:28:38] it=155872 colorings=106800 lazy-girth=69631 last: m=70 classes=8 cclen=72 t=134s
[00:28:38] it=156090 colorings=107000 lazy-girth=69652 last: m=75 classes=8 cclen=76 t=134s
[00:28:39] it=156316 colorings=107200 lazy-girth=69685 last: m=75 classes=10 cclen=74 t=134s
[00:28:39] it=156546 colorings=107400 lazy-girth=69720 last: m=70 classes=9 cclen=71 t=134s
[00:28:39] it=156771 colorings=107600 lazy-girth=69747 last: m=75 classes=8 cclen=73 t=134s
[00:28:39] it=157012 colorings=107800 lazy-girth=69792 last: m=70 classes=9 cclen=72 t=135s
[00:28:40] it=157257 colorings=108000 lazy-girth=69843 last: m=75 classes=9 cclen=67 t=135s
[00:28:40] it=157470 colorings=108200 lazy-girth=69856 last: m=70 classes=9 cclen=78 t=135s
[00:28:40] it=157693 colorings=108400 lazy-girth=69885 last: m=70 classes=9 cclen=72 t=136s
[00:28:40] it=157923 colorings=108600 lazy-girth=69923 last: m=70 classes=9 cclen=76 t=136s
[00:28:41] it=158168 colorings=108800 lazy-girth=69980 last: m=75 classes=9 cclen=75 t=136s
[00:28:41] it=158389 colorings=109000 lazy-girth=70003 last: m=70 classes=9 cclen=72 t=136s
[00:28:41] it=158606 colorings=109200 lazy-girth=70022 last: m=75 classes=9 cclen=65 t=137s
[00:28:41] it=158822 colorings=109400 lazy-girth=70044 last: m=75 classes=9 cclen=64 t=137s
[00:28:42] it=159053 colorings=109600 lazy-girth=70079 last: m=70 classes=9 cclen=74 t=137s
[00:28:42] it=159266 colorings=109800 lazy-girth=70096 last: m=75 classes=9 cclen=71 t=137s
[00:28:42] it=159525 colorings=110000 lazy-girth=70172 last: m=80 classes=10 cclen=71 t=138s
[00:28:42] it=159785 colorings=110200 lazy-girth=70253 last: m=80 classes=10 cclen=60 t=138s
[00:28:43] it=160023 colorings=110400 lazy-girth=70298 last: m=70 classes=9 cclen=76 t=138s
[00:28:43] it=160282 colorings=110600 lazy-girth=70359 last: m=80 classes=10 cclen=76 t=139s
[00:28:43] it=160603 colorings=110800 lazy-girth=70508 last: m=70 classes=9 cclen=75 t=139s
[00:28:44] it=160870 colorings=111000 lazy-girth=70582 last: m=75 classes=10 cclen=70 t=139s
[00:28:44] it=161104 colorings=111200 lazy-girth=70616 last: m=70 classes=9 cclen=69 t=139s
[00:28:44] it=161337 colorings=111400 lazy-girth=70651 last: m=70 classes=8 cclen=77 t=140s
[00:28:44] it=161597 colorings=111600 lazy-girth=70723 last: m=75 classes=9 cclen=68 t=140s
[00:28:45] it=161877 colorings=111800 lazy-girth=70824 last: m=70 classes=9 cclen=73 t=140s
[00:28:45] it=162158 colorings=112000 lazy-girth=70919 last: m=70 classes=9 cclen=75 t=141s
[00:28:45] it=162432 colorings=112200 lazy-girth=71002 last: m=80 classes=10 cclen=76 t=141s
[00:28:46] it=162656 colorings=112400 lazy-girth=71026 last: m=65 classes=8 cclen=78 t=141s
[00:28:46] it=162876 colorings=112600 lazy-girth=71051 last: m=70 classes=9 cclen=70 t=141s
[00:28:46] it=163098 colorings=112800 lazy-girth=71073 last: m=80 classes=10 cclen=74 t=142s
[00:28:47] it=163374 colorings=113000 lazy-girth=71181 last: m=70 classes=8 cclen=79 t=142s
[00:28:47] it=163783 colorings=113200 lazy-girth=71475 last: m=70 classes=8 cclen=57 t=143s
[00:28:47] it=164127 colorings=113400 lazy-girth=71669 last: m=80 classes=10 cclen=76 t=143s
[00:28:48] it=164364 colorings=113600 lazy-girth=71721 last: m=70 classes=8 cclen=66 t=143s
[00:28:48] it=164595 colorings=113800 lazy-girth=71754 last: m=70 classes=9 cclen=78 t=143s
[00:28:48] it=164832 colorings=114000 lazy-girth=71795 last: m=75 classes=8 cclen=78 t=144s
[00:28:48] it=165049 colorings=114200 lazy-girth=71815 last: m=70 classes=8 cclen=73 t=144s
[00:28:49] it=165285 colorings=114400 lazy-girth=71859 last: m=70 classes=9 cclen=73 t=144s
[00:28:49] it=165517 colorings=114600 lazy-girth=71898 last: m=75 classes=9 cclen=76 t=144s
[00:28:49] it=165763 colorings=114800 lazy-girth=71951 last: m=65 classes=9 cclen=76 t=145s
[00:28:50] it=165985 colorings=115000 lazy-girth=71977 last: m=70 classes=8 cclen=71 t=145s
[00:28:50] it=166222 colorings=115200 lazy-girth=72028 last: m=75 classes=9 cclen=66 t=145s
[00:28:50] it=166451 colorings=115400 lazy-girth=72064 last: m=70 classes=9 cclen=79 t=146s
[00:28:53] it=166663 colorings=115600 lazy-girth=72076 last: m=70 classes=9 cclen=70 t=148s
[00:28:53] it=166897 colorings=115800 lazy-girth=72116 last: m=70 classes=9 cclen=69 t=148s
[00:28:53] it=167115 colorings=116000 lazy-girth=72135 last: m=70 classes=9 cclen=72 t=149s
[00:28:53] it=167329 colorings=116200 lazy-girth=72152 last: m=70 classes=9 cclen=75 t=149s
[00:28:54] it=167539 colorings=116400 lazy-girth=72165 last: m=70 classes=9 cclen=71 t=149s
[00:28:54] it=167754 colorings=116600 lazy-girth=72181 last: m=70 classes=9 cclen=78 t=149s
[00:28:54] it=168045 colorings=116800 lazy-girth=72354 last: m=70 classes=8 cclen=74 t=150s
[00:28:54] it=168361 colorings=117000 lazy-girth=72532 last: m=70 classes=10 cclen=54 t=150s
[00:28:55] it=168725 colorings=117200 lazy-girth=72845 last: m=70 classes=8 cclen=78 t=150s
[00:28:55] it=169073 colorings=117400 lazy-girth=73076 last: m=80 classes=10 cclen=60 t=150s
[00:28:55] it=169365 colorings=117600 lazy-girth=73201 last: m=70 classes=9 cclen=65 t=151s
[00:28:55] it=169718 colorings=117800 lazy-girth=73407 last: m=75 classes=9 cclen=74 t=151s
[00:28:56] it=170050 colorings=118000 lazy-girth=73614 last: m=70 classes=8 cclen=67 t=151s
[00:28:56] it=170355 colorings=118200 lazy-girth=73744 last: m=70 classes=9 cclen=68 t=151s
[00:28:56] it=170676 colorings=118400 lazy-girth=73918 last: m=75 classes=9 cclen=66 t=152s
[00:28:56] it=170966 colorings=118600 lazy-girth=74036 last: m=70 classes=10 cclen=71 t=152s
[00:28:57] it=171254 colorings=118800 lazy-girth=74163 last: m=75 classes=8 cclen=75 t=152s
[00:28:57] it=171531 colorings=119000 lazy-girth=74285 last: m=75 classes=9 cclen=76 t=152s
[00:28:57] it=171850 colorings=119200 lazy-girth=74465 last: m=75 classes=9 cclen=74 t=153s
[00:28:57] it=172224 colorings=119400 lazy-girth=74758 last: m=70 classes=8 cclen=77 t=153s
[00:28:58] it=172556 colorings=119600 lazy-girth=74941 last: m=70 classes=9 cclen=78 t=153s
[00:28:58] it=172896 colorings=119800 lazy-girth=75167 last: m=70 classes=8 cclen=74 t=153s
[00:28:58] it=173180 colorings=120000 lazy-girth=75281 last: m=70 classes=9 cclen=69 t=154s
[00:28:58] it=173484 colorings=120200 lazy-girth=75409 last: m=70 classes=9 cclen=66 t=154s
[00:28:59] it=173774 colorings=120400 lazy-girth=75526 last: m=75 classes=9 cclen=78 t=154s
[00:28:59] it=174086 colorings=120600 lazy-girth=75713 last: m=70 classes=9 cclen=78 t=154s
[00:28:59] it=174403 colorings=120800 lazy-girth=75896 last: m=75 classes=9 cclen=67 t=155s
[00:28:59] it=174703 colorings=121000 lazy-girth=76050 last: m=70 classes=9 cclen=72 t=155s
[00:29:00] it=175016 colorings=121200 lazy-girth=76257 last: m=70 classes=8 cclen=80 t=155s
[00:29:00] it=175303 colorings=121400 lazy-girth=76379 last: m=70 classes=9 cclen=61 t=155s
[00:29:00] it=175613 colorings=121600 lazy-girth=76558 last: m=70 classes=8 cclen=78 t=156s
[00:29:00] it=175905 colorings=121800 lazy-girth=76706 last: m=70 classes=9 cclen=78 t=156s
[00:29:01] it=176186 colorings=122000 lazy-girth=76838 last: m=70 classes=9 cclen=76 t=156s
[00:29:01] it=176494 colorings=122200 lazy-girth=77016 last: m=75 classes=10 cclen=75 t=156s
[00:29:01] it=176798 colorings=122400 lazy-girth=77175 last: m=75 classes=9 cclen=75 t=157s
[00:29:01] it=177101 colorings=122600 lazy-girth=77325 last: m=80 classes=10 cclen=73 t=157s
[00:29:02] it=177378 colorings=122800 lazy-girth=77444 last: m=70 classes=9 cclen=72 t=157s
[00:29:02] it=177697 colorings=123000 lazy-girth=77611 last: m=75 classes=10 cclen=65 t=157s
[00:29:02] it=177971 colorings=123200 lazy-girth=77699 last: m=75 classes=10 cclen=77 t=157s
[00:29:02] it=178245 colorings=123400 lazy-girth=77798 last: m=75 classes=10 cclen=74 t=158s
[00:29:02] it=178511 colorings=123600 lazy-girth=77886 last: m=85 classes=11 cclen=71 t=158s
[00:29:03] it=178789 colorings=123800 lazy-girth=77986 last: m=70 classes=9 cclen=78 t=158s
[00:29:03] it=179057 colorings=124000 lazy-girth=78113 last: m=70 classes=9 cclen=73 t=158s
[00:29:03] it=179350 colorings=124200 lazy-girth=78272 last: m=70 classes=9 cclen=65 t=159s
[00:29:03] it=179642 colorings=124400 lazy-girth=78400 last: m=70 classes=9 cclen=74 t=159s
[00:29:04] it=179925 colorings=124600 lazy-girth=78527 last: m=65 classes=8 cclen=74 t=159s
[00:29:04] it=180167 colorings=124800 lazy-girth=78570 last: m=70 classes=9 cclen=73 t=159s
[00:29:04] it=180424 colorings=125000 lazy-girth=78642 last: m=80 classes=10 cclen=66 t=160s
[00:29:04] it=180700 colorings=125200 lazy-girth=78733 last: m=70 classes=9 cclen=73 t=160s
[00:29:05] it=180958 colorings=125400 lazy-girth=78803 last: m=70 classes=9 cclen=76 t=160s
[00:29:05] it=181229 colorings=125600 lazy-girth=78895 last: m=70 classes=9 cclen=76 t=160s
[00:29:05] it=181485 colorings=125800 lazy-girth=78969 last: m=70 classes=8 cclen=77 t=161s
[00:29:05] it=181739 colorings=126000 lazy-girth=79035 last: m=65 classes=8 cclen=77 t=161s
[00:29:05] it=181994 colorings=126200 lazy-girth=79095 last: m=70 classes=9 cclen=76 t=161s
[00:29:06] it=182244 colorings=126400 lazy-girth=79151 last: m=65 classes=9 cclen=75 t=161s
[00:29:06] it=182490 colorings=126600 lazy-girth=79199 last: m=70 classes=8 cclen=78 t=161s
[00:29:06] it=182739 colorings=126800 lazy-girth=79262 last: m=70 classes=9 cclen=72 t=162s
[00:29:06] it=182992 colorings=127000 lazy-girth=79324 last: m=70 classes=9 cclen=52 t=162s
[00:29:07] it=183228 colorings=127200 lazy-girth=79371 last: m=75 classes=10 cclen=77 t=162s
[00:29:07] it=183483 colorings=127400 lazy-girth=79445 last: m=70 classes=9 cclen=77 t=162s
[00:29:07] it=183721 colorings=127600 lazy-girth=79495 last: m=70 classes=8 cclen=69 t=162s
[00:29:07] it=183975 colorings=127800 lazy-girth=79564 last: m=70 classes=9 cclen=76 t=163s
[00:29:07] it=184214 colorings=128000 lazy-girth=79619 last: m=75 classes=10 cclen=76 t=163s
[00:29:08] it=184485 colorings=128200 lazy-girth=79710 last: m=70 classes=8 cclen=73 t=163s
[00:29:08] it=184781 colorings=128400 lazy-girth=79832 last: m=75 classes=9 cclen=75 t=163s
[00:29:08] it=185036 colorings=128600 lazy-girth=79897 last: m=75 classes=10 cclen=70 t=164s
[00:29:08] it=185287 colorings=128800 lazy-girth=79952 last: m=70 classes=9 cclen=70 t=164s
[00:29:09] it=185519 colorings=129000 lazy-girth=79987 last: m=70 classes=9 cclen=68 t=164s
[00:29:09] it=185766 colorings=129200 lazy-girth=80043 last: m=70 classes=8 cclen=72 t=164s
[00:29:09] it=185996 colorings=129400 lazy-girth=80082 last: m=75 classes=9 cclen=75 t=165s
[00:29:09] it=186233 colorings=129600 lazy-girth=80124 last: m=70 classes=8 cclen=73 t=165s
[00:29:10] it=186479 colorings=129800 lazy-girth=80186 last: m=70 classes=8 cclen=75 t=165s
[00:29:10] it=186755 colorings=130000 lazy-girth=80278 last: m=75 classes=10 cclen=71 t=165s
[00:29:10] it=187025 colorings=130200 lazy-girth=80362 last: m=75 classes=9 cclen=61 t=166s
[00:29:10] it=187277 colorings=130400 lazy-girth=80428 last: m=75 classes=10 cclen=72 t=166s
[00:29:10] it=187525 colorings=130600 lazy-girth=80485 last: m=70 classes=9 cclen=76 t=166s
[00:29:11] it=187762 colorings=130800 lazy-girth=80533 last: m=70 classes=8 cclen=71 t=166s
[00:29:11] it=187985 colorings=131000 lazy-girth=80562 last: m=70 classes=9 cclen=74 t=166s
[00:29:11] it=188218 colorings=131200 lazy-girth=80602 last: m=70 classes=9 cclen=71 t=167s
[00:29:11] it=188451 colorings=131400 lazy-girth=80640 last: m=80 classes=10 cclen=73 t=167s
[00:29:12] it=188689 colorings=131600 lazy-girth=80685 last: m=75 classes=9 cclen=71 t=167s
[00:29:12] it=188953 colorings=131800 lazy-girth=80762 last: m=70 classes=9 cclen=75 t=168s
[00:29:12] it=189176 colorings=132000 lazy-girth=80785 last: m=70 classes=9 cclen=76 t=168s
[00:29:13] it=189410 colorings=132200 lazy-girth=80822 last: m=75 classes=9 cclen=68 t=168s
[00:29:13] it=189647 colorings=132400 lazy-girth=80865 last: m=70 classes=9 cclen=73 t=168s
[00:29:13] it=189881 colorings=132600 lazy-girth=80904 last: m=70 classes=8 cclen=71 t=169s
[00:29:13] it=190120 colorings=132800 lazy-girth=80953 last: m=80 classes=11 cclen=61 t=169s
[00:29:14] it=190344 colorings=133000 lazy-girth=80981 last: m=70 classes=9 cclen=54 t=169s
[00:29:14] it=190748 colorings=133200 lazy-girth=81298 last: m=70 classes=8 cclen=78 t=169s
[00:29:14] it=191116 colorings=133400 lazy-girth=81554 last: m=75 classes=10 cclen=76 t=170s
[00:29:15] it=191480 colorings=133600 lazy-girth=81827 last: m=80 classes=10 cclen=71 t=170s
[00:29:15] it=191787 colorings=133800 lazy-girth=81959 last: m=70 classes=9 cclen=74 t=170s
[00:29:15] it=192058 colorings=134000 lazy-girth=82036 last: m=70 classes=9 cclen=76 t=171s
[00:29:15] it=192332 colorings=134200 lazy-girth=82130 last: m=70 classes=9 cclen=69 t=171s
[00:29:15] it=192582 colorings=134400 lazy-girth=82192 last: m=70 classes=9 cclen=77 t=171s
[00:29:16] it=192839 colorings=134600 lazy-girth=82258 last: m=70 classes=9 cclen=77 t=171s
[00:29:16] it=193105 colorings=134800 lazy-girth=82342 last: m=75 classes=9 cclen=73 t=171s
[00:29:16] it=193367 colorings=135000 lazy-girth=82416 last: m=70 classes=9 cclen=74 t=172s
[00:29:16] it=193615 colorings=135200 lazy-girth=82470 last: m=70 classes=9 cclen=70 t=172s
[00:29:17] it=193852 colorings=135400 lazy-girth=82512 last: m=70 classes=9 cclen=71 t=172s
[00:29:17] it=194089 colorings=135600 lazy-girth=82551 last: m=70 classes=9 cclen=71 t=172s
[00:29:17] it=194335 colorings=135800 lazy-girth=82605 last: m=75 classes=9 cclen=63 t=172s
[00:29:17] it=194620 colorings=136000 lazy-girth=82738 last: m=80 classes=10 cclen=76 t=173s
[00:29:17] it=194865 colorings=136200 lazy-girth=82789 last: m=75 classes=9 cclen=76 t=173s
[00:29:18] it=195139 colorings=136400 lazy-girth=82902 last: m=75 classes=10 cclen=61 t=173s
[00:29:18] it=195412 colorings=136600 lazy-girth=82984 last: m=70 classes=8 cclen=75 t=173s
[00:29:18] it=195716 colorings=136800 lazy-girth=83106 last: m=70 classes=9 cclen=75 t=174s
[00:29:18] it=195978 colorings=137000 lazy-girth=83177 last: m=70 classes=9 cclen=74 t=174s
[00:29:19] it=196218 colorings=137200 lazy-girth=83227 last: m=75 classes=8 cclen=69 t=174s
[00:29:19] it=196487 colorings=137400 lazy-girth=83324 last: m=70 classes=9 cclen=75 t=174s
[00:29:19] it=196760 colorings=137600 lazy-girth=83408 last: m=70 classes=8 cclen=74 t=175s
[00:29:19] it=197031 colorings=137800 lazy-girth=83481 last: m=70 classes=9 cclen=76 t=175s
[00:29:20] it=197307 colorings=138000 lazy-girth=83562 last: m=70 classes=9 cclen=74 t=175s
[00:29:20] it=197547 colorings=138200 lazy-girth=83604 last: m=80 classes=10 cclen=72 t=175s
[00:29:20] it=197796 colorings=138400 lazy-girth=83658 last: m=75 classes=10 cclen=76 t=176s
[00:29:20] it=198168 colorings=138600 lazy-girth=84025 last: m=75 classes=9 cclen=60 t=176s
[00:29:21] it=198562 colorings=138800 lazy-girth=84374 last: m=75 classes=9 cclen=76 t=176s
[00:29:21] it=198920 colorings=139000 lazy-girth=84648 last: m=70 classes=9 cclen=70 t=177s
[00:29:21] it=199267 colorings=139200 lazy-girth=84850 last: m=70 classes=8 cclen=63 t=177s
[00:29:22] it=199661 colorings=139400 lazy-girth=85157 last: m=75 classes=9 cclen=54 t=177s
[00:29:22] it=199955 colorings=139600 lazy-girth=85310 last: m=65 classes=7 cclen=77 t=178s
[00:29:22] it=200269 colorings=139800 lazy-girth=85491 last: m=70 classes=9 cclen=66 t=178s
[00:29:23] it=200659 colorings=140000 lazy-girth=85762 last: m=75 classes=9 cclen=65 t=178s
[00:29:23] it=200904 colorings=140200 lazy-girth=85818 last: m=70 classes=9 cclen=72 t=178s
[00:29:23] it=201172 colorings=140400 lazy-girth=85923 last: m=70 classes=8 cclen=75 t=179s
[00:29:23] it=201449 colorings=140600 lazy-girth=86015 last: m=75 classes=9 cclen=74 t=179s
[00:29:24] it=201682 colorings=140800 lazy-girth=86051 last: m=75 classes=9 cclen=75 t=179s
[00:29:24] it=201923 colorings=141000 lazy-girth=86097 last: m=70 classes=9 cclen=78 t=179s
[00:29:24] it=202165 colorings=141200 lazy-girth=86147 last: m=65 classes=7 cclen=68 t=179s
[00:29:24] it=202387 colorings=141400 lazy-girth=86172 last: m=75 classes=9 cclen=74 t=180s
[00:29:24] it=202610 colorings=141600 lazy-girth=86197 last: m=80 classes=10 cclen=74 t=180s
[00:29:25] it=202836 colorings=141800 lazy-girth=86227 last: m=75 classes=8 cclen=77 t=180s
[00:29:25] it=203050 colorings=142000 lazy-girth=86241 last: m=80 classes=10 cclen=61 t=180s
[00:29:25] it=203297 colorings=142200 lazy-girth=86307 last: m=70 classes=9 cclen=68 t=181s
[00:29:25] it=203560 colorings=142400 lazy-girth=86387 last: m=70 classes=9 cclen=77 t=181s
[00:29:26] it=203838 colorings=142600 lazy-girth=86471 last: m=70 classes=9 cclen=76 t=181s
[00:29:26] it=204092 colorings=142800 lazy-girth=86541 last: m=70 classes=9 cclen=72 t=181s
[00:29:26] it=204310 colorings=143000 lazy-girth=86559 last: m=70 classes=9 cclen=77 t=182s
[00:29:26] it=204571 colorings=143200 lazy-girth=86631 last: m=70 classes=8 cclen=68 t=182s
[00:29:27] it=204797 colorings=143400 lazy-girth=86671 last: m=70 classes=9 cclen=72 t=182s
[00:29:27] it=205048 colorings=143600 lazy-girth=86740 last: m=70 classes=9 cclen=64 t=182s
[00:29:27] it=205292 colorings=143800 lazy-girth=86791 last: m=70 classes=9 cclen=79 t=183s
[00:29:27] it=205532 colorings=144000 lazy-girth=86842 last: m=70 classes=9 cclen=77 t=183s
[00:29:27] it=205770 colorings=144200 lazy-girth=86893 last: m=75 classes=8 cclen=78 t=183s
[00:29:28] it=205999 colorings=144400 lazy-girth=86932 last: m=70 classes=9 cclen=74 t=183s
[00:29:28] it=206239 colorings=144600 lazy-girth=86997 last: m=70 classes=9 cclen=69 t=183s
[00:29:28] it=206493 colorings=144800 lazy-girth=87062 last: m=70 classes=9 cclen=74 t=184s
[00:29:28] it=206708 colorings=145000 lazy-girth=87081 last: m=65 classes=9 cclen=73 t=184s
[00:29:29] it=206923 colorings=145200 lazy-girth=87099 last: m=70 classes=9 cclen=77 t=184s
[00:29:29] it=207156 colorings=145400 lazy-girth=87137 last: m=75 classes=9 cclen=77 t=184s
[00:29:29] it=207441 colorings=145600 lazy-girth=87241 last: m=70 classes=9 cclen=77 t=185s
[00:29:29] it=207695 colorings=145800 lazy-girth=87309 last: m=70 classes=8 cclen=72 t=185s
[00:29:30] it=207928 colorings=146000 lazy-girth=87348 last: m=70 classes=9 cclen=52 t=185s
[00:29:30] it=208188 colorings=146200 lazy-girth=87423 last: m=70 classes=8 cclen=74 t=185s
[00:29:30] it=208425 colorings=146400 lazy-girth=87468 last: m=70 classes=9 cclen=76 t=186s
[00:29:30] it=208642 colorings=146600 lazy-girth=87488 last: m=70 classes=9 cclen=77 t=186s
[00:29:31] it=208884 colorings=146800 lazy-girth=87542 last: m=70 classes=9 cclen=73 t=186s
[00:29:31] it=209118 colorings=147000 lazy-girth=87584 last: m=70 classes=8 cclen=77 t=186s
[00:29:31] it=209361 colorings=147200 lazy-girth=87634 last: m=75 classes=9 cclen=71 t=186s
[00:29:31] it=209581 colorings=147400 lazy-girth=87657 last: m=75 classes=9 cclen=72 t=187s
[00:29:31] it=209806 colorings=147600 lazy-girth=87683 last: m=75 classes=9 cclen=69 t=187s
[00:29:32] it=210056 colorings=147800 lazy-girth=87748 last: m=80 classes=10 cclen=70 t=187s
[00:29:32] it=210336 colorings=148000 lazy-girth=87858 last: m=70 classes=9 cclen=64 t=187s
[00:29:32] it=210589 colorings=148200 lazy-girth=87934 last: m=70 classes=9 cclen=79 t=188s
[00:29:32] it=210816 colorings=148400 lazy-girth=87971 last: m=70 classes=9 cclen=79 t=188s
[00:29:33] it=211072 colorings=148600 lazy-girth=88043 last: m=70 classes=9 cclen=71 t=188s
[00:29:33] it=211319 colorings=148800 lazy-girth=88105 last: m=75 classes=10 cclen=70 t=188s
[00:29:33] it=211549 colorings=149000 lazy-girth=88137 last: m=70 classes=8 cclen=74 t=189s
[00:29:33] it=211769 colorings=149200 lazy-girth=88159 last: m=70 classes=9 cclen=73 t=189s
[00:29:34] it=212062 colorings=149400 lazy-girth=88283 last: m=70 classes=8 cclen=80 t=189s
[00:29:34] it=212315 colorings=149600 lazy-girth=88355 last: m=70 classes=9 cclen=77 t=190s
[00:29:34] it=212568 colorings=149800 lazy-girth=88413 last: m=70 classes=9 cclen=75 t=190s
[00:29:35] it=212795 colorings=150000 lazy-girth=88443 last: m=70 classes=9 cclen=70 t=190s
[00:29:35] it=213025 colorings=150200 lazy-girth=88476 last: m=70 classes=9 cclen=75 t=190s
[00:29:35] it=213267 colorings=150400 lazy-girth=88578 last: m=70 classes=9 cclen=74 t=191s
[00:29:35] it=213552 colorings=150600 lazy-girth=88717 last: m=70 classes=9 cclen=76 t=191s
[00:29:36] it=213874 colorings=150800 lazy-girth=88863 last: m=85 classes=11 cclen=65 t=191s
[00:29:36] it=214309 colorings=151000 lazy-girth=89275 last: m=70 classes=9 cclen=74 t=192s
[00:29:37] it=214533 colorings=151200 lazy-girth=89329 last: m=70 classes=9 cclen=77 t=192s
[00:29:37] it=214780 colorings=151400 lazy-girth=89393 last: m=80 classes=10 cclen=72 t=192s
[00:29:37] it=215028 colorings=151600 lazy-girth=89468 last: m=70 classes=9 cclen=78 t=193s
[00:29:37] it=215282 colorings=151800 lazy-girth=89544 last: m=70 classes=9 cclen=69 t=193s
[00:29:38] it=215536 colorings=152000 lazy-girth=89607 last: m=70 classes=9 cclen=74 t=193s
[00:29:38] it=215803 colorings=152200 lazy-girth=89706 last: m=75 classes=8 cclen=68 t=193s
[00:29:38] it=216146 colorings=152400 lazy-girth=89905 last: m=70 classes=9 cclen=66 t=194s
[00:29:39] it=216439 colorings=152600 lazy-girth=90042 last: m=70 classes=8 cclen=74 t=194s
[00:29:39] it=216676 colorings=152800 lazy-girth=90091 last: m=70 classes=9 cclen=77 t=194s
[00:29:39] it=217035 colorings=153000 lazy-girth=90305 last: m=75 classes=9 cclen=77 t=195s
[00:29:40] it=217375 colorings=153200 lazy-girth=90501 last: m=70 classes=9 cclen=74 t=195s
[00:29:40] it=217694 colorings=153400 lazy-girth=90643 last: m=75 classes=9 cclen=76 t=195s
[00:29:40] it=217975 colorings=153600 lazy-girth=90750 last: m=75 classes=9 cclen=73 t=196s
[00:29:41] it=218265 colorings=153800 lazy-girth=90864 last: m=70 classes=9 cclen=72 t=196s
[00:29:41] it=218568 colorings=154000 lazy-girth=91013 last: m=85 classes=11 cclen=54 t=196s
[00:29:41] it=218842 colorings=154200 lazy-girth=91097 last: m=75 classes=9 cclen=71 t=197s
[00:29:42] it=219129 colorings=154400 lazy-girth=91204 last: m=75 classes=8 cclen=75 t=197s
[00:29:42] it=219464 colorings=154600 lazy-girth=91370 last: m=75 classes=9 cclen=78 t=198s
[00:29:42] it=219697 colorings=154800 lazy-girth=91408 last: m=75 classes=9 cclen=60 t=198s
[00:29:43] it=220001 colorings=155000 lazy-girth=91535 last: m=75 classes=9 cclen=78 t=198s
[00:29:43] it=220228 colorings=155200 lazy-girth=91564 last: m=70 classes=9 cclen=76 t=198s
[00:29:43] it=220496 colorings=155400 lazy-girth=91640 last: m=75 classes=9 cclen=76 t=199s
[00:29:44] it=220767 colorings=155600 lazy-girth=91726 last: m=70 classes=9 cclen=79 t=199s
[00:29:44] it=221012 colorings=155800 lazy-girth=91775 last: m=70 classes=9 cclen=76 t=199s
[00:29:44] it=221290 colorings=156000 lazy-girth=91867 last: m=70 classes=9 cclen=77 t=200s
[00:29:45] it=221539 colorings=156200 lazy-girth=91956 last: m=70 classes=9 cclen=78 t=200s
[00:29:45] it=221771 colorings=156400 lazy-girth=91995 last: m=70 classes=9 cclen=73 t=200s
[00:29:45] it=222005 colorings=156600 lazy-girth=92047 last: m=75 classes=10 cclen=73 t=201s
[00:29:45] it=222335 colorings=156800 lazy-girth=92242 last: m=75 classes=10 cclen=76 t=201s
[00:29:46] it=222633 colorings=157000 lazy-girth=92375 last: m=70 classes=8 cclen=64 t=201s
[00:29:46] it=222936 colorings=157200 lazy-girth=92502 last: m=75 classes=10 cclen=75 t=202s
[00:29:47] it=223252 colorings=157400 lazy-girth=92659 last: m=65 classes=8 cclen=80 t=202s
[00:29:47] it=223644 colorings=157600 lazy-girth=92950 last: m=65 classes=8 cclen=76 t=202s
[00:29:47] it=223989 colorings=157800 lazy-girth=93159 last: m=70 classes=9 cclen=75 t=203s
[00:29:48] it=224341 colorings=158000 lazy-girth=93375 last: m=70 classes=8 cclen=76 t=203s
[00:29:48] it=224602 colorings=158200 lazy-girth=93455 last: m=70 classes=8 cclen=79 t=204s
[00:29:48] it=224889 colorings=158400 lazy-girth=93561 last: m=75 classes=10 cclen=73 t=204s
[00:29:49] it=225169 colorings=158600 lazy-girth=93664 last: m=80 classes=10 cclen=72 t=204s
[00:29:49] it=225411 colorings=158800 lazy-girth=93721 last: m=75 classes=9 cclen=74 t=204s
[00:29:49] it=225685 colorings=159000 lazy-girth=93818 last: m=70 classes=9 cclen=76 t=205s
[00:29:50] it=225921 colorings=159200 lazy-girth=93859 last: m=75 classes=9 cclen=75 t=205s
[00:29:50] it=226205 colorings=159400 lazy-girth=93962 last: m=75 classes=9 cclen=75 t=205s
[00:29:50] it=226486 colorings=159600 lazy-girth=94062 last: m=70 classes=9 cclen=78 t=206s
[00:29:51] it=226783 colorings=159800 lazy-girth=94196 last: m=70 classes=9 cclen=76 t=206s
[00:29:54] it=227040 colorings=160000 lazy-girth=94271 last: m=70 classes=9 cclen=60 t=210s
[00:29:54] it=227304 colorings=160200 lazy-girth=94372 last: m=70 classes=9 cclen=78 t=210s
[00:29:55] it=227573 colorings=160400 lazy-girth=94459 last: m=75 classes=9 cclen=75 t=210s
[00:29:55] it=227826 colorings=160600 lazy-girth=94519 last: m=70 classes=9 cclen=73 t=211s
[00:29:55] it=228112 colorings=160800 lazy-girth=94631 last: m=70 classes=9 cclen=77 t=211s
[00:29:56] it=228390 colorings=161000 lazy-girth=94738 last: m=80 classes=10 cclen=71 t=211s
[00:29:56] it=228655 colorings=161200 lazy-girth=94815 last: m=70 classes=9 cclen=75 t=212s
[00:29:56] it=228948 colorings=161400 lazy-girth=94926 last: m=75 classes=9 cclen=64 t=212s
[00:29:57] it=229208 colorings=161600 lazy-girth=95001 last: m=70 classes=8 cclen=70 t=212s
[00:29:57] it=229486 colorings=161800 lazy-girth=95091 last: m=70 classes=9 cclen=74 t=213s
[00:29:57] it=229760 colorings=162000 lazy-girth=95178 last: m=70 classes=9 cclen=77 t=213s
[00:29:58] it=229994 colorings=162200 lazy-girth=95216 last: m=70 classes=9 cclen=75 t=213s
[00:29:58] it=230238 colorings=162400 lazy-girth=95272 last: m=70 classes=9 cclen=70 t=213s
[00:29:58] it=230509 colorings=162600 lazy-girth=95358 last: m=70 classes=9 cclen=76 t=214s
[00:29:59] it=230750 colorings=162800 lazy-girth=95407 last: m=70 classes=9 cclen=77 t=214s
[00:29:59] it=231008 colorings=163000 lazy-girth=95473 last: m=70 classes=9 cclen=72 t=214s
[00:29:59] it=231255 colorings=163200 lazy-girth=95523 last: m=70 classes=9 cclen=74 t=215s
[00:30:00] it=231496 colorings=163400 lazy-girth=95576 last: m=70 classes=9 cclen=65 t=215s
[00:30:00] it=231730 colorings=163600 lazy-girth=95616 last: m=70 classes=9 cclen=77 t=215s
[00:30:00] it=231940 colorings=163800 lazy-girth=95628 last: m=70 classes=9 cclen=77 t=216s
[00:30:00] it=232164 colorings=164000 lazy-girth=95655 last: m=65 classes=9 cclen=78 t=216s
[00:30:01] it=232434 colorings=164200 lazy-girth=95771 last: m=75 classes=10 cclen=73 t=216s
[00:30:01] it=232722 colorings=164400 lazy-girth=95901 last: m=70 classes=9 cclen=78 t=217s
[00:30:02] it=232956 colorings=164600 lazy-girth=95948 last: m=70 classes=8 cclen=75 t=217s
[00:30:02] it=233213 colorings=164800 lazy-girth=96012 last: m=80 classes=10 cclen=70 t=217s
[00:30:02] it=233536 colorings=165000 lazy-girth=96151 last: m=70 classes=8 cclen=76 t=218s
[00:30:02] it=233820 colorings=165200 lazy-girth=96255 last: m=75 classes=10 cclen=75 t=218s
[00:30:03] it=234120 colorings=165400 lazy-girth=96382 last: m=70 classes=9 cclen=77 t=218s
[00:30:03] it=234393 colorings=165600 lazy-girth=96473 last: m=70 classes=9 cclen=67 t=219s
[00:30:03] it=234683 colorings=165800 lazy-girth=96585 last: m=75 classes=10 cclen=72 t=219s
[00:30:04] it=234933 colorings=166000 lazy-girth=96645 last: m=70 classes=9 cclen=62 t=219s
[00:30:04] it=235227 colorings=166200 lazy-girth=96781 last: m=70 classes=8 cclen=64 t=220s
[00:30:04] it=235488 colorings=166400 lazy-girth=96847 last: m=70 classes=8 cclen=77 t=220s
[00:30:05] it=235790 colorings=166600 lazy-girth=96975 last: m=70 classes=9 cclen=66 t=220s
[00:30:05] it=236044 colorings=166800 lazy-girth=97046 last: m=70 classes=9 cclen=77 t=221s
[00:30:05] it=236330 colorings=167000 lazy-girth=97150 last: m=70 classes=8 cclen=73 t=221s
[00:30:06] it=236616 colorings=167200 lazy-girth=97257 last: m=70 classes=9 cclen=73 t=221s
[00:30:06] it=236890 colorings=167400 lazy-girth=97352 last: m=75 classes=9 cclen=68 t=222s
[00:30:06] it=237145 colorings=167600 lazy-girth=97417 last: m=70 classes=9 cclen=62 t=222s
[00:30:07] it=237398 colorings=167800 lazy-girth=97480 last: m=65 classes=8 cclen=78 t=222s
[00:30:07] it=237655 colorings=168000 lazy-girth=97541 last: m=70 classes=9 cclen=75 t=222s
[00:30:07] it=237899 colorings=168200 lazy-girth=97590 last: m=80 classes=10 cclen=63 t=223s
[00:30:08] it=238141 colorings=168400 lazy-girth=97640 last: m=70 classes=9 cclen=78 t=223s
[00:30:08] it=238388 colorings=168600 lazy-girth=97691 last: m=70 classes=9 cclen=74 t=223s
[00:30:08] it=238685 colorings=168800 lazy-girth=97804 last: m=75 classes=9 cclen=73 t=224s
[00:30:09] it=238948 colorings=169000 lazy-girth=97876 last: m=70 classes=8 cclen=75 t=224s
[00:30:09] it=239227 colorings=169200 lazy-girth=97967 last: m=70 classes=9 cclen=74 t=224s
[00:30:09] it=239515 colorings=169400 lazy-girth=98064 last: m=75 classes=8 cclen=72 t=225s
[00:30:10] it=239752 colorings=169600 lazy-girth=98107 last: m=75 classes=10 cclen=70 t=225s
[00:30:10] it=239986 colorings=169800 lazy-girth=98145 last: m=75 classes=10 cclen=74 t=225s
[00:30:10] it=240274 colorings=170000 lazy-girth=98245 last: m=70 classes=8 cclen=77 t=226s
[00:30:11] it=240578 colorings=170200 lazy-girth=98359 last: m=75 classes=9 cclen=73 t=226s
[00:30:11] it=240833 colorings=170400 lazy-girth=98420 last: m=70 classes=8 cclen=72 t=227s
[00:30:11] it=241077 colorings=170600 lazy-girth=98471 last: m=70 classes=9 cclen=78 t=227s
[00:30:12] it=241290 colorings=170800 lazy-girth=98485 last: m=70 classes=8 cclen=62 t=227s
[00:30:12] it=241519 colorings=171000 lazy-girth=98522 last: m=75 classes=10 cclen=70 t=228s
[00:30:12] it=241772 colorings=171200 lazy-girth=98588 last: m=75 classes=9 cclen=77 t=228s
[00:30:13] it=242066 colorings=171400 lazy-girth=98697 last: m=80 classes=10 cclen=76 t=228s
[00:30:13] it=242318 colorings=171600 lazy-girth=98758 last: m=70 classes=8 cclen=76 t=229s
[00:30:13] it=242595 colorings=171800 lazy-girth=98853 last: m=70 classes=8 cclen=75 t=229s
[00:30:14] it=242863 colorings=172000 lazy-girth=98924 last: m=70 classes=9 cclen=73 t=229s
[00:30:14] it=243130 colorings=172200 lazy-girth=98999 last: m=70 classes=8 cclen=79 t=230s
[00:30:14] it=243365 colorings=172400 lazy-girth=99041 last: m=65 classes=7 cclen=75 t=230s
[00:30:15] it=243636 colorings=172600 lazy-girth=99131 last: m=75 classes=9 cclen=76 t=230s
[00:30:15] it=243872 colorings=172800 lazy-girth=99170 last: m=75 classes=9 cclen=77 t=231s
[00:30:15] it=244133 colorings=173000 lazy-girth=99240 last: m=80 classes=10 cclen=74 t=231s
[00:30:16] it=244379 colorings=173200 lazy-girth=99292 last: m=75 classes=9 cclen=74 t=231s
[00:30:16] it=244621 colorings=173400 lazy-girth=99338 last: m=80 classes=10 cclen=73 t=232s
[00:30:16] it=244871 colorings=173600 lazy-girth=99396 last: m=75 classes=10 cclen=71 t=232s
[00:30:17] it=245109 colorings=173800 lazy-girth=99435 last: m=70 classes=9 cclen=76 t=232s
[00:30:17] it=245357 colorings=174000 lazy-girth=99494 last: m=75 classes=10 cclen=72 t=233s
[00:30:17] it=245624 colorings=174200 lazy-girth=99571 last: m=80 classes=10 cclen=67 t=233s
[00:30:18] it=245874 colorings=174400 lazy-girth=99627 last: m=70 classes=9 cclen=71 t=233s
[00:30:18] it=246131 colorings=174600 lazy-girth=99695 last: m=70 classes=8 cclen=76 t=233s
[00:30:18] it=246390 colorings=174800 lazy-girth=99762 last: m=70 classes=9 cclen=77 t=234s
[00:30:18] it=246619 colorings=175000 lazy-girth=99795 last: m=70 classes=9 cclen=76 t=234s
[00:30:19] it=246848 colorings=175200 lazy-girth=99825 last: m=75 classes=9 cclen=76 t=234s
[00:30:19] it=247065 colorings=175400 lazy-girth=99845 last: m=70 classes=9 cclen=78 t=234s
[00:30:19] it=247291 colorings=175600 lazy-girth=99875 last: m=70 classes=8 cclen=60 t=235s
[00:30:20] it=247520 colorings=175800 lazy-girth=99906 last: m=70 classes=9 cclen=76 t=235s
[00:30:20] it=247829 colorings=176000 lazy-girth=100086 last: m=70 classes=8 cclen=75 t=236s
[00:30:21] it=248148 colorings=176200 lazy-girth=100252 last: m=70 classes=8 cclen=79 t=236s
[00:30:21] it=248396 colorings=176400 lazy-girth=100307 last: m=70 classes=9 cclen=77 t=236s
[00:30:21] it=248667 colorings=176600 lazy-girth=100394 last: m=70 classes=9 cclen=75 t=237s
[00:30:22] it=248947 colorings=176800 lazy-girth=100497 last: m=70 classes=9 cclen=70 t=237s
[00:30:22] it=249226 colorings=177000 lazy-girth=100589 last: m=70 classes=8 cclen=78 t=237s
[00:30:22] it=249477 colorings=177200 lazy-girth=100641 last: m=70 classes=9 cclen=73 t=238s
[00:30:22] it=249697 colorings=177400 lazy-girth=100664 last: m=70 classes=9 cclen=72 t=238s
[00:30:23] it=249951 colorings=177600 lazy-girth=100730 last: m=70 classes=9 cclen=77 t=238s
[00:30:23] it=250186 colorings=177800 lazy-girth=100773 last: m=70 classes=8 cclen=71 t=239s
[00:30:23] it=250404 colorings=178000 lazy-girth=100792 last: m=75 classes=9 cclen=76 t=239s
[00:30:24] it=250630 colorings=178200 lazy-girth=100821 last: m=75 classes=9 cclen=77 t=239s
[00:30:24] it=250869 colorings=178400 lazy-girth=100861 last: m=70 classes=8 cclen=79 t=239s
[00:30:24] it=251090 colorings=178600 lazy-girth=100886 last: m=70 classes=9 cclen=76 t=240s
[00:30:25] it=251308 colorings=178800 lazy-girth=100907 last: m=70 classes=9 cclen=76 t=240s
[00:30:25] it=251541 colorings=179000 lazy-girth=100940 last: m=70 classes=9 cclen=75 t=240s
[00:30:25] it=251769 colorings=179200 lazy-girth=100968 last: m=75 classes=9 cclen=74 t=241s
[00:30:25] it=251987 colorings=179400 lazy-girth=100988 last: m=70 classes=9 cclen=76 t=241s
[00:30:26] it=252206 colorings=179600 lazy-girth=101010 last: m=70 classes=8 cclen=77 t=241s
[00:30:26] it=252426 colorings=179800 lazy-girth=101032 last: m=70 classes=8 cclen=76 t=242s
[00:30:27] it=252663 colorings=180000 lazy-girth=101096 last: m=75 classes=9 cclen=77 t=242s
[00:30:27] it=252991 colorings=180200 lazy-girth=101286 last: m=70 classes=8 cclen=76 t=242s
[00:30:27] it=253322 colorings=180400 lazy-girth=101438 last: m=80 classes=10 cclen=75 t=243s
[00:30:28] it=253641 colorings=180600 lazy-girth=101590 last: m=75 classes=10 cclen=73 t=243s
[00:30:28] it=253979 colorings=180800 lazy-girth=101756 last: m=75 classes=9 cclen=77 t=244s
[00:30:28] it=254301 colorings=181000 lazy-girth=101900 last: m=70 classes=9 cclen=65 t=244s
[00:30:29] it=254558 colorings=181200 lazy-girth=101958 last: m=70 classes=8 cclen=77 t=244s
[00:30:29] it=254921 colorings=181400 lazy-girth=102178 last: m=70 classes=9 cclen=78 t=245s
[00:30:30] it=255220 colorings=181600 lazy-girth=102300 last: m=70 classes=8 cclen=74 t=245s
[00:30:30] it=255488 colorings=181800 lazy-girth=102371 last: m=70 classes=9 cclen=75 t=245s
[00:30:30] it=255762 colorings=182000 lazy-girth=102464 last: m=70 classes=9 cclen=72 t=246s
[00:30:31] it=256045 colorings=182200 lazy-girth=102576 last: m=70 classes=9 cclen=78 t=246s
[00:30:31] it=256300 colorings=182400 lazy-girth=102633 last: m=70 classes=9 cclen=74 t=246s
[00:30:31] it=256582 colorings=182600 lazy-girth=102738 last: m=70 classes=9 cclen=68 t=247s
[00:30:32] it=256888 colorings=182800 lazy-girth=102869 last: m=70 classes=9 cclen=77 t=247s
[00:30:32] it=257158 colorings=183000 lazy-girth=102956 last: m=70 classes=9 cclen=75 t=247s
[00:30:32] it=257379 colorings=183200 lazy-girth=102980 last: m=70 classes=9 cclen=74 t=248s
[00:30:32] it=257634 colorings=183400 lazy-girth=103074 last: m=75 classes=9 cclen=76 t=248s
[00:30:33] it=257888 colorings=183600 lazy-girth=103135 last: m=80 classes=10 cclen=70 t=248s
[00:30:33] it=258147 colorings=183800 lazy-girth=103201 last: m=80 classes=10 cclen=74 t=249s
[00:30:33] it=258431 colorings=184000 lazy-girth=103295 last: m=80 classes=10 cclen=69 t=249s
[00:30:34] it=258728 colorings=184200 lazy-girth=103416 last: m=80 classes=10 cclen=74 t=249s
[00:30:34] it=258976 colorings=184400 lazy-girth=103472 last: m=70 classes=8 cclen=74 t=250s
[00:30:34] it=259243 colorings=184600 lazy-girth=103560 last: m=70 classes=9 cclen=78 t=250s
[00:30:35] it=259506 colorings=184800 lazy-girth=103643 last: m=70 classes=8 cclen=74 t=250s
[00:30:35] it=259795 colorings=185000 lazy-girth=103765 last: m=70 classes=9 cclen=72 t=250s
[00:30:35] it=260063 colorings=185200 lazy-girth=103847 last: m=65 classes=9 cclen=69 t=251s
[00:30:36] it=260319 colorings=185400 lazy-girth=103912 last: m=80 classes=10 cclen=75 t=251s
[00:30:36] it=260597 colorings=185600 lazy-girth=104001 last: m=75 classes=9 cclen=67 t=251s
[00:30:36] it=260855 colorings=185800 lazy-girth=104071 last: m=70 classes=8 cclen=76 t=252s
[00:30:37] it=261115 colorings=186000 lazy-girth=104136 last: m=75 classes=10 cclen=75 t=252s
[00:30:37] it=261366 colorings=186200 lazy-girth=104194 last: m=70 classes=9 cclen=76 t=252s
[00:30:37] it=261623 colorings=186400 lazy-girth=104267 last: m=70 classes=9 cclen=79 t=253s
[00:30:38] it=261861 colorings=186600 lazy-girth=104306 last: m=80 classes=10 cclen=75 t=253s
[00:30:38] it=262136 colorings=186800 lazy-girth=104393 last: m=70 classes=9 cclen=75 t=253s
[00:30:38] it=262378 colorings=187000 lazy-girth=104440 last: m=65 classes=9 cclen=76 t=254s
[00:30:39] it=262621 colorings=187200 lazy-girth=104488 last: m=70 classes=9 cclen=76 t=254s
[00:30:39] it=262872 colorings=187400 lazy-girth=104555 last: m=70 classes=8 cclen=59 t=254s
[00:30:39] it=263203 colorings=187600 lazy-girth=104715 last: m=75 classes=9 cclen=73 t=255s
[00:30:40] it=263478 colorings=187800 lazy-girth=104819 last: m=70 classes=9 cclen=63 t=255s
[00:30:40] it=263746 colorings=188000 lazy-girth=104897 last: m=70 classes=8 cclen=72 t=255s
[00:30:40] it=264024 colorings=188200 lazy-girth=104995 last: m=70 classes=9 cclen=74 t=256s
[00:30:41] it=264304 colorings=188400 lazy-girth=105097 last: m=70 classes=8 cclen=78 t=256s
[00:30:41] it=264604 colorings=188600 lazy-girth=105206 last: m=70 classes=8 cclen=78 t=257s
[00:30:41] it=264855 colorings=188800 lazy-girth=105268 last: m=70 classes=8 cclen=76 t=257s
[00:30:42] it=265174 colorings=189000 lazy-girth=105410 last: m=70 classes=9 cclen=77 t=257s
[00:30:42] it=265472 colorings=189200 lazy-girth=105531 last: m=70 classes=9 cclen=68 t=258s
[00:30:42] it=265735 colorings=189400 lazy-girth=105605 last: m=75 classes=10 cclen=69 t=258s
[00:30:43] it=265980 colorings=189600 lazy-girth=105657 last: m=65 classes=8 cclen=76 t=258s
[00:30:43] it=266272 colorings=189800 lazy-girth=105773 last: m=80 classes=10 cclen=66 t=259s
[00:30:44] it=266565 colorings=190000 lazy-girth=105881 last: m=70 classes=9 cclen=75 t=259s
[00:30:44] it=266826 colorings=190200 lazy-girth=105945 last: m=70 classes=9 cclen=75 t=260s
[00:30:45] it=267109 colorings=190400 lazy-girth=106052 last: m=70 classes=8 cclen=78 t=260s
[00:30:45] it=267374 colorings=190600 lazy-girth=106133 last: m=80 classes=10 cclen=75 t=260s
[00:30:45] it=267625 colorings=190800 lazy-girth=106184 last: m=75 classes=10 cclen=72 t=261s
[00:30:46] it=267876 colorings=191000 lazy-girth=106244 last: m=65 classes=7 cclen=73 t=261s
[00:30:46] it=268128 colorings=191200 lazy-girth=106300 last: m=75 classes=9 cclen=77 t=262s
[00:30:47] it=268357 colorings=191400 lazy-girth=106338 last: m=70 classes=8 cclen=71 t=262s
[00:30:47] it=268573 colorings=191600 lazy-girth=106359 last: m=75 classes=10 cclen=71 t=263s
[00:30:47] it=268838 colorings=191800 lazy-girth=106442 last: m=70 classes=8 cclen=75 t=263s
[00:30:48] it=269094 colorings=192000 lazy-girth=106503 last: m=70 classes=8 cclen=72 t=263s
[00:30:48] it=269352 colorings=192200 lazy-girth=106567 last: m=75 classes=9 cclen=62 t=264s
[00:30:48] it=269576 colorings=192400 lazy-girth=106591 last: m=75 classes=10 cclen=71 t=264s
[00:30:49] it=269804 colorings=192600 lazy-girth=106623 last: m=75 classes=9 cclen=68 t=264s
[00:30:49] it=270061 colorings=192800 lazy-girth=106685 last: m=70 classes=9 cclen=76 t=265s
[00:30:49] it=270308 colorings=193000 lazy-girth=106743 last: m=65 classes=9 cclen=74 t=265s
[00:30:50] it=270544 colorings=193200 lazy-girth=106783 last: m=70 classes=9 cclen=75 t=265s
[00:30:50] it=270778 colorings=193400 lazy-girth=106821 last: m=65 classes=9 cclen=73 t=266s
[00:30:51] it=271015 colorings=193600 lazy-girth=106866 last: m=65 classes=9 cclen=74 t=266s
[00:30:51] it=271256 colorings=193800 lazy-girth=106913 last: m=70 classes=8 cclen=79 t=266s
[00:30:51] it=271489 colorings=194000 lazy-girth=106954 last: m=80 classes=10 cclen=76 t=267s
[00:30:52] it=271722 colorings=194200 lazy-girth=106988 last: m=70 classes=9 cclen=71 t=267s
[00:30:52] it=271965 colorings=194400 lazy-girth=107034 last: m=70 classes=8 cclen=78 t=268s
[00:30:52] it=272190 colorings=194600 lazy-girth=107059 last: m=80 classes=10 cclen=76 t=268s
[00:30:53] it=272426 colorings=194800 lazy-girth=107104 last: m=65 classes=8 cclen=76 t=268s
[00:30:53] it=272697 colorings=195000 lazy-girth=107176 last: m=65 classes=9 cclen=78 t=269s
[00:30:54] it=272955 colorings=195200 lazy-girth=107247 last: m=75 classes=9 cclen=76 t=269s
[00:30:54] it=273193 colorings=195400 lazy-girth=107292 last: m=70 classes=8 cclen=76 t=270s
[00:30:55] it=273453 colorings=195600 lazy-girth=107367 last: m=70 classes=9 cclen=75 t=270s
[00:30:55] it=273709 colorings=195800 lazy-girth=107435 last: m=70 classes=8 cclen=75 t=271s
[00:30:55] it=273967 colorings=196000 lazy-girth=107499 last: m=75 classes=9 cclen=61 t=271s
[00:30:56] it=274201 colorings=196200 lazy-girth=107537 last: m=75 classes=9 cclen=72 t=271s
[00:30:56] it=274442 colorings=196400 lazy-girth=107584 last: m=80 classes=10 cclen=75 t=272s
[00:30:57] it=274673 colorings=196600 lazy-girth=107628 last: m=75 classes=10 cclen=76 t=272s
[00:31:01] it=274911 colorings=196800 lazy-girth=107667 last: m=70 classes=9 cclen=74 t=276s
[00:31:01] it=275177 colorings=197000 lazy-girth=107742 last: m=70 classes=9 cclen=76 t=277s
[00:31:02] it=275427 colorings=197200 lazy-girth=107801 last: m=70 classes=9 cclen=78 t=277s
[00:31:02] it=275653 colorings=197400 lazy-girth=107832 last: m=80 classes=10 cclen=70 t=278s
[00:31:02] it=275864 colorings=197600 lazy-girth=107845 last: m=65 classes=9 cclen=71 t=278s
[00:31:03] it=276091 colorings=197800 lazy-girth=107880 last: m=75 classes=10 cclen=75 t=278s
[00:31:03] it=276332 colorings=198000 lazy-girth=107925 last: m=70 classes=9 cclen=75 t=279s
[00:31:04] it=276572 colorings=198200 lazy-girth=107971 last: m=65 classes=8 cclen=78 t=279s
[00:31:04] it=276808 colorings=198400 lazy-girth=108012 last: m=70 classes=8 cclen=79 t=280s
[00:31:04] it=277042 colorings=198600 lazy-girth=108049 last: m=70 classes=9 cclen=76 t=280s
[00:31:05] it=277276 colorings=198800 lazy-girth=108088 last: m=70 classes=9 cclen=71 t=280s
[00:31:05] it=277518 colorings=199000 lazy-girth=108136 last: m=70 classes=9 cclen=79 t=281s
[00:31:06] it=277750 colorings=199200 lazy-girth=108169 last: m=80 classes=10 cclen=74 t=281s
[00:31:06] it=277973 colorings=199400 lazy-girth=108193 last: m=70 classes=8 cclen=77 t=281s
[00:31:06] it=278202 colorings=199600 lazy-girth=108223 last: m=70 classes=9 cclen=71 t=282s
[00:31:07] it=278457 colorings=199800 lazy-girth=108287 last: m=70 classes=8 cclen=73 t=282s
[00:31:07] it=278678 colorings=200000 lazy-girth=108308 last: m=75 classes=10 cclen=72 t=283s
[00:31:07] it=278904 colorings=200200 lazy-girth=108334 last: m=80 classes=10 cclen=72 t=283s
[00:31:08] it=279140 colorings=200400 lazy-girth=108375 last: m=70 classes=8 cclen=72 t=283s
[00:31:08] it=279377 colorings=200600 lazy-girth=108415 last: m=70 classes=9 cclen=75 t=284s
[00:31:09] it=279640 colorings=200800 lazy-girth=108485 last: m=70 classes=9 cclen=67 t=284s
[00:31:09] it=279878 colorings=201000 lazy-girth=108524 last: m=75 classes=9 cclen=75 t=285s
[00:31:09] it=280136 colorings=201200 lazy-girth=108600 last: m=65 classes=9 cclen=73 t=285s
[00:31:10] it=280370 colorings=201400 lazy-girth=108641 last: m=70 classes=9 cclen=74 t=285s
[00:31:10] it=280603 colorings=201600 lazy-girth=108677 last: m=80 classes=10 cclen=66 t=286s
[00:31:11] it=280825 colorings=201800 lazy-girth=108701 last: m=75 classes=9 cclen=70 t=286s
[00:31:11] it=281079 colorings=202000 lazy-girth=108762 last: m=70 classes=8 cclen=69 t=287s
[00:31:12] it=281324 colorings=202200 lazy-girth=108809 last: m=75 classes=9 cclen=78 t=287s
[00:31:12] it=281538 colorings=202400 lazy-girth=108823 last: m=70 classes=8 cclen=76 t=288s
[00:31:12] it=281766 colorings=202600 lazy-girth=108855 last: m=75 classes=10 cclen=75 t=288s
[00:31:13] it=281987 colorings=202800 lazy-girth=108877 last: m=70 classes=9 cclen=77 t=288s
[00:31:13] it=282210 colorings=203000 lazy-girth=108902 last: m=70 classes=9 cclen=74 t=289s
[00:31:14] it=282435 colorings=203200 lazy-girth=108932 last: m=75 classes=10 cclen=73 t=289s
[00:31:14] it=282672 colorings=203400 lazy-girth=108970 last: m=70 classes=8 cclen=76 t=290s
[00:31:15] it=282906 colorings=203600 lazy-girth=109007 last: m=70 classes=9 cclen=74 t=290s
[00:31:15] it=283142 colorings=203800 lazy-girth=109048 last: m=70 classes=8 cclen=71 t=291s
[00:31:16] it=283365 colorings=204000 lazy-girth=109074 last: m=80 classes=10 cclen=73 t=291s
[00:31:17] it=283606 colorings=204200 lazy-girth=109120 last: m=70 classes=9 cclen=78 t=292s
[00:31:17] it=283827 colorings=204400 lazy-girth=109144 last: m=70 classes=9 cclen=77 t=292s
[00:31:17] it=284048 colorings=204600 lazy-girth=109165 last: m=70 classes=8 cclen=78 t=293s
[00:31:18] it=284263 colorings=204800 lazy-girth=109180 last: m=70 classes=9 cclen=76 t=294s
[00:31:19] it=284495 colorings=205000 lazy-girth=109216 last: m=70 classes=9 cclen=61 t=294s
[00:31:19] it=284735 colorings=205200 lazy-girth=109261 last: m=70 classes=8 cclen=63 t=295s
[00:31:19] it=284946 colorings=205400 lazy-girth=109274 last: m=70 classes=9 cclen=73 t=295s
[00:31:20] it=285173 colorings=205600 lazy-girth=109304 last: m=70 classes=9 cclen=71 t=296s
[00:31:21] it=285400 colorings=205800 lazy-girth=109335 last: m=80 classes=10 cclen=68 t=296s
[00:31:21] it=285624 colorings=206000 lazy-girth=109361 last: m=70 classes=9 cclen=76 t=297s
[00:31:22] it=285841 colorings=206200 lazy-girth=109379 last: m=70 classes=8 cclen=76 t=297s
[00:31:22] it=286070 colorings=206400 lazy-girth=109415 last: m=70 classes=9 cclen=75 t=298s
[00:31:23] it=286314 colorings=206600 lazy-girth=109462 last: m=70 classes=8 cclen=74 t=299s
[00:31:24] it=286533 colorings=206800 lazy-girth=109483 last: m=70 classes=9 cclen=69 t=299s
[00:31:25] it=286763 colorings=207000 lazy-girth=109521 last: m=70 classes=8 cclen=74 t=300s
[00:31:26] it=287166 colorings=207200 lazy-girth=109864 last: m=70 classes=9 cclen=70 t=301s
[00:31:26] it=287555 colorings=207400 lazy-girth=110201 last: m=70 classes=8 cclen=78 t=302s
[00:31:26] it=287973 colorings=207600 lazy-girth=110566 last: m=65 classes=7 cclen=79 t=302s
[00:31:27] it=288322 colorings=207800 lazy-girth=110792 last: m=70 classes=9 cclen=74 t=302s
[00:31:27] it=288635 colorings=208000 lazy-girth=110957 last: m=70 classes=8 cclen=76 t=303s
[00:31:27] it=288954 colorings=208200 lazy-girth=111129 last: m=80 classes=10 cclen=52 t=303s
[00:31:28] it=289238 colorings=208400 lazy-girth=111229 last: m=70 classes=9 cclen=73 t=303s
[00:31:28] it=289577 colorings=208600 lazy-girth=111390 last: m=75 classes=10 cclen=71 t=303s
[00:31:28] it=289854 colorings=208800 lazy-girth=111482 last: m=75 classes=10 cclen=69 t=304s
[00:31:28] it=290118 colorings=209000 lazy-girth=111552 last: m=80 classes=10 cclen=63 t=304s
[00:31:29] it=290411 colorings=209200 lazy-girth=111656 last: m=70 classes=9 cclen=76 t=304s
[00:31:29] it=290679 colorings=209400 lazy-girth=111738 last: m=75 classes=9 cclen=77 t=305s
[00:31:29] it=290939 colorings=209600 lazy-girth=111802 last: m=70 classes=9 cclen=75 t=305s
[00:31:30] it=291203 colorings=209800 lazy-girth=111869 last: m=70 classes=9 cclen=78 t=305s
[00:31:30] it=291673 colorings=210000 lazy-girth=112261 last: m=70 classes=9 cclen=76 t=306s
[00:31:30] it=291969 colorings=210200 lazy-girth=112364 last: m=75 classes=10 cclen=72 t=306s
[00:31:31] it=292251 colorings=210400 lazy-girth=112458 last: m=70 classes=8 cclen=64 t=306s
[00:31:31] it=292575 colorings=210600 lazy-girth=112616 last: m=80 classes=10 cclen=75 t=307s
[00:31:31] it=292873 colorings=210800 lazy-girth=112722 last: m=80 classes=10 cclen=64 t=307s
[00:31:32] it=293173 colorings=211000 lazy-girth=112827 last: m=70 classes=9 cclen=69 t=307s
[00:31:32] it=293476 colorings=211200 lazy-girth=112946 last: m=70 classes=9 cclen=79 t=308s
[00:31:32] it=293734 colorings=211400 lazy-girth=113013 last: m=70 classes=9 cclen=73 t=308s
[00:31:33] it=293998 colorings=211600 lazy-girth=113081 last: m=70 classes=8 cclen=78 t=308s
[00:31:33] it=294279 colorings=211800 lazy-girth=113168 last: m=70 classes=8 cclen=79 t=308s
[00:31:33] it=294583 colorings=212000 lazy-girth=113311 last: m=70 classes=8 cclen=73 t=309s
[00:31:34] it=294898 colorings=212200 lazy-girth=113453 last: m=75 classes=10 cclen=72 t=309s
[00:31:34] it=295182 colorings=212400 lazy-girth=113546 last: m=70 classes=8 cclen=73 t=309s
[00:31:34] it=295460 colorings=212600 lazy-girth=113649 last: m=70 classes=8 cclen=78 t=310s
[00:31:35] it=295769 colorings=212800 lazy-girth=113767 last: m=70 classes=9 cclen=73 t=310s
[00:31:35] it=296075 colorings=213000 lazy-girth=113887 last: m=70 classes=9 cclen=77 t=310s
[00:31:35] it=296386 colorings=213200 lazy-girth=114003 last: m=70 classes=8 cclen=78 t=311s
[00:31:36] it=296679 colorings=213400 lazy-girth=114102 last: m=70 classes=9 cclen=77 t=311s
[00:31:36] it=296949 colorings=213600 lazy-girth=114196 last: m=75 classes=10 cclen=63 t=311s
[00:31:36] it=297181 colorings=213800 lazy-girth=114237 last: m=70 classes=9 cclen=76 t=312s
[00:31:36] it=297444 colorings=214000 lazy-girth=114313 last: m=70 classes=8 cclen=70 t=312s
[00:31:37] it=297781 colorings=214200 lazy-girth=114464 last: m=70 classes=9 cclen=76 t=312s
[00:31:37] it=298022 colorings=214400 lazy-girth=114507 last: m=70 classes=9 cclen=76 t=313s
[00:31:37] it=298231 colorings=214600 lazy-girth=114521 last: m=70 classes=9 cclen=74 t=313s
[00:31:38] it=298451 colorings=214800 lazy-girth=114546 last: m=70 classes=8 cclen=69 t=313s
[00:31:38] it=298667 colorings=215000 lazy-girth=114571 last: m=70 classes=9 cclen=74 t=313s
[00:31:38] it=298982 colorings=215200 lazy-girth=114753 last: m=70 classes=9 cclen=75 t=314s
[00:31:39] it=299310 colorings=215400 lazy-girth=114932 last: m=70 classes=8 cclen=76 t=314s
[00:31:39] it=299589 colorings=215600 lazy-girth=115026 last: m=75 classes=9 cclen=74 t=314s
[00:31:39] it=299809 colorings=215800 lazy-girth=115049 last: m=70 classes=9 cclen=75 t=315s
[00:31:39] it=300110 colorings=216000 lazy-girth=115188 last: m=70 classes=8 cclen=75 t=315s
[00:31:40] it=300417 colorings=216200 lazy-girth=115341 last: m=65 classes=7 cclen=79 t=315s
[00:31:40] it=300702 colorings=216400 lazy-girth=115444 last: m=65 classes=7 cclen=78 t=315s
[00:31:40] it=300939 colorings=216600 lazy-girth=115488 last: m=75 classes=10 cclen=73 t=316s
[00:31:40] it=301186 colorings=216800 lazy-girth=115541 last: m=75 classes=10 cclen=75 t=316s
[00:31:41] it=301540 colorings=217000 lazy-girth=115762 last: m=80 classes=10 cclen=76 t=316s
[00:31:41] it=301856 colorings=217200 lazy-girth=115911 last: m=80 classes=10 cclen=77 t=317s
[00:31:42] it=302138 colorings=217400 lazy-girth=116018 last: m=80 classes=10 cclen=72 t=317s
[00:31:42] it=302444 colorings=217600 lazy-girth=116170 last: m=70 classes=8 cclen=76 t=317s
[00:31:42] it=302704 colorings=217800 lazy-girth=116280 last: m=70 classes=9 cclen=73 t=318s
[00:31:42] it=302991 colorings=218000 lazy-girth=116418 last: m=75 classes=10 cclen=69 t=318s
[00:31:43] it=303276 colorings=218200 lazy-girth=116525 last: m=70 classes=9 cclen=74 t=318s
[00:31:43] it=303530 colorings=218400 lazy-girth=116596 last: m=70 classes=9 cclen=71 t=319s
[00:31:43] it=303769 colorings=218600 lazy-girth=116642 last: m=65 classes=7 cclen=78 t=319s
[00:31:44] it=304108 colorings=218800 lazy-girth=116841 last: m=65 classes=8 cclen=75 t=319s
[00:31:44] it=304498 colorings=219000 lazy-girth=117092 last: m=65 classes=8 cclen=79 t=320s
[00:31:44] it=304829 colorings=219200 lazy-girth=117253 last: m=80 classes=10 cclen=76 t=320s
[00:31:45] it=305119 colorings=219400 lazy-girth=117363 last: m=70 classes=9 cclen=76 t=320s
[00:31:45] it=305404 colorings=219600 lazy-girth=117473 last: m=75 classes=9 cclen=74 t=320s
[00:31:45] it=305706 colorings=219800 lazy-girth=117605 last: m=70 classes=8 cclen=72 t=321s
[00:31:46] it=305982 colorings=220000 lazy-girth=117698 last: m=70 classes=8 cclen=77 t=321s
[00:31:46] it=306301 colorings=220200 lazy-girth=117854 last: m=70 classes=9 cclen=74 t=321s
[00:31:46] it=306583 colorings=220400 lazy-girth=117959 last: m=70 classes=9 cclen=76 t=322s
[00:31:46] it=306841 colorings=220600 lazy-girth=118026 last: m=70 classes=9 cclen=77 t=322s
[00:31:47] it=307118 colorings=220800 lazy-girth=118129 last: m=70 classes=9 cclen=76 t=322s
[00:31:47] it=307366 colorings=221000 lazy-girth=118185 last: m=80 classes=10 cclen=74 t=323s
[00:31:47] it=307624 colorings=221200 lazy-girth=118256 last: m=80 classes=10 cclen=73 t=323s
[00:31:48] it=307883 colorings=221400 lazy-girth=118329 last: m=70 classes=9 cclen=78 t=323s
[00:31:48] it=308128 colorings=221600 lazy-girth=118381 last: m=65 classes=7 cclen=73 t=324s
[00:31:48] it=308405 colorings=221800 lazy-girth=118521 last: m=75 classes=9 cclen=77 t=324s
[00:31:49] it=308707 colorings=222000 lazy-girth=118699 last: m=70 classes=9 cclen=72 t=324s
[00:31:49] it=308998 colorings=222200 lazy-girth=118814 last: m=70 classes=8 cclen=74 t=325s
[00:31:49] it=309266 colorings=222400 lazy-girth=118895 last: m=70 classes=9 cclen=77 t=325s
[00:31:50] it=309515 colorings=222600 lazy-girth=118958 last: m=80 classes=10 cclen=59 t=325s
[00:31:50] it=309832 colorings=222800 lazy-girth=119118 last: m=70 classes=9 cclen=78 t=326s
[00:31:50] it=310126 colorings=223000 lazy-girth=119231 last: m=70 classes=8 cclen=76 t=326s
[00:31:51] it=310378 colorings=223200 lazy-girth=119297 last: m=70 classes=9 cclen=77 t=326s
[00:31:51] it=310671 colorings=223400 lazy-girth=119424 last: m=70 classes=8 cclen=78 t=326s
[00:31:51] it=310924 colorings=223600 lazy-girth=119484 last: m=75 classes=9 cclen=73 t=327s
[00:31:52] it=311297 colorings=223800 lazy-girth=119697 last: m=75 classes=9 cclen=74 t=327s
[00:31:52] it=311617 colorings=224000 lazy-girth=119849 last: m=70 classes=8 cclen=79 t=327s
[00:31:52] it=311888 colorings=224200 lazy-girth=119952 last: m=70 classes=9 cclen=76 t=328s
[00:31:53] it=312220 colorings=224400 lazy-girth=120122 last: m=75 classes=9 cclen=60 t=328s
[00:31:53] it=312525 colorings=224600 lazy-girth=120263 last: m=75 classes=10 cclen=74 t=328s
[00:31:53] it=312840 colorings=224800 lazy-girth=120391 last: m=80 classes=10 cclen=73 t=329s
[00:31:54] it=313124 colorings=225000 lazy-girth=120510 last: m=70 classes=9 cclen=69 t=329s
[00:31:54] it=313369 colorings=225200 lazy-girth=120564 last: m=70 classes=9 cclen=75 t=329s
[00:31:54] it=313657 colorings=225400 lazy-girth=120673 last: m=65 classes=8 cclen=76 t=330s
[00:31:54] it=313947 colorings=225600 lazy-girth=120771 last: m=70 classes=8 cclen=69 t=330s
[00:31:55] it=314266 colorings=225800 lazy-girth=120906 last: m=70 classes=8 cclen=77 t=330s
[00:31:55] it=314565 colorings=226000 lazy-girth=121013 last: m=70 classes=9 cclen=74 t=331s
[00:31:55] it=314851 colorings=226200 lazy-girth=121109 last: m=75 classes=10 cclen=65 t=331s
[00:31:56] it=315141 colorings=226400 lazy-girth=121206 last: m=75 classes=10 cclen=69 t=331s
[00:31:56] it=315416 colorings=226600 lazy-girth=121292 last: m=70 classes=9 cclen=75 t=332s
[00:31:56] it=315685 colorings=226800 lazy-girth=121363 last: m=70 classes=9 cclen=75 t=332s
[00:31:57] it=315961 colorings=227000 lazy-girth=121445 last: m=80 classes=10 cclen=55 t=332s
[00:31:57] it=316233 colorings=227200 lazy-girth=121531 last: m=70 classes=9 cclen=63 t=333s
[00:31:58] it=316545 colorings=227400 lazy-girth=121699 last: m=70 classes=8 cclen=60 t=333s
[00:31:58] it=316917 colorings=227600 lazy-girth=121936 last: m=70 classes=9 cclen=76 t=333s
[00:31:58] it=317202 colorings=227800 lazy-girth=122040 last: m=70 classes=8 cclen=76 t=334s
[00:31:59] it=317506 colorings=228000 lazy-girth=122165 last: m=80 classes=10 cclen=67 t=334s
[00:31:59] it=317755 colorings=228200 lazy-girth=122224 last: m=70 classes=9 cclen=69 t=334s
[00:31:59] it=318007 colorings=228400 lazy-girth=122284 last: m=70 classes=8 cclen=78 t=335s
[00:32:00] it=318247 colorings=228600 lazy-girth=122329 last: m=70 classes=9 cclen=76 t=335s
[00:32:00] it=318491 colorings=228800 lazy-girth=122378 last: m=80 classes=10 cclen=70 t=335s
[00:32:00] it=318729 colorings=229000 lazy-girth=122418 last: m=75 classes=10 cclen=69 t=336s
[00:32:01] it=318965 colorings=229200 lazy-girth=122455 last: m=70 classes=8 cclen=76 t=336s
[00:32:01] it=319215 colorings=229400 lazy-girth=122510 last: m=70 classes=9 cclen=77 t=336s
[00:32:01] it=319456 colorings=229600 lazy-girth=122555 last: m=70 classes=9 cclen=70 t=337s
[00:32:02] it=319693 colorings=229800 lazy-girth=122596 last: m=70 classes=8 cclen=78 t=337s
[00:32:02] it=319916 colorings=230000 lazy-girth=122619 last: m=70 classes=8 cclen=77 t=337s
[00:32:02] it=320142 colorings=230200 lazy-girth=122646 last: m=70 classes=9 cclen=76 t=338s
[00:32:03] it=320368 colorings=230400 lazy-girth=122675 last: m=70 classes=9 cclen=75 t=338s
[00:32:03] it=320642 colorings=230600 lazy-girth=122783 last: m=80 classes=10 cclen=76 t=338s
[00:32:03] it=320926 colorings=230800 lazy-girth=122883 last: m=70 classes=9 cclen=73 t=339s
[00:32:04] it=321202 colorings=231000 lazy-girth=122982 last: m=70 classes=9 cclen=79 t=339s
[00:32:04] it=321479 colorings=231200 lazy-girth=123087 last: m=70 classes=9 cclen=78 t=339s
[00:32:04] it=321713 colorings=231400 lazy-girth=123124 last: m=75 classes=9 cclen=75 t=340s
[00:32:04] it=321967 colorings=231600 lazy-girth=123187 last: m=65 classes=9 cclen=77 t=340s
[00:32:05] it=322225 colorings=231800 lazy-girth=123262 last: m=70 classes=9 cclen=77 t=340s
[00:32:05] it=322510 colorings=232000 lazy-girth=123366 last: m=70 classes=9 cclen=75 t=341s
[00:32:05] it=322761 colorings=232200 lazy-girth=123428 last: m=65 classes=8 cclen=74 t=341s
[00:32:06] it=323016 colorings=232400 lazy-girth=123485 last: m=70 classes=9 cclen=79 t=341s
[00:32:06] it=323282 colorings=232600 lazy-girth=123553 last: m=70 classes=8 cclen=76 t=341s
[00:32:06] it=323544 colorings=232800 lazy-girth=123618 last: m=70 classes=9 cclen=73 t=342s
[00:32:07] it=323800 colorings=233000 lazy-girth=123674 last: m=80 classes=10 cclen=76 t=342s
[00:32:07] it=324060 colorings=233200 lazy-girth=123756 last: m=75 classes=10 cclen=69 t=342s
[00:32:07] it=324341 colorings=233400 lazy-girth=123845 last: m=70 classes=9 cclen=71 t=343s
[00:32:07] it=324626 colorings=233600 lazy-girth=123936 last: m=70 classes=9 cclen=64 t=343s
[00:32:08] it=324908 colorings=233800 lazy-girth=124028 last: m=70 classes=9 cclen=75 t=343s
[00:32:08] it=325147 colorings=234000 lazy-girth=124080 last: m=75 classes=9 cclen=67 t=344s
[00:32:09] it=325435 colorings=234200 lazy-girth=124178 last: m=80 classes=10 cclen=63 t=344s
[00:32:09] it=325697 colorings=234400 lazy-girth=124244 last: m=65 classes=7 cclen=78 t=344s
[00:32:09] it=325950 colorings=234600 lazy-girth=124301 last: m=75 classes=10 cclen=75 t=345s
[00:32:09] it=326167 colorings=234800 lazy-girth=124322 last: m=80 classes=10 cclen=73 t=345s
[00:32:10] it=326419 colorings=235000 lazy-girth=124379 last: m=75 classes=9 cclen=72 t=345s
[00:32:10] it=326665 colorings=235200 lazy-girth=124429 last: m=70 classes=8 cclen=71 t=346s
[00:32:10] it=326924 colorings=235400 lazy-girth=124503 last: m=70 classes=8 cclen=78 t=346s
[00:32:11] it=327167 colorings=235600 lazy-girth=124553 last: m=65 classes=8 cclen=76 t=346s
[00:32:11] it=327453 colorings=235800 lazy-girth=124689 last: m=70 classes=8 cclen=73 t=347s
[00:32:12] it=327832 colorings=236000 lazy-girth=124937 last: m=75 classes=10 cclen=73 t=347s
[00:32:12] it=328088 colorings=236200 lazy-girth=124997 last: m=80 classes=10 cclen=74 t=347s
[00:32:12] it=328354 colorings=236400 lazy-girth=125082 last: m=75 classes=9 cclen=75 t=348s
[00:32:12] it=328608 colorings=236600 lazy-girth=125143 last: m=70 classes=8 cclen=78 t=348s
[00:32:13] it=328890 colorings=236800 lazy-girth=125239 last: m=70 classes=9 cclen=72 t=348s
[00:32:13] it=329199 colorings=237000 lazy-girth=125371 last: m=70 classes=9 cclen=76 t=349s
[00:32:13] it=329486 colorings=237200 lazy-girth=125476 last: m=75 classes=9 cclen=70 t=349s
[00:32:14] it=329750 colorings=237400 lazy-girth=125561 last: m=70 classes=9 cclen=75 t=349s
[00:32:14] it=330066 colorings=237600 lazy-girth=125688 last: m=70 classes=9 cclen=78 t=350s
[00:32:14] it=330383 colorings=237800 lazy-girth=125821 last: m=70 classes=8 cclen=80 t=350s
[00:32:15] it=330663 colorings=238000 lazy-girth=125907 last: m=70 classes=8 cclen=75 t=350s
[00:32:15] it=330945 colorings=238200 lazy-girth=125997 last: m=70 classes=9 cclen=78 t=351s
[00:32:15] it=331232 colorings=238400 lazy-girth=126098 last: m=70 classes=8 cclen=78 t=351s
[00:32:16] it=331513 colorings=238600 lazy-girth=126186 last: m=70 classes=8 cclen=73 t=351s
[00:32:16] it=331760 colorings=238800 lazy-girth=126237 last: m=80 classes=10 cclen=67 t=352s
[00:32:16] it=332023 colorings=239000 lazy-girth=126305 last: m=70 classes=8 cclen=63 t=352s
[00:32:17] it=332285 colorings=239200 lazy-girth=126374 last: m=75 classes=8 cclen=69 t=352s
[00:32:17] it=332539 colorings=239400 lazy-girth=126437 last: m=75 classes=9 cclen=76 t=353s
[00:32:17] it=332792 colorings=239600 lazy-girth=126497 last: m=70 classes=9 cclen=76 t=353s
[00:32:18] it=333026 colorings=239800 lazy-girth=126532 last: m=75 classes=9 cclen=77 t=353s
[00:32:18] it=333268 colorings=240000 lazy-girth=126578 last: m=70 classes=8 cclen=71 t=353s
[00:32:18] it=333527 colorings=240200 lazy-girth=126649 last: m=75 classes=9 cclen=75 t=354s
[00:32:19] it=333795 colorings=240400 lazy-girth=126723 last: m=70 classes=8 cclen=64 t=354s
[00:32:19] it=334038 colorings=240600 lazy-girth=126787 last: m=75 classes=9 cclen=76 t=354s
[00:32:19] it=334296 colorings=240800 lazy-girth=126867 last: m=70 classes=8 cclen=77 t=355s
[00:32:20] it=334522 colorings=241000 lazy-girth=126895 last: m=70 classes=8 cclen=75 t=355s
[00:32:20] it=334780 colorings=241200 lazy-girth=126962 last: m=75 classes=10 cclen=78 t=356s
[00:32:20] it=335023 colorings=241400 lazy-girth=127017 last: m=65 classes=9 cclen=65 t=356s
[00:32:21] it=335259 colorings=241600 lazy-girth=127059 last: m=70 classes=9 cclen=75 t=356s
[00:32:21] it=335488 colorings=241800 lazy-girth=127091 last: m=75 classes=10 cclen=75 t=356s
[00:32:21] it=335730 colorings=242000 lazy-girth=127137 last: m=80 classes=10 cclen=69 t=357s
[00:32:22] it=335962 colorings=242200 lazy-girth=127177 last: m=70 classes=8 cclen=78 t=357s
[00:32:32] it=336214 colorings=242400 lazy-girth=127231 last: m=80 classes=10 cclen=71 t=367s
[00:32:32] it=336454 colorings=242600 lazy-girth=127272 last: m=70 classes=9 cclen=72 t=368s
[00:32:33] it=336696 colorings=242800 lazy-girth=127314 last: m=75 classes=10 cclen=74 t=368s
[00:32:33] it=336923 colorings=243000 lazy-girth=127343 last: m=70 classes=9 cclen=73 t=369s
[00:32:33] it=337175 colorings=243200 lazy-girth=127404 last: m=70 classes=9 cclen=75 t=369s
[00:32:34] it=337469 colorings=243400 lazy-girth=127510 last: m=80 classes=10 cclen=71 t=369s
[00:32:34] it=337747 colorings=243600 lazy-girth=127601 last: m=70 classes=9 cclen=75 t=370s
[00:32:35] it=338002 colorings=243800 lazy-girth=127662 last: m=70 classes=9 cclen=70 t=370s
[00:32:35] it=338279 colorings=244000 lazy-girth=127745 last: m=75 classes=10 cclen=71 t=370s
[00:32:35] it=338538 colorings=244200 lazy-girth=127814 last: m=70 classes=9 cclen=76 t=371s
[00:32:36] it=338801 colorings=244400 lazy-girth=127889 last: m=75 classes=10 cclen=76 t=371s
[00:32:36] it=339092 colorings=244600 lazy-girth=127994 last: m=75 classes=9 cclen=73 t=372s
[00:32:36] it=339350 colorings=244800 lazy-girth=128060 last: m=70 classes=9 cclen=73 t=372s
[00:32:37] it=339604 colorings=245000 lazy-girth=128118 last: m=80 classes=10 cclen=76 t=372s
[00:32:37] it=339871 colorings=245200 lazy-girth=128197 last: m=70 classes=8 cclen=75 t=372s
[00:32:37] it=340118 colorings=245400 lazy-girth=128251 last: m=75 classes=10 cclen=73 t=373s
[00:32:38] it=340381 colorings=245600 lazy-girth=128330 last: m=80 classes=10 cclen=76 t=373s
[00:32:38] it=340689 colorings=245800 lazy-girth=128452 last: m=75 classes=10 cclen=75 t=374s
[00:32:38] it=340933 colorings=246000 lazy-girth=128510 last: m=75 classes=10 cclen=76 t=374s
[00:32:39] it=341176 colorings=246200 lazy-girth=128557 last: m=70 classes=9 cclen=58 t=374s
[00:32:39] it=341438 colorings=246400 lazy-girth=128632 last: m=70 classes=9 cclen=75 t=375s
[00:32:39] it=341688 colorings=246600 lazy-girth=128687 last: m=80 classes=10 cclen=73 t=375s
[00:32:40] it=341910 colorings=246800 lazy-girth=128710 last: m=80 classes=10 cclen=76 t=375s
[00:32:40] it=342149 colorings=247000 lazy-girth=128752 last: m=80 classes=10 cclen=76 t=376s
[00:32:41] it=342415 colorings=247200 lazy-girth=128826 last: m=75 classes=10 cclen=72 t=376s
[00:32:41] it=342658 colorings=247400 lazy-girth=128876 last: m=70 classes=8 cclen=78 t=376s
[00:32:41] it=342881 colorings=247600 lazy-girth=128900 last: m=75 classes=10 cclen=75 t=377s
[00:32:42] it=343094 colorings=247800 lazy-girth=128914 last: m=80 classes=10 cclen=74 t=377s
[00:32:42] it=343320 colorings=248000 lazy-girth=128941 last: m=70 classes=8 cclen=77 t=378s
[00:32:43] it=343560 colorings=248200 lazy-girth=128988 last: m=70 classes=9 cclen=71 t=378s
[00:32:43] it=343821 colorings=248400 lazy-girth=129055 last: m=75 classes=10 cclen=73 t=378s
[00:32:43] it=344090 colorings=248600 lazy-girth=129128 last: m=70 classes=8 cclen=78 t=379s
[00:32:44] it=344329 colorings=248800 lazy-girth=129175 last: m=70 classes=8 cclen=74 t=379s
[00:32:44] it=344561 colorings=249000 lazy-girth=129208 last: m=80 classes=10 cclen=74 t=379s
[00:32:44] it=344789 colorings=249200 lazy-girth=129237 last: m=70 classes=8 cclen=71 t=380s
[00:32:45] it=345013 colorings=249400 lazy-girth=129265 last: m=70 classes=9 cclen=76 t=380s
[00:32:45] it=345242 colorings=249600 lazy-girth=129296 last: m=70 classes=9 cclen=63 t=380s
[00:32:45] it=345471 colorings=249800 lazy-girth=129328 last: m=70 classes=9 cclen=70 t=381s
[00:32:46] it=345697 colorings=250000 lazy-girth=129356 last: m=80 classes=10 cclen=76 t=381s
[00:32:46] it=345972 colorings=250200 lazy-girth=129443 last: m=70 classes=8 cclen=75 t=382s
[00:32:46] it=346208 colorings=250400 lazy-girth=129480 last: m=75 classes=9 cclen=77 t=382s
[00:32:47] it=346462 colorings=250600 lazy-girth=129535 last: m=80 classes=10 cclen=70 t=382s
[00:32:47] it=346698 colorings=250800 lazy-girth=129575 last: m=70 classes=8 cclen=77 t=383s
[00:32:48] it=346913 colorings=251000 lazy-girth=129591 last: m=70 classes=8 cclen=79 t=383s
[00:32:48] it=347140 colorings=251200 lazy-girth=129618 last: m=80 classes=10 cclen=75 t=383s
[00:32:48] it=347367 colorings=251400 lazy-girth=129649 last: m=70 classes=9 cclen=74 t=384s
[00:32:49] it=347592 colorings=251600 lazy-girth=129678 last: m=70 classes=9 cclen=64 t=384s
[00:32:50] it=347845 colorings=251800 lazy-girth=129749 last: m=70 classes=8 cclen=76 t=385s
[00:32:50] it=348124 colorings=252000 lazy-girth=129841 last: m=70 classes=8 cclen=73 t=386s
[00:32:50] it=348351 colorings=252200 lazy-girth=129869 last: m=70 classes=8 cclen=73 t=386s
[00:32:51] it=348599 colorings=252400 lazy-girth=129922 last: m=75 classes=8 cclen=68 t=386s
[00:32:51] it=348858 colorings=252600 lazy-girth=129985 last: m=70 classes=8 cclen=79 t=387s
[00:32:52] it=349099 colorings=252800 lazy-girth=130032 last: m=70 classes=9 cclen=74 t=387s
[00:32:52] it=349343 colorings=253000 lazy-girth=130081 last: m=70 classes=9 cclen=70 t=388s
[00:32:53] it=349581 colorings=253200 lazy-girth=130123 last: m=75 classes=10 cclen=66 t=388s
[00:32:53] it=349812 colorings=253400 lazy-girth=130155 last: m=70 classes=9 cclen=75 t=388s
[00:32:53] it=350040 colorings=253600 lazy-girth=130189 last: m=75 classes=10 cclen=76 t=389s
[00:32:54] it=350255 colorings=253800 lazy-girth=130206 last: m=70 classes=9 cclen=75 t=389s
[00:32:54] it=350490 colorings=254000 lazy-girth=130245 last: m=75 classes=9 cclen=76 t=389s
[00:32:54] it=350712 colorings=254200 lazy-girth=130267 last: m=70 classes=8 cclen=73 t=390s
[00:32:54] it=350941 colorings=254400 lazy-girth=130297 last: m=65 classes=8 cclen=77 t=390s
[00:32:55] it=351161 colorings=254600 lazy-girth=130318 last: m=65 classes=9 cclen=74 t=390s
[00:32:55] it=351390 colorings=254800 lazy-girth=130351 last: m=75 classes=10 cclen=73 t=391s
[00:32:56] it=351606 colorings=255000 lazy-girth=130368 last: m=70 classes=8 cclen=74 t=391s
[00:32:56] it=351817 colorings=255200 lazy-girth=130379 last: m=70 classes=8 cclen=72 t=391s
[00:32:56] it=352027 colorings=255400 lazy-girth=130391 last: m=70 classes=9 cclen=72 t=392s
[00:32:57] it=352242 colorings=255600 lazy-girth=130407 last: m=70 classes=9 cclen=75 t=392s
[00:32:57] it=352468 colorings=255800 lazy-girth=130434 last: m=70 classes=9 cclen=70 t=393s
[00:32:57] it=352695 colorings=256000 lazy-girth=130463 last: m=65 classes=8 cclen=75 t=393s
[00:32:58] it=352923 colorings=256200 lazy-girth=130494 last: m=75 classes=10 cclen=74 t=393s
[00:32:58] it=353143 colorings=256400 lazy-girth=130518 last: m=70 classes=8 cclen=76 t=394s
[00:32:58] it=353370 colorings=256600 lazy-girth=130547 last: m=70 classes=9 cclen=78 t=394s
[00:32:59] it=353596 colorings=256800 lazy-girth=130577 last: m=70 classes=9 cclen=60 t=394s
[00:32:59] it=353828 colorings=257000 lazy-girth=130616 last: m=75 classes=9 cclen=73 t=395s
[00:33:00] it=354072 colorings=257200 lazy-girth=130669 last: m=80 classes=10 cclen=69 t=395s
[00:33:00] it=354297 colorings=257400 lazy-girth=130694 last: m=70 classes=8 cclen=73 t=396s
[00:33:01] it=354535 colorings=257600 lazy-girth=130737 last: m=65 classes=7 cclen=80 t=396s
[00:33:01] it=354768 colorings=257800 lazy-girth=130770 last: m=70 classes=8 cclen=76 t=396s
[00:33:01] it=355011 colorings=258000 lazy-girth=130818 last: m=70 classes=9 cclen=72 t=397s
[00:33:02] it=355238 colorings=258200 lazy-girth=130846 last: m=75 classes=10 cclen=74 t=397s
[00:33:02] it=355469 colorings=258400 lazy-girth=130885 last: m=70 classes=9 cclen=75 t=398s
[00:33:03] it=355688 colorings=258600 lazy-girth=130904 last: m=75 classes=10 cclen=67 t=398s
[00:33:03] it=355912 colorings=258800 lazy-girth=130929 last: m=70 classes=8 cclen=60 t=399s
[00:33:04] it=356142 colorings=259000 lazy-girth=130959 last: m=75 classes=9 cclen=71 t=399s
[00:33:04] it=356372 colorings=259200 lazy-girth=130989 last: m=70 classes=9 cclen=78 t=400s
[00:33:04] it=356618 colorings=259400 lazy-girth=131039 last: m=75 classes=9 cclen=73 t=400s
[00:33:05] it=356825 colorings=259600 lazy-girth=131047 last: m=70 classes=9 cclen=76 t=400s
[00:33:05] it=357047 colorings=259800 lazy-girth=131070 last: m=70 classes=9 cclen=77 t=401s
[00:33:06] it=357265 colorings=260000 lazy-girth=131088 last: m=75 classes=10 cclen=75 t=401s
[00:33:06] it=357477 colorings=260200 lazy-girth=131100 last: m=70 classes=8 cclen=76 t=402s
[00:33:07] it=357721 colorings=260400 lazy-girth=131149 last: m=75 classes=10 cclen=75 t=402s
[00:33:07] it=357934 colorings=260600 lazy-girth=131166 last: m=70 classes=9 cclen=75 t=402s
[00:33:07] it=358158 colorings=260800 lazy-girth=131190 last: m=70 classes=8 cclen=76 t=403s
[00:33:08] it=358391 colorings=261000 lazy-girth=131224 last: m=70 classes=9 cclen=76 t=403s
[00:33:08] it=358609 colorings=261200 lazy-girth=131244 last: m=70 classes=9 cclen=75 t=404s
[00:33:09] it=358865 colorings=261400 lazy-girth=131301 last: m=70 classes=9 cclen=71 t=405s
[00:33:09] it=359090 colorings=261600 lazy-girth=131327 last: m=65 classes=8 cclen=76 t=405s
[00:33:10] it=359308 colorings=261800 lazy-girth=131345 last: m=75 classes=10 cclen=73 t=405s
[00:33:10] it=359518 colorings=262000 lazy-girth=131355 last: m=70 classes=8 cclen=73 t=406s
[00:33:11] it=359744 colorings=262200 lazy-girth=131381 last: m=70 classes=9 cclen=72 t=406s
[00:33:12] it=360007 colorings=262400 lazy-girth=131444 last: m=70 classes=9 cclen=75 t=407s
[00:33:12] it=360221 colorings=262600 lazy-girth=131458 last: m=75 classes=9 cclen=74 t=408s
[00:33:12] it=360426 colorings=262800 lazy-girth=131463 last: m=70 classes=9 cclen=72 t=408s
[00:33:13] it=360644 colorings=263000 lazy-girth=131481 last: m=70 classes=9 cclen=77 t=408s
[00:33:13] it=360864 colorings=263200 lazy-girth=131501 last: m=70 classes=8 cclen=78 t=409s
[00:33:14] it=361090 colorings=263400 lazy-girth=131527 last: m=70 classes=9 cclen=72 t=410s
[00:33:15] it=361407 colorings=263600 lazy-girth=131669 last: m=70 classes=9 cclen=65 t=410s
[00:33:15] it=361648 colorings=263800 lazy-girth=131715 last: m=70 classes=9 cclen=73 t=410s
[00:33:15] it=361890 colorings=264000 lazy-girth=131765 last: m=70 classes=8 cclen=74 t=411s
[00:33:15] it=362162 colorings=264200 lazy-girth=131856 last: m=65 classes=8 cclen=77 t=411s
[00:33:16] it=362421 colorings=264400 lazy-girth=131924 last: m=70 classes=9 cclen=67 t=411s
[00:33:16] it=362648 colorings=264600 lazy-girth=131954 last: m=80 classes=10 cclen=66 t=411s
[00:33:16] it=362904 colorings=264800 lazy-girth=132020 last: m=80 classes=10 cclen=76 t=412s
[00:33:16] it=363130 colorings=265000 lazy-girth=132050 last: m=75 classes=9 cclen=77 t=412s
[00:33:17] it=363380 colorings=265200 lazy-girth=132102 last: m=70 classes=9 cclen=69 t=412s
[00:33:17] it=363620 colorings=265400 lazy-girth=132150 last: m=70 classes=9 cclen=78 t=412s
[00:33:17] it=363860 colorings=265600 lazy-girth=132198 last: m=75 classes=10 cclen=71 t=413s
[00:33:17] it=364104 colorings=265800 lazy-girth=132252 last: m=70 classes=9 cclen=75 t=413s
[00:33:18] it=364350 colorings=266000 lazy-girth=132320 last: m=70 classes=9 cclen=76 t=413s
[00:33:18] it=364597 colorings=266200 lazy-girth=132376 last: m=70 classes=9 cclen=77 t=413s
[00:33:18] it=364837 colorings=266400 lazy-girth=132419 last: m=65 classes=9 cclen=77 t=414s
[00:33:18] it=365080 colorings=266600 lazy-girth=132466 last: m=70 classes=9 cclen=75 t=414s
[00:33:19] it=365313 colorings=266800 lazy-girth=132502 last: m=70 classes=9 cclen=70 t=414s
[00:33:19] it=365539 colorings=267000 lazy-girth=132533 last: m=70 classes=8 cclen=77 t=414s
[00:33:19] it=365772 colorings=267200 lazy-girth=132575 last: m=70 classes=9 cclen=74 t=415s
[00:33:19] it=365996 colorings=267400 lazy-girth=132601 last: m=70 classes=9 cclen=72 t=415s
[00:33:20] it=366223 colorings=267600 lazy-girth=132636 last: m=65 classes=8 cclen=76 t=415s
[00:33:20] it=366499 colorings=267800 lazy-girth=132752 last: m=70 classes=9 cclen=76 t=415s
[00:33:20] it=366747 colorings=268000 lazy-girth=132824 last: m=70 classes=8 cclen=76 t=416s
[00:33:20] it=366982 colorings=268200 lazy-girth=132863 last: m=80 classes=10 cclen=66 t=416s
[00:33:21] it=367237 colorings=268400 lazy-girth=132941 last: m=70 classes=9 cclen=75 t=416s
[00:33:21] it=367479 colorings=268600 lazy-girth=132988 last: m=75 classes=9 cclen=78 t=417s
[00:33:21] it=367700 colorings=268800 lazy-girth=133016 last: m=65 classes=8 cclen=78 t=417s
[00:33:21] it=367924 colorings=269000 lazy-girth=133043 last: m=70 classes=9 cclen=77 t=417s
[00:33:22] it=368144 colorings=269200 lazy-girth=133066 last: m=70 classes=9 cclen=75 t=417s
[00:33:22] it=368387 colorings=269400 lazy-girth=133116 last: m=80 classes=10 cclen=74 t=417s
[00:33:22] it=368627 colorings=269600 lazy-girth=133164 last: m=80 classes=10 cclen=70 t=418s
[00:33:22] it=368851 colorings=269800 lazy-girth=133189 last: m=80 classes=10 cclen=71 t=418s
[00:33:23] it=369085 colorings=270000 lazy-girth=133229 last: m=70 classes=8 cclen=60 t=418s
[00:33:23] it=369314 colorings=270200 lazy-girth=133262 last: m=70 classes=9 cclen=75 t=418s
[00:33:23] it=369542 colorings=270400 lazy-girth=133291 last: m=80 classes=10 cclen=71 t=419s
[00:33:23] it=369768 colorings=270600 lazy-girth=133319 last: m=70 classes=9 cclen=67 t=419s
[00:33:23] it=369987 colorings=270800 lazy-girth=133338 last: m=75 classes=9 cclen=73 t=419s
[00:33:24] it=370228 colorings=271000 lazy-girth=133379 last: m=80 classes=10 cclen=73 t=419s
[00:33:24] it=370456 colorings=271200 lazy-girth=133407 last: m=70 classes=9 cclen=73 t=420s
[00:33:24] it=370678 colorings=271400 lazy-girth=133431 last: m=70 classes=8 cclen=77 t=420s
[00:33:25] it=370902 colorings=271600 lazy-girth=133459 last: m=70 classes=9 cclen=73 t=420s
[00:33:25] it=371139 colorings=271800 lazy-girth=133504 last: m=70 classes=9 cclen=70 t=420s
[00:33:25] it=371381 colorings=272000 lazy-girth=133553 last: m=70 classes=9 cclen=74 t=421s
[00:33:25] it=371617 colorings=272200 lazy-girth=133597 last: m=70 classes=9 cclen=79 t=421s
[00:33:26] it=371854 colorings=272400 lazy-girth=133638 last: m=70 classes=9 cclen=74 t=421s
[00:33:26] it=372086 colorings=272600 lazy-girth=133672 last: m=80 classes=10 cclen=70 t=421s
[00:33:26] it=372332 colorings=272800 lazy-girth=133722 last: m=65 classes=9 cclen=75 t=422s
[00:33:26] it=372554 colorings=273000 lazy-girth=133752 last: m=75 classes=9 cclen=56 t=422s
[00:33:27] it=372782 colorings=273200 lazy-girth=133785 last: m=75 classes=10 cclen=74 t=422s
[00:33:27] it=373030 colorings=273400 lazy-girth=133849 last: m=70 classes=9 cclen=65 t=422s
[00:33:27] it=373266 colorings=273600 lazy-girth=133894 last: m=70 classes=8 cclen=78 t=423s
[00:33:27] it=373479 colorings=273800 lazy-girth=133907 last: m=75 classes=10 cclen=72 t=423s
[00:33:28] it=373710 colorings=274000 lazy-girth=133944 last: m=70 classes=9 cclen=75 t=423s
[00:33:28] it=373933 colorings=274200 lazy-girth=133972 last: m=75 classes=10 cclen=71 t=423s
[00:33:28] it=374153 colorings=274400 lazy-girth=133992 last: m=65 classes=8 cclen=75 t=423s
[00:33:28] it=374377 colorings=274600 lazy-girth=134017 last: m=75 classes=10 cclen=61 t=424s
[00:33:28] it=374597 colorings=274800 lazy-girth=134041 last: m=70 classes=9 cclen=61 t=424s
[00:33:29] it=374822 colorings=275000 lazy-girth=134068 last: m=70 classes=9 cclen=68 t=424s
[00:33:29] it=375053 colorings=275200 lazy-girth=134100 last: m=75 classes=9 cclen=73 t=424s
[00:33:29] it=375270 colorings=275400 lazy-girth=134118 last: m=70 classes=9 cclen=72 t=425s
[00:33:30] it=375489 colorings=275600 lazy-girth=134138 last: m=70 classes=9 cclen=74 t=425s
[00:33:30] it=375716 colorings=275800 lazy-girth=134170 last: m=70 classes=9 cclen=76 t=425s
[00:33:30] it=375968 colorings=276000 lazy-girth=134235 last: m=75 classes=9 cclen=62 t=426s
[00:33:30] it=376201 colorings=276200 lazy-girth=134273 last: m=70 classes=9 cclen=69 t=426s
[00:33:31] it=376435 colorings=276400 lazy-girth=134310 last: m=75 classes=10 cclen=76 t=426s
[00:33:31] it=376677 colorings=276600 lazy-girth=134371 last: m=70 classes=8 cclen=73 t=426s
[00:33:31] it=376897 colorings=276800 lazy-girth=134395 last: m=70 classes=9 cclen=77 t=427s
[00:33:31] it=377115 colorings=277000 lazy-girth=134421 last: m=80 classes=12 cclen=72 t=427s
[00:33:32] it=377341 colorings=277200 lazy-girth=134459 last: m=75 classes=10 cclen=76 t=427s
[00:33:32] it=377565 colorings=277400 lazy-girth=134485 last: m=75 classes=10 cclen=65 t=427s
[00:33:32] it=377778 colorings=277600 lazy-girth=134498 last: m=70 classes=9 cclen=70 t=428s
[00:33:32] it=377992 colorings=277800 lazy-girth=134513 last: m=70 classes=9 cclen=77 t=428s
[00:33:33] it=378200 colorings=278000 lazy-girth=134524 last: m=80 classes=10 cclen=75 t=428s
[00:33:33] it=378434 colorings=278200 lazy-girth=134564 last: m=80 classes=10 cclen=76 t=428s
[00:33:33] it=378673 colorings=278400 lazy-girth=134604 last: m=75 classes=10 cclen=64 t=429s
[00:33:33] it=378896 colorings=278600 lazy-girth=134632 last: m=65 classes=8 cclen=74 t=429s
[00:33:34] it=379116 colorings=278800 lazy-girth=134653 last: m=70 classes=9 cclen=76 t=429s
[00:33:34] it=379352 colorings=279000 lazy-girth=134699 last: m=70 classes=9 cclen=76 t=429s
[00:33:34] it=379572 colorings=279200 lazy-girth=134724 last: m=70 classes=8 cclen=76 t=430s
[00:33:34] it=379797 colorings=279400 lazy-girth=134752 last: m=80 classes=10 cclen=76 t=430s
[00:33:35] it=380017 colorings=279600 lazy-girth=134774 last: m=70 classes=9 cclen=74 t=430s
[00:33:35] it=380241 colorings=279800 lazy-girth=134802 last: m=70 classes=9 cclen=73 t=430s
[00:33:35] it=380459 colorings=280000 lazy-girth=134822 last: m=70 classes=8 cclen=76 t=431s
[00:33:35] it=380665 colorings=280200 lazy-girth=134829 last: m=65 classes=9 cclen=79 t=431s
[00:33:36] it=380892 colorings=280400 lazy-girth=134861 last: m=80 classes=10 cclen=77 t=431s
[00:33:36] it=381133 colorings=280600 lazy-girth=134905 last: m=70 classes=9 cclen=74 t=431s
[00:33:36] it=381356 colorings=280800 lazy-girth=134933 last: m=75 classes=9 cclen=74 t=432s
[00:33:36] it=381572 colorings=281000 lazy-girth=134950 last: m=65 classes=8 cclen=78 t=432s
[00:33:37] it=381795 colorings=281200 lazy-girth=134975 last: m=70 classes=9 cclen=76 t=432s
[00:33:37] it=382008 colorings=281400 lazy-girth=134990 last: m=65 classes=9 cclen=74 t=432s
[00:33:37] it=382219 colorings=281600 lazy-girth=135001 last: m=75 classes=9 cclen=76 t=433s
[00:33:37] it=382432 colorings=281800 lazy-girth=135016 last: m=70 classes=9 cclen=77 t=433s
[00:33:38] it=382660 colorings=282000 lazy-girth=135047 last: m=70 classes=9 cclen=65 t=433s
[00:33:38] it=382889 colorings=282200 lazy-girth=135079 last: m=70 classes=8 cclen=77 t=433s
[00:33:38] it=383091 colorings=282400 lazy-girth=135081 last: m=65 classes=9 cclen=67 t=434s
[00:33:38] it=383302 colorings=282600 lazy-girth=135093 last: m=70 classes=9 cclen=76 t=434s
[00:33:39] it=383512 colorings=282800 lazy-girth=135104 last: m=75 classes=10 cclen=70 t=434s
[00:33:39] it=383737 colorings=283000 lazy-girth=135132 last: m=70 classes=9 cclen=70 t=435s
[00:33:39] it=383962 colorings=283200 lazy-girth=135157 last: m=70 classes=8 cclen=76 t=435s
[00:33:40] it=384177 colorings=283400 lazy-girth=135175 last: m=70 classes=8 cclen=72 t=435s
[00:33:40] it=384386 colorings=283600 lazy-girth=135184 last: m=75 classes=10 cclen=73 t=435s
[00:33:40] it=384606 colorings=283800 lazy-girth=135209 last: m=70 classes=9 cclen=72 t=436s
[00:33:40] it=384818 colorings=284000 lazy-girth=135222 last: m=70 classes=9 cclen=76 t=436s
[00:33:41] it=385050 colorings=284200 lazy-girth=135255 last: m=70 classes=9 cclen=77 t=436s
[00:33:41] it=385270 colorings=284400 lazy-girth=135275 last: m=65 classes=8 cclen=74 t=437s
[00:33:41] it=385478 colorings=284600 lazy-girth=135283 last: m=70 classes=9 cclen=78 t=437s
[00:33:42] it=385695 colorings=284800 lazy-girth=135305 last: m=75 classes=9 cclen=78 t=437s
[00:33:42] it=385914 colorings=285000 lazy-girth=135327 last: m=70 classes=9 cclen=74 t=437s
[00:33:42] it=386128 colorings=285200 lazy-girth=135343 last: m=70 classes=10 cclen=68 t=438s
[00:33:43] it=386345 colorings=285400 lazy-girth=135361 last: m=75 classes=9 cclen=78 t=438s
[00:33:43] it=386554 colorings=285600 lazy-girth=135370 last: m=70 classes=9 cclen=76 t=438s
[00:33:43] it=386764 colorings=285800 lazy-girth=135380 last: m=75 classes=9 cclen=75 t=438s
[00:33:43] it=386977 colorings=286000 lazy-girth=135394 last: m=70 classes=9 cclen=74 t=439s
[00:33:44] it=387190 colorings=286200 lazy-girth=135408 last: m=70 classes=9 cclen=76 t=439s
[00:33:44] it=387399 colorings=286400 lazy-girth=135417 last: m=70 classes=9 cclen=70 t=439s
[00:33:44] it=387606 colorings=286600 lazy-girth=135425 last: m=75 classes=9 cclen=73 t=440s
[00:33:44] it=387818 colorings=286800 lazy-girth=135437 last: m=65 classes=9 cclen=77 t=440s
[00:33:45] it=388023 colorings=287000 lazy-girth=135442 last: m=65 classes=9 cclen=70 t=440s
[00:33:45] it=388278 colorings=287200 lazy-girth=135505 last: m=70 classes=8 cclen=78 t=441s
[00:33:46] it=388545 colorings=287400 lazy-girth=135582 last: m=70 classes=8 cclen=77 t=441s
[00:33:46] it=388772 colorings=287600 lazy-girth=135613 last: m=75 classes=9 cclen=77 t=442s
[00:33:46] it=388990 colorings=287800 lazy-girth=135639 last: m=65 classes=8 cclen=79 t=442s
[00:33:47] it=389204 colorings=288000 lazy-girth=135658 last: m=75 classes=9 cclen=77 t=442s
[00:33:47] it=389416 colorings=288200 lazy-girth=135674 last: m=70 classes=8 cclen=74 t=443s
[00:33:47] it=389681 colorings=288400 lazy-girth=135748 last: m=80 classes=10 cclen=75 t=443s
[00:33:48] it=389925 colorings=288600 lazy-girth=135800 last: m=70 classes=9 cclen=64 t=443s
[00:33:48] it=390201 colorings=288800 lazy-girth=135893 last: m=70 classes=8 cclen=71 t=444s
[00:33:49] it=390458 colorings=289000 lazy-girth=135958 last: m=65 classes=7 cclen=64 t=444s
[00:33:49] it=390692 colorings=289200 lazy-girth=136004 last: m=75 classes=9 cclen=65 t=444s
[00:33:49] it=390928 colorings=289400 lazy-girth=136048 last: m=70 classes=9 cclen=72 t=445s
[00:33:50] it=391158 colorings=289600 lazy-girth=136084 last: m=70 classes=9 cclen=75 t=445s
[00:33:50] it=391389 colorings=289800 lazy-girth=136118 last: m=80 classes=10 cclen=70 t=445s
[00:33:50] it=391636 colorings=290000 lazy-girth=136181 last: m=80 classes=10 cclen=71 t=446s
[00:33:51] it=391859 colorings=290200 lazy-girth=136205 last: m=75 classes=9 cclen=75 t=446s
[00:33:51] it=392081 colorings=290400 lazy-girth=136227 last: m=70 classes=9 cclen=77 t=446s
[00:33:51] it=392297 colorings=290600 lazy-girth=136243 last: m=75 classes=10 cclen=74 t=447s
[00:33:52] it=392526 colorings=290800 lazy-girth=136273 last: m=70 classes=9 cclen=75 t=447s
[00:33:52] it=392735 colorings=291000 lazy-girth=136282 last: m=70 classes=9 cclen=72 t=447s
[00:33:52] it=392952 colorings=291200 lazy-girth=136304 last: m=75 classes=8 cclen=76 t=448s
[00:33:53] it=393182 colorings=291400 lazy-girth=136344 last: m=70 classes=9 cclen=75 t=448s
[00:33:53] it=393401 colorings=291600 lazy-girth=136364 last: m=75 classes=9 cclen=76 t=448s
[00:33:53] it=393606 colorings=291800 lazy-girth=136369 last: m=75 classes=9 cclen=77 t=449s
[00:33:54] it=393814 colorings=292000 lazy-girth=136379 last: m=70 classes=10 cclen=77 t=449s
[00:33:54] it=394022 colorings=292200 lazy-girth=136389 last: m=75 classes=10 cclen=70 t=449s
[00:33:54] it=394252 colorings=292400 lazy-girth=136430 last: m=70 classes=8 cclen=75 t=450s
[00:33:55] it=394457 colorings=292600 lazy-girth=136435 last: m=70 classes=9 cclen=74 t=450s
[00:33:55] it=394687 colorings=292800 lazy-girth=136470 last: m=70 classes=8 cclen=75 t=450s
[00:33:55] it=394916 colorings=293000 lazy-girth=136504 last: m=70 classes=9 cclen=70 t=451s
[00:33:56] it=395150 colorings=293200 lazy-girth=136548 last: m=70 classes=9 cclen=78 t=451s
[00:33:56] it=395367 colorings=293400 lazy-girth=136573 last: m=70 classes=9 cclen=74 t=451s
[00:33:56] it=395592 colorings=293600 lazy-girth=136607 last: m=70 classes=9 cclen=65 t=452s
[00:33:57] it=395840 colorings=293800 lazy-girth=136674 last: m=65 classes=7 cclen=75 t=452s
[00:33:57] it=396072 colorings=294000 lazy-girth=136717 last: m=70 classes=9 cclen=76 t=453s
[00:33:58] it=396316 colorings=294200 lazy-girth=136773 last: m=80 classes=10 cclen=72 t=453s
[00:33:58] it=396551 colorings=294400 lazy-girth=136817 last: m=75 classes=9 cclen=73 t=453s
[00:33:58] it=396810 colorings=294600 lazy-girth=136892 last: m=75 classes=10 cclen=68 t=454s
[00:33:59] it=397049 colorings=294800 lazy-girth=136939 last: m=70 classes=9 cclen=78 t=454s
[00:33:59] it=397283 colorings=295000 lazy-girth=136977 last: m=70 classes=8 cclen=76 t=455s
[00:34:00] it=397506 colorings=295200 lazy-girth=137005 last: m=70 classes=8 cclen=76 t=455s
[00:34:00] it=397752 colorings=295400 lazy-girth=137061 last: m=70 classes=8 cclen=76 t=456s
[00:34:00] it=397970 colorings=295600 lazy-girth=137081 last: m=70 classes=8 cclen=72 t=456s
[00:34:01] it=398192 colorings=295800 lazy-girth=137107 last: m=70 classes=8 cclen=78 t=456s
[00:34:01] it=398428 colorings=296000 lazy-girth=137159 last: m=70 classes=9 cclen=71 t=457s
[00:34:24] it=398668 colorings=296200 lazy-girth=137213 last: m=80 classes=10 cclen=72 t=480s
[00:34:25] it=398878 colorings=296400 lazy-girth=137225 last: m=70 classes=9 cclen=76 t=480s
[00:34:25] it=399107 colorings=296600 lazy-girth=137266 last: m=70 classes=8 cclen=70 t=481s
[00:34:26] it=399318 colorings=296800 lazy-girth=137277 last: m=65 classes=8 cclen=79 t=481s
[00:34:26] it=399560 colorings=297000 lazy-girth=137330 last: m=75 classes=8 cclen=77 t=482s
[00:34:27] it=399786 colorings=297200 lazy-girth=137362 last: m=70 classes=8 cclen=76 t=482s
[00:34:27] it=400017 colorings=297400 lazy-girth=137400 last: m=70 classes=9 cclen=71 t=483s
[00:34:27] it=400233 colorings=297600 lazy-girth=137419 last: m=75 classes=9 cclen=75 t=483s
[00:34:28] it=400455 colorings=297800 lazy-girth=137448 last: m=65 classes=8 cclen=75 t=483s
[00:34:28] it=400699 colorings=298000 lazy-girth=137495 last: m=75 classes=9 cclen=72 t=484s
[00:34:29] it=400925 colorings=298200 lazy-girth=137523 last: m=70 classes=9 cclen=76 t=484s
[00:34:29] it=401142 colorings=298400 lazy-girth=137544 last: m=75 classes=9 cclen=73 t=484s
[00:34:29] it=401360 colorings=298600 lazy-girth=137564 last: m=75 classes=10 cclen=76 t=485s
[00:34:30] it=401581 colorings=298800 lazy-girth=137593 last: m=70 classes=9 cclen=72 t=485s
[00:34:30] it=401805 colorings=299000 lazy-girth=137623 last: m=75 classes=9 cclen=77 t=485s
[00:34:30] it=402019 colorings=299200 lazy-girth=137639 last: m=75 classes=10 cclen=71 t=486s
[00:34:31] it=402241 colorings=299400 lazy-girth=137664 last: m=75 classes=10 cclen=67 t=486s
[00:34:31] it=402471 colorings=299600 lazy-girth=137698 last: m=70 classes=9 cclen=74 t=486s
[00:34:31] it=402696 colorings=299800 lazy-girth=137729 last: m=70 classes=9 cclen=72 t=487s
[00:34:31] it=402910 colorings=300000 lazy-girth=137745 last: m=75 classes=8 cclen=62 t=487s
[00:34:32] it=403145 colorings=300200 lazy-girth=137785 last: m=70 classes=8 cclen=79 t=487s
[00:34:32] it=403353 colorings=300400 lazy-girth=137794 last: m=70 classes=9 cclen=71 t=488s
[00:34:32] it=403555 colorings=300600 lazy-girth=137796 last: m=75 classes=9 cclen=75 t=488s
[00:34:33] it=403766 colorings=300800 lazy-girth=137807 last: m=70 classes=9 cclen=68 t=488s
[00:34:33] it=403975 colorings=301000 lazy-girth=137817 last: m=75 classes=10 cclen=68 t=489s
[00:34:33] it=404182 colorings=301200 lazy-girth=137825 last: m=70 classes=9 cclen=70 t=489s
[00:34:34] it=404435 colorings=301400 lazy-girth=137894 last: m=70 classes=8 cclen=77 t=489s
[00:34:34] it=404679 colorings=301600 lazy-girth=137954 last: m=70 classes=8 cclen=79 t=490s
[00:34:34] it=404897 colorings=301800 lazy-girth=137977 last: m=75 classes=10 cclen=70 t=490s
[00:34:35] it=405112 colorings=302000 lazy-girth=137994 last: m=80 classes=10 cclen=75 t=490s
[00:34:35] it=405326 colorings=302200 lazy-girth=138010 last: m=70 classes=9 cclen=77 t=490s
[00:34:35] it=405561 colorings=302400 lazy-girth=138049 last: m=80 classes=10 cclen=76 t=491s
[00:34:36] it=405806 colorings=302600 lazy-girth=138104 last: m=80 classes=10 cclen=76 t=491s
[00:34:36] it=406031 colorings=302800 lazy-girth=138132 last: m=70 classes=9 cclen=76 t=492s
[00:34:36] it=406281 colorings=303000 lazy-girth=138188 last: m=80 classes=10 cclen=63 t=492s
[00:34:37] it=406497 colorings=303200 lazy-girth=138204 last: m=80 classes=10 cclen=68 t=492s
[00:34:37] it=406708 colorings=303400 lazy-girth=138215 last: m=75 classes=8 cclen=72 t=493s
[00:34:38] it=406942 colorings=303600 lazy-girth=138255 last: m=65 classes=8 cclen=78 t=493s
[00:34:38] it=407192 colorings=303800 lazy-girth=138311 last: m=80 classes=10 cclen=77 t=493s
[00:34:38] it=407417 colorings=304000 lazy-girth=138338 last: m=70 classes=9 cclen=74 t=494s
[00:34:39] it=407641 colorings=304200 lazy-girth=138362 last: m=70 classes=9 cclen=72 t=494s
[00:34:39] it=407878 colorings=304400 lazy-girth=138402 last: m=70 classes=9 cclen=74 t=495s
[00:34:39] it=408092 colorings=304600 lazy-girth=138417 last: m=70 classes=9 cclen=71 t=495s
[00:34:40] it=408331 colorings=304800 lazy-girth=138459 last: m=70 classes=9 cclen=78 t=495s
[00:34:40] it=408550 colorings=305000 lazy-girth=138480 last: m=80 classes=10 cclen=73 t=496s
[00:34:41] it=408763 colorings=305200 lazy-girth=138493 last: m=75 classes=8 cclen=75 t=496s
[00:34:41] it=408999 colorings=305400 lazy-girth=138531 last: m=65 classes=7 cclen=77 t=497s
[00:34:42] it=409247 colorings=305600 lazy-girth=138591 last: m=75 classes=10 cclen=75 t=497s
[00:34:42] it=409474 colorings=305800 lazy-girth=138628 last: m=75 classes=10 cclen=70 t=498s
[00:34:43] it=409697 colorings=306000 lazy-girth=138655 last: m=70 classes=9 cclen=71 t=498s
[00:34:43] it=409959 colorings=306200 lazy-girth=138730 last: m=80 classes=10 cclen=68 t=499s
[00:34:44] it=410192 colorings=306400 lazy-girth=138769 last: m=70 classes=9 cclen=76 t=499s
[00:34:44] it=410418 colorings=306600 lazy-girth=138797 last: m=70 classes=9 cclen=68 t=499s
[00:34:44] it=410635 colorings=306800 lazy-girth=138816 last: m=75 classes=9 cclen=75 t=500s
[00:34:45] it=410878 colorings=307000 lazy-girth=138863 last: m=75 classes=8 cclen=66 t=500s
[00:34:45] it=411097 colorings=307200 lazy-girth=138885 last: m=70 classes=8 cclen=74 t=500s
[00:34:45] it=411321 colorings=307400 lazy-girth=138912 last: m=70 classes=8 cclen=77 t=501s
[00:34:46] it=411542 colorings=307600 lazy-girth=138939 last: m=70 classes=9 cclen=72 t=501s
[00:34:46] it=411766 colorings=307800 lazy-girth=138967 last: m=70 classes=9 cclen=77 t=501s
[00:34:46] it=411990 colorings=308000 lazy-girth=138992 last: m=70 classes=8 cclen=71 t=502s
[00:34:47] it=412200 colorings=308200 lazy-girth=139004 last: m=70 classes=9 cclen=72 t=502s
[00:34:47] it=412421 colorings=308400 lazy-girth=139028 last: m=75 classes=10 cclen=74 t=503s
[00:34:47] it=412632 colorings=308600 lazy-girth=139041 last: m=70 classes=9 cclen=74 t=503s
[00:34:48] it=412867 colorings=308800 lazy-girth=139078 last: m=70 classes=8 cclen=79 t=503s
[00:34:48] it=413076 colorings=309000 lazy-girth=139087 last: m=70 classes=9 cclen=73 t=504s
[00:34:49] it=413301 colorings=309200 lazy-girth=139116 last: m=70 classes=9 cclen=61 t=504s
[00:34:49] it=413516 colorings=309400 lazy-girth=139133 last: m=65 classes=9 cclen=73 t=504s
[00:34:49] it=413724 colorings=309600 lazy-girth=139141 last: m=75 classes=9 cclen=70 t=505s
[00:34:50] it=413950 colorings=309800 lazy-girth=139169 last: m=80 classes=10 cclen=72 t=505s
[00:34:50] it=414172 colorings=310000 lazy-girth=139193 last: m=70 classes=8 cclen=74 t=506s
[00:34:50] it=414397 colorings=310200 lazy-girth=139222 last: m=80 classes=10 cclen=76 t=506s
[00:34:51] it=414633 colorings=310400 lazy-girth=139262 last: m=70 classes=9 cclen=70 t=506s
[00:34:51] it=414860 colorings=310600 lazy-girth=139294 last: m=70 classes=9 cclen=77 t=507s
[00:34:52] it=415077 colorings=310800 lazy-girth=139312 last: m=70 classes=9 cclen=62 t=507s
[00:34:52] it=415295 colorings=311000 lazy-girth=139332 last: m=75 classes=10 cclen=76 t=508s
[00:34:53] it=415515 colorings=311200 lazy-girth=139352 last: m=80 classes=10 cclen=58 t=508s
[00:34:53] it=415737 colorings=311400 lazy-girth=139376 last: m=75 classes=10 cclen=74 t=508s
[00:34:53] it=415949 colorings=311600 lazy-girth=139389 last: m=80 classes=10 cclen=75 t=509s
[00:34:54] it=416167 colorings=311800 lazy-girth=139408 last: m=75 classes=10 cclen=64 t=509s
[00:34:54] it=416388 colorings=312000 lazy-girth=139429 last: m=75 classes=9 cclen=67 t=510s
[00:34:55] it=416608 colorings=312200 lazy-girth=139453 last: m=75 classes=10 cclen=76 t=510s
[00:34:55] it=416814 colorings=312400 lazy-girth=139461 last: m=70 classes=9 cclen=77 t=510s
[00:34:55] it=417038 colorings=312600 lazy-girth=139486 last: m=65 classes=8 cclen=75 t=511s
[00:34:56] it=417248 colorings=312800 lazy-girth=139498 last: m=75 classes=10 cclen=74 t=511s
[00:34:56] it=417457 colorings=313000 lazy-girth=139507 last: m=80 classes=10 cclen=75 t=512s
[00:34:57] it=417668 colorings=313200 lazy-girth=139518 last: m=65 classes=9 cclen=75 t=512s
[00:34:57] it=417882 colorings=313400 lazy-girth=139534 last: m=65 classes=9 cclen=75 t=512s
[00:34:57] it=418091 colorings=313600 lazy-girth=139544 last: m=75 classes=10 cclen=73 t=513s
[00:34:58] it=418301 colorings=313800 lazy-girth=139554 last: m=70 classes=9 cclen=74 t=513s
[00:34:58] it=418523 colorings=314000 lazy-girth=139578 last: m=75 classes=10 cclen=69 t=514s
[00:34:59] it=418754 colorings=314200 lazy-girth=139612 last: m=70 classes=9 cclen=74 t=515s
[00:35:00] it=418982 colorings=314400 lazy-girth=139641 last: m=75 classes=8 cclen=76 t=515s
[00:35:00] it=419203 colorings=314600 lazy-girth=139664 last: m=75 classes=8 cclen=66 t=516s
[00:35:00] it=419420 colorings=314800 lazy-girth=139682 last: m=70 classes=9 cclen=71 t=516s
[00:35:01] it=419628 colorings=315000 lazy-girth=139691 last: m=80 classes=10 cclen=76 t=516s
[00:35:01] it=419835 colorings=315200 lazy-girth=139698 last: m=70 classes=8 cclen=74 t=517s
[00:35:02] it=420046 colorings=315400 lazy-girth=139711 last: m=70 classes=9 cclen=76 t=517s
[00:35:03] it=420270 colorings=315600 lazy-girth=139735 last: m=65 classes=8 cclen=76 t=518s
[00:35:03] it=420488 colorings=315800 lazy-girth=139756 last: m=75 classes=9 cclen=78 t=519s
[00:35:04] it=420730 colorings=316000 lazy-girth=139802 last: m=70 classes=9 cclen=74 t=519s
[00:35:04] it=420945 colorings=316200 lazy-girth=139818 last: m=70 classes=9 cclen=72 t=519s
[00:35:04] it=421187 colorings=316400 lazy-girth=139869 last: m=80 classes=10 cclen=68 t=520s
[00:35:05] it=421434 colorings=316600 lazy-girth=139919 last: m=80 classes=10 cclen=72 t=521s
[00:35:06] it=421657 colorings=316800 lazy-girth=139943 last: m=70 classes=9 cclen=70 t=521s
[00:35:06] it=421863 colorings=317000 lazy-girth=139949 last: m=75 classes=10 cclen=74 t=521s
[00:35:06] it=422068 colorings=317200 lazy-girth=139954 last: m=70 classes=9 cclen=72 t=522s
[00:35:07] it=422278 colorings=317400 lazy-girth=139965 last: m=70 classes=9 cclen=75 t=523s
[00:35:07] it=422500 colorings=317600 lazy-girth=139992 last: m=70 classes=8 cclen=76 t=523s
[00:35:08] it=422714 colorings=317800 lazy-girth=140013 last: m=75 classes=9 cclen=76 t=524s
[00:35:08] it=422924 colorings=318000 lazy-girth=140024 last: m=70 classes=9 cclen=76 t=524s
[00:35:09] it=423127 colorings=318200 lazy-girth=140027 last: m=80 classes=10 cclen=75 t=524s
[00:35:10] it=423336 colorings=318400 lazy-girth=140037 last: m=75 classes=9 cclen=76 t=525s
[00:35:11] it=423546 colorings=318600 lazy-girth=140051 last: m=70 classes=8 cclen=77 t=526s
[00:35:11] it=423752 colorings=318800 lazy-girth=140057 last: m=75 classes=9 cclen=73 t=527s
[00:35:11] it=423968 colorings=319000 lazy-girth=140076 last: m=70 classes=8 cclen=76 t=527s
[00:35:12] it=424192 colorings=319200 lazy-girth=140102 last: m=70 classes=8 cclen=76 t=528s
[00:35:13] it=424414 colorings=319400 lazy-girth=140126 last: m=75 classes=8 cclen=76 t=528s
[00:35:13] it=424625 colorings=319600 lazy-girth=140137 last: m=70 classes=9 cclen=79 t=528s
[00:35:13] it=424834 colorings=319800 lazy-girth=140147 last: m=70 classes=9 cclen=69 t=529s
[00:35:14] it=425037 colorings=320000 lazy-girth=140150 last: m=75 classes=10 cclen=71 t=529s
[00:35:14] it=425251 colorings=320200 lazy-girth=140167 last: m=80 classes=10 cclen=67 t=530s
[00:35:15] it=425479 colorings=320400 lazy-girth=140195 last: m=70 classes=8 cclen=75 t=530s
[00:35:15] it=425688 colorings=320600 lazy-girth=140204 last: m=70 classes=8 cclen=54 t=531s
[00:35:16] it=425896 colorings=320800 lazy-girth=140212 last: m=65 classes=8 cclen=73 t=531s
[00:35:17] it=426111 colorings=321000 lazy-girth=140227 last: m=70 classes=8 cclen=76 t=532s
[00:35:17] it=426326 colorings=321200 lazy-girth=140242 last: m=70 classes=9 cclen=72 t=533s
[00:35:18] it=426562 colorings=321400 lazy-girth=140283 last: m=75 classes=9 cclen=77 t=533s
[00:35:18] it=426795 colorings=321600 lazy-girth=140316 last: m=80 classes=10 cclen=72 t=534s
[00:35:19] it=427009 colorings=321800 lazy-girth=140332 last: m=70 classes=9 cclen=74 t=534s
[00:35:19] it=427228 colorings=322000 lazy-girth=140356 last: m=75 classes=9 cclen=79 t=535s
[00:35:19] it=427447 colorings=322200 lazy-girth=140380 last: m=70 classes=9 cclen=71 t=535s
[00:35:20] it=427665 colorings=322400 lazy-girth=140405 last: m=70 classes=8 cclen=78 t=535s
[00:35:20] it=427872 colorings=322600 lazy-girth=140412 last: m=70 classes=8 cclen=76 t=536s
[00:35:21] it=428080 colorings=322800 lazy-girth=140422 last: m=70 classes=8 cclen=77 t=537s
[00:35:22] it=428290 colorings=323000 lazy-girth=140435 last: m=80 classes=10 cclen=60 t=537s
[00:35:22] it=428498 colorings=323200 lazy-girth=140443 last: m=70 classes=9 cclen=76 t=537s
[00:35:22] it=428703 colorings=323400 lazy-girth=140448 last: m=75 classes=10 cclen=72 t=538s
[00:35:23] it=428919 colorings=323600 lazy-girth=140467 last: m=70 classes=9 cclen=74 t=538s
[00:35:23] it=429140 colorings=323800 lazy-girth=140490 last: m=70 classes=9 cclen=72 t=539s
[00:35:24] it=429358 colorings=324000 lazy-girth=140510 last: m=75 classes=10 cclen=65 t=540s
[00:35:25] it=429567 colorings=324200 lazy-girth=140519 last: m=70 classes=9 cclen=66 t=540s
[00:35:25] it=429776 colorings=324400 lazy-girth=140528 last: m=80 classes=10 cclen=66 t=541s
[00:35:26] it=429997 colorings=324600 lazy-girth=140550 last: m=70 classes=8 cclen=73 t=541s
[00:35:27] it=430245 colorings=324800 lazy-girth=140598 last: m=70 classes=9 cclen=75 t=542s
[00:35:27] it=430466 colorings=325000 lazy-girth=140621 last: m=70 classes=9 cclen=76 t=543s
[00:35:28] it=430685 colorings=325200 lazy-girth=140642 last: m=70 classes=9 cclen=70 t=543s
[00:35:29] it=430896 colorings=325400 lazy-girth=140655 last: m=70 classes=9 cclen=78 t=544s
[00:35:30] it=431124 colorings=325600 lazy-girth=140685 last: m=70 classes=9 cclen=76 t=545s
[00:35:30] it=431344 colorings=325800 lazy-girth=140711 last: m=70 classes=9 cclen=72 t=546s
[00:35:31] it=431559 colorings=326000 lazy-girth=140729 last: m=70 classes=9 cclen=73 t=547s
[00:35:32] it=431765 colorings=326200 lazy-girth=140736 last: m=75 classes=9 cclen=67 t=547s
[00:35:32] it=431978 colorings=326400 lazy-girth=140749 last: m=70 classes=9 cclen=79 t=548s
[00:35:33] it=432208 colorings=326600 lazy-girth=140781 last: m=70 classes=8 cclen=74 t=549s
[00:35:34] it=432427 colorings=326800 lazy-girth=140800 last: m=75 classes=9 cclen=76 t=549s
[00:35:35] it=432652 colorings=327000 lazy-girth=140828 last: m=75 classes=10 cclen=73 t=550s
[00:35:36] it=432902 colorings=327200 lazy-girth=140890 last: m=70 classes=8 cclen=75 t=552s
[00:35:37] it=433124 colorings=327400 lazy-girth=140918 last: m=80 classes=10 cclen=62 t=552s
[00:35:37] it=433338 colorings=327600 lazy-girth=140932 last: m=80 classes=10 cclen=77 t=552s
[00:35:37] it=433560 colorings=327800 lazy-girth=140954 last: m=70 classes=9 cclen=74 t=553s
[00:35:38] it=433796 colorings=328000 lazy-girth=140996 last: m=80 classes=10 cclen=71 t=553s
[00:35:38] it=434042 colorings=328200 lazy-girth=141049 last: m=70 classes=9 cclen=77 t=554s
[00:35:38] it=434261 colorings=328400 lazy-girth=141071 last: m=80 classes=10 cclen=70 t=554s
[00:35:39] it=434474 colorings=328600 lazy-girth=141084 last: m=70 classes=9 cclen=76 t=554s
[00:35:39] it=434679 colorings=328800 lazy-girth=141089 last: m=70 classes=8 cclen=75 t=554s
[00:35:39] it=434908 colorings=329000 lazy-girth=141126 last: m=65 classes=9 cclen=76 t=555s
[00:35:40] it=435171 colorings=329200 lazy-girth=141209 last: m=80 classes=10 cclen=63 t=555s
[00:35:40] it=435415 colorings=329400 lazy-girth=141258 last: m=75 classes=8 cclen=71 t=556s
[00:35:41] it=435635 colorings=329600 lazy-girth=141288 last: m=70 classes=9 cclen=75 t=556s
[00:35:41] it=435890 colorings=329800 lazy-girth=141353 last: m=70 classes=8 cclen=79 t=557s
[00:35:42] it=436119 colorings=330000 lazy-girth=141384 last: m=80 classes=10 cclen=66 t=557s
[00:35:42] it=436336 colorings=330200 lazy-girth=141402 last: m=70 classes=9 cclen=67 t=557s
[00:35:42] it=436564 colorings=330400 lazy-girth=141431 last: m=70 classes=9 cclen=74 t=558s
[00:35:43] it=436791 colorings=330600 lazy-girth=141463 last: m=70 classes=9 cclen=75 t=558s
[00:35:43] it=437044 colorings=330800 lazy-girth=141529 last: m=70 classes=8 cclen=74 t=559s
[00:35:44] it=437370 colorings=331000 lazy-girth=141694 last: m=65 classes=7 cclen=79 t=559s
[00:35:44] it=437635 colorings=331200 lazy-girth=141767 last: m=70 classes=8 cclen=72 t=560s
[00:35:45] it=437885 colorings=331400 lazy-girth=141825 last: m=70 classes=8 cclen=75 t=560s
[00:35:45] it=438130 colorings=331600 lazy-girth=141877 last: m=70 classes=9 cclen=78 t=560s
[00:35:45] it=438375 colorings=331800 lazy-girth=141922 last: m=70 classes=9 cclen=77 t=561s
[00:35:46] it=438622 colorings=332000 lazy-girth=141972 last: m=75 classes=9 cclen=74 t=561s
[00:35:46] it=438856 colorings=332200 lazy-girth=142010 last: m=80 classes=10 cclen=76 t=562s
[00:35:47] it=439106 colorings=332400 lazy-girth=142071 last: m=65 classes=8 cclen=75 t=562s
[00:35:47] it=439328 colorings=332600 lazy-girth=142096 last: m=80 classes=10 cclen=76 t=562s
[00:35:47] it=439553 colorings=332800 lazy-girth=142124 last: m=70 classes=8 cclen=77 t=563s
[00:35:48] it=439782 colorings=333000 lazy-girth=142155 last: m=70 classes=8 cclen=59 t=563s
[00:35:48] it=440014 colorings=333200 lazy-girth=142191 last: m=75 classes=10 cclen=78 t=563s
[00:35:48] it=440239 colorings=333400 lazy-girth=142216 last: m=70 classes=9 cclen=70 t=564s
[00:35:49] it=440464 colorings=333600 lazy-girth=142242 last: m=75 classes=9 cclen=66 t=564s
[00:35:49] it=440689 colorings=333800 lazy-girth=142276 last: m=80 classes=10 cclen=73 t=565s
[00:35:50] it=440918 colorings=334000 lazy-girth=142309 last: m=70 classes=8 cclen=74 t=565s
[00:35:50] it=441178 colorings=334200 lazy-girth=142373 last: m=70 classes=8 cclen=77 t=565s
[00:35:50] it=441434 colorings=334400 lazy-girth=142439 last: m=80 classes=10 cclen=67 t=566s
[00:35:51] it=441649 colorings=334600 lazy-girth=142454 last: m=70 classes=9 cclen=74 t=566s
[00:35:51] it=441879 colorings=334800 lazy-girth=142489 last: m=70 classes=9 cclen=76 t=567s
[00:35:52] it=442117 colorings=335000 lazy-girth=142532 last: m=70 classes=8 cclen=75 t=567s
[00:35:52] it=442328 colorings=335200 lazy-girth=142543 last: m=75 classes=10 cclen=71 t=568s
[00:35:53] it=442547 colorings=335400 lazy-girth=142563 last: m=70 classes=8 cclen=72 t=568s
[00:35:53] it=442801 colorings=335600 lazy-girth=142625 last: m=70 classes=9 cclen=72 t=568s
[00:35:53] it=443002 colorings=335800 lazy-girth=142626 last: m=75 classes=9 cclen=73 t=569s
[00:35:54] it=443208 colorings=336000 lazy-girth=142632 last: m=75 classes=10 cclen=63 t=569s
[00:35:54] it=443415 colorings=336200 lazy-girth=142639 last: m=70 classes=9 cclen=73 t=570s
[00:35:55] it=443620 colorings=336400 lazy-girth=142644 last: m=80 classes=10 cclen=74 t=570s
[00:35:55] it=443821 colorings=336600 lazy-girth=142645 last: m=70 classes=9 cclen=76 t=570s
[00:35:56] it=444072 colorings=336800 lazy-girth=142710 last: m=80 classes=10 cclen=78 t=571s
[00:35:56] it=444284 colorings=337000 lazy-girth=142725 last: m=70 classes=9 cclen=78 t=571s
[00:36:14] it=444489 colorings=337200 lazy-girth=142730 last: m=70 classes=9 cclen=71 t=589s
[00:36:14] it=444706 colorings=337400 lazy-girth=142747 last: m=70 classes=9 cclen=76 t=590s
[00:36:14] it=444911 colorings=337600 lazy-girth=142752 last: m=75 classes=10 cclen=74 t=590s
[00:36:15] it=445122 colorings=337800 lazy-girth=142763 last: m=80 classes=10 cclen=72 t=590s
[00:36:15] it=445341 colorings=338000 lazy-girth=142784 last: m=70 classes=9 cclen=78 t=591s
[00:36:15] it=445558 colorings=338200 lazy-girth=142801 last: m=70 classes=8 cclen=75 t=591s
[00:36:16] it=445766 colorings=338400 lazy-girth=142809 last: m=70 classes=8 cclen=75 t=591s
[00:36:16] it=445978 colorings=338600 lazy-girth=142822 last: m=70 classes=9 cclen=77 t=592s
[00:36:17] it=446185 colorings=338800 lazy-girth=142829 last: m=70 classes=9 cclen=72 t=592s
[00:36:17] it=446399 colorings=339000 lazy-girth=142844 last: m=70 classes=9 cclen=72 t=592s
[00:36:17] it=446621 colorings=339200 lazy-girth=142872 last: m=70 classes=8 cclen=71 t=593s
[00:36:18] it=446833 colorings=339400 lazy-girth=142884 last: m=70 classes=8 cclen=71 t=593s
[00:36:18] it=447052 colorings=339600 lazy-girth=142904 last: m=70 classes=9 cclen=72 t=594s
[00:36:19] it=447275 colorings=339800 lazy-girth=142928 last: m=80 classes=10 cclen=71 t=594s
[00:36:19] it=447490 colorings=340000 lazy-girth=142944 last: m=70 classes=9 cclen=70 t=595s
[00:36:19] it=447702 colorings=340200 lazy-girth=142957 last: m=70 classes=8 cclen=76 t=595s
[00:36:20] it=447923 colorings=340400 lazy-girth=142978 last: m=70 classes=9 cclen=77 t=595s
[00:36:20] it=448143 colorings=340600 lazy-girth=142999 last: m=70 classes=9 cclen=75 t=596s
[00:36:20] it=448356 colorings=340800 lazy-girth=143012 last: m=65 classes=8 cclen=79 t=596s
[00:36:21] it=448562 colorings=341000 lazy-girth=143018 last: m=70 classes=8 cclen=72 t=596s
[00:36:21] it=448782 colorings=341200 lazy-girth=143038 last: m=65 classes=8 cclen=71 t=597s
[00:36:22] it=448992 colorings=341400 lazy-girth=143048 last: m=70 classes=9 cclen=75 t=597s
[00:36:22] it=449205 colorings=341600 lazy-girth=143062 last: m=70 classes=8 cclen=70 t=597s
[00:36:22] it=449425 colorings=341800 lazy-girth=143082 last: m=70 classes=8 cclen=75 t=598s
[00:36:23] it=449652 colorings=342000 lazy-girth=143109 last: m=75 classes=10 cclen=72 t=598s
[00:36:23] it=449881 colorings=342200 lazy-girth=143138 last: m=65 classes=8 cclen=79 t=599s
[00:36:24] it=450099 colorings=342400 lazy-girth=143162 last: m=70 classes=8 cclen=76 t=599s
[00:36:24] it=450315 colorings=342600 lazy-girth=143179 last: m=80 classes=10 cclen=56 t=599s
[00:36:24] it=450525 colorings=342800 lazy-girth=143189 last: m=75 classes=10 cclen=76 t=600s
[00:36:25] it=450736 colorings=343000 lazy-girth=143203 last: m=70 classes=9 cclen=75 t=600s
[00:36:25] it=450963 colorings=343200 lazy-girth=143231 last: m=70 classes=8 cclen=79 t=601s
[00:36:26] it=451184 colorings=343400 lazy-girth=143253 last: m=70 classes=9 cclen=77 t=601s
[00:36:26] it=451411 colorings=343600 lazy-girth=143282 last: m=80 classes=10 cclen=77 t=602s
[00:36:26] it=451631 colorings=343800 lazy-girth=143303 last: m=75 classes=10 cclen=75 t=602s
[00:36:27] it=451845 colorings=344000 lazy-girth=143320 last: m=65 classes=9 cclen=74 t=602s
[00:36:27] it=452064 colorings=344200 lazy-girth=143342 last: m=80 classes=10 cclen=76 t=603s
[00:36:28] it=452277 colorings=344400 lazy-girth=143356 last: m=75 classes=10 cclen=75 t=603s
[00:36:28] it=452495 colorings=344600 lazy-girth=143377 last: m=80 classes=10 cclen=71 t=603s
[00:36:28] it=452708 colorings=344800 lazy-girth=143390 last: m=70 classes=9 cclen=77 t=604s
[00:36:29] it=452913 colorings=345000 lazy-girth=143395 last: m=75 classes=10 cclen=55 t=604s
[00:36:29] it=453120 colorings=345200 lazy-girth=143402 last: m=70 classes=9 cclen=74 t=605s
[00:36:30] it=453338 colorings=345400 lazy-girth=143423 last: m=70 classes=8 cclen=76 t=605s
[00:36:30] it=453552 colorings=345600 lazy-girth=143437 last: m=80 classes=10 cclen=68 t=605s
[00:36:30] it=453764 colorings=345800 lazy-girth=143449 last: m=70 classes=9 cclen=76 t=606s
[00:36:31] it=453997 colorings=346000 lazy-girth=143486 last: m=70 classes=8 cclen=78 t=606s
[00:36:31] it=454220 colorings=346200 lazy-girth=143510 last: m=70 classes=9 cclen=72 t=607s
[00:36:32] it=454430 colorings=346400 lazy-girth=143520 last: m=70 classes=9 cclen=72 t=607s
[00:36:32] it=454635 colorings=346600 lazy-girth=143525 last: m=70 classes=8 cclen=74 t=608s
[00:36:33] it=454849 colorings=346800 lazy-girth=143539 last: m=75 classes=10 cclen=70 t=608s
[00:36:33] it=455064 colorings=347000 lazy-girth=143554 last: m=70 classes=8 cclen=78 t=608s
[00:36:33] it=455277 colorings=347200 lazy-girth=143569 last: m=80 classes=10 cclen=76 t=609s
[00:36:34] it=455485 colorings=347400 lazy-girth=143577 last: m=80 classes=10 cclen=71 t=609s
[00:36:34] it=455700 colorings=347600 lazy-girth=143592 last: m=70 classes=9 cclen=77 t=610s
[00:36:34] it=455908 colorings=347800 lazy-girth=143600 last: m=70 classes=9 cclen=78 t=610s
[00:36:35] it=456116 colorings=348000 lazy-girth=143608 last: m=75 classes=10 cclen=76 t=610s
[00:36:35] it=456333 colorings=348200 lazy-girth=143629 last: m=70 classes=9 cclen=79 t=611s
[00:36:36] it=456543 colorings=348400 lazy-girth=143640 last: m=80 classes=10 cclen=76 t=611s
[00:36:36] it=456758 colorings=348600 lazy-girth=143655 last: m=70 classes=8 cclen=77 t=612s
[00:36:37] it=456970 colorings=348800 lazy-girth=143667 last: m=70 classes=8 cclen=74 t=612s
[00:36:37] it=457189 colorings=349000 lazy-girth=143686 last: m=70 classes=8 cclen=77 t=613s
[00:36:38] it=457405 colorings=349200 lazy-girth=143703 last: m=70 classes=9 cclen=79 t=613s
[00:36:38] it=457612 colorings=349400 lazy-girth=143713 last: m=65 classes=8 cclen=75 t=613s
[00:36:38] it=457817 colorings=349600 lazy-girth=143722 last: m=80 classes=10 cclen=73 t=614s
[00:36:39] it=458024 colorings=349800 lazy-girth=143729 last: m=75 classes=10 cclen=65 t=614s
[00:36:39] it=458240 colorings=350000 lazy-girth=143747 last: m=70 classes=8 cclen=72 t=615s
[00:36:40] it=458464 colorings=350200 lazy-girth=143772 last: m=75 classes=10 cclen=75 t=615s
[00:36:40] it=458671 colorings=350400 lazy-girth=143779 last: m=70 classes=8 cclen=76 t=616s
[00:36:40] it=458879 colorings=350600 lazy-girth=143787 last: m=70 classes=9 cclen=69 t=616s
[00:36:41] it=459093 colorings=350800 lazy-girth=143802 last: m=70 classes=9 cclen=79 t=616s
[00:36:41] it=459303 colorings=351000 lazy-girth=143814 last: m=75 classes=10 cclen=77 t=617s
[00:36:42] it=459526 colorings=351200 lazy-girth=143837 last: m=80 classes=10 cclen=76 t=617s
[00:36:42] it=459742 colorings=351400 lazy-girth=143856 last: m=65 classes=8 cclen=78 t=618s
[00:36:43] it=459952 colorings=351600 lazy-girth=143866 last: m=65 classes=9 cclen=78 t=618s
[00:36:43] it=460161 colorings=351800 lazy-girth=143875 last: m=70 classes=8 cclen=71 t=618s
[00:36:43] it=460372 colorings=352000 lazy-girth=143886 last: m=70 classes=8 cclen=75 t=619s
[00:36:44] it=460588 colorings=352200 lazy-girth=143902 last: m=70 classes=9 cclen=61 t=619s
[00:36:44] it=460803 colorings=352400 lazy-girth=143917 last: m=70 classes=9 cclen=73 t=620s
[00:36:45] it=461010 colorings=352600 lazy-girth=143924 last: m=70 classes=8 cclen=76 t=620s
[00:36:45] it=461217 colorings=352800 lazy-girth=143931 last: m=80 classes=10 cclen=62 t=621s
[00:36:46] it=461433 colorings=353000 lazy-girth=143947 last: m=75 classes=10 cclen=69 t=621s
[00:36:46] it=461642 colorings=353200 lazy-girth=143956 last: m=80 classes=10 cclen=76 t=622s
[00:36:47] it=461857 colorings=353400 lazy-girth=143974 last: m=70 classes=8 cclen=78 t=622s
[00:36:47] it=462069 colorings=353600 lazy-girth=143986 last: m=70 classes=9 cclen=76 t=623s
[00:36:47] it=462277 colorings=353800 lazy-girth=143994 last: m=75 classes=10 cclen=77 t=623s
[00:36:48] it=462486 colorings=354000 lazy-girth=144003 last: m=65 classes=9 cclen=77 t=623s
[00:36:48] it=462688 colorings=354200 lazy-girth=144005 last: m=70 classes=9 cclen=76 t=624s
[00:36:49] it=462895 colorings=354400 lazy-girth=144012 last: m=70 classes=8 cclen=65 t=624s
[00:36:49] it=463104 colorings=354600 lazy-girth=144021 last: m=70 classes=8 cclen=78 t=625s
[00:36:50] it=463319 colorings=354800 lazy-girth=144036 last: m=75 classes=10 cclen=78 t=625s
[00:36:50] it=463527 colorings=355000 lazy-girth=144044 last: m=80 classes=10 cclen=63 t=626s
[00:36:51] it=463742 colorings=355200 lazy-girth=144060 last: m=70 classes=8 cclen=78 t=626s
[00:36:51] it=463961 colorings=355400 lazy-girth=144079 last: m=70 classes=9 cclen=74 t=627s
[00:36:52] it=464174 colorings=355600 lazy-girth=144092 last: m=70 classes=9 cclen=78 t=627s
[00:36:52] it=464389 colorings=355800 lazy-girth=144109 last: m=70 classes=9 cclen=74 t=628s
[00:36:53] it=464599 colorings=356000 lazy-girth=144119 last: m=70 classes=9 cclen=72 t=628s
[00:36:53] it=464806 colorings=356200 lazy-girth=144126 last: m=70 classes=9 cclen=77 t=629s
[00:36:54] it=465019 colorings=356400 lazy-girth=144139 last: m=65 classes=8 cclen=73 t=630s
[00:36:55] it=465226 colorings=356600 lazy-girth=144146 last: m=75 classes=10 cclen=71 t=630s
[00:36:56] it=465428 colorings=356800 lazy-girth=144148 last: m=70 classes=8 cclen=78 t=631s
[00:36:56] it=465639 colorings=357000 lazy-girth=144159 last: m=80 classes=10 cclen=75 t=632s
[00:36:57] it=465849 colorings=357200 lazy-girth=144169 last: m=70 classes=9 cclen=72 t=633s
[00:36:58] it=466065 colorings=357400 lazy-girth=144187 last: m=75 classes=9 cclen=76 t=634s
[00:36:59] it=466314 colorings=357600 lazy-girth=144240 last: m=70 classes=8 cclen=75 t=634s
[00:36:59] it=466575 colorings=357800 lazy-girth=144304 last: m=70 classes=8 cclen=75 t=635s
[00:37:00] it=466790 colorings=358000 lazy-girth=144321 last: m=70 classes=9 cclen=72 t=635s
[00:37:00] it=467007 colorings=358200 lazy-girth=144338 last: m=80 classes=10 cclen=76 t=635s
[00:37:00] it=467223 colorings=358400 lazy-girth=144354 last: m=75 classes=10 cclen=68 t=636s
[00:37:01] it=467451 colorings=358600 lazy-girth=144384 last: m=70 classes=8 cclen=75 t=636s
[00:37:01] it=467671 colorings=358800 lazy-girth=144405 last: m=70 classes=8 cclen=75 t=637s
[00:37:02] it=467893 colorings=359000 lazy-girth=144428 last: m=70 classes=9 cclen=79 t=637s
[00:37:02] it=468126 colorings=359200 lazy-girth=144466 last: m=70 classes=9 cclen=76 t=638s
[00:37:02] it=468340 colorings=359400 lazy-girth=144483 last: m=70 classes=9 cclen=72 t=638s
[00:37:03] it=468558 colorings=359600 lazy-girth=144502 last: m=75 classes=10 cclen=60 t=638s
[00:37:03] it=468769 colorings=359800 lazy-girth=144513 last: m=70 classes=9 cclen=76 t=639s
[00:37:04] it=468982 colorings=360000 lazy-girth=144526 last: m=70 classes=8 cclen=77 t=639s
[00:37:04] it=469197 colorings=360200 lazy-girth=144541 last: m=75 classes=9 cclen=70 t=639s
[00:37:04] it=469441 colorings=360400 lazy-girth=144587 last: m=75 classes=10 cclen=74 t=640s
[00:37:05] it=469677 colorings=360600 lazy-girth=144634 last: m=75 classes=9 cclen=77 t=640s
[00:37:05] it=469917 colorings=360800 lazy-girth=144680 last: m=70 classes=9 cclen=76 t=641s
[00:37:06] it=470159 colorings=361000 lazy-girth=144732 last: m=70 classes=8 cclen=77 t=641s
[00:37:06] it=470382 colorings=361200 lazy-girth=144759 last: m=80 classes=10 cclen=76 t=642s
[00:37:06] it=470624 colorings=361400 lazy-girth=144803 last: m=75 classes=9 cclen=77 t=642s
[00:37:07] it=470857 colorings=361600 lazy-girth=144837 last: m=80 classes=10 cclen=73 t=643s
[00:37:07] it=471062 colorings=361800 lazy-girth=144842 last: m=70 classes=9 cclen=75 t=643s
[00:37:08] it=471278 colorings=362000 lazy-girth=144859 last: m=70 classes=9 cclen=66 t=643s
[00:37:08] it=471487 colorings=362200 lazy-girth=144868 last: m=70 classes=8 cclen=72 t=644s
[00:37:09] it=471701 colorings=362400 lazy-girth=144883 last: m=75 classes=10 cclen=72 t=644s
[00:37:09] it=471918 colorings=362600 lazy-girth=144902 last: m=70 classes=8 cclen=67 t=644s
[00:37:09] it=472161 colorings=362800 lazy-girth=144955 last: m=70 classes=8 cclen=76 t=645s
[00:37:10] it=472385 colorings=363000 lazy-girth=144979 last: m=80 classes=10 cclen=77 t=645s
[00:37:10] it=472597 colorings=363200 lazy-girth=144991 last: m=70 classes=9 cclen=68 t=646s
[00:37:11] it=472832 colorings=363400 lazy-girth=145032 last: m=70 classes=8 cclen=75 t=646s
[00:37:11] it=473054 colorings=363600 lazy-girth=145054 last: m=75 classes=9 cclen=71 t=647s
[00:37:12] it=473284 colorings=363800 lazy-girth=145084 last: m=75 classes=10 cclen=73 t=647s
[00:37:12] it=473529 colorings=364000 lazy-girth=145149 last: m=75 classes=9 cclen=67 t=648s
[00:37:13] it=473775 colorings=364200 lazy-girth=145213 last: m=80 classes=10 cclen=61 t=648s
[00:37:13] it=473992 colorings=364400 lazy-girth=145230 last: m=75 classes=9 cclen=73 t=649s
[00:37:14] it=474216 colorings=364600 lazy-girth=145256 last: m=70 classes=8 cclen=79 t=649s
[00:37:14] it=474478 colorings=364800 lazy-girth=145324 last: m=70 classes=9 cclen=77 t=650s
[00:37:15] it=474705 colorings=365000 lazy-girth=145352 last: m=70 classes=9 cclen=76 t=650s
[00:37:15] it=474930 colorings=365200 lazy-girth=145377 last: m=70 classes=9 cclen=77 t=650s
[00:37:15] it=475148 colorings=365400 lazy-girth=145395 last: m=80 classes=10 cclen=76 t=651s
[00:37:16] it=475365 colorings=365600 lazy-girth=145412 last: m=70 classes=9 cclen=79 t=651s
[00:37:16] it=475611 colorings=365800 lazy-girth=145471 last: m=75 classes=9 cclen=69 t=652s
[00:37:16] it=475842 colorings=366000 lazy-girth=145508 last: m=70 classes=9 cclen=71 t=652s
[00:37:17] it=476073 colorings=366200 lazy-girth=145545 last: m=70 classes=9 cclen=71 t=652s
[00:37:17] it=476309 colorings=366400 lazy-girth=145583 last: m=75 classes=9 cclen=76 t=653s
[00:37:18] it=476539 colorings=366600 lazy-girth=145615 last: m=70 classes=9 cclen=78 t=653s
[00:37:18] it=476751 colorings=366800 lazy-girth=145632 last: m=75 classes=9 cclen=76 t=654s
[00:37:18] it=476983 colorings=367000 lazy-girth=145669 last: m=80 classes=10 cclen=69 t=654s
[00:37:19] it=477200 colorings=367200 lazy-girth=145688 last: m=80 classes=10 cclen=75 t=654s
[00:37:19] it=477439 colorings=367400 lazy-girth=145732 last: m=70 classes=8 cclen=75 t=655s
[00:37:20] it=477666 colorings=367600 lazy-girth=145762 last: m=70 classes=8 cclen=75 t=655s
[00:37:20] it=477900 colorings=367800 lazy-girth=145797 last: m=70 classes=9 cclen=77 t=655s
[00:37:20] it=478123 colorings=368000 lazy-girth=145821 last: m=80 classes=10 cclen=76 t=656s
[00:37:21] it=478336 colorings=368200 lazy-girth=145835 last: m=70 classes=8 cclen=70 t=656s
[00:37:21] it=478566 colorings=368400 lazy-girth=145871 last: m=70 classes=9 cclen=56 t=657s
[00:37:22] it=478816 colorings=368600 lazy-girth=145926 last: m=70 classes=9 cclen=73 t=657s
[00:37:22] it=479039 colorings=368800 lazy-girth=145950 last: m=70 classes=8 cclen=77 t=658s
[00:37:22] it=479258 colorings=369000 lazy-girth=145970 last: m=70 classes=8 cclen=72 t=658s
[00:37:23] it=479474 colorings=369200 lazy-girth=145986 last: m=70 classes=9 cclen=72 t=658s
[00:37:23] it=479717 colorings=369400 lazy-girth=146030 last: m=70 classes=9 cclen=75 t=659s
[00:37:24] it=479967 colorings=369600 lazy-girth=146083 last: m=80 classes=10 cclen=72 t=659s
[00:37:24] it=480177 colorings=369800 lazy-girth=146093 last: m=70 classes=9 cclen=79 t=660s
[00:37:25] it=480393 colorings=370000 lazy-girth=146110 last: m=75 classes=10 cclen=70 t=660s
[00:37:25] it=480632 colorings=370200 lazy-girth=146150 last: m=70 classes=9 cclen=67 t=661s
[00:37:26] it=480840 colorings=370400 lazy-girth=146158 last: m=70 classes=8 cclen=76 t=661s
[00:37:26] it=481053 colorings=370600 lazy-girth=146171 last: m=80 classes=10 cclen=77 t=662s
[00:37:27] it=481277 colorings=370800 lazy-girth=146196 last: m=80 classes=10 cclen=72 t=662s
[00:37:27] it=481501 colorings=371000 lazy-girth=146227 last: m=80 classes=10 cclen=73 t=663s
[00:37:28] it=481733 colorings=371200 lazy-girth=146267 last: m=80 classes=10 cclen=75 t=663s
[00:37:28] it=481956 colorings=371400 lazy-girth=146302 last: m=70 classes=9 cclen=77 t=664s
[00:37:29] it=482176 colorings=371600 lazy-girth=146326 last: m=80 classes=10 cclen=61 t=664s
[00:37:29] it=482389 colorings=371800 lazy-girth=146342 last: m=75 classes=10 cclen=75 t=665s
[00:37:29] it=482621 colorings=372000 lazy-girth=146374 last: m=80 classes=10 cclen=77 t=665s
[00:37:30] it=482832 colorings=372200 lazy-girth=146385 last: m=80 classes=10 cclen=73 t=665s
[00:37:31] it=483052 colorings=372400 lazy-girth=146406 last: m=80 classes=10 cclen=75 t=666s
[00:37:31] it=483269 colorings=372600 lazy-girth=146423 last: m=70 classes=9 cclen=64 t=666s
[00:37:31] it=483513 colorings=372800 lazy-girth=146468 last: m=70 classes=9 cclen=73 t=667s
[00:37:32] it=483726 colorings=373000 lazy-girth=146482 last: m=80 classes=10 cclen=69 t=667s
[00:37:33] it=483950 colorings=373200 lazy-girth=146508 last: m=70 classes=8 cclen=76 t=668s
[00:37:33] it=484179 colorings=373400 lazy-girth=146541 last: m=70 classes=9 cclen=77 t=669s
[00:37:34] it=484403 colorings=373600 lazy-girth=146565 last: m=75 classes=9 cclen=75 t=669s
[00:37:34] it=484614 colorings=373800 lazy-girth=146576 last: m=70 classes=9 cclen=73 t=670s
[00:37:35] it=484850 colorings=374000 lazy-girth=146617 last: m=70 classes=9 cclen=75 t=670s
[00:37:35] it=485073 colorings=374200 lazy-girth=146642 last: m=80 classes=10 cclen=63 t=671s
[00:37:36] it=485296 colorings=374400 lazy-girth=146670 last: m=80 classes=10 cclen=77 t=671s
[00:37:36] it=485514 colorings=374600 lazy-girth=146688 last: m=70 classes=9 cclen=76 t=672s
[00:37:37] it=485744 colorings=374800 lazy-girth=146721 last: m=70 classes=9 cclen=79 t=672s
[00:37:37] it=485962 colorings=375000 lazy-girth=146739 last: m=70 classes=8 cclen=75 t=673s
[00:37:38] it=486178 colorings=375200 lazy-girth=146757 last: m=75 classes=10 cclen=67 t=673s
[00:37:38] it=486392 colorings=375400 lazy-girth=146771 last: m=70 classes=9 cclen=75 t=674s
[00:37:39] it=486608 colorings=375600 lazy-girth=146789 last: m=70 classes=9 cclen=74 t=674s
[00:37:39] it=486864 colorings=375800 lazy-girth=146860 last: m=75 classes=9 cclen=77 t=675s
[00:37:40] it=487121 colorings=376000 lazy-girth=146924 last: m=75 classes=10 cclen=70 t=675s
[00:37:40] it=487356 colorings=376200 lazy-girth=146969 last: m=80 classes=10 cclen=71 t=676s
[00:37:41] it=487569 colorings=376400 lazy-girth=146983 last: m=75 classes=10 cclen=73 t=676s
[00:37:41] it=487840 colorings=376600 lazy-girth=147059 last: m=80 classes=10 cclen=68 t=677s
[00:37:42] it=488112 colorings=376800 lazy-girth=147138 last: m=70 classes=8 cclen=78 t=678s
[00:37:43] it=488345 colorings=377000 lazy-girth=147171 last: m=80 classes=10 cclen=71 t=678s
[00:37:44] it=488568 colorings=377200 lazy-girth=147194 last: m=80 classes=10 cclen=67 t=679s
[00:37:44] it=488782 colorings=377400 lazy-girth=147209 last: m=80 classes=10 cclen=67 t=680s
[00:37:45] it=489010 colorings=377600 lazy-girth=147247 last: m=70 classes=9 cclen=70 t=680s
[00:37:45] it=489229 colorings=377800 lazy-girth=147267 last: m=75 classes=9 cclen=76 t=681s
[00:37:46] it=489449 colorings=378000 lazy-girth=147287 last: m=70 classes=9 cclen=74 t=681s
[00:37:46] it=489659 colorings=378200 lazy-girth=147301 last: m=70 classes=8 cclen=75 t=682s
[00:37:47] it=489897 colorings=378400 lazy-girth=147339 last: m=70 classes=8 cclen=80 t=682s
[00:37:47] it=490110 colorings=378600 lazy-girth=147352 last: m=80 classes=10 cclen=76 t=683s
[00:37:48] it=490376 colorings=378800 lazy-girth=147419 last: m=75 classes=10 cclen=76 t=683s
[00:37:49] it=490623 colorings=379000 lazy-girth=147466 last: m=70 classes=8 cclen=74 t=684s
[00:37:49] it=490872 colorings=379200 lazy-girth=147520 last: m=80 classes=10 cclen=67 t=685s
[00:37:50] it=491088 colorings=379400 lazy-girth=147537 last: m=75 classes=9 cclen=70 t=685s
[00:37:50] it=491299 colorings=379600 lazy-girth=147548 last: m=75 classes=10 cclen=64 t=686s
[00:37:51] it=491505 colorings=379800 lazy-girth=147557 last: m=80 classes=10 cclen=69 t=686s
[00:37:51] it=491709 colorings=380000 lazy-girth=147561 last: m=70 classes=9 cclen=75 t=687s
[00:37:52] it=491937 colorings=380200 lazy-girth=147592 last: m=80 classes=10 cclen=66 t=687s
[00:37:53] it=492164 colorings=380400 lazy-girth=147620 last: m=70 classes=8 cclen=75 t=688s
[00:37:53] it=492373 colorings=380600 lazy-girth=147630 last: m=80 classes=10 cclen=66 t=688s
[00:37:53] it=492615 colorings=380800 lazy-girth=147675 last: m=75 classes=10 cclen=73 t=689s
[00:37:54] it=492856 colorings=381000 lazy-girth=147716 last: m=70 classes=9 cclen=68 t=690s
[00:37:55] it=493071 colorings=381200 lazy-girth=147731 last: m=80 classes=10 cclen=76 t=690s
[00:37:55] it=493279 colorings=381400 lazy-girth=147739 last: m=75 classes=10 cclen=76 t=691s
[00:37:56] it=493509 colorings=381600 lazy-girth=147770 last: m=75 classes=10 cclen=73 t=691s
[00:37:56] it=493767 colorings=381800 lazy-girth=147832 last: m=70 classes=9 cclen=72 t=692s
[00:37:57] it=493989 colorings=382000 lazy-girth=147858 last: m=75 classes=9 cclen=71 t=692s
[00:37:57] it=494206 colorings=382200 lazy-girth=147878 last: m=80 classes=10 cclen=77 t=693s
[00:37:58] it=494419 colorings=382400 lazy-girth=147892 last: m=70 classes=8 cclen=76 t=693s
[00:37:58] it=494621 colorings=382600 lazy-girth=147894 last: m=70 classes=9 cclen=63 t=693s
[00:37:58] it=494831 colorings=382800 lazy-girth=147905 last: m=65 classes=8 cclen=79 t=694s
[00:37:59] it=495047 colorings=383000 lazy-girth=147924 last: m=75 classes=10 cclen=66 t=694s
[00:37:59] it=495261 colorings=383200 lazy-girth=147938 last: m=80 classes=10 cclen=78 t=694s
[00:38:10] it=495479 colorings=383400 lazy-girth=147956 last: m=80 classes=10 cclen=56 t=705s
[00:38:10] it=495693 colorings=383600 lazy-girth=147970 last: m=70 classes=8 cclen=79 t=706s
[00:38:10] it=495898 colorings=383800 lazy-girth=147975 last: m=65 classes=9 cclen=78 t=706s
[00:38:11] it=496131 colorings=384000 lazy-girth=148014 last: m=70 classes=9 cclen=75 t=706s
[00:38:11] it=496358 colorings=384200 lazy-girth=148046 last: m=70 classes=9 cclen=72 t=706s
[00:38:11] it=496571 colorings=384400 lazy-girth=148059 last: m=70 classes=8 cclen=76 t=707s
[00:38:12] it=496781 colorings=384600 lazy-girth=148070 last: m=70 classes=9 cclen=78 t=707s
[00:38:12] it=496990 colorings=384800 lazy-girth=148079 last: m=75 classes=9 cclen=57 t=708s
[00:38:13] it=497199 colorings=385000 lazy-girth=148088 last: m=70 classes=9 cclen=70 t=708s
[00:38:13] it=497408 colorings=385200 lazy-girth=148097 last: m=75 classes=9 cclen=69 t=709s
[00:38:14] it=497612 colorings=385400 lazy-girth=148101 last: m=80 classes=10 cclen=73 t=709s
[00:38:14] it=497820 colorings=385600 lazy-girth=148109 last: m=70 classes=9 cclen=74 t=709s
[00:38:14] it=498032 colorings=385800 lazy-girth=148121 last: m=70 classes=8 cclen=73 t=710s
[00:38:15] it=498260 colorings=386000 lazy-girth=148151 last: m=70 classes=8 cclen=66 t=710s
[00:38:15] it=498486 colorings=386200 lazy-girth=148181 last: m=80 classes=10 cclen=75 t=711s
[00:38:15] it=498697 colorings=386400 lazy-girth=148192 last: m=70 classes=9 cclen=77 t=711s
[00:38:16] it=498929 colorings=386600 lazy-girth=148229 last: m=70 classes=9 cclen=76 t=711s
[00:38:16] it=499159 colorings=386800 lazy-girth=148260 last: m=70 classes=9 cclen=72 t=712s
[00:38:17] it=499399 colorings=387000 lazy-girth=148307 last: m=80 classes=10 cclen=76 t=712s
[00:38:17] it=499620 colorings=387200 lazy-girth=148331 last: m=75 classes=9 cclen=75 t=712s
[00:38:17] it=499873 colorings=387400 lazy-girth=148386 last: m=80 classes=10 cclen=73 t=713s
[00:38:18] it=500081 colorings=387600 lazy-girth=148394 last: m=65 classes=9 cclen=77 t=713s
[00:38:18] it=500300 colorings=387800 lazy-girth=148413 last: m=70 classes=9 cclen=74 t=713s
[00:38:18] it=500504 colorings=388000 lazy-girth=148417 last: m=65 classes=9 cclen=78 t=714s
[00:38:19] it=500705 colorings=388200 lazy-girth=148418 last: m=70 classes=9 cclen=68 t=714s
[00:38:19] it=500918 colorings=388400 lazy-girth=148431 last: m=70 classes=9 cclen=74 t=714s
[00:38:19] it=501128 colorings=388600 lazy-girth=148441 last: m=75 classes=9 cclen=77 t=715s
[00:38:19] it=501332 colorings=388800 lazy-girth=148445 last: m=75 classes=9 cclen=66 t=715s
[00:38:20] it=501546 colorings=389000 lazy-girth=148459 last: m=80 classes=10 cclen=77 t=715s
[00:38:20] it=501757 colorings=389200 lazy-girth=148471 last: m=65 classes=9 cclen=72 t=715s
[00:38:20] it=501959 colorings=389400 lazy-girth=148473 last: m=70 classes=9 cclen=71 t=716s
[00:38:21] it=502161 colorings=389600 lazy-girth=148475 last: m=70 classes=9 cclen=74 t=716s
[00:38:21] it=502365 colorings=389800 lazy-girth=148479 last: m=75 classes=9 cclen=73 t=716s
[00:38:21] it=502590 colorings=390000 lazy-girth=148506 last: m=70 classes=9 cclen=77 t=717s
[00:38:22] it=502792 colorings=390200 lazy-girth=148508 last: m=70 classes=8 cclen=71 t=717s
[00:38:22] it=502998 colorings=390400 lazy-girth=148515 last: m=75 classes=10 cclen=72 t=717s
[00:38:22] it=503230 colorings=390600 lazy-girth=148550 last: m=75 classes=10 cclen=76 t=718s
[00:38:23] it=503446 colorings=390800 lazy-girth=148568 last: m=75 classes=9 cclen=73 t=718s
[00:38:23] it=503668 colorings=391000 lazy-girth=148592 last: m=80 classes=10 cclen=75 t=719s
[00:38:24] it=503889 colorings=391200 lazy-girth=148613 last: m=70 classes=9 cclen=75 t=719s
[00:38:24] it=504097 colorings=391400 lazy-girth=148621 last: m=65 classes=9 cclen=72 t=720s
[00:38:25] it=504314 colorings=391600 lazy-girth=148638 last: m=70 classes=8 cclen=74 t=720s
[00:38:25] it=504529 colorings=391800 lazy-girth=148653 last: m=65 classes=9 cclen=71 t=721s
[00:38:26] it=504741 colorings=392000 lazy-girth=148665 last: m=70 classes=9 cclen=71 t=721s
[00:38:26] it=504964 colorings=392200 lazy-girth=148688 last: m=70 classes=9 cclen=77 t=722s
[00:38:26] it=505173 colorings=392400 lazy-girth=148697 last: m=70 classes=9 cclen=78 t=722s
[00:38:27] it=505380 colorings=392600 lazy-girth=148704 last: m=65 classes=9 cclen=76 t=722s
[00:38:27] it=505585 colorings=392800 lazy-girth=148709 last: m=80 classes=10 cclen=66 t=723s
[00:38:28] it=505809 colorings=393000 lazy-girth=148735 last: m=75 classes=9 cclen=77 t=723s
[00:38:28] it=506019 colorings=393200 lazy-girth=148746 last: m=70 classes=8 cclen=79 t=724s
[00:38:29] it=506229 colorings=393400 lazy-girth=148756 last: m=65 classes=8 cclen=79 t=724s
[00:38:29] it=506437 colorings=393600 lazy-girth=148764 last: m=70 classes=9 cclen=75 t=724s
[00:38:29] it=506652 colorings=393800 lazy-girth=148779 last: m=70 classes=9 cclen=75 t=725s
[00:38:30] it=506870 colorings=394000 lazy-girth=148797 last: m=70 classes=9 cclen=77 t=725s
[00:38:30] it=507075 colorings=394200 lazy-girth=148803 last: m=70 classes=9 cclen=79 t=726s
[00:38:30] it=507286 colorings=394400 lazy-girth=148814 last: m=70 classes=9 cclen=78 t=726s
[00:38:31] it=507507 colorings=394600 lazy-girth=148835 last: m=70 classes=9 cclen=71 t=726s
[00:38:31] it=507717 colorings=394800 lazy-girth=148845 last: m=70 classes=9 cclen=73 t=727s
[00:38:32] it=507923 colorings=395000 lazy-girth=148851 last: m=75 classes=10 cclen=75 t=727s
[00:38:32] it=508132 colorings=395200 lazy-girth=148860 last: m=65 classes=9 cclen=75 t=727s
[00:38:32] it=508336 colorings=395400 lazy-girth=148864 last: m=70 classes=9 cclen=70 t=728s
[00:38:32] it=508546 colorings=395600 lazy-girth=148874 last: m=70 classes=8 cclen=78 t=728s
[00:38:33] it=508751 colorings=395800 lazy-girth=148879 last: m=70 classes=9 cclen=69 t=728s
[00:38:33] it=508975 colorings=396000 lazy-girth=148903 last: m=70 classes=9 cclen=72 t=729s
[00:38:34] it=509177 colorings=396200 lazy-girth=148905 last: m=70 classes=9 cclen=76 t=729s
[00:38:34] it=509380 colorings=396400 lazy-girth=148908 last: m=75 classes=9 cclen=71 t=730s
[00:38:35] it=509592 colorings=396600 lazy-girth=148920 last: m=65 classes=9 cclen=73 t=730s
[00:38:35] it=509814 colorings=396800 lazy-girth=148942 last: m=70 classes=9 cclen=71 t=730s
[00:38:35] it=510041 colorings=397000 lazy-girth=148969 last: m=65 classes=9 cclen=75 t=731s
[00:38:36] it=510250 colorings=397200 lazy-girth=148979 last: m=70 classes=9 cclen=75 t=731s
[00:38:36] it=510465 colorings=397400 lazy-girth=148995 last: m=65 classes=9 cclen=72 t=732s
[00:38:37] it=510691 colorings=397600 lazy-girth=149023 last: m=75 classes=8 cclen=65 t=732s
[00:38:37] it=510909 colorings=397800 lazy-girth=149041 last: m=70 classes=8 cclen=77 t=733s
[00:38:38] it=511119 colorings=398000 lazy-girth=149051 last: m=80 classes=10 cclen=72 t=733s
[00:38:38] it=511327 colorings=398200 lazy-girth=149062 last: m=70 classes=9 cclen=74 t=733s
[00:38:38] it=511533 colorings=398400 lazy-girth=149068 last: m=70 classes=8 cclen=70 t=734s
[00:38:39] it=511744 colorings=398600 lazy-girth=149080 last: m=70 classes=9 cclen=68 t=734s
[00:38:39] it=511949 colorings=398800 lazy-girth=149085 last: m=65 classes=9 cclen=73 t=735s
[00:38:40] it=512152 colorings=399000 lazy-girth=149089 last: m=70 classes=9 cclen=77 t=735s
[00:38:40] it=512367 colorings=399200 lazy-girth=149105 last: m=70 classes=8 cclen=75 t=736s
[00:38:41] it=512596 colorings=399400 lazy-girth=149138 last: m=70 classes=9 cclen=72 t=736s
[00:38:41] it=512821 colorings=399600 lazy-girth=149163 last: m=70 classes=8 cclen=71 t=737s
[00:38:42] it=513039 colorings=399800 lazy-girth=149183 last: m=70 classes=9 cclen=76 t=737s
[00:38:42] it=513248 colorings=400000 lazy-girth=149193 last: m=65 classes=9 cclen=75 t=738s
[00:38:42] it=513452 colorings=400200 lazy-girth=149197 last: m=70 classes=9 cclen=76 t=738s
[00:38:43] it=513657 colorings=400400 lazy-girth=149202 last: m=80 classes=10 cclen=76 t=738s
[00:38:43] it=513870 colorings=400600 lazy-girth=149215 last: m=70 classes=9 cclen=69 t=739s
[00:38:44] it=514072 colorings=400800 lazy-girth=149217 last: m=70 classes=9 cclen=75 t=739s
[00:38:44] it=514298 colorings=401000 lazy-girth=149243 last: m=70 classes=9 cclen=72 t=739s
[00:38:44] it=514504 colorings=401200 lazy-girth=149249 last: m=65 classes=9 cclen=72 t=740s
[00:38:45] it=514714 colorings=401400 lazy-girth=149260 last: m=80 classes=10 cclen=70 t=740s
[00:38:45] it=514927 colorings=401600 lazy-girth=149273 last: m=80 classes=10 cclen=74 t=741s
[00:38:46] it=515134 colorings=401800 lazy-girth=149280 last: m=65 classes=9 cclen=75 t=741s
[00:38:46] it=515339 colorings=402000 lazy-girth=149285 last: m=70 classes=8 cclen=75 t=741s
[00:38:46] it=515542 colorings=402200 lazy-girth=149288 last: m=65 classes=8 cclen=78 t=742s
[00:38:47] it=515749 colorings=402400 lazy-girth=149295 last: m=70 classes=9 cclen=69 t=742s
[00:38:47] it=515953 colorings=402600 lazy-girth=149299 last: m=75 classes=9 cclen=78 t=743s
[00:38:47] it=516175 colorings=402800 lazy-girth=149323 last: m=70 classes=8 cclen=72 t=743s
[00:38:48] it=516388 colorings=403000 lazy-girth=149337 last: m=70 classes=8 cclen=76 t=743s
[00:38:48] it=516605 colorings=403200 lazy-girth=149354 last: m=70 classes=8 cclen=74 t=744s
[00:38:49] it=516831 colorings=403400 lazy-girth=149381 last: m=70 classes=9 cclen=72 t=744s
[00:38:49] it=517057 colorings=403600 lazy-girth=149409 last: m=70 classes=9 cclen=76 t=745s
[00:38:50] it=517310 colorings=403800 lazy-girth=149464 last: m=75 classes=9 cclen=66 t=745s
[00:38:50] it=517536 colorings=404000 lazy-girth=149491 last: m=70 classes=8 cclen=80 t=746s
[00:38:51] it=517749 colorings=404200 lazy-girth=149504 last: m=80 classes=10 cclen=76 t=746s
[00:38:51] it=517962 colorings=404400 lazy-girth=149517 last: m=70 classes=9 cclen=63 t=746s
[00:38:51] it=518195 colorings=404600 lazy-girth=149551 last: m=70 classes=9 cclen=76 t=747s
[00:38:52] it=518422 colorings=404800 lazy-girth=149578 last: m=65 classes=9 cclen=73 t=748s
[00:38:52] it=518633 colorings=405000 lazy-girth=149589 last: m=70 classes=8 cclen=80 t=748s
[00:38:53] it=518858 colorings=405200 lazy-girth=149616 last: m=70 classes=9 cclen=74 t=748s
[00:38:53] it=519080 colorings=405400 lazy-girth=149638 last: m=70 classes=9 cclen=75 t=749s
[00:38:53] it=519288 colorings=405600 lazy-girth=149648 last: m=70 classes=9 cclen=65 t=749s
[00:38:54] it=519490 colorings=405800 lazy-girth=149650 last: m=65 classes=9 cclen=75 t=749s
[00:38:54] it=519699 colorings=406000 lazy-girth=149660 last: m=70 classes=9 cclen=73 t=750s
[00:38:54] it=519901 colorings=406200 lazy-girth=149662 last: m=70 classes=9 cclen=73 t=750s
[00:38:55] it=520106 colorings=406400 lazy-girth=149667 last: m=65 classes=9 cclen=67 t=750s
[00:38:55] it=520314 colorings=406600 lazy-girth=149675 last: m=70 classes=9 cclen=75 t=750s
[00:38:55] it=520518 colorings=406800 lazy-girth=149679 last: m=65 classes=7 cclen=79 t=751s
[00:38:56] it=520724 colorings=407000 lazy-girth=149685 last: m=75 classes=9 cclen=74 t=751s
[00:38:56] it=520925 colorings=407200 lazy-girth=149686 last: m=70 classes=9 cclen=77 t=752s
[00:38:57] it=521134 colorings=407400 lazy-girth=149695 last: m=80 classes=10 cclen=74 t=752s
[00:38:57] it=521341 colorings=407600 lazy-girth=149702 last: m=70 classes=9 cclen=76 t=752s
[00:38:57] it=521549 colorings=407800 lazy-girth=149710 last: m=65 classes=9 cclen=72 t=753s
[00:38:58] it=521762 colorings=408000 lazy-girth=149723 last: m=65 classes=9 cclen=75 t=753s
[00:38:58] it=521969 colorings=408200 lazy-girth=149730 last: m=70 classes=8 cclen=70 t=754s
[00:38:59] it=522177 colorings=408400 lazy-girth=149738 last: m=70 classes=9 cclen=71 t=754s
[00:38:59] it=522384 colorings=408600 lazy-girth=149746 last: m=70 classes=9 cclen=68 t=754s
[00:38:59] it=522590 colorings=408800 lazy-girth=149752 last: m=70 classes=9 cclen=67 t=755s
[00:39:00] it=522796 colorings=409000 lazy-girth=149758 last: m=65 classes=9 cclen=65 t=755s
[00:39:00] it=523001 colorings=409200 lazy-girth=149763 last: m=70 classes=8 cclen=80 t=756s
[00:39:01] it=523211 colorings=409400 lazy-girth=149773 last: m=70 classes=9 cclen=52 t=756s
[00:39:01] it=523421 colorings=409600 lazy-girth=149783 last: m=70 classes=9 cclen=74 t=756s
[00:39:01] it=523621 colorings=409800 lazy-girth=149783 last: m=70 classes=9 cclen=76 t=757s
[00:39:02] it=523821 colorings=410000 lazy-girth=149783 last: m=75 classes=10 cclen=73 t=758s
[00:39:02] it=524031 colorings=410200 lazy-girth=149795 last: m=75 classes=10 cclen=77 t=758s
[00:39:03] it=524237 colorings=410400 lazy-girth=149801 last: m=70 classes=9 cclen=75 t=758s
[00:39:03] it=524440 colorings=410600 lazy-girth=149804 last: m=70 classes=9 cclen=72 t=758s
[00:39:03] it=524645 colorings=410800 lazy-girth=149809 last: m=65 classes=9 cclen=74 t=759s
[00:39:04] it=524851 colorings=411000 lazy-girth=149815 last: m=70 classes=9 cclen=72 t=759s
[00:39:04] it=525063 colorings=411200 lazy-girth=149827 last: m=70 classes=8 cclen=74 t=760s
[00:39:05] it=525280 colorings=411400 lazy-girth=149844 last: m=70 classes=9 cclen=78 t=760s
[00:39:05] it=525493 colorings=411600 lazy-girth=149857 last: m=70 classes=9 cclen=78 t=761s
[00:39:06] it=525715 colorings=411800 lazy-girth=149879 last: m=75 classes=10 cclen=67 t=761s
[00:39:06] it=525926 colorings=412000 lazy-girth=149890 last: m=70 classes=9 cclen=78 t=762s
[00:39:07] it=526142 colorings=412200 lazy-girth=149906 last: m=75 classes=9 cclen=51 t=762s
[00:39:07] it=526345 colorings=412400 lazy-girth=149909 last: m=65 classes=9 cclen=75 t=762s
[00:39:07] it=526547 colorings=412600 lazy-girth=149911 last: m=70 classes=9 cclen=72 t=763s
[00:39:08] it=526751 colorings=412800 lazy-girth=149915 last: m=75 classes=9 cclen=65 t=763s
[00:39:08] it=526955 colorings=413000 lazy-girth=149919 last: m=70 classes=8 cclen=76 t=763s
[00:39:08] it=527156 colorings=413200 lazy-girth=149920 last: m=70 classes=9 cclen=78 t=764s
[00:39:09] it=527359 colorings=413400 lazy-girth=149923 last: m=70 classes=8 cclen=67 t=764s
[00:39:09] it=527560 colorings=413600 lazy-girth=149924 last: m=65 classes=9 cclen=73 t=765s
[00:39:10] it=527762 colorings=413800 lazy-girth=149926 last: m=70 classes=9 cclen=74 t=765s
[00:39:10] it=527967 colorings=414000 lazy-girth=149931 last: m=70 classes=9 cclen=76 t=766s
[00:39:11] it=528181 colorings=414200 lazy-girth=149945 last: m=70 classes=8 cclen=76 t=766s
[00:39:11] it=528397 colorings=414400 lazy-girth=149962 last: m=65 classes=9 cclen=78 t=766s
[00:39:11] it=528607 colorings=414600 lazy-girth=149972 last: m=65 classes=9 cclen=76 t=767s
[00:39:12] it=528814 colorings=414800 lazy-girth=149979 last: m=70 classes=9 cclen=72 t=768s
[00:39:13] it=529026 colorings=415000 lazy-girth=149992 last: m=70 classes=9 cclen=71 t=768s
[00:39:13] it=529234 colorings=415200 lazy-girth=150000 last: m=70 classes=9 cclen=73 t=769s
[00:39:13] it=529439 colorings=415400 lazy-girth=150005 last: m=70 classes=8 cclen=77 t=769s
[00:39:14] it=529645 colorings=415600 lazy-girth=150011 last: m=65 classes=9 cclen=75 t=769s
[00:39:14] it=529845 colorings=415800 lazy-girth=150011 last: m=65 classes=9 cclen=76 t=770s
[00:39:15] it=530046 colorings=416000 lazy-girth=150012 last: m=75 classes=10 cclen=60 t=770s
[00:39:15] it=530251 colorings=416200 lazy-girth=150017 last: m=70 classes=9 cclen=71 t=771s
[00:39:15] it=530455 colorings=416400 lazy-girth=150021 last: m=70 classes=9 cclen=74 t=771s
[00:39:16] it=530659 colorings=416600 lazy-girth=150026 last: m=70 classes=8 cclen=77 t=771s
[00:39:16] it=530859 colorings=416800 lazy-girth=150026 last: m=70 classes=9 cclen=68 t=772s
[00:39:17] it=531059 colorings=417000 lazy-girth=150026 last: m=80 classes=10 cclen=74 t=772s
[00:39:17] it=531274 colorings=417200 lazy-girth=150041 last: m=65 classes=9 cclen=76 t=773s
[00:39:18] it=531482 colorings=417400 lazy-girth=150049 last: m=70 classes=9 cclen=73 t=773s
[00:39:18] it=531686 colorings=417600 lazy-girth=150053 last: m=75 classes=10 cclen=76 t=774s
[00:39:19] it=531887 colorings=417800 lazy-girth=150054 last: m=70 classes=9 cclen=76 t=774s
[00:39:20] it=532088 colorings=418000 lazy-girth=150055 last: m=65 classes=9 cclen=77 t=775s
[00:39:20] it=532288 colorings=418200 lazy-girth=150055 last: m=70 classes=9 cclen=65 t=776s
[00:39:21] it=532505 colorings=418400 lazy-girth=150075 last: m=70 classes=9 cclen=67 t=776s
[00:39:21] it=532732 colorings=418600 lazy-girth=150105 last: m=80 classes=10 cclen=68 t=777s
[00:39:22] it=532952 colorings=418800 lazy-girth=150125 last: m=70 classes=9 cclen=68 t=777s
[00:39:22] it=533163 colorings=419000 lazy-girth=150136 last: m=70 classes=8 cclen=76 t=777s
[00:39:22] it=533379 colorings=419200 lazy-girth=150152 last: m=70 classes=9 cclen=77 t=778s
[00:39:23] it=533616 colorings=419400 lazy-girth=150194 last: m=70 classes=9 cclen=78 t=778s
[00:39:23] it=533833 colorings=419600 lazy-girth=150214 last: m=70 classes=8 cclen=61 t=779s
[00:39:24] it=534080 colorings=419800 lazy-girth=150267 last: m=70 classes=9 cclen=76 t=779s
[00:39:24] it=534299 colorings=420000 lazy-girth=150287 last: m=70 classes=8 cclen=76 t=780s
[00:39:25] it=534514 colorings=420200 lazy-girth=150302 last: m=75 classes=8 cclen=76 t=780s
[00:39:25] it=534719 colorings=420400 lazy-girth=150307 last: m=70 classes=9 cclen=77 t=781s
[00:39:26] it=534954 colorings=420600 lazy-girth=150344 last: m=70 classes=9 cclen=73 t=782s
[00:39:27] it=535174 colorings=420800 lazy-girth=150365 last: m=70 classes=8 cclen=71 t=783s
[00:39:28] it=535401 colorings=421000 lazy-girth=150392 last: m=75 classes=9 cclen=70 t=783s
[00:39:28] it=535624 colorings=421200 lazy-girth=150415 last: m=70 classes=8 cclen=76 t=784s
[00:39:29] it=535847 colorings=421400 lazy-girth=150441 last: m=80 classes=10 cclen=71 t=784s
[00:39:29] it=536058 colorings=421600 lazy-girth=150452 last: m=80 classes=10 cclen=65 t=785s
[00:39:30] it=536272 colorings=421800 lazy-girth=150466 last: m=70 classes=8 cclen=69 t=785s
[00:39:30] it=536502 colorings=422000 lazy-girth=150498 last: m=75 classes=10 cclen=64 t=786s
[00:39:31] it=536737 colorings=422200 lazy-girth=150535 last: m=75 classes=9 cclen=72 t=787s
[00:39:32] it=536969 colorings=422400 lazy-girth=150567 last: m=70 classes=9 cclen=75 t=787s
[00:39:32] it=537185 colorings=422600 lazy-girth=150584 last: m=70 classes=8 cclen=78 t=788s
[00:39:33] it=537416 colorings=422800 lazy-girth=150618 last: m=70 classes=8 cclen=76 t=788s
[00:39:33] it=537639 colorings=423000 lazy-girth=150645 last: m=80 classes=10 cclen=76 t=789s
[00:39:34] it=537861 colorings=423200 lazy-girth=150667 last: m=70 classes=9 cclen=74 t=789s
[00:39:34] it=538084 colorings=423400 lazy-girth=150691 last: m=70 classes=9 cclen=71 t=790s
[00:39:35] it=538305 colorings=423600 lazy-girth=150715 last: m=70 classes=8 cclen=73 t=791s
[00:39:35] it=538519 colorings=423800 lazy-girth=150729 last: m=75 classes=9 cclen=74 t=791s
[00:39:36] it=538736 colorings=424000 lazy-girth=150746 last: m=75 classes=10 cclen=75 t=791s
[00:39:36] it=538947 colorings=424200 lazy-girth=150758 last: m=70 classes=9 cclen=72 t=792s
[00:39:37] it=539156 colorings=424400 lazy-girth=150767 last: m=70 classes=9 cclen=76 t=792s
[00:39:37] it=539362 colorings=424600 lazy-girth=150773 last: m=70 classes=8 cclen=78 t=793s
[00:39:38] it=539573 colorings=424800 lazy-girth=150784 last: m=75 classes=9 cclen=73 t=793s
[00:39:38] it=539790 colorings=425000 lazy-girth=150801 last: m=70 classes=8 cclen=77 t=794s
[00:39:39] it=540006 colorings=425200 lazy-girth=150817 last: m=70 classes=8 cclen=77 t=794s
[00:39:39] it=540211 colorings=425400 lazy-girth=150822 last: m=75 classes=8 cclen=75 t=795s
[00:39:40] it=540423 colorings=425600 lazy-girth=150834 last: m=75 classes=10 cclen=76 t=795s
[00:39:40] it=540627 colorings=425800 lazy-girth=150838 last: m=70 classes=9 cclen=77 t=796s
[00:39:41] it=540842 colorings=426000 lazy-girth=150853 last: m=70 classes=9 cclen=73 t=797s
[00:39:42] it=541061 colorings=426200 lazy-girth=150872 last: m=70 classes=8 cclen=77 t=797s
[00:39:42] it=541297 colorings=426400 lazy-girth=150911 last: m=80 classes=10 cclen=72 t=798s
[00:39:43] it=541515 colorings=426600 lazy-girth=150930 last: m=70 classes=9 cclen=74 t=798s
[00:39:43] it=541722 colorings=426800 lazy-girth=150937 last: m=80 classes=10 cclen=77 t=799s
[00:39:44] it=541953 colorings=427000 lazy-girth=150970 last: m=80 classes=10 cclen=72 t=800s
[00:39:45] it=542173 colorings=427200 lazy-girth=150991 last: m=70 classes=9 cclen=74 t=800s
[00:39:46] it=542411 colorings=427400 lazy-girth=151030 last: m=75 classes=9 cclen=74 t=801s
[00:39:47] it=542630 colorings=427600 lazy-girth=151049 last: m=80 classes=10 cclen=71 t=802s
[00:39:47] it=542870 colorings=427800 lazy-girth=151089 last: m=70 classes=9 cclen=70 t=803s
[00:39:48] it=543097 colorings=428000 lazy-girth=151117 last: m=70 classes=9 cclen=78 t=804s
[00:39:49] it=543331 colorings=428200 lazy-girth=151152 last: m=80 classes=10 cclen=76 t=804s
[00:39:49] it=543542 colorings=428400 lazy-girth=151164 last: m=70 classes=9 cclen=77 t=805s
[00:39:50] it=543753 colorings=428600 lazy-girth=151175 last: m=80 classes=10 cclen=72 t=805s
[00:39:51] it=543967 colorings=428800 lazy-girth=151189 last: m=70 classes=9 cclen=78 t=806s
[00:39:51] it=544194 colorings=429000 lazy-girth=151216 last: m=70 classes=9 cclen=79 t=807s
[00:39:52] it=544403 colorings=429200 lazy-girth=151225 last: m=70 classes=9 cclen=76 t=807s
[00:39:52] it=544614 colorings=429400 lazy-girth=151236 last: m=70 classes=8 cclen=73 t=808s
[00:39:53] it=544823 colorings=429600 lazy-girth=151245 last: m=65 classes=9 cclen=73 t=809s
[00:39:54] it=545029 colorings=429800 lazy-girth=151251 last: m=70 classes=9 cclen=68 t=809s
[00:40:07] it=545234 colorings=430000 lazy-girth=151256 last: m=70 classes=9 cclen=79 t=822s
[00:40:07] it=545444 colorings=430200 lazy-girth=151266 last: m=70 classes=8 cclen=77 t=823s
[00:40:08] it=545660 colorings=430400 lazy-girth=151284 last: m=70 classes=8 cclen=76 t=824s
[00:40:09] it=545874 colorings=430600 lazy-girth=151298 last: m=70 classes=9 cclen=74 t=824s
[00:40:09] it=546091 colorings=430800 lazy-girth=151315 last: m=70 classes=9 cclen=77 t=825s
[00:40:10] it=546299 colorings=431000 lazy-girth=151323 last: m=70 classes=9 cclen=73 t=825s
[00:40:10] it=546504 colorings=431200 lazy-girth=151328 last: m=75 classes=10 cclen=68 t=826s
[00:40:11] it=546709 colorings=431400 lazy-girth=151333 last: m=80 classes=10 cclen=62 t=826s
[00:40:11] it=546915 colorings=431600 lazy-girth=151339 last: m=70 classes=9 cclen=73 t=827s
[00:40:12] it=547134 colorings=431800 lazy-girth=151359 last: m=75 classes=9 cclen=73 t=828s
[00:40:13] it=547350 colorings=432000 lazy-girth=151381 last: m=70 classes=9 cclen=76 t=828s
[00:40:13] it=547582 colorings=432200 lazy-girth=151413 last: m=70 classes=8 cclen=78 t=829s
[00:40:14] it=547801 colorings=432400 lazy-girth=151433 last: m=80 classes=10 cclen=77 t=829s
[00:40:14] it=548006 colorings=432600 lazy-girth=151438 last: m=70 classes=8 cclen=74 t=829s
[00:40:14] it=548214 colorings=432800 lazy-girth=151446 last: m=75 classes=10 cclen=58 t=830s
[00:40:15] it=548421 colorings=433000 lazy-girth=151453 last: m=70 classes=9 cclen=70 t=830s
[00:40:16] it=548647 colorings=433200 lazy-girth=151482 last: m=70 classes=9 cclen=75 t=831s
[00:40:16] it=548859 colorings=433400 lazy-girth=151494 last: m=80 classes=10 cclen=76 t=832s
[00:40:17] it=549081 colorings=433600 lazy-girth=151516 last: m=70 classes=9 cclen=75 t=832s
[00:40:17] it=549299 colorings=433800 lazy-girth=151534 last: m=70 classes=8 cclen=78 t=833s
[00:40:18] it=549526 colorings=434000 lazy-girth=151561 last: m=70 classes=8 cclen=76 t=833s
[00:40:18] it=549754 colorings=434200 lazy-girth=151589 last: m=70 classes=9 cclen=77 t=834s
[00:40:19] it=549983 colorings=434400 lazy-girth=151624 last: m=70 classes=9 cclen=71 t=834s
[00:40:19] it=550194 colorings=434600 lazy-girth=151635 last: m=70 classes=8 cclen=76 t=835s
[00:40:20] it=550418 colorings=434800 lazy-girth=151660 last: m=70 classes=9 cclen=75 t=835s
[00:40:20] it=550636 colorings=435000 lazy-girth=151678 last: m=70 classes=8 cclen=76 t=836s
[00:40:21] it=550858 colorings=435200 lazy-girth=151701 last: m=70 classes=9 cclen=77 t=836s
[00:40:21] it=551088 colorings=435400 lazy-girth=151732 last: m=70 classes=9 cclen=76 t=837s
[00:40:22] it=551309 colorings=435600 lazy-girth=151754 last: m=80 classes=10 cclen=63 t=837s
[00:40:22] it=551559 colorings=435800 lazy-girth=151804 last: m=70 classes=9 cclen=78 t=838s
[00:40:23] it=551782 colorings=436000 lazy-girth=151827 last: m=65 classes=8 cclen=78 t=838s
[00:40:23] it=551995 colorings=436200 lazy-girth=151840 last: m=70 classes=8 cclen=78 t=838s
[00:40:23] it=552210 colorings=436400 lazy-girth=151855 last: m=70 classes=8 cclen=75 t=839s
[00:40:24] it=552433 colorings=436600 lazy-girth=151879 last: m=75 classes=10 cclen=71 t=839s
[00:40:25] it=552651 colorings=436800 lazy-girth=151897 last: m=70 classes=9 cclen=75 t=841s
[00:40:26] it=552876 colorings=437000 lazy-girth=151922 last: m=70 classes=9 cclen=62 t=841s
[00:40:26] it=553087 colorings=437200 lazy-girth=151933 last: m=80 classes=10 cclen=75 t=842s
[00:40:27] it=553311 colorings=437400 lazy-girth=151957 last: m=80 classes=10 cclen=72 t=842s
[00:40:27] it=553545 colorings=437600 lazy-girth=151994 last: m=65 classes=9 cclen=78 t=843s
[00:40:28] it=553783 colorings=437800 lazy-girth=152034 last: m=70 classes=9 cclen=79 t=843s
[00:40:28] it=554016 colorings=438000 lazy-girth=152068 last: m=70 classes=9 cclen=64 t=844s
[00:40:29] it=554233 colorings=438200 lazy-girth=152085 last: m=70 classes=8 cclen=73 t=845s
[00:40:30] it=554454 colorings=438400 lazy-girth=152106 last: m=75 classes=10 cclen=74 t=845s
[00:40:30] it=554661 colorings=438600 lazy-girth=152113 last: m=75 classes=10 cclen=71 t=845s
[00:40:30] it=554873 colorings=438800 lazy-girth=152125 last: m=70 classes=9 cclen=78 t=846s
[00:40:31] it=555097 colorings=439000 lazy-girth=152150 last: m=70 classes=9 cclen=79 t=846s
[00:40:31] it=555299 colorings=439200 lazy-girth=152152 last: m=70 classes=8 cclen=72 t=847s
[00:40:31] it=555503 colorings=439400 lazy-girth=152156 last: m=65 classes=9 cclen=79 t=847s
[00:40:32] it=555709 colorings=439600 lazy-girth=152162 last: m=70 classes=9 cclen=79 t=847s
[00:40:32] it=555947 colorings=439800 lazy-girth=152203 last: m=75 classes=10 cclen=65 t=848s
[00:40:32] it=556159 colorings=440000 lazy-girth=152215 last: m=80 classes=10 cclen=72 t=848s
[00:40:33] it=556365 colorings=440200 lazy-girth=152221 last: m=70 classes=9 cclen=76 t=848s
[00:40:34] it=556578 colorings=440400 lazy-girth=152234 last: m=70 classes=8 cclen=75 t=849s
[00:40:34] it=556794 colorings=440600 lazy-girth=152250 last: m=70 classes=8 cclen=76 t=849s
[00:40:34] it=557010 colorings=440800 lazy-girth=152266 last: m=80 classes=10 cclen=65 t=850s
[00:40:35] it=557224 colorings=441000 lazy-girth=152280 last: m=75 classes=10 cclen=75 t=850s
[00:40:35] it=557432 colorings=441200 lazy-girth=152288 last: m=70 classes=9 cclen=68 t=851s
[00:40:36] it=557687 colorings=441400 lazy-girth=152345 last: m=70 classes=8 cclen=78 t=852s
[00:40:37] it=557899 colorings=441600 lazy-girth=152357 last: m=80 classes=10 cclen=62 t=852s
[00:40:37] it=558110 colorings=441800 lazy-girth=152368 last: m=80 classes=10 cclen=76 t=853s
[00:40:38] it=558334 colorings=442000 lazy-girth=152396 last: m=70 classes=9 cclen=66 t=853s
[00:40:38] it=558563 colorings=442200 lazy-girth=152425 last: m=80 classes=10 cclen=62 t=854s
[00:40:39] it=558797 colorings=442400 lazy-girth=152459 last: m=75 classes=10 cclen=71 t=854s
[00:40:39] it=559018 colorings=442600 lazy-girth=152480 last: m=65 classes=8 cclen=78 t=855s
[00:40:40] it=559266 colorings=442800 lazy-girth=152528 last: m=70 classes=8 cclen=77 t=855s
[00:40:40] it=559484 colorings=443000 lazy-girth=152546 last: m=70 classes=9 cclen=73 t=856s
[00:40:41] it=559705 colorings=443200 lazy-girth=152567 last: m=75 classes=10 cclen=75 t=856s
[00:40:41] it=559923 colorings=443400 lazy-girth=152586 last: m=65 classes=9 cclen=73 t=857s
[00:40:42] it=560136 colorings=443600 lazy-girth=152599 last: m=70 classes=9 cclen=61 t=857s
[00:40:42] it=560347 colorings=443800 lazy-girth=152610 last: m=70 classes=9 cclen=79 t=858s
[00:40:43] it=560555 colorings=444000 lazy-girth=152618 last: m=70 classes=9 cclen=76 t=858s
[00:40:43] it=560757 colorings=444200 lazy-girth=152620 last: m=75 classes=10 cclen=69 t=858s
[00:40:43] it=560962 colorings=444400 lazy-girth=152625 last: m=70 classes=9 cclen=71 t=859s
[00:40:44] it=561167 colorings=444600 lazy-girth=152630 last: m=70 classes=8 cclen=78 t=859s
[00:40:44] it=561370 colorings=444800 lazy-girth=152633 last: m=70 classes=9 cclen=78 t=860s
[00:40:45] it=561584 colorings=445000 lazy-girth=152647 last: m=70 classes=9 cclen=69 t=860s
[00:40:45] it=561791 colorings=445200 lazy-girth=152655 last: m=70 classes=9 cclen=78 t=861s
[00:40:46] it=562002 colorings=445400 lazy-girth=152666 last: m=70 classes=9 cclen=77 t=862s
[00:40:47] it=562208 colorings=445600 lazy-girth=152672 last: m=70 classes=8 cclen=77 t=862s
[00:40:47] it=562413 colorings=445800 lazy-girth=152677 last: m=75 classes=9 cclen=75 t=863s
[00:40:48] it=562618 colorings=446000 lazy-girth=152682 last: m=70 classes=8 cclen=63 t=863s
[00:40:48] it=562824 colorings=446200 lazy-girth=152688 last: m=70 classes=8 cclen=76 t=864s
[00:40:49] it=563040 colorings=446400 lazy-girth=152704 last: m=65 classes=9 cclen=76 t=864s
[00:40:49] it=563243 colorings=446600 lazy-girth=152707 last: m=70 classes=9 cclen=77 t=864s
[00:40:49] it=563451 colorings=446800 lazy-girth=152715 last: m=70 classes=9 cclen=77 t=865s
[00:40:50] it=563665 colorings=447000 lazy-girth=152729 last: m=70 classes=8 cclen=78 t=865s
[00:40:50] it=563874 colorings=447200 lazy-girth=152739 last: m=70 classes=9 cclen=74 t=866s
[00:40:51] it=564080 colorings=447400 lazy-girth=152746 last: m=65 classes=9 cclen=67 t=866s
[00:40:51] it=564281 colorings=447600 lazy-girth=152747 last: m=65 classes=9 cclen=76 t=867s
[00:40:52] it=564488 colorings=447800 lazy-girth=152754 last: m=75 classes=10 cclen=65 t=867s
[00:40:52] it=564696 colorings=448000 lazy-girth=152762 last: m=70 classes=9 cclen=75 t=868s
[00:40:53] it=564903 colorings=448200 lazy-girth=152769 last: m=70 classes=9 cclen=75 t=868s
[00:40:53] it=565104 colorings=448400 lazy-girth=152770 last: m=70 classes=9 cclen=71 t=869s
[00:40:54] it=565307 colorings=448600 lazy-girth=152773 last: m=75 classes=10 cclen=69 t=869s
[00:40:54] it=565516 colorings=448800 lazy-girth=152782 last: m=70 classes=9 cclen=75 t=870s
[00:40:55] it=565719 colorings=449000 lazy-girth=152785 last: m=80 classes=10 cclen=77 t=870s
[00:40:55] it=565925 colorings=449200 lazy-girth=152791 last: m=70 classes=9 cclen=74 t=871s
[00:40:56] it=566127 colorings=449400 lazy-girth=152793 last: m=70 classes=9 cclen=76 t=871s
[00:40:56] it=566330 colorings=449600 lazy-girth=152796 last: m=70 classes=9 cclen=72 t=872s
[00:40:57] it=566533 colorings=449800 lazy-girth=152799 last: m=70 classes=9 cclen=72 t=872s
[00:40:57] it=566737 colorings=450000 lazy-girth=152803 last: m=65 classes=9 cclen=76 t=873s
[00:40:58] it=566939 colorings=450200 lazy-girth=152805 last: m=80 classes=10 cclen=76 t=873s
[00:40:58] it=567145 colorings=450400 lazy-girth=152811 last: m=70 classes=8 cclen=70 t=874s
[00:40:59] it=567348 colorings=450600 lazy-girth=152814 last: m=75 classes=10 cclen=67 t=874s
[00:41:00] it=567556 colorings=450800 lazy-girth=152822 last: m=80 classes=10 cclen=71 t=875s
[00:41:01] it=567778 colorings=451000 lazy-girth=152844 last: m=75 classes=9 cclen=74 t=877s
[00:41:02] it=567996 colorings=451200 lazy-girth=152863 last: m=70 classes=9 cclen=74 t=877s
[00:41:02] it=568211 colorings=451400 lazy-girth=152878 last: m=65 classes=9 cclen=74 t=878s
[00:41:03] it=568434 colorings=451600 lazy-girth=152901 last: m=70 classes=9 cclen=73 t=878s
[00:41:03] it=568642 colorings=451800 lazy-girth=152909 last: m=80 classes=10 cclen=71 t=879s
[00:41:04] it=568847 colorings=452000 lazy-girth=152914 last: m=70 classes=9 cclen=77 t=879s
[00:41:04] it=569060 colorings=452200 lazy-girth=152928 last: m=75 classes=8 cclen=74 t=879s
[00:41:04] it=569271 colorings=452400 lazy-girth=152940 last: m=70 classes=9 cclen=68 t=880s
[00:41:05] it=569486 colorings=452600 lazy-girth=152955 last: m=80 classes=10 cclen=74 t=880s
[00:41:05] it=569689 colorings=452800 lazy-girth=152958 last: m=75 classes=9 cclen=75 t=881s
[00:41:06] it=569892 colorings=453000 lazy-girth=152961 last: m=70 classes=9 cclen=65 t=881s
[00:41:06] it=570094 colorings=453200 lazy-girth=152963 last: m=70 classes=9 cclen=72 t=882s
[00:41:07] it=570300 colorings=453400 lazy-girth=152969 last: m=70 classes=9 cclen=79 t=882s
[00:41:07] it=570518 colorings=453600 lazy-girth=152987 last: m=70 classes=9 cclen=76 t=883s
[00:41:08] it=570729 colorings=453800 lazy-girth=152999 last: m=75 classes=9 cclen=77 t=883s
[00:41:08] it=570948 colorings=454000 lazy-girth=153021 last: m=70 classes=9 cclen=78 t=884s
[00:41:09] it=571189 colorings=454200 lazy-girth=153063 last: m=65 classes=8 cclen=75 t=885s
[00:41:10] it=571407 colorings=454400 lazy-girth=153087 last: m=80 classes=10 cclen=68 t=886s
[00:41:11] it=571633 colorings=454600 lazy-girth=153118 last: m=75 classes=9 cclen=77 t=886s
[00:41:11] it=571862 colorings=454800 lazy-girth=153151 last: m=70 classes=9 cclen=77 t=887s
[00:41:12] it=572068 colorings=455000 lazy-girth=153158 last: m=70 classes=9 cclen=61 t=887s
[00:41:12] it=572287 colorings=455200 lazy-girth=153177 last: m=75 classes=10 cclen=73 t=888s
[00:41:13] it=572506 colorings=455400 lazy-girth=153197 last: m=75 classes=9 cclen=71 t=888s
[00:41:13] it=572741 colorings=455600 lazy-girth=153237 last: m=70 classes=8 cclen=77 t=889s
[00:41:14] it=572953 colorings=455800 lazy-girth=153249 last: m=70 classes=9 cclen=76 t=889s
[00:41:14] it=573185 colorings=456000 lazy-girth=153292 last: m=75 classes=10 cclen=75 t=890s
[00:41:15] it=573428 colorings=456200 lazy-girth=153335 last: m=70 classes=8 cclen=75 t=890s
[00:41:16] it=573668 colorings=456400 lazy-girth=153376 last: m=70 classes=9 cclen=74 t=891s
[00:41:16] it=573919 colorings=456600 lazy-girth=153430 last: m=75 classes=9 cclen=71 t=892s
[00:41:17] it=574144 colorings=456800 lazy-girth=153458 last: m=80 classes=10 cclen=66 t=892s
[00:41:18] it=574378 colorings=457000 lazy-girth=153495 last: m=80 classes=10 cclen=65 t=893s
[00:41:19] it=574585 colorings=457200 lazy-girth=153502 last: m=80 classes=10 cclen=78 t=894s
[00:41:19] it=574795 colorings=457400 lazy-girth=153512 last: m=70 classes=9 cclen=76 t=895s
[00:41:20] it=575016 colorings=457600 lazy-girth=153534 last: m=70 classes=9 cclen=77 t=895s
[00:41:20] it=575230 colorings=457800 lazy-girth=153562 last: m=75 classes=10 cclen=76 t=896s
[00:41:21] it=575445 colorings=458000 lazy-girth=153578 last: m=75 classes=9 cclen=65 t=896s
[00:41:21] it=575660 colorings=458200 lazy-girth=153593 last: m=70 classes=9 cclen=78 t=897s
[00:41:21] it=575871 colorings=458400 lazy-girth=153604 last: m=70 classes=9 cclen=69 t=897s
[00:41:22] it=576078 colorings=458600 lazy-girth=153611 last: m=70 classes=8 cclen=76 t=897s
[00:41:22] it=576290 colorings=458800 lazy-girth=153629 last: m=70 classes=9 cclen=71 t=898s
[00:41:23] it=576507 colorings=459000 lazy-girth=153650 last: m=75 classes=10 cclen=69 t=898s
[00:41:23] it=576712 colorings=459200 lazy-girth=153655 last: m=70 classes=9 cclen=77 t=899s
[00:41:24] it=576916 colorings=459400 lazy-girth=153659 last: m=75 classes=9 cclen=70 t=899s
[00:41:24] it=577129 colorings=459600 lazy-girth=153675 last: m=70 classes=8 cclen=74 t=900s
[00:41:25] it=577351 colorings=459800 lazy-girth=153697 last: m=70 classes=9 cclen=72 t=900s
[00:41:25] it=577583 colorings=460000 lazy-girth=153732 last: m=70 classes=9 cclen=76 t=901s
[00:41:26] it=577795 colorings=460200 lazy-girth=153745 last: m=70 classes=8 cclen=70 t=901s
[00:41:26] it=578007 colorings=460400 lazy-girth=153757 last: m=75 classes=9 cclen=70 t=902s
[00:41:27] it=578221 colorings=460600 lazy-girth=153773 last: m=75 classes=10 cclen=76 t=902s
[00:41:27] it=578443 colorings=460800 lazy-girth=153795 last: m=75 classes=10 cclen=71 t=903s
[00:41:28] it=578659 colorings=461000 lazy-girth=153811 last: m=70 classes=8 cclen=77 t=903s
[00:41:28] it=578882 colorings=461200 lazy-girth=153835 last: m=70 classes=9 cclen=74 t=904s
[00:41:29] it=579092 colorings=461400 lazy-girth=153845 last: m=65 classes=9 cclen=72 t=904s
[00:41:29] it=579299 colorings=461600 lazy-girth=153852 last: m=70 classes=9 cclen=74 t=905s
[00:41:30] it=579502 colorings=461800 lazy-girth=153855 last: m=75 classes=10 cclen=64 t=905s
[00:41:30] it=579712 colorings=462000 lazy-girth=153867 last: m=70 classes=9 cclen=70 t=906s
[00:41:31] it=579940 colorings=462200 lazy-girth=153896 last: m=65 classes=9 cclen=73 t=906s
[00:41:31] it=580150 colorings=462400 lazy-girth=153906 last: m=75 classes=9 cclen=76 t=907s
[00:41:32] it=580366 colorings=462600 lazy-girth=153925 last: m=70 classes=9 cclen=77 t=907s
[00:41:32] it=580602 colorings=462800 lazy-girth=153963 last: m=80 classes=10 cclen=67 t=908s
[00:41:33] it=580827 colorings=463000 lazy-girth=153988 last: m=70 classes=9 cclen=63 t=908s
[00:41:33] it=581048 colorings=463200 lazy-girth=154010 last: m=70 classes=9 cclen=73 t=909s
[00:41:34] it=581265 colorings=463400 lazy-girth=154027 last: m=70 classes=8 cclen=78 t=909s
[00:41:34] it=581471 colorings=463600 lazy-girth=154034 last: m=70 classes=9 cclen=76 t=910s
[00:41:35] it=581680 colorings=463800 lazy-girth=154043 last: m=80 classes=10 cclen=75 t=910s
[00:41:35] it=581887 colorings=464000 lazy-girth=154050 last: m=65 classes=9 cclen=74 t=911s
[00:41:36] it=582099 colorings=464200 lazy-girth=154062 last: m=80 classes=10 cclen=73 t=912s
[00:41:37] it=582316 colorings=464400 lazy-girth=154080 last: m=70 classes=8 cclen=55 t=912s
[00:41:37] it=582528 colorings=464600 lazy-girth=154092 last: m=70 classes=9 cclen=75 t=913s
[00:41:38] it=582744 colorings=464800 lazy-girth=154108 last: m=65 classes=8 cclen=77 t=914s
[00:41:39] it=582960 colorings=465000 lazy-girth=154124 last: m=70 classes=9 cclen=78 t=914s
[00:41:39] it=583165 colorings=465200 lazy-girth=154129 last: m=70 classes=8 cclen=74 t=915s
[00:41:40] it=583378 colorings=465400 lazy-girth=154142 last: m=80 classes=10 cclen=70 t=915s
[00:41:41] it=583596 colorings=465600 lazy-girth=154163 last: m=70 classes=9 cclen=76 t=916s
[00:41:41] it=583808 colorings=465800 lazy-girth=154176 last: m=70 classes=9 cclen=70 t=917s
[00:41:42] it=584020 colorings=466000 lazy-girth=154188 last: m=65 classes=9 cclen=71 t=917s
[00:41:43] it=584231 colorings=466200 lazy-girth=154202 last: m=70 classes=9 cclen=67 t=918s
[00:41:44] it=584438 colorings=466400 lazy-girth=154209 last: m=70 classes=9 cclen=75 t=919s
[00:41:44] it=584648 colorings=466600 lazy-girth=154219 last: m=75 classes=10 cclen=71 t=920s
[00:41:45] it=584859 colorings=466800 lazy-girth=154230 last: m=70 classes=9 cclen=76 t=921s
[00:41:46] it=585063 colorings=467000 lazy-girth=154234 last: m=70 classes=9 cclen=67 t=922s
[00:41:47] it=585278 colorings=467200 lazy-girth=154250 last: m=70 classes=9 cclen=73 t=922s
[00:41:48] it=585490 colorings=467400 lazy-girth=154262 last: m=75 classes=10 cclen=72 t=924s
[00:41:49] it=585707 colorings=467600 lazy-girth=154282 last: m=75 classes=9 cclen=68 t=925s
[00:41:50] it=585918 colorings=467800 lazy-girth=154293 last: m=80 classes=10 cclen=73 t=926s
[00:41:51] it=586145 colorings=468000 lazy-girth=154321 last: m=75 classes=9 cclen=75 t=926s
[00:41:51] it=586358 colorings=468200 lazy-girth=154334 last: m=70 classes=8 cclen=80 t=927s
[00:41:52] it=586577 colorings=468400 lazy-girth=154353 last: m=80 classes=10 cclen=73 t=928s
[00:41:53] it=586802 colorings=468600 lazy-girth=154379 last: m=70 classes=8 cclen=80 t=928s
[00:41:53] it=587011 colorings=468800 lazy-girth=154388 last: m=65 classes=9 cclen=73 t=929s
[00:41:54] it=587226 colorings=469000 lazy-girth=154404 last: m=80 classes=10 cclen=73 t=929s
[00:41:54] it=587435 colorings=469200 lazy-girth=154413 last: m=80 classes=10 cclen=70 t=930s
[00:41:55] it=587640 colorings=469400 lazy-girth=154418 last: m=70 classes=9 cclen=70 t=931s
[00:41:56] it=587852 colorings=469600 lazy-girth=154430 last: m=70 classes=9 cclen=75 t=931s
[00:41:56] it=588073 colorings=469800 lazy-girth=154451 last: m=70 classes=9 cclen=79 t=932s
[00:41:57] it=588274 colorings=470000 lazy-girth=154452 last: m=70 classes=9 cclen=77 t=932s
[00:41:57] it=588485 colorings=470200 lazy-girth=154463 last: m=70 classes=8 cclen=75 t=933s
[00:41:58] it=588693 colorings=470400 lazy-girth=154472 last: m=65 classes=9 cclen=77 t=933s
[00:41:58] it=588900 colorings=470600 lazy-girth=154479 last: m=65 classes=9 cclen=77 t=934s
[00:41:59] it=589106 colorings=470800 lazy-girth=154485 last: m=65 classes=9 cclen=68 t=934s
[00:41:59] it=589311 colorings=471000 lazy-girth=154490 last: m=75 classes=10 cclen=72 t=935s
[00:42:00] it=589514 colorings=471200 lazy-girth=154494 last: m=80 classes=10 cclen=75 t=935s
[00:42:00] it=589735 colorings=471400 lazy-girth=154515 last: m=70 classes=9 cclen=79 t=936s
[00:42:01] it=589946 colorings=471600 lazy-girth=154526 last: m=80 classes=10 cclen=76 t=937s
[00:42:02] it=590167 colorings=471800 lazy-girth=154547 last: m=70 classes=9 cclen=75 t=937s
[00:42:02] it=590381 colorings=472000 lazy-girth=154561 last: m=70 classes=9 cclen=70 t=938s
[00:42:03] it=590598 colorings=472200 lazy-girth=154578 last: m=70 classes=8 cclen=77 t=939s
[00:42:04] it=590824 colorings=472400 lazy-girth=154604 last: m=70 classes=9 cclen=75 t=939s
[00:42:04] it=591035 colorings=472600 lazy-girth=154616 last: m=65 classes=9 cclen=76 t=940s
[00:42:05] it=591266 colorings=472800 lazy-girth=154647 last: m=80 classes=10 cclen=75 t=940s
[00:42:05] it=591480 colorings=473000 lazy-girth=154663 last: m=70 classes=8 cclen=76 t=941s
[00:42:18] it=591686 colorings=473200 lazy-girth=154669 last: m=70 classes=9 cclen=75 t=953s
[00:42:18] it=591896 colorings=473400 lazy-girth=154679 last: m=70 classes=9 cclen=71 t=954s
[00:42:19] it=592100 colorings=473600 lazy-girth=154684 last: m=80 classes=10 cclen=62 t=954s
[00:42:20] it=592315 colorings=473800 lazy-girth=154699 last: m=70 classes=9 cclen=74 t=955s
[00:42:20] it=592516 colorings=474000 lazy-girth=154700 last: m=65 classes=9 cclen=73 t=956s
[00:42:20] it=592719 colorings=474200 lazy-girth=154703 last: m=70 classes=9 cclen=72 t=956s
[00:42:21] it=592921 colorings=474400 lazy-girth=154705 last: m=65 classes=9 cclen=76 t=956s
[00:42:21] it=593124 colorings=474600 lazy-girth=154708 last: m=70 classes=9 cclen=63 t=957s
[00:42:22] it=593325 colorings=474800 lazy-girth=154709 last: m=65 classes=9 cclen=74 t=957s
[00:42:22] it=593530 colorings=475000 lazy-girth=154714 last: m=80 classes=10 cclen=69 t=958s
[00:42:23] it=593736 colorings=475200 lazy-girth=154720 last: m=70 classes=9 cclen=79 t=958s
[00:42:24] it=593950 colorings=475400 lazy-girth=154734 last: m=80 classes=10 cclen=74 t=959s
[00:42:24] it=594165 colorings=475600 lazy-girth=154749 last: m=70 classes=9 cclen=71 t=960s
[00:42:25] it=594375 colorings=475800 lazy-girth=154760 last: m=70 classes=9 cclen=74 t=960s
[00:42:25] it=594591 colorings=476000 lazy-girth=154777 last: m=70 classes=9 cclen=70 t=961s
[00:42:26] it=594813 colorings=476200 lazy-girth=154799 last: m=70 classes=8 cclen=78 t=961s
[00:42:26] it=595028 colorings=476400 lazy-girth=154814 last: m=70 classes=8 cclen=78 t=962s
[00:42:27] it=595237 colorings=476600 lazy-girth=154823 last: m=65 classes=9 cclen=70 t=962s
[00:42:28] it=595452 colorings=476800 lazy-girth=154838 last: m=80 classes=10 cclen=74 t=963s
[00:42:28] it=595665 colorings=477000 lazy-girth=154851 last: m=70 classes=9 cclen=67 t=964s
[00:42:29] it=595873 colorings=477200 lazy-girth=154859 last: m=75 classes=9 cclen=72 t=964s
[00:42:29] it=596083 colorings=477400 lazy-girth=154869 last: m=70 classes=8 cclen=76 t=965s
[00:42:30] it=596294 colorings=477600 lazy-girth=154880 last: m=80 classes=10 cclen=73 t=965s
[00:42:30] it=596500 colorings=477800 lazy-girth=154886 last: m=65 classes=9 cclen=78 t=966s
[00:42:31] it=596712 colorings=478000 lazy-girth=154898 last: m=65 classes=9 cclen=77 t=966s
[00:42:31] it=596914 colorings=478200 lazy-girth=154900 last: m=70 classes=9 cclen=76 t=967s
[00:42:32] it=597117 colorings=478400 lazy-girth=154904 last: m=70 classes=9 cclen=78 t=967s
[00:42:32] it=597333 colorings=478600 lazy-girth=154921 last: m=70 classes=9 cclen=75 t=968s
[00:42:33] it=597543 colorings=478800 lazy-girth=154931 last: m=65 classes=9 cclen=76 t=969s
[00:42:33] it=597746 colorings=479000 lazy-girth=154934 last: m=80 classes=10 cclen=76 t=969s
[00:42:34] it=597971 colorings=479200 lazy-girth=154959 last: m=70 classes=9 cclen=75 t=970s
[00:42:35] it=598187 colorings=479400 lazy-girth=154976 last: m=70 classes=9 cclen=72 t=970s
[00:42:35] it=598392 colorings=479600 lazy-girth=154981 last: m=70 classes=9 cclen=78 t=971s
[00:42:36] it=598595 colorings=479800 lazy-girth=154984 last: m=80 classes=10 cclen=66 t=971s
[00:42:37] it=598798 colorings=480000 lazy-girth=154987 last: m=75 classes=9 cclen=58 t=972s
[00:42:37] it=599000 colorings=480200 lazy-girth=154989 last: m=80 classes=10 cclen=76 t=973s
[00:42:38] it=599205 colorings=480400 lazy-girth=154994 last: m=70 classes=9 cclen=74 t=973s
[00:42:38] it=599419 colorings=480600 lazy-girth=155008 last: m=65 classes=9 cclen=76 t=974s
[00:42:39] it=599630 colorings=480800 lazy-girth=155019 last: m=70 classes=9 cclen=77 t=975s
[00:42:40] it=599834 colorings=481000 lazy-girth=155023 last: m=70 classes=9 cclen=74 t=975s
[00:42:40] it=600039 colorings=481200 lazy-girth=155028 last: m=80 classes=10 cclen=54 t=976s
[00:42:41] it=600253 colorings=481400 lazy-girth=155042 last: m=65 classes=8 cclen=73 t=976s
[00:42:42] it=600460 colorings=481600 lazy-girth=155049 last: m=65 classes=9 cclen=76 t=977s
[00:42:42] it=600664 colorings=481800 lazy-girth=155053 last: m=70 classes=9 cclen=77 t=978s
[00:42:43] it=600871 colorings=482000 lazy-girth=155060 last: m=65 classes=9 cclen=78 t=978s
[00:42:43] it=601071 colorings=482200 lazy-girth=155060 last: m=65 classes=9 cclen=70 t=979s
[00:42:44] it=601276 colorings=482400 lazy-girth=155065 last: m=70 classes=8 cclen=78 t=980s
[00:42:45] it=601482 colorings=482600 lazy-girth=155071 last: m=70 classes=8 cclen=79 t=981s
[00:42:46] it=601690 colorings=482800 lazy-girth=155079 last: m=70 classes=9 cclen=74 t=981s
[00:42:46] it=601891 colorings=483000 lazy-girth=155080 last: m=65 classes=9 cclen=76 t=982s
[00:42:48] it=602110 colorings=483200 lazy-girth=155102 last: m=70 classes=9 cclen=69 t=983s
[00:42:48] it=602318 colorings=483400 lazy-girth=155111 last: m=80 classes=10 cclen=73 t=984s
[00:42:49] it=602534 colorings=483600 lazy-girth=155127 last: m=70 classes=8 cclen=78 t=984s
[00:42:49] it=602768 colorings=483800 lazy-girth=155164 last: m=70 classes=9 cclen=72 t=985s
[00:42:50] it=602977 colorings=484000 lazy-girth=155175 last: m=70 classes=9 cclen=66 t=986s
[00:42:51] it=603188 colorings=484200 lazy-girth=155186 last: m=70 classes=9 cclen=77 t=986s
[00:42:51] it=603390 colorings=484400 lazy-girth=155188 last: m=70 classes=9 cclen=76 t=987s
[00:42:52] it=603607 colorings=484600 lazy-girth=155205 last: m=70 classes=8 cclen=76 t=987s
[00:42:53] it=603823 colorings=484800 lazy-girth=155221 last: m=75 classes=9 cclen=77 t=988s
[00:42:53] it=604045 colorings=485000 lazy-girth=155243 last: m=80 classes=10 cclen=75 t=989s
[00:42:54] it=604255 colorings=485200 lazy-girth=155253 last: m=70 classes=9 cclen=74 t=990s
[00:42:55] it=604489 colorings=485400 lazy-girth=155287 last: m=70 classes=9 cclen=76 t=990s
[00:42:56] it=604695 colorings=485600 lazy-girth=155293 last: m=70 classes=8 cclen=78 t=991s
[00:42:56] it=604917 colorings=485800 lazy-girth=155315 last: m=80 classes=10 cclen=74 t=992s
[00:42:57] it=605133 colorings=486000 lazy-girth=155331 last: m=70 classes=8 cclen=79 t=993s
[00:42:58] it=605359 colorings=486200 lazy-girth=155357 last: m=80 classes=10 cclen=68 t=994s
[00:42:59] it=605577 colorings=486400 lazy-girth=155376 last: m=80 classes=10 cclen=75 t=994s
[00:43:00] it=605795 colorings=486600 lazy-girth=155394 last: m=80 classes=10 cclen=60 t=995s
[00:43:01] it=606022 colorings=486800 lazy-girth=155421 last: m=70 classes=8 cclen=76 t=996s
[00:43:01] it=606248 colorings=487000 lazy-girth=155447 last: m=70 classes=8 cclen=71 t=997s
[00:43:02] it=606471 colorings=487200 lazy-girth=155470 last: m=70 classes=9 cclen=77 t=998s
[00:43:03] it=606690 colorings=487400 lazy-girth=155489 last: m=70 classes=9 cclen=75 t=998s
[00:43:04] it=606907 colorings=487600 lazy-girth=155506 last: m=70 classes=9 cclen=78 t=999s
[00:43:04] it=607124 colorings=487800 lazy-girth=155524 last: m=70 classes=8 cclen=76 t=1000s
[00:43:05] it=607334 colorings=488000 lazy-girth=155534 last: m=65 classes=9 cclen=78 t=1001s
[00:43:06] it=607546 colorings=488200 lazy-girth=155546 last: m=70 classes=8 cclen=72 t=1001s
[00:43:06] it=607762 colorings=488400 lazy-girth=155562 last: m=65 classes=9 cclen=78 t=1002s
[00:43:07] it=607970 colorings=488600 lazy-girth=155570 last: m=70 classes=8 cclen=76 t=1002s
[00:43:08] it=608179 colorings=488800 lazy-girth=155579 last: m=65 classes=9 cclen=72 t=1003s
[00:43:08] it=608399 colorings=489000 lazy-girth=155599 last: m=80 classes=10 cclen=76 t=1004s
[00:43:09] it=608605 colorings=489200 lazy-girth=155605 last: m=70 classes=9 cclen=78 t=1005s
[00:43:10] it=608815 colorings=489400 lazy-girth=155616 last: m=80 classes=10 cclen=68 t=1006s
[00:43:11] it=609047 colorings=489600 lazy-girth=155648 last: m=75 classes=10 cclen=66 t=1006s
[00:43:12] it=609272 colorings=489800 lazy-girth=155673 last: m=70 classes=8 cclen=71 t=1007s
[00:43:12] it=609477 colorings=490000 lazy-girth=155678 last: m=80 classes=10 cclen=75 t=1008s
[00:43:13] it=609683 colorings=490200 lazy-girth=155684 last: m=65 classes=9 cclen=77 t=1008s
[00:43:14] it=609886 colorings=490400 lazy-girth=155687 last: m=70 classes=9 cclen=75 t=1009s
[00:43:14] it=610089 colorings=490600 lazy-girth=155690 last: m=65 classes=9 cclen=69 t=1010s
[00:43:16] it=610319 colorings=490800 lazy-girth=155723 last: m=70 classes=9 cclen=74 t=1011s
[00:43:16] it=610552 colorings=491000 lazy-girth=155758 last: m=80 classes=10 cclen=71 t=1012s
[00:43:17] it=610768 colorings=491200 lazy-girth=155774 last: m=70 classes=9 cclen=73 t=1012s
[00:43:17] it=610978 colorings=491400 lazy-girth=155784 last: m=70 classes=9 cclen=76 t=1013s
[00:43:18] it=611190 colorings=491600 lazy-girth=155797 last: m=70 classes=8 cclen=75 t=1014s
[00:43:19] it=611400 colorings=491800 lazy-girth=155808 last: m=70 classes=8 cclen=75 t=1015s
[00:43:21] it=611617 colorings=492000 lazy-girth=155826 last: m=75 classes=9 cclen=76 t=1016s
[00:43:21] it=611825 colorings=492200 lazy-girth=155834 last: m=80 classes=10 cclen=66 t=1017s
[00:43:22] it=612030 colorings=492400 lazy-girth=155839 last: m=70 classes=9 cclen=75 t=1018s
[00:43:23] it=612231 colorings=492600 lazy-girth=155840 last: m=65 classes=9 cclen=73 t=1018s
[00:43:23] it=612436 colorings=492800 lazy-girth=155845 last: m=70 classes=9 cclen=76 t=1019s
[00:43:24] it=612639 colorings=493000 lazy-girth=155848 last: m=70 classes=9 cclen=77 t=1020s
[00:43:25] it=612850 colorings=493200 lazy-girth=155859 last: m=70 classes=9 cclen=72 t=1020s
[00:43:25] it=613054 colorings=493400 lazy-girth=155863 last: m=65 classes=9 cclen=76 t=1021s
[00:43:26] it=613270 colorings=493600 lazy-girth=155880 last: m=70 classes=9 cclen=65 t=1021s
[00:43:27] it=613496 colorings=493800 lazy-girth=155907 last: m=80 classes=10 cclen=76 t=1022s
[00:43:27] it=613708 colorings=494000 lazy-girth=155919 last: m=80 classes=10 cclen=71 t=1023s
[00:43:28] it=613922 colorings=494200 lazy-girth=155933 last: m=70 classes=9 cclen=75 t=1024s
[00:43:29] it=614132 colorings=494400 lazy-girth=155943 last: m=75 classes=10 cclen=67 t=1024s
[00:43:30] it=614352 colorings=494600 lazy-girth=155965 last: m=65 classes=9 cclen=76 t=1025s
[00:43:30] it=614570 colorings=494800 lazy-girth=155983 last: m=70 classes=8 cclen=76 t=1026s
[00:43:31] it=614790 colorings=495000 lazy-girth=156004 last: m=70 classes=9 cclen=74 t=1027s
[00:43:32] it=615023 colorings=495200 lazy-girth=156037 last: m=70 classes=9 cclen=72 t=1027s
[00:43:33] it=615235 colorings=495400 lazy-girth=156049 last: m=70 classes=9 cclen=72 t=1028s
[00:43:33] it=615441 colorings=495600 lazy-girth=156055 last: m=70 classes=9 cclen=75 t=1029s
[00:43:34] it=615649 colorings=495800 lazy-girth=156063 last: m=70 classes=9 cclen=77 t=1029s
[00:43:35] it=615860 colorings=496000 lazy-girth=156074 last: m=70 classes=8 cclen=76 t=1030s
[00:43:35] it=616079 colorings=496200 lazy-girth=156093 last: m=70 classes=9 cclen=77 t=1031s
[00:43:36] it=616294 colorings=496400 lazy-girth=156108 last: m=70 classes=8 cclen=72 t=1031s
[00:43:37] it=616513 colorings=496600 lazy-girth=156128 last: m=70 classes=9 cclen=79 t=1032s
[00:43:37] it=616737 colorings=496800 lazy-girth=156154 last: m=80 classes=10 cclen=66 t=1033s
[00:43:38] it=616953 colorings=497000 lazy-girth=156170 last: m=70 classes=8 cclen=75 t=1033s
[00:43:39] it=617169 colorings=497200 lazy-girth=156186 last: m=70 classes=8 cclen=77 t=1034s
[00:43:39] it=617386 colorings=497400 lazy-girth=156205 last: m=70 classes=9 cclen=75 t=1035s
[00:43:40] it=617605 colorings=497600 lazy-girth=156224 last: m=70 classes=9 cclen=79 t=1036s
[00:43:41] it=617814 colorings=497800 lazy-girth=156233 last: m=70 classes=8 cclen=76 t=1036s
[00:43:42] it=618021 colorings=498000 lazy-girth=156240 last: m=70 classes=9 cclen=75 t=1037s
[00:43:42] it=618227 colorings=498200 lazy-girth=156246 last: m=70 classes=9 cclen=61 t=1038s
[00:43:43] it=618427 colorings=498400 lazy-girth=156246 last: m=65 classes=9 cclen=77 t=1038s
[00:43:44] it=618631 colorings=498600 lazy-girth=156250 last: m=70 classes=9 cclen=67 t=1039s
[00:43:44] it=618840 colorings=498800 lazy-girth=156259 last: m=70 classes=9 cclen=76 t=1040s
[00:43:45] it=619055 colorings=499000 lazy-girth=156274 last: m=80 classes=10 cclen=77 t=1041s
[00:43:46] it=619264 colorings=499200 lazy-girth=156283 last: m=70 classes=8 cclen=77 t=1041s
[00:43:46] it=619470 colorings=499400 lazy-girth=156289 last: m=70 classes=9 cclen=78 t=1042s
[00:43:47] it=619687 colorings=499600 lazy-girth=156306 last: m=70 classes=9 cclen=76 t=1043s
[00:43:48] it=619891 colorings=499800 lazy-girth=156310 last: m=70 classes=9 cclen=69 t=1044s
[00:43:49] it=620095 colorings=500000 lazy-girth=156314 last: m=70 classes=8 cclen=74 t=1044s
[00:43:50] it=620307 colorings=500200 lazy-girth=156326 last: m=70 classes=9 cclen=77 t=1045s
[00:43:51] it=620528 colorings=500400 lazy-girth=156347 last: m=70 classes=9 cclen=77 t=1046s
[00:43:52] it=620741 colorings=500600 lazy-girth=156360 last: m=80 classes=10 cclen=73 t=1047s
[00:43:52] it=620950 colorings=500800 lazy-girth=156372 last: m=70 classes=9 cclen=75 t=1048s
[00:43:54] it=621162 colorings=501000 lazy-girth=156384 last: m=75 classes=10 cclen=74 t=1049s
[00:43:55] it=621382 colorings=501200 lazy-girth=156404 last: m=80 classes=10 cclen=75 t=1050s
[00:43:56] it=621601 colorings=501400 lazy-girth=156423 last: m=80 classes=10 cclen=74 t=1051s
[00:43:56] it=621813 colorings=501600 lazy-girth=156435 last: m=65 classes=8 cclen=71 t=1052s
[00:43:57] it=622024 colorings=501800 lazy-girth=156446 last: m=70 classes=8 cclen=78 t=1052s
[00:43:57] it=622234 colorings=502000 lazy-girth=156458 last: m=70 classes=9 cclen=55 t=1053s
[00:43:59] it=622454 colorings=502200 lazy-girth=156479 last: m=70 classes=8 cclen=77 t=1054s
[00:44:00] it=622680 colorings=502400 lazy-girth=156506 last: m=70 classes=9 cclen=78 t=1055s
[00:44:00] it=622903 colorings=502600 lazy-girth=156529 last: m=80 classes=10 cclen=76 t=1056s
[00:44:01] it=623124 colorings=502800 lazy-girth=156551 last: m=70 classes=8 cclen=78 t=1057s
[00:44:02] it=623349 colorings=503000 lazy-girth=156576 last: m=70 classes=8 cclen=72 t=1058s
[00:44:03] it=623564 colorings=503200 lazy-girth=156591 last: m=70 classes=8 cclen=70 t=1059s
[00:44:04] it=623790 colorings=503400 lazy-girth=156617 last: m=70 classes=8 cclen=77 t=1060s
[00:44:05] it=624029 colorings=503600 lazy-girth=156656 last: m=70 classes=9 cclen=77 t=1061s
[00:44:07] it=624261 colorings=503800 lazy-girth=156689 last: m=70 classes=8 cclen=74 t=1062s
[00:44:08] it=624477 colorings=504000 lazy-girth=156706 last: m=80 classes=10 cclen=75 t=1063s
[00:44:09] it=624687 colorings=504200 lazy-girth=156717 last: m=70 classes=9 cclen=72 t=1064s
[00:44:09] it=624905 colorings=504400 lazy-girth=156735 last: m=70 classes=8 cclen=71 t=1065s
[00:44:10] it=625116 colorings=504600 lazy-girth=156746 last: m=70 classes=9 cclen=75 t=1066s
[00:44:11] it=625335 colorings=504800 lazy-girth=156765 last: m=80 classes=10 cclen=67 t=1067s
[00:44:12] it=625564 colorings=505000 lazy-girth=156794 last: m=70 classes=9 cclen=63 t=1068s
[00:44:13] it=625771 colorings=505200 lazy-girth=156801 last: m=70 classes=9 cclen=78 t=1069s
[00:44:14] it=625977 colorings=505400 lazy-girth=156807 last: m=80 classes=10 cclen=72 t=1070s
[00:44:15] it=626193 colorings=505600 lazy-girth=156823 last: m=70 classes=9 cclen=75 t=1071s
[00:44:16] it=626403 colorings=505800 lazy-girth=156833 last: m=80 classes=10 cclen=77 t=1071s
[00:44:17] it=626613 colorings=506000 lazy-girth=156843 last: m=70 classes=8 cclen=77 t=1072s
[00:44:18] it=626832 colorings=506200 lazy-girth=156862 last: m=70 classes=9 cclen=75 t=1073s
[00:44:19] it=627051 colorings=506400 lazy-girth=156881 last: m=70 classes=9 cclen=71 t=1074s
[00:44:20] it=627271 colorings=506600 lazy-girth=156904 last: m=80 classes=10 cclen=68 t=1076s
[00:44:21] it=627486 colorings=506800 lazy-girth=156919 last: m=70 classes=9 cclen=59 t=1077s
[00:44:22] it=627699 colorings=507000 lazy-girth=156932 last: m=70 classes=8 cclen=72 t=1078s
[00:44:23] it=627914 colorings=507200 lazy-girth=156947 last: m=70 classes=9 cclen=78 t=1079s
[00:44:24] it=628123 colorings=507400 lazy-girth=156956 last: m=70 classes=8 cclen=75 t=1080s
[00:44:25] it=628326 colorings=507600 lazy-girth=156959 last: m=70 classes=9 cclen=72 t=1081s
[00:44:27] it=628547 colorings=507800 lazy-girth=156980 last: m=80 classes=10 cclen=63 t=1082s
[00:44:28] it=628762 colorings=508000 lazy-girth=156995 last: m=70 classes=9 cclen=77 t=1083s
[00:44:29] it=628991 colorings=508200 lazy-girth=157025 last: m=80 classes=10 cclen=63 t=1084s
[00:44:29] it=629207 colorings=508400 lazy-girth=157044 last: m=80 classes=10 cclen=68 t=1085s
[00:44:30] it=629420 colorings=508600 lazy-girth=157057 last: m=80 classes=10 cclen=76 t=1086s
[00:44:32] it=629630 colorings=508800 lazy-girth=157067 last: m=70 classes=8 cclen=78 t=1087s
[00:44:32] it=629841 colorings=509000 lazy-girth=157078 last: m=70 classes=9 cclen=78 t=1088s
[00:44:34] it=630077 colorings=509200 lazy-girth=157115 last: m=70 classes=9 cclen=78 t=1089s
[00:44:35] it=630298 colorings=509400 lazy-girth=157137 last: m=70 classes=9 cclen=74 t=1090s
[00:44:36] it=630512 colorings=509600 lazy-girth=157153 last: m=70 classes=9 cclen=75 t=1091s
[00:44:36] it=630724 colorings=509800 lazy-girth=157165 last: m=70 classes=8 cclen=77 t=1092s
[00:44:37] it=630934 colorings=510000 lazy-girth=157176 last: m=70 classes=8 cclen=72 t=1093s
[00:44:38] it=631153 colorings=510200 lazy-girth=157195 last: m=65 classes=8 cclen=78 t=1094s
[00:44:39] it=631374 colorings=510400 lazy-girth=157216 last: m=70 classes=9 cclen=75 t=1094s
[00:44:40] it=631597 colorings=510600 lazy-girth=157240 last: m=70 classes=8 cclen=79 t=1095s
[00:44:40] it=631815 colorings=510800 lazy-girth=157258 last: m=80 classes=10 cclen=62 t=1096s
[00:44:41] it=632030 colorings=511000 lazy-girth=157273 last: m=70 classes=9 cclen=77 t=1097s
[00:44:42] it=632240 colorings=511200 lazy-girth=157283 last: m=70 classes=8 cclen=78 t=1098s
[00:44:43] it=632453 colorings=511400 lazy-girth=157296 last: m=80 classes=10 cclen=64 t=1098s
[00:44:43] it=632667 colorings=511600 lazy-girth=157310 last: m=75 classes=10 cclen=73 t=1099s
[00:44:44] it=632890 colorings=511800 lazy-girth=157333 last: m=80 classes=10 cclen=70 t=1100s
[00:44:46] it=633097 colorings=512000 lazy-girth=157340 last: m=70 classes=8 cclen=77 t=1101s
[00:44:46] it=633306 colorings=512200 lazy-girth=157349 last: m=80 classes=10 cclen=73 t=1102s
[00:44:58] it=633516 colorings=512400 lazy-girth=157359 last: m=70 classes=9 cclen=74 t=1114s
[00:44:59] it=633732 colorings=512600 lazy-girth=157375 last: m=70 classes=8 cclen=73 t=1115s
[00:45:00] it=633947 colorings=512800 lazy-girth=157390 last: m=70 classes=9 cclen=74 t=1116s
[00:45:01] it=634161 colorings=513000 lazy-girth=157404 last: m=80 classes=10 cclen=64 t=1117s
[00:45:02] it=634363 colorings=513200 lazy-girth=157406 last: m=75 classes=10 cclen=74 t=1117s
[00:45:03] it=634574 colorings=513400 lazy-girth=157417 last: m=75 classes=10 cclen=75 t=1118s
[00:45:04] it=634790 colorings=513600 lazy-girth=157433 last: m=80 classes=10 cclen=60 t=1119s
[00:45:04] it=634994 colorings=513800 lazy-girth=157437 last: m=70 classes=8 cclen=75 t=1120s
[00:45:05] it=635202 colorings=514000 lazy-girth=157445 last: m=65 classes=8 cclen=73 t=1121s
[00:45:06] it=635407 colorings=514200 lazy-girth=157450 last: m=70 classes=9 cclen=65 t=1122s
[00:45:08] it=635611 colorings=514400 lazy-girth=157454 last: m=70 classes=9 cclen=78 t=1124s
[00:45:09] it=635832 colorings=514600 lazy-girth=157476 last: m=80 classes=10 cclen=74 t=1124s
[00:45:09] it=636041 colorings=514800 lazy-girth=157486 last: m=80 classes=10 cclen=68 t=1125s
[00:45:10] it=636262 colorings=515000 lazy-girth=157507 last: m=80 classes=10 cclen=68 t=1126s
[00:45:11] it=636484 colorings=515200 lazy-girth=157531 last: m=70 classes=9 cclen=76 t=1126s
[00:45:11] it=636694 colorings=515400 lazy-girth=157541 last: m=70 classes=9 cclen=63 t=1127s
[00:45:12] it=636897 colorings=515600 lazy-girth=157544 last: m=75 classes=10 cclen=65 t=1127s
[00:45:13] it=637110 colorings=515800 lazy-girth=157557 last: m=65 classes=9 cclen=73 t=1128s
[00:45:13] it=637326 colorings=516000 lazy-girth=157573 last: m=70 classes=9 cclen=75 t=1129s
[00:45:14] it=637535 colorings=516200 lazy-girth=157582 last: m=70 classes=8 cclen=78 t=1130s
[00:45:15] it=637750 colorings=516400 lazy-girth=157597 last: m=70 classes=8 cclen=77 t=1130s
[00:45:16] it=637960 colorings=516600 lazy-girth=157609 last: m=70 classes=9 cclen=77 t=1131s
[00:45:16] it=638174 colorings=516800 lazy-girth=157623 last: m=80 classes=10 cclen=77 t=1132s
[00:45:17] it=638394 colorings=517000 lazy-girth=157644 last: m=70 classes=9 cclen=75 t=1132s
[00:45:18] it=638608 colorings=517200 lazy-girth=157658 last: m=70 classes=9 cclen=77 t=1133s
[00:45:18] it=638813 colorings=517400 lazy-girth=157663 last: m=75 classes=10 cclen=67 t=1134s
[00:45:19] it=639024 colorings=517600 lazy-girth=157674 last: m=70 classes=9 cclen=77 t=1135s
[00:45:20] it=639236 colorings=517800 lazy-girth=157686 last: m=70 classes=9 cclen=70 t=1136s
[00:45:21] it=639468 colorings=518000 lazy-girth=157718 last: m=80 classes=10 cclen=68 t=1137s
[00:45:23] it=639679 colorings=518200 lazy-girth=157729 last: m=75 classes=9 cclen=78 t=1138s
[00:45:24] it=639884 colorings=518400 lazy-girth=157734 last: m=65 classes=9 cclen=77 t=1140s
[00:45:26] it=640089 colorings=518600 lazy-girth=157739 last: m=70 classes=9 cclen=76 t=1141s
[00:45:28] it=640304 colorings=518800 lazy-girth=157754 last: m=80 classes=10 cclen=73 t=1144s
[00:45:29] it=640513 colorings=519000 lazy-girth=157763 last: m=70 classes=8 cclen=79 t=1144s
[00:45:29] it=640725 colorings=519200 lazy-girth=157775 last: m=70 classes=9 cclen=76 t=1145s
[00:45:30] it=640942 colorings=519400 lazy-girth=157793 last: m=70 classes=9 cclen=73 t=1146s
[00:45:31] it=641156 colorings=519600 lazy-girth=157807 last: m=70 classes=9 cclen=73 t=1146s
[00:45:32] it=641378 colorings=519800 lazy-girth=157830 last: m=70 classes=9 cclen=72 t=1147s
[00:45:32] it=641595 colorings=520000 lazy-girth=157847 last: m=80 classes=10 cclen=76 t=1148s
[00:45:34] it=641806 colorings=520200 lazy-girth=157859 last: m=75 classes=9 cclen=77 t=1149s
[00:45:35] it=642035 colorings=520400 lazy-girth=157888 last: m=80 classes=10 cclen=68 t=1150s
[00:45:36] it=642246 colorings=520600 lazy-girth=157899 last: m=70 classes=8 cclen=74 t=1151s
[00:45:37] it=642471 colorings=520800 lazy-girth=157924 last: m=70 classes=8 cclen=60 t=1152s
[00:45:38] it=642694 colorings=521000 lazy-girth=157947 last: m=75 classes=10 cclen=71 t=1153s
[00:45:39] it=642912 colorings=521200 lazy-girth=157965 last: m=70 classes=8 cclen=78 t=1154s
[00:45:40] it=643139 colorings=521400 lazy-girth=157992 last: m=80 classes=10 cclen=70 t=1155s
[00:45:41] it=643362 colorings=521600 lazy-girth=158015 last: m=70 classes=9 cclen=73 t=1156s
[00:45:42] it=643576 colorings=521800 lazy-girth=158029 last: m=80 classes=10 cclen=74 t=1157s
[00:45:43] it=643786 colorings=522000 lazy-girth=158039 last: m=70 classes=8 cclen=76 t=1158s
[00:45:44] it=644002 colorings=522200 lazy-girth=158055 last: m=80 classes=10 cclen=73 t=1159s
[00:45:45] it=644220 colorings=522400 lazy-girth=158073 last: m=80 classes=10 cclen=77 t=1161s
[00:45:46] it=644442 colorings=522600 lazy-girth=158095 last: m=70 classes=9 cclen=78 t=1162s
[00:45:47] it=644661 colorings=522800 lazy-girth=158114 last: m=70 classes=8 cclen=75 t=1162s
[00:45:48] it=644876 colorings=523000 lazy-girth=158129 last: m=70 classes=8 cclen=77 t=1164s
[00:45:49] it=645096 colorings=523200 lazy-girth=158149 last: m=70 classes=9 cclen=74 t=1165s
[00:45:50] it=645307 colorings=523400 lazy-girth=158160 last: m=70 classes=9 cclen=77 t=1166s
[00:45:51] it=645525 colorings=523600 lazy-girth=158179 last: m=80 classes=10 cclen=75 t=1167s
[00:45:52] it=645736 colorings=523800 lazy-girth=158190 last: m=70 classes=9 cclen=72 t=1167s
[00:45:53] it=645951 colorings=524000 lazy-girth=158205 last: m=70 classes=9 cclen=71 t=1168s
[00:45:54] it=646163 colorings=524200 lazy-girth=158217 last: m=70 classes=9 cclen=76 t=1169s
[00:45:55] it=646375 colorings=524400 lazy-girth=158229 last: m=70 classes=8 cclen=77 t=1170s
[00:45:55] it=646593 colorings=524600 lazy-girth=158247 last: m=80 classes=10 cclen=70 t=1171s
[00:45:57] it=646800 colorings=524800 lazy-girth=158254 last: m=70 classes=9 cclen=75 t=1172s
[00:45:58] it=647013 colorings=525000 lazy-girth=158267 last: m=70 classes=9 cclen=64 t=1173s
[00:45:59] it=647230 colorings=525200 lazy-girth=158285 last: m=70 classes=9 cclen=75 t=1175s
[00:46:00] it=647457 colorings=525400 lazy-girth=158312 last: m=70 classes=9 cclen=78 t=1176s
[00:46:02] it=647669 colorings=525600 lazy-girth=158324 last: m=70 classes=9 cclen=76 t=1177s
[00:46:03] it=647888 colorings=525800 lazy-girth=158343 last: m=70 classes=9 cclen=79 t=1178s
[00:46:04] it=648096 colorings=526000 lazy-girth=158351 last: m=70 classes=9 cclen=74 t=1179s
[00:46:05] it=648300 colorings=526200 lazy-girth=158355 last: m=70 classes=9 cclen=78 t=1180s
[00:46:07] it=648506 colorings=526400 lazy-girth=158361 last: m=70 classes=8 cclen=77 t=1182s
[00:46:07] it=648719 colorings=526600 lazy-girth=158374 last: m=70 classes=9 cclen=68 t=1183s
[00:46:08] it=648927 colorings=526800 lazy-girth=158382 last: m=75 classes=10 cclen=68 t=1183s
[00:46:09] it=649132 colorings=527000 lazy-girth=158387 last: m=80 classes=10 cclen=71 t=1184s
[00:46:09] it=649342 colorings=527200 lazy-girth=158397 last: m=65 classes=9 cclen=74 t=1185s
[00:46:10] it=649546 colorings=527400 lazy-girth=158404 last: m=65 classes=9 cclen=72 t=1185s
[00:46:11] it=649759 colorings=527600 lazy-girth=158417 last: m=75 classes=10 cclen=74 t=1186s
[00:46:12] it=649963 colorings=527800 lazy-girth=158421 last: m=70 classes=8 cclen=68 t=1187s
[00:46:12] it=650168 colorings=528000 lazy-girth=158426 last: m=65 classes=9 cclen=72 t=1188s
[00:46:13] it=650373 colorings=528200 lazy-girth=158431 last: m=80 classes=10 cclen=75 t=1189s
[00:46:14] it=650577 colorings=528400 lazy-girth=158435 last: m=65 classes=9 cclen=76 t=1189s
[00:46:14] it=650786 colorings=528600 lazy-girth=158444 last: m=70 classes=9 cclen=76 t=1190s
[00:46:15] it=650994 colorings=528800 lazy-girth=158452 last: m=80 classes=10 cclen=66 t=1191s
[00:46:16] it=651203 colorings=529000 lazy-girth=158461 last: m=70 classes=9 cclen=74 t=1192s
[00:46:16] it=651405 colorings=529200 lazy-girth=158463 last: m=70 classes=9 cclen=72 t=1192s
[00:46:17] it=651624 colorings=529400 lazy-girth=158482 last: m=80 classes=10 cclen=70 t=1193s
[00:46:18] it=651838 colorings=529600 lazy-girth=158496 last: m=75 classes=10 cclen=78 t=1193s
[00:46:19] it=652054 colorings=529800 lazy-girth=158512 last: m=80 classes=10 cclen=74 t=1194s
[00:46:19] it=652276 colorings=530000 lazy-girth=158534 last: m=70 classes=9 cclen=77 t=1195s
[00:46:21] it=652487 colorings=530200 lazy-girth=158545 last: m=70 classes=9 cclen=77 t=1196s
[00:46:22] it=652690 colorings=530400 lazy-girth=158548 last: m=75 classes=10 cclen=70 t=1198s
[00:46:23] it=652892 colorings=530600 lazy-girth=158550 last: m=65 classes=9 cclen=74 t=1198s
[00:46:24] it=653097 colorings=530800 lazy-girth=158555 last: m=70 classes=8 cclen=76 t=1199s
[00:46:24] it=653298 colorings=531000 lazy-girth=158556 last: m=65 classes=9 cclen=76 t=1200s
[00:46:25] it=653503 colorings=531200 lazy-girth=158561 last: m=75 classes=9 cclen=72 t=1201s
[00:46:27] it=653714 colorings=531400 lazy-girth=158572 last: m=70 classes=8 cclen=75 t=1203s
[00:46:28] it=653917 colorings=531600 lazy-girth=158575 last: m=65 classes=9 cclen=74 t=1203s
[00:46:28] it=654139 colorings=531800 lazy-girth=158598 last: m=65 classes=9 cclen=77 t=1204s
[00:46:30] it=654354 colorings=532000 lazy-girth=158613 last: m=80 classes=10 cclen=63 t=1205s
[00:46:30] it=654559 colorings=532200 lazy-girth=158618 last: m=75 classes=9 cclen=72 t=1206s
[00:46:31] it=654766 colorings=532400 lazy-girth=158625 last: m=75 classes=9 cclen=63 t=1206s
[00:46:32] it=654978 colorings=532600 lazy-girth=158637 last: m=75 classes=9 cclen=72 t=1207s
[00:46:33] it=655199 colorings=532800 lazy-girth=158658 last: m=65 classes=8 cclen=68 t=1208s
[00:46:34] it=655404 colorings=533000 lazy-girth=158663 last: m=70 classes=9 cclen=73 t=1209s
[00:46:34] it=655615 colorings=533200 lazy-girth=158674 last: m=65 classes=9 cclen=74 t=1210s
[00:46:36] it=655832 colorings=533400 lazy-girth=158691 last: m=70 classes=9 cclen=70 t=1211s
[00:46:36] it=656039 colorings=533600 lazy-girth=158698 last: m=75 classes=10 cclen=73 t=1212s
[00:46:38] it=656250 colorings=533800 lazy-girth=158709 last: m=80 classes=10 cclen=73 t=1213s
[00:46:39] it=656452 colorings=534000 lazy-girth=158711 last: m=70 classes=9 cclen=75 t=1214s
[00:46:40] it=656656 colorings=534200 lazy-girth=158715 last: m=80 classes=10 cclen=77 t=1215s
[00:46:41] it=656871 colorings=534400 lazy-girth=158730 last: m=70 classes=9 cclen=78 t=1216s
[00:46:41] it=657073 colorings=534600 lazy-girth=158732 last: m=65 classes=9 cclen=76 t=1217s
[00:46:42] it=657279 colorings=534800 lazy-girth=158738 last: m=70 classes=8 cclen=76 t=1218s
[00:46:43] it=657491 colorings=535000 lazy-girth=158750 last: m=65 classes=8 cclen=75 t=1219s
[00:46:44] it=657706 colorings=535200 lazy-girth=158765 last: m=75 classes=9 cclen=77 t=1220s
[00:46:45] it=657914 colorings=535400 lazy-girth=158773 last: m=70 classes=8 cclen=78 t=1220s
[00:46:46] it=658135 colorings=535600 lazy-girth=158794 last: m=70 classes=9 cclen=74 t=1221s
[00:46:47] it=658353 colorings=535800 lazy-girth=158812 last: m=75 classes=10 cclen=73 t=1222s
[00:46:48] it=658568 colorings=536000 lazy-girth=158827 last: m=70 classes=9 cclen=62 t=1223s
[00:46:50] it=658778 colorings=536200 lazy-girth=158837 last: m=75 classes=9 cclen=75 t=1225s
[00:46:51] it=658980 colorings=536400 lazy-girth=158839 last: m=65 classes=9 cclen=77 t=1226s
[00:46:52] it=659193 colorings=536600 lazy-girth=158852 last: m=70 classes=9 cclen=75 t=1227s
[00:46:53] it=659398 colorings=536800 lazy-girth=158857 last: m=70 classes=9 cclen=69 t=1228s
[00:46:54] it=659615 colorings=537000 lazy-girth=158874 last: m=70 classes=8 cclen=73 t=1229s
[00:46:55] it=659823 colorings=537200 lazy-girth=158882 last: m=70 classes=8 cclen=76 t=1230s
[00:46:56] it=660027 colorings=537400 lazy-girth=158886 last: m=70 classes=9 cclen=75 t=1231s
[00:46:57] it=660231 colorings=537600 lazy-girth=158891 last: m=70 classes=9 cclen=75 t=1232s
[00:46:59] it=660444 colorings=537800 lazy-girth=158904 last: m=70 classes=9 cclen=68 t=1234s
[00:47:00] it=660649 colorings=538000 lazy-girth=158909 last: m=70 classes=9 cclen=72 t=1235s
[00:47:01] it=660855 colorings=538200 lazy-girth=158915 last: m=65 classes=9 cclen=70 t=1236s
[00:47:02] it=661061 colorings=538400 lazy-girth=158921 last: m=70 classes=8 cclen=76 t=1237s
[00:47:03] it=661282 colorings=538600 lazy-girth=158942 last: m=70 classes=9 cclen=72 t=1238s
[00:47:03] it=661491 colorings=538800 lazy-girth=158951 last: m=80 classes=10 cclen=73 t=1239s
[00:47:04] it=661704 colorings=539000 lazy-girth=158964 last: m=80 classes=10 cclen=69 t=1240s
[00:47:05] it=661926 colorings=539200 lazy-girth=158986 last: m=70 classes=9 cclen=78 t=1241s
[00:47:06] it=662143 colorings=539400 lazy-girth=159003 last: m=70 classes=9 cclen=67 t=1242s
[00:47:08] it=662355 colorings=539600 lazy-girth=159015 last: m=70 classes=8 cclen=77 t=1243s
[00:47:09] it=662561 colorings=539800 lazy-girth=159021 last: m=80 classes=10 cclen=71 t=1244s
[00:47:10] it=662771 colorings=540000 lazy-girth=159031 last: m=70 classes=9 cclen=75 t=1245s
[00:47:11] it=662990 colorings=540200 lazy-girth=159050 last: m=80 classes=10 cclen=72 t=1246s
[00:47:12] it=663199 colorings=540400 lazy-girth=159059 last: m=70 classes=8 cclen=78 t=1247s
[00:47:13] it=663404 colorings=540600 lazy-girth=159064 last: m=65 classes=8 cclen=73 t=1248s
[00:47:13] it=663605 colorings=540800 lazy-girth=159065 last: m=70 classes=9 cclen=75 t=1249s
[00:47:15] it=663811 colorings=541000 lazy-girth=159071 last: m=70 classes=9 cclen=77 t=1250s
[00:47:16] it=664018 colorings=541200 lazy-girth=159078 last: m=70 classes=9 cclen=71 t=1251s
[00:47:17] it=664233 colorings=541400 lazy-girth=159093 last: m=70 classes=8 cclen=78 t=1253s
[00:47:19] it=664440 colorings=541600 lazy-girth=159100 last: m=70 classes=9 cclen=76 t=1255s
[00:47:21] it=664659 colorings=541800 lazy-girth=159119 last: m=80 classes=10 cclen=73 t=1257s
[00:47:22] it=664869 colorings=542000 lazy-girth=159129 last: m=70 classes=9 cclen=77 t=1258s
[00:47:23] it=665079 colorings=542200 lazy-girth=159139 last: m=75 classes=9 cclen=75 t=1258s
[00:47:24] it=665295 colorings=542400 lazy-girth=159156 last: m=70 classes=9 cclen=75 t=1259s
[00:47:25] it=665502 colorings=542600 lazy-girth=159163 last: m=65 classes=9 cclen=74 t=1260s
[00:47:26] it=665712 colorings=542800 lazy-girth=159173 last: m=70 classes=8 cclen=77 t=1262s
[00:47:27] it=665922 colorings=543000 lazy-girth=159183 last: m=70 classes=9 cclen=77 t=1263s
[00:47:28] it=666136 colorings=543200 lazy-girth=159197 last: m=70 classes=8 cclen=72 t=1264s
[00:47:29] it=666354 colorings=543400 lazy-girth=159215 last: m=70 classes=9 cclen=77 t=1265s
[00:47:31] it=666564 colorings=543600 lazy-girth=159225 last: m=70 classes=8 cclen=75 t=1266s
[00:47:32] it=666772 colorings=543800 lazy-girth=159233 last: m=70 classes=9 cclen=78 t=1267s
[00:47:33] it=666973 colorings=544000 lazy-girth=159234 last: m=70 classes=9 cclen=75 t=1268s
[00:47:35] it=667197 colorings=544200 lazy-girth=159258 last: m=70 classes=8 cclen=77 t=1271s
[00:47:36] it=667407 colorings=544400 lazy-girth=159268 last: m=70 classes=8 cclen=76 t=1272s
[00:47:38] it=667626 colorings=544600 lazy-girth=159287 last: m=75 classes=9 cclen=64 t=1273s
[00:47:39] it=667843 colorings=544800 lazy-girth=159304 last: m=70 classes=8 cclen=77 t=1274s
[00:47:40] it=668052 colorings=545000 lazy-girth=159313 last: m=70 classes=8 cclen=72 t=1276s
[00:47:41] it=668258 colorings=545200 lazy-girth=159319 last: m=65 classes=8 cclen=75 t=1277s
[00:47:43] it=668466 colorings=545400 lazy-girth=159327 last: m=70 classes=9 cclen=75 t=1279s
[00:47:44] it=668674 colorings=545600 lazy-girth=159335 last: m=70 classes=9 cclen=77 t=1280s
[00:47:46] it=668880 colorings=545800 lazy-girth=159341 last: m=65 classes=9 cclen=78 t=1281s
[00:47:48] it=669091 colorings=546000 lazy-girth=159352 last: m=65 classes=9 cclen=74 t=1283s
[00:47:49] it=669297 colorings=546200 lazy-girth=159358 last: m=80 classes=10 cclen=75 t=1284s
[00:47:50] it=669504 colorings=546400 lazy-girth=159365 last: m=65 classes=9 cclen=75 t=1285s
[00:47:50] it=669708 colorings=546600 lazy-girth=159369 last: m=70 classes=9 cclen=73 t=1286s
[00:47:53] it=669919 colorings=546800 lazy-girth=159380 last: m=80 classes=10 cclen=68 t=1289s
[00:47:55] it=670122 colorings=547000 lazy-girth=159383 last: m=70 classes=9 cclen=69 t=1290s
[00:47:56] it=670332 colorings=547200 lazy-girth=159393 last: m=70 classes=9 cclen=68 t=1292s
[00:47:58] it=670542 colorings=547400 lazy-girth=159403 last: m=65 classes=9 cclen=71 t=1293s
[00:47:58] it=670743 colorings=547600 lazy-girth=159404 last: m=70 classes=8 cclen=77 t=1294s
[00:47:59] it=670949 colorings=547800 lazy-girth=159410 last: m=65 classes=9 cclen=78 t=1295s
[00:48:00] it=671149 colorings=548000 lazy-girth=159410 last: m=75 classes=10 cclen=74 t=1295s
[00:48:01] it=671352 colorings=548200 lazy-girth=159413 last: m=80 classes=10 cclen=66 t=1296s
[00:48:15] it=671553 colorings=548400 lazy-girth=159414 last: m=70 classes=9 cclen=78 t=1311s
[00:48:16] it=671763 colorings=548600 lazy-girth=159424 last: m=70 classes=9 cclen=73 t=1312s
[00:48:17] it=671980 colorings=548800 lazy-girth=159441 last: m=70 classes=9 cclen=43 t=1313s
[00:48:18] it=672184 colorings=549000 lazy-girth=159445 last: m=65 classes=9 cclen=66 t=1314s
[00:48:20] it=672390 colorings=549200 lazy-girth=159451 last: m=65 classes=9 cclen=76 t=1315s
[00:48:21] it=672592 colorings=549400 lazy-girth=159453 last: m=65 classes=9 cclen=75 t=1316s
[00:48:22] it=672801 colorings=549600 lazy-girth=159462 last: m=70 classes=9 cclen=73 t=1317s
[00:48:23] it=673005 colorings=549800 lazy-girth=159466 last: m=65 classes=9 cclen=77 t=1318s
[00:48:23] it=673210 colorings=550000 lazy-girth=159471 last: m=80 classes=10 cclen=75 t=1319s
[00:48:25] it=673419 colorings=550200 lazy-girth=159480 last: m=75 classes=10 cclen=70 t=1320s
[00:48:26] it=673631 colorings=550400 lazy-girth=159492 last: m=70 classes=9 cclen=77 t=1322s
[00:48:29] it=673834 colorings=550600 lazy-girth=159495 last: m=70 classes=9 cclen=76 t=1324s
[00:48:30] it=674038 colorings=550800 lazy-girth=159499 last: m=70 classes=9 cclen=73 t=1326s
[00:48:33] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=674217 colorings=550974 lazy-girth=159504 time=1328s


==> anc/search/logs/slice_D6_r3_g6.log <==
[06:08:34] slice r=3 H=D6 |H|=12 n=36 classes=63 girth>=6 mindeg>=3
[06:08:34] eager C3/C4 clauses: 12282
[06:08:35] it=478 colorings=200 lazy-girth=548 last: m=66 classes=8 cclen=53 t=1s
[06:08:35] it=913 colorings=400 lazy-girth=910 last: m=60 classes=7 cclen=55 t=1s
[06:08:35] it=1323 colorings=600 lazy-girth=1278 last: m=60 classes=7 cclen=50 t=2s
[06:08:36] it=1737 colorings=800 lazy-girth=1614 last: m=66 classes=8 cclen=53 t=2s
[06:08:36] it=2101 colorings=1000 lazy-girth=1901 last: m=72 classes=7 cclen=55 t=2s
[06:08:37] it=2487 colorings=1200 lazy-girth=2242 last: m=66 classes=8 cclen=48 t=3s
[06:08:37] it=2910 colorings=1400 lazy-girth=2625 last: m=60 classes=7 cclen=55 t=3s
[06:08:38] it=3320 colorings=1600 lazy-girth=3024 last: m=60 classes=7 cclen=53 t=4s
[06:08:38] it=3750 colorings=1800 lazy-girth=3449 last: m=66 classes=8 cclen=52 t=4s
[06:08:39] it=4094 colorings=2000 lazy-girth=3712 last: m=66 classes=8 cclen=54 t=5s
[06:08:39] it=4513 colorings=2200 lazy-girth=4120 last: m=60 classes=7 cclen=56 t=5s
[06:08:40] it=4841 colorings=2400 lazy-girth=4332 last: m=60 classes=7 cclen=53 t=6s
[06:08:40] it=5174 colorings=2600 lazy-girth=4550 last: m=66 classes=8 cclen=49 t=6s
[06:08:40] it=5469 colorings=2800 lazy-girth=4715 last: m=60 classes=7 cclen=54 t=6s
[06:08:41] it=5871 colorings=3000 lazy-girth=5050 last: m=60 classes=7 cclen=56 t=7s
[06:08:41] it=6220 colorings=3200 lazy-girth=5307 last: m=66 classes=8 cclen=37 t=7s
[06:08:41] it=6516 colorings=3400 lazy-girth=5488 last: m=66 classes=8 cclen=50 t=8s
[06:08:42] it=6814 colorings=3600 lazy-girth=5636 last: m=66 classes=8 cclen=49 t=8s
[06:08:42] it=7198 colorings=3800 lazy-girth=5954 last: m=60 classes=7 cclen=49 t=8s
[06:08:43] it=7639 colorings=4000 lazy-girth=6392 last: m=66 classes=7 cclen=53 t=9s
[06:08:43] it=8075 colorings=4200 lazy-girth=6823 last: m=66 classes=7 cclen=45 t=10s
[06:08:44] it=8586 colorings=4400 lazy-girth=7410 last: m=66 classes=7 cclen=54 t=10s
[06:08:45] it=9105 colorings=4600 lazy-girth=7998 last: m=60 classes=7 cclen=53 t=11s
[06:08:45] it=9551 colorings=4800 lazy-girth=8381 last: m=66 classes=8 cclen=52 t=12s
[06:08:46] it=10026 colorings=5000 lazy-girth=8815 last: m=60 classes=7 cclen=53 t=12s
[06:08:47] it=10403 colorings=5200 lazy-girth=9061 last: m=72 classes=7 cclen=53 t=13s
[06:08:47] it=10830 colorings=5400 lazy-girth=9366 last: m=60 classes=7 cclen=53 t=13s
[06:08:48] it=11206 colorings=5600 lazy-girth=9611 last: m=66 classes=7 cclen=55 t=14s
[06:08:48] it=11615 colorings=5800 lazy-girth=9878 last: m=60 classes=7 cclen=48 t=14s
[06:08:49] it=12050 colorings=6000 lazy-girth=10173 last: m=66 classes=8 cclen=52 t=15s
[06:08:49] it=12522 colorings=6200 lazy-girth=10572 last: m=66 classes=7 cclen=55 t=15s
[06:08:50] it=12890 colorings=6400 lazy-girth=10780 last: m=66 classes=7 cclen=56 t=16s
[06:08:50] it=13305 colorings=6600 lazy-girth=11038 last: m=60 classes=7 cclen=51 t=16s
[06:08:51] it=13655 colorings=6800 lazy-girth=11241 last: m=60 classes=7 cclen=48 t=17s
[06:08:51] it=14094 colorings=7000 lazy-girth=11564 last: m=66 classes=7 cclen=46 t=17s
[06:08:52] it=14550 colorings=7200 lazy-girth=11899 last: m=66 classes=7 cclen=53 t=18s
[06:08:52] it=14953 colorings=7400 lazy-girth=12159 last: m=60 classes=7 cclen=52 t=18s
[06:08:52] it=15355 colorings=7600 lazy-girth=12427 last: m=60 classes=7 cclen=55 t=19s
[06:08:53] it=15830 colorings=7800 lazy-girth=12810 last: m=66 classes=7 cclen=46 t=19s
[06:08:54] it=16270 colorings=8000 lazy-girth=13141 last: m=66 classes=8 cclen=54 t=20s
[06:08:54] it=16796 colorings=8200 lazy-girth=13602 last: m=60 classes=7 cclen=54 t=20s
[06:08:55] it=17201 colorings=8400 lazy-girth=13877 last: m=66 classes=8 cclen=51 t=21s
[06:08:56] it=17661 colorings=8600 lazy-girth=14240 last: m=66 classes=7 cclen=42 t=22s
[06:08:56] it=18101 colorings=8800 lazy-girth=14570 last: m=60 classes=7 cclen=50 t=22s
[06:08:56] it=18450 colorings=9000 lazy-girth=14769 last: m=66 classes=7 cclen=54 t=22s
[06:08:57] it=18904 colorings=9200 lazy-girth=15137 last: m=66 classes=8 cclen=54 t=23s
[06:08:57] it=19430 colorings=9400 lazy-girth=15528 last: m=66 classes=7 cclen=51 t=24s
[06:08:58] it=19825 colorings=9600 lazy-girth=15785 last: m=54 classes=6 cclen=56 t=24s
[06:08:58] it=20319 colorings=9800 lazy-girth=16189 last: m=60 classes=7 cclen=46 t=25s
[06:08:59] it=20796 colorings=10000 lazy-girth=16548 last: m=60 classes=6 cclen=51 t=25s
[06:08:59] it=21215 colorings=10200 lazy-girth=16844 last: m=60 classes=7 cclen=55 t=26s
[06:09:00] it=21575 colorings=10400 lazy-girth=17063 last: m=60 classes=7 cclen=50 t=26s
[06:09:00] it=21994 colorings=10600 lazy-girth=17343 last: m=60 classes=7 cclen=53 t=27s
[06:09:01] it=22497 colorings=10800 lazy-girth=17739 last: m=54 classes=6 cclen=52 t=27s
[06:09:01] it=22806 colorings=11000 lazy-girth=17869 last: m=60 classes=7 cclen=55 t=27s
[06:09:02] it=23309 colorings=11200 lazy-girth=18291 last: m=60 classes=7 cclen=54 t=28s
[06:09:03] it=23746 colorings=11400 lazy-girth=18607 last: m=60 classes=7 cclen=51 t=29s
[06:09:03] it=24148 colorings=11600 lazy-girth=18877 last: m=60 classes=7 cclen=41 t=29s
[06:09:04] it=24563 colorings=11800 lazy-girth=19192 last: m=66 classes=7 cclen=53 t=30s
[06:09:04] it=25022 colorings=12000 lazy-girth=19536 last: m=60 classes=7 cclen=54 t=30s
[06:09:05] it=25451 colorings=12200 lazy-girth=19840 last: m=60 classes=7 cclen=54 t=31s
[06:09:05] it=25852 colorings=12400 lazy-girth=20083 last: m=60 classes=7 cclen=56 t=31s
[06:09:06] it=26323 colorings=12600 lazy-girth=20437 last: m=66 classes=7 cclen=48 t=32s
[06:09:06] it=26740 colorings=12800 lazy-girth=20708 last: m=66 classes=8 cclen=45 t=32s
[06:09:07] it=27266 colorings=13000 lazy-girth=21156 last: m=66 classes=7 cclen=53 t=33s
[06:09:08] it=27680 colorings=13200 lazy-girth=21412 last: m=54 classes=6 cclen=53 t=34s
[06:09:08] it=28030 colorings=13400 lazy-girth=21609 last: m=66 classes=7 cclen=52 t=34s
[06:09:09] it=28317 colorings=13600 lazy-girth=21730 last: m=66 classes=7 cclen=45 t=35s
[06:09:09] it=28770 colorings=13800 lazy-girth=22041 last: m=66 classes=7 cclen=55 t=35s
[06:09:10] it=29136 colorings=14000 lazy-girth=22316 last: m=60 classes=7 cclen=52 t=36s
[06:09:10] it=29477 colorings=14200 lazy-girth=22509 last: m=66 classes=7 cclen=45 t=36s
[06:09:10] it=29863 colorings=14400 lazy-girth=22727 last: m=72 classes=7 cclen=39 t=37s
[06:09:11] it=30210 colorings=14600 lazy-girth=22915 last: m=60 classes=7 cclen=56 t=37s
[06:09:11] it=30552 colorings=14800 lazy-girth=23111 last: m=66 classes=8 cclen=51 t=37s
[06:09:12] it=30896 colorings=15000 lazy-girth=23285 last: m=66 classes=8 cclen=52 t=38s
[06:09:12] it=31228 colorings=15200 lazy-girth=23442 last: m=60 classes=7 cclen=54 t=38s
[06:09:13] it=31540 colorings=15400 lazy-girth=23575 last: m=66 classes=7 cclen=48 t=39s
[06:09:13] it=31893 colorings=15600 lazy-girth=23776 last: m=66 classes=7 cclen=54 t=39s
[06:09:13] it=32336 colorings=15800 lazy-girth=24071 last: m=66 classes=7 cclen=50 t=40s
[06:09:14] it=32743 colorings=16000 lazy-girth=24387 last: m=60 classes=6 cclen=54 t=40s
[06:09:14] it=33105 colorings=16200 lazy-girth=24576 last: m=54 classes=6 cclen=57 t=40s
[06:09:15] it=33439 colorings=16400 lazy-girth=24737 last: m=66 classes=7 cclen=53 t=41s
[06:09:15] it=33766 colorings=16600 lazy-girth=24899 last: m=72 classes=9 cclen=44 t=41s
[06:09:16] it=34029 colorings=16800 lazy-girth=24964 last: m=72 classes=8 cclen=41 t=42s
[06:09:16] it=34371 colorings=17000 lazy-girth=25133 last: m=60 classes=7 cclen=54 t=42s
[06:09:17] it=34728 colorings=17200 lazy-girth=25313 last: m=66 classes=8 cclen=53 t=43s
[06:09:17] it=35196 colorings=17400 lazy-girth=25648 last: m=66 classes=7 cclen=53 t=43s
[06:09:18] it=35632 colorings=17600 lazy-girth=25945 last: m=60 classes=7 cclen=55 t=44s
[06:09:18] it=35969 colorings=17800 lazy-girth=26122 last: m=60 classes=7 cclen=54 t=44s
[06:09:19] it=36322 colorings=18000 lazy-girth=26332 last: m=66 classes=7 cclen=53 t=45s
[06:09:19] it=36676 colorings=18200 lazy-girth=26573 last: m=60 classes=7 cclen=53 t=45s
[06:09:19] it=37032 colorings=18400 lazy-girth=26753 last: m=66 classes=7 cclen=47 t=45s
[06:09:20] it=37448 colorings=18600 lazy-girth=27016 last: m=66 classes=7 cclen=50 t=46s
[06:09:21] it=37819 colorings=18800 lazy-girth=27227 last: m=66 classes=7 cclen=54 t=47s
[06:09:21] it=38173 colorings=19000 lazy-girth=27410 last: m=66 classes=7 cclen=48 t=47s
[06:09:21] it=38529 colorings=19200 lazy-girth=27616 last: m=66 classes=7 cclen=56 t=48s
[06:09:22] it=38880 colorings=19400 lazy-girth=27823 last: m=60 classes=7 cclen=52 t=48s
[06:09:22] it=39207 colorings=19600 lazy-girth=27989 last: m=66 classes=7 cclen=49 t=48s
[06:09:23] it=39536 colorings=19800 lazy-girth=28152 last: m=66 classes=7 cclen=55 t=49s
[06:09:23] it=39846 colorings=20000 lazy-girth=28283 last: m=60 classes=7 cclen=53 t=49s
[06:09:24] it=40189 colorings=20200 lazy-girth=28481 last: m=60 classes=6 cclen=55 t=50s
[06:09:24] it=40638 colorings=20400 lazy-girth=28807 last: m=66 classes=7 cclen=52 t=50s
[06:09:25] it=41039 colorings=20600 lazy-girth=29138 last: m=66 classes=8 cclen=49 t=51s
[06:09:25] it=41414 colorings=20800 lazy-girth=29374 last: m=66 classes=7 cclen=54 t=51s
[06:09:26] it=41764 colorings=21000 lazy-girth=29560 last: m=72 classes=8 cclen=48 t=52s
[06:09:26] it=42091 colorings=21200 lazy-girth=29719 last: m=66 classes=7 cclen=54 t=52s
[06:09:27] it=42472 colorings=21400 lazy-girth=29935 last: m=66 classes=7 cclen=41 t=53s
[06:09:27] it=42736 colorings=21600 lazy-girth=30018 last: m=60 classes=7 cclen=44 t=53s
[06:09:27] it=42967 colorings=21800 lazy-girth=30059 last: m=72 classes=8 cclen=40 t=53s
[06:09:28] it=43323 colorings=22000 lazy-girth=30274 last: m=60 classes=7 cclen=54 t=54s
[06:09:28] it=43672 colorings=22200 lazy-girth=30457 last: m=60 classes=7 cclen=52 t=54s
[06:09:29] it=44027 colorings=22400 lazy-girth=30643 last: m=66 classes=7 cclen=55 t=55s
[06:09:29] it=44451 colorings=22600 lazy-girth=30900 last: m=66 classes=7 cclen=55 t=55s
[06:09:29] it=44787 colorings=22800 lazy-girth=31056 last: m=60 classes=7 cclen=53 t=56s
[06:09:30] it=45308 colorings=23000 lazy-girth=31494 last: m=66 classes=7 cclen=49 t=56s
[06:09:31] it=45827 colorings=23200 lazy-girth=31908 last: m=60 classes=6 cclen=56 t=57s
[06:09:31] it=46160 colorings=23400 lazy-girth=32071 last: m=66 classes=7 cclen=49 t=57s
[06:09:32] it=46542 colorings=23600 lazy-girth=32299 last: m=66 classes=7 cclen=52 t=58s
[06:09:32] it=46866 colorings=23800 lazy-girth=32440 last: m=66 classes=7 cclen=51 t=58s
[06:09:33] it=47220 colorings=24000 lazy-girth=32639 last: m=60 classes=6 cclen=48 t=59s
[06:09:33] it=47582 colorings=24200 lazy-girth=32844 last: m=66 classes=7 cclen=50 t=59s
[06:09:34] it=47845 colorings=24400 lazy-girth=32919 last: m=60 classes=6 cclen=53 t=60s
[06:09:34] it=48204 colorings=24600 lazy-girth=33101 last: m=66 classes=7 cclen=49 t=60s
[06:09:35] it=48523 colorings=24800 lazy-girth=33241 last: m=66 classes=7 cclen=51 t=61s
[06:09:35] it=48835 colorings=25000 lazy-girth=33378 last: m=66 classes=7 cclen=55 t=61s
[06:09:36] it=49208 colorings=25200 lazy-girth=33588 last: m=66 classes=7 cclen=48 t=62s
[06:09:36] it=49551 colorings=25400 lazy-girth=33770 last: m=72 classes=7 cclen=56 t=62s
[06:09:36] it=49885 colorings=25600 lazy-girth=33949 last: m=66 classes=8 cclen=55 t=62s
[06:09:37] it=50302 colorings=25800 lazy-girth=34223 last: m=60 classes=6 cclen=52 t=63s
[06:09:37] it=50632 colorings=26000 lazy-girth=34385 last: m=60 classes=7 cclen=55 t=63s
[06:09:38] it=50941 colorings=26200 lazy-girth=34514 last: m=66 classes=7 cclen=55 t=64s
[06:09:38] it=51232 colorings=26400 lazy-girth=34624 last: m=54 classes=6 cclen=56 t=64s
[06:09:39] it=51577 colorings=26600 lazy-girth=34811 last: m=60 classes=7 cclen=54 t=65s
[06:09:39] it=51850 colorings=26800 lazy-girth=34891 last: m=66 classes=7 cclen=54 t=65s
[06:09:39] it=52268 colorings=27000 lazy-girth=35174 last: m=66 classes=7 cclen=52 t=66s
[06:09:40] it=52629 colorings=27200 lazy-girth=35421 last: m=66 classes=7 cclen=56 t=66s
[06:09:40] it=52914 colorings=27400 lazy-girth=35525 last: m=66 classes=7 cclen=51 t=66s
[06:09:41] it=53220 colorings=27600 lazy-girth=35643 last: m=66 classes=7 cclen=47 t=67s
[06:09:41] it=53493 colorings=27800 lazy-girth=35744 last: m=60 classes=6 cclen=54 t=67s
[06:09:42] it=53838 colorings=28000 lazy-girth=35905 last: m=60 classes=7 cclen=54 t=68s
[06:09:43] it=54135 colorings=28200 lazy-girth=36015 last: m=60 classes=7 cclen=52 t=69s
[06:09:43] it=54377 colorings=28400 lazy-girth=36061 last: m=66 classes=7 cclen=54 t=69s
[06:09:43] it=54748 colorings=28600 lazy-girth=36284 last: m=66 classes=7 cclen=56 t=70s
[06:09:44] it=55115 colorings=28800 lazy-girth=36509 last: m=60 classes=7 cclen=49 t=70s
[06:09:44] it=55459 colorings=29000 lazy-girth=36730 last: m=60 classes=7 cclen=50 t=70s
[06:09:45] it=55807 colorings=29200 lazy-girth=36925 last: m=66 classes=7 cclen=44 t=71s
[06:09:45] it=56183 colorings=29400 lazy-girth=37142 last: m=60 classes=7 cclen=53 t=71s
[06:09:46] it=56460 colorings=29600 lazy-girth=37232 last: m=60 classes=6 cclen=54 t=72s
[06:09:46] it=56818 colorings=29800 lazy-girth=37451 last: m=54 classes=6 cclen=56 t=72s
[06:09:47] it=57243 colorings=30000 lazy-girth=37743 last: m=54 classes=6 cclen=50 t=73s
[06:09:47] it=57646 colorings=30200 lazy-girth=38022 last: m=66 classes=8 cclen=51 t=74s
[06:09:48] it=57943 colorings=30400 lazy-girth=38145 last: m=60 classes=7 cclen=54 t=74s
[06:09:48] it=58236 colorings=30600 lazy-girth=38248 last: m=60 classes=7 cclen=53 t=74s
[06:09:49] it=58613 colorings=30800 lazy-girth=38481 last: m=66 classes=7 cclen=51 t=75s
[06:09:50] it=59028 colorings=31000 lazy-girth=38773 last: m=66 classes=7 cclen=46 t=76s
[06:09:50] it=59432 colorings=31200 lazy-girth=39029 last: m=60 classes=7 cclen=55 t=76s
[06:09:51] it=59750 colorings=31400 lazy-girth=39178 last: m=66 classes=8 cclen=52 t=77s
[06:09:51] it=60070 colorings=31600 lazy-girth=39340 last: m=60 classes=7 cclen=54 t=77s
[06:09:51] it=60422 colorings=31800 lazy-girth=39539 last: m=54 classes=6 cclen=56 t=78s
[06:09:52] it=60738 colorings=32000 lazy-girth=39686 last: m=60 classes=7 cclen=49 t=78s
[06:09:52] it=61032 colorings=32200 lazy-girth=39816 last: m=54 classes=6 cclen=54 t=78s
[06:09:53] it=61326 colorings=32400 lazy-girth=39935 last: m=66 classes=7 cclen=49 t=79s
[06:09:53] it=61715 colorings=32600 lazy-girth=40198 last: m=60 classes=6 cclen=54 t=80s
[06:09:54] it=62053 colorings=32800 lazy-girth=40375 last: m=66 classes=7 cclen=55 t=80s
[06:09:54] it=62369 colorings=33000 lazy-girth=40536 last: m=66 classes=7 cclen=55 t=80s
[06:09:55] it=62689 colorings=33200 lazy-girth=40706 last: m=66 classes=7 cclen=54 t=81s
[06:09:56] it=63320 colorings=33400 lazy-girth=41449 last: m=66 classes=7 cclen=40 t=82s
[06:09:56] it=63741 colorings=33600 lazy-girth=41770 last: m=54 classes=6 cclen=55 t=82s
[06:09:57] it=64059 colorings=33800 lazy-girth=41923 last: m=66 classes=8 cclen=53 t=83s
[06:09:57] it=64360 colorings=34000 lazy-girth=42033 last: m=66 classes=7 cclen=44 t=83s
[06:09:58] it=64598 colorings=34200 lazy-girth=42074 last: m=60 classes=7 cclen=53 t=84s
[06:09:58] it=64836 colorings=34400 lazy-girth=42118 last: m=60 classes=6 cclen=54 t=84s
[06:09:58] it=65121 colorings=34600 lazy-girth=42227 last: m=60 classes=7 cclen=53 t=84s
[06:09:59] it=65400 colorings=34800 lazy-girth=42315 last: m=66 classes=8 cclen=51 t=85s
[06:09:59] it=65653 colorings=35000 lazy-girth=42380 last: m=60 classes=7 cclen=54 t=85s
[06:09:59] it=65890 colorings=35200 lazy-girth=42427 last: m=60 classes=7 cclen=51 t=86s
[06:10:00] it=66163 colorings=35400 lazy-girth=42520 last: m=60 classes=6 cclen=54 t=86s
[06:10:00] it=66421 colorings=35600 lazy-girth=42585 last: m=60 classes=7 cclen=51 t=87s
[06:10:01] it=66762 colorings=35800 lazy-girth=42772 last: m=66 classes=8 cclen=52 t=87s
[06:10:02] it=67076 colorings=36000 lazy-girth=42910 last: m=60 classes=6 cclen=51 t=88s
[06:10:02] it=67418 colorings=36200 lazy-girth=43090 last: m=66 classes=7 cclen=56 t=88s
[06:10:03] it=67810 colorings=36400 lazy-girth=43319 last: m=60 classes=7 cclen=54 t=89s
[06:10:03] it=68123 colorings=36600 lazy-girth=43451 last: m=60 classes=6 cclen=55 t=89s
[06:10:04] it=68440 colorings=36800 lazy-girth=43611 last: m=60 classes=7 cclen=55 t=90s
[06:10:04] it=68690 colorings=37000 lazy-girth=43672 last: m=66 classes=7 cclen=51 t=90s
[06:10:05] it=68982 colorings=37200 lazy-girth=43779 last: m=60 classes=6 cclen=54 t=91s
[06:10:05] it=69222 colorings=37400 lazy-girth=43827 last: m=66 classes=8 cclen=54 t=91s
[06:10:05] it=69461 colorings=37600 lazy-girth=43878 last: m=60 classes=7 cclen=55 t=91s
[06:10:06] it=69730 colorings=37800 lazy-girth=43957 last: m=60 classes=7 cclen=54 t=92s
[06:10:06] it=69987 colorings=38000 lazy-girth=44030 last: m=66 classes=7 cclen=55 t=93s
[06:10:07] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=70030 colorings=38028 lazy-girth=44047 time=93s


==> anc/search/logs/slice_D7_r2_g6.log <==
[22:43:23] slice r=2 H=D7 |H|=14 n=28 classes=34 girth>=6 mindeg>=3
[22:43:23] eager C3/C4 clauses: 3424
[22:43:24] it=386 colorings=200 lazy-girth=224 last: m=42 classes=4 cclen=28 t=0s
[22:43:24] it=716 colorings=400 lazy-girth=359 last: m=42 classes=4 cclen=27 t=1s
[22:43:24] it=1099 colorings=600 lazy-girth=567 last: m=42 classes=4 cclen=27 t=1s
[22:43:24] it=1439 colorings=800 lazy-girth=728 last: m=42 classes=4 cclen=30 t=1s
[22:43:24] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1639 colorings=915 lazy-girth=817 time=1s


==> anc/search/logs/slice_D7_r3_g6.log <==
[06:10:07] slice r=3 H=D7 |H|=14 n=42 classes=72 girth>=6 mindeg>=3
[06:10:07] eager C3/C4 clauses: 20452
[06:10:08] it=413 colorings=200 lazy-girth=1131 last: m=77 classes=7 cclen=61 t=1s
[06:10:09] it=881 colorings=400 lazy-girth=1801 last: m=77 classes=7 cclen=59 t=2s
[06:10:09] it=1326 colorings=600 lazy-girth=2312 last: m=77 classes=7 cclen=65 t=3s
[06:10:10] it=1709 colorings=800 lazy-girth=2683 last: m=77 classes=7 cclen=58 t=3s
[06:10:11] it=2220 colorings=1000 lazy-girth=3267 last: m=77 classes=7 cclen=62 t=4s
[06:10:12] it=2659 colorings=1200 lazy-girth=3640 last: m=77 classes=7 cclen=65 t=5s
[06:10:12] it=2979 colorings=1400 lazy-girth=3898 last: m=77 classes=7 cclen=63 t=5s
[06:10:13] it=3314 colorings=1600 lazy-girth=4155 last: m=77 classes=7 cclen=63 t=6s
[06:10:13] it=3659 colorings=1800 lazy-girth=4442 last: m=77 classes=7 cclen=59 t=7s
[06:10:14] it=4005 colorings=2000 lazy-girth=4741 last: m=77 classes=7 cclen=52 t=7s
[06:10:15] it=4403 colorings=2200 lazy-girth=5272 last: m=77 classes=7 cclen=62 t=8s
[06:10:15] it=4774 colorings=2400 lazy-girth=5585 last: m=77 classes=7 cclen=61 t=8s
[06:10:16] it=5122 colorings=2600 lazy-girth=5865 last: m=77 classes=7 cclen=62 t=9s
[06:10:16] it=5484 colorings=2800 lazy-girth=6144 last: m=70 classes=6 cclen=65 t=9s
[06:10:17] it=5783 colorings=3000 lazy-girth=6319 last: m=70 classes=6 cclen=61 t=10s
[06:10:17] it=6005 colorings=3200 lazy-girth=6371 last: m=70 classes=6 cclen=63 t=10s
[06:10:17] it=6379 colorings=3400 lazy-girth=6641 last: m=84 classes=8 cclen=58 t=11s
[06:10:18] it=6815 colorings=3600 lazy-girth=7016 last: m=77 classes=7 cclen=63 t=11s
[06:10:19] it=7197 colorings=3800 lazy-girth=7312 last: m=77 classes=7 cclen=62 t=12s
[06:10:19] it=7493 colorings=4000 lazy-girth=7448 last: m=77 classes=7 cclen=61 t=12s
[06:10:20] it=7769 colorings=4200 lazy-girth=7568 last: m=77 classes=8 cclen=57 t=13s
[06:10:20] it=8056 colorings=4400 lazy-girth=7733 last: m=84 classes=8 cclen=62 t=13s
[06:10:20] it=8301 colorings=4600 lazy-girth=7808 last: m=77 classes=8 cclen=59 t=14s
[06:10:21] it=8584 colorings=4800 lazy-girth=7928 last: m=84 classes=7 cclen=61 t=14s
[06:10:21] it=8876 colorings=5000 lazy-girth=8054 last: m=77 classes=6 cclen=64 t=14s
[06:10:22] it=9196 colorings=5200 lazy-girth=8219 last: m=77 classes=7 cclen=61 t=15s
[06:10:22] it=9437 colorings=5400 lazy-girth=8276 last: m=77 classes=6 cclen=66 t=15s
[06:10:23] it=9704 colorings=5600 lazy-girth=8375 last: m=77 classes=7 cclen=62 t=16s
[06:10:23] it=10084 colorings=5800 lazy-girth=8756 last: m=70 classes=6 cclen=65 t=16s
[06:10:24] it=10430 colorings=6000 lazy-girth=9003 last: m=77 classes=7 cclen=63 t=17s
[06:10:24] it=10729 colorings=6200 lazy-girth=9139 last: m=77 classes=8 cclen=63 t=17s
[06:10:25] it=11011 colorings=6400 lazy-girth=9287 last: m=77 classes=7 cclen=64 t=18s
[06:10:25] it=11261 colorings=6600 lazy-girth=9352 last: m=77 classes=7 cclen=63 t=18s
[06:10:26] it=11603 colorings=6800 lazy-girth=9597 last: m=77 classes=7 cclen=64 t=19s
[06:10:26] it=11887 colorings=7000 lazy-girth=9711 last: m=77 classes=7 cclen=64 t=19s
[06:10:26] it=12135 colorings=7200 lazy-girth=9768 last: m=77 classes=8 cclen=63 t=20s
[06:10:27] it=12437 colorings=7400 lazy-girth=9905 last: m=77 classes=7 cclen=62 t=20s
[06:10:27] it=12699 colorings=7600 lazy-girth=10004 last: m=70 classes=7 cclen=63 t=20s
[06:10:28] it=12981 colorings=7800 lazy-girth=10112 last: m=84 classes=8 cclen=63 t=21s
[06:10:28] it=13235 colorings=8000 lazy-girth=10186 last: m=77 classes=7 cclen=61 t=21s
[06:10:28] it=13515 colorings=8200 lazy-girth=10282 last: m=77 classes=7 cclen=64 t=22s
[06:10:29] it=13884 colorings=8400 lazy-girth=10663 last: m=77 classes=7 cclen=59 t=22s
[06:10:30] it=14207 colorings=8600 lazy-girth=10952 last: m=70 classes=7 cclen=60 t=23s
[06:10:30] it=14460 colorings=8800 lazy-girth=11043 last: m=77 classes=8 cclen=59 t=23s
[06:10:31] it=14813 colorings=9000 lazy-girth=11453 last: m=84 classes=8 cclen=62 t=24s
[06:10:31] it=15164 colorings=9200 lazy-girth=11745 last: m=70 classes=7 cclen=60 t=24s
[06:10:32] it=15479 colorings=9400 lazy-girth=11942 last: m=77 classes=8 cclen=63 t=25s
[06:10:32] it=15837 colorings=9600 lazy-girth=12249 last: m=84 classes=8 cclen=64 t=25s
[06:10:33] it=16095 colorings=9800 lazy-girth=12330 last: m=70 classes=7 cclen=64 t=26s
[06:10:33] it=16382 colorings=10000 lazy-girth=12466 last: m=77 classes=8 cclen=64 t=26s
[06:10:34] it=16693 colorings=10200 lazy-girth=12644 last: m=77 classes=7 cclen=64 t=27s
[06:10:34] it=17003 colorings=10400 lazy-girth=12830 last: m=70 classes=7 cclen=65 t=27s
[06:10:35] it=17333 colorings=10600 lazy-girth=13053 last: m=77 classes=7 cclen=63 t=28s
[06:10:35] it=17621 colorings=10800 lazy-girth=13186 last: m=77 classes=7 cclen=65 t=28s
[06:10:36] it=18120 colorings=11000 lazy-girth=13670 last: m=70 classes=7 cclen=62 t=29s
[06:10:36] it=18397 colorings=11200 lazy-girth=13772 last: m=70 classes=7 cclen=62 t=29s
[06:10:37] it=18655 colorings=11400 lazy-girth=13852 last: m=77 classes=7 cclen=60 t=30s
[06:10:37] it=18908 colorings=11600 lazy-girth=13926 last: m=70 classes=7 cclen=62 t=30s
[06:10:37] it=19155 colorings=11800 lazy-girth=13983 last: m=70 classes=6 cclen=66 t=31s
[06:10:38] it=19432 colorings=12000 lazy-girth=14104 last: m=77 classes=7 cclen=65 t=31s
[06:10:38] it=19693 colorings=12200 lazy-girth=14193 last: m=70 classes=7 cclen=63 t=31s
[06:10:39] it=19959 colorings=12400 lazy-girth=14289 last: m=77 classes=7 cclen=62 t=32s
[06:10:39] it=20218 colorings=12600 lazy-girth=14359 last: m=70 classes=7 cclen=64 t=32s
[06:10:39] it=20458 colorings=12800 lazy-girth=14409 last: m=77 classes=7 cclen=63 t=33s
[06:10:40] it=20747 colorings=13000 lazy-girth=14536 last: m=77 classes=7 cclen=65 t=33s
[06:10:40] it=21131 colorings=13200 lazy-girth=14802 last: m=77 classes=8 cclen=61 t=34s
[06:10:41] it=21415 colorings=13400 lazy-girth=14917 last: m=77 classes=7 cclen=61 t=34s
[06:10:41] it=21708 colorings=13600 lazy-girth=15054 last: m=77 classes=7 cclen=62 t=34s
[06:10:42] it=21973 colorings=13800 lazy-girth=15146 last: m=70 classes=7 cclen=65 t=35s
[06:10:42] it=22265 colorings=14000 lazy-girth=15264 last: m=77 classes=7 cclen=65 t=35s
[06:10:43] it=22605 colorings=14200 lazy-girth=15474 last: m=77 classes=7 cclen=58 t=36s
[06:10:43] it=22889 colorings=14400 lazy-girth=15597 last: m=77 classes=7 cclen=64 t=36s
[06:10:43] it=23168 colorings=14600 lazy-girth=15706 last: m=77 classes=7 cclen=63 t=37s
[06:10:44] it=23426 colorings=14800 lazy-girth=15787 last: m=70 classes=6 cclen=66 t=37s
[06:10:44] it=23689 colorings=15000 lazy-girth=15882 last: m=70 classes=6 cclen=65 t=37s
[06:10:45] it=23959 colorings=15200 lazy-girth=15980 last: m=70 classes=6 cclen=63 t=38s
[06:10:45] it=24239 colorings=15400 lazy-girth=16089 last: m=77 classes=8 cclen=63 t=38s
[06:10:45] it=24525 colorings=15600 lazy-girth=16203 last: m=77 classes=6 cclen=62 t=39s
[06:10:46] it=24805 colorings=15800 lazy-girth=16327 last: m=77 classes=7 cclen=55 t=39s
[06:10:46] it=25053 colorings=16000 lazy-girth=16397 last: m=77 classes=7 cclen=60 t=39s
[06:10:47] it=25324 colorings=16200 lazy-girth=16498 last: m=70 classes=6 cclen=63 t=40s
[06:10:47] it=25608 colorings=16400 lazy-girth=16601 last: m=84 classes=7 cclen=65 t=40s
[06:10:48] it=25884 colorings=16600 lazy-girth=16697 last: m=77 classes=7 cclen=55 t=41s
[06:10:48] it=26149 colorings=16800 lazy-girth=16784 last: m=84 classes=8 cclen=62 t=41s
[06:10:48] it=26400 colorings=17000 lazy-girth=16846 last: m=77 classes=7 cclen=64 t=42s
[06:10:49] it=26643 colorings=17200 lazy-girth=16901 last: m=77 classes=7 cclen=59 t=42s
[06:10:49] it=26886 colorings=17400 lazy-girth=16957 last: m=70 classes=7 cclen=64 t=42s
[06:10:49] it=27130 colorings=17600 lazy-girth=17014 last: m=77 classes=8 cclen=63 t=43s
[06:10:50] it=27371 colorings=17800 lazy-girth=17066 last: m=77 classes=7 cclen=63 t=43s
[06:10:50] it=27644 colorings=18000 lazy-girth=17163 last: m=70 classes=6 cclen=65 t=43s
[06:10:51] it=27896 colorings=18200 lazy-girth=17229 last: m=84 classes=8 cclen=60 t=44s
[06:10:51] it=28134 colorings=18400 lazy-girth=17280 last: m=84 classes=8 cclen=63 t=44s
[06:10:51] it=28383 colorings=18600 lazy-girth=17332 last: m=77 classes=7 cclen=64 t=44s
[06:10:52] it=28614 colorings=18800 lazy-girth=17368 last: m=77 classes=7 cclen=59 t=45s
[06:10:52] it=28841 colorings=19000 lazy-girth=17400 last: m=70 classes=7 cclen=62 t=45s
[06:10:53] it=29105 colorings=19200 lazy-girth=17486 last: m=77 classes=6 cclen=64 t=46s
[06:10:53] it=29344 colorings=19400 lazy-girth=17535 last: m=70 classes=7 cclen=62 t=46s
[06:10:53] it=29574 colorings=19600 lazy-girth=17568 last: m=84 classes=8 cclen=62 t=46s
[06:10:54] it=29814 colorings=19800 lazy-girth=17613 last: m=77 classes=7 cclen=65 t=47s
[06:10:54] it=30067 colorings=20000 lazy-girth=17672 last: m=70 classes=7 cclen=65 t=47s
[06:10:54] it=30310 colorings=20200 lazy-girth=17725 last: m=70 classes=7 cclen=64 t=48s
[06:10:55] it=30531 colorings=20400 lazy-girth=17751 last: m=70 classes=7 cclen=60 t=48s
[06:10:55] it=30747 colorings=20600 lazy-girth=17773 last: m=84 classes=8 cclen=62 t=48s
[06:10:56] it=31014 colorings=20800 lazy-girth=17866 last: m=84 classes=8 cclen=64 t=49s
[06:10:56] it=31276 colorings=21000 lazy-girth=17941 last: m=70 classes=7 cclen=65 t=49s
[06:10:56] it=31496 colorings=21200 lazy-girth=17963 last: m=84 classes=8 cclen=60 t=50s
[06:10:57] it=31703 colorings=21400 lazy-girth=17970 last: m=77 classes=7 cclen=62 t=50s
[06:10:57] it=31909 colorings=21600 lazy-girth=17977 last: m=70 classes=7 cclen=65 t=50s
[06:10:57] it=32113 colorings=21800 lazy-girth=17982 last: m=70 classes=7 cclen=63 t=51s
[06:10:58] it=32403 colorings=22000 lazy-girth=18108 last: m=77 classes=7 cclen=61 t=51s
[06:10:58] it=32652 colorings=22200 lazy-girth=18171 last: m=84 classes=8 cclen=63 t=52s
[06:10:59] it=32885 colorings=22400 lazy-girth=18209 last: m=77 classes=7 cclen=65 t=52s
[06:10:59] it=33094 colorings=22600 lazy-girth=18219 last: m=77 classes=7 cclen=62 t=52s
[06:10:59] it=33304 colorings=22800 lazy-girth=18231 last: m=84 classes=8 cclen=60 t=53s
[06:11:00] it=33568 colorings=23000 lazy-girth=18315 last: m=77 classes=7 cclen=58 t=53s
[06:11:00] it=33835 colorings=23200 lazy-girth=18405 last: m=77 classes=7 cclen=62 t=53s
[06:11:01] it=34075 colorings=23400 lazy-girth=18456 last: m=84 classes=8 cclen=63 t=54s
[06:11:01] it=34326 colorings=23600 lazy-girth=18528 last: m=70 classes=6 cclen=63 t=54s
[06:11:01] it=34569 colorings=23800 lazy-girth=18584 last: m=77 classes=7 cclen=65 t=55s
[06:11:02] it=34804 colorings=24000 lazy-girth=18627 last: m=77 classes=7 cclen=63 t=55s
[06:11:02] it=35034 colorings=24200 lazy-girth=18677 last: m=77 classes=7 cclen=65 t=55s
[06:11:03] it=35417 colorings=24400 lazy-girth=18915 last: m=77 classes=7 cclen=64 t=56s
[06:11:03] it=35726 colorings=24600 lazy-girth=19055 last: m=70 classes=6 cclen=65 t=56s
[06:11:04] it=36087 colorings=24800 lazy-girth=19307 last: m=77 classes=7 cclen=58 t=57s
[06:11:04] it=36366 colorings=25000 lazy-girth=19417 last: m=84 classes=7 cclen=62 t=57s
[06:11:05] it=36661 colorings=25200 lazy-girth=19552 last: m=77 classes=7 cclen=64 t=58s
[06:11:05] it=36894 colorings=25400 lazy-girth=19600 last: m=77 classes=7 cclen=58 t=58s
[06:11:05] it=37113 colorings=25600 lazy-girth=19626 last: m=84 classes=8 cclen=64 t=58s
[06:11:06] it=37389 colorings=25800 lazy-girth=19727 last: m=77 classes=7 cclen=63 t=59s
[06:11:06] it=37638 colorings=26000 lazy-girth=19791 last: m=77 classes=7 cclen=64 t=59s
[06:11:06] it=37901 colorings=26200 lazy-girth=19870 last: m=77 classes=8 cclen=63 t=60s
[06:11:07] it=38114 colorings=26400 lazy-girth=19886 last: m=77 classes=7 cclen=61 t=60s
[06:11:08] it=38322 colorings=26600 lazy-girth=19898 last: m=77 classes=7 cclen=63 t=61s
[06:11:08] it=38569 colorings=26800 lazy-girth=19956 last: m=77 classes=7 cclen=65 t=61s
[06:11:09] it=38948 colorings=27000 lazy-girth=20183 last: m=77 classes=7 cclen=65 t=62s
[06:11:09] it=39219 colorings=27200 lazy-girth=20260 last: m=84 classes=8 cclen=63 t=62s
[06:11:09] it=39437 colorings=27400 lazy-girth=20286 last: m=70 classes=6 cclen=66 t=63s
[06:11:10] it=39652 colorings=27600 lazy-girth=20305 last: m=70 classes=6 cclen=64 t=63s
[06:11:10] it=39854 colorings=27800 lazy-girth=20307 last: m=70 classes=7 cclen=64 t=63s
[06:11:11] it=40071 colorings=28000 lazy-girth=20327 last: m=77 classes=7 cclen=63 t=64s
[06:11:11] it=40278 colorings=28200 lazy-girth=20334 last: m=84 classes=8 cclen=56 t=64s
[06:11:11] it=40479 colorings=28400 lazy-girth=20335 last: m=70 classes=7 cclen=65 t=64s
[06:11:12] it=40700 colorings=28600 lazy-girth=20362 last: m=77 classes=7 cclen=65 t=65s
[06:11:12] it=40941 colorings=28800 lazy-girth=20417 last: m=70 classes=7 cclen=64 t=65s
[06:11:12] it=41238 colorings=29000 lazy-girth=20538 last: m=77 classes=7 cclen=64 t=66s
[06:11:13] it=41595 colorings=29200 lazy-girth=20739 last: m=77 classes=7 cclen=63 t=66s
[06:11:13] it=41834 colorings=29400 lazy-girth=20785 last: m=77 classes=8 cclen=63 t=67s
[06:11:14] it=42049 colorings=29600 lazy-girth=20805 last: m=77 classes=7 cclen=60 t=67s
[06:11:14] it=42272 colorings=29800 lazy-girth=20842 last: m=77 classes=7 cclen=64 t=67s
[06:11:14] it=42516 colorings=30000 lazy-girth=20893 last: m=77 classes=7 cclen=64 t=68s
[06:11:15] it=42729 colorings=30200 lazy-girth=20913 last: m=70 classes=7 cclen=64 t=68s
[06:11:15] it=42963 colorings=30400 lazy-girth=20966 last: m=77 classes=7 cclen=64 t=68s
[06:11:16] it=43202 colorings=30600 lazy-girth=21012 last: m=91 classes=8 cclen=46 t=69s
[06:11:16] it=43495 colorings=30800 lazy-girth=21197 last: m=77 classes=7 cclen=56 t=69s
[06:11:17] it=43807 colorings=31000 lazy-girth=21440 last: m=70 classes=7 cclen=65 t=70s
[06:11:17] it=44129 colorings=31200 lazy-girth=21654 last: m=77 classes=7 cclen=63 t=71s
[06:11:18] it=44419 colorings=31400 lazy-girth=21789 last: m=70 classes=7 cclen=65 t=71s
[06:11:18] it=44682 colorings=31600 lazy-girth=21877 last: m=70 classes=7 cclen=60 t=71s
[06:11:19] it=44990 colorings=31800 lazy-girth=22063 last: m=70 classes=7 cclen=61 t=72s
[06:11:19] it=45290 colorings=32000 lazy-girth=22227 last: m=70 classes=7 cclen=59 t=72s
[06:11:20] it=45575 colorings=32200 lazy-girth=22384 last: m=77 classes=7 cclen=64 t=73s
[06:11:20] it=45962 colorings=32400 lazy-girth=22740 last: m=77 classes=7 cclen=62 t=73s
[06:11:21] it=46298 colorings=32600 lazy-girth=22976 last: m=98 classes=10 cclen=58 t=74s
[06:11:21] it=46672 colorings=32800 lazy-girth=23408 last: m=77 classes=7 cclen=64 t=75s
[06:11:22] it=47007 colorings=33000 lazy-girth=23675 last: m=70 classes=7 cclen=61 t=75s
[06:11:22] it=47355 colorings=33200 lazy-girth=23962 last: m=70 classes=7 cclen=61 t=76s
[06:11:23] it=47658 colorings=33400 lazy-girth=24144 last: m=70 classes=7 cclen=64 t=76s
[06:11:23] it=47923 colorings=33600 lazy-girth=24227 last: m=77 classes=8 cclen=63 t=77s
[06:11:24] it=48222 colorings=33800 lazy-girth=24393 last: m=77 classes=8 cclen=61 t=77s
[06:11:24] it=48501 colorings=34000 lazy-girth=24498 last: m=84 classes=8 cclen=64 t=78s
[06:11:25] it=48770 colorings=34200 lazy-girth=24595 last: m=70 classes=7 cclen=65 t=78s
[06:11:25] it=49048 colorings=34400 lazy-girth=24702 last: m=70 classes=7 cclen=65 t=78s
[06:11:26] it=49305 colorings=34600 lazy-girth=24778 last: m=70 classes=7 cclen=65 t=79s
[06:11:26] it=49639 colorings=34800 lazy-girth=24992 last: m=77 classes=7 cclen=65 t=79s
[06:11:26] it=49924 colorings=35000 lazy-girth=25119 last: m=77 classes=7 cclen=65 t=80s
[06:11:27] it=50221 colorings=35200 lazy-girth=25264 last: m=77 classes=7 cclen=64 t=80s
[06:11:28] it=50543 colorings=35400 lazy-girth=25459 last: m=77 classes=7 cclen=64 t=81s
[06:11:28] it=50860 colorings=35600 lazy-girth=25645 last: m=77 classes=7 cclen=62 t=81s
[06:11:29] it=51199 colorings=35800 lazy-girth=25871 last: m=91 classes=9 cclen=42 t=82s
[06:11:29] it=51465 colorings=36000 lazy-girth=25963 last: m=77 classes=7 cclen=58 t=82s
[06:11:30] it=51789 colorings=36200 lazy-girth=26164 last: m=77 classes=7 cclen=62 t=83s
[06:11:30] it=52155 colorings=36400 lazy-girth=26436 last: m=77 classes=6 cclen=57 t=83s
[06:11:31] it=52433 colorings=36600 lazy-girth=26537 last: m=77 classes=7 cclen=65 t=84s
[06:11:31] it=52730 colorings=36800 lazy-girth=26672 last: m=77 classes=8 cclen=56 t=84s
[06:11:32] it=53076 colorings=37000 lazy-girth=26897 last: m=84 classes=7 cclen=57 t=85s
[06:11:32] it=53314 colorings=37200 lazy-girth=26941 last: m=84 classes=8 cclen=64 t=86s
[06:11:33] it=53574 colorings=37400 lazy-girth=27047 last: m=70 classes=6 cclen=62 t=86s
[06:11:33] it=53833 colorings=37600 lazy-girth=27118 last: m=84 classes=8 cclen=63 t=86s
[06:11:34] it=54075 colorings=37800 lazy-girth=27176 last: m=77 classes=7 cclen=63 t=87s
[06:11:34] it=54326 colorings=38000 lazy-girth=27236 last: m=70 classes=7 cclen=65 t=87s
[06:11:34] it=54567 colorings=38200 lazy-girth=27288 last: m=70 classes=6 cclen=63 t=88s
[06:11:35] it=54789 colorings=38400 lazy-girth=27319 last: m=70 classes=7 cclen=61 t=88s
[06:11:35] it=55035 colorings=38600 lazy-girth=27380 last: m=70 classes=7 cclen=59 t=88s
[06:11:35] it=55279 colorings=38800 lazy-girth=27435 last: m=70 classes=6 cclen=66 t=89s
[06:11:36] it=55618 colorings=39000 lazy-girth=27658 last: m=84 classes=7 cclen=59 t=89s
[06:11:36] it=55947 colorings=39200 lazy-girth=27852 last: m=77 classes=7 cclen=65 t=90s
[06:11:37] it=56263 colorings=39400 lazy-girth=28015 last: m=77 classes=8 cclen=62 t=90s
[06:11:37] it=56550 colorings=39600 lazy-girth=28139 last: m=77 classes=7 cclen=65 t=90s
[06:11:38] it=56909 colorings=39800 lazy-girth=28392 last: m=77 classes=7 cclen=56 t=91s
[06:11:39] it=57251 colorings=40000 lazy-girth=28615 last: m=84 classes=8 cclen=60 t=92s
[06:11:39] it=57564 colorings=40200 lazy-girth=28793 last: m=84 classes=7 cclen=59 t=92s
[06:11:40] it=57927 colorings=40400 lazy-girth=29036 last: m=70 classes=6 cclen=57 t=93s
[06:11:40] it=58288 colorings=40600 lazy-girth=29287 last: m=84 classes=7 cclen=61 t=93s
[06:11:41] it=58581 colorings=40800 lazy-girth=29436 last: m=77 classes=7 cclen=61 t=94s
[06:11:41] it=58809 colorings=41000 lazy-girth=29479 last: m=84 classes=8 cclen=61 t=94s
[06:11:42] it=59065 colorings=41200 lazy-girth=29614 last: m=77 classes=7 cclen=64 t=95s
[06:11:42] it=59474 colorings=41400 lazy-girth=30023 last: m=84 classes=8 cclen=53 t=95s
[06:11:43] it=59815 colorings=41600 lazy-girth=30273 last: m=77 classes=7 cclen=64 t=96s
[06:11:43] it=60141 colorings=41800 lazy-girth=30491 last: m=77 classes=8 cclen=61 t=97s
[06:11:44] it=60423 colorings=42000 lazy-girth=30634 last: m=77 classes=7 cclen=63 t=97s
[06:11:44] it=60746 colorings=42200 lazy-girth=30852 last: m=77 classes=8 cclen=59 t=98s
[06:11:45] it=61020 colorings=42400 lazy-girth=30966 last: m=77 classes=8 cclen=54 t=98s
[06:11:45] it=61312 colorings=42600 lazy-girth=31091 last: m=77 classes=7 cclen=64 t=99s
[06:11:46] it=61590 colorings=42800 lazy-girth=31198 last: m=70 classes=7 cclen=63 t=99s
[06:11:46] it=61861 colorings=43000 lazy-girth=31297 last: m=77 classes=7 cclen=64 t=100s
[06:11:47] it=62165 colorings=43200 lazy-girth=31435 last: m=70 classes=7 cclen=65 t=100s
[06:11:47] it=62477 colorings=43400 lazy-girth=31585 last: m=84 classes=8 cclen=62 t=101s
[06:11:48] it=62718 colorings=43600 lazy-girth=31636 last: m=77 classes=7 cclen=65 t=101s
[06:11:48] it=63024 colorings=43800 lazy-girth=31788 last: m=84 classes=7 cclen=60 t=102s
[06:11:49] it=63338 colorings=44000 lazy-girth=31953 last: m=77 classes=6 cclen=59 t=102s
[06:11:49] it=63617 colorings=44200 lazy-girth=32069 last: m=77 classes=7 cclen=64 t=103s
[06:11:50] it=63888 colorings=44400 lazy-girth=32177 last: m=70 classes=6 cclen=63 t=103s
[06:11:50] it=64168 colorings=44600 lazy-girth=32282 last: m=77 classes=6 cclen=63 t=103s
[06:11:51] it=64500 colorings=44800 lazy-girth=32463 last: m=84 classes=8 cclen=61 t=104s
[06:11:51] it=64768 colorings=45000 lazy-girth=32547 last: m=70 classes=7 cclen=65 t=104s
[06:11:52] it=65059 colorings=45200 lazy-girth=32664 last: m=70 classes=7 cclen=65 t=105s
[06:11:52] it=65297 colorings=45400 lazy-girth=32706 last: m=84 classes=8 cclen=60 t=105s
[06:11:53] it=65534 colorings=45600 lazy-girth=32749 last: m=77 classes=7 cclen=60 t=106s
[06:11:53] it=65779 colorings=45800 lazy-girth=32799 last: m=70 classes=6 cclen=65 t=106s
[06:11:53] it=65992 colorings=46000 lazy-girth=32813 last: m=70 classes=7 cclen=63 t=107s
[06:11:54] it=66244 colorings=46200 lazy-girth=32888 last: m=77 classes=6 cclen=66 t=107s
[06:11:54] it=66546 colorings=46400 lazy-girth=33031 last: m=77 classes=6 cclen=66 t=108s
[06:11:55] it=66861 colorings=46600 lazy-girth=33190 last: m=84 classes=8 cclen=62 t=108s
[06:11:56] it=67170 colorings=46800 lazy-girth=33340 last: m=84 classes=7 cclen=62 t=109s
[06:11:56] it=67485 colorings=47000 lazy-girth=33497 last: m=77 classes=7 cclen=59 t=109s
[06:11:57] it=67713 colorings=47200 lazy-girth=33538 last: m=70 classes=6 cclen=66 t=110s
[06:11:57] it=67929 colorings=47400 lazy-girth=33555 last: m=70 classes=7 cclen=65 t=110s
[06:11:57] it=68165 colorings=47600 lazy-girth=33597 last: m=70 classes=7 cclen=65 t=111s
[06:11:58] it=68402 colorings=47800 lazy-girth=33638 last: m=70 classes=7 cclen=63 t=111s
[06:11:58] it=68622 colorings=48000 lazy-girth=33659 last: m=70 classes=7 cclen=59 t=111s
[06:11:58] it=68836 colorings=48200 lazy-girth=33673 last: m=77 classes=7 cclen=63 t=112s
[06:11:59] it=69076 colorings=48400 lazy-girth=33727 last: m=70 classes=7 cclen=62 t=112s
[06:11:59] it=69285 colorings=48600 lazy-girth=33737 last: m=70 classes=7 cclen=64 t=112s
[06:12:00] it=69505 colorings=48800 lazy-girth=33761 last: m=84 classes=7 cclen=61 t=113s
[06:12:00] it=69742 colorings=49000 lazy-girth=33803 last: m=84 classes=8 cclen=63 t=113s
[06:12:00] it=69954 colorings=49200 lazy-girth=33815 last: m=70 classes=7 cclen=56 t=114s
[06:12:01] it=70169 colorings=49400 lazy-girth=33832 last: m=77 classes=8 cclen=61 t=114s
[06:12:01] it=70386 colorings=49600 lazy-girth=33850 last: m=77 classes=6 cclen=63 t=114s
[06:12:01] it=70594 colorings=49800 lazy-girth=33858 last: m=70 classes=7 cclen=63 t=114s
[06:12:02] it=70795 colorings=50000 lazy-girth=33859 last: m=70 classes=6 cclen=66 t=115s
[06:12:02] it=70995 colorings=50200 lazy-girth=33859 last: m=70 classes=6 cclen=66 t=115s
[06:12:02] it=71195 colorings=50400 lazy-girth=33859 last: m=70 classes=6 cclen=64 t=115s
[06:12:03] it=71395 colorings=50600 lazy-girth=33859 last: m=70 classes=6 cclen=60 t=116s
[06:12:03] it=71626 colorings=50800 lazy-girth=33915 last: m=70 classes=6 cclen=66 t=116s
[06:12:03] it=71889 colorings=51000 lazy-girth=34000 last: m=70 classes=7 cclen=64 t=117s
[06:12:04] it=72135 colorings=51200 lazy-girth=34066 last: m=84 classes=8 cclen=63 t=117s
[06:12:04] it=72456 colorings=51400 lazy-girth=34241 last: m=84 classes=8 cclen=61 t=117s
[06:12:05] it=72725 colorings=51600 lazy-girth=34329 last: m=77 classes=6 cclen=63 t=118s
[06:12:05] it=73009 colorings=51800 lazy-girth=34458 last: m=77 classes=8 cclen=56 t=118s
[06:12:06] it=73255 colorings=52000 lazy-girth=34528 last: m=70 classes=6 cclen=65 t=119s
[06:12:06] it=73488 colorings=52200 lazy-girth=34567 last: m=70 classes=7 cclen=65 t=119s
[06:12:06] it=73726 colorings=52400 lazy-girth=34612 last: m=70 classes=7 cclen=65 t=120s
[06:12:07] it=73969 colorings=52600 lazy-girth=34664 last: m=84 classes=8 cclen=61 t=120s
[06:12:07] it=74260 colorings=52800 lazy-girth=34825 last: m=77 classes=7 cclen=65 t=120s
[06:12:08] it=74577 colorings=53000 lazy-girth=35015 last: m=70 classes=7 cclen=64 t=121s
[06:12:08] it=74882 colorings=53200 lazy-girth=35152 last: m=77 classes=8 cclen=58 t=121s
[06:12:09] it=75130 colorings=53400 lazy-girth=35211 last: m=84 classes=7 cclen=60 t=122s
[06:12:09] it=75405 colorings=53600 lazy-girth=35302 last: m=70 classes=7 cclen=64 t=122s
[06:12:09] it=75685 colorings=53800 lazy-girth=35406 last: m=70 classes=7 cclen=63 t=123s
[06:12:10] it=75940 colorings=54000 lazy-girth=35468 last: m=70 classes=7 cclen=65 t=123s
[06:12:10] it=76192 colorings=54200 lazy-girth=35530 last: m=84 classes=7 cclen=61 t=123s
[06:12:11] it=76470 colorings=54400 lazy-girth=35646 last: m=84 classes=7 cclen=61 t=124s
[06:12:11] it=76776 colorings=54600 lazy-girth=35828 last: m=77 classes=7 cclen=65 t=125s
[06:12:12] it=77123 colorings=54800 lazy-girth=36132 last: m=77 classes=8 cclen=55 t=125s
[06:12:13] it=77466 colorings=55000 lazy-girth=36375 last: m=77 classes=7 cclen=62 t=126s
[06:12:13] it=77759 colorings=55200 lazy-girth=36511 last: m=70 classes=6 cclen=65 t=126s
[06:12:14] it=78110 colorings=55400 lazy-girth=36714 last: m=77 classes=6 cclen=64 t=127s
[06:12:14] it=78420 colorings=55600 lazy-girth=36865 last: m=77 classes=7 cclen=65 t=128s
[06:12:15] it=78751 colorings=55800 lazy-girth=37045 last: m=77 classes=7 cclen=60 t=128s
[06:12:16] it=79057 colorings=56000 lazy-girth=37198 last: m=77 classes=8 cclen=60 t=129s
[06:12:16] it=79315 colorings=56200 lazy-girth=37283 last: m=77 classes=7 cclen=57 t=129s
[06:12:17] it=79619 colorings=56400 lazy-girth=37438 last: m=84 classes=8 cclen=45 t=130s
[06:12:17] it=79942 colorings=56600 lazy-girth=37611 last: m=70 classes=7 cclen=63 t=130s
[06:12:18] it=80235 colorings=56800 lazy-girth=37738 last: m=70 classes=7 cclen=65 t=131s
[06:12:18] it=80481 colorings=57000 lazy-girth=37808 last: m=70 classes=6 cclen=64 t=131s
[06:12:19] it=80734 colorings=57200 lazy-girth=37882 last: m=77 classes=8 cclen=55 t=132s
[06:12:19] it=81006 colorings=57400 lazy-girth=37974 last: m=84 classes=8 cclen=63 t=132s
[06:12:19] it=81238 colorings=57600 lazy-girth=38010 last: m=77 classes=7 cclen=64 t=133s
[06:12:20] it=81460 colorings=57800 lazy-girth=38047 last: m=84 classes=7 cclen=52 t=133s
[06:12:20] it=81774 colorings=58000 lazy-girth=38225 last: m=77 classes=7 cclen=59 t=133s
[06:12:21] it=82070 colorings=58200 lazy-girth=38372 last: m=84 classes=8 cclen=64 t=134s
[06:12:21] it=82325 colorings=58400 lazy-girth=38449 last: m=84 classes=7 cclen=50 t=134s
[06:12:23] it=82611 colorings=58600 lazy-girth=38568 last: m=70 classes=6 cclen=64 t=136s
[06:12:23] it=82871 colorings=58800 lazy-girth=38648 last: m=70 classes=7 cclen=62 t=136s
[06:12:23] it=83113 colorings=59000 lazy-girth=38695 last: m=77 classes=7 cclen=65 t=137s
[06:12:24] it=83342 colorings=59200 lazy-girth=38728 last: m=70 classes=6 cclen=66 t=137s
[06:12:24] it=83613 colorings=59400 lazy-girth=38842 last: m=70 classes=7 cclen=65 t=137s
[06:12:25] it=83929 colorings=59600 lazy-girth=39017 last: m=70 classes=6 cclen=66 t=138s
[06:12:25] it=84159 colorings=59800 lazy-girth=39056 last: m=77 classes=8 cclen=62 t=138s
[06:12:25] it=84439 colorings=60000 lazy-girth=39169 last: m=70 classes=6 cclen=66 t=139s
[06:12:26] it=84682 colorings=60200 lazy-girth=39225 last: m=70 classes=7 cclen=61 t=139s
[06:12:26] it=84931 colorings=60400 lazy-girth=39296 last: m=77 classes=8 cclen=59 t=140s
[06:12:27] it=85221 colorings=60600 lazy-girth=39439 last: m=70 classes=7 cclen=65 t=140s
[06:12:27] it=85466 colorings=60800 lazy-girth=39502 last: m=70 classes=6 cclen=64 t=140s
[06:12:28] it=85717 colorings=61000 lazy-girth=39560 last: m=70 classes=7 cclen=65 t=141s
[06:12:28] it=85954 colorings=61200 lazy-girth=39605 last: m=70 classes=7 cclen=65 t=141s
[06:12:28] it=86191 colorings=61400 lazy-girth=39651 last: m=70 classes=7 cclen=60 t=141s
[06:12:29] it=86459 colorings=61600 lazy-girth=39744 last: m=84 classes=8 cclen=63 t=142s
[06:12:29] it=86706 colorings=61800 lazy-girth=39815 last: m=77 classes=7 cclen=65 t=142s
[06:12:30] it=87002 colorings=62000 lazy-girth=39968 last: m=70 classes=7 cclen=62 t=143s
[06:12:30] it=87276 colorings=62200 lazy-girth=40071 last: m=70 classes=7 cclen=65 t=143s
[06:12:31] it=87537 colorings=62400 lazy-girth=40149 last: m=70 classes=7 cclen=55 t=144s
[06:12:31] it=87811 colorings=62600 lazy-girth=40239 last: m=84 classes=7 cclen=60 t=144s
[06:12:32] it=88066 colorings=62800 lazy-girth=40323 last: m=70 classes=6 cclen=63 t=145s
[06:12:32] it=88399 colorings=63000 lazy-girth=40508 last: m=70 classes=7 cclen=63 t=145s
[06:12:33] it=88655 colorings=63200 lazy-girth=40588 last: m=70 classes=7 cclen=64 t=146s
[06:12:33] it=88945 colorings=63400 lazy-girth=40714 last: m=70 classes=7 cclen=63 t=146s
[06:12:34] it=89199 colorings=63600 lazy-girth=40791 last: m=84 classes=8 cclen=62 t=147s
[06:12:34] it=89461 colorings=63800 lazy-girth=40879 last: m=77 classes=7 cclen=59 t=147s
[06:12:34] it=89754 colorings=64000 lazy-girth=41021 last: m=84 classes=8 cclen=58 t=148s
[06:12:35] it=89986 colorings=64200 lazy-girth=41059 last: m=70 classes=6 cclen=65 t=148s
[06:12:35] it=90278 colorings=64400 lazy-girth=41182 last: m=70 classes=7 cclen=65 t=149s
[06:12:36] it=90522 colorings=64600 lazy-girth=41233 last: m=84 classes=8 cclen=56 t=149s
[06:12:36] it=90771 colorings=64800 lazy-girth=41299 last: m=84 classes=8 cclen=62 t=149s
[06:12:37] it=90971 colorings=65000 lazy-girth=41299 last: m=70 classes=6 cclen=64 t=150s
[06:12:37] it=91278 colorings=65200 lazy-girth=41469 last: m=84 classes=7 cclen=65 t=150s
[06:12:38] it=91585 colorings=65400 lazy-girth=41615 last: m=84 classes=7 cclen=54 t=151s
[06:12:38] it=91833 colorings=65600 lazy-girth=41679 last: m=70 classes=7 cclen=65 t=151s
[06:12:39] it=92095 colorings=65800 lazy-girth=41753 last: m=70 classes=7 cclen=62 t=152s
[06:12:39] it=92353 colorings=66000 lazy-girth=41828 last: m=70 classes=7 cclen=65 t=152s
[06:12:40] it=92656 colorings=66200 lazy-girth=41987 last: m=84 classes=7 cclen=62 t=153s
[06:12:40] it=92907 colorings=66400 lazy-girth=42050 last: m=84 classes=7 cclen=60 t=153s
[06:12:40] it=93173 colorings=66600 lazy-girth=42134 last: m=70 classes=7 cclen=61 t=154s
[06:12:41] it=93450 colorings=66800 lazy-girth=42254 last: m=70 classes=6 cclen=65 t=154s
[06:12:41] it=93709 colorings=67000 lazy-girth=42339 last: m=84 classes=7 cclen=52 t=155s
[06:12:42] it=94000 colorings=67200 lazy-girth=42464 last: m=70 classes=7 cclen=65 t=155s
[06:12:42] it=94290 colorings=67400 lazy-girth=42589 last: m=70 classes=7 cclen=64 t=156s
[06:12:43] it=94534 colorings=67600 lazy-girth=42647 last: m=77 classes=7 cclen=60 t=156s
[06:12:43] it=94752 colorings=67800 lazy-girth=42674 last: m=70 classes=7 cclen=63 t=156s
[06:12:44] it=95068 colorings=68000 lazy-girth=42831 last: m=70 classes=7 cclen=60 t=157s
[06:12:44] it=95367 colorings=68200 lazy-girth=42970 last: m=77 classes=7 cclen=63 t=157s
[06:12:45] it=95624 colorings=68400 lazy-girth=43053 last: m=70 classes=7 cclen=65 t=158s
[06:12:45] it=95870 colorings=68600 lazy-girth=43116 last: m=70 classes=6 cclen=65 t=158s
[06:12:45] it=96144 colorings=68800 lazy-girth=43242 last: m=84 classes=7 cclen=61 t=159s
[06:12:46] it=96450 colorings=69000 lazy-girth=43376 last: m=84 classes=8 cclen=54 t=159s
[06:12:46] it=96739 colorings=69200 lazy-girth=43484 last: m=84 classes=8 cclen=59 t=160s
[06:12:47] it=96992 colorings=69400 lazy-girth=43551 last: m=70 classes=7 cclen=60 t=160s
[06:12:47] it=97232 colorings=69600 lazy-girth=43600 last: m=70 classes=6 cclen=63 t=160s
[06:12:48] it=97534 colorings=69800 lazy-girth=43761 last: m=77 classes=7 cclen=59 t=161s
[06:12:48] it=97833 colorings=70000 lazy-girth=43898 last: m=70 classes=6 cclen=63 t=161s
[06:12:49] it=98120 colorings=70200 lazy-girth=44006 last: m=84 classes=7 cclen=54 t=162s
[06:12:49] it=98388 colorings=70400 lazy-girth=44091 last: m=70 classes=7 cclen=65 t=162s
[06:12:50] it=98638 colorings=70600 lazy-girth=44173 last: m=77 classes=8 cclen=62 t=163s
[06:12:50] it=98975 colorings=70800 lazy-girth=44394 last: m=77 classes=8 cclen=63 t=164s
[06:12:51] it=99224 colorings=71000 lazy-girth=44474 last: m=77 classes=7 cclen=60 t=164s
[06:12:51] it=99474 colorings=71200 lazy-girth=44539 last: m=77 classes=8 cclen=55 t=165s
[06:12:52] it=99746 colorings=71400 lazy-girth=44641 last: m=84 classes=8 cclen=59 t=165s
[06:12:52] it=99984 colorings=71600 lazy-girth=44690 last: m=77 classes=7 cclen=65 t=166s
[06:12:53] it=100243 colorings=71800 lazy-girth=44774 last: m=70 classes=7 cclen=58 t=166s
[06:12:53] it=100504 colorings=72000 lazy-girth=44860 last: m=70 classes=6 cclen=64 t=166s
[06:12:54] it=100707 colorings=72200 lazy-girth=44863 last: m=70 classes=6 cclen=66 t=167s
[06:12:54] it=100955 colorings=72400 lazy-girth=44934 last: m=77 classes=7 cclen=56 t=167s
[06:12:55] it=101175 colorings=72600 lazy-girth=44960 last: m=77 classes=7 cclen=64 t=168s
[06:12:55] it=101416 colorings=72800 lazy-girth=45008 last: m=70 classes=7 cclen=65 t=168s
[06:12:55] it=101621 colorings=73000 lazy-girth=45014 last: m=70 classes=6 cclen=62 t=169s
[06:12:56] it=101841 colorings=73200 lazy-girth=45039 last: m=70 classes=7 cclen=62 t=169s
[06:12:56] it=102105 colorings=73400 lazy-girth=45119 last: m=84 classes=7 cclen=63 t=170s
[06:12:57] it=102378 colorings=73600 lazy-girth=45208 last: m=70 classes=6 cclen=65 t=170s
[06:12:57] it=102617 colorings=73800 lazy-girth=45254 last: m=77 classes=7 cclen=60 t=171s
[06:12:58] it=102855 colorings=74000 lazy-girth=45299 last: m=70 classes=7 cclen=63 t=171s
[06:12:58] it=103101 colorings=74200 lazy-girth=45356 last: m=84 classes=8 cclen=64 t=171s
[06:12:59] it=103334 colorings=74400 lazy-girth=45396 last: m=70 classes=7 cclen=62 t=172s
[06:12:59] it=103573 colorings=74600 lazy-girth=45446 last: m=77 classes=6 cclen=65 t=172s
[06:13:00] it=103807 colorings=74800 lazy-girth=45491 last: m=70 classes=7 cclen=63 t=173s
[06:13:00] it=104007 colorings=75000 lazy-girth=45491 last: m=70 classes=6 cclen=64 t=173s
[06:13:01] it=104279 colorings=75200 lazy-girth=45596 last: m=77 classes=8 cclen=60 t=174s
[06:13:01] it=104591 colorings=75400 lazy-girth=45795 last: m=77 classes=8 cclen=62 t=174s
[06:13:02] it=104949 colorings=75600 lazy-girth=46088 last: m=77 classes=7 cclen=57 t=175s
[06:13:02] it=105272 colorings=75800 lazy-girth=46252 last: m=84 classes=8 cclen=62 t=176s
[06:13:03] it=105531 colorings=76000 lazy-girth=46330 last: m=77 classes=7 cclen=63 t=176s
[06:13:03] it=105850 colorings=76200 lazy-girth=46479 last: m=77 classes=6 cclen=60 t=177s
[06:13:04] it=106173 colorings=76400 lazy-girth=46638 last: m=77 classes=8 cclen=63 t=177s
[06:13:04] it=106494 colorings=76600 lazy-girth=46789 last: m=84 classes=8 cclen=56 t=178s
[06:13:05] it=106789 colorings=76800 lazy-girth=46912 last: m=77 classes=6 cclen=61 t=178s
[06:13:06] it=107088 colorings=77000 lazy-girth=47062 last: m=77 classes=7 cclen=58 t=179s
[06:13:06] it=107363 colorings=77200 lazy-girth=47183 last: m=84 classes=7 cclen=63 t=179s
[06:13:07] it=107715 colorings=77400 lazy-girth=47417 last: m=77 classes=7 cclen=63 t=180s
[06:13:07] it=108043 colorings=77600 lazy-girth=47598 last: m=84 classes=8 cclen=61 t=180s
[06:13:08] it=108310 colorings=77800 lazy-girth=47698 last: m=70 classes=7 cclen=62 t=181s
[06:13:08] it=108560 colorings=78000 lazy-girth=47769 last: m=70 classes=6 cclen=64 t=181s
[06:13:08] it=108824 colorings=78200 lazy-girth=47854 last: m=70 classes=7 cclen=60 t=182s
[06:13:09] it=109087 colorings=78400 lazy-girth=47924 last: m=70 classes=7 cclen=60 t=182s
[06:13:09] it=109341 colorings=78600 lazy-girth=47989 last: m=70 classes=7 cclen=65 t=182s
[06:13:10] it=109597 colorings=78800 lazy-girth=48059 last: m=70 classes=7 cclen=62 t=183s
[06:13:10] it=109869 colorings=79000 lazy-girth=48149 last: m=84 classes=8 cclen=63 t=183s
[06:13:11] it=110110 colorings=79200 lazy-girth=48204 last: m=70 classes=7 cclen=65 t=184s
[06:13:11] it=110354 colorings=79400 lazy-girth=48269 last: m=77 classes=7 cclen=58 t=184s
[06:13:11] it=110592 colorings=79600 lazy-girth=48314 last: m=70 classes=7 cclen=65 t=185s
[06:13:12] it=110828 colorings=79800 lazy-girth=48370 last: m=70 classes=7 cclen=65 t=185s
[06:13:12] it=111075 colorings=80000 lazy-girth=48429 last: m=70 classes=7 cclen=63 t=185s
[06:13:13] it=111315 colorings=80200 lazy-girth=48475 last: m=84 classes=8 cclen=64 t=186s
[06:13:13] it=111537 colorings=80400 lazy-girth=48499 last: m=70 classes=7 cclen=63 t=186s
[06:13:13] it=111744 colorings=80600 lazy-girth=48506 last: m=84 classes=8 cclen=56 t=186s
[06:13:14] it=111996 colorings=80800 lazy-girth=48604 last: m=77 classes=7 cclen=65 t=187s
[06:13:14] it=112245 colorings=81000 lazy-girth=48721 last: m=70 classes=6 cclen=66 t=187s
[06:13:15] it=112567 colorings=81200 lazy-girth=48899 last: m=77 classes=6 cclen=61 t=188s
[06:13:15] it=112876 colorings=81400 lazy-girth=49051 last: m=70 classes=6 cclen=66 t=189s
[06:13:16] it=113213 colorings=81600 lazy-girth=49225 last: m=84 classes=8 cclen=64 t=189s
[06:13:17] it=113568 colorings=81800 lazy-girth=49420 last: m=77 classes=7 cclen=65 t=190s
[06:13:18] it=113855 colorings=82000 lazy-girth=49536 last: m=77 classes=6 cclen=60 t=191s
[06:13:18] it=114142 colorings=82200 lazy-girth=49671 last: m=84 classes=8 cclen=61 t=191s
[06:13:19] it=114402 colorings=82400 lazy-girth=49757 last: m=70 classes=7 cclen=65 t=192s
[06:13:19] it=114659 colorings=82600 lazy-girth=49845 last: m=84 classes=8 cclen=57 t=192s
[06:13:20] it=114959 colorings=82800 lazy-girth=50008 last: m=70 classes=7 cclen=63 t=193s
[06:13:20] it=115218 colorings=83000 lazy-girth=50090 last: m=84 classes=7 cclen=58 t=193s
[06:13:21] it=115463 colorings=83200 lazy-girth=50149 last: m=70 classes=7 cclen=58 t=194s
[06:13:21] it=115729 colorings=83400 lazy-girth=50234 last: m=70 classes=7 cclen=65 t=194s
[06:13:21] it=115967 colorings=83600 lazy-girth=50289 last: m=70 classes=7 cclen=61 t=195s
[06:13:22] it=116178 colorings=83800 lazy-girth=50306 last: m=70 classes=6 cclen=66 t=195s
[06:13:22] it=116450 colorings=84000 lazy-girth=50416 last: m=84 classes=8 cclen=61 t=195s
[06:13:23] it=116728 colorings=84200 lazy-girth=50522 last: m=84 classes=8 cclen=63 t=196s
[06:13:23] it=116985 colorings=84400 lazy-girth=50601 last: m=84 classes=8 cclen=62 t=197s
[06:13:24] it=117228 colorings=84600 lazy-girth=50656 last: m=84 classes=8 cclen=60 t=197s
[06:13:24] it=117483 colorings=84800 lazy-girth=50729 last: m=70 classes=7 cclen=63 t=198s
[06:13:25] it=117714 colorings=85000 lazy-girth=50769 last: m=70 classes=7 cclen=65 t=198s
[06:13:25] it=117947 colorings=85200 lazy-girth=50808 last: m=84 classes=7 cclen=65 t=198s
[06:13:26] it=118263 colorings=85400 lazy-girth=50961 last: m=77 classes=7 cclen=59 t=199s
[06:13:26] it=118518 colorings=85600 lazy-girth=51044 last: m=77 classes=7 cclen=64 t=200s
[06:13:27] it=118822 colorings=85800 lazy-girth=51194 last: m=77 classes=7 cclen=64 t=200s
[06:13:28] it=119117 colorings=86000 lazy-girth=51338 last: m=84 classes=8 cclen=61 t=201s
[06:13:28] it=119393 colorings=86200 lazy-girth=51440 last: m=77 classes=7 cclen=65 t=201s
[06:13:29] it=119634 colorings=86400 lazy-girth=51494 last: m=77 classes=7 cclen=62 t=202s
[06:13:29] it=119869 colorings=86600 lazy-girth=51539 last: m=77 classes=7 cclen=61 t=202s
[06:13:30] it=120113 colorings=86800 lazy-girth=51608 last: m=77 classes=7 cclen=65 t=203s
[06:13:30] it=120345 colorings=87000 lazy-girth=51648 last: m=70 classes=7 cclen=64 t=203s
[06:13:30] it=120582 colorings=87200 lazy-girth=51694 last: m=70 classes=7 cclen=59 t=204s
[06:13:31] it=120810 colorings=87400 lazy-girth=51729 last: m=84 classes=8 cclen=64 t=204s
[06:13:31] it=121036 colorings=87600 lazy-girth=51763 last: m=70 classes=7 cclen=65 t=204s
[06:13:32] it=121259 colorings=87800 lazy-girth=51794 last: m=70 classes=7 cclen=61 t=205s
[06:13:32] it=121459 colorings=88000 lazy-girth=51794 last: m=70 classes=6 cclen=65 t=205s
[06:13:32] it=121659 colorings=88200 lazy-girth=51794 last: m=70 classes=6 cclen=65 t=205s
[06:13:33] it=121859 colorings=88400 lazy-girth=51794 last: m=70 classes=6 cclen=64 t=206s
[06:13:33] it=122059 colorings=88600 lazy-girth=51794 last: m=70 classes=6 cclen=65 t=206s
[06:13:34] it=122358 colorings=88800 lazy-girth=51944 last: m=84 classes=8 cclen=58 t=207s
[06:13:34] it=122647 colorings=89000 lazy-girth=52080 last: m=84 classes=8 cclen=48 t=207s
[06:13:35] it=122902 colorings=89200 lazy-girth=52162 last: m=70 classes=7 cclen=63 t=208s
[06:13:35] it=123156 colorings=89400 lazy-girth=52232 last: m=84 classes=7 cclen=59 t=208s
[06:13:35] it=123417 colorings=89600 lazy-girth=52318 last: m=84 classes=8 cclen=63 t=209s
[06:13:36] it=123658 colorings=89800 lazy-girth=52377 last: m=70 classes=7 cclen=62 t=209s
[06:13:36] it=123912 colorings=90000 lazy-girth=52456 last: m=70 classes=7 cclen=65 t=209s
[06:13:37] it=124140 colorings=90200 lazy-girth=52487 last: m=70 classes=7 cclen=63 t=210s
[06:13:37] it=124383 colorings=90400 lazy-girth=52539 last: m=70 classes=7 cclen=60 t=210s
[06:13:37] it=124585 colorings=90600 lazy-girth=52541 last: m=70 classes=6 cclen=64 t=211s
[06:13:38] it=124785 colorings=90800 lazy-girth=52541 last: m=70 classes=6 cclen=64 t=211s
[06:13:38] it=124985 colorings=91000 lazy-girth=52541 last: m=70 classes=6 cclen=65 t=211s
[06:13:38] it=125185 colorings=91200 lazy-girth=52541 last: m=70 classes=6 cclen=65 t=211s
[06:13:38] it=125385 colorings=91400 lazy-girth=52541 last: m=70 classes=6 cclen=63 t=212s
[06:13:39] it=125585 colorings=91600 lazy-girth=52541 last: m=70 classes=6 cclen=66 t=212s
[06:13:39] it=125785 colorings=91800 lazy-girth=52541 last: m=70 classes=6 cclen=64 t=212s
[06:13:39] it=126056 colorings=92000 lazy-girth=52651 last: m=84 classes=7 cclen=62 t=213s
[06:13:40] it=126308 colorings=92200 lazy-girth=52725 last: m=70 classes=7 cclen=64 t=213s
[06:13:40] it=126615 colorings=92400 lazy-girth=52883 last: m=77 classes=7 cclen=65 t=214s
[06:13:41] it=126880 colorings=92600 lazy-girth=52974 last: m=84 classes=8 cclen=59 t=214s
[06:13:41] it=127154 colorings=92800 lazy-girth=53078 last: m=70 classes=7 cclen=65 t=215s
[06:13:42] it=127389 colorings=93000 lazy-girth=53125 last: m=84 classes=8 cclen=57 t=215s
[06:13:42] it=127631 colorings=93200 lazy-girth=53199 last: m=84 classes=7 cclen=65 t=215s
[06:13:43] it=127916 colorings=93400 lazy-girth=53327 last: m=70 classes=7 cclen=58 t=216s
[06:13:43] it=128176 colorings=93600 lazy-girth=53412 last: m=70 classes=7 cclen=61 t=216s
[06:13:44] it=128454 colorings=93800 lazy-girth=53521 last: m=84 classes=8 cclen=62 t=217s
[06:13:44] it=128719 colorings=94000 lazy-girth=53613 last: m=70 classes=7 cclen=61 t=217s
[06:13:45] it=128970 colorings=94200 lazy-girth=53689 last: m=84 classes=8 cclen=56 t=218s
[06:13:45] it=129209 colorings=94400 lazy-girth=53735 last: m=70 classes=7 cclen=64 t=218s
[06:13:45] it=129482 colorings=94600 lazy-girth=53832 last: m=77 classes=6 cclen=64 t=219s
[06:13:46] it=129776 colorings=94800 lazy-girth=53972 last: m=70 classes=7 cclen=63 t=219s
[06:13:47] it=130062 colorings=95000 lazy-girth=54094 last: m=70 classes=7 cclen=61 t=220s
[06:13:47] it=130379 colorings=95200 lazy-girth=54281 last: m=77 classes=7 cclen=60 t=220s
[06:13:48] it=130640 colorings=95400 lazy-girth=54369 last: m=84 classes=8 cclen=64 t=221s
[06:13:48] it=130900 colorings=95600 lazy-girth=54446 last: m=84 classes=7 cclen=61 t=221s
[06:13:48] it=131147 colorings=95800 lazy-girth=54498 last: m=77 classes=7 cclen=59 t=222s
[06:13:49] it=131384 colorings=96000 lazy-girth=54544 last: m=70 classes=7 cclen=62 t=222s
[06:13:49] it=131674 colorings=96200 lazy-girth=54678 last: m=70 classes=7 cclen=65 t=223s
[06:13:50] it=131956 colorings=96400 lazy-girth=54795 last: m=70 classes=7 cclen=62 t=223s
[06:13:50] it=132247 colorings=96600 lazy-girth=54912 last: m=70 classes=7 cclen=64 t=224s
[06:13:51] it=132528 colorings=96800 lazy-girth=55027 last: m=77 classes=7 cclen=58 t=224s
[06:13:51] it=132767 colorings=97000 lazy-girth=55086 last: m=77 classes=8 cclen=61 t=224s
[06:13:52] it=133064 colorings=97200 lazy-girth=55260 last: m=77 classes=8 cclen=55 t=225s
[06:13:52] it=133353 colorings=97400 lazy-girth=55373 last: m=84 classes=8 cclen=59 t=225s
[06:13:53] it=133607 colorings=97600 lazy-girth=55433 last: m=84 classes=8 cclen=63 t=226s
[06:13:53] it=133867 colorings=97800 lazy-girth=55510 last: m=84 classes=8 cclen=61 t=226s
[06:13:54] it=134119 colorings=98000 lazy-girth=55574 last: m=77 classes=7 cclen=61 t=227s
[06:13:54] it=134351 colorings=98200 lazy-girth=55611 last: m=84 classes=8 cclen=63 t=227s
[06:13:55] it=134693 colorings=98400 lazy-girth=55834 last: m=77 classes=7 cclen=53 t=228s
[06:13:55] it=135027 colorings=98600 lazy-girth=56026 last: m=77 classes=7 cclen=57 t=229s
[06:13:56] it=135333 colorings=98800 lazy-girth=56172 last: m=84 classes=8 cclen=57 t=229s
[06:13:57] it=135611 colorings=99000 lazy-girth=56281 last: m=77 classes=7 cclen=55 t=230s
[06:13:57] it=135884 colorings=99200 lazy-girth=56383 last: m=84 classes=8 cclen=62 t=230s
[06:13:58] it=136188 colorings=99400 lazy-girth=56539 last: m=70 classes=7 cclen=60 t=231s
[06:13:58] it=136423 colorings=99600 lazy-girth=56589 last: m=70 classes=7 cclen=65 t=231s
[06:13:59] it=136702 colorings=99800 lazy-girth=56717 last: m=70 classes=7 cclen=60 t=232s
[06:13:59] it=136980 colorings=100000 lazy-girth=56820 last: m=70 classes=7 cclen=65 t=232s
[06:14:00] it=137282 colorings=100200 lazy-girth=57008 last: m=70 classes=7 cclen=60 t=233s
[06:14:00] it=137561 colorings=100400 lazy-girth=57116 last: m=70 classes=7 cclen=65 t=233s
[06:14:01] it=137827 colorings=100600 lazy-girth=57204 last: m=77 classes=7 cclen=64 t=234s
[06:14:01] it=138050 colorings=100800 lazy-girth=57233 last: m=70 classes=6 cclen=66 t=234s
[06:14:02] it=138312 colorings=101000 lazy-girth=57321 last: m=77 classes=6 cclen=55 t=235s
[06:14:02] it=138591 colorings=101200 lazy-girth=57433 last: m=84 classes=7 cclen=61 t=235s
[06:14:03] it=138853 colorings=101400 lazy-girth=57521 last: m=77 classes=7 cclen=58 t=236s
[06:14:03] it=139075 colorings=101600 lazy-girth=57553 last: m=84 classes=8 cclen=64 t=236s
[06:14:04] it=139327 colorings=101800 lazy-girth=57635 last: m=70 classes=7 cclen=65 t=237s
[06:14:04] it=139600 colorings=102000 lazy-girth=57744 last: m=70 classes=7 cclen=65 t=237s
[06:14:04] it=139877 colorings=102200 lazy-girth=57847 last: m=77 classes=7 cclen=65 t=238s
[06:14:05] it=140110 colorings=102400 lazy-girth=57890 last: m=70 classes=7 cclen=65 t=238s
[06:14:05] it=140338 colorings=102600 lazy-girth=57927 last: m=70 classes=7 cclen=63 t=238s
[06:14:06] it=140664 colorings=102800 lazy-girth=58103 last: m=70 classes=6 cclen=65 t=239s
[06:14:06] it=140931 colorings=103000 lazy-girth=58192 last: m=84 classes=8 cclen=64 t=239s
[06:14:07] it=141239 colorings=103200 lazy-girth=58338 last: m=77 classes=7 cclen=65 t=240s
[06:14:07] it=141493 colorings=103400 lazy-girth=58418 last: m=70 classes=7 cclen=65 t=240s
[06:14:08] it=141748 colorings=103600 lazy-girth=58501 last: m=70 classes=7 cclen=60 t=241s
[06:14:10] it=142021 colorings=103800 lazy-girth=58610 last: m=70 classes=6 cclen=66 t=243s
[06:14:11] it=142292 colorings=104000 lazy-girth=58720 last: m=70 classes=7 cclen=54 t=244s
[06:14:11] it=142583 colorings=104200 lazy-girth=58858 last: m=70 classes=7 cclen=65 t=244s
[06:14:12] it=142857 colorings=104400 lazy-girth=58948 last: m=70 classes=7 cclen=63 t=245s
[06:14:12] it=143093 colorings=104600 lazy-girth=58994 last: m=77 classes=8 cclen=59 t=245s
[06:14:13] it=143393 colorings=104800 lazy-girth=59143 last: m=70 classes=7 cclen=62 t=246s
[06:14:13] it=143694 colorings=105000 lazy-girth=59285 last: m=70 classes=7 cclen=63 t=246s
[06:14:14] it=143957 colorings=105200 lazy-girth=59388 last: m=84 classes=8 cclen=54 t=247s
[06:14:14] it=144238 colorings=105400 lazy-girth=59504 last: m=70 classes=7 cclen=63 t=247s
[06:14:15] it=144498 colorings=105600 lazy-girth=59579 last: m=70 classes=7 cclen=65 t=248s
[06:14:15] it=144811 colorings=105800 lazy-girth=59761 last: m=77 classes=7 cclen=63 t=248s
[06:14:16] it=145067 colorings=106000 lazy-girth=59838 last: m=84 classes=8 cclen=62 t=249s
[06:14:16] it=145341 colorings=106200 lazy-girth=59934 last: m=70 classes=7 cclen=65 t=249s
[06:14:17] it=145627 colorings=106400 lazy-girth=60070 last: m=84 classes=8 cclen=61 t=250s
[06:14:17] it=145878 colorings=106600 lazy-girth=60139 last: m=77 classes=7 cclen=56 t=250s
[06:14:18] it=146167 colorings=106800 lazy-girth=60270 last: m=70 classes=7 cclen=63 t=251s
[06:14:18] it=146420 colorings=107000 lazy-girth=60339 last: m=84 classes=8 cclen=61 t=251s
[06:14:18] it=146689 colorings=107200 lazy-girth=60440 last: m=70 classes=7 cclen=63 t=252s
[06:14:19] it=146960 colorings=107400 lazy-girth=60534 last: m=70 classes=7 cclen=65 t=252s
[06:14:19] it=147198 colorings=107600 lazy-girth=60580 last: m=70 classes=7 cclen=65 t=253s
[06:14:20] it=147473 colorings=107800 lazy-girth=60689 last: m=77 classes=8 cclen=55 t=253s
[06:14:21] it=147746 colorings=108000 lazy-girth=60782 last: m=70 classes=7 cclen=59 t=254s
[06:14:21] it=147984 colorings=108200 lazy-girth=60836 last: m=77 classes=7 cclen=62 t=254s
[06:14:22] it=148263 colorings=108400 lazy-girth=60951 last: m=77 classes=7 cclen=64 t=255s
[06:14:22] it=148498 colorings=108600 lazy-girth=60998 last: m=77 classes=8 cclen=63 t=255s
[06:14:23] it=148815 colorings=108800 lazy-girth=61166 last: m=70 classes=7 cclen=64 t=256s
[06:14:23] it=149058 colorings=109000 lazy-girth=61226 last: m=77 classes=7 cclen=63 t=256s
[06:14:24] it=149259 colorings=109200 lazy-girth=61227 last: m=77 classes=8 cclen=63 t=257s
[06:14:24] it=149461 colorings=109400 lazy-girth=61229 last: m=77 classes=8 cclen=63 t=257s
[06:14:25] it=149715 colorings=109600 lazy-girth=61314 last: m=84 classes=8 cclen=62 t=258s
[06:14:25] it=150039 colorings=109800 lazy-girth=61494 last: m=77 classes=7 cclen=54 t=259s
[06:14:26] it=150307 colorings=110000 lazy-girth=61588 last: m=70 classes=7 cclen=62 t=259s
[06:14:26] it=150583 colorings=110200 lazy-girth=61688 last: m=70 classes=6 cclen=64 t=260s
[06:14:27] it=150824 colorings=110400 lazy-girth=61745 last: m=70 classes=6 cclen=63 t=260s
[06:14:27] it=151086 colorings=110600 lazy-girth=61826 last: m=70 classes=7 cclen=59 t=261s
[06:14:28] it=151353 colorings=110800 lazy-girth=61916 last: m=84 classes=8 cclen=56 t=261s
[06:14:28] it=151644 colorings=111000 lazy-girth=62036 last: m=70 classes=7 cclen=63 t=261s
[06:14:29] it=151860 colorings=111200 lazy-girth=62059 last: m=70 classes=6 cclen=66 t=262s
[06:14:29] it=152160 colorings=111400 lazy-girth=62208 last: m=77 classes=8 cclen=61 t=262s
[06:14:30] it=152449 colorings=111600 lazy-girth=62331 last: m=84 classes=8 cclen=62 t=263s
[06:14:30] it=152758 colorings=111800 lazy-girth=62482 last: m=77 classes=8 cclen=60 t=263s
[06:14:31] it=153013 colorings=112000 lazy-girth=62543 last: m=77 classes=8 cclen=55 t=264s
[06:14:31] it=153264 colorings=112200 lazy-girth=62603 last: m=84 classes=8 cclen=62 t=264s
[06:14:32] it=153522 colorings=112400 lazy-girth=62664 last: m=84 classes=8 cclen=64 t=265s
[06:14:32] it=153770 colorings=112600 lazy-girth=62724 last: m=84 classes=8 cclen=63 t=265s
[06:14:33] it=154041 colorings=112800 lazy-girth=62859 last: m=91 classes=8 cclen=61 t=266s
[06:14:33] it=154515 colorings=113000 lazy-girth=63318 last: m=77 classes=7 cclen=65 t=267s
[06:14:34] it=154901 colorings=113200 lazy-girth=63639 last: m=84 classes=7 cclen=62 t=267s
[06:14:35] it=155348 colorings=113400 lazy-girth=64098 last: m=77 classes=7 cclen=65 t=268s
[06:14:36] it=155706 colorings=113600 lazy-girth=64402 last: m=77 classes=7 cclen=65 t=269s
[06:14:36] it=156112 colorings=113800 lazy-girth=64715 last: m=77 classes=7 cclen=62 t=270s
[06:14:37] it=156492 colorings=114000 lazy-girth=64964 last: m=77 classes=7 cclen=65 t=270s
[06:14:38] it=156880 colorings=114200 lazy-girth=65245 last: m=84 classes=7 cclen=63 t=271s
[06:14:38] it=157168 colorings=114400 lazy-girth=65375 last: m=70 classes=6 cclen=64 t=271s
[06:14:39] it=157433 colorings=114600 lazy-girth=65494 last: m=77 classes=7 cclen=56 t=272s
[06:14:39] it=157824 colorings=114800 lazy-girth=65804 last: m=77 classes=6 cclen=65 t=272s
[06:14:40] it=158145 colorings=115000 lazy-girth=65999 last: m=70 classes=7 cclen=62 t=273s
[06:14:40] it=158511 colorings=115200 lazy-girth=66258 last: m=77 classes=7 cclen=54 t=274s
[06:14:41] it=158827 colorings=115400 lazy-girth=66457 last: m=77 classes=8 cclen=59 t=274s
[06:14:41] it=159130 colorings=115600 lazy-girth=66608 last: m=84 classes=7 cclen=62 t=275s
[06:14:42] it=159430 colorings=115800 lazy-girth=66754 last: m=77 classes=7 cclen=64 t=275s
[06:14:42] it=159674 colorings=116000 lazy-girth=66812 last: m=77 classes=6 cclen=60 t=276s
[06:14:43] it=159998 colorings=116200 lazy-girth=67009 last: m=77 classes=7 cclen=58 t=276s
[06:14:43] it=160269 colorings=116400 lazy-girth=67099 last: m=70 classes=6 cclen=65 t=277s
[06:14:44] it=160595 colorings=116600 lazy-girth=67300 last: m=70 classes=7 cclen=61 t=277s
[06:14:45] it=160895 colorings=116800 lazy-girth=67446 last: m=77 classes=7 cclen=63 t=278s
[06:14:45] it=161160 colorings=117000 lazy-girth=67528 last: m=70 classes=6 cclen=63 t=278s
[06:14:45] it=161426 colorings=117200 lazy-girth=67605 last: m=77 classes=7 cclen=64 t=279s
[06:14:46] it=161703 colorings=117400 lazy-girth=67693 last: m=70 classes=7 cclen=58 t=279s
[06:14:46] it=161949 colorings=117600 lazy-girth=67745 last: m=77 classes=7 cclen=63 t=280s
[06:14:47] it=162185 colorings=117800 lazy-girth=67786 last: m=70 classes=7 cclen=62 t=280s
[06:14:47] it=162470 colorings=118000 lazy-girth=67927 last: m=77 classes=7 cclen=62 t=281s
[06:14:48] it=162812 colorings=118200 lazy-girth=68143 last: m=70 classes=7 cclen=61 t=281s
[06:14:48] it=163076 colorings=118400 lazy-girth=68224 last: m=77 classes=7 cclen=61 t=282s
[06:14:49] it=163325 colorings=118600 lazy-girth=68289 last: m=84 classes=7 cclen=63 t=282s
[06:14:49] it=163597 colorings=118800 lazy-girth=68375 last: m=77 classes=7 cclen=62 t=282s
[06:14:50] it=163855 colorings=119000 lazy-girth=68453 last: m=70 classes=7 cclen=65 t=283s
[06:14:50] it=164142 colorings=119200 lazy-girth=68579 last: m=70 classes=6 cclen=64 t=283s
[06:14:51] it=164401 colorings=119400 lazy-girth=68669 last: m=77 classes=7 cclen=61 t=284s
[06:14:51] it=164688 colorings=119600 lazy-girth=68811 last: m=84 classes=8 cclen=62 t=284s
[06:14:52] it=164951 colorings=119800 lazy-girth=68927 last: m=77 classes=8 cclen=58 t=285s
[06:14:52] it=165237 colorings=120000 lazy-girth=69076 last: m=77 classes=7 cclen=64 t=286s
[06:14:53] it=165528 colorings=120200 lazy-girth=69212 last: m=84 classes=8 cclen=60 t=286s
[06:14:53] it=165818 colorings=120400 lazy-girth=69337 last: m=77 classes=7 cclen=65 t=287s
[06:14:54] it=166099 colorings=120600 lazy-girth=69465 last: m=70 classes=7 cclen=64 t=287s
[06:14:54] it=166385 colorings=120800 lazy-girth=69596 last: m=77 classes=7 cclen=60 t=288s
[06:14:55] it=166688 colorings=121000 lazy-girth=69773 last: m=77 classes=8 cclen=62 t=288s
[06:14:56] it=166997 colorings=121200 lazy-girth=69930 last: m=77 classes=7 cclen=64 t=289s
[06:14:56] it=167274 colorings=121400 lazy-girth=70026 last: m=77 classes=6 cclen=60 t=290s
[06:14:57] it=167537 colorings=121600 lazy-girth=70109 last: m=77 classes=7 cclen=65 t=290s
[06:14:57] it=167814 colorings=121800 lazy-girth=70205 last: m=77 classes=7 cclen=63 t=291s
[06:14:58] it=168072 colorings=122000 lazy-girth=70288 last: m=84 classes=8 cclen=64 t=291s
[06:14:59] it=168346 colorings=122200 lazy-girth=70381 last: m=84 classes=7 cclen=63 t=292s
[06:14:59] it=168637 colorings=122400 lazy-girth=70498 last: m=84 classes=8 cclen=52 t=292s
[06:15:00] it=168941 colorings=122600 lazy-girth=70631 last: m=77 classes=7 cclen=65 t=293s
[06:15:01] it=169239 colorings=122800 lazy-girth=70762 last: m=77 classes=7 cclen=65 t=294s
[06:15:01] it=169505 colorings=123000 lazy-girth=70850 last: m=77 classes=7 cclen=62 t=294s
[06:15:02] it=169768 colorings=123200 lazy-girth=70939 last: m=77 classes=7 cclen=60 t=295s
[06:15:02] it=170018 colorings=123400 lazy-girth=71004 last: m=84 classes=8 cclen=60 t=295s
[06:15:03] it=170261 colorings=123600 lazy-girth=71058 last: m=70 classes=7 cclen=62 t=296s
[06:15:03] it=170487 colorings=123800 lazy-girth=71088 last: m=77 classes=7 cclen=64 t=296s
[06:15:03] it=170715 colorings=124000 lazy-girth=71121 last: m=77 classes=8 cclen=63 t=297s
[06:15:04] it=171026 colorings=124200 lazy-girth=71274 last: m=77 classes=7 cclen=64 t=297s
[06:15:05] it=171336 colorings=124400 lazy-girth=71422 last: m=77 classes=7 cclen=60 t=298s
[06:15:06] it=171620 colorings=124600 lazy-girth=71543 last: m=77 classes=7 cclen=65 t=299s
[06:15:06] it=171830 colorings=124800 lazy-girth=71557 last: m=70 classes=6 cclen=65 t=300s
[06:15:07] it=172106 colorings=125000 lazy-girth=71677 last: m=77 classes=7 cclen=63 t=300s
[06:15:08] it=172432 colorings=125200 lazy-girth=71863 last: m=77 classes=7 cclen=55 t=301s
[06:15:08] it=172825 colorings=125400 lazy-girth=72227 last: m=77 classes=7 cclen=60 t=302s
[06:15:09] it=173122 colorings=125600 lazy-girth=72392 last: m=84 classes=8 cclen=48 t=302s
[06:15:10] it=173434 colorings=125800 lazy-girth=72559 last: m=77 classes=7 cclen=55 t=303s
[06:15:10] it=173704 colorings=126000 lazy-girth=72654 last: m=70 classes=7 cclen=64 t=303s
[06:15:10] it=173942 colorings=126200 lazy-girth=72705 last: m=70 classes=7 cclen=65 t=304s
[06:15:11] it=174193 colorings=126400 lazy-girth=72778 last: m=70 classes=7 cclen=63 t=304s
[06:15:11] it=174447 colorings=126600 lazy-girth=72861 last: m=70 classes=7 cclen=65 t=304s
[06:15:12] it=174714 colorings=126800 lazy-girth=72979 last: m=70 classes=7 cclen=61 t=305s
[06:15:12] it=174996 colorings=127000 lazy-girth=73113 last: m=77 classes=7 cclen=64 t=306s
[06:15:13] it=175280 colorings=127200 lazy-girth=73261 last: m=84 classes=8 cclen=60 t=306s
[06:15:13] it=175544 colorings=127400 lazy-girth=73385 last: m=77 classes=8 cclen=63 t=307s
[06:15:14] it=175787 colorings=127600 lazy-girth=73438 last: m=84 classes=8 cclen=59 t=307s
[06:15:14] it=176009 colorings=127800 lazy-girth=73465 last: m=70 classes=7 cclen=60 t=307s
[06:15:15] it=176248 colorings=128000 lazy-girth=73513 last: m=70 classes=7 cclen=61 t=308s
[06:15:15] it=176503 colorings=128200 lazy-girth=73580 last: m=70 classes=7 cclen=60 t=308s
[06:15:16] it=176748 colorings=128400 lazy-girth=73632 last: m=84 classes=8 cclen=58 t=309s
[06:15:16] it=176994 colorings=128600 lazy-girth=73687 last: m=70 classes=7 cclen=61 t=309s
[06:15:16] it=177221 colorings=128800 lazy-girth=73719 last: m=70 classes=7 cclen=63 t=310s
[06:15:17] it=177459 colorings=129000 lazy-girth=73762 last: m=70 classes=7 cclen=64 t=310s
[06:15:17] it=177709 colorings=129200 lazy-girth=73820 last: m=77 classes=8 cclen=64 t=311s
[06:15:18] it=177963 colorings=129400 lazy-girth=73880 last: m=70 classes=7 cclen=60 t=311s
[06:15:18] it=178187 colorings=129600 lazy-girth=73908 last: m=70 classes=7 cclen=65 t=311s
[06:15:19] it=178415 colorings=129800 lazy-girth=73940 last: m=70 classes=7 cclen=65 t=312s
[06:15:19] it=178662 colorings=130000 lazy-girth=73998 last: m=84 classes=8 cclen=64 t=312s
[06:15:19] it=178891 colorings=130200 lazy-girth=74036 last: m=84 classes=8 cclen=56 t=313s
[06:15:20] it=179102 colorings=130400 lazy-girth=74048 last: m=70 classes=6 cclen=63 t=313s
[06:15:20] it=179361 colorings=130600 lazy-girth=74117 last: m=77 classes=7 cclen=63 t=314s
[06:15:21] it=179604 colorings=130800 lazy-girth=74166 last: m=84 classes=7 cclen=63 t=314s
[06:15:21] it=179823 colorings=131000 lazy-girth=74186 last: m=77 classes=7 cclen=65 t=314s
[06:15:22] it=180044 colorings=131200 lazy-girth=74208 last: m=70 classes=6 cclen=64 t=315s
[06:15:22] it=180286 colorings=131400 lazy-girth=74256 last: m=84 classes=8 cclen=53 t=316s
[06:15:23] it=180529 colorings=131600 lazy-girth=74308 last: m=84 classes=8 cclen=64 t=316s
[06:15:24] it=180770 colorings=131800 lazy-girth=74352 last: m=70 classes=7 cclen=65 t=317s
[06:15:24] it=180995 colorings=132000 lazy-girth=74379 last: m=70 classes=6 cclen=62 t=317s
[06:15:25] it=181228 colorings=132200 lazy-girth=74416 last: m=84 classes=7 cclen=65 t=318s
[06:15:25] it=181466 colorings=132400 lazy-girth=74459 last: m=77 classes=7 cclen=65 t=318s
[06:15:25] it=181716 colorings=132600 lazy-girth=74517 last: m=70 classes=7 cclen=65 t=319s
[06:15:26] it=181934 colorings=132800 lazy-girth=74541 last: m=77 classes=7 cclen=64 t=319s
[06:15:26] it=182177 colorings=133000 lazy-girth=74592 last: m=70 classes=7 cclen=61 t=320s
[06:15:27] it=182421 colorings=133200 lazy-girth=74645 last: m=84 classes=8 cclen=59 t=320s
[06:15:27] it=182652 colorings=133400 lazy-girth=74680 last: m=70 classes=7 cclen=65 t=321s
[06:15:28] it=182878 colorings=133600 lazy-girth=74708 last: m=84 classes=7 cclen=61 t=321s
[06:15:28] it=183114 colorings=133800 lazy-girth=74751 last: m=70 classes=7 cclen=64 t=322s
[06:15:29] it=183350 colorings=134000 lazy-girth=74793 last: m=70 classes=7 cclen=60 t=322s
[06:15:29] it=183600 colorings=134200 lazy-girth=74847 last: m=70 classes=7 cclen=63 t=323s
[06:15:30] it=183841 colorings=134400 lazy-girth=74894 last: m=84 classes=8 cclen=48 t=323s
[06:15:30] it=184072 colorings=134600 lazy-girth=74928 last: m=70 classes=7 cclen=65 t=324s
[06:15:31] it=184305 colorings=134800 lazy-girth=74966 last: m=84 classes=7 cclen=60 t=324s
[06:15:32] it=184542 colorings=135000 lazy-girth=75009 last: m=70 classes=7 cclen=64 t=325s
[06:15:32] it=184782 colorings=135200 lazy-girth=75055 last: m=84 classes=8 cclen=62 t=325s
[06:15:33] it=185017 colorings=135400 lazy-girth=75092 last: m=77 classes=8 cclen=61 t=326s
[06:15:33] it=185267 colorings=135600 lazy-girth=75153 last: m=70 classes=6 cclen=61 t=326s
[06:15:34] it=185493 colorings=135800 lazy-girth=75187 last: m=84 classes=8 cclen=63 t=327s
[06:15:34] it=185752 colorings=136000 lazy-girth=75260 last: m=70 classes=7 cclen=61 t=327s
[06:15:35] it=186010 colorings=136200 lazy-girth=75330 last: m=70 classes=7 cclen=65 t=328s
[06:15:35] it=186222 colorings=136400 lazy-girth=75344 last: m=70 classes=6 cclen=66 t=328s
[06:15:36] it=186473 colorings=136600 lazy-girth=75406 last: m=84 classes=8 cclen=61 t=329s
[06:15:36] it=186734 colorings=136800 lazy-girth=75478 last: m=70 classes=7 cclen=63 t=329s
[06:15:37] it=186982 colorings=137000 lazy-girth=75536 last: m=84 classes=8 cclen=61 t=330s
[06:15:37] it=187251 colorings=137200 lazy-girth=75626 last: m=84 classes=8 cclen=64 t=331s
[06:15:38] it=187495 colorings=137400 lazy-girth=75672 last: m=70 classes=7 cclen=65 t=331s
[06:15:38] it=187735 colorings=137600 lazy-girth=75717 last: m=77 classes=7 cclen=64 t=332s
[06:15:39] it=187948 colorings=137800 lazy-girth=75731 last: m=84 classes=7 cclen=61 t=332s
[06:15:39] it=188182 colorings=138000 lazy-girth=75766 last: m=70 classes=7 cclen=59 t=333s
[06:15:40] it=188414 colorings=138200 lazy-girth=75802 last: m=70 classes=6 cclen=62 t=333s
[06:15:40] it=188655 colorings=138400 lazy-girth=75845 last: m=77 classes=7 cclen=55 t=333s
[06:15:41] it=188881 colorings=138600 lazy-girth=75873 last: m=70 classes=6 cclen=64 t=334s
[06:15:41] it=189104 colorings=138800 lazy-girth=75896 last: m=84 classes=8 cclen=60 t=335s
[06:15:42] it=189338 colorings=139000 lazy-girth=75935 last: m=70 classes=7 cclen=65 t=335s
[06:15:42] it=189562 colorings=139200 lazy-girth=75960 last: m=70 classes=7 cclen=61 t=336s
[06:15:43] it=189791 colorings=139400 lazy-girth=75993 last: m=70 classes=7 cclen=60 t=336s
[06:15:43] it=190010 colorings=139600 lazy-girth=76017 last: m=70 classes=7 cclen=62 t=337s
[06:15:44] it=190231 colorings=139800 lazy-girth=76039 last: m=70 classes=6 cclen=66 t=337s
[06:15:44] it=190462 colorings=140000 lazy-girth=76070 last: m=70 classes=7 cclen=65 t=337s
[06:15:45] it=190681 colorings=140200 lazy-girth=76090 last: m=77 classes=7 cclen=65 t=338s
[06:15:45] it=190911 colorings=140400 lazy-girth=76124 last: m=77 classes=7 cclen=65 t=338s
[06:15:46] it=191135 colorings=140600 lazy-girth=76149 last: m=70 classes=7 cclen=58 t=339s
[06:15:46] it=191368 colorings=140800 lazy-girth=76187 last: m=77 classes=7 cclen=63 t=339s
[06:15:47] it=191582 colorings=141000 lazy-girth=76202 last: m=70 classes=6 cclen=63 t=340s
[06:15:47] it=191828 colorings=141200 lazy-girth=76249 last: m=70 classes=6 cclen=63 t=340s
[06:15:48] it=192047 colorings=141400 lazy-girth=76271 last: m=77 classes=8 cclen=60 t=341s
[06:15:48] it=192259 colorings=141600 lazy-girth=76284 last: m=70 classes=7 cclen=62 t=341s
[06:15:49] it=192481 colorings=141800 lazy-girth=76309 last: m=70 classes=6 cclen=64 t=342s
[06:15:49] it=192702 colorings=142000 lazy-girth=76330 last: m=84 classes=7 cclen=64 t=342s
[06:15:50] it=192921 colorings=142200 lazy-girth=76350 last: m=77 classes=7 cclen=65 t=343s
[06:15:50] it=193143 colorings=142400 lazy-girth=76372 last: m=77 classes=7 cclen=60 t=344s
[06:15:51] it=193368 colorings=142600 lazy-girth=76399 last: m=77 classes=7 cclen=57 t=344s
[06:15:52] it=193591 colorings=142800 lazy-girth=76433 last: m=77 classes=7 cclen=63 t=345s
[06:15:52] it=193850 colorings=143000 lazy-girth=76510 last: m=70 classes=6 cclen=63 t=345s
[06:15:53] it=194117 colorings=143200 lazy-girth=76600 last: m=70 classes=6 cclen=65 t=346s
[06:15:53] it=194381 colorings=143400 lazy-girth=76689 last: m=70 classes=6 cclen=63 t=347s
[06:15:54] it=194626 colorings=143600 lazy-girth=76746 last: m=84 classes=8 cclen=57 t=347s
[06:15:54] it=194867 colorings=143800 lazy-girth=76812 last: m=77 classes=7 cclen=55 t=348s
[06:15:55] it=195155 colorings=144000 lazy-girth=76937 last: m=77 classes=7 cclen=57 t=348s
[06:15:56] it=195415 colorings=144200 lazy-girth=77018 last: m=84 classes=8 cclen=62 t=349s
[06:15:56] it=195744 colorings=144400 lazy-girth=77232 last: m=77 classes=7 cclen=58 t=350s
[06:15:57] it=196048 colorings=144600 lazy-girth=77393 last: m=84 classes=8 cclen=62 t=350s
[06:15:57] it=196278 colorings=144800 lazy-girth=77442 last: m=70 classes=6 cclen=65 t=351s
[06:15:58] it=196538 colorings=145000 lazy-girth=77530 last: m=77 classes=7 cclen=65 t=351s
[06:15:58] it=196783 colorings=145200 lazy-girth=77590 last: m=84 classes=8 cclen=55 t=351s
[06:15:59] it=197026 colorings=145400 lazy-girth=77643 last: m=84 classes=8 cclen=63 t=352s
[06:15:59] it=197319 colorings=145600 lazy-girth=77777 last: m=77 classes=8 cclen=59 t=352s
[06:15:59] it=197575 colorings=145800 lazy-girth=77848 last: m=84 classes=7 cclen=61 t=353s
[06:16:00] it=197824 colorings=146000 lazy-girth=77910 last: m=77 classes=7 cclen=63 t=353s
[06:16:00] it=198076 colorings=146200 lazy-girth=77972 last: m=70 classes=7 cclen=62 t=354s
[06:16:01] it=198384 colorings=146400 lazy-girth=78129 last: m=84 classes=7 cclen=64 t=354s
[06:16:01] it=198612 colorings=146600 lazy-girth=78160 last: m=70 classes=6 cclen=65 t=355s
[06:16:02] it=198916 colorings=146800 lazy-girth=78288 last: m=84 classes=8 cclen=64 t=356s
[06:16:03] it=199202 colorings=147000 lazy-girth=78407 last: m=77 classes=7 cclen=62 t=356s
[06:16:04] it=199476 colorings=147200 lazy-girth=78510 last: m=77 classes=7 cclen=62 t=357s
[06:16:04] it=199731 colorings=147400 lazy-girth=78592 last: m=84 classes=8 cclen=61 t=357s
[06:16:05] it=200034 colorings=147600 lazy-girth=78740 last: m=77 classes=7 cclen=58 t=358s
[06:16:06] it=200331 colorings=147800 lazy-girth=78876 last: m=77 classes=7 cclen=62 t=359s
[06:16:06] it=200600 colorings=148000 lazy-girth=78963 last: m=84 classes=8 cclen=44 t=359s
[06:16:06] it=200855 colorings=148200 lazy-girth=79040 last: m=70 classes=7 cclen=56 t=360s
[06:16:07] it=201113 colorings=148400 lazy-girth=79111 last: m=84 classes=8 cclen=54 t=360s
[06:16:07] it=201351 colorings=148600 lazy-girth=79154 last: m=77 classes=7 cclen=59 t=361s
[06:16:08] it=201579 colorings=148800 lazy-girth=79184 last: m=70 classes=7 cclen=64 t=361s
[06:16:08] it=201835 colorings=149000 lazy-girth=79258 last: m=84 classes=7 cclen=62 t=361s
[06:16:09] it=202065 colorings=149200 lazy-girth=79303 last: m=77 classes=7 cclen=62 t=362s
[06:16:09] it=202297 colorings=149400 lazy-girth=79350 last: m=70 classes=7 cclen=65 t=362s
[06:16:09] it=202513 colorings=149600 lazy-girth=79368 last: m=77 classes=7 cclen=56 t=363s
[06:16:10] it=202725 colorings=149800 lazy-girth=79380 last: m=70 classes=7 cclen=62 t=363s
[06:16:10] it=202933 colorings=150000 lazy-girth=79388 last: m=70 classes=7 cclen=63 t=363s
[06:16:11] it=203191 colorings=150200 lazy-girth=79478 last: m=77 classes=8 cclen=61 t=364s
[06:16:11] it=203447 colorings=150400 lazy-girth=79552 last: m=70 classes=7 cclen=59 t=364s
[06:16:11] it=203684 colorings=150600 lazy-girth=79593 last: m=70 classes=7 cclen=64 t=365s
[06:16:12] it=203916 colorings=150800 lazy-girth=79631 last: m=84 classes=7 cclen=64 t=365s
[06:16:12] it=204144 colorings=151000 lazy-girth=79663 last: m=84 classes=8 cclen=61 t=365s
[06:16:12] it=204351 colorings=151200 lazy-girth=79671 last: m=70 classes=7 cclen=64 t=366s
[06:16:13] it=204552 colorings=151400 lazy-girth=79672 last: m=70 classes=6 cclen=61 t=366s
[06:16:13] it=204752 colorings=151600 lazy-girth=79672 last: m=70 classes=6 cclen=63 t=366s
[06:16:13] it=204952 colorings=151800 lazy-girth=79672 last: m=70 classes=6 cclen=64 t=367s
[06:16:14] it=205258 colorings=152000 lazy-girth=79828 last: m=77 classes=7 cclen=63 t=367s
[06:16:14] it=205498 colorings=152200 lazy-girth=79884 last: m=70 classes=6 cclen=63 t=368s
[06:16:15] it=205780 colorings=152400 lazy-girth=79988 last: m=84 classes=8 cclen=64 t=368s
[06:16:16] it=206048 colorings=152600 lazy-girth=80075 last: m=77 classes=7 cclen=60 t=369s
[06:16:16] it=206301 colorings=152800 lazy-girth=80144 last: m=77 classes=6 cclen=65 t=369s
[06:16:16] it=206546 colorings=153000 lazy-girth=80206 last: m=77 classes=7 cclen=60 t=370s
[06:16:17] it=206845 colorings=153200 lazy-girth=80356 last: m=70 classes=6 cclen=63 t=370s
[06:16:18] it=207113 colorings=153400 lazy-girth=80448 last: m=70 classes=7 cclen=65 t=371s
[06:16:18] it=207369 colorings=153600 lazy-girth=80517 last: m=70 classes=7 cclen=65 t=371s
[06:16:19] it=207633 colorings=153800 lazy-girth=80595 last: m=70 classes=7 cclen=64 t=372s
[06:16:19] it=207858 colorings=154000 lazy-girth=80626 last: m=84 classes=8 cclen=57 t=372s
[06:16:20] it=208146 colorings=154200 lazy-girth=80750 last: m=77 classes=7 cclen=61 t=373s
[06:16:20] it=208452 colorings=154400 lazy-girth=80891 last: m=84 classes=8 cclen=62 t=373s
[06:16:21] it=208751 colorings=154600 lazy-girth=81012 last: m=77 classes=7 cclen=64 t=374s
[06:16:21] it=209002 colorings=154800 lazy-girth=81072 last: m=70 classes=6 cclen=64 t=374s
[06:16:22] it=209240 colorings=155000 lazy-girth=81117 last: m=70 classes=7 cclen=65 t=375s
[06:16:22] it=209492 colorings=155200 lazy-girth=81180 last: m=84 classes=8 cclen=60 t=376s
[06:16:23] it=209802 colorings=155400 lazy-girth=81335 last: m=77 classes=7 cclen=65 t=376s
[06:16:24] it=210098 colorings=155600 lazy-girth=81464 last: m=77 classes=7 cclen=61 t=377s
[06:16:24] it=210364 colorings=155800 lazy-girth=81550 last: m=70 classes=7 cclen=65 t=377s
[06:16:25] it=210632 colorings=156000 lazy-girth=81629 last: m=84 classes=8 cclen=64 t=378s
[06:16:25] it=210871 colorings=156200 lazy-girth=81671 last: m=70 classes=6 cclen=62 t=378s
[06:16:26] it=211128 colorings=156400 lazy-girth=81771 last: m=70 classes=7 cclen=65 t=379s
[06:16:27] it=211432 colorings=156600 lazy-girth=81900 last: m=84 classes=8 cclen=60 t=380s
[06:16:27] it=211709 colorings=156800 lazy-girth=82007 last: m=70 classes=7 cclen=65 t=380s
[06:16:28] it=212006 colorings=157000 lazy-girth=82147 last: m=70 classes=7 cclen=58 t=381s
[06:16:28] it=212334 colorings=157200 lazy-girth=82377 last: m=77 classes=8 cclen=51 t=382s
[06:16:29] it=212638 colorings=157400 lazy-girth=82548 last: m=84 classes=8 cclen=62 t=382s
[06:16:30] it=212927 colorings=157600 lazy-girth=82669 last: m=70 classes=7 cclen=64 t=383s
[06:16:30] it=213209 colorings=157800 lazy-girth=82784 last: m=70 classes=7 cclen=64 t=383s
[06:16:31] it=213475 colorings=158000 lazy-girth=82880 last: m=70 classes=7 cclen=63 t=384s
[06:16:36] it=213756 colorings=158200 lazy-girth=82991 last: m=77 classes=8 cclen=62 t=389s
[06:16:36] it=214031 colorings=158400 lazy-girth=83101 last: m=84 classes=8 cclen=63 t=389s
[06:16:37] it=214300 colorings=158600 lazy-girth=83195 last: m=84 classes=8 cclen=62 t=390s
[06:16:38] it=214612 colorings=158800 lazy-girth=83351 last: m=77 classes=8 cclen=58 t=391s
[06:16:38] it=214920 colorings=159000 lazy-girth=83489 last: m=70 classes=7 cclen=56 t=392s
[06:16:39] it=215178 colorings=159200 lazy-girth=83567 last: m=77 classes=8 cclen=60 t=392s
[06:16:40] it=215450 colorings=159400 lazy-girth=83668 last: m=70 classes=7 cclen=64 t=393s
[06:16:40] it=215736 colorings=159600 lazy-girth=83789 last: m=77 classes=7 cclen=58 t=394s
[06:16:41] it=215997 colorings=159800 lazy-girth=83866 last: m=77 classes=7 cclen=63 t=394s
[06:16:41] it=216199 colorings=160000 lazy-girth=83868 last: m=77 classes=8 cclen=59 t=395s
[06:16:42] it=216459 colorings=160200 lazy-girth=83935 last: m=77 classes=8 cclen=58 t=395s
[06:16:42] it=216688 colorings=160400 lazy-girth=83969 last: m=77 classes=7 cclen=59 t=396s
[06:16:43] it=216940 colorings=160600 lazy-girth=84029 last: m=70 classes=7 cclen=63 t=396s
[06:16:43] it=217209 colorings=160800 lazy-girth=84115 last: m=70 classes=7 cclen=64 t=397s
[06:16:44] it=217454 colorings=161000 lazy-girth=84170 last: m=70 classes=7 cclen=62 t=397s
[06:16:44] it=217708 colorings=161200 lazy-girth=84230 last: m=70 classes=7 cclen=62 t=398s
[06:16:45] it=217964 colorings=161400 lazy-girth=84296 last: m=70 classes=6 cclen=65 t=398s
[06:16:46] it=218255 colorings=161600 lazy-girth=84415 last: m=77 classes=7 cclen=52 t=399s
[06:16:46] it=218524 colorings=161800 lazy-girth=84505 last: m=77 classes=7 cclen=61 t=399s
[06:16:47] it=218760 colorings=162000 lazy-girth=84552 last: m=70 classes=6 cclen=61 t=400s
[06:16:47] it=219011 colorings=162200 lazy-girth=84612 last: m=84 classes=8 cclen=64 t=400s
[06:16:48] it=219264 colorings=162400 lazy-girth=84670 last: m=70 classes=7 cclen=62 t=401s
[06:16:48] it=219469 colorings=162600 lazy-girth=84675 last: m=70 classes=6 cclen=58 t=401s
[06:16:48] it=219669 colorings=162800 lazy-girth=84675 last: m=70 classes=6 cclen=65 t=402s
[06:16:49] it=219892 colorings=163000 lazy-girth=84701 last: m=70 classes=6 cclen=63 t=402s
[06:16:49] it=220150 colorings=163200 lazy-girth=84768 last: m=84 classes=8 cclen=63 t=402s
[06:16:50] it=220413 colorings=163400 lazy-girth=84841 last: m=70 classes=7 cclen=65 t=403s
[06:16:50] it=220655 colorings=163600 lazy-girth=84890 last: m=70 classes=7 cclen=65 t=403s
[06:16:51] it=220908 colorings=163800 lazy-girth=84947 last: m=70 classes=7 cclen=64 t=404s
[06:16:51] it=221168 colorings=164000 lazy-girth=85012 last: m=70 classes=7 cclen=63 t=404s
[06:16:52] it=221399 colorings=164200 lazy-girth=85045 last: m=84 classes=8 cclen=64 t=405s
[06:16:52] it=221611 colorings=164400 lazy-girth=85057 last: m=70 classes=6 cclen=62 t=405s
[06:16:53] it=221811 colorings=164600 lazy-girth=85057 last: m=70 classes=6 cclen=65 t=406s
[06:16:53] it=222061 colorings=164800 lazy-girth=85114 last: m=70 classes=7 cclen=61 t=406s
[06:16:54] it=222325 colorings=165000 lazy-girth=85186 last: m=77 classes=7 cclen=65 t=407s
[06:16:54] it=222576 colorings=165200 lazy-girth=85245 last: m=84 classes=8 cclen=64 t=407s
[06:16:55] it=222829 colorings=165400 lazy-girth=85307 last: m=77 classes=7 cclen=58 t=408s
[06:16:55] it=223066 colorings=165600 lazy-girth=85353 last: m=84 classes=8 cclen=55 t=409s
[06:16:56] it=223284 colorings=165800 lazy-girth=85372 last: m=70 classes=7 cclen=64 t=409s
[06:16:56] it=223531 colorings=166000 lazy-girth=85425 last: m=84 classes=8 cclen=62 t=409s
[06:16:57] it=223777 colorings=166200 lazy-girth=85477 last: m=84 classes=8 cclen=59 t=410s
[06:16:58] it=224027 colorings=166400 lazy-girth=85536 last: m=77 classes=7 cclen=62 t=411s
[06:16:58] it=224281 colorings=166600 lazy-girth=85601 last: m=70 classes=7 cclen=61 t=411s
[06:16:58] it=224524 colorings=166800 lazy-girth=85651 last: m=70 classes=7 cclen=65 t=412s
[06:16:59] it=224753 colorings=167000 lazy-girth=85686 last: m=77 classes=8 cclen=58 t=412s
[06:17:00] it=224995 colorings=167200 lazy-girth=85733 last: m=77 classes=8 cclen=63 t=413s
[06:17:00] it=225256 colorings=167400 lazy-girth=85808 last: m=84 classes=8 cclen=61 t=414s
[06:17:01] it=225489 colorings=167600 lazy-girth=85845 last: m=70 classes=7 cclen=65 t=414s
[06:17:01] it=225719 colorings=167800 lazy-girth=85881 last: m=77 classes=7 cclen=63 t=415s
[06:17:03] it=225966 colorings=168000 lazy-girth=85969 last: m=77 classes=7 cclen=63 t=416s
[06:17:04] it=226437 colorings=168200 lazy-girth=86421 last: m=84 classes=7 cclen=65 t=417s
[06:17:04] it=226715 colorings=168400 lazy-girth=86534 last: m=84 classes=7 cclen=63 t=418s
[06:17:05] it=227063 colorings=168600 lazy-girth=86748 last: m=77 classes=7 cclen=63 t=418s
[06:17:06] it=227331 colorings=168800 lazy-girth=86863 last: m=77 classes=8 cclen=62 t=419s
[06:17:06] it=227624 colorings=169000 lazy-girth=86999 last: m=77 classes=7 cclen=59 t=419s
[06:17:07] it=227914 colorings=169200 lazy-girth=87120 last: m=84 classes=8 cclen=56 t=420s
[06:17:07] it=228229 colorings=169400 lazy-girth=87281 last: m=84 classes=7 cclen=62 t=421s
[06:17:08] it=228523 colorings=169600 lazy-girth=87412 last: m=84 classes=7 cclen=62 t=421s
[06:17:09] it=228854 colorings=169800 lazy-girth=87619 last: m=77 classes=7 cclen=62 t=422s
[06:17:09] it=229116 colorings=170000 lazy-girth=87705 last: m=70 classes=7 cclen=63 t=422s
[06:17:10] it=229366 colorings=170200 lazy-girth=87774 last: m=70 classes=7 cclen=64 t=423s
[06:17:10] it=229672 colorings=170400 lazy-girth=87916 last: m=70 classes=7 cclen=64 t=423s
[06:17:11] it=229921 colorings=170600 lazy-girth=87984 last: m=84 classes=8 cclen=62 t=424s
[06:17:11] it=230181 colorings=170800 lazy-girth=88061 last: m=84 classes=8 cclen=59 t=425s
[06:17:12] it=230515 colorings=171000 lazy-girth=88309 last: m=77 classes=6 cclen=65 t=425s
[06:17:13] it=230856 colorings=171200 lazy-girth=88576 last: m=70 classes=6 cclen=60 t=426s
[06:17:14] it=231123 colorings=171400 lazy-girth=88670 last: m=77 classes=7 cclen=65 t=427s
[06:17:14] it=231448 colorings=171600 lazy-girth=88857 last: m=77 classes=7 cclen=65 t=428s
[06:17:15] it=231760 colorings=171800 lazy-girth=89002 last: m=84 classes=8 cclen=52 t=428s
[06:17:16] it=232022 colorings=172000 lazy-girth=89103 last: m=77 classes=7 cclen=61 t=429s
[06:17:17] it=232276 colorings=172200 lazy-girth=89171 last: m=77 classes=8 cclen=62 t=430s
[06:17:17] it=232529 colorings=172400 lazy-girth=89242 last: m=84 classes=8 cclen=62 t=430s
[06:17:18] it=232749 colorings=172600 lazy-girth=89269 last: m=70 classes=7 cclen=65 t=431s
[06:17:18] it=232975 colorings=172800 lazy-girth=89299 last: m=70 classes=7 cclen=62 t=431s
[06:17:18] it=233207 colorings=173000 lazy-girth=89341 last: m=70 classes=7 cclen=65 t=432s
[06:17:19] it=233427 colorings=173200 lazy-girth=89362 last: m=84 classes=8 cclen=64 t=432s
[06:17:19] it=233660 colorings=173400 lazy-girth=89402 last: m=70 classes=7 cclen=63 t=433s
[06:17:20] it=233877 colorings=173600 lazy-girth=89424 last: m=77 classes=7 cclen=58 t=433s
[06:17:20] it=234091 colorings=173800 lazy-girth=89440 last: m=70 classes=6 cclen=66 t=433s
[06:17:20] it=234295 colorings=174000 lazy-girth=89444 last: m=70 classes=6 cclen=61 t=434s
[06:17:21] it=234495 colorings=174200 lazy-girth=89444 last: m=70 classes=6 cclen=66 t=434s
[06:17:21] it=234695 colorings=174400 lazy-girth=89444 last: m=70 classes=6 cclen=62 t=434s
[06:17:21] it=234895 colorings=174600 lazy-girth=89444 last: m=70 classes=6 cclen=63 t=435s
[06:17:22] it=235163 colorings=174800 lazy-girth=89539 last: m=70 classes=6 cclen=65 t=435s
[06:17:22] it=235395 colorings=175000 lazy-girth=89579 last: m=84 classes=7 cclen=57 t=436s
[06:17:23] it=235623 colorings=175200 lazy-girth=89613 last: m=70 classes=7 cclen=64 t=436s
[06:17:23] it=235850 colorings=175400 lazy-girth=89641 last: m=70 classes=7 cclen=57 t=437s
[06:17:24] it=236051 colorings=175600 lazy-girth=89642 last: m=70 classes=6 cclen=64 t=437s
[06:17:24] it=236251 colorings=175800 lazy-girth=89642 last: m=70 classes=6 cclen=61 t=437s
[06:17:24] it=236479 colorings=176000 lazy-girth=89687 last: m=84 classes=8 cclen=57 t=437s
[06:17:25] it=236819 colorings=176200 lazy-girth=89891 last: m=84 classes=8 cclen=55 t=438s
[06:17:25] it=237098 colorings=176400 lazy-girth=90006 last: m=70 classes=6 cclen=66 t=439s
[06:17:26] it=237392 colorings=176600 lazy-girth=90131 last: m=77 classes=7 cclen=63 t=439s
[06:17:27] it=237695 colorings=176800 lazy-girth=90271 last: m=77 classes=7 cclen=63 t=440s
[06:17:27] it=237973 colorings=177000 lazy-girth=90380 last: m=77 classes=7 cclen=48 t=440s
[06:17:28] it=238220 colorings=177200 lazy-girth=90445 last: m=84 classes=8 cclen=62 t=441s
[06:17:28] it=238452 colorings=177400 lazy-girth=90483 last: m=77 classes=7 cclen=63 t=441s
[06:17:29] it=238690 colorings=177600 lazy-girth=90528 last: m=84 classes=8 cclen=63 t=442s
[06:17:29] it=238905 colorings=177800 lazy-girth=90546 last: m=70 classes=7 cclen=59 t=442s
[06:17:30] it=239121 colorings=178000 lazy-girth=90568 last: m=70 classes=7 cclen=65 t=443s
[06:17:30] it=239371 colorings=178200 lazy-girth=90636 last: m=77 classes=7 cclen=61 t=443s
[06:17:30] it=239591 colorings=178400 lazy-girth=90661 last: m=70 classes=7 cclen=60 t=444s
[06:17:31] it=239799 colorings=178600 lazy-girth=90671 last: m=77 classes=8 cclen=62 t=444s
[06:17:31] it=240033 colorings=178800 lazy-girth=90719 last: m=70 classes=7 cclen=61 t=445s
[06:17:32] it=240260 colorings=179000 lazy-girth=90751 last: m=84 classes=7 cclen=62 t=445s
[06:17:32] it=240479 colorings=179200 lazy-girth=90771 last: m=70 classes=7 cclen=59 t=445s
[06:17:33] it=240688 colorings=179400 lazy-girth=90783 last: m=84 classes=8 cclen=64 t=446s
[06:17:33] it=240909 colorings=179600 lazy-girth=90813 last: m=84 classes=7 cclen=61 t=446s
[06:17:34] it=241138 colorings=179800 lazy-girth=90851 last: m=70 classes=7 cclen=60 t=447s
[06:17:34] it=241356 colorings=180000 lazy-girth=90872 last: m=77 classes=7 cclen=65 t=447s
[06:17:34] it=241573 colorings=180200 lazy-girth=90889 last: m=77 classes=8 cclen=58 t=448s
[06:17:35] it=241773 colorings=180400 lazy-girth=90889 last: m=70 classes=6 cclen=64 t=448s
[06:17:35] it=241978 colorings=180600 lazy-girth=90897 last: m=70 classes=7 cclen=59 t=448s
[06:17:36] it=242207 colorings=180800 lazy-girth=90932 last: m=77 classes=8 cclen=61 t=449s
[06:17:36] it=242437 colorings=181000 lazy-girth=90965 last: m=77 classes=7 cclen=62 t=449s
[06:17:37] it=242697 colorings=181200 lazy-girth=91047 last: m=77 classes=8 cclen=59 t=450s
[06:17:38] it=242996 colorings=181400 lazy-girth=91177 last: m=77 classes=7 cclen=64 t=451s
[06:17:39] it=243256 colorings=181600 lazy-girth=91250 last: m=84 classes=7 cclen=58 t=452s
[06:17:39] it=243510 colorings=181800 lazy-girth=91310 last: m=77 classes=8 cclen=57 t=452s
[06:17:40] it=243738 colorings=182000 lazy-girth=91340 last: m=77 classes=8 cclen=58 t=453s
[06:17:40] it=243969 colorings=182200 lazy-girth=91376 last: m=84 classes=8 cclen=58 t=454s
[06:17:41] it=244197 colorings=182400 lazy-girth=91411 last: m=84 classes=8 cclen=62 t=454s
[06:17:41] it=244409 colorings=182600 lazy-girth=91427 last: m=70 classes=7 cclen=60 t=455s
[06:17:42] it=244645 colorings=182800 lazy-girth=91468 last: m=77 classes=6 cclen=66 t=455s
[06:17:42] it=244866 colorings=183000 lazy-girth=91491 last: m=70 classes=7 cclen=65 t=455s
[06:17:43] it=245090 colorings=183200 lazy-girth=91521 last: m=70 classes=7 cclen=63 t=456s
[06:17:43] it=245317 colorings=183400 lazy-girth=91552 last: m=70 classes=7 cclen=65 t=457s
[06:17:44] it=245522 colorings=183600 lazy-girth=91557 last: m=84 classes=8 cclen=64 t=457s
[06:17:45] it=245761 colorings=183800 lazy-girth=91603 last: m=70 classes=7 cclen=62 t=458s
[06:17:45] it=245985 colorings=184000 lazy-girth=91630 last: m=84 classes=8 cclen=53 t=458s
[06:17:46] it=246211 colorings=184200 lazy-girth=91662 last: m=70 classes=7 cclen=63 t=459s
[06:17:46] it=246428 colorings=184400 lazy-girth=91683 last: m=70 classes=7 cclen=65 t=459s
[06:17:47] it=246656 colorings=184600 lazy-girth=91717 last: m=84 classes=8 cclen=64 t=460s
[06:17:47] it=246873 colorings=184800 lazy-girth=91737 last: m=70 classes=7 cclen=65 t=460s
[06:17:48] it=247077 colorings=185000 lazy-girth=91742 last: m=77 classes=7 cclen=61 t=461s
[06:17:48] it=247306 colorings=185200 lazy-girth=91775 last: m=70 classes=7 cclen=65 t=461s
[06:17:49] it=247529 colorings=185400 lazy-girth=91803 last: m=70 classes=7 cclen=58 t=462s
[06:17:49] it=247743 colorings=185600 lazy-girth=91820 last: m=84 classes=8 cclen=60 t=462s
[06:17:50] it=247969 colorings=185800 lazy-girth=91851 last: m=70 classes=7 cclen=64 t=463s
[06:17:50] it=248192 colorings=186000 lazy-girth=91876 last: m=77 classes=7 cclen=59 t=464s
[06:17:51] it=248417 colorings=186200 lazy-girth=91906 last: m=70 classes=7 cclen=62 t=464s
[06:17:51] it=248628 colorings=186400 lazy-girth=91921 last: m=70 classes=7 cclen=65 t=465s
[06:17:52] it=248854 colorings=186600 lazy-girth=91951 last: m=70 classes=7 cclen=59 t=465s
[06:17:53] it=249076 colorings=186800 lazy-girth=91977 last: m=70 classes=7 cclen=60 t=466s
[06:17:54] it=249315 colorings=187000 lazy-girth=92019 last: m=84 classes=8 cclen=57 t=467s
[06:17:55] it=249527 colorings=187200 lazy-girth=92031 last: m=77 classes=7 cclen=61 t=468s
[06:17:56] it=249984 colorings=187400 lazy-girth=92467 last: m=77 classes=7 cclen=61 t=470s
[06:17:57] it=250390 colorings=187600 lazy-girth=92805 last: m=77 classes=6 cclen=63 t=471s
[06:17:58] it=250807 colorings=187800 lazy-girth=93193 last: m=77 classes=7 cclen=63 t=472s
[06:17:59] it=251060 colorings=188000 lazy-girth=93279 last: m=84 classes=8 cclen=56 t=472s
[06:18:00] it=251381 colorings=188200 lazy-girth=93490 last: m=77 classes=7 cclen=65 t=473s
[06:18:01] it=251664 colorings=188400 lazy-girth=93613 last: m=84 classes=7 cclen=57 t=474s
[06:18:01] it=252028 colorings=188600 lazy-girth=93844 last: m=77 classes=8 cclen=64 t=475s
[06:18:02] it=252305 colorings=188800 lazy-girth=93948 last: m=77 classes=7 cclen=60 t=475s
[06:18:03] it=252607 colorings=189000 lazy-girth=94090 last: m=77 classes=7 cclen=60 t=476s
[06:18:04] it=252911 colorings=189200 lazy-girth=94227 last: m=77 classes=6 cclen=66 t=477s
[06:18:04] it=253234 colorings=189400 lazy-girth=94422 last: m=84 classes=7 cclen=59 t=477s
[06:18:05] it=253533 colorings=189600 lazy-girth=94574 last: m=70 classes=7 cclen=65 t=478s
[06:18:05] it=253804 colorings=189800 lazy-girth=94665 last: m=70 classes=7 cclen=65 t=479s
[06:18:06] it=254052 colorings=190000 lazy-girth=94723 last: m=77 classes=8 cclen=60 t=479s
[06:18:06] it=254303 colorings=190200 lazy-girth=94787 last: m=70 classes=7 cclen=65 t=479s
[06:18:07] it=254551 colorings=190400 lazy-girth=94868 last: m=70 classes=6 cclen=65 t=480s
[06:18:07] it=254858 colorings=190600 lazy-girth=95017 last: m=84 classes=7 cclen=57 t=481s
[06:18:08] it=255148 colorings=190800 lazy-girth=95135 last: m=84 classes=8 cclen=58 t=481s
[06:18:09] it=255467 colorings=191000 lazy-girth=95297 last: m=70 classes=6 cclen=65 t=482s
[06:18:09] it=255748 colorings=191200 lazy-girth=95408 last: m=77 classes=7 cclen=65 t=482s
[06:18:10] it=255989 colorings=191400 lazy-girth=95465 last: m=77 classes=7 cclen=65 t=483s
[06:18:10] it=256229 colorings=191600 lazy-girth=95514 last: m=70 classes=7 cclen=60 t=483s
[06:18:11] it=256449 colorings=191800 lazy-girth=95537 last: m=84 classes=8 cclen=51 t=484s
[06:18:11] it=256669 colorings=192000 lazy-girth=95558 last: m=70 classes=7 cclen=60 t=484s
[06:18:11] it=256881 colorings=192200 lazy-girth=95571 last: m=70 classes=7 cclen=60 t=485s
[06:18:12] it=257141 colorings=192400 lazy-girth=95708 last: m=84 classes=8 cclen=58 t=485s
[06:18:13] it=257497 colorings=192600 lazy-girth=95928 last: m=77 classes=7 cclen=65 t=486s
[06:18:14] it=257808 colorings=192800 lazy-girth=96098 last: m=70 classes=7 cclen=62 t=487s
[06:18:14] it=258063 colorings=193000 lazy-girth=96177 last: m=70 classes=6 cclen=62 t=487s
[06:18:14] it=258302 colorings=193200 lazy-girth=96231 last: m=84 classes=8 cclen=63 t=488s
[06:18:15] it=258563 colorings=193400 lazy-girth=96309 last: m=77 classes=7 cclen=57 t=488s
[06:18:15] it=258838 colorings=193600 lazy-girth=96421 last: m=70 classes=7 cclen=65 t=489s
[06:18:16] it=259092 colorings=193800 lazy-girth=96502 last: m=84 classes=8 cclen=64 t=489s
[06:18:17] it=259374 colorings=194000 lazy-girth=96622 last: m=70 classes=7 cclen=65 t=490s
[06:18:17] it=259646 colorings=194200 lazy-girth=96721 last: m=84 classes=8 cclen=61 t=490s
[06:18:18] it=259924 colorings=194400 lazy-girth=96818 last: m=70 classes=7 cclen=60 t=491s
[06:18:18] it=260209 colorings=194600 lazy-girth=96942 last: m=70 classes=7 cclen=64 t=491s
[06:18:19] it=260501 colorings=194800 lazy-girth=97077 last: m=84 classes=8 cclen=63 t=492s
[06:18:19] it=260771 colorings=195000 lazy-girth=97182 last: m=70 classes=7 cclen=60 t=492s
[06:18:20] it=261041 colorings=195200 lazy-girth=97281 last: m=70 classes=6 cclen=66 t=493s
[06:18:21] it=261350 colorings=195400 lazy-girth=97454 last: m=70 classes=7 cclen=65 t=494s
[06:18:21] it=261631 colorings=195600 lazy-girth=97567 last: m=70 classes=7 cclen=65 t=494s
[06:18:22] it=261915 colorings=195800 lazy-girth=97690 last: m=70 classes=7 cclen=65 t=495s
[06:18:22] it=262207 colorings=196000 lazy-girth=97823 last: m=70 classes=7 cclen=62 t=496s
[06:18:23] it=262470 colorings=196200 lazy-girth=97919 last: m=84 classes=8 cclen=58 t=496s
[06:18:23] it=262693 colorings=196400 lazy-girth=97955 last: m=77 classes=7 cclen=64 t=496s
[06:18:24] it=262948 colorings=196600 lazy-girth=98026 last: m=77 classes=7 cclen=62 t=497s
[06:18:24] it=263204 colorings=196800 lazy-girth=98097 last: m=77 classes=7 cclen=64 t=498s
[06:18:25] it=263442 colorings=197000 lazy-girth=98145 last: m=84 classes=8 cclen=59 t=498s
[06:18:25] it=263686 colorings=197200 lazy-girth=98202 last: m=84 classes=8 cclen=56 t=499s
[06:18:26] it=263915 colorings=197400 lazy-girth=98237 last: m=70 classes=7 cclen=65 t=499s
[06:18:26] it=264176 colorings=197600 lazy-girth=98311 last: m=70 classes=7 cclen=58 t=500s
[06:18:27] it=264433 colorings=197800 lazy-girth=98381 last: m=84 classes=7 cclen=61 t=500s
[06:18:27] it=264669 colorings=198000 lazy-girth=98426 last: m=84 classes=8 cclen=64 t=501s
[06:18:28] it=264913 colorings=198200 lazy-girth=98482 last: m=70 classes=7 cclen=64 t=501s
[06:18:28] it=265140 colorings=198400 lazy-girth=98515 last: m=84 classes=7 cclen=59 t=502s
[06:18:29] it=265405 colorings=198600 lazy-girth=98589 last: m=70 classes=7 cclen=61 t=502s
[06:18:29] it=265664 colorings=198800 lazy-girth=98668 last: m=84 classes=8 cclen=55 t=503s
[06:18:30] it=265919 colorings=199000 lazy-girth=98736 last: m=77 classes=7 cclen=61 t=503s
[06:18:31] it=266154 colorings=199200 lazy-girth=98778 last: m=84 classes=7 cclen=65 t=504s
[06:18:31] it=266418 colorings=199400 lazy-girth=98853 last: m=84 classes=7 cclen=63 t=504s
[06:18:32] it=266662 colorings=199600 lazy-girth=98908 last: m=70 classes=7 cclen=64 t=506s
[06:18:33] it=266914 colorings=199800 lazy-girth=98969 last: m=70 classes=7 cclen=65 t=506s
[06:18:33] it=267157 colorings=200000 lazy-girth=99021 last: m=77 classes=7 cclen=63 t=507s
[06:18:34] it=267357 colorings=200200 lazy-girth=99021 last: m=70 classes=6 cclen=65 t=507s
[06:18:34] it=267580 colorings=200400 lazy-girth=99051 last: m=70 classes=7 cclen=63 t=508s
[06:18:35] it=267828 colorings=200600 lazy-girth=99107 last: m=70 classes=7 cclen=61 t=508s
[06:18:36] it=268058 colorings=200800 lazy-girth=99147 last: m=77 classes=8 cclen=63 t=509s
[06:18:36] it=268296 colorings=201000 lazy-girth=99193 last: m=70 classes=7 cclen=59 t=509s
[06:18:37] it=268568 colorings=201200 lazy-girth=99281 last: m=70 classes=7 cclen=58 t=510s
[06:18:37] it=268830 colorings=201400 lazy-girth=99360 last: m=84 classes=8 cclen=53 t=511s
[06:18:38] it=269062 colorings=201600 lazy-girth=99397 last: m=77 classes=7 cclen=64 t=511s
[06:18:38] it=269306 colorings=201800 lazy-girth=99449 last: m=70 classes=7 cclen=62 t=512s
[06:18:39] it=269550 colorings=202000 lazy-girth=99500 last: m=84 classes=8 cclen=62 t=512s
[06:18:40] it=269827 colorings=202200 lazy-girth=99598 last: m=77 classes=7 cclen=65 t=513s
[06:18:40] it=270057 colorings=202400 lazy-girth=99637 last: m=77 classes=8 cclen=55 t=513s
[06:18:41] it=270320 colorings=202600 lazy-girth=99716 last: m=70 classes=7 cclen=63 t=514s
[06:18:41] it=270573 colorings=202800 lazy-girth=99780 last: m=77 classes=8 cclen=60 t=515s
[06:18:42] it=270849 colorings=203000 lazy-girth=99876 last: m=70 classes=7 cclen=65 t=515s
[06:18:43] it=271099 colorings=203200 lazy-girth=99940 last: m=77 classes=7 cclen=64 t=516s
[06:18:43] it=271337 colorings=203400 lazy-girth=99980 last: m=77 classes=7 cclen=64 t=517s
[06:18:44] it=271588 colorings=203600 lazy-girth=100043 last: m=70 classes=7 cclen=61 t=517s
[06:18:45] it=271828 colorings=203800 lazy-girth=100094 last: m=70 classes=7 cclen=65 t=518s
[06:18:45] it=272057 colorings=204000 lazy-girth=100130 last: m=70 classes=7 cclen=62 t=518s
[06:18:46] it=272297 colorings=204200 lazy-girth=100180 last: m=84 classes=8 cclen=60 t=519s
[06:18:46] it=272542 colorings=204400 lazy-girth=100229 last: m=70 classes=6 cclen=63 t=520s
[06:18:47] it=272772 colorings=204600 lazy-girth=100264 last: m=70 classes=7 cclen=63 t=520s
[06:18:48] it=273008 colorings=204800 lazy-girth=100309 last: m=84 classes=8 cclen=64 t=521s
[06:18:48] it=273237 colorings=205000 lazy-girth=100343 last: m=77 classes=7 cclen=57 t=522s
[06:18:50] it=273511 colorings=205200 lazy-girth=100457 last: m=84 classes=8 cclen=62 t=523s
[06:18:51] it=273829 colorings=205400 lazy-girth=100628 last: m=77 classes=8 cclen=54 t=524s
[06:18:51] it=274121 colorings=205600 lazy-girth=100763 last: m=77 classes=7 cclen=58 t=524s
[06:18:52] it=274421 colorings=205800 lazy-girth=100920 last: m=77 classes=6 cclen=58 t=525s
[06:18:53] it=274711 colorings=206000 lazy-girth=101054 last: m=77 classes=8 cclen=61 t=526s
[06:18:53] it=274970 colorings=206200 lazy-girth=101141 last: m=77 classes=8 cclen=53 t=526s
[06:18:54] it=275266 colorings=206400 lazy-girth=101282 last: m=84 classes=8 cclen=59 t=527s
[06:18:55] it=275538 colorings=206600 lazy-girth=101390 last: m=84 classes=8 cclen=61 t=528s
[06:18:55] it=275821 colorings=206800 lazy-girth=101497 last: m=84 classes=7 cclen=61 t=528s
[06:18:56] it=276123 colorings=207000 lazy-girth=101629 last: m=84 classes=8 cclen=63 t=529s
[06:18:57] it=276399 colorings=207200 lazy-girth=101729 last: m=70 classes=7 cclen=63 t=530s
[06:18:57] it=276666 colorings=207400 lazy-girth=101813 last: m=77 classes=7 cclen=63 t=530s
[06:18:58] it=276921 colorings=207600 lazy-girth=101876 last: m=77 classes=7 cclen=64 t=531s
[06:18:58] it=277138 colorings=207800 lazy-girth=101899 last: m=84 classes=7 cclen=58 t=531s
[06:18:59] it=277378 colorings=208000 lazy-girth=101965 last: m=84 classes=8 cclen=62 t=532s
[06:19:00] it=277673 colorings=208200 lazy-girth=102085 last: m=70 classes=7 cclen=65 t=533s
[06:19:00] it=277940 colorings=208400 lazy-girth=102173 last: m=70 classes=7 cclen=60 t=534s
[06:19:01] it=278195 colorings=208600 lazy-girth=102244 last: m=70 classes=7 cclen=64 t=534s
[06:19:01] it=278413 colorings=208800 lazy-girth=102265 last: m=77 classes=7 cclen=59 t=535s
[06:19:02] it=278627 colorings=209000 lazy-girth=102279 last: m=77 classes=7 cclen=59 t=535s
[06:19:03] it=278990 colorings=209200 lazy-girth=102528 last: m=84 classes=8 cclen=64 t=536s
[06:19:04] it=279335 colorings=209400 lazy-girth=102775 last: m=77 classes=7 cclen=64 t=537s
[06:19:04] it=279610 colorings=209600 lazy-girth=102906 last: m=77 classes=7 cclen=58 t=537s
[06:19:05] it=279910 colorings=209800 lazy-girth=103042 last: m=77 classes=8 cclen=61 t=538s
[06:19:06] it=280247 colorings=210000 lazy-girth=103241 last: m=77 classes=7 cclen=56 t=539s
[06:19:07] it=280511 colorings=210200 lazy-girth=103326 last: m=70 classes=6 cclen=66 t=540s
[06:19:07] it=280761 colorings=210400 lazy-girth=103390 last: m=70 classes=7 cclen=62 t=540s
[06:19:08] it=281069 colorings=210600 lazy-girth=103536 last: m=70 classes=7 cclen=63 t=541s
[06:19:09] it=281320 colorings=210800 lazy-girth=103593 last: m=84 classes=8 cclen=62 t=542s
[06:19:09] it=281530 colorings=211000 lazy-girth=103606 last: m=70 classes=7 cclen=65 t=542s
[06:19:10] it=281807 colorings=211200 lazy-girth=103710 last: m=70 classes=7 cclen=64 t=543s
[06:19:11] it=282083 colorings=211400 lazy-girth=103803 last: m=77 classes=7 cclen=59 t=544s
[06:19:11] it=282346 colorings=211600 lazy-girth=103884 last: m=70 classes=7 cclen=64 t=544s
[06:19:12] it=282589 colorings=211800 lazy-girth=103932 last: m=77 classes=8 cclen=56 t=545s
[06:19:12] it=282855 colorings=212000 lazy-girth=104024 last: m=70 classes=7 cclen=63 t=546s
[06:19:13] it=283134 colorings=212200 lazy-girth=104120 last: m=84 classes=8 cclen=62 t=546s
[06:19:14] it=283398 colorings=212400 lazy-girth=104201 last: m=84 classes=8 cclen=62 t=547s
[06:19:14] it=283634 colorings=212600 lazy-girth=104245 last: m=84 classes=8 cclen=60 t=547s
[06:19:15] it=283909 colorings=212800 lazy-girth=104345 last: m=70 classes=7 cclen=65 t=548s
[06:19:15] it=284190 colorings=213000 lazy-girth=104453 last: m=70 classes=7 cclen=56 t=549s
[06:19:16] it=284443 colorings=213200 lazy-girth=104516 last: m=77 classes=7 cclen=56 t=549s
[06:19:16] it=284694 colorings=213400 lazy-girth=104588 last: m=77 classes=6 cclen=64 t=550s
[06:19:17] it=284999 colorings=213600 lazy-girth=104726 last: m=77 classes=8 cclen=59 t=550s
[06:19:18] it=285264 colorings=213800 lazy-girth=104813 last: m=77 classes=8 cclen=63 t=551s
[06:19:18] it=285514 colorings=214000 lazy-girth=104868 last: m=70 classes=7 cclen=64 t=551s
[06:19:19] it=285791 colorings=214200 lazy-girth=104970 last: m=70 classes=7 cclen=60 t=552s
[06:19:19] it=286078 colorings=214400 lazy-girth=105081 last: m=84 classes=8 cclen=63 t=553s
[06:19:20] it=286339 colorings=214600 lazy-girth=105152 last: m=70 classes=7 cclen=65 t=553s
[06:19:21] it=286608 colorings=214800 lazy-girth=105245 last: m=77 classes=7 cclen=62 t=554s
[06:19:21] it=286853 colorings=215000 lazy-girth=105301 last: m=70 classes=7 cclen=62 t=554s
[06:19:22] it=287093 colorings=215200 lazy-girth=105353 last: m=77 classes=7 cclen=64 t=555s
[06:19:22] it=287333 colorings=215400 lazy-girth=105408 last: m=70 classes=6 cclen=60 t=556s
[06:19:23] it=287563 colorings=215600 lazy-girth=105443 last: m=70 classes=7 cclen=62 t=556s
[06:19:24] it=287820 colorings=215800 lazy-girth=105522 last: m=70 classes=7 cclen=65 t=557s
[06:19:24] it=288074 colorings=216000 lazy-girth=105600 last: m=70 classes=7 cclen=64 t=557s
[06:19:25] it=288314 colorings=216200 lazy-girth=105652 last: m=70 classes=7 cclen=63 t=558s
[06:19:26] it=288579 colorings=216400 lazy-girth=105737 last: m=70 classes=7 cclen=59 t=559s
[06:19:26] it=288875 colorings=216600 lazy-girth=105863 last: m=70 classes=7 cclen=64 t=559s
[06:19:27] it=289114 colorings=216800 lazy-girth=105912 last: m=70 classes=7 cclen=64 t=560s
[06:19:28] it=289317 colorings=217000 lazy-girth=105915 last: m=70 classes=6 cclen=61 t=561s
[06:19:29] it=289533 colorings=217200 lazy-girth=105936 last: m=84 classes=8 cclen=61 t=562s
[06:19:29] it=289786 colorings=217400 lazy-girth=106001 last: m=70 classes=7 cclen=65 t=562s
[06:19:30] it=290054 colorings=217600 lazy-girth=106092 last: m=84 classes=8 cclen=62 t=563s
[06:19:30] it=290264 colorings=217800 lazy-girth=106104 last: m=84 classes=8 cclen=64 t=564s
[06:19:31] it=290521 colorings=218000 lazy-girth=106175 last: m=70 classes=7 cclen=57 t=564s
[06:19:32] it=290740 colorings=218200 lazy-girth=106198 last: m=77 classes=8 cclen=60 t=565s
[06:19:33] it=291004 colorings=218400 lazy-girth=106278 last: m=77 classes=7 cclen=55 t=566s
[06:19:33] it=291258 colorings=218600 lazy-girth=106341 last: m=70 classes=7 cclen=65 t=566s
[06:19:34] it=291502 colorings=218800 lazy-girth=106397 last: m=70 classes=6 cclen=63 t=567s
[06:19:34] it=291724 colorings=219000 lazy-girth=106430 last: m=84 classes=8 cclen=63 t=568s
[06:19:35] it=291966 colorings=219200 lazy-girth=106485 last: m=70 classes=7 cclen=64 t=568s
[06:19:36] it=292183 colorings=219400 lazy-girth=106506 last: m=70 classes=7 cclen=63 t=569s
[06:19:36] it=292407 colorings=219600 lazy-girth=106533 last: m=77 classes=8 cclen=63 t=569s
[06:19:37] it=292700 colorings=219800 lazy-girth=106677 last: m=77 classes=7 cclen=61 t=571s
[06:19:38] it=293025 colorings=220000 lazy-girth=106857 last: m=77 classes=7 cclen=60 t=572s
[06:19:39] it=293349 colorings=220200 lazy-girth=107033 last: m=77 classes=7 cclen=63 t=572s
[06:19:40] it=293638 colorings=220400 lazy-girth=107145 last: m=70 classes=7 cclen=59 t=573s
[06:19:41] it=293962 colorings=220600 lazy-girth=107317 last: m=84 classes=7 cclen=63 t=574s
[06:19:42] it=294253 colorings=220800 lazy-girth=107442 last: m=77 classes=8 cclen=63 t=575s
[06:19:42] it=294511 colorings=221000 lazy-girth=107519 last: m=84 classes=8 cclen=62 t=576s
[06:19:43] it=294779 colorings=221200 lazy-girth=107605 last: m=84 classes=7 cclen=61 t=576s
[06:19:44] it=295035 colorings=221400 lazy-girth=107672 last: m=77 classes=8 cclen=63 t=577s
[06:19:45] it=295326 colorings=221600 lazy-girth=107779 last: m=84 classes=7 cclen=61 t=578s
[06:19:46] it=295606 colorings=221800 lazy-girth=107883 last: m=77 classes=8 cclen=63 t=579s
[06:19:46] it=295863 colorings=222000 lazy-girth=107967 last: m=77 classes=6 cclen=66 t=580s
[06:19:47] it=296114 colorings=222200 lazy-girth=108036 last: m=84 classes=8 cclen=59 t=580s
[06:19:48] it=296347 colorings=222400 lazy-girth=108079 last: m=70 classes=7 cclen=65 t=581s
[06:19:48] it=296587 colorings=222600 lazy-girth=108126 last: m=70 classes=7 cclen=63 t=582s
[06:19:57] it=296818 colorings=222800 lazy-girth=108166 last: m=70 classes=7 cclen=65 t=590s
[06:19:57] it=297037 colorings=223000 lazy-girth=108185 last: m=70 classes=7 cclen=65 t=591s
[06:19:58] it=297281 colorings=223200 lazy-girth=108243 last: m=77 classes=7 cclen=59 t=591s
[06:19:59] it=297588 colorings=223400 lazy-girth=108388 last: m=77 classes=7 cclen=63 t=592s
[06:20:00] it=297850 colorings=223600 lazy-girth=108472 last: m=84 classes=7 cclen=62 t=593s
[06:20:00] it=298122 colorings=223800 lazy-girth=108570 last: m=77 classes=7 cclen=65 t=594s
[06:20:01] it=298360 colorings=224000 lazy-girth=108613 last: m=77 classes=7 cclen=64 t=594s
[06:20:02] it=298573 colorings=224200 lazy-girth=108628 last: m=70 classes=7 cclen=65 t=595s
[06:20:02] it=298790 colorings=224400 lazy-girth=108648 last: m=84 classes=7 cclen=62 t=595s
[06:20:03] it=299015 colorings=224600 lazy-girth=108674 last: m=70 classes=7 cclen=65 t=596s
[06:20:03] it=299232 colorings=224800 lazy-girth=108694 last: m=70 classes=7 cclen=63 t=596s
[06:20:04] it=299453 colorings=225000 lazy-girth=108722 last: m=70 classes=7 cclen=62 t=597s
[06:20:04] it=299666 colorings=225200 lazy-girth=108735 last: m=70 classes=7 cclen=65 t=597s
[06:20:05] it=299891 colorings=225400 lazy-girth=108767 last: m=70 classes=7 cclen=60 t=598s
[06:20:05] it=300108 colorings=225600 lazy-girth=108787 last: m=70 classes=7 cclen=63 t=598s
[06:20:06] it=300315 colorings=225800 lazy-girth=108796 last: m=84 classes=8 cclen=59 t=599s
[06:20:06] it=300530 colorings=226000 lazy-girth=108812 last: m=70 classes=7 cclen=62 t=599s
[06:20:07] it=300732 colorings=226200 lazy-girth=108814 last: m=70 classes=7 cclen=63 t=600s
[06:20:07] it=300933 colorings=226400 lazy-girth=108815 last: m=77 classes=8 cclen=62 t=600s
[06:20:08] it=301183 colorings=226600 lazy-girth=108885 last: m=77 classes=7 cclen=59 t=601s
[06:20:08] it=301408 colorings=226800 lazy-girth=108914 last: m=70 classes=7 cclen=65 t=601s
[06:20:09] it=301624 colorings=227000 lazy-girth=108931 last: m=70 classes=7 cclen=65 t=602s
[06:20:10] it=301835 colorings=227200 lazy-girth=108943 last: m=70 classes=7 cclen=55 t=603s
[06:20:10] it=302048 colorings=227400 lazy-girth=108965 last: m=84 classes=8 cclen=50 t=603s
[06:20:11] it=302271 colorings=227600 lazy-girth=108989 last: m=70 classes=7 cclen=63 t=604s
[06:20:11] it=302493 colorings=227800 lazy-girth=109015 last: m=70 classes=6 cclen=66 t=605s
[06:20:12] it=302711 colorings=228000 lazy-girth=109038 last: m=84 classes=7 cclen=59 t=605s
[06:20:12] it=302929 colorings=228200 lazy-girth=109064 last: m=84 classes=7 cclen=58 t=606s
[06:20:13] it=303151 colorings=228400 lazy-girth=109090 last: m=70 classes=7 cclen=62 t=606s
[06:20:14] it=303370 colorings=228600 lazy-girth=109112 last: m=70 classes=7 cclen=63 t=607s
[06:20:14] it=303589 colorings=228800 lazy-girth=109132 last: m=77 classes=7 cclen=61 t=607s
[06:20:14] it=303807 colorings=229000 lazy-girth=109154 last: m=84 classes=8 cclen=64 t=608s
[06:20:15] it=304032 colorings=229200 lazy-girth=109185 last: m=84 classes=8 cclen=59 t=608s
[06:20:16] it=304250 colorings=229400 lazy-girth=109206 last: m=70 classes=7 cclen=65 t=609s
[06:20:16] it=304476 colorings=229600 lazy-girth=109238 last: m=77 classes=7 cclen=56 t=609s
[06:20:17] it=304688 colorings=229800 lazy-girth=109252 last: m=70 classes=7 cclen=65 t=610s
[06:20:17] it=304893 colorings=230000 lazy-girth=109258 last: m=84 classes=8 cclen=59 t=610s
[06:20:18] it=305112 colorings=230200 lazy-girth=109280 last: m=70 classes=7 cclen=65 t=611s
[06:20:18] it=305326 colorings=230400 lazy-girth=109298 last: m=77 classes=7 cclen=65 t=611s
[06:20:19] it=305535 colorings=230600 lazy-girth=109309 last: m=84 classes=8 cclen=63 t=612s
[06:20:20] it=305751 colorings=230800 lazy-girth=109327 last: m=70 classes=7 cclen=62 t=613s
[06:20:20] it=305984 colorings=231000 lazy-girth=109366 last: m=77 classes=7 cclen=65 t=613s
[06:20:21] it=306217 colorings=231200 lazy-girth=109410 last: m=84 classes=8 cclen=63 t=614s
[06:20:21] it=306449 colorings=231400 lazy-girth=109447 last: m=84 classes=8 cclen=64 t=614s
[06:20:22] it=306656 colorings=231600 lazy-girth=109454 last: m=70 classes=7 cclen=65 t=615s
[06:20:23] it=306903 colorings=231800 lazy-girth=109512 last: m=70 classes=7 cclen=60 t=616s
[06:20:23] it=307134 colorings=232000 lazy-girth=109549 last: m=70 classes=6 cclen=60 t=616s
[06:20:24] it=307346 colorings=232200 lazy-girth=109563 last: m=70 classes=7 cclen=63 t=617s
[06:20:24] it=307549 colorings=232400 lazy-girth=109567 last: m=70 classes=7 cclen=58 t=617s
[06:20:25] it=307790 colorings=232600 lazy-girth=109622 last: m=77 classes=8 cclen=57 t=618s
[06:20:25] it=308012 colorings=232800 lazy-girth=109652 last: m=84 classes=8 cclen=60 t=618s
[06:20:26] it=308236 colorings=233000 lazy-girth=109679 last: m=77 classes=7 cclen=56 t=619s
[06:20:26] it=308457 colorings=233200 lazy-girth=109700 last: m=84 classes=8 cclen=64 t=619s
[06:20:27] it=308683 colorings=233400 lazy-girth=109731 last: m=70 classes=7 cclen=62 t=620s
[06:20:27] it=308916 colorings=233600 lazy-girth=109770 last: m=70 classes=7 cclen=65 t=621s
[06:20:28] it=309141 colorings=233800 lazy-girth=109804 last: m=77 classes=7 cclen=54 t=621s
[06:20:29] it=309363 colorings=234000 lazy-girth=109834 last: m=70 classes=7 cclen=62 t=622s
[06:20:29] it=309611 colorings=234200 lazy-girth=109893 last: m=77 classes=8 cclen=57 t=622s
[06:20:30] it=309858 colorings=234400 lazy-girth=109953 last: m=70 classes=7 cclen=63 t=623s
[06:20:30] it=310074 colorings=234600 lazy-girth=109971 last: m=77 classes=8 cclen=57 t=623s
[06:20:31] it=310298 colorings=234800 lazy-girth=110002 last: m=77 classes=7 cclen=56 t=624s
[06:20:31] it=310533 colorings=235000 lazy-girth=110047 last: m=77 classes=7 cclen=59 t=625s
[06:20:32] it=310757 colorings=235200 lazy-girth=110075 last: m=70 classes=7 cclen=65 t=625s
[06:20:32] it=310991 colorings=235400 lazy-girth=110121 last: m=84 classes=8 cclen=64 t=626s
[06:20:33] it=311227 colorings=235600 lazy-girth=110168 last: m=70 classes=7 cclen=65 t=626s
[06:20:34] it=311468 colorings=235800 lazy-girth=110223 last: m=70 classes=7 cclen=65 t=627s
[06:20:34] it=311708 colorings=236000 lazy-girth=110276 last: m=84 classes=8 cclen=61 t=627s
[06:20:35] it=311929 colorings=236200 lazy-girth=110300 last: m=70 classes=7 cclen=65 t=628s
[06:20:35] it=312158 colorings=236400 lazy-girth=110337 last: m=70 classes=7 cclen=61 t=629s
[06:20:36] it=312385 colorings=236600 lazy-girth=110369 last: m=84 classes=8 cclen=62 t=629s
[06:20:37] it=312639 colorings=236800 lazy-girth=110435 last: m=84 classes=7 cclen=62 t=630s
[06:20:38] it=312884 colorings=237000 lazy-girth=110490 last: m=70 classes=7 cclen=65 t=631s
[06:20:39] it=313115 colorings=237200 lazy-girth=110523 last: m=77 classes=7 cclen=61 t=632s
[06:20:39] it=313355 colorings=237400 lazy-girth=110567 last: m=70 classes=7 cclen=65 t=633s
[06:20:40] it=313587 colorings=237600 lazy-girth=110613 last: m=70 classes=7 cclen=62 t=633s
[06:20:40] it=313817 colorings=237800 lazy-girth=110649 last: m=77 classes=8 cclen=62 t=634s
[06:20:41] it=314068 colorings=238000 lazy-girth=110720 last: m=70 classes=6 cclen=65 t=634s
[06:20:42] it=314297 colorings=238200 lazy-girth=110752 last: m=77 classes=6 cclen=63 t=635s
[06:20:42] it=314510 colorings=238400 lazy-girth=110769 last: m=77 classes=7 cclen=61 t=635s
[06:20:43] it=314758 colorings=238600 lazy-girth=110835 last: m=70 classes=7 cclen=64 t=636s
[06:20:44] it=315001 colorings=238800 lazy-girth=110892 last: m=77 classes=8 cclen=62 t=637s
[06:20:44] it=315220 colorings=239000 lazy-girth=110917 last: m=77 classes=7 cclen=63 t=637s
[06:20:45] it=315438 colorings=239200 lazy-girth=110939 last: m=77 classes=7 cclen=65 t=638s
[06:20:45] it=315656 colorings=239400 lazy-girth=110960 last: m=70 classes=7 cclen=60 t=638s
[06:20:46] it=315893 colorings=239600 lazy-girth=110997 last: m=77 classes=7 cclen=62 t=639s
[06:20:47] it=316102 colorings=239800 lazy-girth=111008 last: m=77 classes=7 cclen=62 t=640s
[06:20:48] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=316289 colorings=239986 lazy-girth=111009 time=641s


==> anc/search/logs/slice_D8_r2_g6.log <==
[06:06:17] slice r=2 H=D8 |H|=16 n=32 classes=40 girth>=6 mindeg>=3
[06:06:17] eager C3/C4 clauses: 4992
[06:06:17] it=423 colorings=200 lazy-girth=261 last: m=48 classes=4 cclen=34 t=0s
[06:06:18] it=762 colorings=400 lazy-girth=425 last: m=48 classes=4 cclen=36 t=1s
[06:06:18] it=1123 colorings=600 lazy-girth=600 last: m=48 classes=4 cclen=35 t=1s
[06:06:18] it=1458 colorings=800 lazy-girth=752 last: m=48 classes=4 cclen=36 t=1s
[06:06:18] it=1815 colorings=1000 lazy-girth=921 last: m=48 classes=4 cclen=36 t=1s
[06:06:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2122 colorings=1188 lazy-girth=1042 time=2s


==> anc/search/logs/slice_D8_r3_g6.log <==
[06:20:48] slice r=3 H=D8 |H|=16 n=48 classes=84 girth>=6 mindeg>=3
[06:20:48] eager C3/C4 clauses: 30130
[06:20:49] it=397 colorings=200 lazy-girth=475 last: m=88 classes=8 cclen=71 t=1s
[06:20:50] it=799 colorings=400 lazy-girth=907 last: m=88 classes=8 cclen=71 t=2s
[06:20:51] it=1235 colorings=600 lazy-girth=1351 last: m=88 classes=7 cclen=76 t=3s
[06:20:51] it=1553 colorings=800 lazy-girth=1541 last: m=96 classes=8 cclen=74 t=4s
[06:20:52] it=1908 colorings=1000 lazy-girth=1842 last: m=88 classes=8 cclen=74 t=4s
[06:20:53] it=2363 colorings=1200 lazy-girth=2418 last: m=96 classes=8 cclen=69 t=5s
[06:20:54] it=2767 colorings=1400 lazy-girth=2749 last: m=104 classes=10 cclen=65 t=6s
[06:20:55] it=3067 colorings=1600 lazy-girth=2898 last: m=88 classes=8 cclen=75 t=7s
[06:20:55] it=3375 colorings=1800 lazy-girth=3062 last: m=88 classes=8 cclen=66 t=7s
[06:20:56] it=3743 colorings=2000 lazy-girth=3365 last: m=96 classes=8 cclen=71 t=8s
[06:20:57] it=4077 colorings=2200 lazy-girth=3519 last: m=88 classes=8 cclen=75 t=9s
[06:20:57] it=4315 colorings=2400 lazy-girth=3558 last: m=80 classes=7 cclen=73 t=9s
[06:20:57] it=4573 colorings=2600 lazy-girth=3616 last: m=80 classes=7 cclen=74 t=10s
[06:20:58] it=4773 colorings=2800 lazy-girth=3616 last: m=80 classes=7 cclen=76 t=10s
[06:20:58] it=4973 colorings=3000 lazy-girth=3616 last: m=72 classes=6 cclen=65 t=10s
[06:20:58] it=5188 colorings=3200 lazy-girth=3631 last: m=88 classes=8 cclen=66 t=10s
[06:20:59] it=5403 colorings=3400 lazy-girth=3646 last: m=88 classes=8 cclen=69 t=11s
[06:20:59] it=5603 colorings=3600 lazy-girth=3646 last: m=88 classes=7 cclen=76 t=11s
[06:21:00] it=5941 colorings=3800 lazy-girth=3969 last: m=80 classes=7 cclen=77 t=12s
[06:21:00] it=6228 colorings=4000 lazy-girth=4108 last: m=104 classes=8 cclen=73 t=12s
[06:21:01] it=6536 colorings=4200 lazy-girth=4318 last: m=96 classes=9 cclen=69 t=13s
[06:21:02] it=6920 colorings=4400 lazy-girth=4692 last: m=88 classes=8 cclen=75 t=14s
[06:21:03] it=7252 colorings=4600 lazy-girth=4919 last: m=80 classes=6 cclen=75 t=15s
[06:21:04] it=7615 colorings=4800 lazy-girth=5234 last: m=96 classes=8 cclen=72 t=16s
[06:21:05] it=7950 colorings=5000 lazy-girth=5480 last: m=96 classes=8 cclen=75 t=17s
[06:21:05] it=8325 colorings=5200 lazy-girth=5796 last: m=80 classes=7 cclen=67 t=17s
[06:21:06] it=8690 colorings=5400 lazy-girth=6029 last: m=88 classes=7 cclen=74 t=18s
[06:21:07] it=9025 colorings=5600 lazy-girth=6264 last: m=88 classes=7 cclen=76 t=19s
[06:21:08] it=9397 colorings=5800 lazy-girth=6543 last: m=88 classes=8 cclen=76 t=20s
[06:21:09] it=9729 colorings=6000 lazy-girth=6762 last: m=88 classes=7 cclen=77 t=21s
[06:21:09] it=10061 colorings=6200 lazy-girth=6972 last: m=88 classes=7 cclen=69 t=21s
[06:21:10] it=10383 colorings=6400 lazy-girth=7165 last: m=96 classes=8 cclen=68 t=22s
[06:21:11] it=10700 colorings=6600 lazy-girth=7346 last: m=80 classes=7 cclen=75 t=23s
[06:21:12] it=11065 colorings=6800 lazy-girth=7582 last: m=88 classes=7 cclen=76 t=24s
[06:21:12] it=11379 colorings=7000 lazy-girth=7777 last: m=88 classes=8 cclen=71 t=24s
[06:21:13] it=11691 colorings=7200 lazy-girth=7946 last: m=88 classes=7 cclen=73 t=25s
[06:21:14] it=12008 colorings=7400 lazy-girth=8121 last: m=88 classes=7 cclen=76 t=26s
[06:21:14] it=12326 colorings=7600 lazy-girth=8309 last: m=96 classes=9 cclen=73 t=26s
[06:21:15] it=12648 colorings=7800 lazy-girth=8519 last: m=96 classes=8 cclen=75 t=27s
[06:21:16] it=12958 colorings=8000 lazy-girth=8692 last: m=96 classes=8 cclen=76 t=28s
[06:21:17] it=13297 colorings=8200 lazy-girth=8902 last: m=88 classes=8 cclen=75 t=29s
[06:21:17] it=13625 colorings=8400 lazy-girth=9098 last: m=88 classes=8 cclen=76 t=29s
[06:21:18] it=13940 colorings=8600 lazy-girth=9274 last: m=120 classes=10 cclen=59 t=30s
[06:21:19] it=14250 colorings=8800 lazy-girth=9427 last: m=88 classes=8 cclen=76 t=31s
[06:21:19] it=14572 colorings=9000 lazy-girth=9606 last: m=88 classes=8 cclen=66 t=32s
[06:21:20] it=14898 colorings=9200 lazy-girth=9813 last: m=96 classes=8 cclen=75 t=32s
[06:21:21] it=15224 colorings=9400 lazy-girth=9990 last: m=96 classes=8 cclen=75 t=33s
[06:21:22] it=15580 colorings=9600 lazy-girth=10204 last: m=96 classes=8 cclen=74 t=34s
[06:21:23] it=15918 colorings=9800 lazy-girth=10397 last: m=96 classes=8 cclen=75 t=35s
[06:21:23] it=16255 colorings=10000 lazy-girth=10597 last: m=96 classes=8 cclen=74 t=35s
[06:21:24] it=16588 colorings=10200 lazy-girth=10817 last: m=80 classes=7 cclen=75 t=36s
[06:21:25] it=16908 colorings=10400 lazy-girth=10983 last: m=96 classes=8 cclen=75 t=37s
[06:21:25] it=17232 colorings=10600 lazy-girth=11144 last: m=88 classes=8 cclen=73 t=37s
[06:21:26] it=17538 colorings=10800 lazy-girth=11283 last: m=96 classes=9 cclen=75 t=38s
[06:21:27] it=17830 colorings=11000 lazy-girth=11415 last: m=96 classes=7 cclen=76 t=39s
[06:21:27] it=18103 colorings=11200 lazy-girth=11520 last: m=96 classes=8 cclen=68 t=39s
[06:21:28] it=18381 colorings=11400 lazy-girth=11653 last: m=96 classes=8 cclen=73 t=40s
[06:21:29] it=18686 colorings=11600 lazy-girth=11803 last: m=96 classes=8 cclen=75 t=41s
[06:21:30] it=18948 colorings=11800 lazy-girth=11872 last: m=96 classes=8 cclen=76 t=42s
[06:21:30] it=19240 colorings=12000 lazy-girth=12022 last: m=104 classes=9 cclen=72 t=43s
[06:21:31] it=19571 colorings=12200 lazy-girth=12238 last: m=96 classes=8 cclen=64 t=43s
[06:21:32] it=19859 colorings=12400 lazy-girth=12387 last: m=96 classes=8 cclen=66 t=44s
[06:21:32] it=20191 colorings=12600 lazy-girth=12593 last: m=88 classes=6 cclen=74 t=45s
[06:21:33] it=20471 colorings=12800 lazy-girth=12705 last: m=88 classes=8 cclen=75 t=45s
[06:21:34] it=20737 colorings=13000 lazy-girth=12809 last: m=88 classes=7 cclen=76 t=46s
[06:21:34] it=21003 colorings=13200 lazy-girth=12923 last: m=88 classes=8 cclen=72 t=46s
[06:21:34] it=21264 colorings=13400 lazy-girth=13011 last: m=96 classes=7 cclen=73 t=47s
[06:21:35] it=21555 colorings=13600 lazy-girth=13156 last: m=96 classes=8 cclen=61 t=47s
[06:21:36] it=21866 colorings=13800 lazy-girth=13311 last: m=96 classes=8 cclen=73 t=48s
[06:21:36] it=22127 colorings=14000 lazy-girth=13399 last: m=96 classes=8 cclen=76 t=48s
[06:21:37] it=22393 colorings=14200 lazy-girth=13495 last: m=96 classes=8 cclen=72 t=49s
[06:21:37] it=22672 colorings=14400 lazy-girth=13593 last: m=96 classes=8 cclen=69 t=49s
[06:21:38] it=22914 colorings=14600 lazy-girth=13652 last: m=88 classes=8 cclen=75 t=50s
[06:21:38] it=23173 colorings=14800 lazy-girth=13722 last: m=96 classes=8 cclen=74 t=50s
[06:21:39] it=23486 colorings=15000 lazy-girth=13881 last: m=80 classes=6 cclen=78 t=51s
[06:21:40] it=23780 colorings=15200 lazy-girth=14023 last: m=96 classes=7 cclen=75 t=52s
[06:21:40] it=24102 colorings=15400 lazy-girth=14211 last: m=96 classes=7 cclen=74 t=52s
[06:21:41] it=24407 colorings=15600 lazy-girth=14390 last: m=88 classes=7 cclen=75 t=53s
[06:21:42] it=24732 colorings=15800 lazy-girth=14584 last: m=96 classes=7 cclen=68 t=54s
[06:21:42] it=25033 colorings=16000 lazy-girth=14731 last: m=96 classes=7 cclen=76 t=54s
[06:21:43] it=25357 colorings=16200 lazy-girth=14935 last: m=96 classes=8 cclen=65 t=55s
[06:21:44] it=25679 colorings=16400 lazy-girth=15114 last: m=96 classes=7 cclen=75 t=56s
[06:21:44] it=25963 colorings=16600 lazy-girth=15227 last: m=96 classes=7 cclen=76 t=56s
[06:21:45] it=26238 colorings=16800 lazy-girth=15335 last: m=80 classes=7 cclen=75 t=57s
[06:21:46] it=26550 colorings=17000 lazy-girth=15503 last: m=88 classes=6 cclen=78 t=58s
[06:21:46] it=26822 colorings=17200 lazy-girth=15599 last: m=80 classes=6 cclen=75 t=58s
[06:21:47] it=27112 colorings=17400 lazy-girth=15716 last: m=88 classes=7 cclen=75 t=59s
[06:21:47] it=27407 colorings=17600 lazy-girth=15854 last: m=96 classes=7 cclen=73 t=59s
[06:21:48] it=27682 colorings=17800 lazy-girth=15966 last: m=88 classes=7 cclen=71 t=60s
[06:21:49] it=27991 colorings=18000 lazy-girth=16101 last: m=96 classes=7 cclen=74 t=61s
[06:21:49] it=28304 colorings=18200 lazy-girth=16231 last: m=88 classes=7 cclen=77 t=61s
[06:21:50] it=28598 colorings=18400 lazy-girth=16365 last: m=96 classes=8 cclen=74 t=62s
[06:21:50] it=28829 colorings=18600 lazy-girth=16409 last: m=96 classes=8 cclen=76 t=63s
[06:21:51] it=29086 colorings=18800 lazy-girth=16482 last: m=88 classes=8 cclen=74 t=63s
[06:21:51] it=29331 colorings=19000 lazy-girth=16532 last: m=88 classes=7 cclen=76 t=64s
[06:21:52] it=29593 colorings=19200 lazy-girth=16610 last: m=88 classes=8 cclen=75 t=64s
[06:21:53] it=29876 colorings=19400 lazy-girth=16696 last: m=96 classes=7 cclen=72 t=65s
[06:21:53] it=30153 colorings=19600 lazy-girth=16792 last: m=88 classes=8 cclen=75 t=65s
[06:21:54] it=30406 colorings=19800 lazy-girth=16864 last: m=88 classes=7 cclen=77 t=66s
[06:21:54] it=30707 colorings=20000 lazy-girth=16996 last: m=96 classes=7 cclen=73 t=67s
[06:21:55] it=31009 colorings=20200 lazy-girth=17124 last: m=96 classes=8 cclen=67 t=67s
[06:21:56] it=31278 colorings=20400 lazy-girth=17210 last: m=88 classes=7 cclen=70 t=68s
[06:21:56] it=31512 colorings=20600 lazy-girth=17252 last: m=88 classes=8 cclen=74 t=68s
[06:21:57] it=31782 colorings=20800 lazy-girth=17326 last: m=88 classes=7 cclen=76 t=69s
[06:21:57] it=32028 colorings=21000 lazy-girth=17379 last: m=88 classes=7 cclen=76 t=69s
[06:21:58] it=32267 colorings=21200 lazy-girth=17430 last: m=96 classes=8 cclen=75 t=70s
[06:21:58] it=32514 colorings=21400 lazy-girth=17506 last: m=88 classes=7 cclen=75 t=71s
[06:21:59] it=32800 colorings=21600 lazy-girth=17628 last: m=96 classes=7 cclen=76 t=71s
[06:22:00] it=33128 colorings=21800 lazy-girth=17787 last: m=96 classes=8 cclen=76 t=72s
[06:22:01] it=33399 colorings=22000 lazy-girth=17881 last: m=88 classes=7 cclen=64 t=73s
[06:22:01] it=33667 colorings=22200 lazy-girth=17966 last: m=96 classes=8 cclen=74 t=73s
[06:22:02] it=33912 colorings=22400 lazy-girth=18049 last: m=88 classes=8 cclen=75 t=74s
[06:22:02] it=34187 colorings=22600 lazy-girth=18144 last: m=96 classes=8 cclen=74 t=74s
[06:22:03] it=34437 colorings=22800 lazy-girth=18202 last: m=88 classes=8 cclen=74 t=75s
[06:22:03] it=34703 colorings=23000 lazy-girth=18276 last: m=96 classes=8 cclen=70 t=75s
[06:22:04] it=34940 colorings=23200 lazy-girth=18313 last: m=88 classes=8 cclen=73 t=76s
[06:22:04] it=35178 colorings=23400 lazy-girth=18360 last: m=88 classes=7 cclen=75 t=76s
[06:22:05] it=35443 colorings=23600 lazy-girth=18437 last: m=96 classes=8 cclen=72 t=77s
[06:22:05] it=35770 colorings=23800 lazy-girth=18627 last: m=96 classes=8 cclen=75 t=78s
[06:22:06] it=36067 colorings=24000 lazy-girth=18759 last: m=88 classes=7 cclen=75 t=78s
[06:22:07] it=36368 colorings=24200 lazy-girth=18897 last: m=96 classes=8 cclen=74 t=79s
[06:22:08] it=36663 colorings=24400 lazy-girth=19015 last: m=96 classes=7 cclen=75 t=80s
[06:22:09] it=36965 colorings=24600 lazy-girth=19145 last: m=88 classes=7 cclen=75 t=81s
[06:22:09] it=37276 colorings=24800 lazy-girth=19263 last: m=88 classes=8 cclen=71 t=81s
[06:22:10] it=37562 colorings=25000 lazy-girth=19359 last: m=88 classes=8 cclen=74 t=82s
[06:22:10] it=37799 colorings=25200 lazy-girth=19415 last: m=88 classes=8 cclen=75 t=82s
[06:22:11] it=38054 colorings=25400 lazy-girth=19487 last: m=96 classes=7 cclen=72 t=83s
[06:22:11] it=38320 colorings=25600 lazy-girth=19562 last: m=96 classes=8 cclen=68 t=84s
[06:22:12] it=38598 colorings=25800 lazy-girth=19663 last: m=88 classes=7 cclen=76 t=84s
[06:22:13] it=38867 colorings=26000 lazy-girth=19760 last: m=88 classes=7 cclen=73 t=85s
[06:22:13] it=39136 colorings=26200 lazy-girth=19877 last: m=88 classes=7 cclen=77 t=85s
[06:22:14] it=39410 colorings=26400 lazy-girth=19964 last: m=88 classes=6 cclen=78 t=86s
[06:22:14] it=39669 colorings=26600 lazy-girth=20035 last: m=96 classes=7 cclen=76 t=87s
[06:22:15] it=39921 colorings=26800 lazy-girth=20106 last: m=88 classes=8 cclen=74 t=87s
[06:22:16] it=40184 colorings=27000 lazy-girth=20192 last: m=96 classes=8 cclen=76 t=88s
[06:22:16] it=40461 colorings=27200 lazy-girth=20306 last: m=88 classes=7 cclen=76 t=88s
[06:22:17] it=40715 colorings=27400 lazy-girth=20390 last: m=96 classes=8 cclen=75 t=89s
[06:22:17] it=40988 colorings=27600 lazy-girth=20497 last: m=96 classes=8 cclen=75 t=90s
[06:22:18] it=41262 colorings=27800 lazy-girth=20619 last: m=88 classes=7 cclen=70 t=90s
[06:22:19] it=41540 colorings=28000 lazy-girth=20703 last: m=88 classes=7 cclen=75 t=91s
[06:22:19] it=41823 colorings=28200 lazy-girth=20815 last: m=88 classes=7 cclen=73 t=91s
[06:22:20] it=42064 colorings=28400 lazy-girth=20856 last: m=96 classes=7 cclen=73 t=92s
[06:22:20] it=42319 colorings=28600 lazy-girth=20934 last: m=88 classes=7 cclen=77 t=92s
[06:22:21] it=42582 colorings=28800 lazy-girth=21033 last: m=88 classes=7 cclen=76 t=93s
[06:22:21] it=42846 colorings=29000 lazy-girth=21122 last: m=96 classes=8 cclen=73 t=94s
[06:22:22] it=43130 colorings=29200 lazy-girth=21256 last: m=88 classes=7 cclen=75 t=94s
[06:22:23] it=43413 colorings=29400 lazy-girth=21374 last: m=88 classes=8 cclen=74 t=95s
[06:22:23] it=43700 colorings=29600 lazy-girth=21502 last: m=88 classes=7 cclen=76 t=95s
[06:22:24] it=44056 colorings=29800 lazy-girth=21728 last: m=88 classes=7 cclen=73 t=96s
[06:22:25] it=44340 colorings=30000 lazy-girth=21858 last: m=96 classes=8 cclen=74 t=97s
[06:22:25] it=44587 colorings=30200 lazy-girth=21911 last: m=88 classes=8 cclen=74 t=97s
[06:22:27] it=44849 colorings=30400 lazy-girth=22014 last: m=88 classes=8 cclen=74 t=99s
[06:22:27] it=45119 colorings=30600 lazy-girth=22113 last: m=96 classes=8 cclen=73 t=100s
[06:22:28] it=45393 colorings=30800 lazy-girth=22232 last: m=88 classes=7 cclen=76 t=100s
[06:22:29] it=45647 colorings=31000 lazy-girth=22305 last: m=88 classes=7 cclen=76 t=101s
[06:22:29] it=45911 colorings=31200 lazy-girth=22413 last: m=88 classes=8 cclen=75 t=101s
[06:22:30] it=46182 colorings=31400 lazy-girth=22523 last: m=96 classes=8 cclen=75 t=102s
[06:22:31] it=46434 colorings=31600 lazy-girth=22612 last: m=88 classes=8 cclen=74 t=103s
[06:22:31] it=46706 colorings=31800 lazy-girth=22732 last: m=88 classes=8 cclen=74 t=103s
[06:22:32] it=46994 colorings=32000 lazy-girth=22874 last: m=88 classes=7 cclen=76 t=104s
[06:22:33] it=47279 colorings=32200 lazy-girth=22984 last: m=96 classes=8 cclen=74 t=105s
[06:22:33] it=47530 colorings=32400 lazy-girth=23038 last: m=96 classes=8 cclen=73 t=105s
[06:22:34] it=47824 colorings=32600 lazy-girth=23142 last: m=88 classes=7 cclen=70 t=106s
[06:22:34] it=48073 colorings=32800 lazy-girth=23199 last: m=88 classes=7 cclen=76 t=106s
[06:22:35] it=48297 colorings=33000 lazy-girth=23225 last: m=88 classes=7 cclen=70 t=107s
[06:22:35] it=48534 colorings=33200 lazy-girth=23275 last: m=96 classes=7 cclen=75 t=107s
[06:22:36] it=48826 colorings=33400 lazy-girth=23389 last: m=96 classes=8 cclen=76 t=108s
[06:22:36] it=49131 colorings=33600 lazy-girth=23523 last: m=80 classes=6 cclen=75 t=109s
[06:22:37] it=49413 colorings=33800 lazy-girth=23630 last: m=96 classes=8 cclen=75 t=109s
[06:22:38] it=49752 colorings=34000 lazy-girth=23792 last: m=96 classes=8 cclen=74 t=110s
[06:22:38] it=50042 colorings=34200 lazy-girth=23893 last: m=96 classes=8 cclen=76 t=111s
[06:22:39] it=50343 colorings=34400 lazy-girth=24004 last: m=96 classes=8 cclen=75 t=111s
[06:22:40] it=50635 colorings=34600 lazy-girth=24107 last: m=96 classes=9 cclen=69 t=112s
[06:22:41] it=50894 colorings=34800 lazy-girth=24178 last: m=96 classes=9 cclen=71 t=113s
[06:22:41] it=51137 colorings=35000 lazy-girth=24228 last: m=96 classes=8 cclen=76 t=113s
[06:22:42] it=51373 colorings=35200 lazy-girth=24267 last: m=96 classes=7 cclen=72 t=114s
[06:22:42] it=51622 colorings=35400 lazy-girth=24318 last: m=88 classes=8 cclen=75 t=114s
[06:22:43] it=51855 colorings=35600 lazy-girth=24355 last: m=88 classes=8 cclen=76 t=115s
[06:22:44] it=52116 colorings=35800 lazy-girth=24422 last: m=88 classes=8 cclen=76 t=116s
[06:22:44] it=52359 colorings=36000 lazy-girth=24471 last: m=88 classes=6 cclen=76 t=116s
[06:22:45] it=52598 colorings=36200 lazy-girth=24511 last: m=88 classes=7 cclen=77 t=117s
[06:22:45] it=52956 colorings=36400 lazy-girth=24750 last: m=88 classes=7 cclen=69 t=117s
[06:22:46] it=53309 colorings=36600 lazy-girth=24949 last: m=96 classes=8 cclen=69 t=118s
[06:22:47] it=53581 colorings=36800 lazy-girth=25038 last: m=80 classes=7 cclen=75 t=119s
[06:22:47] it=53867 colorings=37000 lazy-girth=25141 last: m=96 classes=7 cclen=74 t=120s
[06:22:48] it=54153 colorings=37200 lazy-girth=25243 last: m=96 classes=8 cclen=74 t=120s
[06:22:49] it=54404 colorings=37400 lazy-girth=25302 last: m=96 classes=8 cclen=71 t=121s
[06:22:49] it=54646 colorings=37600 lazy-girth=25347 last: m=88 classes=8 cclen=76 t=121s
[06:22:50] it=54895 colorings=37800 lazy-girth=25399 last: m=96 classes=8 cclen=73 t=122s
[06:22:50] it=55236 colorings=38000 lazy-girth=25557 last: m=88 classes=7 cclen=76 t=123s
[06:22:51] it=55483 colorings=38200 lazy-girth=25606 last: m=88 classes=7 cclen=69 t=123s
[06:22:51] it=55734 colorings=38400 lazy-girth=25662 last: m=96 classes=8 cclen=76 t=124s
[06:22:52] it=55969 colorings=38600 lazy-girth=25700 last: m=80 classes=7 cclen=76 t=124s
[06:22:52] it=56228 colorings=38800 lazy-girth=25766 last: m=88 classes=7 cclen=75 t=125s
[06:22:53] it=56507 colorings=39000 lazy-girth=25853 last: m=96 classes=8 cclen=76 t=125s
[06:22:54] it=56779 colorings=39200 lazy-girth=25938 last: m=96 classes=8 cclen=73 t=126s
[06:22:54] it=57051 colorings=39400 lazy-girth=26012 last: m=96 classes=8 cclen=67 t=126s
[06:22:55] it=57278 colorings=39600 lazy-girth=26039 last: m=88 classes=8 cclen=75 t=127s
[06:22:55] it=57500 colorings=39800 lazy-girth=26061 last: m=88 classes=8 cclen=74 t=128s
[06:22:56] it=57831 colorings=40000 lazy-girth=26204 last: m=96 classes=8 cclen=75 t=128s
[06:22:57] it=58127 colorings=40200 lazy-girth=26302 last: m=96 classes=8 cclen=72 t=129s
[06:22:57] it=58394 colorings=40400 lazy-girth=26372 last: m=88 classes=7 cclen=74 t=130s
[06:22:58] it=58639 colorings=40600 lazy-girth=26418 last: m=88 classes=8 cclen=76 t=130s
[06:22:58] it=58859 colorings=40800 lazy-girth=26440 last: m=88 classes=7 cclen=72 t=130s
[06:22:59] it=59097 colorings=41000 lazy-girth=26479 last: m=88 classes=7 cclen=72 t=131s
[06:22:59] it=59319 colorings=41200 lazy-girth=26501 last: m=96 classes=8 cclen=74 t=131s
[06:23:00] it=59540 colorings=41400 lazy-girth=26522 last: m=88 classes=8 cclen=73 t=132s
[06:23:00] it=59756 colorings=41600 lazy-girth=26538 last: m=96 classes=9 cclen=69 t=132s
[06:23:01] it=59977 colorings=41800 lazy-girth=26559 last: m=96 classes=8 cclen=76 t=133s
[06:23:01] it=60226 colorings=42000 lazy-girth=26610 last: m=96 classes=9 cclen=64 t=133s
[06:23:02] it=60444 colorings=42200 lazy-girth=26628 last: m=96 classes=8 cclen=71 t=134s
[06:23:02] it=60669 colorings=42400 lazy-girth=26653 last: m=96 classes=7 cclen=71 t=134s
[06:23:03] it=60896 colorings=42600 lazy-girth=26680 last: m=88 classes=8 cclen=70 t=135s
[06:23:03] it=61133 colorings=42800 lazy-girth=26717 last: m=96 classes=8 cclen=76 t=135s
[06:23:04] it=61368 colorings=43000 lazy-girth=26752 last: m=96 classes=8 cclen=76 t=136s
[06:23:05] it=61579 colorings=43200 lazy-girth=26763 last: m=80 classes=6 cclen=77 t=137s
[06:23:06] it=61808 colorings=43400 lazy-girth=26794 last: m=104 classes=9 cclen=60 t=138s
[06:23:08] it=62158 colorings=43600 lazy-girth=27057 last: m=96 classes=8 cclen=75 t=140s
[06:23:08] it=62493 colorings=43800 lazy-girth=27248 last: m=88 classes=7 cclen=77 t=140s
[06:23:09] it=62851 colorings=44000 lazy-girth=27519 last: m=80 classes=6 cclen=76 t=141s
[06:23:10] it=63219 colorings=44200 lazy-girth=27761 last: m=88 classes=7 cclen=76 t=142s
[06:23:11] it=63529 colorings=44400 lazy-girth=27926 last: m=96 classes=7 cclen=38 t=143s
[06:23:12] it=63866 colorings=44600 lazy-girth=28080 last: m=96 classes=8 cclen=75 t=144s
[06:23:12] it=64173 colorings=44800 lazy-girth=28240 last: m=88 classes=7 cclen=72 t=144s
[06:23:13] it=64451 colorings=45000 lazy-girth=28348 last: m=96 classes=8 cclen=75 t=145s
[06:23:14] it=64716 colorings=45200 lazy-girth=28432 last: m=80 classes=7 cclen=76 t=146s
[06:23:14] it=64998 colorings=45400 lazy-girth=28548 last: m=88 classes=8 cclen=73 t=146s
[06:23:15] it=65290 colorings=45600 lazy-girth=28657 last: m=96 classes=8 cclen=71 t=147s
[06:23:15] it=65575 colorings=45800 lazy-girth=28757 last: m=88 classes=7 cclen=77 t=147s
[06:23:16] it=65840 colorings=46000 lazy-girth=28857 last: m=88 classes=7 cclen=77 t=148s
[06:23:16] it=66091 colorings=46200 lazy-girth=28927 last: m=88 classes=7 cclen=76 t=148s
[06:23:17] it=66356 colorings=46400 lazy-girth=29014 last: m=96 classes=7 cclen=75 t=149s
[06:23:18] it=66716 colorings=46600 lazy-girth=29262 last: m=120 classes=10 cclen=53 t=150s
[06:23:18] it=67115 colorings=46800 lazy-girth=29620 last: m=96 classes=8 cclen=74 t=151s
[06:23:19] it=67487 colorings=47000 lazy-girth=29905 last: m=96 classes=8 cclen=74 t=151s
[06:23:20] it=67852 colorings=47200 lazy-girth=30163 last: m=96 classes=7 cclen=74 t=152s
[06:23:21] it=68271 colorings=47400 lazy-girth=30576 last: m=88 classes=7 cclen=71 t=153s
[06:23:22] it=68709 colorings=47600 lazy-girth=30963 last: m=88 classes=7 cclen=73 t=154s
[06:23:23] it=69075 colorings=47800 lazy-girth=31259 last: m=88 classes=7 cclen=75 t=155s
[06:23:24] it=69446 colorings=48000 lazy-girth=31543 last: m=96 classes=8 cclen=70 t=156s
[06:23:25] it=69808 colorings=48200 lazy-girth=31826 last: m=96 classes=9 cclen=64 t=157s
[06:23:25] it=70097 colorings=48400 lazy-girth=31967 last: m=96 classes=8 cclen=75 t=157s
[06:23:26] it=70461 colorings=48600 lazy-girth=32221 last: m=96 classes=8 cclen=69 t=158s
[06:23:27] it=70835 colorings=48800 lazy-girth=32470 last: m=88 classes=7 cclen=75 t=159s
[06:23:27] it=71213 colorings=49000 lazy-girth=32750 last: m=96 classes=8 cclen=73 t=160s
[06:23:28] it=71545 colorings=49200 lazy-girth=32911 last: m=96 classes=7 cclen=54 t=160s
[06:23:29] it=71893 colorings=49400 lazy-girth=33159 last: m=88 classes=7 cclen=76 t=161s
[06:23:29] it=72218 colorings=49600 lazy-girth=33375 last: m=88 classes=7 cclen=76 t=162s
[06:23:30] it=72547 colorings=49800 lazy-girth=33561 last: m=96 classes=7 cclen=74 t=162s
[06:23:31] it=72813 colorings=50000 lazy-girth=33652 last: m=96 classes=8 cclen=74 t=163s
[06:23:31] it=73119 colorings=50200 lazy-girth=33812 last: m=96 classes=8 cclen=75 t=163s
[06:23:32] it=73366 colorings=50400 lazy-girth=33867 last: m=88 classes=7 cclen=76 t=164s
[06:23:33] it=73662 colorings=50600 lazy-girth=33995 last: m=96 classes=8 cclen=75 t=165s
[06:23:33] it=73915 colorings=50800 lazy-girth=34061 last: m=88 classes=7 cclen=77 t=165s
[06:23:34] it=74232 colorings=51000 lazy-girth=34240 last: m=96 classes=8 cclen=75 t=166s
[06:23:34] it=74503 colorings=51200 lazy-girth=34342 last: m=96 classes=8 cclen=70 t=166s
[06:23:35] it=74794 colorings=51400 lazy-girth=34468 last: m=96 classes=8 cclen=71 t=167s
[06:23:35] it=75052 colorings=51600 lazy-girth=34542 last: m=80 classes=7 cclen=74 t=168s
[06:23:36] it=75321 colorings=51800 lazy-girth=34678 last: m=88 classes=7 cclen=77 t=168s
[06:23:37] it=75616 colorings=52000 lazy-girth=34798 last: m=88 classes=8 cclen=74 t=169s
[06:23:37] it=75908 colorings=52200 lazy-girth=34922 last: m=96 classes=8 cclen=74 t=169s
[06:23:38] it=76173 colorings=52400 lazy-girth=35022 last: m=88 classes=7 cclen=76 t=170s
[06:23:38] it=76495 colorings=52600 lazy-girth=35180 last: m=96 classes=8 cclen=75 t=171s
[06:23:39] it=76835 colorings=52800 lazy-girth=35386 last: m=96 classes=8 cclen=68 t=171s
[06:23:40] it=77144 colorings=53000 lazy-girth=35519 last: m=96 classes=7 cclen=71 t=172s
[06:23:40] it=77429 colorings=53200 lazy-girth=35618 last: m=96 classes=8 cclen=66 t=173s
[06:23:41] it=77743 colorings=53400 lazy-girth=35763 last: m=96 classes=7 cclen=76 t=173s
[06:23:42] it=78020 colorings=53600 lazy-girth=35880 last: m=96 classes=9 cclen=73 t=174s
[06:23:42] it=78268 colorings=53800 lazy-girth=35935 last: m=88 classes=8 cclen=74 t=174s
[06:23:43] it=78541 colorings=54000 lazy-girth=36037 last: m=88 classes=7 cclen=76 t=175s
[06:23:43] it=78795 colorings=54200 lazy-girth=36102 last: m=96 classes=8 cclen=74 t=175s
[06:23:44] it=79033 colorings=54400 lazy-girth=36143 last: m=80 classes=7 cclen=71 t=176s
[06:23:44] it=79304 colorings=54600 lazy-girth=36238 last: m=96 classes=8 cclen=73 t=176s
[06:23:45] it=79586 colorings=54800 lazy-girth=36342 last: m=88 classes=7 cclen=76 t=177s
[06:23:46] it=79876 colorings=55000 lazy-girth=36478 last: m=88 classes=7 cclen=74 t=178s
[06:23:46] it=80210 colorings=55200 lazy-girth=36650 last: m=96 classes=8 cclen=75 t=178s
[06:23:47] it=80498 colorings=55400 lazy-girth=36761 last: m=88 classes=7 cclen=75 t=179s
[06:23:48] it=80819 colorings=55600 lazy-girth=36917 last: m=96 classes=8 cclen=75 t=180s
[06:23:48] it=81091 colorings=55800 lazy-girth=37020 last: m=96 classes=8 cclen=73 t=180s
[06:23:49] it=81307 colorings=56000 lazy-girth=37044 last: m=96 classes=8 cclen=71 t=181s
[06:23:49] it=81530 colorings=56200 lazy-girth=37079 last: m=88 classes=7 cclen=73 t=181s
[06:23:50] it=81767 colorings=56400 lazy-girth=37120 last: m=88 classes=8 cclen=76 t=182s
[06:23:50] it=82008 colorings=56600 lazy-girth=37176 last: m=88 classes=8 cclen=74 t=182s
[06:23:51] it=82272 colorings=56800 lazy-girth=37250 last: m=88 classes=7 cclen=75 t=183s
[06:23:51] it=82498 colorings=57000 lazy-girth=37276 last: m=88 classes=8 cclen=75 t=183s
[06:23:52] it=82754 colorings=57200 lazy-girth=37354 last: m=88 classes=8 cclen=75 t=184s
[06:23:52] it=83041 colorings=57400 lazy-girth=37480 last: m=88 classes=8 cclen=70 t=185s
[06:23:53] it=83292 colorings=57600 lazy-girth=37544 last: m=88 classes=7 cclen=73 t=185s
[06:23:53] it=83528 colorings=57800 lazy-girth=37593 last: m=88 classes=7 cclen=75 t=186s
[06:23:54] it=83816 colorings=58000 lazy-girth=37708 last: m=96 classes=7 cclen=56 t=186s
[06:23:55] it=84061 colorings=58200 lazy-girth=37761 last: m=88 classes=8 cclen=72 t=187s
[06:23:55] it=84338 colorings=58400 lazy-girth=37845 last: m=88 classes=7 cclen=75 t=187s
[06:23:56] it=84602 colorings=58600 lazy-girth=37939 last: m=96 classes=8 cclen=75 t=188s
[06:23:56] it=84894 colorings=58800 lazy-girth=38059 last: m=96 classes=8 cclen=76 t=188s
[06:23:57] it=85161 colorings=59000 lazy-girth=38162 last: m=96 classes=7 cclen=67 t=189s
[06:23:57] it=85447 colorings=59200 lazy-girth=38305 last: m=80 classes=6 cclen=72 t=189s
[06:23:58] it=85747 colorings=59400 lazy-girth=38465 last: m=96 classes=8 cclen=74 t=190s
[06:23:59] it=86069 colorings=59600 lazy-girth=38650 last: m=96 classes=8 cclen=75 t=191s
[06:23:59] it=86359 colorings=59800 lazy-girth=38760 last: m=88 classes=7 cclen=62 t=191s
[06:24:00] it=86619 colorings=60000 lazy-girth=38862 last: m=80 classes=6 cclen=77 t=192s
[06:24:00] it=86886 colorings=60200 lazy-girth=38969 last: m=80 classes=6 cclen=59 t=192s
[06:24:01] it=87131 colorings=60400 lazy-girth=39035 last: m=96 classes=8 cclen=73 t=193s
[06:24:02] it=87448 colorings=60600 lazy-girth=39170 last: m=96 classes=7 cclen=76 t=194s
[06:24:02] it=87727 colorings=60800 lazy-girth=39269 last: m=96 classes=7 cclen=77 t=194s
[06:24:03] it=87954 colorings=61000 lazy-girth=39308 last: m=88 classes=7 cclen=76 t=195s
[06:24:03] it=88208 colorings=61200 lazy-girth=39363 last: m=88 classes=8 cclen=76 t=195s
[06:24:04] it=88455 colorings=61400 lazy-girth=39412 last: m=88 classes=7 cclen=76 t=196s
[06:24:04] it=88730 colorings=61600 lazy-girth=39514 last: m=88 classes=8 cclen=74 t=196s
[06:24:05] it=89005 colorings=61800 lazy-girth=39620 last: m=96 classes=7 cclen=68 t=197s
[06:24:06] it=89334 colorings=62000 lazy-girth=39800 last: m=96 classes=8 cclen=76 t=198s
[06:24:06] it=89633 colorings=62200 lazy-girth=39944 last: m=96 classes=7 cclen=75 t=198s
[06:24:07] it=89947 colorings=62400 lazy-girth=40077 last: m=80 classes=7 cclen=75 t=199s
[06:24:07] it=90195 colorings=62600 lazy-girth=40129 last: m=88 classes=7 cclen=76 t=199s
[06:24:08] it=90467 colorings=62800 lazy-girth=40215 last: m=96 classes=8 cclen=73 t=200s
[06:24:11] it=90723 colorings=63000 lazy-girth=40294 last: m=96 classes=8 cclen=75 t=203s
[06:24:11] it=90989 colorings=63200 lazy-girth=40386 last: m=88 classes=7 cclen=73 t=203s
[06:24:12] it=91261 colorings=63400 lazy-girth=40492 last: m=88 classes=8 cclen=76 t=204s
[06:24:12] it=91540 colorings=63600 lazy-girth=40601 last: m=88 classes=8 cclen=74 t=205s
[06:24:13] it=91820 colorings=63800 lazy-girth=40734 last: m=88 classes=7 cclen=74 t=205s
[06:24:13] it=92098 colorings=64000 lazy-girth=40849 last: m=96 classes=8 cclen=61 t=206s
[06:24:14] it=92357 colorings=64200 lazy-girth=40940 last: m=96 classes=8 cclen=72 t=206s
[06:24:15] it=92675 colorings=64400 lazy-girth=41098 last: m=88 classes=8 cclen=71 t=207s
[06:24:15] it=92961 colorings=64600 lazy-girth=41241 last: m=88 classes=7 cclen=76 t=207s
[06:24:16] it=93215 colorings=64800 lazy-girth=41312 last: m=88 classes=7 cclen=75 t=208s
[06:24:16] it=93525 colorings=65000 lazy-girth=41470 last: m=88 classes=7 cclen=76 t=208s
[06:24:17] it=93823 colorings=65200 lazy-girth=41625 last: m=96 classes=8 cclen=74 t=209s
[06:24:18] it=94097 colorings=65400 lazy-girth=41734 last: m=88 classes=8 cclen=75 t=210s
[06:24:18] it=94407 colorings=65600 lazy-girth=41907 last: m=88 classes=8 cclen=75 t=210s
[06:24:19] it=94711 colorings=65800 lazy-girth=42061 last: m=88 classes=8 cclen=75 t=211s
[06:24:20] it=95015 colorings=66000 lazy-girth=42244 last: m=96 classes=8 cclen=73 t=212s
[06:24:20] it=95290 colorings=66200 lazy-girth=42335 last: m=88 classes=8 cclen=73 t=212s
[06:24:21] it=95547 colorings=66400 lazy-girth=42426 last: m=88 classes=7 cclen=75 t=213s
[06:24:21] it=95806 colorings=66600 lazy-girth=42495 last: m=88 classes=7 cclen=76 t=213s
[06:24:22] it=96077 colorings=66800 lazy-girth=42607 last: m=88 classes=8 cclen=74 t=214s
[06:24:22] it=96316 colorings=67000 lazy-girth=42670 last: m=96 classes=8 cclen=66 t=214s
[06:24:23] it=96561 colorings=67200 lazy-girth=42732 last: m=96 classes=8 cclen=76 t=215s
[06:24:23] it=96814 colorings=67400 lazy-girth=42811 last: m=96 classes=8 cclen=72 t=215s
[06:24:24] it=97096 colorings=67600 lazy-girth=42920 last: m=88 classes=8 cclen=74 t=216s
[06:24:24] it=97345 colorings=67800 lazy-girth=42983 last: m=88 classes=7 cclen=69 t=216s
[06:24:25] it=97606 colorings=68000 lazy-girth=43071 last: m=88 classes=8 cclen=75 t=217s
[06:24:25] it=97883 colorings=68200 lazy-girth=43187 last: m=88 classes=7 cclen=68 t=217s
[06:24:26] it=98159 colorings=68400 lazy-girth=43310 last: m=96 classes=8 cclen=74 t=218s
[06:24:26] it=98421 colorings=68600 lazy-girth=43405 last: m=88 classes=8 cclen=73 t=218s
[06:24:27] it=98696 colorings=68800 lazy-girth=43512 last: m=88 classes=7 cclen=76 t=219s
[06:24:28] it=98953 colorings=69000 lazy-girth=43587 last: m=88 classes=7 cclen=75 t=220s
[06:24:28] it=99197 colorings=69200 lazy-girth=43656 last: m=88 classes=8 cclen=69 t=220s
[06:24:29] it=99438 colorings=69400 lazy-girth=43710 last: m=96 classes=8 cclen=74 t=221s
[06:24:29] it=99693 colorings=69600 lazy-girth=43789 last: m=96 classes=8 cclen=67 t=221s
[06:24:30] it=99921 colorings=69800 lazy-girth=43830 last: m=88 classes=7 cclen=74 t=222s
[06:24:30] it=100152 colorings=70000 lazy-girth=43862 last: m=96 classes=8 cclen=76 t=222s
[06:24:30] it=100406 colorings=70200 lazy-girth=43946 last: m=88 classes=7 cclen=70 t=223s
[06:24:31] it=100659 colorings=70400 lazy-girth=44027 last: m=88 classes=7 cclen=74 t=223s
[06:24:31] it=100903 colorings=70600 lazy-girth=44093 last: m=88 classes=8 cclen=75 t=224s
[06:24:32] it=101138 colorings=70800 lazy-girth=44146 last: m=88 classes=7 cclen=76 t=224s
[06:24:33] it=101419 colorings=71000 lazy-girth=44240 last: m=96 classes=8 cclen=74 t=225s
[06:24:33] it=101674 colorings=71200 lazy-girth=44313 last: m=96 classes=7 cclen=68 t=225s
[06:24:34] it=101934 colorings=71400 lazy-girth=44397 last: m=80 classes=6 cclen=77 t=226s
[06:24:34] it=102187 colorings=71600 lazy-girth=44465 last: m=96 classes=8 cclen=64 t=226s
[06:24:35] it=102470 colorings=71800 lazy-girth=44555 last: m=88 classes=7 cclen=77 t=227s
[06:24:35] it=102704 colorings=72000 lazy-girth=44591 last: m=96 classes=7 cclen=73 t=227s
[06:24:36] it=103021 colorings=72200 lazy-girth=44721 last: m=88 classes=7 cclen=76 t=228s
[06:24:36] it=103257 colorings=72400 lazy-girth=44757 last: m=88 classes=7 cclen=72 t=229s
[06:24:37] it=103533 colorings=72600 lazy-girth=44853 last: m=88 classes=7 cclen=74 t=229s
[06:24:38] it=103876 colorings=72800 lazy-girth=45052 last: m=96 classes=7 cclen=73 t=230s
[06:24:38] it=104183 colorings=73000 lazy-girth=45186 last: m=80 classes=6 cclen=77 t=230s
[06:24:39] it=104459 colorings=73200 lazy-girth=45291 last: m=88 classes=7 cclen=75 t=231s
[06:24:40] it=104693 colorings=73400 lazy-girth=45330 last: m=96 classes=8 cclen=74 t=232s
[06:24:40] it=104960 colorings=73600 lazy-girth=45413 last: m=88 classes=7 cclen=75 t=232s
[06:24:41] it=105254 colorings=73800 lazy-girth=45516 last: m=88 classes=7 cclen=75 t=233s
[06:24:41] it=105504 colorings=74000 lazy-girth=45570 last: m=88 classes=7 cclen=75 t=234s
[06:24:42] it=105742 colorings=74200 lazy-girth=45610 last: m=88 classes=7 cclen=69 t=234s
[06:24:43] it=105980 colorings=74400 lazy-girth=45648 last: m=96 classes=8 cclen=69 t=235s
[06:24:43] it=106201 colorings=74600 lazy-girth=45669 last: m=88 classes=7 cclen=74 t=235s
[06:24:44] it=106442 colorings=74800 lazy-girth=45711 last: m=96 classes=8 cclen=75 t=236s
[06:24:44] it=106731 colorings=75000 lazy-girth=45805 last: m=96 classes=8 cclen=75 t=237s
[06:24:45] it=106952 colorings=75200 lazy-girth=45826 last: m=88 classes=8 cclen=74 t=237s
[06:24:46] it=107203 colorings=75400 lazy-girth=45877 last: m=96 classes=8 cclen=73 t=238s
[06:24:46] it=107512 colorings=75600 lazy-girth=45991 last: m=88 classes=7 cclen=77 t=238s
[06:24:47] it=107719 colorings=75800 lazy-girth=45998 last: m=96 classes=8 cclen=73 t=239s
[06:24:47] it=107920 colorings=76000 lazy-girth=45999 last: m=80 classes=7 cclen=63 t=239s
[06:24:48] it=108123 colorings=76200 lazy-girth=46002 last: m=88 classes=7 cclen=77 t=240s
[06:24:48] it=108325 colorings=76400 lazy-girth=46004 last: m=96 classes=8 cclen=75 t=240s
[06:24:48] it=108527 colorings=76600 lazy-girth=46006 last: m=88 classes=7 cclen=71 t=241s
[06:24:49] it=108727 colorings=76800 lazy-girth=46006 last: m=88 classes=8 cclen=73 t=241s
[06:24:50] it=108984 colorings=77000 lazy-girth=46091 last: m=88 classes=7 cclen=72 t=242s
[06:24:50] it=109287 colorings=77200 lazy-girth=46246 last: m=88 classes=8 cclen=72 t=243s
[06:24:51] it=109563 colorings=77400 lazy-girth=46375 last: m=96 classes=8 cclen=69 t=243s
[06:24:52] it=109833 colorings=77600 lazy-girth=46462 last: m=88 classes=7 cclen=76 t=244s
[06:24:52] it=110107 colorings=77800 lazy-girth=46580 last: m=96 classes=8 cclen=76 t=244s
[06:24:53] it=110386 colorings=78000 lazy-girth=46687 last: m=96 classes=8 cclen=63 t=245s
[06:24:53] it=110649 colorings=78200 lazy-girth=46767 last: m=96 classes=7 cclen=67 t=246s
[06:24:54] it=110918 colorings=78400 lazy-girth=46863 last: m=80 classes=7 cclen=74 t=246s
[06:24:55] it=111206 colorings=78600 lazy-girth=46984 last: m=96 classes=8 cclen=76 t=247s
[06:24:55] it=111477 colorings=78800 lazy-girth=47080 last: m=96 classes=8 cclen=65 t=247s
[06:24:56] it=111728 colorings=79000 lazy-girth=47146 last: m=96 classes=8 cclen=72 t=248s
[06:24:56] it=111999 colorings=79200 lazy-girth=47229 last: m=96 classes=8 cclen=74 t=248s
[06:24:57] it=112311 colorings=79400 lazy-girth=47419 last: m=96 classes=8 cclen=76 t=249s
[06:24:58] it=112661 colorings=79600 lazy-girth=47653 last: m=96 classes=8 cclen=71 t=250s
[06:24:59] it=112982 colorings=79800 lazy-girth=47814 last: m=88 classes=7 cclen=77 t=251s
[06:24:59] it=113313 colorings=80000 lazy-girth=48013 last: m=88 classes=7 cclen=73 t=251s
[06:25:00] it=113610 colorings=80200 lazy-girth=48161 last: m=88 classes=7 cclen=75 t=252s
[06:25:01] it=113959 colorings=80400 lazy-girth=48404 last: m=96 classes=8 cclen=74 t=253s
[06:25:01] it=114256 colorings=80600 lazy-girth=48527 last: m=88 classes=7 cclen=73 t=254s
[06:25:02] it=114540 colorings=80800 lazy-girth=48651 last: m=88 classes=7 cclen=74 t=254s
[06:25:03] it=114829 colorings=81000 lazy-girth=48804 last: m=88 classes=7 cclen=75 t=255s
[06:25:03] it=115154 colorings=81200 lazy-girth=49016 last: m=96 classes=8 cclen=73 t=255s
[06:25:04] it=115458 colorings=81400 lazy-girth=49183 last: m=96 classes=8 cclen=71 t=256s
[06:25:04] it=115734 colorings=81600 lazy-girth=49280 last: m=96 classes=8 cclen=73 t=257s
[06:25:05] it=116045 colorings=81800 lazy-girth=49436 last: m=96 classes=8 cclen=71 t=257s
[06:25:06] it=116342 colorings=82000 lazy-girth=49595 last: m=88 classes=8 cclen=74 t=258s
[06:25:06] it=116644 colorings=82200 lazy-girth=49740 last: m=96 classes=8 cclen=74 t=258s
[06:25:07] it=116909 colorings=82400 lazy-girth=49824 last: m=88 classes=6 cclen=77 t=259s
[06:25:07] it=117193 colorings=82600 lazy-girth=49935 last: m=88 classes=7 cclen=76 t=260s
[06:25:08] it=117516 colorings=82800 lazy-girth=50143 last: m=88 classes=7 cclen=75 t=260s
[06:25:09] it=117799 colorings=83000 lazy-girth=50245 last: m=88 classes=7 cclen=73 t=261s
[06:25:09] it=118114 colorings=83200 lazy-girth=50415 last: m=88 classes=7 cclen=76 t=261s
[06:25:10] it=118397 colorings=83400 lazy-girth=50524 last: m=88 classes=8 cclen=74 t=262s
[06:25:11] it=118708 colorings=83600 lazy-girth=50689 last: m=88 classes=6 cclen=71 t=263s
[06:25:11] it=118990 colorings=83800 lazy-girth=50798 last: m=88 classes=7 cclen=76 t=263s
[06:25:12] it=119273 colorings=84000 lazy-girth=50919 last: m=88 classes=7 cclen=77 t=264s
[06:25:12] it=119563 colorings=84200 lazy-girth=51055 last: m=88 classes=8 cclen=76 t=264s
[06:25:13] it=119839 colorings=84400 lazy-girth=51159 last: m=96 classes=8 cclen=75 t=265s
[06:25:13] it=120123 colorings=84600 lazy-girth=51257 last: m=88 classes=8 cclen=72 t=265s
[06:25:14] it=120398 colorings=84800 lazy-girth=51360 last: m=96 classes=8 cclen=73 t=266s
[06:25:14] it=120657 colorings=85000 lazy-girth=51457 last: m=88 classes=8 cclen=74 t=266s
[06:25:15] it=120952 colorings=85200 lazy-girth=51604 last: m=88 classes=7 cclen=72 t=267s
[06:25:15] it=121256 colorings=85400 lazy-girth=51762 last: m=88 classes=7 cclen=76 t=268s
[06:25:16] it=121544 colorings=85600 lazy-girth=51886 last: m=88 classes=7 cclen=76 t=268s
[06:25:17] it=121861 colorings=85800 lazy-girth=52035 last: m=88 classes=7 cclen=74 t=269s
[06:25:17] it=122161 colorings=86000 lazy-girth=52174 last: m=96 classes=8 cclen=65 t=269s
[06:25:18] it=122423 colorings=86200 lazy-girth=52259 last: m=96 classes=7 cclen=67 t=270s
[06:25:18] it=122685 colorings=86400 lazy-girth=52347 last: m=88 classes=7 cclen=75 t=270s
[06:25:19] it=122930 colorings=86600 lazy-girth=52402 last: m=80 classes=7 cclen=76 t=271s
[06:25:19] it=123177 colorings=86800 lazy-girth=52484 last: m=88 classes=7 cclen=68 t=271s
[06:25:20] it=123448 colorings=87000 lazy-girth=52578 last: m=88 classes=7 cclen=74 t=272s
[06:25:20] it=123731 colorings=87200 lazy-girth=52677 last: m=96 classes=8 cclen=75 t=272s
[06:25:21] it=124032 colorings=87400 lazy-girth=52824 last: m=88 classes=8 cclen=74 t=273s
[06:25:21] it=124322 colorings=87600 lazy-girth=52952 last: m=88 classes=7 cclen=76 t=274s
[06:25:22] it=124611 colorings=87800 lazy-girth=53081 last: m=88 classes=8 cclen=66 t=274s
[06:25:23] it=124909 colorings=88000 lazy-girth=53245 last: m=88 classes=8 cclen=73 t=275s
[06:25:23] it=125193 colorings=88200 lazy-girth=53374 last: m=88 classes=8 cclen=76 t=275s
[06:25:24] it=125450 colorings=88400 lazy-girth=53450 last: m=88 classes=7 cclen=76 t=276s
[06:25:24] it=125702 colorings=88600 lazy-girth=53525 last: m=96 classes=8 cclen=71 t=277s
[06:25:25] it=125931 colorings=88800 lazy-girth=53554 last: m=88 classes=7 cclen=73 t=277s
[06:25:25] it=126255 colorings=89000 lazy-girth=53724 last: m=88 classes=7 cclen=74 t=278s
[06:25:26] it=126556 colorings=89200 lazy-girth=53858 last: m=80 classes=6 cclen=78 t=278s
[06:25:27] it=126807 colorings=89400 lazy-girth=53926 last: m=96 classes=8 cclen=76 t=279s
[06:25:27] it=127039 colorings=89600 lazy-girth=53958 last: m=96 classes=9 cclen=71 t=279s
[06:25:28] it=127291 colorings=89800 lazy-girth=54017 last: m=96 classes=7 cclen=66 t=280s
[06:25:28] it=127529 colorings=90000 lazy-girth=54063 last: m=96 classes=8 cclen=75 t=280s
[06:25:29] it=127764 colorings=90200 lazy-girth=54101 last: m=96 classes=8 cclen=74 t=281s
[06:25:29] it=128040 colorings=90400 lazy-girth=54204 last: m=88 classes=7 cclen=75 t=281s
[06:25:30] it=128367 colorings=90600 lazy-girth=54358 last: m=88 classes=7 cclen=73 t=282s
[06:25:31] it=128697 colorings=90800 lazy-girth=54567 last: m=88 classes=7 cclen=75 t=283s
[06:25:31] it=129062 colorings=91000 lazy-girth=54836 last: m=88 classes=7 cclen=75 t=283s
[06:25:32] it=129428 colorings=91200 lazy-girth=55102 last: m=88 classes=7 cclen=76 t=284s
[06:25:33] it=129757 colorings=91400 lazy-girth=55290 last: m=88 classes=7 cclen=76 t=285s
[06:25:33] it=130076 colorings=91600 lazy-girth=55458 last: m=96 classes=7 cclen=74 t=285s
[06:25:34] it=130450 colorings=91800 lazy-girth=55701 last: m=88 classes=7 cclen=71 t=286s
[06:25:35] it=130774 colorings=92000 lazy-girth=55861 last: m=96 classes=8 cclen=73 t=287s
[06:25:36] it=131154 colorings=92200 lazy-girth=56127 last: m=88 classes=7 cclen=75 t=288s
[06:25:37] it=131530 colorings=92400 lazy-girth=56370 last: m=88 classes=7 cclen=76 t=289s
[06:25:37] it=131860 colorings=92600 lazy-girth=56524 last: m=96 classes=8 cclen=74 t=289s
[06:25:38] it=132133 colorings=92800 lazy-girth=56602 last: m=96 classes=8 cclen=71 t=290s
[06:25:38] it=132447 colorings=93000 lazy-girth=56725 last: m=88 classes=7 cclen=74 t=291s
[06:25:39] it=132697 colorings=93200 lazy-girth=56783 last: m=96 classes=8 cclen=74 t=291s
[06:25:39] it=132936 colorings=93400 lazy-girth=56848 last: m=80 classes=7 cclen=74 t=292s
[06:25:40] it=133289 colorings=93600 lazy-girth=57062 last: m=96 classes=8 cclen=66 t=292s
[06:25:41] it=133650 colorings=93800 lazy-girth=57293 last: m=96 classes=8 cclen=76 t=293s
[06:25:42] it=133950 colorings=94000 lazy-girth=57404 last: m=88 classes=7 cclen=77 t=294s
[06:25:42] it=134175 colorings=94200 lazy-girth=57432 last: m=96 classes=8 cclen=75 t=294s
[06:25:43] it=134392 colorings=94400 lazy-girth=57450 last: m=88 classes=7 cclen=75 t=295s
[06:25:43] it=134601 colorings=94600 lazy-girth=57459 last: m=96 classes=8 cclen=73 t=295s
[06:25:44] it=134814 colorings=94800 lazy-girth=57479 last: m=96 classes=8 cclen=69 t=296s
[06:25:44] it=135053 colorings=95000 lazy-girth=57520 last: m=88 classes=8 cclen=74 t=296s
[06:25:45] it=135257 colorings=95200 lazy-girth=57525 last: m=96 classes=8 cclen=75 t=297s
[06:25:45] it=135489 colorings=95400 lazy-girth=57561 last: m=88 classes=7 cclen=74 t=297s
[06:25:46] it=135738 colorings=95600 lazy-girth=57613 last: m=88 classes=8 cclen=76 t=298s
[06:25:46] it=135955 colorings=95800 lazy-girth=57631 last: m=88 classes=7 cclen=77 t=298s
[06:25:47] it=136183 colorings=96000 lazy-girth=57666 last: m=96 classes=8 cclen=76 t=299s
[06:25:47] it=136451 colorings=96200 lazy-girth=57756 last: m=88 classes=7 cclen=75 t=299s
[06:25:48] it=136729 colorings=96400 lazy-girth=57857 last: m=88 classes=7 cclen=76 t=300s
[06:25:48] it=136929 colorings=96600 lazy-girth=57857 last: m=96 classes=9 cclen=68 t=300s
[06:25:49] it=137130 colorings=96800 lazy-girth=57858 last: m=88 classes=7 cclen=77 t=301s
[06:25:49] it=137331 colorings=97000 lazy-girth=57859 last: m=88 classes=8 cclen=74 t=301s
[06:25:49] it=137531 colorings=97200 lazy-girth=57859 last: m=88 classes=8 cclen=71 t=302s
[06:25:50] it=137731 colorings=97400 lazy-girth=57859 last: m=88 classes=7 cclen=75 t=302s
[06:25:51] it=137964 colorings=97600 lazy-girth=57897 last: m=96 classes=7 cclen=63 t=303s
[06:25:51] it=138232 colorings=97800 lazy-girth=57992 last: m=96 classes=7 cclen=77 t=303s
[06:25:52] it=138494 colorings=98000 lazy-girth=58064 last: m=80 classes=7 cclen=76 t=304s
[06:25:52] it=138721 colorings=98200 lazy-girth=58093 last: m=96 classes=7 cclen=74 t=304s
[06:25:53] it=139148 colorings=98400 lazy-girth=58445 last: m=88 classes=7 cclen=75 t=305s
[06:25:54] it=139527 colorings=98600 lazy-girth=58715 last: m=96 classes=8 cclen=75 t=306s
[06:25:55] it=139808 colorings=98800 lazy-girth=58809 last: m=96 classes=8 cclen=67 t=307s
[06:25:55] it=140131 colorings=99000 lazy-girth=58952 last: m=96 classes=8 cclen=74 t=307s
[06:25:56] it=140395 colorings=99200 lazy-girth=59035 last: m=88 classes=7 cclen=73 t=308s
[06:25:57] it=140749 colorings=99400 lazy-girth=59241 last: m=88 classes=7 cclen=74 t=309s
[06:25:57] it=141080 colorings=99600 lazy-girth=59404 last: m=88 classes=8 cclen=76 t=309s
[06:25:58] it=141334 colorings=99800 lazy-girth=59462 last: m=88 classes=8 cclen=76 t=310s
[06:25:58] it=141598 colorings=100000 lazy-girth=59529 last: m=88 classes=8 cclen=73 t=310s
[06:25:59] it=141863 colorings=100200 lazy-girth=59597 last: m=96 classes=8 cclen=76 t=311s
[06:25:59] it=142135 colorings=100400 lazy-girth=59679 last: m=96 classes=7 cclen=74 t=311s
[06:26:00] it=142412 colorings=100600 lazy-girth=59761 last: m=96 classes=8 cclen=75 t=312s
[06:26:00] it=142674 colorings=100800 lazy-girth=59830 last: m=96 classes=8 cclen=75 t=313s
[06:26:01] it=142946 colorings=101000 lazy-girth=59915 last: m=96 classes=8 cclen=70 t=313s
[06:26:02] it=143173 colorings=101200 lazy-girth=59944 last: m=80 classes=7 cclen=69 t=314s
[06:26:02] it=143405 colorings=101400 lazy-girth=59976 last: m=96 classes=7 cclen=76 t=314s
[06:26:03] it=143655 colorings=101600 lazy-girth=60029 last: m=96 classes=8 cclen=72 t=315s
[06:26:03] it=143875 colorings=101800 lazy-girth=60049 last: m=96 classes=8 cclen=69 t=315s
[06:26:04] it=144097 colorings=102000 lazy-girth=60071 last: m=88 classes=7 cclen=75 t=316s
[06:26:04] it=144346 colorings=102200 lazy-girth=60125 last: m=88 classes=8 cclen=76 t=316s
[06:26:04] it=144565 colorings=102400 lazy-girth=60144 last: m=88 classes=8 cclen=73 t=317s
[06:26:05] it=144802 colorings=102600 lazy-girth=60183 last: m=88 classes=8 cclen=75 t=317s
[06:26:05] it=145028 colorings=102800 lazy-girth=60209 last: m=88 classes=7 cclen=77 t=318s
[06:26:06] it=145268 colorings=103000 lazy-girth=60251 last: m=88 classes=7 cclen=73 t=318s
[06:26:06] it=145492 colorings=103200 lazy-girth=60275 last: m=88 classes=8 cclen=75 t=319s
[06:26:07] it=145710 colorings=103400 lazy-girth=60294 last: m=88 classes=8 cclen=76 t=319s
[06:26:08] it=146009 colorings=103600 lazy-girth=60399 last: m=88 classes=7 cclen=74 t=320s
[06:26:08] it=146258 colorings=103800 lazy-girth=60450 last: m=96 classes=8 cclen=76 t=320s
[06:26:09] it=146575 colorings=104000 lazy-girth=60576 last: m=96 classes=8 cclen=75 t=321s
[06:26:10] it=146778 colorings=104200 lazy-girth=60579 last: m=88 classes=8 cclen=75 t=322s
[06:26:10] it=146979 colorings=104400 lazy-girth=60580 last: m=88 classes=7 cclen=69 t=322s
[06:26:11] it=147179 colorings=104600 lazy-girth=60580 last: m=88 classes=7 cclen=73 t=323s
[06:26:11] it=147379 colorings=104800 lazy-girth=60580 last: m=88 classes=8 cclen=72 t=323s
[06:26:12] it=147686 colorings=105000 lazy-girth=60766 last: m=96 classes=8 cclen=75 t=324s
[06:26:13] it=147938 colorings=105200 lazy-girth=60828 last: m=96 classes=7 cclen=69 t=325s
[06:26:14] it=148232 colorings=105400 lazy-girth=60939 last: m=96 classes=8 cclen=72 t=326s
[06:26:15] it=148572 colorings=105600 lazy-girth=61153 last: m=96 classes=8 cclen=76 t=327s
[06:26:15] it=148856 colorings=105800 lazy-girth=61287 last: m=96 classes=7 cclen=77 t=327s
[06:26:16] it=149120 colorings=106000 lazy-girth=61384 last: m=88 classes=7 cclen=76 t=328s
[06:26:16] it=149353 colorings=106200 lazy-girth=61434 last: m=96 classes=8 cclen=74 t=328s
[06:26:17] it=149598 colorings=106400 lazy-girth=61485 last: m=88 classes=7 cclen=76 t=329s
[06:26:17] it=149822 colorings=106600 lazy-girth=61526 last: m=96 classes=7 cclen=74 t=330s
[06:26:18] it=150086 colorings=106800 lazy-girth=61612 last: m=96 classes=8 cclen=76 t=330s
[06:26:19] it=150323 colorings=107000 lazy-girth=61660 last: m=88 classes=7 cclen=75 t=331s
[06:26:19] it=150547 colorings=107200 lazy-girth=61691 last: m=96 classes=8 cclen=75 t=331s
[06:26:20] it=150767 colorings=107400 lazy-girth=61718 last: m=88 classes=7 cclen=75 t=332s
[06:26:20] it=150975 colorings=107600 lazy-girth=61727 last: m=88 classes=7 cclen=72 t=332s
[06:26:21] it=151303 colorings=107800 lazy-girth=61927 last: m=88 classes=7 cclen=77 t=333s
[06:26:21] it=151592 colorings=108000 lazy-girth=62057 last: m=88 classes=7 cclen=75 t=333s
[06:26:22] it=151896 colorings=108200 lazy-girth=62225 last: m=96 classes=7 cclen=74 t=334s
[06:26:23] it=152192 colorings=108400 lazy-girth=62404 last: m=88 classes=8 cclen=75 t=335s
[06:26:23] it=152480 colorings=108600 lazy-girth=62524 last: m=88 classes=7 cclen=77 t=335s
[06:26:24] it=152748 colorings=108800 lazy-girth=62611 last: m=88 classes=8 cclen=74 t=336s
[06:26:24] it=153052 colorings=109000 lazy-girth=62756 last: m=96 classes=8 cclen=72 t=336s
[06:26:25] it=153332 colorings=109200 lazy-girth=62891 last: m=88 classes=7 cclen=77 t=337s
[06:26:26] it=153614 colorings=109400 lazy-girth=62993 last: m=96 classes=8 cclen=65 t=338s
[06:26:26] it=153934 colorings=109600 lazy-girth=63171 last: m=88 classes=7 cclen=70 t=338s
[06:26:27] it=154204 colorings=109800 lazy-girth=63255 last: m=88 classes=8 cclen=70 t=339s
[06:26:27] it=154493 colorings=110000 lazy-girth=63396 last: m=96 classes=8 cclen=76 t=340s
[06:26:28] it=154800 colorings=110200 lazy-girth=63547 last: m=96 classes=7 cclen=74 t=340s
[06:26:29] it=155085 colorings=110400 lazy-girth=63675 last: m=88 classes=8 cclen=72 t=341s
[06:26:29] it=155379 colorings=110600 lazy-girth=63811 last: m=96 classes=8 cclen=66 t=342s
[06:26:30] it=155660 colorings=110800 lazy-girth=63926 last: m=88 classes=7 cclen=72 t=342s
[06:26:31] it=155930 colorings=111000 lazy-girth=64009 last: m=88 classes=7 cclen=77 t=343s
[06:26:31] it=156311 colorings=111200 lazy-girth=64304 last: m=88 classes=7 cclen=73 t=344s
[06:26:32] it=156616 colorings=111400 lazy-girth=64443 last: m=88 classes=8 cclen=74 t=344s
[06:26:33] it=156887 colorings=111600 lazy-girth=64532 last: m=88 classes=8 cclen=76 t=345s
[06:26:33] it=157170 colorings=111800 lazy-girth=64637 last: m=88 classes=7 cclen=75 t=345s
[06:26:34] it=157511 colorings=112000 lazy-girth=64843 last: m=96 classes=8 cclen=74 t=346s
[06:26:38] it=157854 colorings=112200 lazy-girth=65019 last: m=80 classes=7 cclen=74 t=350s
[06:26:39] it=158138 colorings=112400 lazy-girth=65125 last: m=96 classes=8 cclen=67 t=351s
[06:26:39] it=158454 colorings=112600 lazy-girth=65265 last: m=88 classes=7 cclen=75 t=351s
[06:26:40] it=158705 colorings=112800 lazy-girth=65331 last: m=96 classes=8 cclen=73 t=352s
[06:26:40] it=158946 colorings=113000 lazy-girth=65378 last: m=88 classes=8 cclen=75 t=353s
[06:26:41] it=159196 colorings=113200 lazy-girth=65436 last: m=96 classes=8 cclen=76 t=353s
[06:26:42] it=159454 colorings=113400 lazy-girth=65509 last: m=88 classes=7 cclen=76 t=354s
[06:26:42] it=159670 colorings=113600 lazy-girth=65525 last: m=88 classes=7 cclen=76 t=354s
[06:26:43] it=159873 colorings=113800 lazy-girth=65528 last: m=88 classes=7 cclen=75 t=355s
[06:26:43] it=160073 colorings=114000 lazy-girth=65528 last: m=88 classes=8 cclen=73 t=355s
[06:26:44] it=160324 colorings=114200 lazy-girth=65604 last: m=88 classes=7 cclen=77 t=356s
[06:26:44] it=160601 colorings=114400 lazy-girth=65714 last: m=96 classes=7 cclen=75 t=357s
[06:26:45] it=160891 colorings=114600 lazy-girth=65841 last: m=88 classes=8 cclen=74 t=357s
[06:26:46] it=161164 colorings=114800 lazy-girth=65938 last: m=88 classes=7 cclen=76 t=358s
[06:26:46] it=161420 colorings=115000 lazy-girth=66008 last: m=96 classes=8 cclen=76 t=358s
[06:26:47] it=161693 colorings=115200 lazy-girth=66101 last: m=96 classes=7 cclen=64 t=359s
[06:26:48] it=161986 colorings=115400 lazy-girth=66207 last: m=96 classes=8 cclen=75 t=360s
[06:26:48] it=162237 colorings=115600 lazy-girth=66271 last: m=96 classes=8 cclen=75 t=360s
[06:26:49] it=162521 colorings=115800 lazy-girth=66380 last: m=88 classes=7 cclen=75 t=361s
[06:26:49] it=162774 colorings=116000 lazy-girth=66450 last: m=96 classes=8 cclen=75 t=362s
[06:26:50] it=163066 colorings=116200 lazy-girth=66574 last: m=88 classes=7 cclen=72 t=362s
[06:26:51] it=163353 colorings=116400 lazy-girth=66671 last: m=88 classes=7 cclen=77 t=363s
[06:26:51] it=163608 colorings=116600 lazy-girth=66726 last: m=96 classes=8 cclen=73 t=363s
[06:26:52] it=163903 colorings=116800 lazy-girth=66845 last: m=88 classes=8 cclen=75 t=364s
[06:26:53] it=164187 colorings=117000 lazy-girth=66933 last: m=96 classes=9 cclen=66 t=365s
[06:26:53] it=164431 colorings=117200 lazy-girth=66977 last: m=88 classes=8 cclen=75 t=365s
[06:26:54] it=164703 colorings=117400 lazy-girth=67075 last: m=88 classes=8 cclen=73 t=366s
[06:26:54] it=164970 colorings=117600 lazy-girth=67154 last: m=88 classes=7 cclen=76 t=366s
[06:26:55] it=165256 colorings=117800 lazy-girth=67251 last: m=88 classes=8 cclen=75 t=367s
[06:26:55] it=165511 colorings=118000 lazy-girth=67314 last: m=96 classes=8 cclen=76 t=367s
[06:26:56] it=165802 colorings=118200 lazy-girth=67426 last: m=88 classes=7 cclen=75 t=368s
[06:26:56] it=166048 colorings=118400 lazy-girth=67475 last: m=88 classes=7 cclen=77 t=369s
[06:26:57] it=166305 colorings=118600 lazy-girth=67551 last: m=88 classes=7 cclen=76 t=369s
[06:26:58] it=166577 colorings=118800 lazy-girth=67636 last: m=88 classes=6 cclen=77 t=370s
[06:26:58] it=166854 colorings=119000 lazy-girth=67726 last: m=88 classes=7 cclen=74 t=370s
[06:26:59] it=167130 colorings=119200 lazy-girth=67814 last: m=88 classes=7 cclen=73 t=371s
[06:27:00] it=167410 colorings=119400 lazy-girth=67913 last: m=88 classes=7 cclen=77 t=372s
[06:27:00] it=167654 colorings=119600 lazy-girth=67967 last: m=96 classes=8 cclen=75 t=372s
[06:27:01] it=167917 colorings=119800 lazy-girth=68044 last: m=88 classes=8 cclen=75 t=373s
[06:27:01] it=168151 colorings=120000 lazy-girth=68080 last: m=96 classes=8 cclen=69 t=373s
[06:27:02] it=168412 colorings=120200 lazy-girth=68143 last: m=88 classes=8 cclen=76 t=374s
[06:27:02] it=168657 colorings=120400 lazy-girth=68209 last: m=88 classes=7 cclen=75 t=374s
[06:27:03] it=168915 colorings=120600 lazy-girth=68286 last: m=96 classes=8 cclen=74 t=375s
[06:27:04] it=169209 colorings=120800 lazy-girth=68415 last: m=88 classes=7 cclen=77 t=376s
[06:27:04] it=169447 colorings=121000 lazy-girth=68459 last: m=88 classes=7 cclen=74 t=376s
[06:27:05] it=169683 colorings=121200 lazy-girth=68500 last: m=88 classes=8 cclen=75 t=377s
[06:27:05] it=169959 colorings=121400 lazy-girth=68616 last: m=96 classes=7 cclen=77 t=377s
[06:27:06] it=170210 colorings=121600 lazy-girth=68678 last: m=88 classes=8 cclen=75 t=378s
[06:27:07] it=170498 colorings=121800 lazy-girth=68795 last: m=88 classes=7 cclen=76 t=379s
[06:27:07] it=170801 colorings=122000 lazy-girth=68915 last: m=96 classes=8 cclen=74 t=379s
[06:27:08] it=171055 colorings=122200 lazy-girth=68995 last: m=96 classes=8 cclen=72 t=380s
[06:27:08] it=171307 colorings=122400 lazy-girth=69057 last: m=88 classes=7 cclen=66 t=380s
[06:27:09] it=171562 colorings=122600 lazy-girth=69136 last: m=96 classes=8 cclen=74 t=381s
[06:27:09] it=171795 colorings=122800 lazy-girth=69173 last: m=88 classes=8 cclen=73 t=382s
[06:27:10] it=172056 colorings=123000 lazy-girth=69268 last: m=96 classes=8 cclen=76 t=382s
[06:27:11] it=172323 colorings=123200 lazy-girth=69372 last: m=88 classes=7 cclen=77 t=383s
[06:27:11] it=172592 colorings=123400 lazy-girth=69453 last: m=88 classes=7 cclen=77 t=384s
[06:27:12] it=172857 colorings=123600 lazy-girth=69534 last: m=88 classes=7 cclen=77 t=384s
[06:27:13] it=173152 colorings=123800 lazy-girth=69666 last: m=88 classes=8 cclen=75 t=385s
[06:27:13] it=173413 colorings=124000 lazy-girth=69752 last: m=96 classes=8 cclen=76 t=385s
[06:27:14] it=173689 colorings=124200 lazy-girth=69857 last: m=88 classes=7 cclen=74 t=386s
[06:27:14] it=173960 colorings=124400 lazy-girth=69947 last: m=88 classes=7 cclen=76 t=387s
[06:27:15] it=174209 colorings=124600 lazy-girth=70015 last: m=88 classes=7 cclen=77 t=387s
[06:27:15] it=174454 colorings=124800 lazy-girth=70065 last: m=88 classes=7 cclen=76 t=388s
[06:27:16] it=174738 colorings=125000 lazy-girth=70158 last: m=88 classes=8 cclen=75 t=388s
[06:27:17] it=175003 colorings=125200 lazy-girth=70240 last: m=88 classes=8 cclen=76 t=389s
[06:27:17] it=175268 colorings=125400 lazy-girth=70340 last: m=88 classes=7 cclen=70 t=389s
[06:27:18] it=175519 colorings=125600 lazy-girth=70401 last: m=88 classes=7 cclen=75 t=390s
[06:27:18] it=175783 colorings=125800 lazy-girth=70506 last: m=96 classes=8 cclen=62 t=390s
[06:27:19] it=176047 colorings=126000 lazy-girth=70607 last: m=88 classes=8 cclen=74 t=391s
[06:27:20] it=176307 colorings=126200 lazy-girth=70690 last: m=88 classes=7 cclen=67 t=392s
[06:27:20] it=176548 colorings=126400 lazy-girth=70745 last: m=88 classes=7 cclen=77 t=392s
[06:27:21] it=176801 colorings=126600 lazy-girth=70830 last: m=88 classes=7 cclen=73 t=393s
[06:27:21] it=177072 colorings=126800 lazy-girth=70937 last: m=88 classes=7 cclen=74 t=393s
[06:27:22] it=177323 colorings=127000 lazy-girth=71020 last: m=96 classes=8 cclen=76 t=394s
[06:27:23] it=177563 colorings=127200 lazy-girth=71081 last: m=96 classes=8 cclen=72 t=395s
[06:27:23] it=177777 colorings=127400 lazy-girth=71095 last: m=96 classes=8 cclen=76 t=395s
[06:27:24] it=178027 colorings=127600 lazy-girth=71148 last: m=96 classes=8 cclen=66 t=396s
[06:27:25] it=178260 colorings=127800 lazy-girth=71181 last: m=96 classes=8 cclen=73 t=397s
[06:27:25] it=178490 colorings=128000 lazy-girth=71211 last: m=96 classes=7 cclen=69 t=397s
[06:27:26] it=178741 colorings=128200 lazy-girth=71263 last: m=80 classes=6 cclen=77 t=398s
[06:27:26] it=178994 colorings=128400 lazy-girth=71320 last: m=80 classes=6 cclen=78 t=399s
[06:27:27] it=179203 colorings=128600 lazy-girth=71330 last: m=96 classes=7 cclen=74 t=399s
[06:27:28] it=179411 colorings=128800 lazy-girth=71338 last: m=96 classes=8 cclen=75 t=400s
[06:27:29] it=179615 colorings=129000 lazy-girth=71343 last: m=96 classes=8 cclen=74 t=401s
[06:27:29] it=179923 colorings=129200 lazy-girth=71569 last: m=80 classes=6 cclen=75 t=402s
[06:27:30] it=180253 colorings=129400 lazy-girth=71818 last: m=88 classes=7 cclen=76 t=402s
[06:27:31] it=180500 colorings=129600 lazy-girth=71883 last: m=88 classes=7 cclen=75 t=403s
[06:27:31] it=180815 colorings=129800 lazy-girth=72053 last: m=88 classes=7 cclen=73 t=403s
[06:27:32] it=181156 colorings=130000 lazy-girth=72261 last: m=88 classes=7 cclen=75 t=404s
[06:27:33] it=181458 colorings=130200 lazy-girth=72396 last: m=96 classes=7 cclen=57 t=405s
[06:27:34] it=181747 colorings=130400 lazy-girth=72531 last: m=80 classes=6 cclen=68 t=406s
[06:27:34] it=182103 colorings=130600 lazy-girth=72839 last: m=80 classes=6 cclen=76 t=406s
[06:27:35] it=182647 colorings=130800 lazy-girth=73580 last: m=96 classes=7 cclen=68 t=408s
[06:27:36] it=183085 colorings=131000 lazy-girth=74124 last: m=80 classes=6 cclen=77 t=408s
[06:27:37] it=183617 colorings=131200 lazy-girth=74882 last: m=80 classes=6 cclen=78 t=409s
[06:27:39] it=184359 colorings=131400 lazy-girth=76008 last: m=80 classes=6 cclen=68 t=411s
[06:27:39] it=184581 colorings=131600 lazy-girth=76053 last: m=96 classes=7 cclen=77 t=411s
[06:27:40] it=185133 colorings=131800 lazy-girth=76752 last: m=80 classes=6 cclen=74 t=412s
[06:27:41] it=185640 colorings=132000 lazy-girth=77309 last: m=88 classes=6 cclen=65 t=413s
[06:27:42] it=185844 colorings=132200 lazy-girth=77315 last: m=80 classes=6 cclen=78 t=414s
[06:27:42] it=186064 colorings=132400 lazy-girth=77352 last: m=88 classes=6 cclen=75 t=415s
[06:27:43] it=186265 colorings=132600 lazy-girth=77355 last: m=88 classes=6 cclen=72 t=415s
[06:27:43] it=186465 colorings=132800 lazy-girth=77355 last: m=88 classes=6 cclen=76 t=416s
[06:27:44] it=186765 colorings=133000 lazy-girth=77538 last: m=80 classes=6 cclen=76 t=416s
[06:27:45] it=187189 colorings=133200 lazy-girth=77958 last: m=80 classes=6 cclen=75 t=417s
[06:27:46] it=187516 colorings=133400 lazy-girth=78135 last: m=96 classes=8 cclen=76 t=418s
[06:27:46] it=187858 colorings=133600 lazy-girth=78361 last: m=88 classes=6 cclen=78 t=418s
[06:27:47] it=188160 colorings=133800 lazy-girth=78488 last: m=88 classes=7 cclen=75 t=419s
[06:27:48] it=188461 colorings=134000 lazy-girth=78648 last: m=96 classes=7 cclen=77 t=420s
[06:27:48] it=188789 colorings=134200 lazy-girth=78824 last: m=80 classes=7 cclen=70 t=420s
[06:27:49] it=189072 colorings=134400 lazy-girth=78931 last: m=88 classes=7 cclen=76 t=421s
[06:27:50] it=189313 colorings=134600 lazy-girth=78976 last: m=88 classes=7 cclen=75 t=422s
[06:27:50] it=189600 colorings=134800 lazy-girth=79087 last: m=96 classes=7 cclen=74 t=422s
[06:27:51] it=189883 colorings=135000 lazy-girth=79201 last: m=96 classes=7 cclen=72 t=423s
[06:27:51] it=190179 colorings=135200 lazy-girth=79324 last: m=88 classes=7 cclen=77 t=424s
[06:27:52] it=190474 colorings=135400 lazy-girth=79457 last: m=88 classes=7 cclen=75 t=424s
[06:27:53] it=190787 colorings=135600 lazy-girth=79633 last: m=96 classes=7 cclen=71 t=425s
[06:27:53] it=191079 colorings=135800 lazy-girth=79779 last: m=96 classes=7 cclen=76 t=425s
[06:27:54] it=191335 colorings=136000 lazy-girth=79863 last: m=88 classes=7 cclen=76 t=426s
[06:27:55] it=191687 colorings=136200 lazy-girth=80115 last: m=88 classes=7 cclen=77 t=427s
[06:27:55] it=191945 colorings=136400 lazy-girth=80194 last: m=96 classes=8 cclen=73 t=427s
[06:27:56] it=192293 colorings=136600 lazy-girth=80396 last: m=96 classes=7 cclen=75 t=428s
[06:27:57] it=192591 colorings=136800 lazy-girth=80509 last: m=96 classes=7 cclen=74 t=429s
[06:27:57] it=192844 colorings=137000 lazy-girth=80598 last: m=88 classes=7 cclen=77 t=429s
[06:27:58] it=193099 colorings=137200 lazy-girth=80700 last: m=96 classes=7 cclen=69 t=430s
[06:27:58] it=193385 colorings=137400 lazy-girth=80825 last: m=96 classes=7 cclen=75 t=430s
[06:27:59] it=193678 colorings=137600 lazy-girth=80961 last: m=88 classes=7 cclen=74 t=431s
[06:28:00] it=193972 colorings=137800 lazy-girth=81096 last: m=80 classes=6 cclen=78 t=432s
[06:28:00] it=194232 colorings=138000 lazy-girth=81193 last: m=88 classes=7 cclen=75 t=432s
[06:28:01] it=194483 colorings=138200 lazy-girth=81269 last: m=88 classes=7 cclen=76 t=433s
[06:28:02] it=194806 colorings=138400 lazy-girth=81439 last: m=80 classes=6 cclen=75 t=434s
[06:28:03] it=195123 colorings=138600 lazy-girth=81614 last: m=80 classes=7 cclen=76 t=435s
[06:28:04] it=195482 colorings=138800 lazy-girth=81874 last: m=96 classes=7 cclen=74 t=436s
[06:28:04] it=195857 colorings=139000 lazy-girth=82153 last: m=88 classes=7 cclen=70 t=437s
[06:28:05] it=196162 colorings=139200 lazy-girth=82304 last: m=88 classes=7 cclen=77 t=437s
[06:28:06] it=196498 colorings=139400 lazy-girth=82542 last: m=88 classes=7 cclen=74 t=438s
[06:28:07] it=196790 colorings=139600 lazy-girth=82657 last: m=96 classes=7 cclen=75 t=439s
[06:28:07] it=197112 colorings=139800 lazy-girth=82815 last: m=88 classes=7 cclen=75 t=439s
[06:28:08] it=197431 colorings=140000 lazy-girth=82969 last: m=88 classes=7 cclen=74 t=440s
[06:28:09] it=197768 colorings=140200 lazy-girth=83136 last: m=88 classes=7 cclen=75 t=441s
[06:28:09] it=198091 colorings=140400 lazy-girth=83288 last: m=80 classes=7 cclen=74 t=441s
[06:28:10] it=198387 colorings=140600 lazy-girth=83408 last: m=96 classes=7 cclen=75 t=442s
[06:28:11] it=198705 colorings=140800 lazy-girth=83567 last: m=80 classes=6 cclen=75 t=443s
[06:28:12] it=199019 colorings=141000 lazy-girth=83721 last: m=88 classes=7 cclen=74 t=444s
[06:28:12] it=199230 colorings=141200 lazy-girth=83733 last: m=80 classes=6 cclen=76 t=444s
[06:28:13] it=199462 colorings=141400 lazy-girth=83773 last: m=88 classes=7 cclen=73 t=445s
[06:28:13] it=199742 colorings=141600 lazy-girth=83895 last: m=88 classes=7 cclen=75 t=445s
[06:28:14] it=200085 colorings=141800 lazy-girth=84092 last: m=96 classes=7 cclen=68 t=446s
[06:28:15] it=200371 colorings=142000 lazy-girth=84214 last: m=88 classes=6 cclen=76 t=447s
[06:28:15] it=200655 colorings=142200 lazy-girth=84318 last: m=96 classes=7 cclen=75 t=447s
[06:28:16] it=200931 colorings=142400 lazy-girth=84429 last: m=96 classes=7 cclen=75 t=448s
[06:28:16] it=201174 colorings=142600 lazy-girth=84479 last: m=80 classes=7 cclen=72 t=448s
[06:28:17] it=201437 colorings=142800 lazy-girth=84556 last: m=88 classes=6 cclen=73 t=449s
[06:28:17] it=201704 colorings=143000 lazy-girth=84636 last: m=80 classes=7 cclen=74 t=449s
[06:28:18] it=201953 colorings=143200 lazy-girth=84695 last: m=96 classes=7 cclen=69 t=450s
[06:28:18] it=202250 colorings=143400 lazy-girth=84818 last: m=96 classes=8 cclen=65 t=451s
[06:28:19] it=202562 colorings=143600 lazy-girth=84983 last: m=96 classes=8 cclen=72 t=452s
[06:28:21] it=202864 colorings=143800 lazy-girth=85138 last: m=96 classes=7 cclen=76 t=453s
[06:28:21] it=203182 colorings=144000 lazy-girth=85297 last: m=88 classes=7 cclen=76 t=453s
[06:28:22] it=203527 colorings=144200 lazy-girth=85491 last: m=96 classes=7 cclen=72 t=454s
[06:28:23] it=203851 colorings=144400 lazy-girth=85652 last: m=88 classes=7 cclen=74 t=455s
[06:28:24] it=204182 colorings=144600 lazy-girth=85835 last: m=96 classes=7 cclen=65 t=456s
[06:28:24] it=204508 colorings=144800 lazy-girth=86003 last: m=96 classes=7 cclen=66 t=456s
[06:28:25] it=204838 colorings=145000 lazy-girth=86183 last: m=96 classes=7 cclen=76 t=457s
[06:28:26] it=205183 colorings=145200 lazy-girth=86382 last: m=88 classes=7 cclen=77 t=458s
[06:28:27] it=205585 colorings=145400 lazy-girth=86749 last: m=96 classes=7 cclen=76 t=459s
[06:28:27] it=205918 colorings=145600 lazy-girth=86928 last: m=88 classes=7 cclen=74 t=459s
[06:28:28] it=206239 colorings=145800 lazy-girth=87078 last: m=88 classes=7 cclen=76 t=460s
[06:28:29] it=206620 colorings=146000 lazy-girth=87352 last: m=80 classes=7 cclen=74 t=461s
[06:28:30] it=207052 colorings=146200 lazy-girth=87767 last: m=96 classes=7 cclen=68 t=462s
[06:28:31] it=207374 colorings=146400 lazy-girth=87954 last: m=80 classes=7 cclen=77 t=463s
[06:28:31] it=207739 colorings=146600 lazy-girth=88208 last: m=88 classes=7 cclen=77 t=463s
[06:28:32] it=208110 colorings=146800 lazy-girth=88500 last: m=80 classes=7 cclen=73 t=464s
[06:28:33] it=208419 colorings=147000 lazy-girth=88655 last: m=96 classes=7 cclen=73 t=465s
[06:28:34] it=208747 colorings=147200 lazy-girth=88834 last: m=96 classes=7 cclen=76 t=466s
[06:28:35] it=209074 colorings=147400 lazy-girth=88992 last: m=88 classes=7 cclen=72 t=467s
[06:28:35] it=209391 colorings=147600 lazy-girth=89136 last: m=88 classes=7 cclen=65 t=468s
[06:28:36] it=209728 colorings=147800 lazy-girth=89302 last: m=88 classes=7 cclen=76 t=468s
[06:28:37] it=210067 colorings=148000 lazy-girth=89496 last: m=88 classes=7 cclen=75 t=469s
[06:28:38] it=210349 colorings=148200 lazy-girth=89622 last: m=80 classes=6 cclen=68 t=470s
[06:28:38] it=210644 colorings=148400 lazy-girth=89751 last: m=88 classes=7 cclen=75 t=471s
[06:28:39] it=210944 colorings=148600 lazy-girth=89863 last: m=96 classes=8 cclen=74 t=471s
[06:28:40] it=211237 colorings=148800 lazy-girth=89993 last: m=96 classes=7 cclen=69 t=472s
[06:28:40] it=211522 colorings=149000 lazy-girth=90112 last: m=96 classes=7 cclen=71 t=472s
[06:28:41] it=211803 colorings=149200 lazy-girth=90254 last: m=88 classes=7 cclen=77 t=473s
[06:28:41] it=212056 colorings=149400 lazy-girth=90324 last: m=88 classes=7 cclen=76 t=473s
[06:28:42] it=212310 colorings=149600 lazy-girth=90394 last: m=96 classes=7 cclen=70 t=474s
[06:28:42] it=212631 colorings=149800 lazy-girth=90603 last: m=96 classes=8 cclen=38 t=474s
[06:28:43] it=212831 colorings=150000 lazy-girth=90603 last: m=80 classes=6 cclen=76 t=475s
[06:28:43] it=213087 colorings=150200 lazy-girth=90690 last: m=88 classes=7 cclen=77 t=475s
[06:28:44] it=213406 colorings=150400 lazy-girth=90859 last: m=80 classes=6 cclen=78 t=476s
[06:28:44] it=213675 colorings=150600 lazy-girth=90976 last: m=96 classes=7 cclen=72 t=477s
[06:28:45] it=213961 colorings=150800 lazy-girth=91095 last: m=88 classes=7 cclen=74 t=477s
[06:28:46] it=214245 colorings=151000 lazy-girth=91197 last: m=96 classes=7 cclen=76 t=478s
[06:28:46] it=214570 colorings=151200 lazy-girth=91393 last: m=80 classes=6 cclen=76 t=478s
[06:28:47] it=214858 colorings=151400 lazy-girth=91545 last: m=80 classes=6 cclen=77 t=479s
[06:28:47] it=215144 colorings=151600 lazy-girth=91689 last: m=88 classes=6 cclen=77 t=479s
[06:28:48] it=215448 colorings=151800 lazy-girth=91867 last: m=88 classes=6 cclen=74 t=480s
[06:28:49] it=215729 colorings=152000 lazy-girth=92000 last: m=96 classes=7 cclen=74 t=481s
[06:28:49] it=216104 colorings=152200 lazy-girth=92256 last: m=80 classes=6 cclen=76 t=481s
[06:28:50] it=216336 colorings=152400 lazy-girth=92311 last: m=88 classes=6 cclen=77 t=482s
[06:28:50] it=216536 colorings=152600 lazy-girth=92311 last: m=88 classes=6 cclen=78 t=482s
[06:28:51] it=216811 colorings=152800 lazy-girth=92438 last: m=80 classes=6 cclen=77 t=483s
[06:28:51] it=217124 colorings=153000 lazy-girth=92622 last: m=80 classes=6 cclen=77 t=483s
[06:28:52] it=217394 colorings=153200 lazy-girth=92732 last: m=96 classes=7 cclen=74 t=484s
[06:28:52] it=217721 colorings=153400 lazy-girth=92895 last: m=88 classes=7 cclen=73 t=485s
[06:28:53] it=217979 colorings=153600 lazy-girth=92964 last: m=96 classes=7 cclen=71 t=485s
[06:28:54] it=218233 colorings=153800 lazy-girth=93033 last: m=88 classes=7 cclen=75 t=486s
[06:28:54] it=218498 colorings=154000 lazy-girth=93102 last: m=88 classes=7 cclen=75 t=486s
[06:28:54] it=218759 colorings=154200 lazy-girth=93179 last: m=88 classes=7 cclen=77 t=487s
[06:28:55] it=219011 colorings=154400 lazy-girth=93252 last: m=88 classes=7 cclen=66 t=487s
[06:28:55] it=219250 colorings=154600 lazy-girth=93300 last: m=88 classes=7 cclen=76 t=488s
[06:28:56] it=219532 colorings=154800 lazy-girth=93404 last: m=96 classes=7 cclen=76 t=488s
[06:28:57] it=219799 colorings=155000 lazy-girth=93486 last: m=88 classes=7 cclen=77 t=489s
[06:28:57] it=220050 colorings=155200 lazy-girth=93549 last: m=96 classes=7 cclen=72 t=489s
[06:28:58] it=220336 colorings=155400 lazy-girth=93646 last: m=88 classes=7 cclen=76 t=490s
[06:28:58] it=220611 colorings=155600 lazy-girth=93741 last: m=88 classes=7 cclen=73 t=490s
[06:28:59] it=220879 colorings=155800 lazy-girth=93823 last: m=80 classes=6 cclen=78 t=491s
[06:29:00] it=221143 colorings=156000 lazy-girth=93939 last: m=88 classes=7 cclen=75 t=492s
[06:29:01] it=221538 colorings=156200 lazy-girth=94263 last: m=88 classes=7 cclen=74 t=493s
[06:29:01] it=221843 colorings=156400 lazy-girth=94414 last: m=88 classes=7 cclen=75 t=494s
[06:29:02] it=222163 colorings=156600 lazy-girth=94589 last: m=96 classes=8 cclen=76 t=494s
[06:29:03] it=222457 colorings=156800 lazy-girth=94722 last: m=88 classes=7 cclen=75 t=495s
[06:29:04] it=222745 colorings=157000 lazy-girth=94821 last: m=88 classes=8 cclen=75 t=496s
[06:29:05] it=223067 colorings=157200 lazy-girth=94972 last: m=96 classes=8 cclen=76 t=497s
[06:29:06] it=223340 colorings=157400 lazy-girth=95072 last: m=88 classes=8 cclen=74 t=498s
[06:29:06] it=223621 colorings=157600 lazy-girth=95190 last: m=88 classes=7 cclen=74 t=498s
[06:29:07] it=223886 colorings=157800 lazy-girth=95278 last: m=88 classes=7 cclen=76 t=499s
[06:29:07] it=224158 colorings=158000 lazy-girth=95371 last: m=88 classes=7 cclen=77 t=500s
[06:29:08] it=224495 colorings=158200 lazy-girth=95585 last: m=96 classes=7 cclen=74 t=501s
[06:29:09] it=224759 colorings=158400 lazy-girth=95669 last: m=88 classes=8 cclen=75 t=501s
[06:29:10] it=225018 colorings=158600 lazy-girth=95751 last: m=88 classes=8 cclen=66 t=502s
[06:29:11] it=225282 colorings=158800 lazy-girth=95844 last: m=88 classes=7 cclen=76 t=503s
[06:29:11] it=225564 colorings=159000 lazy-girth=95945 last: m=88 classes=7 cclen=77 t=504s
[06:29:12] it=225816 colorings=159200 lazy-girth=96014 last: m=96 classes=8 cclen=68 t=504s
[06:29:13] it=226092 colorings=159400 lazy-girth=96109 last: m=96 classes=7 cclen=70 t=505s
[06:29:14] it=226350 colorings=159600 lazy-girth=96172 last: m=88 classes=8 cclen=74 t=506s
[06:29:15] it=226601 colorings=159800 lazy-girth=96234 last: m=96 classes=7 cclen=63 t=507s
[06:29:22] it=226857 colorings=160000 lazy-girth=96303 last: m=96 classes=8 cclen=72 t=515s
[06:29:23] it=227144 colorings=160200 lazy-girth=96411 last: m=96 classes=7 cclen=71 t=516s
[06:29:24] it=227439 colorings=160400 lazy-girth=96543 last: m=96 classes=7 cclen=63 t=516s
[06:29:25] it=227682 colorings=160600 lazy-girth=96599 last: m=88 classes=7 cclen=76 t=517s
[06:29:26] it=227894 colorings=160800 lazy-girth=96618 last: m=88 classes=8 cclen=75 t=518s
[06:29:26] it=228130 colorings=161000 lazy-girth=96656 last: m=88 classes=7 cclen=76 t=518s
[06:29:27] it=228356 colorings=161200 lazy-girth=96685 last: m=88 classes=8 cclen=75 t=519s
[06:29:28] it=228678 colorings=161400 lazy-girth=96852 last: m=88 classes=7 cclen=75 t=520s
[06:29:29] it=228937 colorings=161600 lazy-girth=96932 last: m=88 classes=8 cclen=74 t=521s
[06:29:29] it=229190 colorings=161800 lazy-girth=97007 last: m=88 classes=6 cclen=77 t=521s
[06:29:30] it=229431 colorings=162000 lazy-girth=97058 last: m=88 classes=7 cclen=75 t=522s
[06:29:31] it=229707 colorings=162200 lazy-girth=97154 last: m=88 classes=8 cclen=73 t=523s
[06:29:31] it=229971 colorings=162400 lazy-girth=97239 last: m=88 classes=7 cclen=75 t=523s
[06:29:32] it=230232 colorings=162600 lazy-girth=97337 last: m=88 classes=7 cclen=76 t=524s
[06:29:32] it=230482 colorings=162800 lazy-girth=97405 last: m=88 classes=7 cclen=70 t=525s
[06:29:33] it=230721 colorings=163000 lazy-girth=97451 last: m=88 classes=7 cclen=77 t=525s
[06:29:34] it=230992 colorings=163200 lazy-girth=97544 last: m=96 classes=8 cclen=69 t=526s
[06:29:35] it=231291 colorings=163400 lazy-girth=97689 last: m=88 classes=7 cclen=76 t=527s
[06:29:35] it=231588 colorings=163600 lazy-girth=97820 last: m=88 classes=7 cclen=76 t=527s
[06:29:36] it=231856 colorings=163800 lazy-girth=97906 last: m=88 classes=8 cclen=73 t=528s
[06:29:37] it=232103 colorings=164000 lazy-girth=97967 last: m=88 classes=7 cclen=76 t=529s
[06:29:37] it=232406 colorings=164200 lazy-girth=98120 last: m=88 classes=8 cclen=74 t=529s
[06:29:38] it=232700 colorings=164400 lazy-girth=98235 last: m=88 classes=7 cclen=76 t=530s
[06:29:39] it=232983 colorings=164600 lazy-girth=98353 last: m=88 classes=7 cclen=71 t=531s
[06:29:39] it=233248 colorings=164800 lazy-girth=98433 last: m=88 classes=7 cclen=76 t=531s
[06:29:40] it=233545 colorings=165000 lazy-girth=98572 last: m=88 classes=7 cclen=73 t=532s
[06:29:40] it=233838 colorings=165200 lazy-girth=98709 last: m=88 classes=7 cclen=75 t=532s
[06:29:41] it=234097 colorings=165400 lazy-girth=98801 last: m=88 classes=7 cclen=76 t=533s
[06:29:41] it=234325 colorings=165600 lazy-girth=98843 last: m=88 classes=7 cclen=75 t=533s
[06:29:42] it=234564 colorings=165800 lazy-girth=98901 last: m=88 classes=8 cclen=70 t=534s
[06:29:42] it=234798 colorings=166000 lazy-girth=98938 last: m=88 classes=7 cclen=77 t=535s
[06:29:43] it=235070 colorings=166200 lazy-girth=99021 last: m=96 classes=8 cclen=59 t=535s
[06:29:44] it=235352 colorings=166400 lazy-girth=99113 last: m=96 classes=7 cclen=65 t=536s
[06:29:45] it=235621 colorings=166600 lazy-girth=99185 last: m=88 classes=7 cclen=74 t=537s
[06:29:45] it=235833 colorings=166800 lazy-girth=99203 last: m=88 classes=7 cclen=76 t=537s
[06:29:46] it=236095 colorings=167000 lazy-girth=99288 last: m=88 classes=7 cclen=73 t=538s
[06:29:46] it=236378 colorings=167200 lazy-girth=99381 last: m=88 classes=7 cclen=72 t=539s
[06:29:47] it=236639 colorings=167400 lazy-girth=99449 last: m=88 classes=7 cclen=75 t=539s
[06:29:48] it=236869 colorings=167600 lazy-girth=99481 last: m=88 classes=8 cclen=73 t=540s
[06:29:48] it=237109 colorings=167800 lazy-girth=99532 last: m=88 classes=8 cclen=75 t=540s
[06:29:49] it=237356 colorings=168000 lazy-girth=99581 last: m=88 classes=8 cclen=75 t=541s
[06:29:49] it=237598 colorings=168200 lazy-girth=99626 last: m=96 classes=8 cclen=72 t=541s
[06:29:50] it=237840 colorings=168400 lazy-girth=99668 last: m=88 classes=7 cclen=77 t=542s
[06:29:50] it=238125 colorings=168600 lazy-girth=99774 last: m=88 classes=8 cclen=74 t=543s
[06:29:51] it=238394 colorings=168800 lazy-girth=99855 last: m=96 classes=8 cclen=71 t=543s
[06:29:52] it=238670 colorings=169000 lazy-girth=99940 last: m=96 classes=8 cclen=74 t=544s
[06:29:52] it=238965 colorings=169200 lazy-girth=100049 last: m=96 classes=9 cclen=73 t=544s
[06:29:53] it=239266 colorings=169400 lazy-girth=100178 last: m=96 classes=8 cclen=74 t=545s
[06:29:54] it=239588 colorings=169600 lazy-girth=100310 last: m=96 classes=8 cclen=73 t=546s
[06:29:54] it=239911 colorings=169800 lazy-girth=100445 last: m=88 classes=7 cclen=73 t=546s
[06:29:55] it=240141 colorings=170000 lazy-girth=100483 last: m=80 classes=7 cclen=75 t=547s
[06:29:55] it=240360 colorings=170200 lazy-girth=100504 last: m=88 classes=7 cclen=74 t=548s
[06:29:56] it=240591 colorings=170400 lazy-girth=100540 last: m=88 classes=8 cclen=76 t=548s
[06:29:57] it=240826 colorings=170600 lazy-girth=100583 last: m=80 classes=7 cclen=76 t=549s
[06:29:57] it=241065 colorings=170800 lazy-girth=100627 last: m=88 classes=8 cclen=74 t=549s
[06:29:58] it=241281 colorings=171000 lazy-girth=100646 last: m=88 classes=8 cclen=75 t=550s
[06:29:58] it=241523 colorings=171200 lazy-girth=100689 last: m=88 classes=8 cclen=76 t=550s
[06:29:59] it=241760 colorings=171400 lazy-girth=100727 last: m=88 classes=8 cclen=72 t=551s
[06:30:00] it=242049 colorings=171600 lazy-girth=100846 last: m=88 classes=7 cclen=72 t=552s
[06:30:00] it=242282 colorings=171800 lazy-girth=100880 last: m=96 classes=7 cclen=72 t=552s
[06:30:01] it=242609 colorings=172000 lazy-girth=101013 last: m=88 classes=7 cclen=76 t=553s
[06:30:02] it=242891 colorings=172200 lazy-girth=101117 last: m=88 classes=8 cclen=65 t=554s
[06:30:02] it=243120 colorings=172400 lazy-girth=101146 last: m=88 classes=7 cclen=75 t=554s
[06:30:03] it=243385 colorings=172600 lazy-girth=101215 last: m=88 classes=7 cclen=76 t=555s
[06:30:04] it=243634 colorings=172800 lazy-girth=101266 last: m=96 classes=8 cclen=74 t=556s
[06:30:04] it=243847 colorings=173000 lazy-girth=101279 last: m=96 classes=8 cclen=76 t=556s
[06:30:05] it=244065 colorings=173200 lazy-girth=101297 last: m=88 classes=7 cclen=74 t=557s
[06:30:05] it=244266 colorings=173400 lazy-girth=101298 last: m=88 classes=7 cclen=77 t=557s
[06:30:06] it=244476 colorings=173600 lazy-girth=101308 last: m=96 classes=8 cclen=76 t=558s
[06:30:06] it=244703 colorings=173800 lazy-girth=101336 last: m=96 classes=8 cclen=70 t=558s
[06:30:07] it=244944 colorings=174000 lazy-girth=101377 last: m=88 classes=8 cclen=73 t=559s
[06:30:08] it=245190 colorings=174200 lazy-girth=101477 last: m=88 classes=6 cclen=74 t=560s
[06:30:09] it=245445 colorings=174400 lazy-girth=101642 last: m=88 classes=6 cclen=75 t=561s
[06:30:09] it=245698 colorings=174600 lazy-girth=101801 last: m=88 classes=6 cclen=78 t=561s
[06:30:10] it=245958 colorings=174800 lazy-girth=101981 last: m=88 classes=6 cclen=78 t=562s
[06:30:11] it=246357 colorings=175000 lazy-girth=102281 last: m=96 classes=7 cclen=75 t=563s
[06:30:12] it=246718 colorings=175200 lazy-girth=102481 last: m=80 classes=7 cclen=70 t=564s
[06:30:13] it=247125 colorings=175400 lazy-girth=102767 last: m=88 classes=7 cclen=67 t=565s
[06:30:14] it=247535 colorings=175600 lazy-girth=103042 last: m=88 classes=7 cclen=76 t=566s
[06:30:15] it=247955 colorings=175800 lazy-girth=103325 last: m=96 classes=7 cclen=72 t=567s
[06:30:15] it=248283 colorings=176000 lazy-girth=103482 last: m=96 classes=7 cclen=69 t=568s
[06:30:16] it=248658 colorings=176200 lazy-girth=103705 last: m=88 classes=7 cclen=74 t=568s
[06:30:17] it=249049 colorings=176400 lazy-girth=103955 last: m=88 classes=7 cclen=73 t=569s
[06:30:18] it=249380 colorings=176600 lazy-girth=104114 last: m=80 classes=7 cclen=75 t=570s
[06:30:19] it=249752 colorings=176800 lazy-girth=104323 last: m=88 classes=7 cclen=76 t=571s
[06:30:20] it=250134 colorings=177000 lazy-girth=104542 last: m=80 classes=7 cclen=75 t=572s
[06:30:21] it=250497 colorings=177200 lazy-girth=104759 last: m=88 classes=7 cclen=75 t=573s
[06:30:22] it=250878 colorings=177400 lazy-girth=104982 last: m=88 classes=7 cclen=75 t=574s
[06:30:23] it=251242 colorings=177600 lazy-girth=105173 last: m=80 classes=7 cclen=77 t=575s
[06:30:24] it=251551 colorings=177800 lazy-girth=105318 last: m=88 classes=8 cclen=74 t=576s
[06:30:25] it=251799 colorings=178000 lazy-girth=105376 last: m=88 classes=8 cclen=74 t=577s
[06:30:25] it=252029 colorings=178200 lazy-girth=105417 last: m=88 classes=7 cclen=76 t=578s
[06:30:26] it=252304 colorings=178400 lazy-girth=105514 last: m=96 classes=8 cclen=71 t=578s
[06:30:27] it=252573 colorings=178600 lazy-girth=105607 last: m=96 classes=8 cclen=72 t=579s
[06:30:27] it=252809 colorings=178800 lazy-girth=105669 last: m=96 classes=7 cclen=75 t=579s
[06:30:28] it=253091 colorings=179000 lazy-girth=105782 last: m=88 classes=8 cclen=75 t=580s
[06:30:29] it=253337 colorings=179200 lazy-girth=105835 last: m=88 classes=8 cclen=76 t=581s
[06:30:29] it=253601 colorings=179400 lazy-girth=105915 last: m=96 classes=8 cclen=75 t=581s
[06:30:30] it=253850 colorings=179600 lazy-girth=105970 last: m=88 classes=7 cclen=75 t=582s
[06:30:31] it=254113 colorings=179800 lazy-girth=106068 last: m=88 classes=7 cclen=75 t=583s
[06:30:31] it=254436 colorings=180000 lazy-girth=106241 last: m=88 classes=7 cclen=75 t=583s
[06:30:32] it=254729 colorings=180200 lazy-girth=106368 last: m=88 classes=7 cclen=76 t=584s
[06:30:33] it=255042 colorings=180400 lazy-girth=106517 last: m=96 classes=8 cclen=69 t=585s
[06:30:34] it=255345 colorings=180600 lazy-girth=106667 last: m=96 classes=8 cclen=71 t=586s
[06:30:34] it=255620 colorings=180800 lazy-girth=106780 last: m=88 classes=7 cclen=76 t=586s
[06:30:35] it=255916 colorings=181000 lazy-girth=106914 last: m=88 classes=7 cclen=76 t=587s
[06:30:36] it=256186 colorings=181200 lazy-girth=107025 last: m=96 classes=8 cclen=69 t=588s
[06:30:36] it=256464 colorings=181400 lazy-girth=107132 last: m=96 classes=8 cclen=73 t=588s
[06:30:37] it=256750 colorings=181600 lazy-girth=107249 last: m=88 classes=7 cclen=74 t=589s
[06:30:38] it=257012 colorings=181800 lazy-girth=107357 last: m=88 classes=7 cclen=75 t=590s
[06:30:38] it=257273 colorings=182000 lazy-girth=107443 last: m=96 classes=8 cclen=75 t=590s
[06:30:39] it=257536 colorings=182200 lazy-girth=107540 last: m=88 classes=7 cclen=74 t=591s
[06:30:40] it=257805 colorings=182400 lazy-girth=107639 last: m=88 classes=8 cclen=76 t=592s
[06:30:40] it=258058 colorings=182600 lazy-girth=107730 last: m=88 classes=8 cclen=75 t=592s
[06:30:41] it=258431 colorings=182800 lazy-girth=108012 last: m=88 classes=7 cclen=71 t=593s
[06:30:42] it=258759 colorings=183000 lazy-girth=108255 last: m=96 classes=8 cclen=73 t=594s
[06:30:43] it=259098 colorings=183200 lazy-girth=108453 last: m=96 classes=8 cclen=74 t=595s
[06:30:44] it=259411 colorings=183400 lazy-girth=108598 last: m=88 classes=8 cclen=73 t=596s
[06:30:45] it=259678 colorings=183600 lazy-girth=108686 last: m=88 classes=7 cclen=75 t=597s
[06:30:45] it=259925 colorings=183800 lazy-girth=108746 last: m=96 classes=8 cclen=62 t=597s
[06:30:46] it=260165 colorings=184000 lazy-girth=108819 last: m=88 classes=8 cclen=76 t=598s
[06:30:47] it=260398 colorings=184200 lazy-girth=108853 last: m=96 classes=8 cclen=68 t=599s
[06:30:47] it=260655 colorings=184400 lazy-girth=108920 last: m=88 classes=7 cclen=77 t=599s
[06:30:48] it=260910 colorings=184600 lazy-girth=108983 last: m=96 classes=8 cclen=71 t=600s
[06:30:49] it=261138 colorings=184800 lazy-girth=109014 last: m=88 classes=8 cclen=76 t=601s
[06:30:49] it=261406 colorings=185000 lazy-girth=109094 last: m=96 classes=8 cclen=75 t=601s
[06:30:50] it=261723 colorings=185200 lazy-girth=109271 last: m=96 classes=8 cclen=74 t=602s
[06:30:51] it=262053 colorings=185400 lazy-girth=109475 last: m=96 classes=8 cclen=74 t=603s
[06:30:52] it=262357 colorings=185600 lazy-girth=109645 last: m=96 classes=8 cclen=75 t=604s
[06:30:52] it=262612 colorings=185800 lazy-girth=109724 last: m=96 classes=8 cclen=72 t=605s
[06:30:53] it=262886 colorings=186000 lazy-girth=109828 last: m=96 classes=8 cclen=75 t=605s
[06:30:54] it=263156 colorings=186200 lazy-girth=109920 last: m=88 classes=8 cclen=75 t=606s
[06:30:55] it=263389 colorings=186400 lazy-girth=109960 last: m=96 classes=8 cclen=65 t=607s
[06:30:55] it=263630 colorings=186600 lazy-girth=110002 last: m=88 classes=7 cclen=76 t=608s
[06:30:56] it=263847 colorings=186800 lazy-girth=110020 last: m=96 classes=8 cclen=71 t=608s
[06:30:57] it=264092 colorings=187000 lazy-girth=110076 last: m=88 classes=8 cclen=76 t=609s
[06:30:57] it=264339 colorings=187200 lazy-girth=110133 last: m=88 classes=8 cclen=75 t=610s
[06:30:58] it=264606 colorings=187400 lazy-girth=110208 last: m=88 classes=7 cclen=69 t=610s
[06:30:59] it=264876 colorings=187600 lazy-girth=110285 last: m=88 classes=7 cclen=76 t=611s
[06:31:00] it=265115 colorings=187800 lazy-girth=110327 last: m=88 classes=8 cclen=75 t=612s
[06:31:01] it=265397 colorings=188000 lazy-girth=110424 last: m=96 classes=9 cclen=72 t=613s
[06:31:01] it=265632 colorings=188200 lazy-girth=110459 last: m=80 classes=7 cclen=75 t=613s
[06:31:02] it=265853 colorings=188400 lazy-girth=110482 last: m=96 classes=8 cclen=73 t=614s
[06:31:03] it=266164 colorings=188600 lazy-girth=110674 last: m=96 classes=9 cclen=70 t=615s
[06:31:04] it=266454 colorings=188800 lazy-girth=110782 last: m=88 classes=8 cclen=74 t=616s
[06:31:05] it=266716 colorings=189000 lazy-girth=110853 last: m=88 classes=7 cclen=75 t=617s
[06:31:06] it=267031 colorings=189200 lazy-girth=111018 last: m=88 classes=7 cclen=77 t=618s
[06:31:06] it=267284 colorings=189400 lazy-girth=111081 last: m=88 classes=8 cclen=64 t=618s
[06:31:07] it=267570 colorings=189600 lazy-girth=111199 last: m=88 classes=7 cclen=75 t=619s
[06:31:08] it=267862 colorings=189800 lazy-girth=111323 last: m=88 classes=7 cclen=76 t=620s
[06:31:08] it=268165 colorings=190000 lazy-girth=111463 last: m=88 classes=7 cclen=76 t=621s
[06:31:09] it=268449 colorings=190200 lazy-girth=111553 last: m=88 classes=7 cclen=72 t=621s
[06:31:10] it=268714 colorings=190400 lazy-girth=111630 last: m=96 classes=7 cclen=71 t=622s
[06:31:11] it=268980 colorings=190600 lazy-girth=111706 last: m=96 classes=8 cclen=73 t=623s
[06:31:11] it=269187 colorings=190800 lazy-girth=111715 last: m=96 classes=8 cclen=76 t=623s
[06:31:12] it=269469 colorings=191000 lazy-girth=111841 last: m=88 classes=6 cclen=77 t=624s
[06:31:13] it=269734 colorings=191200 lazy-girth=111944 last: m=88 classes=7 cclen=73 t=625s
[06:31:13] it=270007 colorings=191400 lazy-girth=112027 last: m=96 classes=8 cclen=68 t=625s
[06:31:14] it=270271 colorings=191600 lazy-girth=112108 last: m=88 classes=8 cclen=74 t=626s
[06:31:15] it=270544 colorings=191800 lazy-girth=112199 last: m=88 classes=7 cclen=76 t=627s
[06:31:15] it=270801 colorings=192000 lazy-girth=112266 last: m=96 classes=8 cclen=74 t=627s
[06:31:16] it=271046 colorings=192200 lazy-girth=112323 last: m=96 classes=8 cclen=68 t=628s
[06:31:17] it=271273 colorings=192400 lazy-girth=112352 last: m=96 classes=8 cclen=75 t=629s
[06:31:17] it=271518 colorings=192600 lazy-girth=112408 last: m=96 classes=8 cclen=74 t=629s
[06:31:18] it=271762 colorings=192800 lazy-girth=112461 last: m=96 classes=8 cclen=68 t=630s
[06:31:19] it=271968 colorings=193000 lazy-girth=112469 last: m=88 classes=8 cclen=66 t=631s
[06:31:19] it=272170 colorings=193200 lazy-girth=112472 last: m=88 classes=8 cclen=75 t=631s
[06:31:20] it=272443 colorings=193400 lazy-girth=112570 last: m=96 classes=9 cclen=63 t=632s
[06:31:21] it=272746 colorings=193600 lazy-girth=112741 last: m=88 classes=8 cclen=73 t=633s
[06:31:22] it=273176 colorings=193800 lazy-girth=113146 last: m=88 classes=7 cclen=52 t=634s
[06:31:23] it=273505 colorings=194000 lazy-girth=113325 last: m=88 classes=7 cclen=76 t=635s
[06:31:23] it=273809 colorings=194200 lazy-girth=113469 last: m=96 classes=9 cclen=72 t=635s
[06:31:24] it=274145 colorings=194400 lazy-girth=113694 last: m=88 classes=7 cclen=76 t=636s
[06:31:25] it=274463 colorings=194600 lazy-girth=113889 last: m=88 classes=7 cclen=77 t=637s
[06:31:26] it=274748 colorings=194800 lazy-girth=113994 last: m=88 classes=7 cclen=77 t=638s
[06:31:27] it=275036 colorings=195000 lazy-girth=114142 last: m=88 classes=7 cclen=73 t=639s
[06:31:27] it=275341 colorings=195200 lazy-girth=114293 last: m=88 classes=8 cclen=74 t=639s
[06:31:28] it=275670 colorings=195400 lazy-girth=114492 last: m=96 classes=8 cclen=74 t=640s
[06:31:29] it=275985 colorings=195600 lazy-girth=114649 last: m=96 classes=8 cclen=75 t=641s
[06:31:30] it=276280 colorings=195800 lazy-girth=114786 last: m=88 classes=8 cclen=75 t=642s
[06:31:31] it=276619 colorings=196000 lazy-girth=114997 last: m=96 classes=9 cclen=70 t=643s
[06:31:32] it=276914 colorings=196200 lazy-girth=115130 last: m=80 classes=7 cclen=77 t=644s
[06:31:32] it=277236 colorings=196400 lazy-girth=115312 last: m=88 classes=8 cclen=76 t=645s
[06:31:33] it=277544 colorings=196600 lazy-girth=115461 last: m=96 classes=9 cclen=71 t=645s
[06:31:34] it=277884 colorings=196800 lazy-girth=115660 last: m=88 classes=8 cclen=65 t=646s
[06:31:35] it=278152 colorings=197000 lazy-girth=115750 last: m=88 classes=7 cclen=76 t=647s
[06:31:36] it=278464 colorings=197200 lazy-girth=115881 last: m=96 classes=8 cclen=73 t=648s
[06:31:36] it=278717 colorings=197400 lazy-girth=115946 last: m=88 classes=8 cclen=75 t=649s
[06:31:37] it=279041 colorings=197600 lazy-girth=116124 last: m=88 classes=8 cclen=74 t=649s
[06:31:38] it=279351 colorings=197800 lazy-girth=116264 last: m=88 classes=7 cclen=76 t=650s
[06:31:39] it=279651 colorings=198000 lazy-girth=116390 last: m=88 classes=7 cclen=74 t=651s
[06:31:40] it=279961 colorings=198200 lazy-girth=116543 last: m=96 classes=8 cclen=72 t=652s
[06:31:40] it=280220 colorings=198400 lazy-girth=116623 last: m=96 classes=8 cclen=74 t=653s
[06:31:41] it=280500 colorings=198600 lazy-girth=116729 last: m=88 classes=8 cclen=74 t=653s
[06:31:42] it=280777 colorings=198800 lazy-girth=116830 last: m=96 classes=8 cclen=75 t=654s
[06:31:43] it=281069 colorings=199000 lazy-girth=116956 last: m=88 classes=8 cclen=75 t=655s
[06:31:44] it=281373 colorings=199200 lazy-girth=117099 last: m=96 classes=9 cclen=73 t=656s
[06:31:45] it=281705 colorings=199400 lazy-girth=117287 last: m=96 classes=8 cclen=75 t=657s
[06:31:45] it=281975 colorings=199600 lazy-girth=117371 last: m=96 classes=9 cclen=68 t=657s
[06:31:46] it=282250 colorings=199800 lazy-girth=117462 last: m=88 classes=8 cclen=75 t=658s
[06:31:47] it=282591 colorings=200000 lazy-girth=117648 last: m=96 classes=8 cclen=73 t=659s
[06:31:48] it=282931 colorings=200200 lazy-girth=117815 last: m=96 classes=8 cclen=75 t=660s
[06:31:49] it=283220 colorings=200400 lazy-girth=117934 last: m=88 classes=7 cclen=74 t=661s
[06:31:50] it=283478 colorings=200600 lazy-girth=118015 last: m=88 classes=8 cclen=76 t=662s
[06:31:50] it=283719 colorings=200800 lazy-girth=118068 last: m=96 classes=8 cclen=73 t=662s
[06:31:51] it=284016 colorings=201000 lazy-girth=118196 last: m=88 classes=8 cclen=74 t=663s
[06:31:52] it=284277 colorings=201200 lazy-girth=118279 last: m=96 classes=8 cclen=76 t=664s
[06:31:53] it=284571 colorings=201400 lazy-girth=118416 last: m=88 classes=8 cclen=76 t=665s
[06:31:54] it=284876 colorings=201600 lazy-girth=118551 last: m=88 classes=8 cclen=75 t=666s
[06:31:55] it=285215 colorings=201800 lazy-girth=118729 last: m=88 classes=8 cclen=74 t=667s
[06:31:55] it=285508 colorings=202000 lazy-girth=118848 last: m=88 classes=8 cclen=75 t=667s
[06:31:56] it=285758 colorings=202200 lazy-girth=118912 last: m=96 classes=8 cclen=75 t=668s
[06:31:57] it=286020 colorings=202400 lazy-girth=118995 last: m=88 classes=7 cclen=76 t=669s
[06:31:57] it=286293 colorings=202600 lazy-girth=119093 last: m=88 classes=8 cclen=75 t=670s
[06:31:58] it=286595 colorings=202800 lazy-girth=119224 last: m=88 classes=8 cclen=76 t=670s
[06:31:59] it=286901 colorings=203000 lazy-girth=119367 last: m=88 classes=7 cclen=77 t=671s
[06:32:00] it=287197 colorings=203200 lazy-girth=119490 last: m=96 classes=8 cclen=74 t=672s
[06:32:01] it=287473 colorings=203400 lazy-girth=119588 last: m=88 classes=7 cclen=73 t=673s
[06:32:02] it=287737 colorings=203600 lazy-girth=119662 last: m=88 classes=8 cclen=74 t=674s
[06:32:02] it=288035 colorings=203800 lazy-girth=119782 last: m=88 classes=8 cclen=72 t=674s
[06:32:03] it=288297 colorings=204000 lazy-girth=119866 last: m=88 classes=8 cclen=71 t=675s
[06:32:04] it=288556 colorings=204200 lazy-girth=119947 last: m=88 classes=8 cclen=73 t=676s
[06:32:05] it=288825 colorings=204400 lazy-girth=120041 last: m=88 classes=8 cclen=73 t=677s
[06:32:05] it=289084 colorings=204600 lazy-girth=120114 last: m=96 classes=8 cclen=75 t=678s
[06:32:06] it=289346 colorings=204800 lazy-girth=120190 last: m=88 classes=8 cclen=70 t=678s
[06:32:07] it=289610 colorings=205000 lazy-girth=120269 last: m=88 classes=8 cclen=76 t=679s
[06:32:08] it=289837 colorings=205200 lazy-girth=120296 last: m=88 classes=7 cclen=76 t=680s
[06:32:08] it=290064 colorings=205400 lazy-girth=120325 last: m=96 classes=8 cclen=75 t=680s
[06:32:09] it=290295 colorings=205600 lazy-girth=120357 last: m=88 classes=7 cclen=74 t=681s
[06:32:10] it=290528 colorings=205800 lazy-girth=120391 last: m=88 classes=7 cclen=77 t=682s
[06:32:11] it=290788 colorings=206000 lazy-girth=120458 last: m=96 classes=8 cclen=76 t=683s
[06:32:11] it=291017 colorings=206200 lazy-girth=120491 last: m=96 classes=8 cclen=58 t=683s
[06:32:12] it=291263 colorings=206400 lazy-girth=120551 last: m=96 classes=8 cclen=72 t=684s
[06:32:13] it=291572 colorings=206600 lazy-girth=120667 last: m=96 classes=7 cclen=72 t=685s
[06:32:14] it=291807 colorings=206800 lazy-girth=120703 last: m=88 classes=7 cclen=68 t=686s
[06:32:14] it=292012 colorings=207000 lazy-girth=120709 last: m=88 classes=7 cclen=74 t=686s
[06:32:15] it=292229 colorings=207200 lazy-girth=120726 last: m=96 classes=8 cclen=75 t=687s
[06:32:15] it=292447 colorings=207400 lazy-girth=120744 last: m=88 classes=7 cclen=75 t=687s
[06:32:16] it=292667 colorings=207600 lazy-girth=120768 last: m=88 classes=7 cclen=69 t=688s
[06:32:17] it=292882 colorings=207800 lazy-girth=120783 last: m=88 classes=8 cclen=69 t=689s
[06:32:17] it=293113 colorings=208000 lazy-girth=120820 last: m=88 classes=7 cclen=72 t=689s
[06:32:18] it=293330 colorings=208200 lazy-girth=120837 last: m=88 classes=8 cclen=76 t=690s
[06:32:19] it=293586 colorings=208400 lazy-girth=120913 last: m=96 classes=8 cclen=72 t=691s
[06:32:19] it=293857 colorings=208600 lazy-girth=120996 last: m=88 classes=7 cclen=77 t=692s
[06:32:20] it=294131 colorings=208800 lazy-girth=121086 last: m=88 classes=7 cclen=75 t=692s
[06:32:21] it=294385 colorings=209000 lazy-girth=121151 last: m=88 classes=7 cclen=77 t=693s
[06:32:22] it=294630 colorings=209200 lazy-girth=121204 last: m=88 classes=8 cclen=73 t=694s
[06:32:22] it=294891 colorings=209400 lazy-girth=121275 last: m=88 classes=7 cclen=73 t=694s
[06:32:23] it=295121 colorings=209600 lazy-girth=121310 last: m=88 classes=7 cclen=74 t=695s
[06:32:24] it=295364 colorings=209800 lazy-girth=121358 last: m=88 classes=7 cclen=76 t=696s
[06:32:25] it=295615 colorings=210000 lazy-girth=121421 last: m=88 classes=8 cclen=75 t=697s
[06:32:25] it=295860 colorings=210200 lazy-girth=121480 last: m=88 classes=7 cclen=75 t=698s
[06:32:26] it=296106 colorings=210400 lazy-girth=121532 last: m=88 classes=7 cclen=77 t=698s
[06:32:27] it=296384 colorings=210600 lazy-girth=121629 last: m=96 classes=8 cclen=75 t=699s
[06:32:28] it=296607 colorings=210800 lazy-girth=121654 last: m=88 classes=8 cclen=76 t=700s
[06:32:28] it=296833 colorings=211000 lazy-girth=121683 last: m=88 classes=8 cclen=74 t=700s
[06:32:29] it=297073 colorings=211200 lazy-girth=121728 last: m=88 classes=8 cclen=76 t=701s
[06:32:30] it=297306 colorings=211400 lazy-girth=121767 last: m=88 classes=8 cclen=75 t=702s
[06:32:31] it=297556 colorings=211600 lazy-girth=121826 last: m=96 classes=8 cclen=76 t=703s
[06:32:31] it=297782 colorings=211800 lazy-girth=121854 last: m=88 classes=8 cclen=73 t=703s
[06:32:32] it=298022 colorings=212000 lazy-girth=121900 last: m=96 classes=8 cclen=74 t=704s
[06:32:33] it=298248 colorings=212200 lazy-girth=121926 last: m=96 classes=8 cclen=74 t=705s
[06:32:33] it=298510 colorings=212400 lazy-girth=122011 last: m=96 classes=9 cclen=72 t=705s
[06:32:34] it=298736 colorings=212600 lazy-girth=122049 last: m=88 classes=8 cclen=74 t=706s
[06:32:35] it=298980 colorings=212800 lazy-girth=122096 last: m=96 classes=8 cclen=74 t=707s
[06:32:35] it=299220 colorings=213000 lazy-girth=122139 last: m=88 classes=7 cclen=75 t=707s
[06:32:36] it=299433 colorings=213200 lazy-girth=122152 last: m=96 classes=8 cclen=74 t=708s
[06:32:37] it=299669 colorings=213400 lazy-girth=122188 last: m=96 classes=7 cclen=76 t=709s
[06:32:37] it=299890 colorings=213600 lazy-girth=122210 last: m=88 classes=8 cclen=76 t=709s
[06:32:38] it=300107 colorings=213800 lazy-girth=122230 last: m=88 classes=8 cclen=74 t=710s
[06:32:39] it=300335 colorings=214000 lazy-girth=122259 last: m=96 classes=8 cclen=74 t=711s
[06:32:39] it=300539 colorings=214200 lazy-girth=122263 last: m=88 classes=8 cclen=75 t=711s
[06:32:40] it=300762 colorings=214400 lazy-girth=122288 last: m=96 classes=8 cclen=63 t=712s
[06:32:40] it=300962 colorings=214600 lazy-girth=122288 last: m=96 classes=8 cclen=75 t=713s
[06:32:41] it=301200 colorings=214800 lazy-girth=122326 last: m=88 classes=7 cclen=76 t=713s
[06:32:42] it=301435 colorings=215000 lazy-girth=122369 last: m=96 classes=8 cclen=75 t=714s
[06:32:43] it=301688 colorings=215200 lazy-girth=122429 last: m=88 classes=7 cclen=76 t=715s
[06:32:43] it=301926 colorings=215400 lazy-girth=122470 last: m=88 classes=7 cclen=74 t=715s
[06:32:44] it=302153 colorings=215600 lazy-girth=122497 last: m=96 classes=8 cclen=74 t=716s
[06:32:45] it=302390 colorings=215800 lazy-girth=122540 last: m=96 classes=8 cclen=75 t=717s
[06:32:45] it=302621 colorings=216000 lazy-girth=122575 last: m=96 classes=8 cclen=72 t=717s
[06:32:46] it=302840 colorings=216200 lazy-girth=122594 last: m=88 classes=8 cclen=73 t=718s
[06:32:46] it=303047 colorings=216400 lazy-girth=122601 last: m=88 classes=8 cclen=68 t=718s
[06:32:47] it=303266 colorings=216600 lazy-girth=122620 last: m=88 classes=7 cclen=76 t=719s
[06:32:48] it=303494 colorings=216800 lazy-girth=122651 last: m=88 classes=7 cclen=74 t=720s
[06:32:49] it=303701 colorings=217000 lazy-girth=122658 last: m=88 classes=7 cclen=77 t=721s
[06:32:49] it=303944 colorings=217200 lazy-girth=122701 last: m=96 classes=8 cclen=71 t=721s
[06:32:50] it=304164 colorings=217400 lazy-girth=122721 last: m=96 classes=8 cclen=67 t=722s
[06:32:51] it=304381 colorings=217600 lazy-girth=122739 last: m=96 classes=8 cclen=73 t=723s
[06:32:51] it=304598 colorings=217800 lazy-girth=122756 last: m=96 classes=8 cclen=74 t=723s
[06:32:52] it=304869 colorings=218000 lazy-girth=122839 last: m=88 classes=8 cclen=71 t=724s
[06:32:53] it=305149 colorings=218200 lazy-girth=122933 last: m=88 classes=7 cclen=76 t=725s
[06:32:54] it=305362 colorings=218400 lazy-girth=122947 last: m=88 classes=8 cclen=75 t=726s
[06:32:54] it=305571 colorings=218600 lazy-girth=122956 last: m=88 classes=7 cclen=73 t=726s
[06:32:55] it=305786 colorings=218800 lazy-girth=122971 last: m=88 classes=7 cclen=76 t=727s
[06:32:56] it=306009 colorings=219000 lazy-girth=122996 last: m=88 classes=8 cclen=75 t=728s
[06:32:56] it=306217 colorings=219200 lazy-girth=123004 last: m=88 classes=7 cclen=75 t=728s
[06:32:57] it=306428 colorings=219400 lazy-girth=123015 last: m=88 classes=7 cclen=76 t=729s
[06:32:58] it=306657 colorings=219600 lazy-girth=123044 last: m=88 classes=7 cclen=77 t=730s
[06:32:59] it=306885 colorings=219800 lazy-girth=123076 last: m=96 classes=8 cclen=75 t=731s
[06:32:59] it=307097 colorings=220000 lazy-girth=123088 last: m=88 classes=8 cclen=76 t=731s
[06:33:00] it=307307 colorings=220200 lazy-girth=123098 last: m=88 classes=8 cclen=75 t=732s
[06:33:01] it=307564 colorings=220400 lazy-girth=123155 last: m=88 classes=6 cclen=75 t=733s
[06:33:02] it=307779 colorings=220600 lazy-girth=123171 last: m=96 classes=8 cclen=73 t=734s
[06:33:02] it=308003 colorings=220800 lazy-girth=123195 last: m=88 classes=8 cclen=75 t=734s
[06:33:03] it=308212 colorings=221000 lazy-girth=123204 last: m=88 classes=8 cclen=75 t=735s
[06:33:04] it=308423 colorings=221200 lazy-girth=123217 last: m=88 classes=7 cclen=77 t=736s
[06:33:04] it=308630 colorings=221400 lazy-girth=123224 last: m=88 classes=7 cclen=70 t=736s
[06:33:05] it=308837 colorings=221600 lazy-girth=123231 last: m=88 classes=8 cclen=75 t=737s
[06:33:06] it=309054 colorings=221800 lazy-girth=123249 last: m=88 classes=8 cclen=73 t=738s
[06:33:06] it=309259 colorings=222000 lazy-girth=123254 last: m=88 classes=7 cclen=75 t=739s
[06:33:07] it=309477 colorings=222200 lazy-girth=123272 last: m=88 classes=8 cclen=76 t=739s
[06:33:08] it=309700 colorings=222400 lazy-girth=123295 last: m=96 classes=8 cclen=72 t=740s
[06:33:09] it=309903 colorings=222600 lazy-girth=123298 last: m=88 classes=7 cclen=76 t=741s
[06:33:09] it=310113 colorings=222800 lazy-girth=123309 last: m=88 classes=8 cclen=76 t=741s
[06:33:10] it=310323 colorings=223000 lazy-girth=123319 last: m=88 classes=8 cclen=75 t=742s
[06:33:11] it=310538 colorings=223200 lazy-girth=123334 last: m=88 classes=8 cclen=75 t=743s
[06:33:12] it=310751 colorings=223400 lazy-girth=123348 last: m=88 classes=8 cclen=76 t=744s
[06:33:12] it=310992 colorings=223600 lazy-girth=123393 last: m=88 classes=7 cclen=77 t=744s
[06:33:13] it=311245 colorings=223800 lazy-girth=123451 last: m=96 classes=8 cclen=74 t=745s
[06:33:14] it=311510 colorings=224000 lazy-girth=123524 last: m=88 classes=7 cclen=76 t=746s
[06:33:14] it=311729 colorings=224200 lazy-girth=123543 last: m=88 classes=7 cclen=76 t=747s
[06:33:15] it=311936 colorings=224400 lazy-girth=123554 last: m=88 classes=8 cclen=72 t=747s
[06:33:17] it=312161 colorings=224600 lazy-girth=123582 last: m=96 classes=8 cclen=70 t=749s
[06:33:17] it=312363 colorings=224800 lazy-girth=123584 last: m=88 classes=8 cclen=65 t=750s
[06:33:18] it=312583 colorings=225000 lazy-girth=123605 last: m=88 classes=7 cclen=77 t=750s
[06:33:19] it=312813 colorings=225200 lazy-girth=123635 last: m=96 classes=8 cclen=62 t=751s
[06:33:20] it=313045 colorings=225400 lazy-girth=123667 last: m=96 classes=8 cclen=72 t=752s
[06:33:21] it=313272 colorings=225600 lazy-girth=123694 last: m=96 classes=8 cclen=71 t=753s
[06:33:21] it=313484 colorings=225800 lazy-girth=123707 last: m=96 classes=9 cclen=70 t=753s
[06:33:22] it=313696 colorings=226000 lazy-girth=123719 last: m=88 classes=7 cclen=71 t=754s
[06:33:23] it=313927 colorings=226200 lazy-girth=123753 last: m=88 classes=7 cclen=76 t=755s
[06:33:23] it=314139 colorings=226400 lazy-girth=123766 last: m=88 classes=7 cclen=77 t=755s
[06:33:24] it=314395 colorings=226600 lazy-girth=123823 last: m=88 classes=7 cclen=59 t=756s
[06:33:25] it=314629 colorings=226800 lazy-girth=123862 last: m=88 classes=7 cclen=77 t=757s
[06:33:27] it=314841 colorings=227000 lazy-girth=123874 last: m=88 classes=7 cclen=70 t=759s
[06:33:27] it=315048 colorings=227200 lazy-girth=123883 last: m=88 classes=8 cclen=74 t=759s
[06:33:28] it=315273 colorings=227400 lazy-girth=123909 last: m=88 classes=8 cclen=76 t=760s
[06:33:29] it=315488 colorings=227600 lazy-girth=123926 last: m=88 classes=7 cclen=76 t=761s
[06:33:30] it=315709 colorings=227800 lazy-girth=123949 last: m=88 classes=8 cclen=74 t=762s
[06:33:31] it=315915 colorings=228000 lazy-girth=123955 last: m=88 classes=7 cclen=67 t=763s
[06:33:32] it=316127 colorings=228200 lazy-girth=123968 last: m=88 classes=8 cclen=74 t=764s
[06:33:33] it=316333 colorings=228400 lazy-girth=123974 last: m=88 classes=8 cclen=75 t=765s
[06:33:33] it=316534 colorings=228600 lazy-girth=123975 last: m=96 classes=8 cclen=76 t=765s
[06:33:34] it=316748 colorings=228800 lazy-girth=123990 last: m=96 classes=8 cclen=73 t=766s
[06:33:35] it=316963 colorings=229000 lazy-girth=124005 last: m=88 classes=7 cclen=70 t=767s
[06:33:36] it=317202 colorings=229200 lazy-girth=124047 last: m=88 classes=7 cclen=77 t=768s
[06:33:37] it=317427 colorings=229400 lazy-girth=124073 last: m=96 classes=8 cclen=75 t=769s
[06:33:37] it=317646 colorings=229600 lazy-girth=124094 last: m=96 classes=8 cclen=68 t=769s
[06:33:38] it=317905 colorings=229800 lazy-girth=124168 last: m=96 classes=8 cclen=75 t=771s
[06:33:39] it=318168 colorings=230000 lazy-girth=124233 last: m=96 classes=8 cclen=74 t=771s
[06:33:40] it=318417 colorings=230200 lazy-girth=124288 last: m=88 classes=8 cclen=75 t=772s
[06:33:41] it=318665 colorings=230400 lazy-girth=124350 last: m=88 classes=7 cclen=69 t=773s
[06:33:41] it=318893 colorings=230600 lazy-girth=124380 last: m=88 classes=8 cclen=76 t=773s
[06:33:42] it=319101 colorings=230800 lazy-girth=124389 last: m=96 classes=8 cclen=72 t=774s
[06:33:43] it=319324 colorings=231000 lazy-girth=124415 last: m=88 classes=8 cclen=73 t=775s
[06:33:43] it=319545 colorings=231200 lazy-girth=124438 last: m=88 classes=7 cclen=70 t=775s
[06:33:44] it=319763 colorings=231400 lazy-girth=124457 last: m=96 classes=8 cclen=75 t=776s
[06:33:45] it=319989 colorings=231600 lazy-girth=124484 last: m=88 classes=8 cclen=75 t=777s
[06:33:46] it=320221 colorings=231800 lazy-girth=124520 last: m=88 classes=7 cclen=70 t=778s
[06:33:46] it=320458 colorings=232000 lazy-girth=124560 last: m=88 classes=8 cclen=70 t=778s
[06:33:56] it=320693 colorings=232200 lazy-girth=124599 last: m=88 classes=7 cclen=75 t=788s
[06:33:57] it=320913 colorings=232400 lazy-girth=124623 last: m=88 classes=7 cclen=77 t=789s
[06:33:58] it=321135 colorings=232600 lazy-girth=124650 last: m=88 classes=7 cclen=74 t=790s
[06:33:59] it=321355 colorings=232800 lazy-girth=124673 last: m=96 classes=8 cclen=73 t=791s
[06:33:59] it=321568 colorings=233000 lazy-girth=124686 last: m=88 classes=8 cclen=72 t=791s
[06:34:00] it=321778 colorings=233200 lazy-girth=124697 last: m=96 classes=8 cclen=71 t=792s
[06:34:01] it=321992 colorings=233400 lazy-girth=124714 last: m=88 classes=8 cclen=72 t=793s
[06:34:01] it=322200 colorings=233600 lazy-girth=124722 last: m=88 classes=7 cclen=73 t=794s
[06:34:02] it=322420 colorings=233800 lazy-girth=124743 last: m=96 classes=8 cclen=74 t=794s
[06:34:03] it=322634 colorings=234000 lazy-girth=124758 last: m=88 classes=8 cclen=72 t=795s
[06:34:04] it=322852 colorings=234200 lazy-girth=124779 last: m=88 classes=7 cclen=77 t=796s
[06:34:04] it=323075 colorings=234400 lazy-girth=124803 last: m=88 classes=8 cclen=64 t=796s
[06:34:05] it=323284 colorings=234600 lazy-girth=124812 last: m=96 classes=8 cclen=70 t=797s
[06:34:06] it=323491 colorings=234800 lazy-girth=124819 last: m=88 classes=8 cclen=63 t=798s
[06:34:06] it=323714 colorings=235000 lazy-girth=124847 last: m=88 classes=8 cclen=74 t=798s
[06:34:07] it=323924 colorings=235200 lazy-girth=124857 last: m=88 classes=8 cclen=75 t=799s
[06:34:08] it=324148 colorings=235400 lazy-girth=124885 last: m=88 classes=8 cclen=75 t=800s
[06:34:09] it=324385 colorings=235600 lazy-girth=124931 last: m=88 classes=8 cclen=75 t=801s
[06:34:09] it=324602 colorings=235800 lazy-girth=124949 last: m=96 classes=8 cclen=75 t=802s
[06:34:10] it=324825 colorings=236000 lazy-girth=124975 last: m=96 classes=8 cclen=75 t=802s
[06:34:11] it=325053 colorings=236200 lazy-girth=125003 last: m=96 classes=8 cclen=76 t=803s
[06:34:12] it=325295 colorings=236400 lazy-girth=125048 last: m=88 classes=8 cclen=72 t=804s
[06:34:12] it=325504 colorings=236600 lazy-girth=125060 last: m=88 classes=7 cclen=76 t=804s
[06:34:13] it=325710 colorings=236800 lazy-girth=125066 last: m=88 classes=8 cclen=73 t=805s
[06:34:14] it=325911 colorings=237000 lazy-girth=125067 last: m=88 classes=8 cclen=73 t=806s
[06:34:14] it=326115 colorings=237200 lazy-girth=125071 last: m=88 classes=8 cclen=72 t=806s
[06:34:15] it=326334 colorings=237400 lazy-girth=125092 last: m=88 classes=7 cclen=74 t=807s
[06:34:16] it=326552 colorings=237600 lazy-girth=125117 last: m=88 classes=8 cclen=76 t=808s
[06:34:16] it=326755 colorings=237800 lazy-girth=125120 last: m=88 classes=8 cclen=73 t=809s
[06:34:17] it=326959 colorings=238000 lazy-girth=125124 last: m=88 classes=7 cclen=77 t=809s
[06:34:18] it=327221 colorings=238200 lazy-girth=125210 last: m=96 classes=8 cclen=75 t=810s
[06:34:19] it=327471 colorings=238400 lazy-girth=125266 last: m=88 classes=7 cclen=74 t=811s
[06:34:19] it=327754 colorings=238600 lazy-girth=125363 last: m=88 classes=7 cclen=74 t=811s
[06:34:20] it=328009 colorings=238800 lazy-girth=125429 last: m=88 classes=7 cclen=74 t=812s
[06:34:20] it=328266 colorings=239000 lazy-girth=125509 last: m=88 classes=7 cclen=75 t=812s
[06:34:21] it=328542 colorings=239200 lazy-girth=125605 last: m=96 classes=7 cclen=75 t=813s
[06:34:22] it=328858 colorings=239400 lazy-girth=125738 last: m=88 classes=7 cclen=76 t=814s
[06:34:22] it=329203 colorings=239600 lazy-girth=125905 last: m=88 classes=7 cclen=73 t=814s
[06:34:23] it=329533 colorings=239800 lazy-girth=126106 last: m=80 classes=6 cclen=78 t=815s
[06:34:24] it=329883 colorings=240000 lazy-girth=126324 last: m=88 classes=7 cclen=75 t=816s
[06:34:25] it=330182 colorings=240200 lazy-girth=126433 last: m=80 classes=7 cclen=76 t=817s
[06:34:25] it=330487 colorings=240400 lazy-girth=126555 last: m=88 classes=7 cclen=76 t=817s
[06:34:26] it=330841 colorings=240600 lazy-girth=126748 last: m=96 classes=8 cclen=74 t=818s
[06:34:27] it=331174 colorings=240800 lazy-girth=126904 last: m=88 classes=7 cclen=77 t=819s
[06:34:27] it=331461 colorings=241000 lazy-girth=127022 last: m=88 classes=7 cclen=70 t=819s
[06:34:28] it=331805 colorings=241200 lazy-girth=127184 last: m=88 classes=7 cclen=76 t=820s
[06:34:29] it=332097 colorings=241400 lazy-girth=127315 last: m=88 classes=7 cclen=77 t=821s
[06:34:29] it=332372 colorings=241600 lazy-girth=127419 last: m=96 classes=8 cclen=74 t=821s
[06:34:30] it=332605 colorings=241800 lazy-girth=127460 last: m=88 classes=7 cclen=74 t=822s
[06:34:30] it=332836 colorings=242000 lazy-girth=127496 last: m=88 classes=8 cclen=73 t=822s
[06:34:31] it=333062 colorings=242200 lazy-girth=127528 last: m=88 classes=8 cclen=75 t=823s
[06:34:32] it=333279 colorings=242400 lazy-girth=127551 last: m=96 classes=8 cclen=75 t=824s
[06:34:32] it=333513 colorings=242600 lazy-girth=127589 last: m=96 classes=8 cclen=72 t=824s
[06:34:33] it=333750 colorings=242800 lazy-girth=127636 last: m=96 classes=8 cclen=76 t=825s
[06:34:34] it=333997 colorings=243000 lazy-girth=127693 last: m=96 classes=8 cclen=75 t=826s
[06:34:34] it=334224 colorings=243200 lazy-girth=127729 last: m=88 classes=8 cclen=75 t=826s
[06:34:35] it=334467 colorings=243400 lazy-girth=127785 last: m=96 classes=8 cclen=76 t=827s
[06:34:35] it=334701 colorings=243600 lazy-girth=127836 last: m=96 classes=8 cclen=75 t=828s
[06:34:36] it=334956 colorings=243800 lazy-girth=127902 last: m=88 classes=7 cclen=74 t=828s
[06:34:37] it=335250 colorings=244000 lazy-girth=128022 last: m=88 classes=7 cclen=70 t=829s
[06:34:37] it=335462 colorings=244200 lazy-girth=128042 last: m=88 classes=8 cclen=75 t=829s
[06:34:38] it=335684 colorings=244400 lazy-girth=128075 last: m=88 classes=8 cclen=75 t=830s
[06:34:39] it=335902 colorings=244600 lazy-girth=128103 last: m=88 classes=7 cclen=75 t=831s
[06:34:39] it=336133 colorings=244800 lazy-girth=128149 last: m=88 classes=7 cclen=72 t=831s
[06:34:40] it=336354 colorings=245000 lazy-girth=128177 last: m=96 classes=8 cclen=73 t=832s
[06:34:41] it=336555 colorings=245200 lazy-girth=128178 last: m=80 classes=7 cclen=75 t=833s
[06:34:41] it=336776 colorings=245400 lazy-girth=128199 last: m=88 classes=7 cclen=77 t=833s
[06:34:42] it=337031 colorings=245600 lazy-girth=128256 last: m=88 classes=7 cclen=72 t=834s
[06:34:43] it=337276 colorings=245800 lazy-girth=128302 last: m=88 classes=7 cclen=73 t=835s
[06:34:43] it=337504 colorings=246000 lazy-girth=128333 last: m=96 classes=8 cclen=73 t=835s
[06:34:44] it=337737 colorings=246200 lazy-girth=128368 last: m=88 classes=7 cclen=75 t=836s
[06:34:44] it=337965 colorings=246400 lazy-girth=128396 last: m=96 classes=8 cclen=74 t=836s
[06:34:45] it=338183 colorings=246600 lazy-girth=128414 last: m=88 classes=7 cclen=69 t=837s
[06:34:45] it=338418 colorings=246800 lazy-girth=128451 last: m=88 classes=7 cclen=75 t=837s
[06:34:46] it=338634 colorings=247000 lazy-girth=128469 last: m=88 classes=8 cclen=76 t=838s
[06:34:46] it=338865 colorings=247200 lazy-girth=128500 last: m=88 classes=8 cclen=73 t=838s
[06:34:47] it=339091 colorings=247400 lazy-girth=128526 last: m=80 classes=7 cclen=77 t=839s
[06:34:48] it=339324 colorings=247600 lazy-girth=128561 last: m=88 classes=8 cclen=76 t=840s
[06:34:48] it=339550 colorings=247800 lazy-girth=128587 last: m=88 classes=8 cclen=76 t=840s
[06:34:49] it=339769 colorings=248000 lazy-girth=128608 last: m=88 classes=8 cclen=75 t=841s
[06:34:49] it=339989 colorings=248200 lazy-girth=128628 last: m=80 classes=7 cclen=76 t=841s
[06:34:50] it=340211 colorings=248400 lazy-girth=128650 last: m=88 classes=8 cclen=76 t=842s
[06:34:51] it=340423 colorings=248600 lazy-girth=128662 last: m=88 classes=8 cclen=74 t=843s
[06:34:51] it=340630 colorings=248800 lazy-girth=128669 last: m=96 classes=8 cclen=76 t=844s
[06:34:52] it=340936 colorings=249000 lazy-girth=128848 last: m=80 classes=6 cclen=71 t=844s
[06:34:53] it=341252 colorings=249200 lazy-girth=129028 last: m=96 classes=7 cclen=77 t=845s
[06:34:54] it=341577 colorings=249400 lazy-girth=129194 last: m=80 classes=7 cclen=71 t=846s
[06:34:55] it=341912 colorings=249600 lazy-girth=129364 last: m=88 classes=7 cclen=76 t=847s
[06:34:55] it=342183 colorings=249800 lazy-girth=129463 last: m=88 classes=8 cclen=75 t=848s
[06:34:56] it=342466 colorings=250000 lazy-girth=129558 last: m=88 classes=7 cclen=76 t=848s
[06:34:56] it=342709 colorings=250200 lazy-girth=129603 last: m=88 classes=8 cclen=76 t=849s
[06:34:57] it=342941 colorings=250400 lazy-girth=129635 last: m=96 classes=7 cclen=76 t=849s
[06:34:58] it=343201 colorings=250600 lazy-girth=129711 last: m=96 classes=8 cclen=74 t=850s
[06:34:58] it=343488 colorings=250800 lazy-girth=129809 last: m=96 classes=8 cclen=72 t=850s
[06:34:59] it=343722 colorings=251000 lazy-girth=129844 last: m=96 classes=8 cclen=75 t=851s
[06:34:59] it=343956 colorings=251200 lazy-girth=129879 last: m=88 classes=7 cclen=76 t=851s
[06:35:00] it=344227 colorings=251400 lazy-girth=129957 last: m=88 classes=8 cclen=76 t=852s
[06:35:00] it=344508 colorings=251600 lazy-girth=130055 last: m=88 classes=7 cclen=75 t=852s
[06:35:01] it=344797 colorings=251800 lazy-girth=130158 last: m=88 classes=8 cclen=76 t=853s
[06:35:01] it=345072 colorings=252000 lazy-girth=130242 last: m=88 classes=7 cclen=70 t=854s
[06:35:02] it=345315 colorings=252200 lazy-girth=130285 last: m=88 classes=8 cclen=74 t=854s
[06:35:03] it=345558 colorings=252400 lazy-girth=130334 last: m=88 classes=7 cclen=74 t=855s
[06:35:03] it=345818 colorings=252600 lazy-girth=130402 last: m=96 classes=9 cclen=74 t=855s
[06:35:04] it=346075 colorings=252800 lazy-girth=130464 last: m=96 classes=9 cclen=72 t=856s
[06:35:04] it=346333 colorings=253000 lazy-girth=130538 last: m=96 classes=9 cclen=70 t=856s
[06:35:05] it=346590 colorings=253200 lazy-girth=130597 last: m=96 classes=8 cclen=74 t=857s
[06:35:05] it=346853 colorings=253400 lazy-girth=130668 last: m=96 classes=8 cclen=75 t=857s
[06:35:06] it=347074 colorings=253600 lazy-girth=130690 last: m=96 classes=8 cclen=70 t=858s
[06:35:06] it=347345 colorings=253800 lazy-girth=130765 last: m=96 classes=8 cclen=74 t=859s
[06:35:07] it=347624 colorings=254000 lazy-girth=130850 last: m=88 classes=7 cclen=70 t=859s
[06:35:08] it=347847 colorings=254200 lazy-girth=130875 last: m=96 classes=8 cclen=75 t=860s
[06:35:08] it=348062 colorings=254400 lazy-girth=130891 last: m=88 classes=7 cclen=75 t=860s
[06:35:09] it=348291 colorings=254600 lazy-girth=130920 last: m=96 classes=7 cclen=72 t=861s
[06:35:09] it=348537 colorings=254800 lazy-girth=130968 last: m=88 classes=8 cclen=73 t=862s
[06:35:10] it=348807 colorings=255000 lazy-girth=131053 last: m=88 classes=8 cclen=75 t=862s
[06:35:11] it=349061 colorings=255200 lazy-girth=131123 last: m=96 classes=8 cclen=72 t=863s
[06:35:11] it=349305 colorings=255400 lazy-girth=131174 last: m=96 classes=8 cclen=75 t=863s
[06:35:12] it=349570 colorings=255600 lazy-girth=131251 last: m=88 classes=7 cclen=70 t=864s
[06:35:12] it=349821 colorings=255800 lazy-girth=131302 last: m=96 classes=8 cclen=76 t=864s
[06:35:13] it=350111 colorings=256000 lazy-girth=131405 last: m=96 classes=8 cclen=75 t=865s
[06:35:14] it=350371 colorings=256200 lazy-girth=131473 last: m=96 classes=8 cclen=70 t=866s
[06:35:14] it=350633 colorings=256400 lazy-girth=131547 last: m=96 classes=7 cclen=62 t=866s
[06:35:15] it=350904 colorings=256600 lazy-girth=131623 last: m=96 classes=8 cclen=65 t=867s
[06:35:16] it=351172 colorings=256800 lazy-girth=131697 last: m=88 classes=6 cclen=74 t=868s
[06:35:17] it=351422 colorings=257000 lazy-girth=131754 last: m=96 classes=8 cclen=73 t=869s
[06:35:17] it=351655 colorings=257200 lazy-girth=131788 last: m=96 classes=8 cclen=76 t=869s
[06:35:18] it=351895 colorings=257400 lazy-girth=131832 last: m=96 classes=8 cclen=64 t=870s
[06:35:18] it=352148 colorings=257600 lazy-girth=131898 last: m=88 classes=8 cclen=76 t=871s
[06:35:19] it=352400 colorings=257800 lazy-girth=131950 last: m=96 classes=8 cclen=67 t=871s
[06:35:20] it=352639 colorings=258000 lazy-girth=131992 last: m=96 classes=8 cclen=70 t=872s
[06:35:20] it=352876 colorings=258200 lazy-girth=132038 last: m=88 classes=7 cclen=77 t=872s
[06:35:21] it=353115 colorings=258400 lazy-girth=132078 last: m=88 classes=8 cclen=75 t=873s
[06:35:21] it=353352 colorings=258600 lazy-girth=132122 last: m=96 classes=7 cclen=77 t=873s
[06:35:22] it=353604 colorings=258800 lazy-girth=132179 last: m=88 classes=7 cclen=75 t=874s
[06:35:22] it=353838 colorings=259000 lazy-girth=132213 last: m=96 classes=8 cclen=58 t=874s
[06:35:23] it=354082 colorings=259200 lazy-girth=132267 last: m=88 classes=7 cclen=75 t=875s
[06:35:24] it=354332 colorings=259400 lazy-girth=132327 last: m=88 classes=8 cclen=70 t=876s
[06:35:25] it=354584 colorings=259600 lazy-girth=132400 last: m=96 classes=8 cclen=74 t=877s
[06:35:26] it=354829 colorings=259800 lazy-girth=132466 last: m=96 classes=8 cclen=76 t=878s
[06:35:27] it=355079 colorings=260000 lazy-girth=132543 last: m=88 classes=8 cclen=74 t=879s
[06:35:27] it=355333 colorings=260200 lazy-girth=132615 last: m=88 classes=7 cclen=70 t=879s
[06:35:28] it=355597 colorings=260400 lazy-girth=132694 last: m=88 classes=7 cclen=74 t=880s
[06:35:29] it=355822 colorings=260600 lazy-girth=132728 last: m=88 classes=8 cclen=75 t=881s
[06:35:30] it=356129 colorings=260800 lazy-girth=132851 last: m=80 classes=7 cclen=76 t=883s
[06:35:31] it=356348 colorings=261000 lazy-girth=132878 last: m=96 classes=8 cclen=74 t=883s
[06:35:32] it=356585 colorings=261200 lazy-girth=132931 last: m=96 classes=7 cclen=77 t=884s
[06:35:32] it=356822 colorings=261400 lazy-girth=132969 last: m=96 classes=7 cclen=64 t=884s
[06:35:33] it=357125 colorings=261600 lazy-girth=133130 last: m=80 classes=6 cclen=73 t=885s
[06:35:34] it=357422 colorings=261800 lazy-girth=133276 last: m=80 classes=7 cclen=76 t=886s
[06:35:35] it=357722 colorings=262000 lazy-girth=133403 last: m=88 classes=7 cclen=69 t=887s
[06:35:35] it=357928 colorings=262200 lazy-girth=133409 last: m=88 classes=8 cclen=73 t=887s
[06:35:36] it=358151 colorings=262400 lazy-girth=133435 last: m=96 classes=8 cclen=75 t=888s
[06:35:36] it=358352 colorings=262600 lazy-girth=133436 last: m=88 classes=7 cclen=75 t=888s
[06:35:37] it=358683 colorings=262800 lazy-girth=133608 last: m=96 classes=8 cclen=75 t=889s
[06:35:38] it=358954 colorings=263000 lazy-girth=133698 last: m=88 classes=8 cclen=76 t=890s
[06:35:39] it=359247 colorings=263200 lazy-girth=133818 last: m=88 classes=7 cclen=73 t=891s
[06:35:40] it=359583 colorings=263400 lazy-girth=133978 last: m=96 classes=8 cclen=75 t=892s
[06:35:41] it=359892 colorings=263600 lazy-girth=134116 last: m=88 classes=8 cclen=76 t=893s
[06:35:41] it=360115 colorings=263800 lazy-girth=134139 last: m=88 classes=7 cclen=73 t=894s
[06:35:42] it=360421 colorings=264000 lazy-girth=134280 last: m=96 classes=8 cclen=76 t=894s
[06:35:43] it=360809 colorings=264200 lazy-girth=134540 last: m=96 classes=8 cclen=75 t=895s
[06:35:44] it=361059 colorings=264400 lazy-girth=134600 last: m=96 classes=8 cclen=74 t=896s
[06:35:44] it=361309 colorings=264600 lazy-girth=134661 last: m=88 classes=8 cclen=74 t=896s
[06:35:45] it=361535 colorings=264800 lazy-girth=134694 last: m=88 classes=8 cclen=72 t=897s
[06:35:45] it=361779 colorings=265000 lazy-girth=134748 last: m=96 classes=8 cclen=69 t=898s
[06:35:46] it=362023 colorings=265200 lazy-girth=134807 last: m=88 classes=8 cclen=75 t=898s
[06:35:47] it=362295 colorings=265400 lazy-girth=134882 last: m=96 classes=8 cclen=72 t=899s
[06:35:47] it=362534 colorings=265600 lazy-girth=134928 last: m=96 classes=8 cclen=75 t=900s
[06:35:48] it=362836 colorings=265800 lazy-girth=135048 last: m=96 classes=8 cclen=72 t=900s
[06:35:49] it=363121 colorings=266000 lazy-girth=135161 last: m=88 classes=7 cclen=77 t=901s
[06:35:50] it=363360 colorings=266200 lazy-girth=135204 last: m=88 classes=8 cclen=74 t=902s
[06:35:50] it=363642 colorings=266400 lazy-girth=135314 last: m=96 classes=7 cclen=65 t=903s
[06:35:51] it=363957 colorings=266600 lazy-girth=135480 last: m=96 classes=8 cclen=75 t=904s
[06:35:52] it=364178 colorings=266800 lazy-girth=135502 last: m=96 classes=7 cclen=76 t=904s
[06:35:53] it=364533 colorings=267000 lazy-girth=135713 last: m=88 classes=7 cclen=77 t=905s
[06:35:54] it=364847 colorings=267200 lazy-girth=135849 last: m=96 classes=8 cclen=75 t=906s
[06:35:55] it=365093 colorings=267400 lazy-girth=135904 last: m=88 classes=8 cclen=73 t=907s
[06:35:55] it=365369 colorings=267600 lazy-girth=135988 last: m=80 classes=7 cclen=71 t=908s
[06:35:56] it=365656 colorings=267800 lazy-girth=136085 last: m=96 classes=8 cclen=62 t=908s
[06:35:57] it=365914 colorings=268000 lazy-girth=136157 last: m=88 classes=7 cclen=64 t=909s
[06:35:57] it=366144 colorings=268200 lazy-girth=136188 last: m=88 classes=7 cclen=75 t=910s
[06:35:58] it=366387 colorings=268400 lazy-girth=136233 last: m=88 classes=7 cclen=73 t=910s
[06:35:59] it=366644 colorings=268600 lazy-girth=136292 last: m=96 classes=8 cclen=74 t=911s
[06:36:00] it=366884 colorings=268800 lazy-girth=136332 last: m=88 classes=7 cclen=77 t=912s
[06:36:01] it=367117 colorings=269000 lazy-girth=136367 last: m=96 classes=8 cclen=75 t=913s
[06:36:01] it=367335 colorings=269200 lazy-girth=136385 last: m=88 classes=7 cclen=76 t=913s
[06:36:02] it=367559 colorings=269400 lazy-girth=136412 last: m=88 classes=7 cclen=74 t=914s
[06:36:03] it=367850 colorings=269600 lazy-girth=136511 last: m=88 classes=7 cclen=77 t=915s
[06:36:04] it=368096 colorings=269800 lazy-girth=136559 last: m=96 classes=8 cclen=74 t=916s
[06:36:04] it=368336 colorings=270000 lazy-girth=136599 last: m=88 classes=8 cclen=76 t=916s
[06:36:05] it=368598 colorings=270200 lazy-girth=136673 last: m=96 classes=7 cclen=75 t=918s
[06:36:07] it=368893 colorings=270400 lazy-girth=136787 last: m=88 classes=7 cclen=76 t=919s
[06:36:08] it=369151 colorings=270600 lazy-girth=136849 last: m=80 classes=7 cclen=74 t=920s
[06:36:09] it=369472 colorings=270800 lazy-girth=137018 last: m=88 classes=7 cclen=76 t=921s
[06:36:10] it=369835 colorings=271000 lazy-girth=137219 last: m=88 classes=7 cclen=76 t=922s
[06:36:11] it=370080 colorings=271200 lazy-girth=137269 last: m=88 classes=7 cclen=76 t=923s
[06:36:12] it=370314 colorings=271400 lazy-girth=137306 last: m=88 classes=8 cclen=76 t=924s
[06:36:12] it=370566 colorings=271600 lazy-girth=137367 last: m=96 classes=8 cclen=75 t=924s
[06:36:13] it=370800 colorings=271800 lazy-girth=137406 last: m=88 classes=7 cclen=77 t=925s
[06:36:13] it=371076 colorings=272000 lazy-girth=137500 last: m=88 classes=7 cclen=77 t=926s
[06:36:14] it=371333 colorings=272200 lazy-girth=137573 last: m=96 classes=8 cclen=72 t=926s
[06:36:15] it=371598 colorings=272400 lazy-girth=137641 last: m=88 classes=8 cclen=73 t=927s
[06:36:15] it=371859 colorings=272600 lazy-girth=137713 last: m=88 classes=6 cclen=76 t=927s
[06:36:16] it=372122 colorings=272800 lazy-girth=137791 last: m=96 classes=8 cclen=69 t=928s
[06:36:17] it=372373 colorings=273000 lazy-girth=137855 last: m=88 classes=7 cclen=76 t=929s
[06:36:17] it=372633 colorings=273200 lazy-girth=137930 last: m=88 classes=8 cclen=76 t=930s
[06:36:18] it=372912 colorings=273400 lazy-girth=138024 last: m=88 classes=7 cclen=74 t=930s
[06:36:19] it=373186 colorings=273600 lazy-girth=138110 last: m=96 classes=8 cclen=74 t=931s
[06:36:19] it=373448 colorings=273800 lazy-girth=138196 last: m=88 classes=7 cclen=74 t=931s
[06:36:20] it=373682 colorings=274000 lazy-girth=138231 last: m=96 classes=8 cclen=74 t=932s
[06:36:20] it=373918 colorings=274200 lazy-girth=138267 last: m=88 classes=7 cclen=76 t=933s
[06:36:21] it=374150 colorings=274400 lazy-girth=138300 last: m=88 classes=7 cclen=68 t=933s
[06:36:22] it=374374 colorings=274600 lazy-girth=138324 last: m=88 classes=8 cclen=74 t=934s
[06:36:23] it=374618 colorings=274800 lazy-girth=138377 last: m=96 classes=8 cclen=74 t=935s
[06:36:24] it=374885 colorings=275000 lazy-girth=138467 last: m=96 classes=7 cclen=70 t=936s
[06:36:25] it=375191 colorings=275200 lazy-girth=138594 last: m=96 classes=8 cclen=71 t=937s
[06:36:25] it=375485 colorings=275400 lazy-girth=138697 last: m=88 classes=7 cclen=76 t=937s
[06:36:26] it=375801 colorings=275600 lazy-girth=138825 last: m=96 classes=8 cclen=72 t=938s
[06:36:27] it=376077 colorings=275800 lazy-girth=138909 last: m=96 classes=8 cclen=73 t=939s
[06:36:28] it=376302 colorings=276000 lazy-girth=138934 last: m=88 classes=7 cclen=75 t=940s
[06:36:28] it=376525 colorings=276200 lazy-girth=138957 last: m=88 classes=8 cclen=71 t=940s
[06:36:28] it=376733 colorings=276400 lazy-girth=138965 last: m=80 classes=7 cclen=76 t=941s
[06:36:29] it=376943 colorings=276600 lazy-girth=138975 last: m=88 classes=7 cclen=73 t=941s
[06:36:29] it=377150 colorings=276800 lazy-girth=138982 last: m=88 classes=7 cclen=77 t=942s
[06:36:30] it=377361 colorings=277000 lazy-girth=138993 last: m=88 classes=7 cclen=74 t=942s
[06:36:31] it=377623 colorings=277200 lazy-girth=139060 last: m=88 classes=8 cclen=75 t=943s
[06:36:31] it=377823 colorings=277400 lazy-girth=139060 last: m=96 classes=8 cclen=69 t=943s
[06:36:32] it=378023 colorings=277600 lazy-girth=139060 last: m=88 classes=7 cclen=77 t=944s
[06:36:32] it=378223 colorings=277800 lazy-girth=139060 last: m=88 classes=8 cclen=72 t=944s
[06:36:34] it=378447 colorings=278000 lazy-girth=139088 last: m=80 classes=6 cclen=78 t=946s
[06:36:35] it=378748 colorings=278200 lazy-girth=139220 last: m=88 classes=7 cclen=75 t=947s
[06:36:36] it=379143 colorings=278400 lazy-girth=139487 last: m=88 classes=6 cclen=76 t=948s
[06:36:37] it=379549 colorings=278600 lazy-girth=139803 last: m=80 classes=6 cclen=75 t=949s
[06:36:38] it=379841 colorings=278800 lazy-girth=139931 last: m=96 classes=8 cclen=62 t=950s
[06:36:38] it=380062 colorings=279000 lazy-girth=139956 last: m=88 classes=6 cclen=77 t=950s
[06:36:40] it=380421 colorings=279200 lazy-girth=140199 last: m=96 classes=7 cclen=66 t=952s
[06:36:42] it=380852 colorings=279400 lazy-girth=140500 last: m=96 classes=7 cclen=73 t=954s
[06:36:43] it=381280 colorings=279600 lazy-girth=140773 last: m=80 classes=7 cclen=77 t=955s
[06:36:43] it=381634 colorings=279800 lazy-girth=140946 last: m=88 classes=7 cclen=75 t=956s
[06:36:44] it=381986 colorings=280000 lazy-girth=141126 last: m=88 classes=7 cclen=75 t=956s
[06:36:45] it=382369 colorings=280200 lazy-girth=141361 last: m=80 classes=7 cclen=76 t=957s
[06:36:46] it=382769 colorings=280400 lazy-girth=141605 last: m=96 classes=7 cclen=69 t=958s
[06:36:47] it=383093 colorings=280600 lazy-girth=141753 last: m=80 classes=7 cclen=72 t=959s
[06:36:48] it=383385 colorings=280800 lazy-girth=141862 last: m=88 classes=7 cclen=75 t=960s
[06:36:50] it=383814 colorings=281000 lazy-girth=142204 last: m=80 classes=6 cclen=77 t=962s
[06:36:51] it=384260 colorings=281200 lazy-girth=142578 last: m=80 classes=6 cclen=68 t=963s
[06:36:51] it=384652 colorings=281400 lazy-girth=142908 last: m=80 classes=6 cclen=75 t=964s
[06:36:52] it=384940 colorings=281600 lazy-girth=143051 last: m=80 classes=6 cclen=71 t=964s
[06:36:54] it=385210 colorings=281800 lazy-girth=143148 last: m=88 classes=7 cclen=77 t=966s
[06:36:54] it=385496 colorings=282000 lazy-girth=143247 last: m=96 classes=8 cclen=73 t=967s
[06:36:55] it=385767 colorings=282200 lazy-girth=143338 last: m=88 classes=7 cclen=68 t=967s
[06:36:56] it=386018 colorings=282400 lazy-girth=143398 last: m=96 classes=8 cclen=75 t=968s
[06:36:56] it=386264 colorings=282600 lazy-girth=143449 last: m=80 classes=7 cclen=77 t=969s
[06:36:57] it=386551 colorings=282800 lazy-girth=143559 last: m=96 classes=8 cclen=76 t=969s
[06:36:58] it=386802 colorings=283000 lazy-girth=143624 last: m=88 classes=8 cclen=71 t=970s
[06:36:58] it=387053 colorings=283200 lazy-girth=143683 last: m=88 classes=7 cclen=75 t=970s
[06:36:59] it=387315 colorings=283400 lazy-girth=143752 last: m=88 classes=8 cclen=75 t=971s
[06:37:00] it=387640 colorings=283600 lazy-girth=143920 last: m=88 classes=7 cclen=75 t=972s
[06:37:01] it=387954 colorings=283800 lazy-girth=144063 last: m=96 classes=8 cclen=72 t=973s
[06:37:02] it=388273 colorings=284000 lazy-girth=144207 last: m=88 classes=7 cclen=75 t=974s
[06:37:03] it=388509 colorings=284200 lazy-girth=144243 last: m=88 classes=8 cclen=76 t=975s
[06:37:04] it=388729 colorings=284400 lazy-girth=144263 last: m=96 classes=9 cclen=71 t=976s
[06:37:04] it=388959 colorings=284600 lazy-girth=144298 last: m=88 classes=8 cclen=76 t=976s
[06:37:05] it=389182 colorings=284800 lazy-girth=144326 last: m=88 classes=7 cclen=77 t=977s
[06:37:05] it=389463 colorings=285000 lazy-girth=144413 last: m=88 classes=8 cclen=75 t=977s
[06:37:06] it=389693 colorings=285200 lazy-girth=144444 last: m=88 classes=8 cclen=74 t=978s
[06:37:06] it=389911 colorings=285400 lazy-girth=144465 last: m=88 classes=8 cclen=75 t=979s
[06:37:07] it=390118 colorings=285600 lazy-girth=144474 last: m=88 classes=7 cclen=73 t=979s
[06:37:08] it=390392 colorings=285800 lazy-girth=144555 last: m=88 classes=7 cclen=74 t=980s
[06:37:08] it=390609 colorings=286000 lazy-girth=144572 last: m=88 classes=7 cclen=77 t=980s
[06:37:09] it=390830 colorings=286200 lazy-girth=144598 last: m=88 classes=8 cclen=76 t=981s
[06:37:09] it=391065 colorings=286400 lazy-girth=144645 last: m=88 classes=7 cclen=75 t=981s
[06:37:10] it=391265 colorings=286600 lazy-girth=144645 last: m=88 classes=8 cclen=72 t=982s
[06:37:11] it=391535 colorings=286800 lazy-girth=144722 last: m=88 classes=7 cclen=67 t=983s
[06:37:11] it=391789 colorings=287000 lazy-girth=144795 last: m=96 classes=7 cclen=76 t=983s
[06:37:12] it=392049 colorings=287200 lazy-girth=144862 last: m=88 classes=8 cclen=54 t=984s
[06:37:13] it=392277 colorings=287400 lazy-girth=144891 last: m=88 classes=8 cclen=74 t=985s
[06:37:13] it=392503 colorings=287600 lazy-girth=144918 last: m=88 classes=8 cclen=73 t=985s
[06:37:14] it=392788 colorings=287800 lazy-girth=145015 last: m=96 classes=8 cclen=75 t=986s
[06:37:15] it=393026 colorings=288000 lazy-girth=145059 last: m=96 classes=8 cclen=75 t=987s
[06:37:15] it=393243 colorings=288200 lazy-girth=145077 last: m=88 classes=7 cclen=73 t=987s
[06:37:16] it=393454 colorings=288400 lazy-girth=145088 last: m=96 classes=8 cclen=75 t=988s
[06:37:17] it=393680 colorings=288600 lazy-girth=145115 last: m=88 classes=7 cclen=77 t=989s
[06:37:17] it=393905 colorings=288800 lazy-girth=145140 last: m=88 classes=8 cclen=71 t=989s
[06:37:19] it=394113 colorings=289000 lazy-girth=145148 last: m=96 classes=8 cclen=75 t=991s
[06:37:20] it=394320 colorings=289200 lazy-girth=145155 last: m=88 classes=8 cclen=73 t=992s
[06:37:22] it=394653 colorings=289400 lazy-girth=145346 last: m=80 classes=6 cclen=76 t=994s
[06:37:23] it=394938 colorings=289600 lazy-girth=145437 last: m=88 classes=7 cclen=77 t=995s
[06:37:24] it=395247 colorings=289800 lazy-girth=145598 last: m=88 classes=7 cclen=77 t=996s
[06:37:25] it=395478 colorings=290000 lazy-girth=145646 last: m=88 classes=7 cclen=75 t=997s
[06:37:25] it=395715 colorings=290200 lazy-girth=145691 last: m=96 classes=8 cclen=73 t=997s
[06:37:26] it=395950 colorings=290400 lazy-girth=145730 last: m=96 classes=8 cclen=76 t=998s
[06:37:27] it=396198 colorings=290600 lazy-girth=145780 last: m=88 classes=7 cclen=76 t=999s
[06:37:28] it=396474 colorings=290800 lazy-girth=145873 last: m=88 classes=7 cclen=69 t=1001s
[06:37:29] it=396720 colorings=291000 lazy-girth=145933 last: m=88 classes=7 cclen=76 t=1001s
[06:37:30] it=396974 colorings=291200 lazy-girth=146000 last: m=88 classes=7 cclen=69 t=1002s
[06:37:31] it=397217 colorings=291400 lazy-girth=146049 last: m=88 classes=8 cclen=75 t=1003s
[06:37:32] it=397476 colorings=291600 lazy-girth=146118 last: m=88 classes=7 cclen=67 t=1004s
[06:37:32] it=397713 colorings=291800 lazy-girth=146161 last: m=88 classes=8 cclen=74 t=1004s
[06:37:33] it=397943 colorings=292000 lazy-girth=146195 last: m=88 classes=8 cclen=76 t=1005s
[06:37:34] it=398181 colorings=292200 lazy-girth=146239 last: m=96 classes=8 cclen=75 t=1006s
[06:37:34] it=398420 colorings=292400 lazy-girth=146288 last: m=88 classes=7 cclen=75 t=1006s
[06:37:35] it=398629 colorings=292600 lazy-girth=146297 last: m=88 classes=7 cclen=77 t=1007s
[06:37:35] it=398834 colorings=292800 lazy-girth=146302 last: m=88 classes=7 cclen=76 t=1008s
[06:37:36] it=399093 colorings=293000 lazy-girth=146361 last: m=88 classes=7 cclen=76 t=1008s
[06:37:37] it=399350 colorings=293200 lazy-girth=146421 last: m=96 classes=7 cclen=62 t=1009s
[06:37:38] it=399650 colorings=293400 lazy-girth=146531 last: m=96 classes=8 cclen=70 t=1010s
[06:37:38] it=399892 colorings=293600 lazy-girth=146575 last: m=88 classes=8 cclen=73 t=1010s
[06:37:39] it=400133 colorings=293800 lazy-girth=146618 last: m=88 classes=8 cclen=73 t=1011s
[06:37:40] it=400368 colorings=294000 lazy-girth=146653 last: m=88 classes=8 cclen=76 t=1012s
[06:37:41] it=400621 colorings=294200 lazy-girth=146710 last: m=96 classes=8 cclen=73 t=1013s
[06:37:42] it=400833 colorings=294400 lazy-girth=146722 last: m=88 classes=7 cclen=75 t=1014s
[06:37:42] it=401042 colorings=294600 lazy-girth=146731 last: m=96 classes=8 cclen=69 t=1014s
[06:37:43] it=401258 colorings=294800 lazy-girth=146748 last: m=88 classes=7 cclen=75 t=1015s
[06:37:43] it=401489 colorings=295000 lazy-girth=146781 last: m=96 classes=8 cclen=75 t=1015s
[06:37:44] it=401702 colorings=295200 lazy-girth=146794 last: m=88 classes=8 cclen=74 t=1016s
[06:37:44] it=401912 colorings=295400 lazy-girth=146804 last: m=96 classes=8 cclen=74 t=1016s
[06:37:45] it=402135 colorings=295600 lazy-girth=146827 last: m=88 classes=8 cclen=74 t=1017s
[06:37:45] it=402346 colorings=295800 lazy-girth=146839 last: m=88 classes=7 cclen=69 t=1018s
[06:37:47] it=402595 colorings=296000 lazy-girth=146907 last: m=96 classes=7 cclen=74 t=1019s
[06:37:48] it=402874 colorings=296200 lazy-girth=147027 last: m=96 classes=7 cclen=71 t=1020s
[06:37:49] it=403088 colorings=296400 lazy-girth=147050 last: m=88 classes=6 cclen=76 t=1021s
[06:37:50] it=403515 colorings=296600 lazy-girth=147410 last: m=80 classes=6 cclen=71 t=1022s
[06:37:51] it=404016 colorings=296800 lazy-girth=147899 last: m=96 classes=7 cclen=76 t=1023s
[06:37:51] it=404295 colorings=297000 lazy-girth=148015 last: m=80 classes=6 cclen=77 t=1024s
[06:37:52] it=404554 colorings=297200 lazy-girth=148114 last: m=80 classes=6 cclen=77 t=1024s
[06:37:53] it=404857 colorings=297400 lazy-girth=148243 last: m=80 classes=7 cclen=76 t=1025s
[06:37:54] it=405116 colorings=297600 lazy-girth=148316 last: m=96 classes=7 cclen=73 t=1026s
[06:37:54] it=405370 colorings=297800 lazy-girth=148386 last: m=96 classes=7 cclen=72 t=1026s
[06:37:55] it=405628 colorings=298000 lazy-girth=148459 last: m=88 classes=7 cclen=75 t=1027s
[06:37:56] it=405890 colorings=298200 lazy-girth=148541 last: m=88 classes=7 cclen=75 t=1028s
[06:37:56] it=406166 colorings=298400 lazy-girth=148632 last: m=80 classes=7 cclen=72 t=1029s
[06:37:57] it=406422 colorings=298600 lazy-girth=148704 last: m=80 classes=7 cclen=74 t=1029s
[06:37:59] it=406640 colorings=298800 lazy-girth=148723 last: m=96 classes=8 cclen=75 t=1031s
[06:38:00] it=406856 colorings=299000 lazy-girth=148753 last: m=96 classes=8 cclen=75 t=1032s
[06:38:01] it=407089 colorings=299200 lazy-girth=148796 last: m=96 classes=7 cclen=74 t=1033s
[06:38:02] it=407315 colorings=299400 lazy-girth=148824 last: m=96 classes=8 cclen=75 t=1034s
[06:38:03] it=407539 colorings=299600 lazy-girth=148852 last: m=88 classes=7 cclen=76 t=1035s
[06:38:03] it=407811 colorings=299800 lazy-girth=148935 last: m=88 classes=8 cclen=74 t=1036s
[06:38:04] it=408046 colorings=300000 lazy-girth=148972 last: m=96 classes=8 cclen=74 t=1036s
[06:38:05] it=408274 colorings=300200 lazy-girth=149006 last: m=88 classes=7 cclen=77 t=1037s
[06:38:06] it=408490 colorings=300400 lazy-girth=149031 last: m=88 classes=8 cclen=73 t=1038s
[06:38:06] it=408749 colorings=300600 lazy-girth=149111 last: m=96 classes=8 cclen=74 t=1038s
[06:38:07] it=409056 colorings=300800 lazy-girth=149236 last: m=80 classes=7 cclen=74 t=1039s
[06:38:08] it=409361 colorings=301000 lazy-girth=149352 last: m=88 classes=8 cclen=76 t=1040s
[06:38:09] it=409589 colorings=301200 lazy-girth=149383 last: m=88 classes=8 cclen=73 t=1041s
[06:38:10] it=409827 colorings=301400 lazy-girth=149422 last: m=88 classes=8 cclen=75 t=1042s
[06:38:11] it=410034 colorings=301600 lazy-girth=149429 last: m=88 classes=7 cclen=74 t=1043s
[06:38:12] it=410303 colorings=301800 lazy-girth=149504 last: m=80 classes=7 cclen=71 t=1044s
[06:38:13] it=410559 colorings=302000 lazy-girth=149563 last: m=96 classes=8 cclen=76 t=1045s
[06:38:13] it=410795 colorings=302200 lazy-girth=149603 last: m=88 classes=7 cclen=76 t=1045s
[06:38:14] it=411000 colorings=302400 lazy-girth=149608 last: m=88 classes=7 cclen=77 t=1046s
[06:38:14] it=411214 colorings=302600 lazy-girth=149624 last: m=88 classes=8 cclen=72 t=1047s
[06:38:15] it=411422 colorings=302800 lazy-girth=149632 last: m=96 classes=8 cclen=75 t=1047s
[06:38:16] it=411646 colorings=303000 lazy-girth=149657 last: m=88 classes=8 cclen=65 t=1048s
[06:38:16] it=411856 colorings=303200 lazy-girth=149667 last: m=88 classes=8 cclen=75 t=1048s
[06:38:17] it=412075 colorings=303400 lazy-girth=149689 last: m=88 classes=8 cclen=71 t=1049s
[06:38:18] it=412295 colorings=303600 lazy-girth=149711 last: m=96 classes=8 cclen=71 t=1050s
[06:38:18] it=412499 colorings=303800 lazy-girth=149715 last: m=88 classes=8 cclen=72 t=1050s
[06:38:19] it=412701 colorings=304000 lazy-girth=149717 last: m=88 classes=8 cclen=76 t=1051s
[06:38:19] it=412901 colorings=304200 lazy-girth=149717 last: m=96 classes=8 cclen=72 t=1051s
[06:38:20] it=413126 colorings=304400 lazy-girth=149747 last: m=96 classes=8 cclen=68 t=1052s
[06:38:21] it=413355 colorings=304600 lazy-girth=149777 last: m=88 classes=8 cclen=75 t=1053s
[06:38:22] it=413619 colorings=304800 lazy-girth=149848 last: m=88 classes=7 cclen=76 t=1054s
[06:38:23] it=413844 colorings=305000 lazy-girth=149875 last: m=88 classes=7 cclen=71 t=1055s
[06:38:24] it=414064 colorings=305200 lazy-girth=149896 last: m=88 classes=8 cclen=74 t=1056s
[06:38:25] it=414358 colorings=305400 lazy-girth=150023 last: m=88 classes=7 cclen=73 t=1057s
[06:38:26] it=414621 colorings=305600 lazy-girth=150096 last: m=88 classes=8 cclen=75 t=1058s
[06:38:27] it=414865 colorings=305800 lazy-girth=150145 last: m=96 classes=8 cclen=75 t=1059s
[06:38:28] it=415078 colorings=306000 lazy-girth=150163 last: m=96 classes=8 cclen=68 t=1060s
[06:38:28] it=415317 colorings=306200 lazy-girth=150203 last: m=96 classes=8 cclen=73 t=1060s
[06:38:29] it=415537 colorings=306400 lazy-girth=150224 last: m=88 classes=7 cclen=75 t=1061s
[06:38:29] it=415763 colorings=306600 lazy-girth=150255 last: m=88 classes=8 cclen=73 t=1062s
[06:38:50] it=415984 colorings=306800 lazy-girth=150278 last: m=88 classes=8 cclen=73 t=1082s
[06:38:50] it=416196 colorings=307000 lazy-girth=150290 last: m=96 classes=8 cclen=75 t=1082s
[06:38:51] it=416405 colorings=307200 lazy-girth=150299 last: m=88 classes=7 cclen=74 t=1083s
[06:38:52] it=416626 colorings=307400 lazy-girth=150321 last: m=88 classes=8 cclen=73 t=1084s
[06:38:53] it=416837 colorings=307600 lazy-girth=150332 last: m=88 classes=8 cclen=76 t=1085s
[06:38:53] it=417042 colorings=307800 lazy-girth=150337 last: m=88 classes=8 cclen=72 t=1085s
[06:38:54] it=417255 colorings=308000 lazy-girth=150350 last: m=96 classes=8 cclen=66 t=1086s
[06:38:55] it=417472 colorings=308200 lazy-girth=150367 last: m=88 classes=8 cclen=74 t=1087s
[06:38:56] it=417691 colorings=308400 lazy-girth=150386 last: m=88 classes=7 cclen=77 t=1088s
[06:38:56] it=417907 colorings=308600 lazy-girth=150402 last: m=88 classes=7 cclen=76 t=1088s
[06:38:57] it=418132 colorings=308800 lazy-girth=150427 last: m=88 classes=8 cclen=76 t=1089s
[06:38:58] it=418346 colorings=309000 lazy-girth=150441 last: m=88 classes=8 cclen=69 t=1090s
[06:38:59] it=418555 colorings=309200 lazy-girth=150454 last: m=88 classes=7 cclen=69 t=1091s
[06:39:00] it=418868 colorings=309400 lazy-girth=150587 last: m=88 classes=8 cclen=73 t=1092s
[06:39:01] it=419157 colorings=309600 lazy-girth=150688 last: m=88 classes=7 cclen=75 t=1093s
[06:39:02] it=419413 colorings=309800 lazy-girth=150766 last: m=88 classes=7 cclen=75 t=1094s
[06:39:03] it=419671 colorings=310000 lazy-girth=150833 last: m=88 classes=8 cclen=62 t=1095s
[06:39:03] it=419907 colorings=310200 lazy-girth=150872 last: m=96 classes=8 cclen=64 t=1095s
[06:39:04] it=420144 colorings=310400 lazy-girth=150915 last: m=88 classes=7 cclen=77 t=1096s
[06:39:05] it=420432 colorings=310600 lazy-girth=151019 last: m=88 classes=7 cclen=77 t=1097s
[06:39:06] it=420679 colorings=310800 lazy-girth=151073 last: m=88 classes=8 cclen=74 t=1098s
[06:39:07] it=420915 colorings=311000 lazy-girth=151114 last: m=88 classes=8 cclen=75 t=1099s
[06:39:08] it=421142 colorings=311200 lazy-girth=151146 last: m=88 classes=7 cclen=76 t=1100s
[06:39:09] it=421378 colorings=311400 lazy-girth=151182 last: m=88 classes=7 cclen=77 t=1101s
[06:39:10] it=421602 colorings=311600 lazy-girth=151210 last: m=88 classes=7 cclen=77 t=1102s
[06:39:10] it=421825 colorings=311800 lazy-girth=151233 last: m=88 classes=7 cclen=76 t=1103s
[06:39:11] it=422052 colorings=312000 lazy-girth=151262 last: m=88 classes=7 cclen=77 t=1103s
[06:39:12] it=422305 colorings=312200 lazy-girth=151326 last: m=88 classes=7 cclen=76 t=1104s
[06:39:13] it=422534 colorings=312400 lazy-girth=151364 last: m=88 classes=7 cclen=74 t=1105s
[06:39:14] it=422752 colorings=312600 lazy-girth=151388 last: m=88 classes=8 cclen=76 t=1106s
[06:39:15] it=423011 colorings=312800 lazy-girth=151465 last: m=96 classes=8 cclen=74 t=1107s
[06:39:16] it=423309 colorings=313000 lazy-girth=151570 last: m=88 classes=7 cclen=76 t=1108s
[06:39:18] it=423646 colorings=313200 lazy-girth=151751 last: m=96 classes=8 cclen=73 t=1110s
[06:39:18] it=423885 colorings=313400 lazy-girth=151792 last: m=88 classes=7 cclen=73 t=1111s
[06:39:19] it=424105 colorings=313600 lazy-girth=151812 last: m=88 classes=8 cclen=74 t=1111s
[06:39:20] it=424309 colorings=313800 lazy-girth=151816 last: m=88 classes=8 cclen=76 t=1112s
[06:39:20] it=424514 colorings=314000 lazy-girth=151821 last: m=88 classes=8 cclen=74 t=1112s
[06:39:21] it=424720 colorings=314200 lazy-girth=151827 last: m=88 classes=8 cclen=75 t=1113s
[06:39:22] it=424923 colorings=314400 lazy-girth=151830 last: m=88 classes=8 cclen=75 t=1114s
[06:39:22] it=425130 colorings=314600 lazy-girth=151837 last: m=88 classes=7 cclen=75 t=1114s
[06:39:24] it=425392 colorings=314800 lazy-girth=151913 last: m=88 classes=7 cclen=75 t=1116s
[06:39:25] it=425619 colorings=315000 lazy-girth=151942 last: m=88 classes=7 cclen=76 t=1117s
[06:39:26] it=425840 colorings=315200 lazy-girth=151963 last: m=88 classes=7 cclen=73 t=1118s
[06:39:26] it=426052 colorings=315400 lazy-girth=151979 last: m=88 classes=8 cclen=73 t=1118s
[06:39:27] it=426287 colorings=315600 lazy-girth=152015 last: m=88 classes=8 cclen=68 t=1119s
[06:39:28] it=426521 colorings=315800 lazy-girth=152058 last: m=88 classes=7 cclen=77 t=1120s
[06:39:29] it=426736 colorings=316000 lazy-girth=152073 last: m=96 classes=8 cclen=71 t=1121s
[06:39:29] it=426961 colorings=316200 lazy-girth=152100 last: m=88 classes=7 cclen=70 t=1122s
[06:39:30] it=427174 colorings=316400 lazy-girth=152113 last: m=88 classes=8 cclen=75 t=1122s
[06:39:31] it=427412 colorings=316600 lazy-girth=152153 last: m=88 classes=8 cclen=75 t=1124s
[06:39:32] it=427637 colorings=316800 lazy-girth=152180 last: m=88 classes=8 cclen=76 t=1125s
[06:39:34] it=427875 colorings=317000 lazy-girth=152225 last: m=80 classes=7 cclen=66 t=1126s
[06:39:35] it=428134 colorings=317200 lazy-girth=152309 last: m=96 classes=7 cclen=76 t=1127s
[06:39:36] it=428407 colorings=317400 lazy-girth=152397 last: m=88 classes=7 cclen=62 t=1128s
[06:39:37] it=428671 colorings=317600 lazy-girth=152466 last: m=88 classes=7 cclen=73 t=1129s
[06:39:38] it=428921 colorings=317800 lazy-girth=152518 last: m=88 classes=7 cclen=76 t=1130s
[06:39:39] it=429135 colorings=318000 lazy-girth=152533 last: m=96 classes=8 cclen=75 t=1131s
[06:39:39] it=429339 colorings=318200 lazy-girth=152537 last: m=88 classes=8 cclen=72 t=1132s
[06:39:40] it=429566 colorings=318400 lazy-girth=152565 last: m=88 classes=8 cclen=76 t=1133s
[06:39:41] it=429791 colorings=318600 lazy-girth=152593 last: m=88 classes=8 cclen=74 t=1133s
[06:39:42] it=430012 colorings=318800 lazy-girth=152614 last: m=88 classes=7 cclen=76 t=1134s
[06:39:43] it=430249 colorings=319000 lazy-girth=152662 last: m=88 classes=7 cclen=77 t=1135s
[06:39:44] it=430497 colorings=319200 lazy-girth=152724 last: m=80 classes=7 cclen=73 t=1136s
[06:39:45] it=430741 colorings=319400 lazy-girth=152773 last: m=88 classes=8 cclen=70 t=1137s
[06:39:46] it=430961 colorings=319600 lazy-girth=152797 last: m=96 classes=8 cclen=71 t=1138s
[06:39:47] it=431190 colorings=319800 lazy-girth=152827 last: m=88 classes=8 cclen=74 t=1139s
[06:39:48] it=431403 colorings=320000 lazy-girth=152842 last: m=88 classes=8 cclen=75 t=1140s
[06:39:49] it=431613 colorings=320200 lazy-girth=152852 last: m=96 classes=8 cclen=74 t=1141s
[06:39:50] it=431826 colorings=320400 lazy-girth=152868 last: m=96 classes=8 cclen=73 t=1142s
[06:39:51] it=432056 colorings=320600 lazy-girth=152902 last: m=96 classes=8 cclen=74 t=1143s
[06:39:51] it=432272 colorings=320800 lazy-girth=152921 last: m=88 classes=7 cclen=77 t=1143s
[06:39:52] it=432497 colorings=321000 lazy-girth=152946 last: m=96 classes=8 cclen=73 t=1144s
[06:39:53] it=432738 colorings=321200 lazy-girth=152994 last: m=88 classes=8 cclen=73 t=1145s
[06:39:54] it=432953 colorings=321400 lazy-girth=153017 last: m=88 classes=7 cclen=74 t=1146s
[06:39:55] it=433205 colorings=321600 lazy-girth=153078 last: m=80 classes=7 cclen=75 t=1147s
[06:39:56] it=433449 colorings=321800 lazy-girth=153122 last: m=96 classes=8 cclen=66 t=1148s
[06:39:57] it=433649 colorings=322000 lazy-girth=153122 last: m=88 classes=7 cclen=74 t=1149s
[06:39:58] it=433854 colorings=322200 lazy-girth=153127 last: m=96 classes=8 cclen=72 t=1150s
[06:39:59] it=434075 colorings=322400 lazy-girth=153151 last: m=88 classes=8 cclen=76 t=1151s
[06:39:59] it=434298 colorings=322600 lazy-girth=153175 last: m=96 classes=8 cclen=74 t=1152s
[06:40:00] it=434518 colorings=322800 lazy-girth=153199 last: m=96 classes=8 cclen=75 t=1152s
[06:40:01] it=434738 colorings=323000 lazy-girth=153221 last: m=96 classes=8 cclen=68 t=1153s
[06:40:02] it=434944 colorings=323200 lazy-girth=153227 last: m=88 classes=8 cclen=73 t=1154s
[06:40:03] it=435208 colorings=323400 lazy-girth=153313 last: m=88 classes=8 cclen=75 t=1155s
[06:40:04] it=435458 colorings=323600 lazy-girth=153369 last: m=88 classes=8 cclen=74 t=1156s
[06:40:05] it=435720 colorings=323800 lazy-girth=153450 last: m=88 classes=8 cclen=75 t=1157s
[06:40:06] it=435949 colorings=324000 lazy-girth=153487 last: m=80 classes=7 cclen=75 t=1159s
[06:40:07] it=436188 colorings=324200 lazy-girth=153530 last: m=88 classes=8 cclen=75 t=1159s
[06:40:08] it=436428 colorings=324400 lazy-girth=153581 last: m=80 classes=7 cclen=70 t=1160s
[06:40:09] it=436681 colorings=324600 lazy-girth=153644 last: m=80 classes=7 cclen=74 t=1161s
[06:40:10] it=436994 colorings=324800 lazy-girth=153788 last: m=88 classes=8 cclen=75 t=1162s
[06:40:11] it=437243 colorings=325000 lazy-girth=153843 last: m=80 classes=7 cclen=74 t=1163s
[06:40:12] it=437482 colorings=325200 lazy-girth=153887 last: m=88 classes=7 cclen=77 t=1164s
[06:40:13] it=437696 colorings=325400 lazy-girth=153903 last: m=88 classes=8 cclen=74 t=1165s
[06:40:13] it=437913 colorings=325600 lazy-girth=153920 last: m=88 classes=7 cclen=77 t=1166s
[06:40:15] it=438127 colorings=325800 lazy-girth=153935 last: m=88 classes=8 cclen=74 t=1167s
[06:40:18] it=438378 colorings=326000 lazy-girth=153991 last: m=96 classes=7 cclen=71 t=1170s
[06:40:19] it=438646 colorings=326200 lazy-girth=154064 last: m=96 classes=7 cclen=72 t=1171s
[06:40:20] it=438878 colorings=326400 lazy-girth=154100 last: m=96 classes=8 cclen=75 t=1172s
[06:40:21] it=439096 colorings=326600 lazy-girth=154119 last: m=88 classes=8 cclen=70 t=1173s
[06:40:22] it=439303 colorings=326800 lazy-girth=154126 last: m=96 classes=8 cclen=74 t=1174s
[06:40:23] it=439506 colorings=327000 lazy-girth=154129 last: m=88 classes=7 cclen=76 t=1175s
[06:40:24] it=439710 colorings=327200 lazy-girth=154133 last: m=96 classes=8 cclen=74 t=1176s
[06:40:26] it=439930 colorings=327400 lazy-girth=154154 last: m=88 classes=8 cclen=72 t=1178s
[06:40:27] it=440148 colorings=327600 lazy-girth=154172 last: m=88 classes=7 cclen=72 t=1179s
[06:40:28] it=440364 colorings=327800 lazy-girth=154188 last: m=96 classes=8 cclen=74 t=1180s
[06:40:28] it=440576 colorings=328000 lazy-girth=154200 last: m=88 classes=8 cclen=66 t=1180s
[06:40:29] it=440790 colorings=328200 lazy-girth=154214 last: m=88 classes=7 cclen=77 t=1181s
[06:40:30] it=441009 colorings=328400 lazy-girth=154233 last: m=96 classes=8 cclen=72 t=1182s
[06:40:31] it=441217 colorings=328600 lazy-girth=154241 last: m=96 classes=8 cclen=73 t=1183s
[06:40:32] it=441427 colorings=328800 lazy-girth=154251 last: m=88 classes=7 cclen=75 t=1184s
[06:40:33] it=441639 colorings=329000 lazy-girth=154264 last: m=88 classes=8 cclen=76 t=1185s
[06:40:33] it=441846 colorings=329200 lazy-girth=154272 last: m=88 classes=8 cclen=75 t=1185s
[06:40:34] it=442062 colorings=329400 lazy-girth=154289 last: m=96 classes=8 cclen=75 t=1186s
[06:40:35] it=442273 colorings=329600 lazy-girth=154301 last: m=96 classes=8 cclen=73 t=1187s
[06:40:36] it=442484 colorings=329800 lazy-girth=154313 last: m=96 classes=8 cclen=76 t=1188s
[06:40:37] it=442705 colorings=330000 lazy-girth=154335 last: m=96 classes=8 cclen=67 t=1189s
[06:40:38] it=442915 colorings=330200 lazy-girth=154345 last: m=88 classes=7 cclen=67 t=1190s
[06:40:39] it=443122 colorings=330400 lazy-girth=154352 last: m=96 classes=8 cclen=61 t=1191s
[06:40:40] it=443331 colorings=330600 lazy-girth=154361 last: m=88 classes=7 cclen=75 t=1192s
[06:40:41] it=443540 colorings=330800 lazy-girth=154371 last: m=88 classes=8 cclen=72 t=1193s
[06:40:42] it=443760 colorings=331000 lazy-girth=154393 last: m=88 classes=8 cclen=75 t=1194s
[06:40:43] it=443991 colorings=331200 lazy-girth=154426 last: m=88 classes=7 cclen=77 t=1195s
[06:40:43] it=444206 colorings=331400 lazy-girth=154442 last: m=88 classes=7 cclen=77 t=1196s
[06:40:45] it=444424 colorings=331600 lazy-girth=154460 last: m=96 classes=8 cclen=76 t=1197s
[06:40:45] it=444632 colorings=331800 lazy-girth=154469 last: m=88 classes=8 cclen=71 t=1197s
[06:40:46] it=444835 colorings=332000 lazy-girth=154472 last: m=88 classes=8 cclen=74 t=1198s
[06:40:47] it=445049 colorings=332200 lazy-girth=154486 last: m=88 classes=7 cclen=72 t=1199s
[06:40:48] it=445261 colorings=332400 lazy-girth=154498 last: m=88 classes=8 cclen=74 t=1200s
[06:40:49] it=445470 colorings=332600 lazy-girth=154507 last: m=88 classes=7 cclen=76 t=1201s
[06:40:50] it=445679 colorings=332800 lazy-girth=154516 last: m=96 classes=8 cclen=74 t=1202s
[06:40:51] it=445883 colorings=333000 lazy-girth=154521 last: m=88 classes=8 cclen=76 t=1203s
[06:40:53] it=446093 colorings=333200 lazy-girth=154532 last: m=88 classes=8 cclen=76 t=1205s
[06:40:54] it=446298 colorings=333400 lazy-girth=154537 last: m=88 classes=8 cclen=71 t=1206s
[06:40:55] it=446500 colorings=333600 lazy-girth=154540 last: m=96 classes=8 cclen=67 t=1207s
[06:40:57] it=446707 colorings=333800 lazy-girth=154551 last: m=88 classes=7 cclen=77 t=1209s
[06:40:58] it=446908 colorings=334000 lazy-girth=154552 last: m=88 classes=8 cclen=75 t=1210s
[06:41:01] it=447139 colorings=334200 lazy-girth=154596 last: m=96 classes=8 cclen=72 t=1213s
[06:41:02] it=447393 colorings=334400 lazy-girth=154655 last: m=88 classes=8 cclen=76 t=1214s
[06:41:02] it=447625 colorings=334600 lazy-girth=154687 last: m=88 classes=8 cclen=74 t=1214s
[06:41:03] it=447858 colorings=334800 lazy-girth=154722 last: m=88 classes=7 cclen=77 t=1215s
[06:41:04] it=448131 colorings=335000 lazy-girth=154801 last: m=88 classes=7 cclen=74 t=1216s
[06:41:05] it=448408 colorings=335200 lazy-girth=154882 last: m=96 classes=8 cclen=73 t=1217s
[06:41:05] it=448656 colorings=335400 lazy-girth=154931 last: m=88 classes=7 cclen=74 t=1217s
[06:41:06] it=448893 colorings=335600 lazy-girth=154971 last: m=88 classes=7 cclen=76 t=1218s
[06:41:07] it=449131 colorings=335800 lazy-girth=155010 last: m=88 classes=7 cclen=77 t=1219s
[06:41:08] it=449384 colorings=336000 lazy-girth=155066 last: m=88 classes=8 cclen=75 t=1220s
[06:41:09] it=449623 colorings=336200 lazy-girth=155108 last: m=88 classes=8 cclen=75 t=1221s
[06:41:10] it=449841 colorings=336400 lazy-girth=155126 last: m=88 classes=7 cclen=76 t=1222s
[06:41:11] it=450085 colorings=336600 lazy-girth=155175 last: m=96 classes=7 cclen=74 t=1223s
[06:41:12] it=450306 colorings=336800 lazy-girth=155196 last: m=88 classes=7 cclen=74 t=1224s
[06:41:13] it=450547 colorings=337000 lazy-girth=155238 last: m=88 classes=8 cclen=74 t=1225s
[06:41:15] it=450872 colorings=337200 lazy-girth=155401 last: m=88 classes=7 cclen=73 t=1227s
[06:41:16] it=451088 colorings=337400 lazy-girth=155417 last: m=96 classes=8 cclen=74 t=1228s
[06:41:17] it=451304 colorings=337600 lazy-girth=155433 last: m=96 classes=8 cclen=74 t=1229s
[06:41:18] it=451533 colorings=337800 lazy-girth=155462 last: m=88 classes=7 cclen=77 t=1230s
[06:41:19] it=451753 colorings=338000 lazy-girth=155484 last: m=96 classes=8 cclen=73 t=1231s
[06:41:20] it=451978 colorings=338200 lazy-girth=155509 last: m=96 classes=9 cclen=71 t=1232s
[06:41:21] it=452261 colorings=338400 lazy-girth=155607 last: m=96 classes=8 cclen=75 t=1233s
[06:41:22] it=452467 colorings=338600 lazy-girth=155613 last: m=88 classes=7 cclen=76 t=1234s
[06:41:22] it=452672 colorings=338800 lazy-girth=155618 last: m=88 classes=8 cclen=74 t=1234s
[06:41:23] it=452885 colorings=339000 lazy-girth=155631 last: m=88 classes=8 cclen=76 t=1235s
[06:41:25] it=453139 colorings=339200 lazy-girth=155696 last: m=88 classes=7 cclen=76 t=1237s
[06:41:26] it=453356 colorings=339400 lazy-girth=155713 last: m=96 classes=8 cclen=65 t=1238s
[06:41:27] it=453570 colorings=339600 lazy-girth=155727 last: m=96 classes=8 cclen=71 t=1239s
[06:41:28] it=453784 colorings=339800 lazy-girth=155741 last: m=96 classes=8 cclen=75 t=1240s
[06:41:28] it=454002 colorings=340000 lazy-girth=155762 last: m=88 classes=7 cclen=77 t=1241s
[06:41:29] it=454209 colorings=340200 lazy-girth=155772 last: m=96 classes=8 cclen=72 t=1241s
[06:41:30] it=454419 colorings=340400 lazy-girth=155782 last: m=96 classes=7 cclen=75 t=1242s
[06:41:31] it=454636 colorings=340600 lazy-girth=155801 last: m=88 classes=8 cclen=75 t=1243s
[06:41:31] it=454856 colorings=340800 lazy-girth=155822 last: m=88 classes=8 cclen=72 t=1243s
[06:41:32] it=455064 colorings=341000 lazy-girth=155830 last: m=88 classes=8 cclen=75 t=1244s
[06:41:34] it=455333 colorings=341200 lazy-girth=155916 last: m=88 classes=7 cclen=69 t=1246s
[06:41:35] it=455574 colorings=341400 lazy-girth=155968 last: m=88 classes=7 cclen=76 t=1247s
[06:41:36] it=455789 colorings=341600 lazy-girth=155983 last: m=88 classes=8 cclen=73 t=1248s
[06:41:37] it=456029 colorings=341800 lazy-girth=156023 last: m=96 classes=8 cclen=72 t=1249s
[06:41:38] it=456271 colorings=342000 lazy-girth=156065 last: m=96 classes=8 cclen=72 t=1250s
[06:41:39] it=456489 colorings=342200 lazy-girth=156084 last: m=88 classes=8 cclen=72 t=1251s
[06:41:40] it=456710 colorings=342400 lazy-girth=156106 last: m=96 classes=8 cclen=74 t=1252s
[06:41:41] it=456946 colorings=342600 lazy-girth=156144 last: m=96 classes=8 cclen=74 t=1253s
[06:41:42] it=457155 colorings=342800 lazy-girth=156153 last: m=88 classes=8 cclen=76 t=1254s
[06:41:44] it=457362 colorings=343000 lazy-girth=156160 last: m=96 classes=8 cclen=75 t=1256s
[06:41:45] it=457584 colorings=343200 lazy-girth=156182 last: m=88 classes=8 cclen=73 t=1257s
[06:41:46] it=457841 colorings=343400 lazy-girth=156247 last: m=88 classes=7 cclen=66 t=1258s
[06:41:47] it=458087 colorings=343600 lazy-girth=156297 last: m=88 classes=7 cclen=67 t=1259s
[06:41:48] it=458367 colorings=343800 lazy-girth=156393 last: m=96 classes=8 cclen=75 t=1260s
[06:41:49] it=458624 colorings=344000 lazy-girth=156456 last: m=88 classes=7 cclen=75 t=1261s
[06:41:50] it=458853 colorings=344200 lazy-girth=156486 last: m=88 classes=8 cclen=75 t=1262s
[06:41:51] it=459056 colorings=344400 lazy-girth=156489 last: m=88 classes=7 cclen=75 t=1263s
[06:41:52] it=459259 colorings=344600 lazy-girth=156492 last: m=88 classes=8 cclen=75 t=1264s
[06:41:53] it=459478 colorings=344800 lazy-girth=156511 last: m=88 classes=8 cclen=74 t=1265s
[06:41:54] it=459695 colorings=345000 lazy-girth=156530 last: m=96 classes=7 cclen=73 t=1266s
[06:41:54] it=459913 colorings=345200 lazy-girth=156551 last: m=96 classes=8 cclen=66 t=1266s
[06:41:56] it=460143 colorings=345400 lazy-girth=156584 last: m=96 classes=8 cclen=75 t=1268s
[06:41:57] it=460356 colorings=345600 lazy-girth=156598 last: m=88 classes=8 cclen=76 t=1269s
[06:41:57] it=460562 colorings=345800 lazy-girth=156604 last: m=88 classes=8 cclen=75 t=1269s
[06:41:59] it=460794 colorings=346000 lazy-girth=156639 last: m=88 classes=8 cclen=74 t=1271s
[06:42:00] it=461034 colorings=346200 lazy-girth=156684 last: m=88 classes=7 cclen=72 t=1272s
[06:42:01] it=461256 colorings=346400 lazy-girth=156706 last: m=96 classes=9 cclen=75 t=1273s
[06:42:01] it=461478 colorings=346600 lazy-girth=156730 last: m=96 classes=8 cclen=76 t=1273s
[06:42:02] it=461714 colorings=346800 lazy-girth=156769 last: m=88 classes=7 cclen=76 t=1274s
[06:42:03] it=461914 colorings=347000 lazy-girth=156769 last: m=88 classes=8 cclen=70 t=1275s
[06:42:04] it=462124 colorings=347200 lazy-girth=156779 last: m=88 classes=7 cclen=75 t=1276s
[06:42:05] it=462354 colorings=347400 lazy-girth=156809 last: m=88 classes=7 cclen=76 t=1277s
[06:42:06] it=462613 colorings=347600 lazy-girth=156873 last: m=88 classes=7 cclen=75 t=1278s
[06:42:07] it=462825 colorings=347800 lazy-girth=156885 last: m=96 classes=7 cclen=75 t=1279s
[06:42:09] it=463044 colorings=348000 lazy-girth=156906 last: m=88 classes=7 cclen=75 t=1281s
[06:42:10] it=463252 colorings=348200 lazy-girth=156914 last: m=96 classes=8 cclen=75 t=1282s
[06:42:10] it=463460 colorings=348400 lazy-girth=156922 last: m=88 classes=7 cclen=76 t=1283s
[06:42:12] it=463664 colorings=348600 lazy-girth=156926 last: m=96 classes=8 cclen=74 t=1284s
[06:42:13] it=463885 colorings=348800 lazy-girth=156949 last: m=88 classes=8 cclen=74 t=1285s
[06:42:14] it=464106 colorings=349000 lazy-girth=156972 last: m=88 classes=8 cclen=76 t=1286s
[06:42:15] it=464314 colorings=349200 lazy-girth=156980 last: m=88 classes=7 cclen=72 t=1287s
[06:42:16] it=464517 colorings=349400 lazy-girth=156983 last: m=96 classes=8 cclen=76 t=1288s
[06:42:17] it=464729 colorings=349600 lazy-girth=156998 last: m=88 classes=8 cclen=73 t=1289s
[06:42:18] it=464957 colorings=349800 lazy-girth=157033 last: m=80 classes=7 cclen=76 t=1290s
[06:42:19] it=465162 colorings=350000 lazy-girth=157039 last: m=88 classes=7 cclen=74 t=1291s
[06:42:20] it=465366 colorings=350200 lazy-girth=157043 last: m=88 classes=8 cclen=74 t=1292s
[06:42:21] it=465587 colorings=350400 lazy-girth=157066 last: m=96 classes=8 cclen=74 t=1293s
[06:42:22] it=465795 colorings=350600 lazy-girth=157074 last: m=96 classes=9 cclen=75 t=1294s
[06:42:23] it=466023 colorings=350800 lazy-girth=157102 last: m=96 classes=8 cclen=76 t=1295s
[06:42:24] it=466228 colorings=351000 lazy-girth=157107 last: m=88 classes=8 cclen=72 t=1296s
[06:42:25] it=466439 colorings=351200 lazy-girth=157118 last: m=88 classes=8 cclen=72 t=1297s
[06:42:26] it=466653 colorings=351400 lazy-girth=157133 last: m=96 classes=8 cclen=67 t=1298s
[06:42:27] it=466862 colorings=351600 lazy-girth=157143 last: m=88 classes=8 cclen=75 t=1299s
[06:42:28] it=467118 colorings=351800 lazy-girth=157207 last: m=88 classes=7 cclen=66 t=1300s
[06:42:29] it=467323 colorings=352000 lazy-girth=157214 last: m=88 classes=7 cclen=76 t=1301s
[06:42:30] it=467548 colorings=352200 lazy-girth=157246 last: m=88 classes=8 cclen=75 t=1302s
[06:42:31] it=467785 colorings=352400 lazy-girth=157285 last: m=96 classes=8 cclen=71 t=1303s
[06:42:32] it=468012 colorings=352600 lazy-girth=157312 last: m=96 classes=8 cclen=76 t=1304s
[06:42:33] it=468219 colorings=352800 lazy-girth=157319 last: m=88 classes=8 cclen=75 t=1305s
[06:42:34] it=468452 colorings=353000 lazy-girth=157354 last: m=88 classes=7 cclen=76 t=1306s
[06:42:34] it=468669 colorings=353200 lazy-girth=157371 last: m=88 classes=7 cclen=76 t=1307s
[06:42:35] it=468909 colorings=353400 lazy-girth=157416 last: m=88 classes=8 cclen=69 t=1307s
[06:42:36] it=469126 colorings=353600 lazy-girth=157434 last: m=96 classes=8 cclen=74 t=1308s
[06:42:37] it=469327 colorings=353800 lazy-girth=157435 last: m=96 classes=8 cclen=75 t=1309s
[06:42:38] it=469532 colorings=354000 lazy-girth=157440 last: m=88 classes=8 cclen=72 t=1310s
[06:42:39] it=469739 colorings=354200 lazy-girth=157447 last: m=96 classes=9 cclen=72 t=1311s
[06:42:40] it=469948 colorings=354400 lazy-girth=157458 last: m=88 classes=8 cclen=75 t=1312s
[06:42:41] it=470153 colorings=354600 lazy-girth=157464 last: m=88 classes=8 cclen=75 t=1313s
[06:42:42] it=470365 colorings=354800 lazy-girth=157479 last: m=88 classes=7 cclen=69 t=1314s
[06:42:43] it=470591 colorings=355000 lazy-girth=157509 last: m=80 classes=7 cclen=73 t=1315s
[06:42:45] it=470803 colorings=355200 lazy-girth=157521 last: m=88 classes=8 cclen=72 t=1317s
[06:42:46] it=471016 colorings=355400 lazy-girth=157537 last: m=88 classes=8 cclen=73 t=1318s
[06:42:47] it=471246 colorings=355600 lazy-girth=157570 last: m=88 classes=7 cclen=73 t=1319s
[06:42:48] it=471462 colorings=355800 lazy-girth=157589 last: m=88 classes=8 cclen=73 t=1321s
[06:42:50] it=471702 colorings=356000 lazy-girth=157633 last: m=88 classes=8 cclen=71 t=1322s
[06:42:51] it=471917 colorings=356200 lazy-girth=157650 last: m=88 classes=7 cclen=76 t=1323s
[06:42:52] it=472160 colorings=356400 lazy-girth=157697 last: m=88 classes=7 cclen=77 t=1324s
[06:42:54] it=472385 colorings=356600 lazy-girth=157722 last: m=96 classes=8 cclen=74 t=1326s
[06:42:55] it=472610 colorings=356800 lazy-girth=157751 last: m=96 classes=9 cclen=69 t=1327s
[06:42:56] it=472811 colorings=357000 lazy-girth=157752 last: m=88 classes=8 cclen=75 t=1329s
[06:43:00] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=472966 colorings=357152 lazy-girth=157755 time=1332s


==> anc/search/logs/slice_D9_r2_g6.log <==
[06:06:19] slice r=2 H=D9 |H|=18 n=36 classes=44 girth>=6 mindeg>=3
[06:06:19] eager C3/C4 clauses: 7299
[06:06:19] it=337 colorings=200 lazy-girth=227 last: m=63 classes=5 cclen=39 t=0s
[06:06:20] it=671 colorings=400 lazy-girth=447 last: m=72 classes=7 cclen=35 t=1s
[06:06:20] it=986 colorings=600 lazy-girth=624 last: m=63 classes=5 cclen=35 t=1s
[06:06:20] it=1325 colorings=800 lazy-girth=820 last: m=63 classes=5 cclen=35 t=2s
[06:06:21] it=1647 colorings=1000 lazy-girth=1009 last: m=63 classes=5 cclen=36 t=2s
[06:06:21] it=1952 colorings=1200 lazy-girth=1130 last: m=63 classes=5 cclen=37 t=2s
[06:06:21] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2141 colorings=1333 lazy-girth=1200 time=2s


==> anc/search/logs/slice_D9_r3_g6.log <==
[23:50:11] slice r=3 H=D9 |H|=18 n=54 classes=93 girth>=6 mindeg>=3
[23:50:11] eager C3/C4 clauses: 43911
[23:50:11] it=395 colorings=200 lazy-girth=537 last: m=108 classes=8 cclen=77 t=1s
[23:50:12] it=681 colorings=400 lazy-girth=719 last: m=135 classes=10 cclen=62 t=1s
[23:50:12] it=958 colorings=600 lazy-girth=869 last: m=108 classes=8 cclen=82 t=1s
[23:50:12] it=1190 colorings=800 lazy-girth=922 last: m=108 classes=9 cclen=80 t=2s
[23:50:13] it=1441 colorings=1000 lazy-girth=1039 last: m=108 classes=8 cclen=83 t=2s
[23:50:13] it=1720 colorings=1200 lazy-girth=1174 last: m=99 classes=7 cclen=85 t=2s
[23:50:13] it=2012 colorings=1400 lazy-girth=1339 last: m=108 classes=8 cclen=84 t=3s
[23:50:14] it=2352 colorings=1600 lazy-girth=1601 last: m=108 classes=8 cclen=82 t=3s
[23:50:14] it=2596 colorings=1800 lazy-girth=1670 last: m=99 classes=7 cclen=82 t=3s
[23:50:14] it=2804 colorings=2000 lazy-girth=1680 last: m=117 classes=9 cclen=84 t=4s
[23:50:15] it=3053 colorings=2200 lazy-girth=1750 last: m=108 classes=7 cclen=83 t=4s
[23:50:15] it=3382 colorings=2400 lazy-girth=1964 last: m=108 classes=7 cclen=86 t=4s
[23:50:15] it=3652 colorings=2600 lazy-girth=2082 last: m=108 classes=7 cclen=84 t=5s
[23:50:16] it=3901 colorings=2800 lazy-girth=2166 last: m=108 classes=8 cclen=83 t=5s
[23:50:16] it=4161 colorings=3000 lazy-girth=2261 last: m=108 classes=7 cclen=82 t=5s
[23:50:16] it=4412 colorings=3200 lazy-girth=2358 last: m=108 classes=8 cclen=85 t=6s
[23:50:17] it=4745 colorings=3400 lazy-girth=2587 last: m=108 classes=8 cclen=84 t=6s
[23:50:17] it=5034 colorings=3600 lazy-girth=2717 last: m=108 classes=8 cclen=85 t=6s
[23:50:18] it=5278 colorings=3800 lazy-girth=2776 last: m=108 classes=8 cclen=84 t=7s
[23:50:18] it=5519 colorings=4000 lazy-girth=2846 last: m=108 classes=8 cclen=82 t=7s
[23:50:18] it=5863 colorings=4200 lazy-girth=3117 last: m=108 classes=8 cclen=84 t=8s
[23:50:19] it=6154 colorings=4400 lazy-girth=3240 last: m=108 classes=7 cclen=84 t=8s
[23:50:19] it=6515 colorings=4600 lazy-girth=3506 last: m=108 classes=8 cclen=85 t=9s
[23:50:20] it=6798 colorings=4800 lazy-girth=3629 last: m=117 classes=7 cclen=77 t=9s
[23:50:20] it=7094 colorings=5000 lazy-girth=3777 last: m=108 classes=9 cclen=80 t=9s
[23:50:21] it=7333 colorings=5200 lazy-girth=3831 last: m=108 classes=7 cclen=80 t=10s
[23:50:21] it=7683 colorings=5400 lazy-girth=4101 last: m=108 classes=9 cclen=76 t=11s
[23:50:22] it=7968 colorings=5600 lazy-girth=4249 last: m=108 classes=8 cclen=83 t=11s
[23:50:22] it=8273 colorings=5800 lazy-girth=4417 last: m=99 classes=7 cclen=81 t=11s
[23:50:23] it=8543 colorings=6000 lazy-girth=4538 last: m=108 classes=8 cclen=85 t=12s
[23:50:23] it=8783 colorings=6200 lazy-girth=4598 last: m=117 classes=7 cclen=76 t=12s
[23:50:23] it=9074 colorings=6400 lazy-girth=4746 last: m=108 classes=8 cclen=85 t=13s
[23:50:24] it=9315 colorings=6600 lazy-girth=4815 last: m=108 classes=9 cclen=83 t=13s
[23:50:24] it=9551 colorings=6800 lazy-girth=4867 last: m=108 classes=8 cclen=83 t=13s
[23:50:24] it=9788 colorings=7000 lazy-girth=4921 last: m=108 classes=8 cclen=74 t=14s
[23:50:25] it=10105 colorings=7200 lazy-girth=5123 last: m=108 classes=7 cclen=82 t=14s
[23:50:25] it=10373 colorings=7400 lazy-girth=5227 last: m=108 classes=8 cclen=85 t=15s
[23:50:26] it=10605 colorings=7600 lazy-girth=5284 last: m=108 classes=8 cclen=84 t=15s
[23:50:26] it=10824 colorings=7800 lazy-girth=5315 last: m=108 classes=8 cclen=82 t=15s
[23:50:26] it=11049 colorings=8000 lazy-girth=5355 last: m=108 classes=7 cclen=85 t=16s
[23:50:27] it=11272 colorings=8200 lazy-girth=5389 last: m=108 classes=9 cclen=79 t=16s
[23:50:27] it=11509 colorings=8400 lazy-girth=5456 last: m=108 classes=8 cclen=84 t=16s
[23:50:28] it=11717 colorings=8600 lazy-girth=5473 last: m=108 classes=7 cclen=83 t=17s
[23:50:28] it=11943 colorings=8800 lazy-girth=5512 last: m=117 classes=9 cclen=82 t=17s
[23:50:28] it=12181 colorings=9000 lazy-girth=5572 last: m=108 classes=8 cclen=85 t=17s
[23:50:28] it=12419 colorings=9200 lazy-girth=5627 last: m=108 classes=8 cclen=84 t=18s
[23:50:29] it=12648 colorings=9400 lazy-girth=5688 last: m=108 classes=8 cclen=85 t=18s
[23:50:29] it=12934 colorings=9600 lazy-girth=5837 last: m=108 classes=8 cclen=84 t=18s
[23:50:30] it=13190 colorings=9800 lazy-girth=5918 last: m=108 classes=9 cclen=80 t=19s
[23:50:30] it=13425 colorings=10000 lazy-girth=5961 last: m=108 classes=8 cclen=81 t=19s
[23:50:30] it=13668 colorings=10200 lazy-girth=6035 last: m=108 classes=8 cclen=81 t=20s
[23:50:31] it=13903 colorings=10400 lazy-girth=6083 last: m=108 classes=8 cclen=82 t=20s
[23:50:31] it=14136 colorings=10600 lazy-girth=6129 last: m=108 classes=8 cclen=85 t=20s
[23:50:31] it=14386 colorings=10800 lazy-girth=6199 last: m=108 classes=8 cclen=82 t=21s
[23:50:32] it=14662 colorings=11000 lazy-girth=6298 last: m=108 classes=8 cclen=85 t=21s
[23:50:32] it=14896 colorings=11200 lazy-girth=6339 last: m=108 classes=8 cclen=83 t=21s
[23:50:32] it=15124 colorings=11400 lazy-girth=6373 last: m=108 classes=8 cclen=85 t=22s
[23:50:33] it=15332 colorings=11600 lazy-girth=6381 last: m=108 classes=9 cclen=83 t=22s
[23:50:33] it=15612 colorings=11800 lazy-girth=6532 last: m=108 classes=8 cclen=81 t=22s
[23:50:34] it=15908 colorings=12000 lazy-girth=6687 last: m=108 classes=8 cclen=83 t=23s
[23:50:34] it=16150 colorings=12200 lazy-girth=6752 last: m=108 classes=8 cclen=81 t=23s
[23:50:35] it=16519 colorings=12400 lazy-girth=7088 last: m=117 classes=7 cclen=84 t=24s
[23:50:35] it=16820 colorings=12600 lazy-girth=7276 last: m=108 classes=8 cclen=85 t=24s
[23:50:35] it=17054 colorings=12800 lazy-girth=7334 last: m=108 classes=8 cclen=85 t=24s
[23:50:36] it=17311 colorings=13000 lazy-girth=7417 last: m=108 classes=8 cclen=84 t=25s
[23:50:36] it=17674 colorings=13200 lazy-girth=7715 last: m=108 classes=8 cclen=85 t=25s
[23:50:36] it=17927 colorings=13400 lazy-girth=7787 last: m=108 classes=8 cclen=85 t=26s
[23:50:37] it=18169 colorings=13600 lazy-girth=7853 last: m=108 classes=7 cclen=83 t=26s
[23:50:37] it=18446 colorings=13800 lazy-girth=7963 last: m=117 classes=8 cclen=78 t=27s
[23:50:38] it=18790 colorings=14000 lazy-girth=8190 last: m=117 classes=9 cclen=74 t=27s
[23:50:38] it=19050 colorings=14200 lazy-girth=8268 last: m=117 classes=9 cclen=77 t=28s
[23:50:39] it=19314 colorings=14400 lazy-girth=8347 last: m=108 classes=9 cclen=84 t=28s
[23:50:39] it=19624 colorings=14600 lazy-girth=8779 last: m=126 classes=9 cclen=76 t=29s
[23:50:40] it=19995 colorings=14800 lazy-girth=9213 last: m=135 classes=10 cclen=69 t=30s
[23:50:41] it=20289 colorings=15000 lazy-girth=9386 last: m=117 classes=9 cclen=80 t=30s
[23:50:41] it=20599 colorings=15200 lazy-girth=9614 last: m=108 classes=8 cclen=85 t=31s
[23:50:42] it=20859 colorings=15400 lazy-girth=9702 last: m=135 classes=11 cclen=77 t=31s
[23:50:42] it=21102 colorings=15600 lazy-girth=9774 last: m=108 classes=8 cclen=83 t=32s
[23:50:43] it=21359 colorings=15800 lazy-girth=9868 last: m=108 classes=8 cclen=84 t=32s
[23:50:44] it=21730 colorings=16000 lazy-girth=10214 last: m=108 classes=7 cclen=85 t=33s
[23:50:44] it=22049 colorings=16200 lazy-girth=10444 last: m=108 classes=8 cclen=85 t=33s
[23:50:45] it=22376 colorings=16400 lazy-girth=10687 last: m=117 classes=9 cclen=78 t=34s
[23:50:46] it=22869 colorings=16600 lazy-girth=11279 last: m=117 classes=7 cclen=79 t=35s
[23:50:47] it=23381 colorings=16800 lazy-girth=11833 last: m=108 classes=8 cclen=84 t=36s
[23:50:47] it=23857 colorings=17000 lazy-girth=12326 last: m=108 classes=8 cclen=74 t=36s
[23:50:48] it=24235 colorings=17200 lazy-girth=12654 last: m=108 classes=8 cclen=83 t=37s
[23:50:48] it=24534 colorings=17400 lazy-girth=12839 last: m=108 classes=8 cclen=80 t=37s
[23:50:49] it=24973 colorings=17600 lazy-girth=13392 last: m=108 classes=8 cclen=85 t=38s
[23:50:50] it=25390 colorings=17800 lazy-girth=13809 last: m=108 classes=7 cclen=86 t=39s
[23:50:50] it=25775 colorings=18000 lazy-girth=14129 last: m=108 classes=7 cclen=84 t=39s
[23:50:51] it=26116 colorings=18200 lazy-girth=14394 last: m=108 classes=8 cclen=82 t=40s
[23:50:51] it=26439 colorings=18400 lazy-girth=14629 last: m=108 classes=7 cclen=85 t=40s
[23:50:52] it=26710 colorings=18600 lazy-girth=14763 last: m=135 classes=9 cclen=54 t=41s
[23:50:52] it=26974 colorings=18800 lazy-girth=14902 last: m=108 classes=7 cclen=83 t=41s
[23:50:53] it=27314 colorings=19000 lazy-girth=15153 last: m=108 classes=8 cclen=85 t=42s
[23:50:53] it=27586 colorings=19200 lazy-girth=15285 last: m=108 classes=9 cclen=82 t=42s
[23:50:54] it=27911 colorings=19400 lazy-girth=15510 last: m=108 classes=8 cclen=85 t=43s
[23:50:54] it=28210 colorings=19600 lazy-girth=15671 last: m=108 classes=8 cclen=84 t=44s
[23:50:55] it=28502 colorings=19800 lazy-girth=15853 last: m=108 classes=8 cclen=85 t=44s
[23:50:56] it=28820 colorings=20000 lazy-girth=16061 last: m=108 classes=7 cclen=86 t=45s
[23:50:56] it=29218 colorings=20200 lazy-girth=16467 last: m=108 classes=8 cclen=85 t=45s
[23:50:57] it=29521 colorings=20400 lazy-girth=16666 last: m=108 classes=8 cclen=75 t=46s
[23:50:57] it=29790 colorings=20600 lazy-girth=16774 last: m=108 classes=8 cclen=84 t=46s
[23:50:57] it=30052 colorings=20800 lazy-girth=16868 last: m=117 classes=9 cclen=78 t=47s
[23:50:58] it=30349 colorings=21000 lazy-girth=17054 last: m=108 classes=7 cclen=85 t=47s
[23:50:58] it=30618 colorings=21200 lazy-girth=17164 last: m=108 classes=9 cclen=82 t=48s
[23:50:59] it=30903 colorings=21400 lazy-girth=17288 last: m=108 classes=9 cclen=81 t=48s
[23:50:59] it=31136 colorings=21600 lazy-girth=17346 last: m=108 classes=9 cclen=81 t=48s
[23:51:00] it=31421 colorings=21800 lazy-girth=17529 last: m=108 classes=8 cclen=84 t=49s
[23:51:00] it=31663 colorings=22000 lazy-girth=17585 last: m=108 classes=8 cclen=84 t=49s
[23:51:01] it=31977 colorings=22200 lazy-girth=17778 last: m=108 classes=8 cclen=84 t=50s
[23:51:01] it=32317 colorings=22400 lazy-girth=18052 last: m=108 classes=8 cclen=84 t=50s
[23:51:02] it=32632 colorings=22600 lazy-girth=18258 last: m=108 classes=8 cclen=74 t=51s
[23:51:02] it=32922 colorings=22800 lazy-girth=18430 last: m=108 classes=8 cclen=82 t=51s
[23:51:03] it=33316 colorings=23000 lazy-girth=18826 last: m=108 classes=8 cclen=76 t=52s
[23:51:03] it=33677 colorings=23200 lazy-girth=19124 last: m=108 classes=8 cclen=85 t=53s
[23:51:04] it=34016 colorings=23400 lazy-girth=19358 last: m=108 classes=7 cclen=86 t=53s
[23:51:04] it=34351 colorings=23600 lazy-girth=19611 last: m=108 classes=8 cclen=84 t=54s
[23:51:05] it=34597 colorings=23800 lazy-girth=19674 last: m=108 classes=7 cclen=86 t=54s
[23:51:06] it=34952 colorings=24000 lazy-girth=19965 last: m=108 classes=7 cclen=85 t=55s
[23:51:06] it=35268 colorings=24200 lazy-girth=20144 last: m=108 classes=8 cclen=85 t=56s
[23:51:07] it=35612 colorings=24400 lazy-girth=20392 last: m=108 classes=8 cclen=80 t=56s
[23:51:07] it=35950 colorings=24600 lazy-girth=20621 last: m=108 classes=7 cclen=74 t=57s
[23:51:08] it=36237 colorings=24800 lazy-girth=20773 last: m=108 classes=8 cclen=85 t=57s
[23:51:08] it=36515 colorings=25000 lazy-girth=20904 last: m=108 classes=8 cclen=84 t=58s
[23:51:09] it=36780 colorings=25200 lazy-girth=20982 last: m=108 classes=8 cclen=83 t=58s
[23:51:09] it=37033 colorings=25400 lazy-girth=21053 last: m=108 classes=8 cclen=85 t=58s
[23:51:10] it=37270 colorings=25600 lazy-girth=21124 last: m=108 classes=7 cclen=86 t=59s
[23:51:10] it=37494 colorings=25800 lazy-girth=21158 last: m=108 classes=7 cclen=84 t=59s
[23:51:11] it=37794 colorings=26000 lazy-girth=21298 last: m=108 classes=8 cclen=85 t=60s
[23:51:11] it=38059 colorings=26200 lazy-girth=21411 last: m=108 classes=9 cclen=83 t=60s
[23:51:12] it=38359 colorings=26400 lazy-girth=21578 last: m=108 classes=7 cclen=83 t=61s
[23:51:12] it=38603 colorings=26600 lazy-girth=21647 last: m=108 classes=8 cclen=85 t=61s
[23:51:12] it=38855 colorings=26800 lazy-girth=21723 last: m=108 classes=8 cclen=85 t=62s
[23:51:13] it=39183 colorings=27000 lazy-girth=21966 last: m=108 classes=8 cclen=77 t=62s
[23:51:13] it=39449 colorings=27200 lazy-girth=22112 last: m=108 classes=8 cclen=84 t=63s
[23:51:14] it=39732 colorings=27400 lazy-girth=22253 last: m=108 classes=8 cclen=84 t=63s
[23:51:14] it=39997 colorings=27600 lazy-girth=22365 last: m=108 classes=7 cclen=85 t=64s
[23:51:15] it=40324 colorings=27800 lazy-girth=22608 last: m=108 classes=8 cclen=83 t=64s
[23:51:15] it=40590 colorings=28000 lazy-girth=22723 last: m=108 classes=8 cclen=82 t=64s
[23:51:16] it=40872 colorings=28200 lazy-girth=22863 last: m=135 classes=10 cclen=63 t=65s
[23:51:16] it=41129 colorings=28400 lazy-girth=22951 last: m=117 classes=8 cclen=81 t=66s
[23:51:17] it=41394 colorings=28600 lazy-girth=23071 last: m=108 classes=8 cclen=82 t=66s
[23:51:17] it=41661 colorings=28800 lazy-girth=23184 last: m=117 classes=9 cclen=75 t=66s
[23:51:18] it=41888 colorings=29000 lazy-girth=23219 last: m=108 classes=7 cclen=85 t=67s
[23:51:18] it=42149 colorings=29200 lazy-girth=23292 last: m=108 classes=8 cclen=83 t=67s
[23:51:19] it=42413 colorings=29400 lazy-girth=23367 last: m=117 classes=9 cclen=81 t=68s
[23:51:19] it=42675 colorings=29600 lazy-girth=23458 last: m=108 classes=8 cclen=77 t=68s
[23:51:20] it=42930 colorings=29800 lazy-girth=23536 last: m=108 classes=7 cclen=83 t=69s
[23:51:20] it=43241 colorings=30000 lazy-girth=23735 last: m=108 classes=8 cclen=79 t=69s
[23:51:21] it=43562 colorings=30200 lazy-girth=23955 last: m=108 classes=8 cclen=84 t=70s
[23:51:21] it=43844 colorings=30400 lazy-girth=24106 last: m=108 classes=8 cclen=84 t=70s
[23:51:22] it=44112 colorings=30600 lazy-girth=24244 last: m=108 classes=8 cclen=75 t=71s
[23:51:22] it=44383 colorings=30800 lazy-girth=24372 last: m=108 classes=8 cclen=80 t=71s
[23:51:23] it=44693 colorings=31000 lazy-girth=24574 last: m=108 classes=7 cclen=82 t=72s
[23:51:23] it=44939 colorings=31200 lazy-girth=24659 last: m=108 classes=8 cclen=83 t=72s
[23:51:24] it=45197 colorings=31400 lazy-girth=24751 last: m=108 classes=8 cclen=76 t=73s
[23:51:24] it=45511 colorings=31600 lazy-girth=24990 last: m=108 classes=8 cclen=82 t=73s
[23:51:25] it=45782 colorings=31800 lazy-girth=25114 last: m=108 classes=8 cclen=79 t=74s
[23:51:25] it=46019 colorings=32000 lazy-girth=25174 last: m=108 classes=8 cclen=79 t=74s
[23:51:26] it=46261 colorings=32200 lazy-girth=25235 last: m=108 classes=8 cclen=84 t=75s
[23:51:26] it=46568 colorings=32400 lazy-girth=25411 last: m=108 classes=8 cclen=82 t=75s
[23:51:27] it=46823 colorings=32600 lazy-girth=25481 last: m=108 classes=8 cclen=85 t=76s
[23:51:27] it=47147 colorings=32800 lazy-girth=25686 last: m=108 classes=8 cclen=85 t=76s
[23:51:28] it=47446 colorings=33000 lazy-girth=25835 last: m=108 classes=8 cclen=83 t=77s
[23:51:28] it=47772 colorings=33200 lazy-girth=26058 last: m=108 classes=8 cclen=81 t=77s
[23:51:29] it=48076 colorings=33400 lazy-girth=26235 last: m=108 classes=8 cclen=81 t=79s
[23:51:30] it=48326 colorings=33600 lazy-girth=26294 last: m=108 classes=8 cclen=84 t=79s
[23:51:30] it=48595 colorings=33800 lazy-girth=26391 last: m=108 classes=8 cclen=78 t=79s
[23:51:31] it=48907 colorings=34000 lazy-girth=26585 last: m=108 classes=8 cclen=76 t=80s
[23:51:31] it=49211 colorings=34200 lazy-girth=26760 last: m=108 classes=7 cclen=86 t=81s
[23:51:32] it=49511 colorings=34400 lazy-girth=26906 last: m=108 classes=7 cclen=77 t=81s
[23:51:32] it=49796 colorings=34600 lazy-girth=27039 last: m=108 classes=8 cclen=81 t=82s
[23:51:33] it=50021 colorings=34800 lazy-girth=27066 last: m=108 classes=8 cclen=83 t=82s
[23:51:33] it=50253 colorings=35000 lazy-girth=27101 last: m=108 classes=8 cclen=85 t=83s
[23:51:34] it=50558 colorings=35200 lazy-girth=27242 last: m=108 classes=8 cclen=82 t=83s
[23:51:34] it=50839 colorings=35400 lazy-girth=27374 last: m=108 classes=8 cclen=85 t=84s
[23:51:35] it=51104 colorings=35600 lazy-girth=27485 last: m=108 classes=7 cclen=86 t=84s
[23:51:35] it=51383 colorings=35800 lazy-girth=27615 last: m=108 classes=9 cclen=82 t=85s
[23:51:36] it=51697 colorings=36000 lazy-girth=27773 last: m=108 classes=8 cclen=83 t=85s
[23:51:36] it=51945 colorings=36200 lazy-girth=27832 last: m=108 classes=8 cclen=82 t=86s
[23:51:37] it=52183 colorings=36400 lazy-girth=27879 last: m=117 classes=9 cclen=82 t=86s
[23:51:37] it=52437 colorings=36600 lazy-girth=27941 last: m=108 classes=8 cclen=82 t=87s
[23:51:38] it=52707 colorings=36800 lazy-girth=28037 last: m=108 classes=8 cclen=82 t=87s
[23:51:38] it=52974 colorings=37000 lazy-girth=28123 last: m=108 classes=8 cclen=83 t=88s
[23:51:39] it=53219 colorings=37200 lazy-girth=28181 last: m=108 classes=8 cclen=70 t=88s
[23:51:39] it=53457 colorings=37400 lazy-girth=28221 last: m=108 classes=8 cclen=82 t=88s
[23:51:40] it=53723 colorings=37600 lazy-girth=28301 last: m=108 classes=8 cclen=82 t=89s
[23:51:40] it=53955 colorings=37800 lazy-girth=28336 last: m=108 classes=9 cclen=82 t=89s
[23:51:41] it=54183 colorings=38000 lazy-girth=28364 last: m=108 classes=7 cclen=85 t=90s
[23:51:41] it=54416 colorings=38200 lazy-girth=28397 last: m=117 classes=9 cclen=77 t=90s
[23:51:41] it=54641 colorings=38400 lazy-girth=28422 last: m=108 classes=8 cclen=82 t=91s
[23:51:42] it=54866 colorings=38600 lazy-girth=28451 last: m=108 classes=7 cclen=86 t=91s
[23:51:42] it=55103 colorings=38800 lazy-girth=28492 last: m=108 classes=8 cclen=83 t=91s
[23:51:43] it=55333 colorings=39000 lazy-girth=28526 last: m=108 classes=8 cclen=83 t=92s
[23:51:43] it=55587 colorings=39200 lazy-girth=28603 last: m=108 classes=8 cclen=85 t=92s
[23:51:44] it=55833 colorings=39400 lazy-girth=28670 last: m=108 classes=8 cclen=85 t=93s
[23:51:44] it=56053 colorings=39600 lazy-girth=28691 last: m=117 classes=9 cclen=82 t=93s
[23:51:45] it=56281 colorings=39800 lazy-girth=28721 last: m=108 classes=8 cclen=75 t=94s
[23:51:45] it=56543 colorings=40000 lazy-girth=28797 last: m=108 classes=8 cclen=78 t=94s
[23:51:46] it=57039 colorings=40200 lazy-girth=29451 last: m=117 classes=7 cclen=78 t=95s
[23:51:47] it=57462 colorings=40400 lazy-girth=29904 last: m=117 classes=7 cclen=70 t=96s
[23:51:48] it=57964 colorings=40600 lazy-girth=30480 last: m=108 classes=7 cclen=75 t=97s
[23:51:49] it=58504 colorings=40800 lazy-girth=31002 last: m=117 classes=7 cclen=79 t=99s
[23:51:51] it=59149 colorings=41000 lazy-girth=31735 last: m=117 classes=8 cclen=77 t=100s
[23:51:52] it=59582 colorings=41200 lazy-girth=32107 last: m=117 classes=8 cclen=82 t=101s
[23:51:52] it=59818 colorings=41400 lazy-girth=32168 last: m=117 classes=7 cclen=70 t=101s
[23:51:53] it=60086 colorings=41600 lazy-girth=32279 last: m=108 classes=8 cclen=83 t=102s
[23:51:53] it=60388 colorings=41800 lazy-girth=32522 last: m=126 classes=9 cclen=76 t=103s
[23:51:54] it=60678 colorings=42000 lazy-girth=32685 last: m=108 classes=7 cclen=83 t=103s
[23:51:54] it=60953 colorings=42200 lazy-girth=32812 last: m=108 classes=8 cclen=82 t=104s
[23:51:55] it=61218 colorings=42400 lazy-girth=32930 last: m=108 classes=8 cclen=73 t=104s
[23:51:56] it=61508 colorings=42600 lazy-girth=33058 last: m=108 classes=8 cclen=82 t=105s
[23:51:56] it=61735 colorings=42800 lazy-girth=33117 last: m=108 classes=8 cclen=84 t=105s
[23:51:57] it=62091 colorings=43000 lazy-girth=33373 last: m=108 classes=8 cclen=78 t=106s
[23:51:57] it=62403 colorings=43200 lazy-girth=33539 last: m=108 classes=7 cclen=86 t=107s
[23:51:58] it=62667 colorings=43400 lazy-girth=33635 last: m=108 classes=8 cclen=79 t=107s
[23:51:58] it=62910 colorings=43600 lazy-girth=33691 last: m=108 classes=8 cclen=84 t=108s
[23:51:59] it=63150 colorings=43800 lazy-girth=33753 last: m=108 classes=8 cclen=84 t=108s
[23:51:59] it=63457 colorings=44000 lazy-girth=33919 last: m=108 classes=8 cclen=83 t=109s
[23:52:00] it=63721 colorings=44200 lazy-girth=34019 last: m=135 classes=12 cclen=71 t=109s
[23:52:00] it=63953 colorings=44400 lazy-girth=34076 last: m=117 classes=9 cclen=81 t=110s
[23:52:01] it=64207 colorings=44600 lazy-girth=34143 last: m=108 classes=8 cclen=82 t=110s
[23:52:02] it=64539 colorings=44800 lazy-girth=34418 last: m=108 classes=7 cclen=82 t=111s
[23:52:02] it=64884 colorings=45000 lazy-girth=34709 last: m=108 classes=8 cclen=79 t=112s
[23:52:03] it=65177 colorings=45200 lazy-girth=34874 last: m=108 classes=8 cclen=82 t=112s
[23:52:04] it=65475 colorings=45400 lazy-girth=35046 last: m=108 classes=8 cclen=76 t=113s
[23:52:04] it=65777 colorings=45600 lazy-girth=35221 last: m=117 classes=8 cclen=83 t=114s
[23:52:05] it=66066 colorings=45800 lazy-girth=35375 last: m=108 classes=8 cclen=79 t=114s
[23:52:05] it=66358 colorings=46000 lazy-girth=35532 last: m=108 classes=9 cclen=83 t=115s
[23:52:06] it=66659 colorings=46200 lazy-girth=35717 last: m=108 classes=8 cclen=84 t=115s
[23:52:07] it=66944 colorings=46400 lazy-girth=35864 last: m=108 classes=8 cclen=83 t=116s
[23:52:07] it=67207 colorings=46600 lazy-girth=35966 last: m=108 classes=8 cclen=84 t=116s
[23:52:08] it=67490 colorings=46800 lazy-girth=36134 last: m=108 classes=8 cclen=85 t=117s
[23:52:08] it=67824 colorings=47000 lazy-girth=36387 last: m=117 classes=7 cclen=77 t=118s
[23:52:09] it=68164 colorings=47200 lazy-girth=36674 last: m=108 classes=8 cclen=85 t=118s
[23:52:10] it=68479 colorings=47400 lazy-girth=36957 last: m=108 classes=8 cclen=83 t=119s
[23:52:10] it=68722 colorings=47600 lazy-girth=37046 last: m=117 classes=9 cclen=77 t=119s
[23:52:11] it=68993 colorings=47800 lazy-girth=37161 last: m=108 classes=9 cclen=79 t=120s
[23:52:11] it=69269 colorings=48000 lazy-girth=37284 last: m=108 classes=9 cclen=82 t=121s
[23:52:12] it=69588 colorings=48200 lazy-girth=37456 last: m=108 classes=8 cclen=79 t=121s
[23:52:13] it=69907 colorings=48400 lazy-girth=37654 last: m=117 classes=9 cclen=80 t=122s
[23:52:13] it=70176 colorings=48600 lazy-girth=37758 last: m=108 classes=9 cclen=81 t=123s
[23:52:14] it=70469 colorings=48800 lazy-girth=37881 last: m=108 classes=9 cclen=79 t=123s
[23:52:15] it=70765 colorings=49000 lazy-girth=38076 last: m=108 classes=8 cclen=83 t=124s
[23:52:15] it=71112 colorings=49200 lazy-girth=38470 last: m=108 classes=8 cclen=85 t=125s
[23:52:16] it=71413 colorings=49400 lazy-girth=38672 last: m=108 classes=8 cclen=82 t=125s
[23:52:16] it=71696 colorings=49600 lazy-girth=38781 last: m=99 classes=7 cclen=86 t=126s
[23:52:17] it=71970 colorings=49800 lazy-girth=38879 last: m=117 classes=9 cclen=73 t=126s
[23:52:18] it=72239 colorings=50000 lazy-girth=38995 last: m=117 classes=9 cclen=74 t=127s
[23:52:18] it=72520 colorings=50200 lazy-girth=39103 last: m=108 classes=8 cclen=81 t=127s
[23:52:19] it=72797 colorings=50400 lazy-girth=39193 last: m=108 classes=8 cclen=85 t=128s
[23:52:19] it=73087 colorings=50600 lazy-girth=39328 last: m=108 classes=8 cclen=85 t=129s
[23:52:20] it=73361 colorings=50800 lazy-girth=39412 last: m=108 classes=8 cclen=84 t=129s
[23:52:21] it=73627 colorings=51000 lazy-girth=39489 last: m=108 classes=9 cclen=82 t=130s
[23:52:21] it=73892 colorings=51200 lazy-girth=39564 last: m=108 classes=8 cclen=85 t=130s
[23:52:22] it=74181 colorings=51400 lazy-girth=39668 last: m=108 classes=8 cclen=84 t=131s
[23:52:22] it=74462 colorings=51600 lazy-girth=39781 last: m=108 classes=9 cclen=70 t=132s
[23:52:23] it=74731 colorings=51800 lazy-girth=39869 last: m=108 classes=8 cclen=84 t=132s
[23:52:24] it=75009 colorings=52000 lazy-girth=39966 last: m=108 classes=8 cclen=83 t=133s
[23:52:24] it=75297 colorings=52200 lazy-girth=40098 last: m=108 classes=8 cclen=85 t=134s
[23:52:25] it=75549 colorings=52400 lazy-girth=40174 last: m=108 classes=8 cclen=85 t=134s
[23:52:26] it=75845 colorings=52600 lazy-girth=40337 last: m=108 classes=8 cclen=79 t=135s
[23:52:26] it=76114 colorings=52800 lazy-girth=40433 last: m=108 classes=8 cclen=83 t=135s
[23:52:27] it=76357 colorings=53000 lazy-girth=40487 last: m=108 classes=7 cclen=81 t=136s
[23:52:27] it=76599 colorings=53200 lazy-girth=40562 last: m=108 classes=7 cclen=83 t=136s
[23:52:28] it=76865 colorings=53400 lazy-girth=40647 last: m=108 classes=7 cclen=83 t=137s
[23:52:28] it=77093 colorings=53600 lazy-girth=40679 last: m=108 classes=9 cclen=71 t=137s
[23:52:29] it=77328 colorings=53800 lazy-girth=40722 last: m=117 classes=7 cclen=82 t=138s
[23:52:29] it=77610 colorings=54000 lazy-girth=40851 last: m=108 classes=7 cclen=85 t=139s
[23:52:30] it=77839 colorings=54200 lazy-girth=40893 last: m=117 classes=7 cclen=73 t=139s
[23:52:31] it=78193 colorings=54400 lazy-girth=41159 last: m=108 classes=7 cclen=84 t=141s
[23:52:32] it=78529 colorings=54600 lazy-girth=41388 last: m=108 classes=8 cclen=82 t=141s
[23:52:33] it=78845 colorings=54800 lazy-girth=41600 last: m=108 classes=7 cclen=84 t=142s
[23:52:34] it=79165 colorings=55000 lazy-girth=41812 last: m=108 classes=7 cclen=85 t=143s
[23:52:34] it=79479 colorings=55200 lazy-girth=41996 last: m=108 classes=7 cclen=81 t=143s
[23:52:35] it=79815 colorings=55400 lazy-girth=42214 last: m=108 classes=7 cclen=80 t=144s
[23:52:36] it=80143 colorings=55600 lazy-girth=42430 last: m=117 classes=7 cclen=84 t=145s
[23:52:36] it=80506 colorings=55800 lazy-girth=42688 last: m=108 classes=7 cclen=83 t=146s
[23:52:37] it=80799 colorings=56000 lazy-girth=42823 last: m=108 classes=8 cclen=79 t=146s
[23:52:38] it=81071 colorings=56200 lazy-girth=42917 last: m=108 classes=7 cclen=80 t=147s
[23:52:38] it=81332 colorings=56400 lazy-girth=43006 last: m=108 classes=8 cclen=85 t=148s
[23:52:39] it=81573 colorings=56600 lazy-girth=43063 last: m=108 classes=8 cclen=84 t=148s
[23:52:40] it=81883 colorings=56800 lazy-girth=43215 last: m=108 classes=8 cclen=85 t=149s
[23:52:40] it=82171 colorings=57000 lazy-girth=43320 last: m=108 classes=7 cclen=85 t=149s
[23:52:41] it=82420 colorings=57200 lazy-girth=43381 last: m=108 classes=7 cclen=83 t=150s
[23:52:41] it=82659 colorings=57400 lazy-girth=43431 last: m=108 classes=8 cclen=82 t=150s
[23:52:42] it=82925 colorings=57600 lazy-girth=43544 last: m=108 classes=8 cclen=85 t=151s
[23:52:43] it=83351 colorings=57800 lazy-girth=44047 last: m=108 classes=7 cclen=82 t=152s
[23:52:44] it=83619 colorings=58000 lazy-girth=44187 last: m=108 classes=8 cclen=82 t=153s
[23:52:44] it=83832 colorings=58200 lazy-girth=44204 last: m=108 classes=8 cclen=83 t=153s
[23:52:44] it=84050 colorings=58400 lazy-girth=44222 last: m=108 classes=8 cclen=81 t=154s
[23:52:45] it=84268 colorings=58600 lazy-girth=44244 last: m=108 classes=8 cclen=80 t=154s
[23:52:46] it=84496 colorings=58800 lazy-girth=44275 last: m=108 classes=9 cclen=84 t=155s
[23:52:46] it=84715 colorings=59000 lazy-girth=44297 last: m=108 classes=8 cclen=70 t=155s
[23:52:46] it=84933 colorings=59200 lazy-girth=44316 last: m=108 classes=8 cclen=84 t=156s
[23:52:47] it=85225 colorings=59400 lazy-girth=44482 last: m=108 classes=7 cclen=83 t=156s
[23:52:48] it=85596 colorings=59600 lazy-girth=44884 last: m=108 classes=8 cclen=83 t=157s
[23:52:49] it=85935 colorings=59800 lazy-girth=45139 last: m=108 classes=8 cclen=81 t=158s
[23:52:50] it=86187 colorings=60000 lazy-girth=45217 last: m=108 classes=8 cclen=84 t=159s
[23:52:50] it=86393 colorings=60200 lazy-girth=45223 last: m=108 classes=8 cclen=77 t=159s
[23:52:51] it=86611 colorings=60400 lazy-girth=45247 last: m=108 classes=8 cclen=83 t=160s
[23:52:51] it=86817 colorings=60600 lazy-girth=45255 last: m=108 classes=8 cclen=77 t=160s
[23:52:52] it=87037 colorings=60800 lazy-girth=45280 last: m=108 classes=8 cclen=84 t=161s
[23:52:52] it=87250 colorings=61000 lazy-girth=45295 last: m=117 classes=9 cclen=81 t=161s
[23:52:53] it=87460 colorings=61200 lazy-girth=45305 last: m=108 classes=8 cclen=85 t=162s
[23:52:53] it=87665 colorings=61400 lazy-girth=45310 last: m=108 classes=8 cclen=83 t=162s
[23:52:54] it=87929 colorings=61600 lazy-girth=45395 last: m=99 classes=7 cclen=84 t=163s
[23:52:54] it=88159 colorings=61800 lazy-girth=45430 last: m=108 classes=7 cclen=86 t=164s
[23:52:55] it=88368 colorings=62000 lazy-girth=45441 last: m=108 classes=8 cclen=85 t=164s
[23:52:55] it=88631 colorings=62200 lazy-girth=45527 last: m=108 classes=8 cclen=84 t=165s
[23:52:56] it=88903 colorings=62400 lazy-girth=45614 last: m=108 classes=8 cclen=84 t=165s
[23:52:56] it=89116 colorings=62600 lazy-girth=45630 last: m=108 classes=8 cclen=81 t=166s
[23:52:57] it=89354 colorings=62800 lazy-girth=45676 last: m=108 classes=8 cclen=83 t=166s
[23:52:58] it=89613 colorings=63000 lazy-girth=45743 last: m=117 classes=9 cclen=80 t=167s
[23:52:59] it=89941 colorings=63200 lazy-girth=45901 last: m=108 classes=7 cclen=83 t=168s
[23:52:59] it=90280 colorings=63400 lazy-girth=46091 last: m=108 classes=8 cclen=83 t=169s
[23:53:00] it=90646 colorings=63600 lazy-girth=46335 last: m=108 classes=8 cclen=84 t=169s
[23:53:01] it=90934 colorings=63800 lazy-girth=46439 last: m=108 classes=8 cclen=83 t=170s
[23:53:02] it=91220 colorings=64000 lazy-girth=46536 last: m=108 classes=8 cclen=81 t=171s
[23:53:02] it=91471 colorings=64200 lazy-girth=46596 last: m=108 classes=9 cclen=83 t=171s
[23:53:03] it=91748 colorings=64400 lazy-girth=46684 last: m=108 classes=7 cclen=86 t=172s
[23:53:03] it=92011 colorings=64600 lazy-girth=46755 last: m=108 classes=8 cclen=85 t=173s
[23:53:04] it=92299 colorings=64800 lazy-girth=46856 last: m=108 classes=8 cclen=85 t=173s
[23:53:05] it=92544 colorings=65000 lazy-girth=46906 last: m=108 classes=8 cclen=85 t=174s
[23:53:05] it=92833 colorings=65200 lazy-girth=47044 last: m=108 classes=7 cclen=81 t=175s
[23:53:06] it=93142 colorings=65400 lazy-girth=47217 last: m=108 classes=7 cclen=84 t=175s
[23:53:07] it=93484 colorings=65600 lazy-girth=47451 last: m=108 classes=8 cclen=76 t=176s
[23:53:08] it=93749 colorings=65800 lazy-girth=47593 last: m=108 classes=8 cclen=84 t=177s
[23:53:08] it=93968 colorings=66000 lazy-girth=47613 last: m=108 classes=8 cclen=84 t=177s
[23:53:09] it=94195 colorings=66200 lazy-girth=47657 last: m=108 classes=8 cclen=80 t=178s
[23:53:09] it=94427 colorings=66400 lazy-girth=47696 last: m=108 classes=8 cclen=74 t=178s
[23:53:10] it=94679 colorings=66600 lazy-girth=47769 last: m=108 classes=8 cclen=85 t=179s
[23:53:10] it=94918 colorings=66800 lazy-girth=47819 last: m=108 classes=8 cclen=84 t=180s
[23:53:11] it=95167 colorings=67000 lazy-girth=47879 last: m=108 classes=8 cclen=79 t=180s
[23:53:12] it=95527 colorings=67200 lazy-girth=48112 last: m=108 classes=8 cclen=82 t=181s
[23:53:13] it=95851 colorings=67400 lazy-girth=48272 last: m=108 classes=7 cclen=86 t=182s
[23:53:14] it=96214 colorings=67600 lazy-girth=48522 last: m=108 classes=9 cclen=75 t=183s
[23:53:14] it=96525 colorings=67800 lazy-girth=48667 last: m=108 classes=8 cclen=82 t=184s
[23:53:15] it=96781 colorings=68000 lazy-girth=48735 last: m=108 classes=8 cclen=84 t=185s
[23:53:16] it=97044 colorings=68200 lazy-girth=48815 last: m=108 classes=8 cclen=81 t=185s
[23:53:17] it=97281 colorings=68400 lazy-girth=48857 last: m=108 classes=8 cclen=81 t=186s
[23:53:17] it=97547 colorings=68600 lazy-girth=48935 last: m=108 classes=8 cclen=84 t=187s
[23:53:18] it=97848 colorings=68800 lazy-girth=49055 last: m=108 classes=8 cclen=75 t=187s
[23:53:19] it=98118 colorings=69000 lazy-girth=49133 last: m=108 classes=8 cclen=85 t=188s
[23:53:20] it=98388 colorings=69200 lazy-girth=49216 last: m=108 classes=8 cclen=77 t=189s
[23:53:20] it=98678 colorings=69400 lazy-girth=49319 last: m=108 classes=8 cclen=85 t=189s
[23:53:21] it=98919 colorings=69600 lazy-girth=49361 last: m=108 classes=8 cclen=79 t=190s
[23:53:21] it=99157 colorings=69800 lazy-girth=49401 last: m=108 classes=9 cclen=74 t=191s
[23:53:22] it=99383 colorings=70000 lazy-girth=49427 last: m=108 classes=8 cclen=81 t=191s
[23:53:23] it=99633 colorings=70200 lazy-girth=49485 last: m=108 classes=8 cclen=80 t=192s
[23:53:23] it=99880 colorings=70400 lazy-girth=49536 last: m=108 classes=8 cclen=78 t=192s
[23:53:24] it=100121 colorings=70600 lazy-girth=49581 last: m=108 classes=8 cclen=84 t=193s
[23:53:25] it=100373 colorings=70800 lazy-girth=49643 last: m=108 classes=8 cclen=83 t=194s
[23:53:25] it=100647 colorings=71000 lazy-girth=49723 last: m=108 classes=7 cclen=84 t=194s
[23:53:26] it=100888 colorings=71200 lazy-girth=49766 last: m=108 classes=8 cclen=85 t=195s
[23:53:27] it=101136 colorings=71400 lazy-girth=49818 last: m=108 classes=8 cclen=83 t=196s
[23:53:27] it=101371 colorings=71600 lazy-girth=49853 last: m=108 classes=9 cclen=84 t=197s
[23:53:28] it=101596 colorings=71800 lazy-girth=49878 last: m=108 classes=8 cclen=82 t=197s
[23:53:29] it=101841 colorings=72000 lazy-girth=49923 last: m=108 classes=8 cclen=84 t=198s
[23:53:29] it=102085 colorings=72200 lazy-girth=49970 last: m=108 classes=8 cclen=78 t=199s
[23:53:30] it=102316 colorings=72400 lazy-girth=50001 last: m=108 classes=9 cclen=81 t=199s
[23:53:31] it=102590 colorings=72600 lazy-girth=50078 last: m=135 classes=10 cclen=79 t=200s
[23:53:31] it=102844 colorings=72800 lazy-girth=50137 last: m=108 classes=8 cclen=85 t=201s
[23:53:32] it=103072 colorings=73000 lazy-girth=50165 last: m=108 classes=8 cclen=85 t=201s
[23:53:33] it=103301 colorings=73200 lazy-girth=50194 last: m=108 classes=8 cclen=84 t=202s
[23:53:36] it=104080 colorings=73400 lazy-girth=52037 last: m=108 classes=8 cclen=83 t=205s
[23:53:37] it=104491 colorings=73600 lazy-girth=52513 last: m=108 classes=9 cclen=83 t=207s
[23:53:38] it=104872 colorings=73800 lazy-girth=52865 last: m=108 classes=8 cclen=85 t=208s
[23:53:39] it=105247 colorings=74000 lazy-girth=53151 last: m=108 classes=8 cclen=78 t=209s
[23:53:40] it=105545 colorings=74200 lazy-girth=53284 last: m=108 classes=8 cclen=81 t=209s
[23:53:41] it=105918 colorings=74400 lazy-girth=53571 last: m=108 classes=8 cclen=76 t=210s
[23:53:42] it=106271 colorings=74600 lazy-girth=53817 last: m=108 classes=8 cclen=67 t=211s
[23:53:43] it=106563 colorings=74800 lazy-girth=53981 last: m=108 classes=8 cclen=81 t=212s
[23:53:44] it=106848 colorings=75000 lazy-girth=54101 last: m=108 classes=8 cclen=85 t=213s
[23:53:45] it=107125 colorings=75200 lazy-girth=54203 last: m=108 classes=8 cclen=81 t=214s
[23:53:45] it=107395 colorings=75400 lazy-girth=54314 last: m=108 classes=8 cclen=81 t=215s
[23:53:46] it=107632 colorings=75600 lazy-girth=54362 last: m=108 classes=8 cclen=75 t=215s
[23:53:47] it=108065 colorings=75800 lazy-girth=54915 last: m=108 classes=8 cclen=81 t=216s
[23:53:48] it=108418 colorings=76000 lazy-girth=55276 last: m=108 classes=9 cclen=80 t=217s
[23:53:49] it=108731 colorings=76200 lazy-girth=55486 last: m=108 classes=8 cclen=76 t=218s
[23:53:50] it=109097 colorings=76400 lazy-girth=55835 last: m=108 classes=8 cclen=83 t=219s
[23:53:51] it=109446 colorings=76600 lazy-girth=56140 last: m=108 classes=8 cclen=85 t=220s
[23:53:52] it=109734 colorings=76800 lazy-girth=56317 last: m=108 classes=7 cclen=85 t=221s
[23:53:53] it=110071 colorings=77000 lazy-girth=56578 last: m=108 classes=8 cclen=81 t=222s
[23:53:54] it=110543 colorings=77200 lazy-girth=57189 last: m=108 classes=8 cclen=74 t=223s
[23:53:55] it=110903 colorings=77400 lazy-girth=57531 last: m=108 classes=8 cclen=77 t=224s
[23:53:56] it=111191 colorings=77600 lazy-girth=57689 last: m=117 classes=9 cclen=82 t=225s
[23:53:58] it=111473 colorings=77800 lazy-girth=57850 last: m=108 classes=8 cclen=85 t=227s
[23:53:59] it=111745 colorings=78000 lazy-girth=57955 last: m=117 classes=8 cclen=47 t=228s
[23:54:00] it=112076 colorings=78200 lazy-girth=58216 last: m=108 classes=8 cclen=75 t=229s
[23:54:01] it=112410 colorings=78400 lazy-girth=58486 last: m=108 classes=8 cclen=83 t=230s
[23:54:01] it=112653 colorings=78600 lazy-girth=58551 last: m=108 classes=8 cclen=83 t=230s
[23:54:02] it=112903 colorings=78800 lazy-girth=58633 last: m=108 classes=8 cclen=82 t=231s
[23:54:03] it=113181 colorings=79000 lazy-girth=58761 last: m=108 classes=8 cclen=85 t=232s
[23:54:03] it=113448 colorings=79200 lazy-girth=58879 last: m=108 classes=8 cclen=85 t=233s
[23:54:04] it=113741 colorings=79400 lazy-girth=59018 last: m=108 classes=8 cclen=79 t=233s
[23:54:05] it=114036 colorings=79600 lazy-girth=59182 last: m=108 classes=7 cclen=85 t=234s
[23:54:07] it=114593 colorings=79800 lazy-girth=60044 last: m=108 classes=9 cclen=82 t=236s
[23:54:10] it=115335 colorings=80000 lazy-girth=61412 last: m=108 classes=9 cclen=81 t=239s
[23:54:11] it=115883 colorings=80200 lazy-girth=62164 last: m=108 classes=8 cclen=78 t=240s
[23:54:12] it=116257 colorings=80400 lazy-girth=62485 last: m=117 classes=9 cclen=78 t=242s
[23:54:14] it=116725 colorings=80600 lazy-girth=63082 last: m=108 classes=8 cclen=81 t=243s
[23:54:15] it=117037 colorings=80800 lazy-girth=63325 last: m=108 classes=8 cclen=85 t=244s
[23:54:16] it=117397 colorings=81000 lazy-girth=63649 last: m=108 classes=8 cclen=76 t=245s
[23:54:17] it=117730 colorings=81200 lazy-girth=63913 last: m=108 classes=8 cclen=84 t=246s
[23:54:17] it=118065 colorings=81400 lazy-girth=64179 last: m=108 classes=8 cclen=73 t=247s
[23:54:18] it=118455 colorings=81600 lazy-girth=64560 last: m=108 classes=8 cclen=83 t=248s
[23:54:20] it=118852 colorings=81800 lazy-girth=64905 last: m=117 classes=9 cclen=83 t=249s
[23:54:21] it=119225 colorings=82000 lazy-girth=65233 last: m=108 classes=9 cclen=81 t=250s
[23:54:22] it=119684 colorings=82200 lazy-girth=65773 last: m=117 classes=9 cclen=76 t=251s
[23:54:23] it=120111 colorings=82400 lazy-girth=66242 last: m=108 classes=8 cclen=84 t=253s
[23:54:24] it=120471 colorings=82600 lazy-girth=66549 last: m=108 classes=8 cclen=85 t=254s
[23:54:26] it=120886 colorings=82800 lazy-girth=66964 last: m=108 classes=8 cclen=83 t=255s
[23:54:27] it=121240 colorings=83000 lazy-girth=67211 last: m=108 classes=8 cclen=66 t=256s
[23:54:28] it=121611 colorings=83200 lazy-girth=67545 last: m=108 classes=8 cclen=85 t=257s
[23:54:29] it=121958 colorings=83400 lazy-girth=67790 last: m=108 classes=8 cclen=82 t=258s
[23:54:30] it=122250 colorings=83600 lazy-girth=67909 last: m=108 classes=8 cclen=81 t=259s
[23:54:31] it=122654 colorings=83800 lazy-girth=68261 last: m=108 classes=8 cclen=81 t=260s
[23:54:32] it=122955 colorings=84000 lazy-girth=68412 last: m=108 classes=8 cclen=78 t=261s
[23:54:33] it=123420 colorings=84200 lazy-girth=68934 last: m=108 classes=8 cclen=77 t=262s
[23:54:34] it=123740 colorings=84400 lazy-girth=69153 last: m=108 classes=8 cclen=82 t=263s
[23:54:35] it=124115 colorings=84600 lazy-girth=69423 last: m=99 classes=7 cclen=84 t=264s
[23:54:36] it=124555 colorings=84800 lazy-girth=69898 last: m=108 classes=8 cclen=80 t=265s
[23:54:37] it=124901 colorings=85000 lazy-girth=70114 last: m=108 classes=8 cclen=83 t=266s
[23:54:38] it=125319 colorings=85200 lazy-girth=70491 last: m=108 classes=8 cclen=84 t=268s
[23:54:39] it=125687 colorings=85400 lazy-girth=70737 last: m=108 classes=9 cclen=80 t=268s
[23:54:40] it=126042 colorings=85600 lazy-girth=70991 last: m=108 classes=8 cclen=83 t=270s
[23:54:41] it=126379 colorings=85800 lazy-girth=71216 last: m=108 classes=8 cclen=85 t=270s
[23:54:42] it=126676 colorings=86000 lazy-girth=71348 last: m=108 classes=8 cclen=82 t=271s
[23:54:43] it=126995 colorings=86200 lazy-girth=71501 last: m=108 classes=8 cclen=85 t=272s
[23:54:44] it=127220 colorings=86400 lazy-girth=71532 last: m=108 classes=8 cclen=83 t=273s
[23:54:45] it=127545 colorings=86600 lazy-girth=71732 last: m=108 classes=8 cclen=81 t=274s
[23:54:46] it=127881 colorings=86800 lazy-girth=71926 last: m=108 classes=9 cclen=80 t=275s
[23:54:46] it=128216 colorings=87000 lazy-girth=72130 last: m=108 classes=8 cclen=85 t=276s
[23:54:48] it=128557 colorings=87200 lazy-girth=72364 last: m=108 classes=8 cclen=85 t=277s
[23:54:48] it=128899 colorings=87400 lazy-girth=72555 last: m=108 classes=8 cclen=85 t=278s
[23:54:49] it=129189 colorings=87600 lazy-girth=72665 last: m=108 classes=8 cclen=83 t=278s
[23:54:50] it=129521 colorings=87800 lazy-girth=72837 last: m=108 classes=8 cclen=79 t=279s
[23:54:51] it=129837 colorings=88000 lazy-girth=73004 last: m=108 classes=8 cclen=85 t=280s
[23:54:52] it=130182 colorings=88200 lazy-girth=73207 last: m=108 classes=8 cclen=85 t=281s
[23:54:53] it=130488 colorings=88400 lazy-girth=73361 last: m=108 classes=8 cclen=79 t=282s
[23:54:54] it=130939 colorings=88600 lazy-girth=73712 last: m=108 classes=8 cclen=70 t=283s
[23:54:55] it=131242 colorings=88800 lazy-girth=73882 last: m=108 classes=8 cclen=85 t=284s
[23:54:56] it=131644 colorings=89000 lazy-girth=74245 last: m=108 classes=9 cclen=79 t=285s
[23:54:57] it=132041 colorings=89200 lazy-girth=74609 last: m=108 classes=8 cclen=83 t=286s
[23:54:58] it=132478 colorings=89400 lazy-girth=75010 last: m=108 classes=8 cclen=85 t=288s
[23:54:59] it=132847 colorings=89600 lazy-girth=75308 last: m=108 classes=8 cclen=70 t=289s
[23:55:01] it=133378 colorings=89800 lazy-girth=75927 last: m=108 classes=9 cclen=82 t=290s
[23:55:02] it=133627 colorings=90000 lazy-girth=75993 last: m=108 classes=8 cclen=77 t=291s
[23:55:02] it=133891 colorings=90200 lazy-girth=76100 last: m=117 classes=9 cclen=66 t=292s
[23:55:03] it=134168 colorings=90400 lazy-girth=76229 last: m=108 classes=8 cclen=83 t=292s
[23:55:04] it=134494 colorings=90600 lazy-girth=76516 last: m=108 classes=8 cclen=84 t=293s
[23:55:05] it=134795 colorings=90800 lazy-girth=76699 last: m=108 classes=8 cclen=75 t=294s
[23:55:06] it=135125 colorings=91000 lazy-girth=76953 last: m=108 classes=8 cclen=84 t=295s
[23:55:07] it=135480 colorings=91200 lazy-girth=77275 last: m=108 classes=8 cclen=85 t=296s
[23:55:08] it=135866 colorings=91400 lazy-girth=77656 last: m=108 classes=8 cclen=84 t=297s
[23:55:09] it=136242 colorings=91600 lazy-girth=77952 last: m=108 classes=7 cclen=85 t=298s
[23:55:09] it=136553 colorings=91800 lazy-girth=78122 last: m=108 classes=8 cclen=85 t=299s
[23:55:10] it=136860 colorings=92000 lazy-girth=78295 last: m=108 classes=8 cclen=81 t=300s
[23:55:11] it=137147 colorings=92200 lazy-girth=78423 last: m=108 classes=8 cclen=85 t=300s
[23:55:12] it=137458 colorings=92400 lazy-girth=78654 last: m=108 classes=8 cclen=82 t=301s
[23:55:13] it=137725 colorings=92600 lazy-girth=78748 last: m=117 classes=9 cclen=79 t=302s
[23:55:13] it=138018 colorings=92800 lazy-girth=78878 last: m=117 classes=9 cclen=75 t=303s
[23:55:14] it=138305 colorings=93000 lazy-girth=79036 last: m=108 classes=7 cclen=83 t=303s
[23:55:15] it=138575 colorings=93200 lazy-girth=79133 last: m=108 classes=7 cclen=86 t=304s
[23:55:16] it=138886 colorings=93400 lazy-girth=79312 last: m=108 classes=8 cclen=85 t=305s
[23:55:17] it=139210 colorings=93600 lazy-girth=79484 last: m=108 classes=8 cclen=84 t=306s
[23:55:18] it=139495 colorings=93800 lazy-girth=79595 last: m=108 classes=8 cclen=78 t=307s
[23:55:18] it=139769 colorings=94000 lazy-girth=79717 last: m=108 classes=8 cclen=82 t=308s
[23:55:19] it=140039 colorings=94200 lazy-girth=79824 last: m=108 classes=8 cclen=85 t=308s
[23:55:20] it=140322 colorings=94400 lazy-girth=79930 last: m=108 classes=8 cclen=83 t=309s
[23:55:21] it=140663 colorings=94600 lazy-girth=80118 last: m=108 classes=8 cclen=77 t=310s
[23:55:22] it=140967 colorings=94800 lazy-girth=80308 last: m=108 classes=8 cclen=85 t=311s
[23:55:23] it=141262 colorings=95000 lazy-girth=80488 last: m=108 classes=7 cclen=83 t=312s
[23:55:23] it=141552 colorings=95200 lazy-girth=80612 last: m=108 classes=8 cclen=75 t=313s
[23:55:24] it=141849 colorings=95400 lazy-girth=80769 last: m=108 classes=8 cclen=83 t=314s
[23:55:25] it=142172 colorings=95600 lazy-girth=80980 last: m=108 classes=7 cclen=83 t=314s
[23:55:26] it=142478 colorings=95800 lazy-girth=81150 last: m=108 classes=7 cclen=86 t=315s
[23:55:27] it=142753 colorings=96000 lazy-girth=81263 last: m=108 classes=7 cclen=86 t=316s
[23:55:28] it=143188 colorings=96200 lazy-girth=81690 last: m=108 classes=8 cclen=82 t=317s
[23:55:29] it=143511 colorings=96400 lazy-girth=81886 last: m=108 classes=8 cclen=85 t=318s
[23:55:30] it=143832 colorings=96600 lazy-girth=82031 last: m=108 classes=8 cclen=83 t=319s
[23:55:31] it=144143 colorings=96800 lazy-girth=82209 last: m=108 classes=9 cclen=81 t=320s
[23:55:32] it=144412 colorings=97000 lazy-girth=82303 last: m=108 classes=8 cclen=82 t=321s
[23:55:32] it=144684 colorings=97200 lazy-girth=82418 last: m=108 classes=8 cclen=75 t=322s
[23:55:33] it=144935 colorings=97400 lazy-girth=82498 last: m=108 classes=8 cclen=83 t=322s
[23:55:34] it=145211 colorings=97600 lazy-girth=82598 last: m=108 classes=8 cclen=83 t=323s
[23:55:35] it=145512 colorings=97800 lazy-girth=82741 last: m=108 classes=8 cclen=85 t=324s
[23:55:36] it=145829 colorings=98000 lazy-girth=82951 last: m=108 classes=7 cclen=84 t=325s
[23:55:36] it=146132 colorings=98200 lazy-girth=83132 last: m=108 classes=8 cclen=81 t=326s
[23:55:37] it=146420 colorings=98400 lazy-girth=83282 last: m=108 classes=8 cclen=76 t=326s
[23:55:38] it=146680 colorings=98600 lazy-girth=83362 last: m=108 classes=8 cclen=85 t=327s
[23:55:39] it=146968 colorings=98800 lazy-girth=83481 last: m=108 classes=8 cclen=82 t=328s
[23:55:39] it=147219 colorings=99000 lazy-girth=83540 last: m=108 classes=8 cclen=79 t=329s
[23:55:40] it=147505 colorings=99200 lazy-girth=83660 last: m=108 classes=8 cclen=85 t=329s
[23:55:41] it=147801 colorings=99400 lazy-girth=83813 last: m=117 classes=9 cclen=83 t=330s
[23:55:42] it=148070 colorings=99600 lazy-girth=83909 last: m=108 classes=8 cclen=83 t=331s
[23:55:42] it=148381 colorings=99800 lazy-girth=84090 last: m=108 classes=8 cclen=82 t=332s
[23:55:43] it=148717 colorings=100000 lazy-girth=84380 last: m=108 classes=8 cclen=78 t=333s
[23:55:44] it=149026 colorings=100200 lazy-girth=84552 last: m=108 classes=8 cclen=71 t=333s
[23:55:45] it=149319 colorings=100400 lazy-girth=84719 last: m=108 classes=8 cclen=81 t=334s
[23:55:46] it=149667 colorings=100600 lazy-girth=84989 last: m=108 classes=9 cclen=84 t=335s
[23:55:47] it=149950 colorings=100800 lazy-girth=85115 last: m=108 classes=9 cclen=84 t=336s
[23:55:47] it=150258 colorings=101000 lazy-girth=85313 last: m=108 classes=8 cclen=81 t=337s
[23:55:48] it=150571 colorings=101200 lazy-girth=85546 last: m=108 classes=8 cclen=81 t=338s
[23:55:49] it=150890 colorings=101400 lazy-girth=85797 last: m=108 classes=9 cclen=80 t=339s
[23:55:50] it=151169 colorings=101600 lazy-girth=85914 last: m=108 classes=8 cclen=84 t=339s
[23:55:51] it=151435 colorings=101800 lazy-girth=85981 last: m=108 classes=8 cclen=84 t=340s
[23:55:52] it=151751 colorings=102000 lazy-girth=86150 last: m=108 classes=8 cclen=82 t=341s
[23:55:52] it=152060 colorings=102200 lazy-girth=86283 last: m=108 classes=9 cclen=81 t=342s
[23:55:53] it=152329 colorings=102400 lazy-girth=86353 last: m=108 classes=8 cclen=78 t=342s
[23:55:54] it=152601 colorings=102600 lazy-girth=86458 last: m=108 classes=7 cclen=81 t=343s
[23:55:55] it=152884 colorings=102800 lazy-girth=86556 last: m=108 classes=8 cclen=79 t=344s
[23:55:55] it=153154 colorings=103000 lazy-girth=86633 last: m=108 classes=8 cclen=85 t=345s
[23:55:58] it=153438 colorings=103200 lazy-girth=86738 last: m=108 classes=8 cclen=85 t=347s
[23:55:59] it=153706 colorings=103400 lazy-girth=86850 last: m=108 classes=8 cclen=83 t=348s
[23:56:00] it=153976 colorings=103600 lazy-girth=86955 last: m=108 classes=8 cclen=84 t=349s
[23:56:00] it=154254 colorings=103800 lazy-girth=87070 last: m=108 classes=8 cclen=80 t=350s
[23:56:01] it=154528 colorings=104000 lazy-girth=87184 last: m=108 classes=9 cclen=84 t=350s
[23:56:02] it=154790 colorings=104200 lazy-girth=87254 last: m=108 classes=8 cclen=85 t=351s
[23:56:03] it=155040 colorings=104400 lazy-girth=87332 last: m=108 classes=8 cclen=84 t=352s
[23:56:03] it=155331 colorings=104600 lazy-girth=87463 last: m=108 classes=8 cclen=84 t=353s
[23:56:04] it=155638 colorings=104800 lazy-girth=87596 last: m=108 classes=8 cclen=84 t=354s
[23:56:05] it=155924 colorings=105000 lazy-girth=87703 last: m=108 classes=8 cclen=85 t=354s
[23:56:06] it=156204 colorings=105200 lazy-girth=87815 last: m=108 classes=8 cclen=79 t=355s
[23:56:07] it=156472 colorings=105400 lazy-girth=87912 last: m=108 classes=8 cclen=85 t=356s
[23:56:08] it=156711 colorings=105600 lazy-girth=87954 last: m=108 classes=7 cclen=84 t=357s
[23:56:08] it=156972 colorings=105800 lazy-girth=88019 last: m=108 classes=8 cclen=85 t=358s
[23:56:09] it=157299 colorings=106000 lazy-girth=88186 last: m=108 classes=8 cclen=84 t=359s
[23:56:10] it=157595 colorings=106200 lazy-girth=88309 last: m=108 classes=8 cclen=85 t=360s
[23:56:11] it=157822 colorings=106400 lazy-girth=88356 last: m=108 classes=8 cclen=85 t=360s
[23:56:12] it=158111 colorings=106600 lazy-girth=88475 last: m=117 classes=9 cclen=78 t=361s
[23:56:13] it=158386 colorings=106800 lazy-girth=88566 last: m=108 classes=8 cclen=84 t=362s
[23:56:14] it=158628 colorings=107000 lazy-girth=88609 last: m=108 classes=8 cclen=84 t=363s
[23:56:15] it=158907 colorings=107200 lazy-girth=88702 last: m=108 classes=8 cclen=82 t=364s
[23:56:16] it=159179 colorings=107400 lazy-girth=88780 last: m=108 classes=8 cclen=83 t=365s
[23:56:17] it=159517 colorings=107600 lazy-girth=89140 last: m=108 classes=8 cclen=79 t=366s
[23:56:18] it=159793 colorings=107800 lazy-girth=89304 last: m=135 classes=10 cclen=56 t=367s
[23:56:19] it=160116 colorings=108000 lazy-girth=89508 last: m=108 classes=8 cclen=80 t=368s
[23:56:19] it=160486 colorings=108200 lazy-girth=89848 last: m=108 classes=8 cclen=83 t=369s
[23:56:20] it=160852 colorings=108400 lazy-girth=90162 last: m=108 classes=8 cclen=78 t=370s
[23:56:21] it=161148 colorings=108600 lazy-girth=90349 last: m=108 classes=7 cclen=84 t=370s
[23:56:22] it=161481 colorings=108800 lazy-girth=90568 last: m=108 classes=8 cclen=84 t=371s
[23:56:23] it=161747 colorings=109000 lazy-girth=90676 last: m=108 classes=8 cclen=83 t=372s
[23:56:24] it=162192 colorings=109200 lazy-girth=91252 last: m=108 classes=8 cclen=85 t=373s
[23:56:25] it=162647 colorings=109400 lazy-girth=91778 last: m=108 classes=8 cclen=84 t=374s
[23:56:26] it=163007 colorings=109600 lazy-girth=92172 last: m=108 classes=8 cclen=78 t=375s
[23:56:27] it=163311 colorings=109800 lazy-girth=92350 last: m=108 classes=8 cclen=74 t=376s
[23:56:28] it=163675 colorings=110000 lazy-girth=92665 last: m=99 classes=8 cclen=82 t=377s
[23:56:29] it=164074 colorings=110200 lazy-girth=93184 last: m=108 classes=8 cclen=84 t=378s
[23:56:30] it=164466 colorings=110400 lazy-girth=93633 last: m=108 classes=9 cclen=80 t=379s
[23:56:30] it=164782 colorings=110600 lazy-girth=93882 last: m=108 classes=8 cclen=85 t=380s
[23:56:31] it=165151 colorings=110800 lazy-girth=94204 last: m=108 classes=8 cclen=80 t=380s
[23:56:32] it=165473 colorings=111000 lazy-girth=94427 last: m=108 classes=8 cclen=68 t=381s
[23:56:33] it=165783 colorings=111200 lazy-girth=94593 last: m=108 classes=8 cclen=83 t=382s
[23:56:34] it=166139 colorings=111400 lazy-girth=94857 last: m=108 classes=8 cclen=84 t=383s
[23:56:34] it=166426 colorings=111600 lazy-girth=95013 last: m=108 classes=8 cclen=83 t=384s
[23:56:35] it=166834 colorings=111800 lazy-girth=95387 last: m=108 classes=8 cclen=80 t=385s
[23:56:36] it=167211 colorings=112000 lazy-girth=95640 last: m=108 classes=8 cclen=83 t=386s
[23:56:37] it=167553 colorings=112200 lazy-girth=95905 last: m=108 classes=8 cclen=79 t=387s
[23:56:38] it=167921 colorings=112400 lazy-girth=96183 last: m=108 classes=8 cclen=84 t=387s
[23:56:39] it=168294 colorings=112600 lazy-girth=96426 last: m=108 classes=8 cclen=84 t=388s
[23:56:40] it=168585 colorings=112800 lazy-girth=96583 last: m=108 classes=8 cclen=80 t=389s
[23:56:41] it=168920 colorings=113000 lazy-girth=96822 last: m=108 classes=8 cclen=84 t=390s
[23:56:42] it=169233 colorings=113200 lazy-girth=97001 last: m=108 classes=8 cclen=85 t=391s
[23:56:42] it=169511 colorings=113400 lazy-girth=97130 last: m=108 classes=8 cclen=82 t=392s
[23:56:43] it=169785 colorings=113600 lazy-girth=97245 last: m=108 classes=8 cclen=80 t=392s
[23:56:44] it=170125 colorings=113800 lazy-girth=97495 last: m=108 classes=8 cclen=85 t=393s
[23:56:45] it=170464 colorings=114000 lazy-girth=97727 last: m=108 classes=8 cclen=85 t=394s
[23:56:46] it=170786 colorings=114200 lazy-girth=97939 last: m=108 classes=8 cclen=78 t=395s
[23:56:47] it=171165 colorings=114400 lazy-girth=98262 last: m=108 classes=8 cclen=84 t=396s
[23:56:47] it=171486 colorings=114600 lazy-girth=98429 last: m=108 classes=8 cclen=79 t=397s
[23:56:48] it=171763 colorings=114800 lazy-girth=98529 last: m=108 classes=8 cclen=83 t=397s
[23:56:49] it=172030 colorings=115000 lazy-girth=98622 last: m=108 classes=8 cclen=82 t=398s
[23:56:49] it=172284 colorings=115200 lazy-girth=98681 last: m=108 classes=8 cclen=85 t=399s
[23:56:50] it=172640 colorings=115400 lazy-girth=98947 last: m=108 classes=8 cclen=83 t=400s
[23:56:51] it=172937 colorings=115600 lazy-girth=99107 last: m=108 classes=8 cclen=81 t=400s
[23:56:52] it=173222 colorings=115800 lazy-girth=99239 last: m=108 classes=8 cclen=82 t=401s
[23:56:53] it=173547 colorings=116000 lazy-girth=99416 last: m=108 classes=8 cclen=82 t=402s
[23:56:53] it=173820 colorings=116200 lazy-girth=99513 last: m=108 classes=8 cclen=82 t=403s
[23:56:54] it=174111 colorings=116400 lazy-girth=99624 last: m=108 classes=8 cclen=77 t=403s
[23:56:55] it=174369 colorings=116600 lazy-girth=99699 last: m=108 classes=8 cclen=81 t=404s
[23:56:56] it=174668 colorings=116800 lazy-girth=99853 last: m=108 classes=8 cclen=81 t=405s
[23:56:56] it=174975 colorings=117000 lazy-girth=100027 last: m=108 classes=8 cclen=84 t=406s
[23:56:57] it=175271 colorings=117200 lazy-girth=100195 last: m=108 classes=8 cclen=84 t=406s
[23:56:58] it=175623 colorings=117400 lazy-girth=100472 last: m=108 classes=8 cclen=81 t=407s
[23:56:59] it=175932 colorings=117600 lazy-girth=100635 last: m=108 classes=8 cclen=75 t=408s
[23:56:59] it=176221 colorings=117800 lazy-girth=100784 last: m=108 classes=8 cclen=72 t=409s
[23:57:00] it=176492 colorings=118000 lazy-girth=100902 last: m=108 classes=8 cclen=84 t=409s
[23:57:01] it=176795 colorings=118200 lazy-girth=101120 last: m=108 classes=8 cclen=82 t=410s
[23:57:02] it=177104 colorings=118400 lazy-girth=101274 last: m=108 classes=8 cclen=85 t=411s
[23:57:03] it=177415 colorings=118600 lazy-girth=101470 last: m=108 classes=8 cclen=85 t=412s
[23:57:03] it=177699 colorings=118800 lazy-girth=101612 last: m=108 classes=8 cclen=85 t=413s
[23:57:04] it=177974 colorings=119000 lazy-girth=101733 last: m=108 classes=8 cclen=84 t=413s
[23:57:05] it=178251 colorings=119200 lazy-girth=101863 last: m=108 classes=8 cclen=74 t=414s
[23:57:06] it=178538 colorings=119400 lazy-girth=102005 last: m=108 classes=8 cclen=85 t=415s
[23:57:07] it=178804 colorings=119600 lazy-girth=102097 last: m=108 classes=8 cclen=84 t=416s
[23:57:07] it=179080 colorings=119800 lazy-girth=102193 last: m=108 classes=8 cclen=85 t=417s
[23:57:08] it=179342 colorings=120000 lazy-girth=102266 last: m=108 classes=8 cclen=84 t=417s
[23:57:09] it=179582 colorings=120200 lazy-girth=102310 last: m=108 classes=8 cclen=82 t=418s
[23:57:10] it=179872 colorings=120400 lazy-girth=102464 last: m=108 classes=8 cclen=85 t=419s
[23:57:11] it=180186 colorings=120600 lazy-girth=102667 last: m=108 classes=8 cclen=85 t=420s
[23:57:11] it=180486 colorings=120800 lazy-girth=102857 last: m=108 classes=8 cclen=82 t=421s
[23:57:12] it=180780 colorings=121000 lazy-girth=103045 last: m=108 classes=8 cclen=85 t=421s
[23:57:13] it=181082 colorings=121200 lazy-girth=103242 last: m=108 classes=8 cclen=80 t=422s
[23:57:14] it=181385 colorings=121400 lazy-girth=103444 last: m=99 classes=8 cclen=75 t=423s
[23:57:14] it=181605 colorings=121600 lazy-girth=103465 last: m=108 classes=8 cclen=83 t=424s
[23:57:15] it=181870 colorings=121800 lazy-girth=103566 last: m=108 classes=8 cclen=83 t=424s
[23:57:16] it=182138 colorings=122000 lazy-girth=103673 last: m=108 classes=7 cclen=86 t=425s
[23:57:16] it=182420 colorings=122200 lazy-girth=103803 last: m=108 classes=8 cclen=83 t=426s
[23:57:17] it=182694 colorings=122400 lazy-girth=103947 last: m=108 classes=8 cclen=83 t=426s
[23:57:18] it=182973 colorings=122600 lazy-girth=104070 last: m=108 classes=8 cclen=76 t=427s
[23:57:19] it=183273 colorings=122800 lazy-girth=104232 last: m=108 classes=8 cclen=80 t=428s
[23:57:19] it=183548 colorings=123000 lazy-girth=104357 last: m=108 classes=8 cclen=83 t=429s
[23:57:20] it=183811 colorings=123200 lazy-girth=104455 last: m=108 classes=8 cclen=76 t=429s
[23:57:21] it=184103 colorings=123400 lazy-girth=104593 last: m=108 classes=8 cclen=85 t=430s
[23:57:22] it=184381 colorings=123600 lazy-girth=104752 last: m=108 classes=8 cclen=81 t=431s
[23:57:22] it=184608 colorings=123800 lazy-girth=104784 last: m=108 classes=8 cclen=83 t=432s
[23:57:23] it=184846 colorings=124000 lazy-girth=104822 last: m=108 classes=8 cclen=83 t=432s
[23:57:24] it=185085 colorings=124200 lazy-girth=104877 last: m=108 classes=8 cclen=83 t=433s
[23:57:24] it=185362 colorings=124400 lazy-girth=105019 last: m=108 classes=8 cclen=82 t=434s
[23:57:25] it=185620 colorings=124600 lazy-girth=105125 last: m=108 classes=8 cclen=85 t=434s
[23:57:26] it=185950 colorings=124800 lazy-girth=105376 last: m=108 classes=9 cclen=78 t=435s
[23:57:27] it=186484 colorings=125000 lazy-girth=105944 last: m=108 classes=8 cclen=82 t=437s
[23:57:28] it=186832 colorings=125200 lazy-girth=106187 last: m=108 classes=8 cclen=79 t=438s
[23:57:29] it=187230 colorings=125400 lazy-girth=106507 last: m=108 classes=8 cclen=83 t=439s
[23:57:30] it=187571 colorings=125600 lazy-girth=106730 last: m=108 classes=8 cclen=77 t=440s
[23:57:31] it=187873 colorings=125800 lazy-girth=106889 last: m=108 classes=8 cclen=83 t=440s
[23:57:32] it=188169 colorings=126000 lazy-girth=107023 last: m=108 classes=8 cclen=82 t=441s
[23:57:33] it=188620 colorings=126200 lazy-girth=107613 last: m=108 classes=8 cclen=82 t=442s
[23:57:36] it=189516 colorings=126400 lazy-girth=109258 last: m=108 classes=8 cclen=81 t=445s
[23:57:38] it=190128 colorings=126600 lazy-girth=110221 last: m=108 classes=8 cclen=80 t=447s
[23:57:40] it=190889 colorings=126800 lazy-girth=111502 last: m=108 classes=8 cclen=77 t=449s
[23:57:41] it=191309 colorings=127000 lazy-girth=111979 last: m=108 classes=8 cclen=81 t=450s
[23:57:42] it=191756 colorings=127200 lazy-girth=112561 last: m=99 classes=8 cclen=81 t=451s
[23:57:44] it=192298 colorings=127400 lazy-girth=113227 last: m=108 classes=8 cclen=84 t=453s
[23:57:44] it=192559 colorings=127600 lazy-girth=113299 last: m=108 classes=8 cclen=85 t=454s
[23:57:45] it=192759 colorings=127800 lazy-girth=113299 last: m=108 classes=8 cclen=79 t=454s
[23:57:46] it=193067 colorings=128000 lazy-girth=113500 last: m=108 classes=8 cclen=82 t=455s
[23:57:47] it=193450 colorings=128200 lazy-girth=113790 last: m=108 classes=8 cclen=85 t=456s
[23:57:47] it=193772 colorings=128400 lazy-girth=113991 last: m=108 classes=8 cclen=82 t=457s
[23:57:48] it=194120 colorings=128600 lazy-girth=114216 last: m=108 classes=9 cclen=82 t=457s
[23:57:49] it=194508 colorings=128800 lazy-girth=114464 last: m=108 classes=8 cclen=78 t=458s
[23:57:50] it=194934 colorings=129000 lazy-girth=114935 last: m=108 classes=8 cclen=82 t=460s
[23:57:51] it=195324 colorings=129200 lazy-girth=115286 last: m=108 classes=8 cclen=82 t=461s
[23:57:52] it=195755 colorings=129400 lazy-girth=115614 last: m=108 classes=8 cclen=84 t=462s
[23:57:53] it=196060 colorings=129600 lazy-girth=115754 last: m=108 classes=8 cclen=83 t=462s
[23:57:54] it=196428 colorings=129800 lazy-girth=116044 last: m=108 classes=8 cclen=84 t=463s
[23:57:55] it=196846 colorings=130000 lazy-girth=116362 last: m=108 classes=9 cclen=81 t=464s
[23:57:57] it=197434 colorings=130200 lazy-girth=117036 last: m=108 classes=8 cclen=84 t=466s
[23:57:58] it=197833 colorings=130400 lazy-girth=117323 last: m=108 classes=9 cclen=79 t=467s
[23:57:59] it=198118 colorings=130600 lazy-girth=117457 last: m=108 classes=8 cclen=80 t=468s
[23:57:59] it=198394 colorings=130800 lazy-girth=117570 last: m=108 classes=8 cclen=82 t=469s
[23:58:00] it=198751 colorings=131000 lazy-girth=117796 last: m=108 classes=8 cclen=77 t=469s
[23:58:01] it=199130 colorings=131200 lazy-girth=118108 last: m=108 classes=8 cclen=76 t=470s
[23:58:02] it=199472 colorings=131400 lazy-girth=118325 last: m=108 classes=8 cclen=82 t=471s
[23:58:03] it=199833 colorings=131600 lazy-girth=118548 last: m=108 classes=8 cclen=83 t=472s
[23:58:04] it=200184 colorings=131800 lazy-girth=118791 last: m=108 classes=8 cclen=84 t=473s
[23:58:08] it=200415 colorings=132000 lazy-girth=118826 last: m=108 classes=8 cclen=84 t=477s
[23:58:09] it=200732 colorings=132200 lazy-girth=119004 last: m=108 classes=8 cclen=77 t=478s
[23:58:10] it=201084 colorings=132400 lazy-girth=119229 last: m=108 classes=8 cclen=80 t=479s
[23:58:11] it=201458 colorings=132600 lazy-girth=119502 last: m=99 classes=8 cclen=84 t=480s
[23:58:11] it=201828 colorings=132800 lazy-girth=119755 last: m=108 classes=8 cclen=83 t=481s
[23:58:12] it=202143 colorings=133000 lazy-girth=119947 last: m=108 classes=8 cclen=71 t=481s
[23:58:13] it=202518 colorings=133200 lazy-girth=120198 last: m=108 classes=8 cclen=78 t=482s
[23:58:14] it=202828 colorings=133400 lazy-girth=120337 last: m=108 classes=8 cclen=84 t=483s
[23:58:15] it=203145 colorings=133600 lazy-girth=120491 last: m=108 classes=8 cclen=81 t=484s
[23:58:16] it=203454 colorings=133800 lazy-girth=120617 last: m=108 classes=8 cclen=80 t=485s
[23:58:17] it=203773 colorings=134000 lazy-girth=120765 last: m=108 classes=8 cclen=83 t=486s
[23:58:18] it=204133 colorings=134200 lazy-girth=121067 last: m=108 classes=8 cclen=85 t=487s
[23:58:19] it=204452 colorings=134400 lazy-girth=121250 last: m=108 classes=8 cclen=83 t=488s
[23:58:20] it=204789 colorings=134600 lazy-girth=121467 last: m=108 classes=9 cclen=80 t=489s
[23:58:20] it=205093 colorings=134800 lazy-girth=121596 last: m=108 classes=8 cclen=76 t=490s
[23:58:21] it=205376 colorings=135000 lazy-girth=121704 last: m=108 classes=8 cclen=83 t=490s
[23:58:22] it=205702 colorings=135200 lazy-girth=121913 last: m=108 classes=8 cclen=85 t=491s
[23:58:23] it=205975 colorings=135400 lazy-girth=122023 last: m=108 classes=8 cclen=84 t=492s
[23:58:23] it=206175 colorings=135600 lazy-girth=122023 last: m=108 classes=8 cclen=84 t=492s
[23:58:24] it=206548 colorings=135800 lazy-girth=122313 last: m=108 classes=8 cclen=81 t=493s
[23:58:25] it=206911 colorings=136000 lazy-girth=122566 last: m=108 classes=8 cclen=77 t=494s
[23:58:27] it=207517 colorings=136200 lazy-girth=123560 last: m=108 classes=8 cclen=85 t=496s
[23:58:28] it=207844 colorings=136400 lazy-girth=123769 last: m=108 classes=8 cclen=83 t=497s
[23:58:29] it=208152 colorings=136600 lazy-girth=123922 last: m=108 classes=8 cclen=83 t=498s
[23:58:29] it=208452 colorings=136800 lazy-girth=124067 last: m=108 classes=8 cclen=82 t=499s
[23:58:31] it=208810 colorings=137000 lazy-girth=124296 last: m=108 classes=8 cclen=73 t=500s
[23:58:31] it=209123 colorings=137200 lazy-girth=124471 last: m=108 classes=8 cclen=85 t=501s
[23:58:32] it=209433 colorings=137400 lazy-girth=124639 last: m=99 classes=8 cclen=79 t=501s
[23:58:33] it=209789 colorings=137600 lazy-girth=124916 last: m=108 classes=8 cclen=83 t=502s
[23:58:34] it=210191 colorings=137800 lazy-girth=125185 last: m=99 classes=8 cclen=82 t=503s
[23:58:35] it=210539 colorings=138000 lazy-girth=125384 last: m=108 classes=8 cclen=83 t=504s
[23:58:36] it=210870 colorings=138200 lazy-girth=125566 last: m=108 classes=8 cclen=79 t=505s
[23:58:37] it=211210 colorings=138400 lazy-girth=125776 last: m=108 classes=8 cclen=78 t=506s
[23:58:38] it=211528 colorings=138600 lazy-girth=125950 last: m=108 classes=8 cclen=81 t=507s
[23:58:39] it=211843 colorings=138800 lazy-girth=126125 last: m=108 classes=9 cclen=79 t=508s
[23:58:40] it=212160 colorings=139000 lazy-girth=126287 last: m=108 classes=8 cclen=77 t=509s
[23:58:40] it=212480 colorings=139200 lazy-girth=126475 last: m=108 classes=8 cclen=83 t=510s
[23:58:41] it=212806 colorings=139400 lazy-girth=126648 last: m=108 classes=8 cclen=84 t=511s
[23:58:42] it=213101 colorings=139600 lazy-girth=126776 last: m=108 classes=8 cclen=85 t=512s
[23:58:43] it=213432 colorings=139800 lazy-girth=126973 last: m=108 classes=8 cclen=81 t=512s
[23:58:44] it=213797 colorings=140000 lazy-girth=127259 last: m=108 classes=8 cclen=83 t=513s
[23:58:45] it=214083 colorings=140200 lazy-girth=127397 last: m=108 classes=8 cclen=80 t=514s
[23:58:46] it=214392 colorings=140400 lazy-girth=127597 last: m=108 classes=8 cclen=77 t=515s
[23:58:47] it=214716 colorings=140600 lazy-girth=127836 last: m=108 classes=8 cclen=79 t=516s
[23:58:48] it=215008 colorings=140800 lazy-girth=128039 last: m=108 classes=8 cclen=83 t=517s
[23:58:48] it=215339 colorings=141000 lazy-girth=128239 last: m=108 classes=8 cclen=83 t=518s
[23:58:49] it=215661 colorings=141200 lazy-girth=128427 last: m=108 classes=8 cclen=85 t=518s
[23:58:50] it=215981 colorings=141400 lazy-girth=128634 last: m=108 classes=8 cclen=85 t=519s
[23:58:51] it=216329 colorings=141600 lazy-girth=128881 last: m=108 classes=8 cclen=78 t=520s
[23:58:52] it=216655 colorings=141800 lazy-girth=129087 last: m=108 classes=8 cclen=79 t=521s
[23:58:53] it=217036 colorings=142000 lazy-girth=129400 last: m=108 classes=8 cclen=84 t=522s
[23:58:54] it=217378 colorings=142200 lazy-girth=129662 last: m=108 classes=8 cclen=85 t=523s
[23:58:55] it=217649 colorings=142400 lazy-girth=129768 last: m=108 classes=8 cclen=84 t=524s
[23:58:56] it=217961 colorings=142600 lazy-girth=129918 last: m=108 classes=8 cclen=73 t=525s
[23:58:56] it=218283 colorings=142800 lazy-girth=130124 last: m=108 classes=8 cclen=82 t=526s
[23:58:57] it=218587 colorings=143000 lazy-girth=130268 last: m=108 classes=8 cclen=83 t=527s
[23:58:58] it=218837 colorings=143200 lazy-girth=130345 last: m=108 classes=8 cclen=82 t=527s
[23:58:59] it=219137 colorings=143400 lazy-girth=130499 last: m=108 classes=8 cclen=81 t=528s
[23:59:00] it=219469 colorings=143600 lazy-girth=130674 last: m=108 classes=8 cclen=72 t=529s
[23:59:01] it=219776 colorings=143800 lazy-girth=130841 last: m=108 classes=8 cclen=81 t=530s
[23:59:02] it=220043 colorings=144000 lazy-girth=130947 last: m=108 classes=8 cclen=82 t=531s
[23:59:03] it=220419 colorings=144200 lazy-girth=131211 last: m=108 classes=8 cclen=82 t=532s
[23:59:03] it=220690 colorings=144400 lazy-girth=131308 last: m=108 classes=8 cclen=81 t=533s
[23:59:04] it=220972 colorings=144600 lazy-girth=131413 last: m=108 classes=8 cclen=80 t=534s
[23:59:05] it=221235 colorings=144800 lazy-girth=131490 last: m=108 classes=8 cclen=83 t=534s
[23:59:06] it=221517 colorings=145000 lazy-girth=131626 last: m=108 classes=8 cclen=83 t=535s
[23:59:07] it=221819 colorings=145200 lazy-girth=131768 last: m=108 classes=8 cclen=81 t=536s
[23:59:08] it=222166 colorings=145400 lazy-girth=131949 last: m=108 classes=8 cclen=84 t=537s
[23:59:10] it=222635 colorings=145600 lazy-girth=132467 last: m=108 classes=8 cclen=81 t=539s
[23:59:10] it=222897 colorings=145800 lazy-girth=132560 last: m=108 classes=8 cclen=85 t=540s
[23:59:11] it=223235 colorings=146000 lazy-girth=132760 last: m=108 classes=8 cclen=85 t=540s
[23:59:12] it=223490 colorings=146200 lazy-girth=132828 last: m=108 classes=8 cclen=83 t=541s
[23:59:13] it=223774 colorings=146400 lazy-girth=132946 last: m=108 classes=8 cclen=82 t=542s
[23:59:13] it=224039 colorings=146600 lazy-girth=133036 last: m=108 classes=8 cclen=83 t=542s
[23:59:14] it=224333 colorings=146800 lazy-girth=133175 last: m=108 classes=8 cclen=85 t=543s
[23:59:15] it=224572 colorings=147000 lazy-girth=133222 last: m=108 classes=8 cclen=85 t=544s
[23:59:16] it=224830 colorings=147200 lazy-girth=133303 last: m=108 classes=8 cclen=80 t=545s
[23:59:16] it=225117 colorings=147400 lazy-girth=133419 last: m=108 classes=8 cclen=79 t=546s
[23:59:17] it=225403 colorings=147600 lazy-girth=133539 last: m=108 classes=8 cclen=84 t=547s
[23:59:18] it=225718 colorings=147800 lazy-girth=133683 last: m=108 classes=8 cclen=77 t=547s
[23:59:19] it=225975 colorings=148000 lazy-girth=133759 last: m=108 classes=8 cclen=81 t=548s
[23:59:20] it=226279 colorings=148200 lazy-girth=133896 last: m=108 classes=8 cclen=85 t=549s
[23:59:21] it=226572 colorings=148400 lazy-girth=134041 last: m=108 classes=8 cclen=85 t=550s
[23:59:22] it=226881 colorings=148600 lazy-girth=134202 last: m=108 classes=8 cclen=84 t=551s
[23:59:23] it=227194 colorings=148800 lazy-girth=134362 last: m=108 classes=8 cclen=81 t=552s
[23:59:24] it=227503 colorings=149000 lazy-girth=134522 last: m=108 classes=8 cclen=78 t=553s
[23:59:25] it=227768 colorings=149200 lazy-girth=134604 last: m=108 classes=8 cclen=74 t=554s
[23:59:25] it=228026 colorings=149400 lazy-girth=134674 last: m=108 classes=8 cclen=84 t=555s
[23:59:26] it=228277 colorings=149600 lazy-girth=134748 last: m=108 classes=8 cclen=85 t=555s
[23:59:27] it=228533 colorings=149800 lazy-girth=134832 last: m=108 classes=8 cclen=82 t=556s
[23:59:28] it=228783 colorings=150000 lazy-girth=134895 last: m=108 classes=8 cclen=81 t=557s
[23:59:29] it=229082 colorings=150200 lazy-girth=135015 last: m=108 classes=8 cclen=81 t=558s
[23:59:30] it=229358 colorings=150400 lazy-girth=135099 last: m=108 classes=8 cclen=84 t=560s
[23:59:31] it=229636 colorings=150600 lazy-girth=135181 last: m=108 classes=8 cclen=85 t=561s
[23:59:32] it=229989 colorings=150800 lazy-girth=135501 last: m=108 classes=8 cclen=77 t=562s
[23:59:34] it=230357 colorings=151000 lazy-girth=135831 last: m=108 classes=8 cclen=83 t=563s
[23:59:35] it=230678 colorings=151200 lazy-girth=136036 last: m=99 classes=8 cclen=80 t=564s
[23:59:35] it=230964 colorings=151400 lazy-girth=136198 last: m=108 classes=8 cclen=81 t=565s
[23:59:36] it=231224 colorings=151600 lazy-girth=136270 last: m=108 classes=8 cclen=84 t=565s
[23:59:37] it=231464 colorings=151800 lazy-girth=136310 last: m=108 classes=9 cclen=78 t=566s
[23:59:37] it=231697 colorings=152000 lazy-girth=136344 last: m=108 classes=8 cclen=82 t=567s
[23:59:38] it=231946 colorings=152200 lazy-girth=136394 last: m=108 classes=8 cclen=81 t=567s
[23:59:39] it=232206 colorings=152400 lazy-girth=136455 last: m=108 classes=8 cclen=81 t=568s
[23:59:39] it=232501 colorings=152600 lazy-girth=136565 last: m=108 classes=8 cclen=83 t=569s
[23:59:40] it=232849 colorings=152800 lazy-girth=136885 last: m=108 classes=8 cclen=78 t=570s
[23:59:41] it=233223 colorings=153000 lazy-girth=137181 last: m=108 classes=8 cclen=85 t=571s
[23:59:43] it=233649 colorings=153200 lazy-girth=137587 last: m=108 classes=8 cclen=80 t=572s
[23:59:43] it=233991 colorings=153400 lazy-girth=137859 last: m=108 classes=8 cclen=78 t=573s
[23:59:44] it=234286 colorings=153600 lazy-girth=138006 last: m=108 classes=8 cclen=84 t=573s
[23:59:45] it=234677 colorings=153800 lazy-girth=138314 last: m=108 classes=8 cclen=77 t=574s
[23:59:46] it=235089 colorings=154000 lazy-girth=138614 last: m=108 classes=8 cclen=85 t=575s
[23:59:47] it=235433 colorings=154200 lazy-girth=138813 last: m=108 classes=8 cclen=85 t=576s
[23:59:48] it=235789 colorings=154400 lazy-girth=139074 last: m=108 classes=8 cclen=83 t=577s
[23:59:49] it=236132 colorings=154600 lazy-girth=139297 last: m=108 classes=8 cclen=85 t=578s
[23:59:50] it=236562 colorings=154800 lazy-girth=139665 last: m=108 classes=8 cclen=85 t=580s
[23:59:51] it=236879 colorings=155000 lazy-girth=139813 last: m=108 classes=9 cclen=78 t=581s
[23:59:52] it=237189 colorings=155200 lazy-girth=139978 last: m=108 classes=8 cclen=84 t=582s
[23:59:53] it=237498 colorings=155400 lazy-girth=140115 last: m=108 classes=8 cclen=82 t=583s
[23:59:54] it=237775 colorings=155600 lazy-girth=140200 last: m=108 classes=8 cclen=81 t=583s
[23:59:55] it=238140 colorings=155800 lazy-girth=140460 last: m=108 classes=8 cclen=74 t=584s
[23:59:56] it=238468 colorings=156000 lazy-girth=140630 last: m=108 classes=8 cclen=85 t=585s
[23:59:57] it=238780 colorings=156200 lazy-girth=140774 last: m=108 classes=8 cclen=85 t=586s
[23:59:58] it=239071 colorings=156400 lazy-girth=140892 last: m=108 classes=8 cclen=82 t=587s
[23:59:59] it=239367 colorings=156600 lazy-girth=141017 last: m=108 classes=8 cclen=73 t=588s
[00:00:00] it=239737 colorings=156800 lazy-girth=141259 last: m=108 classes=8 cclen=80 t=589s
[00:00:01] it=240034 colorings=157000 lazy-girth=141386 last: m=108 classes=8 cclen=79 t=590s
[00:00:02] it=240329 colorings=157200 lazy-girth=141500 last: m=108 classes=8 cclen=78 t=591s
[00:00:02] it=240626 colorings=157400 lazy-girth=141639 last: m=108 classes=8 cclen=85 t=592s
[00:00:03] it=240908 colorings=157600 lazy-girth=141731 last: m=108 classes=8 cclen=85 t=592s
[00:00:04] it=241168 colorings=157800 lazy-girth=141801 last: m=108 classes=8 cclen=73 t=593s
[00:00:05] it=241445 colorings=158000 lazy-girth=141891 last: m=108 classes=8 cclen=84 t=594s
[00:00:06] it=241760 colorings=158200 lazy-girth=142067 last: m=108 classes=8 cclen=82 t=595s
[00:00:06] it=242045 colorings=158400 lazy-girth=142161 last: m=108 classes=8 cclen=83 t=596s
[00:00:07] it=242292 colorings=158600 lazy-girth=142209 last: m=108 classes=8 cclen=83 t=596s
[00:00:08] it=242551 colorings=158800 lazy-girth=142269 last: m=108 classes=8 cclen=85 t=597s
[00:00:09] it=242848 colorings=159000 lazy-girth=142460 last: m=108 classes=8 cclen=73 t=598s
[00:00:10] it=243143 colorings=159200 lazy-girth=142634 last: m=108 classes=8 cclen=81 t=599s
[00:00:11] it=243431 colorings=159400 lazy-girth=142779 last: m=108 classes=8 cclen=84 t=600s
[00:00:12] it=243717 colorings=159600 lazy-girth=142948 last: m=108 classes=8 cclen=80 t=601s
[00:00:12] it=243990 colorings=159800 lazy-girth=143080 last: m=108 classes=8 cclen=79 t=602s
[00:00:13] it=244319 colorings=160000 lazy-girth=143319 last: m=108 classes=8 cclen=85 t=603s
[00:00:14] it=244578 colorings=160200 lazy-girth=143393 last: m=108 classes=8 cclen=85 t=603s
[00:00:15] it=244826 colorings=160400 lazy-girth=143441 last: m=108 classes=8 cclen=84 t=604s
[00:00:16] it=245155 colorings=160600 lazy-girth=143666 last: m=108 classes=8 cclen=83 t=605s
[00:00:17] it=245478 colorings=160800 lazy-girth=143893 last: m=108 classes=8 cclen=84 t=606s
[00:00:18] it=245796 colorings=161000 lazy-girth=144101 last: m=108 classes=8 cclen=85 t=607s
[00:00:19] it=246123 colorings=161200 lazy-girth=144320 last: m=108 classes=8 cclen=80 t=608s
[00:00:20] it=246425 colorings=161400 lazy-girth=144459 last: m=108 classes=8 cclen=74 t=609s
[00:00:20] it=246757 colorings=161600 lazy-girth=144653 last: m=108 classes=8 cclen=75 t=610s
[00:00:26] it=247207 colorings=161800 lazy-girth=145023 last: m=108 classes=8 cclen=84 t=616s
[00:00:27] it=247474 colorings=162000 lazy-girth=145102 last: m=108 classes=8 cclen=85 t=616s
[00:00:28] it=247755 colorings=162200 lazy-girth=145190 last: m=108 classes=8 cclen=84 t=617s
[00:00:29] it=248170 colorings=162400 lazy-girth=145732 last: m=108 classes=8 cclen=77 t=618s
[00:00:31] it=248690 colorings=162600 lazy-girth=146469 last: m=108 classes=9 cclen=81 t=620s
[00:00:33] it=249262 colorings=162800 lazy-girth=147357 last: m=108 classes=8 cclen=84 t=622s
[00:00:34] it=249601 colorings=163000 lazy-girth=147722 last: m=108 classes=8 cclen=83 t=623s
[00:00:36] it=250043 colorings=163200 lazy-girth=148216 last: m=108 classes=8 cclen=83 t=625s
[00:00:37] it=250455 colorings=163400 lazy-girth=148560 last: m=108 classes=8 cclen=85 t=626s
[00:00:38] it=250724 colorings=163600 lazy-girth=148635 last: m=108 classes=8 cclen=76 t=627s
[00:00:38] it=250924 colorings=163800 lazy-girth=148635 last: m=108 classes=8 cclen=76 t=627s
[00:00:39] it=251265 colorings=164000 lazy-girth=148904 last: m=108 classes=8 cclen=81 t=628s
[00:00:40] it=251590 colorings=164200 lazy-girth=149103 last: m=108 classes=8 cclen=85 t=629s
[00:00:41] it=251953 colorings=164400 lazy-girth=149337 last: m=108 classes=8 cclen=74 t=630s
[00:00:42] it=252365 colorings=164600 lazy-girth=149664 last: m=108 classes=8 cclen=82 t=631s
[00:00:43] it=252698 colorings=164800 lazy-girth=149872 last: m=108 classes=8 cclen=85 t=632s
[00:00:44] it=253012 colorings=165000 lazy-girth=150075 last: m=108 classes=8 cclen=84 t=633s
[00:00:45] it=253403 colorings=165200 lazy-girth=150323 last: m=108 classes=8 cclen=84 t=634s
[00:00:46] it=253753 colorings=165400 lazy-girth=150519 last: m=108 classes=8 cclen=82 t=635s
[00:00:47] it=254173 colorings=165600 lazy-girth=150849 last: m=108 classes=8 cclen=77 t=636s
[00:00:48] it=254491 colorings=165800 lazy-girth=151024 last: m=108 classes=8 cclen=82 t=637s
[00:00:49] it=254846 colorings=166000 lazy-girth=151228 last: m=108 classes=8 cclen=83 t=638s
[00:00:50] it=255141 colorings=166200 lazy-girth=151376 last: m=108 classes=8 cclen=85 t=639s
[00:00:50] it=255421 colorings=166400 lazy-girth=151481 last: m=108 classes=8 cclen=82 t=640s
[00:00:51] it=255716 colorings=166600 lazy-girth=151602 last: m=108 classes=8 cclen=85 t=640s
[00:00:52] it=256017 colorings=166800 lazy-girth=151750 last: m=108 classes=8 cclen=83 t=641s
[00:00:53] it=256331 colorings=167000 lazy-girth=151893 last: m=108 classes=8 cclen=81 t=642s
[00:00:54] it=256686 colorings=167200 lazy-girth=152087 last: m=108 classes=8 cclen=83 t=643s
[00:00:55] it=257000 colorings=167400 lazy-girth=152227 last: m=108 classes=8 cclen=85 t=644s
[00:00:56] it=257317 colorings=167600 lazy-girth=152376 last: m=108 classes=8 cclen=76 t=645s
[00:00:57] it=257626 colorings=167800 lazy-girth=152512 last: m=108 classes=8 cclen=85 t=646s
[00:00:58] it=257950 colorings=168000 lazy-girth=152653 last: m=108 classes=8 cclen=84 t=647s
[00:00:59] it=258303 colorings=168200 lazy-girth=152828 last: m=99 classes=8 cclen=85 t=648s
[00:01:01] it=258986 colorings=168400 lazy-girth=153621 last: m=108 classes=8 cclen=83 t=651s
[00:01:03] it=259393 colorings=168600 lazy-girth=153952 last: m=108 classes=8 cclen=81 t=652s
[00:01:03] it=259710 colorings=168800 lazy-girth=154113 last: m=108 classes=8 cclen=79 t=653s
[00:01:04] it=260107 colorings=169000 lazy-girth=154383 last: m=108 classes=8 cclen=85 t=654s
[00:01:05] it=260467 colorings=169200 lazy-girth=154676 last: m=108 classes=8 cclen=85 t=655s
[00:01:06] it=260745 colorings=169400 lazy-girth=154779 last: m=108 classes=8 cclen=85 t=656s
[00:01:07] it=261028 colorings=169600 lazy-girth=154888 last: m=108 classes=8 cclen=79 t=656s
[00:01:08] it=261411 colorings=169800 lazy-girth=155144 last: m=108 classes=8 cclen=83 t=658s
[00:01:09] it=261686 colorings=170000 lazy-girth=155238 last: m=108 classes=8 cclen=84 t=658s
[00:01:10] it=262011 colorings=170200 lazy-girth=155410 last: m=108 classes=8 cclen=85 t=659s
[00:01:11] it=262255 colorings=170400 lazy-girth=155460 last: m=108 classes=8 cclen=82 t=660s
[00:01:11] it=262588 colorings=170600 lazy-girth=155628 last: m=108 classes=9 cclen=78 t=661s
[00:01:12] it=262912 colorings=170800 lazy-girth=155795 last: m=108 classes=8 cclen=84 t=662s
[00:01:13] it=263243 colorings=171000 lazy-girth=155962 last: m=108 classes=8 cclen=84 t=663s
[00:01:14] it=263537 colorings=171200 lazy-girth=156097 last: m=108 classes=8 cclen=80 t=663s
[00:01:15] it=263845 colorings=171400 lazy-girth=156234 last: m=108 classes=8 cclen=77 t=664s
[00:01:16] it=264141 colorings=171600 lazy-girth=156348 last: m=108 classes=8 cclen=84 t=665s
[00:01:17] it=264425 colorings=171800 lazy-girth=156466 last: m=108 classes=8 cclen=84 t=666s
[00:01:18] it=264780 colorings=172000 lazy-girth=156675 last: m=108 classes=8 cclen=79 t=667s
[00:01:19] it=265091 colorings=172200 lazy-girth=156807 last: m=108 classes=8 cclen=85 t=668s
[00:01:20] it=265374 colorings=172400 lazy-girth=156930 last: m=108 classes=8 cclen=83 t=669s
[00:01:21] it=265672 colorings=172600 lazy-girth=157066 last: m=108 classes=8 cclen=74 t=670s
[00:01:22] it=265963 colorings=172800 lazy-girth=157175 last: m=108 classes=8 cclen=85 t=671s
[00:01:23] it=266238 colorings=173000 lazy-girth=157291 last: m=108 classes=8 cclen=79 t=672s
[00:01:24] it=266579 colorings=173200 lazy-girth=157455 last: m=108 classes=8 cclen=82 t=673s
[00:01:25] it=266881 colorings=173400 lazy-girth=157601 last: m=108 classes=8 cclen=80 t=674s
[00:01:25] it=267163 colorings=173600 lazy-girth=157709 last: m=108 classes=8 cclen=85 t=675s
[00:01:26] it=267430 colorings=173800 lazy-girth=157782 last: m=108 classes=8 cclen=85 t=676s
[00:01:27] it=267767 colorings=174000 lazy-girth=157974 last: m=108 classes=8 cclen=82 t=677s
[00:01:29] it=268145 colorings=174200 lazy-girth=158278 last: m=108 classes=8 cclen=85 t=678s
[00:01:29] it=268454 colorings=174400 lazy-girth=158441 last: m=108 classes=8 cclen=85 t=679s
[00:01:31] it=268843 colorings=174600 lazy-girth=158754 last: m=108 classes=8 cclen=84 t=680s
[00:01:32] it=269173 colorings=174800 lazy-girth=158936 last: m=108 classes=8 cclen=82 t=681s
[00:01:32] it=269467 colorings=175000 lazy-girth=159080 last: m=108 classes=8 cclen=85 t=682s
[00:01:33] it=269744 colorings=175200 lazy-girth=159183 last: m=108 classes=8 cclen=83 t=683s
[00:01:34] it=270054 colorings=175400 lazy-girth=159345 last: m=108 classes=8 cclen=82 t=683s
[00:01:35] it=270358 colorings=175600 lazy-girth=159461 last: m=108 classes=8 cclen=72 t=684s
[00:01:36] it=270698 colorings=175800 lazy-girth=159631 last: m=108 classes=8 cclen=85 t=685s
[00:01:37] it=270974 colorings=176000 lazy-girth=159712 last: m=108 classes=8 cclen=84 t=686s
[00:01:38] it=271237 colorings=176200 lazy-girth=159789 last: m=108 classes=8 cclen=83 t=687s
[00:01:39] it=271532 colorings=176400 lazy-girth=159920 last: m=108 classes=8 cclen=75 t=689s
[00:01:40] it=271825 colorings=176600 lazy-girth=160049 last: m=108 classes=8 cclen=83 t=690s
[00:01:41] it=272147 colorings=176800 lazy-girth=160221 last: m=108 classes=8 cclen=48 t=691s
[00:01:42] it=272464 colorings=177000 lazy-girth=160395 last: m=108 classes=8 cclen=80 t=691s
[00:01:43] it=272724 colorings=177200 lazy-girth=160465 last: m=108 classes=8 cclen=79 t=692s
[00:01:44] it=272973 colorings=177400 lazy-girth=160520 last: m=108 classes=8 cclen=82 t=693s
[00:01:45] it=273224 colorings=177600 lazy-girth=160579 last: m=108 classes=8 cclen=83 t=694s
[00:01:46] it=273514 colorings=177800 lazy-girth=160688 last: m=108 classes=8 cclen=84 t=695s
[00:01:46] it=273784 colorings=178000 lazy-girth=160759 last: m=108 classes=8 cclen=77 t=696s
[00:01:47] it=274053 colorings=178200 lazy-girth=160840 last: m=108 classes=8 cclen=85 t=697s
[00:01:48] it=274347 colorings=178400 lazy-girth=160949 last: m=108 classes=8 cclen=83 t=698s
[00:01:50] it=274667 colorings=178600 lazy-girth=161079 last: m=108 classes=8 cclen=83 t=699s
[00:01:51] it=274952 colorings=178800 lazy-girth=161172 last: m=108 classes=8 cclen=84 t=700s
[00:01:51] it=275206 colorings=179000 lazy-girth=161228 last: m=108 classes=8 cclen=84 t=701s
[00:01:52] it=275440 colorings=179200 lazy-girth=161270 last: m=108 classes=8 cclen=80 t=701s
[00:01:53] it=275730 colorings=179400 lazy-girth=161375 last: m=108 classes=8 cclen=84 t=702s
[00:01:54] it=275986 colorings=179600 lazy-girth=161433 last: m=108 classes=8 cclen=75 t=703s
[00:01:55] it=276338 colorings=179800 lazy-girth=161591 last: m=108 classes=8 cclen=81 t=705s
[00:01:57] it=276732 colorings=180000 lazy-girth=161913 last: m=108 classes=8 cclen=85 t=706s
[00:01:58] it=277124 colorings=180200 lazy-girth=162240 last: m=108 classes=8 cclen=85 t=707s
[00:02:00] it=277587 colorings=180400 lazy-girth=162691 last: m=108 classes=8 cclen=84 t=709s
[00:02:01] it=277972 colorings=180600 lazy-girth=162954 last: m=108 classes=8 cclen=81 t=710s
[00:02:02] it=278398 colorings=180800 lazy-girth=163377 last: m=108 classes=8 cclen=75 t=711s
[00:02:03] it=278757 colorings=181000 lazy-girth=163670 last: m=108 classes=8 cclen=82 t=712s
[00:02:04] it=279064 colorings=181200 lazy-girth=163858 last: m=108 classes=8 cclen=83 t=713s
[00:02:05] it=279369 colorings=181400 lazy-girth=164033 last: m=108 classes=8 cclen=85 t=714s
[00:02:06] it=279797 colorings=181600 lazy-girth=164496 last: m=108 classes=8 cclen=81 t=715s
[00:02:07] it=280123 colorings=181800 lazy-girth=164734 last: m=108 classes=8 cclen=84 t=716s
[00:02:08] it=280452 colorings=182000 lazy-girth=164928 last: m=108 classes=8 cclen=74 t=717s
[00:02:09] it=280794 colorings=182200 lazy-girth=165135 last: m=108 classes=8 cclen=84 t=718s
[00:02:10] it=281093 colorings=182400 lazy-girth=165327 last: m=108 classes=8 cclen=85 t=719s
[00:02:11] it=281389 colorings=182600 lazy-girth=165504 last: m=108 classes=8 cclen=85 t=720s
[00:02:12] it=281819 colorings=182800 lazy-girth=165904 last: m=108 classes=8 cclen=78 t=722s
[00:02:14] it=282202 colorings=183000 lazy-girth=166207 last: m=108 classes=8 cclen=76 t=723s
[00:02:15] it=282589 colorings=183200 lazy-girth=166497 last: m=108 classes=8 cclen=85 t=724s
[00:02:16] it=282930 colorings=183400 lazy-girth=166702 last: m=108 classes=8 cclen=84 t=725s
[00:02:17] it=283258 colorings=183600 lazy-girth=166871 last: m=108 classes=8 cclen=85 t=726s
[00:02:18] it=283614 colorings=183800 lazy-girth=167065 last: m=108 classes=8 cclen=84 t=728s
[00:02:19] it=283999 colorings=184000 lazy-girth=167393 last: m=108 classes=8 cclen=79 t=729s
[00:02:21] it=284429 colorings=184200 lazy-girth=167771 last: m=108 classes=8 cclen=84 t=730s
[00:02:22] it=284768 colorings=184400 lazy-girth=168014 last: m=108 classes=8 cclen=85 t=731s
[00:02:22] it=285033 colorings=184600 lazy-girth=168124 last: m=108 classes=8 cclen=72 t=732s
[00:02:23] it=285316 colorings=184800 lazy-girth=168280 last: m=108 classes=8 cclen=85 t=733s
[00:02:24] it=285649 colorings=185000 lazy-girth=168517 last: m=108 classes=8 cclen=76 t=733s
[00:02:25] it=285976 colorings=185200 lazy-girth=168739 last: m=108 classes=8 cclen=84 t=734s
[00:02:26] it=286257 colorings=185400 lazy-girth=168894 last: m=108 classes=8 cclen=80 t=735s
[00:02:27] it=286599 colorings=185600 lazy-girth=169135 last: m=108 classes=8 cclen=75 t=736s
[00:02:28] it=286892 colorings=185800 lazy-girth=169289 last: m=108 classes=8 cclen=84 t=737s
[00:02:29] it=287251 colorings=186000 lazy-girth=169525 last: m=108 classes=8 cclen=84 t=738s
[00:02:30] it=287662 colorings=186200 lazy-girth=169782 last: m=108 classes=8 cclen=81 t=740s
[00:02:31] it=287986 colorings=186400 lazy-girth=169921 last: m=108 classes=8 cclen=84 t=741s
[00:02:32] it=288271 colorings=186600 lazy-girth=170013 last: m=108 classes=8 cclen=84 t=741s
[00:02:33] it=288547 colorings=186800 lazy-girth=170098 last: m=108 classes=8 cclen=79 t=742s
[00:02:34] it=288823 colorings=187000 lazy-girth=170241 last: m=108 classes=8 cclen=84 t=743s
[00:02:35] it=289120 colorings=187200 lazy-girth=170354 last: m=108 classes=8 cclen=85 t=744s
[00:02:36] it=289407 colorings=187400 lazy-girth=170445 last: m=108 classes=8 cclen=85 t=745s
[00:02:36] it=289678 colorings=187600 lazy-girth=170527 last: m=108 classes=8 cclen=78 t=746s
[00:02:37] it=289959 colorings=187800 lazy-girth=170628 last: m=108 classes=8 cclen=85 t=747s
[00:02:38] it=290249 colorings=188000 lazy-girth=170726 last: m=108 classes=8 cclen=83 t=748s
[00:02:39] it=290536 colorings=188200 lazy-girth=170851 last: m=108 classes=8 cclen=82 t=749s
[00:02:40] it=290842 colorings=188400 lazy-girth=171012 last: m=108 classes=8 cclen=85 t=750s
[00:02:42] it=291126 colorings=188600 lazy-girth=171160 last: m=108 classes=8 cclen=84 t=751s
[00:02:43] it=291475 colorings=188800 lazy-girth=171369 last: m=108 classes=8 cclen=73 t=752s
[00:02:44] it=291824 colorings=189000 lazy-girth=171548 last: m=108 classes=8 cclen=83 t=753s
[00:02:45] it=292138 colorings=189200 lazy-girth=171687 last: m=108 classes=8 cclen=85 t=754s
[00:02:46] it=292512 colorings=189400 lazy-girth=171963 last: m=108 classes=8 cclen=85 t=755s
[00:02:48] it=292913 colorings=189600 lazy-girth=172301 last: m=108 classes=8 cclen=76 t=757s
[00:02:49] it=293248 colorings=189800 lazy-girth=172565 last: m=108 classes=8 cclen=76 t=758s
[00:02:50] it=293553 colorings=190000 lazy-girth=172752 last: m=108 classes=8 cclen=85 t=759s
[00:02:51] it=293896 colorings=190200 lazy-girth=173022 last: m=108 classes=8 cclen=84 t=760s
[00:02:52] it=294305 colorings=190400 lazy-girth=173465 last: m=108 classes=8 cclen=78 t=761s
[00:02:53] it=294618 colorings=190600 lazy-girth=173674 last: m=108 classes=8 cclen=77 t=762s
[00:02:54] it=294916 colorings=190800 lazy-girth=173854 last: m=108 classes=8 cclen=75 t=764s
[00:02:56] it=295246 colorings=191000 lazy-girth=174081 last: m=108 classes=8 cclen=84 t=765s
[00:02:57] it=295526 colorings=191200 lazy-girth=174207 last: m=108 classes=8 cclen=80 t=766s
[00:02:58] it=295879 colorings=191400 lazy-girth=174425 last: m=108 classes=8 cclen=83 t=767s
[00:02:59] it=296208 colorings=191600 lazy-girth=174619 last: m=108 classes=8 cclen=85 t=768s
[00:03:00] it=296535 colorings=191800 lazy-girth=174855 last: m=108 classes=8 cclen=82 t=769s
[00:03:01] it=296858 colorings=192000 lazy-girth=175064 last: m=108 classes=8 cclen=85 t=770s
[00:03:02] it=297236 colorings=192200 lazy-girth=175338 last: m=108 classes=8 cclen=83 t=771s
[00:03:03] it=297549 colorings=192400 lazy-girth=175502 last: m=99 classes=8 cclen=84 t=772s
[00:03:04] it=297824 colorings=192600 lazy-girth=175590 last: m=108 classes=8 cclen=74 t=773s
[00:03:05] it=298068 colorings=192800 lazy-girth=175636 last: m=108 classes=8 cclen=85 t=774s
[00:03:06] it=298394 colorings=193000 lazy-girth=175815 last: m=108 classes=8 cclen=74 t=775s
[00:03:07] it=298718 colorings=193200 lazy-girth=175974 last: m=108 classes=8 cclen=83 t=776s
[00:03:08] it=299029 colorings=193400 lazy-girth=176102 last: m=108 classes=8 cclen=85 t=777s
[00:03:08] it=299311 colorings=193600 lazy-girth=176203 last: m=108 classes=8 cclen=82 t=778s
[00:03:17] it=299558 colorings=193800 lazy-girth=176269 last: m=108 classes=8 cclen=83 t=786s
[00:03:18] it=299860 colorings=194000 lazy-girth=176433 last: m=108 classes=8 cclen=81 t=787s
[00:03:19] it=300145 colorings=194200 lazy-girth=176568 last: m=108 classes=9 cclen=82 t=788s
[00:03:20] it=300471 colorings=194400 lazy-girth=176772 last: m=108 classes=9 cclen=80 t=789s
[00:03:21] it=300772 colorings=194600 lazy-girth=176931 last: m=108 classes=8 cclen=79 t=790s
[00:03:22] it=301041 colorings=194800 lazy-girth=177033 last: m=108 classes=8 cclen=82 t=791s
[00:03:23] it=301315 colorings=195000 lazy-girth=177159 last: m=108 classes=9 cclen=80 t=792s
[00:03:24] it=301613 colorings=195200 lazy-girth=177296 last: m=108 classes=8 cclen=77 t=793s
[00:03:25] it=301892 colorings=195400 lazy-girth=177427 last: m=108 classes=8 cclen=78 t=794s
[00:03:26] it=302213 colorings=195600 lazy-girth=177620 last: m=108 classes=8 cclen=82 t=795s
[00:03:27] it=302508 colorings=195800 lazy-girth=177726 last: m=108 classes=8 cclen=83 t=797s
[00:03:28] it=302800 colorings=196000 lazy-girth=177864 last: m=108 classes=8 cclen=83 t=798s
[00:03:29] it=303076 colorings=196200 lazy-girth=177999 last: m=108 classes=8 cclen=72 t=799s
[00:03:30] it=303342 colorings=196400 lazy-girth=178108 last: m=108 classes=8 cclen=85 t=799s
[00:03:31] it=303640 colorings=196600 lazy-girth=178287 last: m=108 classes=8 cclen=80 t=801s
[00:03:33] it=303920 colorings=196800 lazy-girth=178446 last: m=108 classes=8 cclen=78 t=802s
[00:03:34] it=304440 colorings=197000 lazy-girth=179204 last: m=108 classes=8 cclen=83 t=804s
[00:03:37] it=305236 colorings=197200 lazy-girth=180337 last: m=108 classes=9 cclen=83 t=806s
[00:03:39] it=305818 colorings=197400 lazy-girth=181051 last: m=108 classes=8 cclen=76 t=808s
[00:03:40] it=306113 colorings=197600 lazy-girth=181241 last: m=108 classes=8 cclen=85 t=809s
[00:03:41] it=306459 colorings=197800 lazy-girth=181524 last: m=108 classes=8 cclen=74 t=810s
[00:03:43] it=307086 colorings=198000 lazy-girth=182369 last: m=108 classes=8 cclen=83 t=812s
[00:03:44] it=307455 colorings=198200 lazy-girth=182731 last: m=108 classes=8 cclen=80 t=813s
[00:03:45] it=307880 colorings=198400 lazy-girth=183216 last: m=108 classes=8 cclen=81 t=815s
[00:03:47] it=308308 colorings=198600 lazy-girth=183699 last: m=108 classes=8 cclen=81 t=816s
[00:03:49] it=308954 colorings=198800 lazy-girth=184513 last: m=108 classes=8 cclen=73 t=818s
[00:03:50] it=309371 colorings=199000 lazy-girth=184903 last: m=108 classes=8 cclen=84 t=820s
[00:03:52] it=309760 colorings=199200 lazy-girth=185246 last: m=108 classes=9 cclen=79 t=821s
[00:03:54] it=310367 colorings=199400 lazy-girth=185870 last: m=126 classes=11 cclen=71 t=823s
[00:03:55] it=310683 colorings=199600 lazy-girth=186231 last: m=108 classes=8 cclen=71 t=824s
[00:03:57] it=310989 colorings=199800 lazy-girth=186484 last: m=135 classes=11 cclen=55 t=826s
[00:03:58] it=311276 colorings=200000 lazy-girth=186615 last: m=108 classes=8 cclen=80 t=827s
[00:03:59] it=311614 colorings=200200 lazy-girth=186794 last: m=108 classes=8 cclen=85 t=828s
[00:04:00] it=311930 colorings=200400 lazy-girth=186956 last: m=108 classes=8 cclen=82 t=829s
[00:04:01] it=312263 colorings=200600 lazy-girth=187130 last: m=108 classes=8 cclen=83 t=830s
[00:04:02] it=312568 colorings=200800 lazy-girth=187276 last: m=108 classes=8 cclen=84 t=831s
[00:04:03] it=312896 colorings=201000 lazy-girth=187480 last: m=108 classes=8 cclen=73 t=833s
[00:04:04] it=313214 colorings=201200 lazy-girth=187649 last: m=108 classes=8 cclen=78 t=834s
[00:04:05] it=313515 colorings=201400 lazy-girth=187817 last: m=108 classes=8 cclen=77 t=834s
[00:04:06] it=313807 colorings=201600 lazy-girth=187933 last: m=108 classes=8 cclen=83 t=835s
[00:04:08] it=314074 colorings=201800 lazy-girth=188016 last: m=108 classes=8 cclen=76 t=837s
[00:04:09] it=314401 colorings=202000 lazy-girth=188191 last: m=108 classes=8 cclen=79 t=838s
[00:04:10] it=314734 colorings=202200 lazy-girth=188383 last: m=108 classes=8 cclen=79 t=839s
[00:04:11] it=315053 colorings=202400 lazy-girth=188557 last: m=108 classes=8 cclen=75 t=840s
[00:04:12] it=315372 colorings=202600 lazy-girth=188709 last: m=108 classes=8 cclen=80 t=841s
[00:04:13] it=315735 colorings=202800 lazy-girth=189016 last: m=108 classes=8 cclen=84 t=842s
[00:04:14] it=316049 colorings=203000 lazy-girth=189196 last: m=108 classes=8 cclen=83 t=843s
[00:04:15] it=316361 colorings=203200 lazy-girth=189372 last: m=108 classes=8 cclen=83 t=844s
[00:04:16] it=316681 colorings=203400 lazy-girth=189544 last: m=108 classes=8 cclen=79 t=845s
[00:04:17] it=317014 colorings=203600 lazy-girth=189731 last: m=108 classes=8 cclen=77 t=846s
[00:04:18] it=317327 colorings=203800 lazy-girth=189881 last: m=108 classes=8 cclen=70 t=847s
[00:04:19] it=317663 colorings=204000 lazy-girth=190066 last: m=108 classes=8 cclen=85 t=848s
[00:04:20] it=317979 colorings=204200 lazy-girth=190232 last: m=108 classes=8 cclen=75 t=849s
[00:04:20] it=318266 colorings=204400 lazy-girth=190376 last: m=108 classes=8 cclen=79 t=850s
[00:04:21] it=318590 colorings=204600 lazy-girth=190584 last: m=108 classes=8 cclen=82 t=851s
[00:04:22] it=318906 colorings=204800 lazy-girth=190753 last: m=108 classes=8 cclen=85 t=852s
[00:04:23] it=319243 colorings=205000 lazy-girth=190985 last: m=108 classes=8 cclen=74 t=853s
[00:04:25] it=319674 colorings=205200 lazy-girth=191308 last: m=108 classes=8 cclen=81 t=854s
[00:04:26] it=320074 colorings=205400 lazy-girth=191569 last: m=108 classes=8 cclen=81 t=855s
[00:04:27] it=320441 colorings=205600 lazy-girth=191798 last: m=108 classes=8 cclen=85 t=856s
[00:04:28] it=320781 colorings=205800 lazy-girth=191978 last: m=108 classes=8 cclen=82 t=857s
[00:04:29] it=321112 colorings=206000 lazy-girth=192141 last: m=108 classes=8 cclen=74 t=858s
[00:04:29] it=321406 colorings=206200 lazy-girth=192280 last: m=108 classes=8 cclen=79 t=859s
[00:04:30] it=321736 colorings=206400 lazy-girth=192439 last: m=108 classes=8 cclen=84 t=860s
[00:04:31] it=322030 colorings=206600 lazy-girth=192551 last: m=108 classes=8 cclen=82 t=860s
[00:04:32] it=322277 colorings=206800 lazy-girth=192608 last: m=108 classes=8 cclen=84 t=861s
[00:04:33] it=322549 colorings=207000 lazy-girth=192693 last: m=108 classes=8 cclen=83 t=862s
[00:04:34] it=322881 colorings=207200 lazy-girth=192861 last: m=108 classes=8 cclen=80 t=863s
[00:04:35] it=323248 colorings=207400 lazy-girth=193060 last: m=108 classes=8 cclen=77 t=864s
[00:04:35] it=323521 colorings=207600 lazy-girth=193157 last: m=108 classes=8 cclen=83 t=865s
[00:04:36] it=323776 colorings=207800 lazy-girth=193228 last: m=108 classes=8 cclen=84 t=866s
[00:04:37] it=324070 colorings=208000 lazy-girth=193398 last: m=108 classes=8 cclen=84 t=867s
[00:04:38] it=324383 colorings=208200 lazy-girth=193580 last: m=108 classes=8 cclen=85 t=867s
[00:04:39] it=324671 colorings=208400 lazy-girth=193699 last: m=108 classes=8 cclen=82 t=868s
[00:04:40] it=324911 colorings=208600 lazy-girth=193750 last: m=108 classes=8 cclen=83 t=869s
[00:04:41] it=325235 colorings=208800 lazy-girth=193906 last: m=108 classes=8 cclen=85 t=870s
[00:04:42] it=325586 colorings=209000 lazy-girth=194094 last: m=108 classes=8 cclen=85 t=871s
[00:04:42] it=325855 colorings=209200 lazy-girth=194203 last: m=108 classes=8 cclen=77 t=872s
[00:04:43] it=326194 colorings=209400 lazy-girth=194380 last: m=108 classes=8 cclen=81 t=873s
[00:04:44] it=326495 colorings=209600 lazy-girth=194530 last: m=108 classes=8 cclen=81 t=874s
[00:04:45] it=326829 colorings=209800 lazy-girth=194698 last: m=108 classes=8 cclen=77 t=875s
[00:04:46] it=327129 colorings=210000 lazy-girth=194819 last: m=108 classes=8 cclen=78 t=875s
[00:04:47] it=327478 colorings=210200 lazy-girth=194988 last: m=108 classes=8 cclen=76 t=876s
[00:04:48] it=327749 colorings=210400 lazy-girth=195092 last: m=108 classes=8 cclen=83 t=877s
[00:04:49] it=328044 colorings=210600 lazy-girth=195213 last: m=108 classes=8 cclen=71 t=878s
[00:04:50] it=328341 colorings=210800 lazy-girth=195326 last: m=108 classes=8 cclen=76 t=879s
[00:04:51] it=328670 colorings=211000 lazy-girth=195472 last: m=108 classes=8 cclen=85 t=880s
[00:04:51] it=328933 colorings=211200 lazy-girth=195551 last: m=108 classes=8 cclen=82 t=881s
[00:04:52] it=329220 colorings=211400 lazy-girth=195654 last: m=108 classes=8 cclen=83 t=882s
[00:04:54] it=329570 colorings=211600 lazy-girth=195851 last: m=108 classes=8 cclen=80 t=883s
[00:04:55] it=329935 colorings=211800 lazy-girth=196081 last: m=108 classes=8 cclen=84 t=884s
[00:04:56] it=330255 colorings=212000 lazy-girth=196265 last: m=108 classes=8 cclen=77 t=885s
[00:04:57] it=330521 colorings=212200 lazy-girth=196348 last: m=108 classes=8 cclen=76 t=886s
[00:04:58] it=330854 colorings=212400 lazy-girth=196520 last: m=108 classes=8 cclen=81 t=887s
[00:04:58] it=331168 colorings=212600 lazy-girth=196672 last: m=108 classes=8 cclen=81 t=888s
[00:04:59] it=331495 colorings=212800 lazy-girth=196855 last: m=108 classes=8 cclen=81 t=889s
[00:05:00] it=331810 colorings=213000 lazy-girth=196995 last: m=108 classes=8 cclen=82 t=890s
[00:05:01] it=332112 colorings=213200 lazy-girth=197115 last: m=108 classes=8 cclen=74 t=891s
[00:05:02] it=332423 colorings=213400 lazy-girth=197274 last: m=108 classes=8 cclen=83 t=892s
[00:05:03] it=332756 colorings=213600 lazy-girth=197435 last: m=108 classes=8 cclen=80 t=893s
[00:05:04] it=333038 colorings=213800 lazy-girth=197528 last: m=108 classes=8 cclen=79 t=894s
[00:05:05] it=333324 colorings=214000 lazy-girth=197650 last: m=108 classes=8 cclen=85 t=895s
[00:05:06] it=333622 colorings=214200 lazy-girth=197767 last: m=108 classes=8 cclen=76 t=896s
[00:05:08] it=333876 colorings=214400 lazy-girth=197834 last: m=108 classes=8 cclen=83 t=897s
[00:05:09] it=334234 colorings=214600 lazy-girth=198020 last: m=108 classes=8 cclen=74 t=899s
[00:05:10] it=334502 colorings=214800 lazy-girth=198103 last: m=108 classes=8 cclen=82 t=900s
[00:05:12] it=334804 colorings=215000 lazy-girth=198233 last: m=108 classes=8 cclen=80 t=901s
[00:05:13] it=335107 colorings=215200 lazy-girth=198362 last: m=108 classes=8 cclen=78 t=902s
[00:05:14] it=335403 colorings=215400 lazy-girth=198474 last: m=108 classes=8 cclen=83 t=903s
[00:05:15] it=335678 colorings=215600 lazy-girth=198566 last: m=108 classes=8 cclen=84 t=904s
[00:05:17] it=335908 colorings=215800 lazy-girth=198600 last: m=135 classes=10 cclen=80 t=906s
[00:05:20] it=336182 colorings=216000 lazy-girth=198705 last: m=108 classes=8 cclen=78 t=909s
[00:05:22] it=336548 colorings=216200 lazy-girth=198924 last: m=108 classes=8 cclen=78 t=911s
[00:05:23] it=336908 colorings=216400 lazy-girth=199179 last: m=108 classes=8 cclen=78 t=912s
[00:05:24] it=337277 colorings=216600 lazy-girth=199417 last: m=108 classes=8 cclen=82 t=914s
[00:05:25] it=337602 colorings=216800 lazy-girth=199570 last: m=108 classes=8 cclen=85 t=915s
[00:05:27] it=337971 colorings=217000 lazy-girth=199838 last: m=108 classes=8 cclen=79 t=916s
[00:05:28] it=338346 colorings=217200 lazy-girth=200159 last: m=108 classes=8 cclen=83 t=917s
[00:05:30] it=338685 colorings=217400 lazy-girth=200383 last: m=108 classes=8 cclen=76 t=919s
[00:05:31] it=339007 colorings=217600 lazy-girth=200561 last: m=108 classes=8 cclen=79 t=920s
[00:05:33] it=339397 colorings=217800 lazy-girth=200819 last: m=108 classes=8 cclen=81 t=922s
[00:05:34] it=339737 colorings=218000 lazy-girth=200986 last: m=108 classes=8 cclen=81 t=923s
[00:05:34] it=340021 colorings=218200 lazy-girth=201087 last: m=108 classes=8 cclen=84 t=924s
[00:05:36] it=340361 colorings=218400 lazy-girth=201271 last: m=108 classes=8 cclen=83 t=925s
[00:05:37] it=340650 colorings=218600 lazy-girth=201419 last: m=108 classes=8 cclen=68 t=926s
[00:05:38] it=340986 colorings=218800 lazy-girth=201616 last: m=108 classes=8 cclen=82 t=927s
[00:05:39] it=341286 colorings=219000 lazy-girth=201754 last: m=108 classes=8 cclen=82 t=928s
[00:05:40] it=341675 colorings=219200 lazy-girth=202057 last: m=108 classes=8 cclen=78 t=929s
[00:05:41] it=342046 colorings=219400 lazy-girth=202280 last: m=108 classes=8 cclen=85 t=930s
[00:05:42] it=342316 colorings=219600 lazy-girth=202365 last: m=108 classes=8 cclen=83 t=931s
[00:05:43] it=342612 colorings=219800 lazy-girth=202485 last: m=108 classes=8 cclen=79 t=932s
[00:05:44] it=342895 colorings=220000 lazy-girth=202595 last: m=108 classes=8 cclen=83 t=933s
[00:05:45] it=343176 colorings=220200 lazy-girth=202695 last: m=108 classes=8 cclen=81 t=934s
[00:05:46] it=343470 colorings=220400 lazy-girth=202830 last: m=108 classes=8 cclen=78 t=935s
[00:05:47] it=343759 colorings=220600 lazy-girth=202943 last: m=108 classes=9 cclen=75 t=936s
[00:05:48] it=344032 colorings=220800 lazy-girth=203026 last: m=108 classes=8 cclen=78 t=937s
[00:05:49] it=344307 colorings=221000 lazy-girth=203145 last: m=108 classes=8 cclen=83 t=938s
[00:05:50] it=344590 colorings=221200 lazy-girth=203239 last: m=108 classes=8 cclen=82 t=939s
[00:05:51] it=345019 colorings=221400 lazy-girth=203639 last: m=108 classes=9 cclen=82 t=941s
[00:05:53] it=345441 colorings=221600 lazy-girth=203969 last: m=108 classes=8 cclen=84 t=943s
[00:05:54] it=345774 colorings=221800 lazy-girth=204175 last: m=108 classes=8 cclen=81 t=944s
[00:05:55] it=346040 colorings=222000 lazy-girth=204271 last: m=108 classes=8 cclen=74 t=945s
[00:05:57] it=346328 colorings=222200 lazy-girth=204388 last: m=108 classes=8 cclen=80 t=946s
[00:05:58] it=346677 colorings=222400 lazy-girth=204625 last: m=108 classes=8 cclen=83 t=947s
[00:05:59] it=346958 colorings=222600 lazy-girth=204789 last: m=108 classes=8 cclen=84 t=948s
[00:06:00] it=347324 colorings=222800 lazy-girth=205131 last: m=108 classes=8 cclen=83 t=949s
[00:06:01] it=347634 colorings=223000 lazy-girth=205318 last: m=108 classes=8 cclen=81 t=950s
[00:06:02] it=347975 colorings=223200 lazy-girth=205581 last: m=108 classes=8 cclen=83 t=952s
[00:06:04] it=348283 colorings=223400 lazy-girth=205728 last: m=108 classes=8 cclen=82 t=953s
[00:06:14] it=348670 colorings=223600 lazy-girth=206056 last: m=108 classes=8 cclen=80 t=964s
[00:06:15] it=348978 colorings=223800 lazy-girth=206211 last: m=108 classes=8 cclen=80 t=965s
[00:06:16] it=349300 colorings=224000 lazy-girth=206361 last: m=108 classes=8 cclen=84 t=966s
[00:06:17] it=349596 colorings=224200 lazy-girth=206489 last: m=108 classes=8 cclen=85 t=967s
[00:06:19] it=349941 colorings=224400 lazy-girth=206708 last: m=108 classes=8 cclen=78 t=968s
[00:06:19] it=350243 colorings=224600 lazy-girth=206854 last: m=108 classes=8 cclen=80 t=969s
[00:06:21] it=350502 colorings=224800 lazy-girth=206935 last: m=108 classes=8 cclen=85 t=970s
[00:06:22] it=350815 colorings=225000 lazy-girth=207086 last: m=108 classes=8 cclen=73 t=971s
[00:06:23] it=351123 colorings=225200 lazy-girth=207246 last: m=108 classes=8 cclen=85 t=972s
[00:06:24] it=351470 colorings=225400 lazy-girth=207433 last: m=108 classes=8 cclen=80 t=973s
[00:06:25] it=351786 colorings=225600 lazy-girth=207591 last: m=108 classes=8 cclen=85 t=974s
[00:06:26] it=352101 colorings=225800 lazy-girth=207727 last: m=108 classes=8 cclen=79 t=975s
[00:06:27] it=352435 colorings=226000 lazy-girth=207903 last: m=108 classes=8 cclen=82 t=976s
[00:06:29] it=352866 colorings=226200 lazy-girth=208217 last: m=108 classes=8 cclen=85 t=978s
[00:06:30] it=353170 colorings=226400 lazy-girth=208389 last: m=108 classes=8 cclen=82 t=979s
[00:06:31] it=353474 colorings=226600 lazy-girth=208552 last: m=108 classes=8 cclen=81 t=980s
[00:06:33] it=353855 colorings=226800 lazy-girth=208846 last: m=108 classes=8 cclen=82 t=982s
[00:06:35] it=354250 colorings=227000 lazy-girth=209160 last: m=108 classes=8 cclen=81 t=984s
[00:06:36] it=354581 colorings=227200 lazy-girth=209324 last: m=108 classes=8 cclen=80 t=985s
[00:06:37] it=354890 colorings=227400 lazy-girth=209474 last: m=108 classes=8 cclen=85 t=986s
[00:06:40] it=355570 colorings=227600 lazy-girth=210231 last: m=108 classes=8 cclen=83 t=989s
[00:06:41] it=355864 colorings=227800 lazy-girth=210381 last: m=108 classes=8 cclen=82 t=990s
[00:06:42] it=356175 colorings=228000 lazy-girth=210565 last: m=108 classes=8 cclen=85 t=991s
[00:06:43] it=356570 colorings=228200 lazy-girth=210852 last: m=108 classes=8 cclen=84 t=992s
[00:06:44] it=356848 colorings=228400 lazy-girth=210963 last: m=108 classes=8 cclen=81 t=993s
[00:06:45] it=357052 colorings=228600 lazy-girth=210969 last: m=108 classes=8 cclen=85 t=994s
[00:06:46] it=357252 colorings=228800 lazy-girth=210969 last: m=108 classes=8 cclen=80 t=995s
[00:06:47] it=357563 colorings=229000 lazy-girth=211104 last: m=108 classes=8 cclen=80 t=996s
[00:06:48] it=357918 colorings=229200 lazy-girth=211296 last: m=108 classes=8 cclen=83 t=997s
[00:06:50] it=358299 colorings=229400 lazy-girth=211537 last: m=108 classes=8 cclen=81 t=999s
[00:06:51] it=358612 colorings=229600 lazy-girth=211723 last: m=108 classes=8 cclen=82 t=1000s
[00:06:52] it=358948 colorings=229800 lazy-girth=211932 last: m=108 classes=8 cclen=81 t=1002s
[00:06:54] it=359227 colorings=230000 lazy-girth=212052 last: m=108 classes=8 cclen=85 t=1003s
[00:06:54] it=359427 colorings=230200 lazy-girth=212052 last: m=108 classes=8 cclen=80 t=1004s
[00:06:55] it=359737 colorings=230400 lazy-girth=212237 last: m=108 classes=8 cclen=78 t=1005s
[00:06:57] it=360070 colorings=230600 lazy-girth=212444 last: m=108 classes=8 cclen=84 t=1006s
[00:06:58] it=360410 colorings=230800 lazy-girth=212671 last: m=108 classes=8 cclen=76 t=1007s
[00:06:59] it=360752 colorings=231000 lazy-girth=212850 last: m=108 classes=8 cclen=85 t=1008s
[00:07:00] it=361098 colorings=231200 lazy-girth=213057 last: m=108 classes=8 cclen=83 t=1009s
[00:07:01] it=361476 colorings=231400 lazy-girth=213322 last: m=108 classes=8 cclen=82 t=1011s
[00:07:03] it=361815 colorings=231600 lazy-girth=213515 last: m=108 classes=8 cclen=85 t=1012s
[00:07:04] it=362156 colorings=231800 lazy-girth=213714 last: m=108 classes=8 cclen=83 t=1013s
[00:07:05] it=362425 colorings=232000 lazy-girth=213800 last: m=108 classes=8 cclen=83 t=1014s
[00:07:06] it=362721 colorings=232200 lazy-girth=213918 last: m=108 classes=8 cclen=82 t=1015s
[00:07:07] it=363027 colorings=232400 lazy-girth=214073 last: m=108 classes=8 cclen=78 t=1016s
[00:07:09] it=363357 colorings=232600 lazy-girth=214250 last: m=108 classes=8 cclen=84 t=1018s
[00:07:10] it=363711 colorings=232800 lazy-girth=214497 last: m=108 classes=8 cclen=76 t=1020s
[00:07:11] it=364016 colorings=233000 lazy-girth=214680 last: m=108 classes=8 cclen=85 t=1021s
[00:07:14] it=364304 colorings=233200 lazy-girth=214823 last: m=108 classes=8 cclen=85 t=1023s
[00:07:15] it=364628 colorings=233400 lazy-girth=215033 last: m=108 classes=8 cclen=85 t=1024s
[00:07:16] it=364987 colorings=233600 lazy-girth=215352 last: m=108 classes=8 cclen=79 t=1026s
[00:07:17] it=365283 colorings=233800 lazy-girth=215487 last: m=108 classes=8 cclen=80 t=1027s
[00:07:19] it=365612 colorings=234000 lazy-girth=215654 last: m=108 classes=8 cclen=82 t=1028s
[00:07:20] it=365904 colorings=234200 lazy-girth=215761 last: m=108 classes=8 cclen=84 t=1030s
[00:07:21] it=366188 colorings=234400 lazy-girth=215860 last: m=108 classes=8 cclen=83 t=1031s
[00:07:22] it=366460 colorings=234600 lazy-girth=215958 last: m=108 classes=8 cclen=83 t=1031s
[00:07:23] it=366749 colorings=234800 lazy-girth=216065 last: m=108 classes=8 cclen=83 t=1032s
[00:07:24] it=366991 colorings=235000 lazy-girth=216115 last: m=108 classes=8 cclen=85 t=1033s
[00:07:25] it=367242 colorings=235200 lazy-girth=216170 last: m=108 classes=8 cclen=85 t=1034s
[00:07:26] it=367498 colorings=235400 lazy-girth=216235 last: m=108 classes=8 cclen=84 t=1035s
[00:07:27] it=367827 colorings=235600 lazy-girth=216410 last: m=108 classes=8 cclen=84 t=1036s
[00:07:29] it=368198 colorings=235800 lazy-girth=216689 last: m=108 classes=8 cclen=83 t=1038s
[00:07:30] it=368593 colorings=236000 lazy-girth=216994 last: m=108 classes=8 cclen=76 t=1039s
[00:07:31] it=368903 colorings=236200 lazy-girth=217177 last: m=108 classes=8 cclen=85 t=1040s
[00:07:32] it=369185 colorings=236400 lazy-girth=217291 last: m=108 classes=8 cclen=85 t=1042s
[00:07:33] it=369435 colorings=236600 lazy-girth=217375 last: m=108 classes=8 cclen=85 t=1043s
[00:07:35] it=369777 colorings=236800 lazy-girth=217550 last: m=108 classes=8 cclen=85 t=1044s
[00:07:36] it=370103 colorings=237000 lazy-girth=217717 last: m=108 classes=8 cclen=84 t=1045s
[00:07:37] it=370400 colorings=237200 lazy-girth=217849 last: m=108 classes=8 cclen=80 t=1046s
[00:07:38] it=370752 colorings=237400 lazy-girth=218032 last: m=108 classes=8 cclen=80 t=1047s
[00:07:41] it=371194 colorings=237600 lazy-girth=218424 last: m=108 classes=8 cclen=80 t=1050s
[00:07:42] it=371595 colorings=237800 lazy-girth=218700 last: m=108 classes=8 cclen=85 t=1051s
[00:07:44] it=371902 colorings=238000 lazy-girth=218852 last: m=108 classes=8 cclen=82 t=1053s
[00:07:45] it=372322 colorings=238200 lazy-girth=219209 last: m=108 classes=8 cclen=75 t=1054s
[00:07:46] it=372690 colorings=238400 lazy-girth=219461 last: m=108 classes=8 cclen=84 t=1055s
[00:07:47] it=372988 colorings=238600 lazy-girth=219599 last: m=108 classes=8 cclen=85 t=1056s
[00:07:48] it=373299 colorings=238800 lazy-girth=219739 last: m=108 classes=8 cclen=81 t=1057s
[00:07:49] it=373597 colorings=239000 lazy-girth=219884 last: m=108 classes=8 cclen=72 t=1058s
[00:07:50] it=373948 colorings=239200 lazy-girth=220069 last: m=108 classes=8 cclen=85 t=1060s
[00:07:51] it=374239 colorings=239400 lazy-girth=220176 last: m=108 classes=8 cclen=83 t=1061s
[00:07:52] it=374568 colorings=239600 lazy-girth=220352 last: m=108 classes=8 cclen=70 t=1062s
[00:07:54] it=374929 colorings=239800 lazy-girth=220547 last: m=108 classes=8 cclen=85 t=1063s
[00:07:55] it=375190 colorings=240000 lazy-girth=220615 last: m=108 classes=8 cclen=84 t=1064s
[00:07:56] it=375474 colorings=240200 lazy-girth=220709 last: m=108 classes=8 cclen=84 t=1065s
[00:07:56] it=375777 colorings=240400 lazy-girth=220817 last: m=108 classes=8 cclen=85 t=1066s
[00:07:58] it=376117 colorings=240600 lazy-girth=220991 last: m=108 classes=8 cclen=85 t=1067s
[00:07:59] it=376453 colorings=240800 lazy-girth=221154 last: m=108 classes=8 cclen=85 t=1068s
[00:08:00] it=376742 colorings=241000 lazy-girth=221252 last: m=108 classes=8 cclen=82 t=1069s
[00:08:01] it=377006 colorings=241200 lazy-girth=221328 last: m=108 classes=8 cclen=85 t=1070s
[00:08:02] it=377297 colorings=241400 lazy-girth=221434 last: m=108 classes=8 cclen=76 t=1071s
[00:08:03] it=377596 colorings=241600 lazy-girth=221563 last: m=108 classes=8 cclen=75 t=1073s
[00:08:04] it=377840 colorings=241800 lazy-girth=221616 last: m=108 classes=8 cclen=83 t=1074s
[00:08:06] it=378131 colorings=242000 lazy-girth=221727 last: m=108 classes=8 cclen=78 t=1075s
[00:08:07] it=378437 colorings=242200 lazy-girth=221868 last: m=108 classes=8 cclen=85 t=1076s
[00:08:08] it=378729 colorings=242400 lazy-girth=221974 last: m=108 classes=9 cclen=82 t=1077s
[00:08:09] it=379004 colorings=242600 lazy-girth=222060 last: m=108 classes=8 cclen=77 t=1078s
[00:08:10] it=379289 colorings=242800 lazy-girth=222155 last: m=108 classes=8 cclen=79 t=1079s
[00:08:11] it=379635 colorings=243000 lazy-girth=222354 last: m=108 classes=8 cclen=85 t=1080s
[00:08:12] it=379898 colorings=243200 lazy-girth=222445 last: m=108 classes=9 cclen=82 t=1081s
[00:08:13] it=380156 colorings=243400 lazy-girth=222524 last: m=108 classes=8 cclen=83 t=1082s
[00:08:14] it=380403 colorings=243600 lazy-girth=222580 last: m=108 classes=8 cclen=83 t=1083s
[00:08:15] it=380651 colorings=243800 lazy-girth=222629 last: m=108 classes=8 cclen=81 t=1084s
[00:08:16] it=380899 colorings=244000 lazy-girth=222682 last: m=108 classes=8 cclen=79 t=1085s
[00:08:17] it=381153 colorings=244200 lazy-girth=222740 last: m=108 classes=8 cclen=83 t=1086s
[00:08:17] it=381415 colorings=244400 lazy-girth=222810 last: m=108 classes=8 cclen=78 t=1087s
[00:08:19] it=381662 colorings=244600 lazy-girth=222860 last: m=108 classes=8 cclen=81 t=1088s
[00:08:20] it=381911 colorings=244800 lazy-girth=222909 last: m=108 classes=8 cclen=82 t=1089s
[00:08:21] it=382242 colorings=245000 lazy-girth=223084 last: m=108 classes=8 cclen=80 t=1090s
[00:08:22] it=382551 colorings=245200 lazy-girth=223203 last: m=108 classes=8 cclen=84 t=1092s
[00:08:24] it=382928 colorings=245400 lazy-girth=223469 last: m=108 classes=8 cclen=76 t=1093s
[00:08:25] it=383200 colorings=245600 lazy-girth=223592 last: m=108 classes=8 cclen=77 t=1094s
[00:08:26] it=383489 colorings=245800 lazy-girth=223726 last: m=108 classes=8 cclen=84 t=1095s
[00:08:27] it=383797 colorings=246000 lazy-girth=223898 last: m=108 classes=8 cclen=84 t=1096s
[00:08:28] it=384109 colorings=246200 lazy-girth=224032 last: m=108 classes=8 cclen=85 t=1097s
[00:08:31] it=384451 colorings=246400 lazy-girth=224234 last: m=108 classes=8 cclen=85 t=1100s
[00:08:32] it=384791 colorings=246600 lazy-girth=224456 last: m=108 classes=8 cclen=73 t=1101s
[00:08:34] it=385171 colorings=246800 lazy-girth=224711 last: m=108 classes=8 cclen=78 t=1103s
[00:08:35] it=385428 colorings=247000 lazy-girth=224805 last: m=108 classes=8 cclen=75 t=1104s
[00:08:36] it=385759 colorings=247200 lazy-girth=225003 last: m=108 classes=8 cclen=82 t=1105s
[00:08:37] it=386032 colorings=247400 lazy-girth=225098 last: m=108 classes=8 cclen=84 t=1106s
[00:08:38] it=386324 colorings=247600 lazy-girth=225222 last: m=108 classes=8 cclen=84 t=1107s
[00:08:39] it=386595 colorings=247800 lazy-girth=225317 last: m=108 classes=8 cclen=84 t=1108s
[00:08:40] it=386916 colorings=248000 lazy-girth=225473 last: m=108 classes=8 cclen=81 t=1109s
[00:08:41] it=387159 colorings=248200 lazy-girth=225522 last: m=108 classes=8 cclen=84 t=1110s
[00:08:42] it=387451 colorings=248400 lazy-girth=225632 last: m=108 classes=8 cclen=85 t=1111s
[00:08:44] it=387775 colorings=248600 lazy-girth=225804 last: m=108 classes=8 cclen=85 t=1113s
[00:08:45] it=388071 colorings=248800 lazy-girth=225935 last: m=108 classes=8 cclen=82 t=1114s
[00:08:46] it=388373 colorings=249000 lazy-girth=226072 last: m=108 classes=8 cclen=85 t=1115s
[00:08:47] it=388710 colorings=249200 lazy-girth=226248 last: m=108 classes=8 cclen=85 t=1117s
[00:08:48] it=389001 colorings=249400 lazy-girth=226355 last: m=108 classes=8 cclen=72 t=1118s
[00:08:50] it=389311 colorings=249600 lazy-girth=226493 last: m=108 classes=8 cclen=74 t=1119s
[00:08:51] it=389628 colorings=249800 lazy-girth=226657 last: m=108 classes=9 cclen=83 t=1120s
[00:08:52] it=389895 colorings=250000 lazy-girth=226766 last: m=108 classes=8 cclen=83 t=1121s
[00:08:53] it=390203 colorings=250200 lazy-girth=226902 last: m=108 classes=8 cclen=84 t=1122s
[00:08:54] it=390479 colorings=250400 lazy-girth=226993 last: m=108 classes=8 cclen=85 t=1123s
[00:08:55] it=390777 colorings=250600 lazy-girth=227106 last: m=108 classes=8 cclen=84 t=1124s
[00:08:56] it=391038 colorings=250800 lazy-girth=227184 last: m=108 classes=8 cclen=83 t=1125s
[00:08:57] it=391320 colorings=251000 lazy-girth=227302 last: m=108 classes=8 cclen=85 t=1126s
[00:08:58] it=391608 colorings=251200 lazy-girth=227406 last: m=108 classes=8 cclen=81 t=1127s
[00:08:59] it=391869 colorings=251400 lazy-girth=227485 last: m=108 classes=8 cclen=85 t=1128s
[00:09:00] it=392135 colorings=251600 lazy-girth=227569 last: m=108 classes=8 cclen=79 t=1130s
[00:09:01] it=392384 colorings=251800 lazy-girth=227630 last: m=108 classes=8 cclen=77 t=1131s
[00:09:03] it=392682 colorings=252000 lazy-girth=227745 last: m=108 classes=8 cclen=81 t=1132s
[00:09:03] it=392955 colorings=252200 lazy-girth=227839 last: m=108 classes=8 cclen=82 t=1133s
[00:09:04] it=393217 colorings=252400 lazy-girth=227910 last: m=108 classes=8 cclen=85 t=1134s
[00:09:06] it=393508 colorings=252600 lazy-girth=228018 last: m=108 classes=8 cclen=83 t=1135s
[00:09:07] it=393755 colorings=252800 lazy-girth=228076 last: m=108 classes=8 cclen=85 t=1136s
[00:09:08] it=394026 colorings=253000 lazy-girth=228161 last: m=108 classes=8 cclen=79 t=1137s
[00:09:09] it=394316 colorings=253200 lazy-girth=228267 last: m=108 classes=8 cclen=83 t=1138s
[00:09:10] it=394587 colorings=253400 lazy-girth=228339 last: m=108 classes=8 cclen=79 t=1139s
[00:09:11] it=394879 colorings=253600 lazy-girth=228437 last: m=108 classes=8 cclen=78 t=1141s
[00:09:13] it=395202 colorings=253800 lazy-girth=228580 last: m=108 classes=8 cclen=81 t=1142s
[00:09:14] it=395498 colorings=254000 lazy-girth=228713 last: m=108 classes=8 cclen=77 t=1143s
[00:09:15] it=395775 colorings=254200 lazy-girth=228833 last: m=108 classes=8 cclen=84 t=1144s
[00:09:17] it=396073 colorings=254400 lazy-girth=228948 last: m=108 classes=8 cclen=85 t=1146s
[00:09:18] it=396386 colorings=254600 lazy-girth=229097 last: m=108 classes=8 cclen=84 t=1147s
[00:09:19] it=396654 colorings=254800 lazy-girth=229175 last: m=108 classes=8 cclen=85 t=1148s
[00:09:20] it=396905 colorings=255000 lazy-girth=229230 last: m=108 classes=8 cclen=82 t=1149s
[00:09:21] it=397179 colorings=255200 lazy-girth=229330 last: m=108 classes=8 cclen=82 t=1150s
[00:09:22] it=397455 colorings=255400 lazy-girth=229439 last: m=108 classes=8 cclen=83 t=1151s
[00:09:23] it=397736 colorings=255600 lazy-girth=229552 last: m=108 classes=8 cclen=84 t=1152s
[00:09:24] it=398027 colorings=255800 lazy-girth=229680 last: m=108 classes=8 cclen=80 t=1153s
[00:09:25] it=398283 colorings=256000 lazy-girth=229744 last: m=108 classes=8 cclen=84 t=1154s
[00:09:26] it=398582 colorings=256200 lazy-girth=229860 last: m=108 classes=8 cclen=82 t=1156s
[00:09:39] it=398879 colorings=256400 lazy-girth=229969 last: m=108 classes=8 cclen=84 t=1168s
[00:09:40] it=399200 colorings=256600 lazy-girth=230107 last: m=108 classes=8 cclen=83 t=1169s
[00:09:41] it=399462 colorings=256800 lazy-girth=230173 last: m=108 classes=8 cclen=83 t=1170s
[00:09:42] it=399749 colorings=257000 lazy-girth=230289 last: m=108 classes=8 cclen=85 t=1172s
[00:09:44] it=400034 colorings=257200 lazy-girth=230399 last: m=108 classes=8 cclen=85 t=1173s
[00:09:45] it=400318 colorings=257400 lazy-girth=230507 last: m=108 classes=8 cclen=85 t=1174s
[00:09:46] it=400582 colorings=257600 lazy-girth=230573 last: m=108 classes=8 cclen=84 t=1175s
[00:09:46] it=400860 colorings=257800 lazy-girth=230665 last: m=108 classes=8 cclen=81 t=1176s
[00:09:47] it=401132 colorings=258000 lazy-girth=230748 last: m=108 classes=8 cclen=84 t=1177s
[00:09:49] it=401412 colorings=258200 lazy-girth=230841 last: m=108 classes=8 cclen=85 t=1178s
[00:09:50] it=401705 colorings=258400 lazy-girth=230961 last: m=108 classes=8 cclen=84 t=1179s
[00:09:51] it=402012 colorings=258600 lazy-girth=231075 last: m=108 classes=8 cclen=76 t=1180s
[00:09:52] it=402280 colorings=258800 lazy-girth=231159 last: m=108 classes=8 cclen=84 t=1181s
[00:09:53] it=402555 colorings=259000 lazy-girth=231242 last: m=108 classes=8 cclen=80 t=1182s
[00:09:53] it=402821 colorings=259200 lazy-girth=231312 last: m=108 classes=8 cclen=81 t=1183s
[00:09:54] it=403090 colorings=259400 lazy-girth=231390 last: m=108 classes=8 cclen=85 t=1184s
[00:09:55] it=403361 colorings=259600 lazy-girth=231467 last: m=108 classes=8 cclen=83 t=1185s
[00:09:57] it=403675 colorings=259800 lazy-girth=231606 last: m=108 classes=8 cclen=82 t=1186s
[00:09:58] it=403955 colorings=260000 lazy-girth=231699 last: m=108 classes=8 cclen=71 t=1187s
[00:09:59] it=404220 colorings=260200 lazy-girth=231774 last: m=108 classes=8 cclen=83 t=1188s
[00:10:00] it=404464 colorings=260400 lazy-girth=231818 last: m=108 classes=8 cclen=85 t=1189s
[00:10:02] it=404738 colorings=260600 lazy-girth=231894 last: m=108 classes=8 cclen=82 t=1191s
[00:10:03] it=404987 colorings=260800 lazy-girth=231958 last: m=108 classes=8 cclen=85 t=1192s
[00:10:04] it=405258 colorings=261000 lazy-girth=232031 last: m=108 classes=8 cclen=84 t=1193s
[00:10:05] it=405543 colorings=261200 lazy-girth=232118 last: m=108 classes=8 cclen=77 t=1195s
[00:10:06] it=405798 colorings=261400 lazy-girth=232174 last: m=108 classes=8 cclen=65 t=1196s
[00:10:08] it=406077 colorings=261600 lazy-girth=232266 last: m=108 classes=8 cclen=82 t=1197s
[00:10:09] it=406332 colorings=261800 lazy-girth=232321 last: m=108 classes=8 cclen=75 t=1198s
[00:10:10] it=406585 colorings=262000 lazy-girth=232375 last: m=108 classes=8 cclen=84 t=1199s
[00:10:12] it=406887 colorings=262200 lazy-girth=232481 last: m=108 classes=8 cclen=84 t=1201s
[00:10:13] it=407193 colorings=262400 lazy-girth=232623 last: m=108 classes=8 cclen=85 t=1202s
[00:10:14] it=407431 colorings=262600 lazy-girth=232676 last: m=108 classes=8 cclen=78 t=1203s
[00:10:15] it=407646 colorings=262800 lazy-girth=232695 last: m=108 classes=8 cclen=75 t=1205s
[00:10:16] it=407904 colorings=263000 lazy-girth=232758 last: m=108 classes=8 cclen=82 t=1206s
[00:10:17] it=408177 colorings=263200 lazy-girth=232839 last: m=108 classes=8 cclen=79 t=1207s
[00:10:18] it=408462 colorings=263400 lazy-girth=232947 last: m=108 classes=8 cclen=85 t=1208s
[00:10:19] it=408760 colorings=263600 lazy-girth=233062 last: m=108 classes=8 cclen=81 t=1209s
[00:10:20] it=409002 colorings=263800 lazy-girth=233109 last: m=108 classes=8 cclen=85 t=1209s
[00:10:21] it=409259 colorings=264000 lazy-girth=233178 last: m=108 classes=8 cclen=84 t=1211s
[00:10:23] it=409537 colorings=264200 lazy-girth=233276 last: m=108 classes=8 cclen=82 t=1212s
[00:10:24] it=409788 colorings=264400 lazy-girth=233346 last: m=108 classes=8 cclen=77 t=1213s
[00:10:25] it=410096 colorings=264600 lazy-girth=233469 last: m=108 classes=8 cclen=82 t=1215s
[00:10:26] it=410367 colorings=264800 lazy-girth=233552 last: m=108 classes=8 cclen=83 t=1215s
[00:10:27] it=410665 colorings=265000 lazy-girth=233685 last: m=108 classes=8 cclen=81 t=1217s
[00:10:28] it=410953 colorings=265200 lazy-girth=233779 last: m=108 classes=8 cclen=85 t=1217s
[00:10:29] it=411206 colorings=265400 lazy-girth=233846 last: m=108 classes=8 cclen=85 t=1218s
[00:10:30] it=411480 colorings=265600 lazy-girth=233931 last: m=108 classes=8 cclen=83 t=1219s
[00:10:31] it=411743 colorings=265800 lazy-girth=234005 last: m=108 classes=8 cclen=82 t=1220s
[00:10:32] it=411999 colorings=266000 lazy-girth=234074 last: m=108 classes=8 cclen=78 t=1221s
[00:10:33] it=412258 colorings=266200 lazy-girth=234141 last: m=108 classes=8 cclen=84 t=1222s
[00:10:34] it=412518 colorings=266400 lazy-girth=234215 last: m=108 classes=8 cclen=81 t=1223s
[00:10:34] it=412767 colorings=266600 lazy-girth=234264 last: m=108 classes=8 cclen=84 t=1224s
[00:10:35] it=413024 colorings=266800 lazy-girth=234326 last: m=108 classes=8 cclen=84 t=1225s
[00:10:37] it=413329 colorings=267000 lazy-girth=234444 last: m=108 classes=8 cclen=80 t=1226s
[00:10:38] it=413599 colorings=267200 lazy-girth=234515 last: m=108 classes=8 cclen=85 t=1227s
[00:10:39] it=413871 colorings=267400 lazy-girth=234591 last: m=108 classes=8 cclen=83 t=1228s
[00:10:40] it=414157 colorings=267600 lazy-girth=234681 last: m=108 classes=8 cclen=77 t=1229s
[00:10:41] it=414408 colorings=267800 lazy-girth=234737 last: m=108 classes=8 cclen=84 t=1230s
[00:10:42] it=414684 colorings=268000 lazy-girth=234822 last: m=108 classes=8 cclen=77 t=1231s
[00:10:43] it=414947 colorings=268200 lazy-girth=234894 last: m=108 classes=8 cclen=83 t=1232s
[00:10:43] it=415214 colorings=268400 lazy-girth=234966 last: m=108 classes=8 cclen=82 t=1233s
[00:10:44] it=415463 colorings=268600 lazy-girth=235016 last: m=108 classes=8 cclen=85 t=1234s
[00:10:45] it=415698 colorings=268800 lazy-girth=235054 last: m=108 classes=8 cclen=82 t=1235s
[00:10:46] it=415948 colorings=269000 lazy-girth=235109 last: m=108 classes=8 cclen=84 t=1235s
[00:10:47] it=416219 colorings=269200 lazy-girth=235184 last: m=108 classes=8 cclen=80 t=1236s
[00:10:48] it=416467 colorings=269400 lazy-girth=235234 last: m=108 classes=8 cclen=83 t=1237s
[00:10:49] it=416739 colorings=269600 lazy-girth=235307 last: m=108 classes=8 cclen=84 t=1238s
[00:10:50] it=416995 colorings=269800 lazy-girth=235367 last: m=108 classes=8 cclen=75 t=1239s
[00:10:51] it=417318 colorings=270000 lazy-girth=235492 last: m=108 classes=8 cclen=72 t=1241s
[00:10:53] it=417604 colorings=270200 lazy-girth=235600 last: m=108 classes=8 cclen=83 t=1243s
[00:10:54] it=417845 colorings=270400 lazy-girth=235650 last: m=108 classes=8 cclen=80 t=1244s
[00:10:55] it=418113 colorings=270600 lazy-girth=235731 last: m=108 classes=8 cclen=79 t=1245s
[00:10:56] it=418359 colorings=270800 lazy-girth=235780 last: m=108 classes=8 cclen=85 t=1245s
[00:10:57] it=418592 colorings=271000 lazy-girth=235821 last: m=108 classes=8 cclen=74 t=1246s
[00:10:58] it=418857 colorings=271200 lazy-girth=235902 last: m=108 classes=8 cclen=78 t=1247s
[00:10:59] it=419108 colorings=271400 lazy-girth=235963 last: m=108 classes=8 cclen=80 t=1248s
[00:11:00] it=419352 colorings=271600 lazy-girth=236012 last: m=108 classes=8 cclen=80 t=1249s
[00:11:01] it=419612 colorings=271800 lazy-girth=236082 last: m=108 classes=8 cclen=84 t=1250s
[00:11:02] it=419880 colorings=272000 lazy-girth=236155 last: m=108 classes=8 cclen=75 t=1251s
[00:11:03] it=420159 colorings=272200 lazy-girth=236234 last: m=108 classes=8 cclen=84 t=1252s
[00:11:03] it=420437 colorings=272400 lazy-girth=236315 last: m=108 classes=8 cclen=77 t=1253s
[00:11:04] it=420673 colorings=272600 lazy-girth=236355 last: m=108 classes=8 cclen=76 t=1253s
[00:11:05] it=420894 colorings=272800 lazy-girth=236380 last: m=108 classes=8 cclen=78 t=1255s
[00:11:06] it=421153 colorings=273000 lazy-girth=236464 last: m=108 classes=8 cclen=85 t=1256s
[00:11:07] it=421419 colorings=273200 lazy-girth=236550 last: m=108 classes=8 cclen=84 t=1257s
[00:11:08] it=421652 colorings=273400 lazy-girth=236589 last: m=108 classes=8 cclen=78 t=1257s
[00:11:09] it=421901 colorings=273600 lazy-girth=236649 last: m=108 classes=8 cclen=75 t=1258s
[00:11:10] it=422143 colorings=273800 lazy-girth=236695 last: m=108 classes=8 cclen=73 t=1259s
[00:11:11] it=422395 colorings=274000 lazy-girth=236750 last: m=108 classes=8 cclen=81 t=1260s
[00:11:12] it=422624 colorings=274200 lazy-girth=236780 last: m=108 classes=8 cclen=82 t=1261s
[00:11:13] it=422889 colorings=274400 lazy-girth=236845 last: m=108 classes=8 cclen=85 t=1262s
[00:11:14] it=423144 colorings=274600 lazy-girth=236901 last: m=108 classes=8 cclen=81 t=1263s
[00:11:15] it=423385 colorings=274800 lazy-girth=236946 last: m=108 classes=8 cclen=81 t=1264s
[00:11:16] it=423649 colorings=275000 lazy-girth=237014 last: m=108 classes=8 cclen=82 t=1266s
[00:11:18] it=423918 colorings=275200 lazy-girth=237083 last: m=108 classes=8 cclen=82 t=1267s
[00:11:19] it=424186 colorings=275400 lazy-girth=237151 last: m=108 classes=8 cclen=83 t=1268s
[00:11:20] it=424434 colorings=275600 lazy-girth=237199 last: m=108 classes=8 cclen=85 t=1269s
[00:11:21] it=424693 colorings=275800 lazy-girth=237258 last: m=108 classes=8 cclen=84 t=1270s
[00:11:23] it=424966 colorings=276000 lazy-girth=237331 last: m=108 classes=8 cclen=77 t=1272s
[00:11:24] it=425267 colorings=276200 lazy-girth=237458 last: m=108 classes=8 cclen=76 t=1274s
[00:11:26] it=425545 colorings=276400 lazy-girth=237581 last: m=108 classes=8 cclen=76 t=1275s
[00:11:27] it=425840 colorings=276600 lazy-girth=237719 last: m=108 classes=8 cclen=76 t=1276s
[00:11:28] it=426068 colorings=276800 lazy-girth=237756 last: m=108 classes=8 cclen=83 t=1277s
[00:11:30] it=426310 colorings=277000 lazy-girth=237799 last: m=108 classes=8 cclen=82 t=1279s
[00:11:31] it=426590 colorings=277200 lazy-girth=237914 last: m=108 classes=8 cclen=82 t=1280s
[00:11:32] it=426831 colorings=277400 lazy-girth=237960 last: m=108 classes=8 cclen=80 t=1281s
[00:11:33] it=427046 colorings=277600 lazy-girth=237975 last: m=108 classes=8 cclen=83 t=1282s
[00:11:34] it=427252 colorings=277800 lazy-girth=237981 last: m=108 classes=8 cclen=85 t=1283s
[00:11:34] it=427501 colorings=278000 lazy-girth=238030 last: m=108 classes=8 cclen=82 t=1284s
[00:11:35] it=427752 colorings=278200 lazy-girth=238082 last: m=108 classes=8 cclen=85 t=1284s
[00:11:36] it=427995 colorings=278400 lazy-girth=238125 last: m=108 classes=8 cclen=79 t=1285s
[00:11:37] it=428233 colorings=278600 lazy-girth=238163 last: m=108 classes=8 cclen=84 t=1286s
[00:11:38] it=428452 colorings=278800 lazy-girth=238182 last: m=108 classes=8 cclen=84 t=1287s
[00:11:39] it=428681 colorings=279000 lazy-girth=238211 last: m=108 classes=8 cclen=82 t=1288s
[00:11:40] it=428944 colorings=279200 lazy-girth=238274 last: m=108 classes=8 cclen=83 t=1289s
[00:11:41] it=429189 colorings=279400 lazy-girth=238319 last: m=108 classes=8 cclen=83 t=1290s
[00:11:42] it=429419 colorings=279600 lazy-girth=238350 last: m=108 classes=8 cclen=79 t=1291s
[00:11:43] it=429649 colorings=279800 lazy-girth=238380 last: m=108 classes=8 cclen=82 t=1292s
[00:11:44] it=429902 colorings=280000 lazy-girth=238433 last: m=108 classes=8 cclen=74 t=1293s
[00:11:45] it=430153 colorings=280200 lazy-girth=238484 last: m=108 classes=8 cclen=84 t=1294s
[00:11:46] it=430383 colorings=280400 lazy-girth=238514 last: m=108 classes=8 cclen=85 t=1295s
[00:11:46] it=430641 colorings=280600 lazy-girth=238572 last: m=108 classes=8 cclen=77 t=1296s
[00:11:48] it=430918 colorings=280800 lazy-girth=238664 last: m=108 classes=8 cclen=84 t=1297s
[00:11:49] it=431185 colorings=281000 lazy-girth=238764 last: m=108 classes=8 cclen=84 t=1299s
[00:11:51] it=431486 colorings=281200 lazy-girth=238902 last: m=108 classes=8 cclen=84 t=1300s
[00:11:51] it=431740 colorings=281400 lazy-girth=238981 last: m=108 classes=8 cclen=83 t=1301s
[00:11:53] it=432041 colorings=281600 lazy-girth=239111 last: m=108 classes=8 cclen=85 t=1302s
[00:11:53] it=432284 colorings=281800 lazy-girth=239163 last: m=108 classes=8 cclen=78 t=1303s
[00:11:54] it=432554 colorings=282000 lazy-girth=239247 last: m=108 classes=8 cclen=85 t=1304s
[00:11:55] it=432825 colorings=282200 lazy-girth=239339 last: m=108 classes=8 cclen=85 t=1305s
[00:11:57] it=433106 colorings=282400 lazy-girth=239452 last: m=108 classes=8 cclen=81 t=1306s
[00:11:57] it=433340 colorings=282600 lazy-girth=239508 last: m=108 classes=8 cclen=78 t=1307s
[00:11:58] it=433574 colorings=282800 lazy-girth=239562 last: m=108 classes=8 cclen=75 t=1308s
[00:12:00] it=433842 colorings=283000 lazy-girth=239661 last: m=108 classes=8 cclen=78 t=1309s
[00:12:01] it=434112 colorings=283200 lazy-girth=239755 last: m=108 classes=8 cclen=80 t=1310s
[00:12:02] it=434389 colorings=283400 lazy-girth=239857 last: m=108 classes=8 cclen=85 t=1311s
[00:12:02] it=434664 colorings=283600 lazy-girth=239940 last: m=108 classes=8 cclen=77 t=1312s
[00:12:03] it=434930 colorings=283800 lazy-girth=240025 last: m=108 classes=8 cclen=84 t=1313s
[00:12:04] it=435182 colorings=284000 lazy-girth=240096 last: m=108 classes=8 cclen=79 t=1314s
[00:12:05] it=435437 colorings=284200 lazy-girth=240155 last: m=108 classes=8 cclen=76 t=1315s
[00:12:06] it=435675 colorings=284400 lazy-girth=240193 last: m=108 classes=8 cclen=83 t=1315s
[00:12:07] it=435923 colorings=284600 lazy-girth=240259 last: m=108 classes=8 cclen=75 t=1317s
[00:12:08] it=436192 colorings=284800 lazy-girth=240332 last: m=108 classes=8 cclen=75 t=1318s
[00:12:10] it=436422 colorings=285000 lazy-girth=240364 last: m=108 classes=8 cclen=84 t=1319s
[00:12:11] it=436670 colorings=285200 lazy-girth=240414 last: m=108 classes=8 cclen=83 t=1320s
[00:12:12] it=436939 colorings=285400 lazy-girth=240485 last: m=108 classes=9 cclen=84 t=1321s
[00:12:12] it=437206 colorings=285600 lazy-girth=240552 last: m=108 classes=8 cclen=76 t=1322s
[00:12:13] it=437427 colorings=285800 lazy-girth=240575 last: m=108 classes=8 cclen=81 t=1322s
[00:12:14] it=437686 colorings=286000 lazy-girth=240635 last: m=108 classes=8 cclen=77 t=1323s
[00:12:15] it=437958 colorings=286200 lazy-girth=240718 last: m=108 classes=8 cclen=76 t=1325s
[00:12:16] it=438193 colorings=286400 lazy-girth=240759 last: m=108 classes=8 cclen=81 t=1325s
[00:12:17] it=438437 colorings=286600 lazy-girth=240805 last: m=108 classes=8 cclen=83 t=1326s
[00:12:18] it=438682 colorings=286800 lazy-girth=240851 last: m=108 classes=8 cclen=76 t=1327s
[00:12:19] it=438949 colorings=287000 lazy-girth=240920 last: m=108 classes=8 cclen=82 t=1328s
[00:12:20] it=439203 colorings=287200 lazy-girth=240975 last: m=108 classes=9 cclen=74 t=1329s
[00:12:21] it=439452 colorings=287400 lazy-girth=241024 last: m=108 classes=8 cclen=81 t=1330s
[00:12:22] it=439696 colorings=287600 lazy-girth=241068 last: m=108 classes=8 cclen=77 t=1331s
[00:12:23] it=439956 colorings=287800 lazy-girth=241128 last: m=108 classes=8 cclen=76 t=1332s
[00:12:24] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=440168 colorings=287941 lazy-girth=241200 time=1333s


==> anc/search/logs/slice_Dic2_r4_g6.log <==
[00:00:04] slice r=4 H=Dic2 |H|=8 n=32 classes=64 girth>=6 mindeg>=3
[00:00:04] eager C3/C4 clauses: 11904
[00:00:04] it=604 colorings=200 lazy-girth=1330 last: m=52 classes=7 cclen=56 t=1s
[00:00:05] it=1415 colorings=400 lazy-girth=2674 last: m=56 classes=8 cclen=51 t=1s
[00:00:05] it=2115 colorings=600 lazy-girth=3703 last: m=56 classes=8 cclen=55 t=2s
[00:00:06] it=2863 colorings=800 lazy-girth=5319 last: m=56 classes=8 cclen=55 t=2s
[00:00:07] it=3540 colorings=1000 lazy-girth=6530 last: m=52 classes=7 cclen=56 t=3s
[00:00:07] it=4392 colorings=1200 lazy-girth=7706 last: m=56 classes=8 cclen=55 t=3s
[00:00:08] it=5161 colorings=1400 lazy-girth=8450 last: m=52 classes=7 cclen=54 t=4s
[00:00:08] it=5852 colorings=1600 lazy-girth=9251 last: m=52 classes=7 cclen=54 t=4s
[00:00:08] it=6322 colorings=1800 lazy-girth=9654 last: m=56 classes=8 cclen=53 t=4s
[00:00:09] it=6812 colorings=2000 lazy-girth=10075 last: m=56 classes=8 cclen=49 t=5s
[00:00:09] it=7275 colorings=2200 lazy-girth=10412 last: m=56 classes=8 cclen=52 t=5s
[00:00:09] it=7733 colorings=2400 lazy-girth=10778 last: m=52 classes=7 cclen=55 t=6s
[00:00:10] it=8299 colorings=2600 lazy-girth=11529 last: m=52 classes=7 cclen=54 t=6s
[00:00:10] it=8780 colorings=2800 lazy-girth=12100 last: m=52 classes=7 cclen=57 t=6s
[00:00:11] it=9572 colorings=3000 lazy-girth=13131 last: m=52 classes=7 cclen=55 t=7s
[00:00:11] it=10168 colorings=3200 lazy-girth=13650 last: m=56 classes=8 cclen=55 t=7s
[00:00:12] it=10679 colorings=3400 lazy-girth=14133 last: m=52 classes=7 cclen=55 t=8s
[00:00:12] it=11121 colorings=3600 lazy-girth=14508 last: m=56 classes=8 cclen=53 t=8s
[00:00:12] it=11545 colorings=3800 lazy-girth=14800 last: m=56 classes=8 cclen=55 t=8s
[00:00:12] it=11935 colorings=4000 lazy-girth=15066 last: m=56 classes=8 cclen=55 t=8s
[00:00:13] it=12644 colorings=4200 lazy-girth=16000 last: m=56 classes=8 cclen=55 t=9s
[00:00:13] it=13120 colorings=4400 lazy-girth=16427 last: m=56 classes=8 cclen=53 t=9s
[00:00:13] it=13531 colorings=4600 lazy-girth=16723 last: m=56 classes=8 cclen=56 t=9s
[00:00:14] it=14125 colorings=4800 lazy-girth=17252 last: m=56 classes=8 cclen=56 t=10s
[00:00:14] it=14567 colorings=5000 lazy-girth=17565 last: m=52 classes=7 cclen=54 t=10s
[00:00:14] it=14887 colorings=5200 lazy-girth=17739 last: m=52 classes=7 cclen=56 t=10s
[00:00:15] it=15430 colorings=5400 lazy-girth=18203 last: m=56 classes=8 cclen=55 t=11s
[00:00:15] it=15857 colorings=5600 lazy-girth=18563 last: m=56 classes=8 cclen=48 t=11s
[00:00:15] it=16274 colorings=5800 lazy-girth=18880 last: m=56 classes=8 cclen=55 t=11s
[00:00:15] it=16702 colorings=6000 lazy-girth=19197 last: m=52 classes=7 cclen=55 t=11s
[00:00:16] it=17052 colorings=6200 lazy-girth=19357 last: m=52 classes=7 cclen=55 t=12s
[00:00:16] it=17362 colorings=6400 lazy-girth=19477 last: m=52 classes=7 cclen=56 t=12s
[00:00:16] it=17653 colorings=6600 lazy-girth=19586 last: m=52 classes=7 cclen=54 t=12s
[00:00:17] it=18199 colorings=6800 lazy-girth=20162 last: m=56 classes=8 cclen=56 t=13s
[00:00:17] it=18613 colorings=7000 lazy-girth=20439 last: m=52 classes=7 cclen=57 t=13s
[00:00:17] it=19058 colorings=7200 lazy-girth=20704 last: m=56 classes=8 cclen=54 t=13s
[00:00:17] it=19493 colorings=7400 lazy-girth=20965 last: m=52 classes=7 cclen=54 t=13s
[00:00:18] it=20047 colorings=7600 lazy-girth=21666 last: m=56 classes=8 cclen=53 t=14s
[00:00:18] it=20541 colorings=7800 lazy-girth=22280 last: m=52 classes=7 cclen=54 t=14s
[00:00:18] it=20952 colorings=8000 lazy-girth=22640 last: m=56 classes=8 cclen=55 t=15s
[00:00:19] it=21313 colorings=8200 lazy-girth=22845 last: m=56 classes=8 cclen=49 t=15s
[00:00:19] it=21652 colorings=8400 lazy-girth=22984 last: m=56 classes=8 cclen=55 t=15s
[00:00:19] it=21967 colorings=8600 lazy-girth=23161 last: m=52 classes=7 cclen=56 t=15s
[00:00:19] it=22321 colorings=8800 lazy-girth=23449 last: m=52 classes=7 cclen=55 t=15s
[00:00:20] it=22778 colorings=9000 lazy-girth=23895 last: m=52 classes=7 cclen=54 t=16s
[00:00:20] it=23104 colorings=9200 lazy-girth=24074 last: m=52 classes=7 cclen=55 t=16s
[00:00:20] it=23461 colorings=9400 lazy-girth=24287 last: m=56 classes=8 cclen=53 t=16s
[00:00:20] it=23736 colorings=9600 lazy-girth=24373 last: m=52 classes=7 cclen=54 t=17s
[00:00:21] it=24097 colorings=9800 lazy-girth=24633 last: m=64 classes=8 cclen=56 t=17s
[00:00:21] it=24662 colorings=10000 lazy-girth=25268 last: m=52 classes=7 cclen=56 t=17s
[00:00:21] it=25126 colorings=10200 lazy-girth=25750 last: m=52 classes=7 cclen=55 t=18s
[00:00:22] it=25523 colorings=10400 lazy-girth=26090 last: m=52 classes=7 cclen=54 t=18s
[00:00:22] it=25759 colorings=10600 lazy-girth=26172 last: m=56 classes=8 cclen=52 t=18s
[00:00:22] it=26020 colorings=10800 lazy-girth=26249 last: m=52 classes=7 cclen=54 t=18s
[00:00:22] it=26334 colorings=11000 lazy-girth=26391 last: m=52 classes=7 cclen=55 t=18s
[00:00:23] it=26565 colorings=11200 lazy-girth=26424 last: m=52 classes=7 cclen=55 t=19s
[00:00:23] it=26835 colorings=11400 lazy-girth=26500 last: m=56 classes=8 cclen=55 t=19s
[00:00:23] it=27120 colorings=11600 lazy-girth=26603 last: m=52 classes=7 cclen=56 t=19s
[00:00:23] it=27355 colorings=11800 lazy-girth=26638 last: m=52 classes=7 cclen=51 t=19s
[00:00:24] it=27772 colorings=12000 lazy-girth=27076 last: m=56 classes=8 cclen=55 t=20s
[00:00:24] it=28254 colorings=12200 lazy-girth=27538 last: m=52 classes=7 cclen=55 t=20s
[00:00:24] it=28601 colorings=12400 lazy-girth=27697 last: m=52 classes=7 cclen=55 t=20s
[00:00:25] it=29000 colorings=12600 lazy-girth=27926 last: m=52 classes=7 cclen=56 t=21s
[00:00:25] it=29405 colorings=12800 lazy-girth=28144 last: m=56 classes=8 cclen=56 t=21s
[00:00:25] it=29647 colorings=13000 lazy-girth=28195 last: m=52 classes=7 cclen=53 t=21s
[00:00:25] it=29903 colorings=13200 lazy-girth=28251 last: m=56 classes=8 cclen=48 t=21s
[00:00:26] it=30196 colorings=13400 lazy-girth=28344 last: m=52 classes=7 cclen=56 t=22s
[00:00:26] it=30536 colorings=13600 lazy-girth=28484 last: m=56 classes=8 cclen=46 t=22s
[00:00:26] it=30765 colorings=13800 lazy-girth=28513 last: m=56 classes=8 cclen=55 t=22s
[00:00:26] it=31051 colorings=14000 lazy-girth=28599 last: m=52 classes=7 cclen=53 t=23s
[00:00:27] it=31344 colorings=14200 lazy-girth=28692 last: m=56 classes=8 cclen=55 t=23s
[00:00:27] it=31627 colorings=14400 lazy-girth=28775 last: m=56 classes=8 cclen=52 t=23s
[00:00:27] it=31912 colorings=14600 lazy-girth=28862 last: m=52 classes=7 cclen=53 t=23s
[00:00:27] it=32173 colorings=14800 lazy-girth=28932 last: m=56 classes=8 cclen=54 t=24s
[00:00:28] it=32483 colorings=15000 lazy-girth=29042 last: m=52 classes=7 cclen=56 t=24s
[00:00:28] it=32848 colorings=15200 lazy-girth=29207 last: m=52 classes=7 cclen=53 t=24s
[00:00:28] it=33075 colorings=15400 lazy-girth=29238 last: m=52 classes=7 cclen=53 t=24s
[00:00:29] it=33342 colorings=15600 lazy-girth=29316 last: m=52 classes=7 cclen=54 t=25s
[00:00:29] it=33675 colorings=15800 lazy-girth=29532 last: m=56 classes=8 cclen=53 t=25s
[00:00:30] it=34081 colorings=16000 lazy-girth=29857 last: m=52 classes=7 cclen=55 t=26s
[00:00:30] it=34506 colorings=16200 lazy-girth=30134 last: m=52 classes=7 cclen=56 t=26s
[00:00:30] it=35044 colorings=16400 lazy-girth=30580 last: m=52 classes=7 cclen=56 t=26s
[00:00:30] it=35326 colorings=16600 lazy-girth=30723 last: m=52 classes=7 cclen=57 t=26s
[00:00:31] it=35615 colorings=16800 lazy-girth=30873 last: m=56 classes=8 cclen=56 t=27s
[00:00:31] it=35969 colorings=17000 lazy-girth=31095 last: m=56 classes=8 cclen=55 t=27s
[00:00:31] it=36320 colorings=17200 lazy-girth=31315 last: m=52 classes=7 cclen=54 t=27s
[00:00:32] it=36657 colorings=17400 lazy-girth=31501 last: m=52 classes=7 cclen=54 t=28s
[00:00:32] it=37031 colorings=17600 lazy-girth=31719 last: m=56 classes=8 cclen=54 t=28s
[00:00:32] it=37340 colorings=17800 lazy-girth=31854 last: m=56 classes=8 cclen=53 t=28s
[00:00:32] it=37712 colorings=18000 lazy-girth=32058 last: m=56 classes=8 cclen=54 t=28s
[00:00:33] it=38145 colorings=18200 lazy-girth=32368 last: m=56 classes=8 cclen=55 t=29s
[00:00:33] it=38570 colorings=18400 lazy-girth=32749 last: m=56 classes=8 cclen=56 t=29s
[00:00:33] it=38907 colorings=18600 lazy-girth=32975 last: m=52 classes=7 cclen=55 t=29s
[00:00:34] it=39305 colorings=18800 lazy-girth=33281 last: m=52 classes=7 cclen=55 t=30s
[00:00:34] it=39659 colorings=19000 lazy-girth=33502 last: m=56 classes=8 cclen=56 t=30s
[00:00:34] it=40041 colorings=19200 lazy-girth=33715 last: m=56 classes=8 cclen=55 t=30s
[00:00:34] it=40362 colorings=19400 lazy-girth=33848 last: m=52 classes=7 cclen=55 t=30s
[00:00:35] it=40651 colorings=19600 lazy-girth=33953 last: m=56 classes=8 cclen=55 t=31s
[00:00:35] it=40928 colorings=19800 lazy-girth=34048 last: m=56 classes=8 cclen=55 t=31s
[00:00:35] it=41183 colorings=20000 lazy-girth=34123 last: m=52 classes=7 cclen=54 t=31s
[00:00:35] it=41493 colorings=20200 lazy-girth=34254 last: m=56 classes=8 cclen=54 t=31s
[00:00:36] it=41771 colorings=20400 lazy-girth=34341 last: m=56 classes=8 cclen=54 t=32s
[00:00:36] it=42030 colorings=20600 lazy-girth=34401 last: m=56 classes=8 cclen=52 t=32s
[00:00:36] it=42353 colorings=20800 lazy-girth=34541 last: m=52 classes=7 cclen=57 t=32s
[00:00:36] it=42651 colorings=21000 lazy-girth=34648 last: m=56 classes=8 cclen=56 t=32s
[00:00:37] it=42930 colorings=21200 lazy-girth=34728 last: m=52 classes=7 cclen=51 t=33s
[00:00:37] it=43196 colorings=21400 lazy-girth=34803 last: m=56 classes=8 cclen=55 t=33s
[00:00:37] it=43503 colorings=21600 lazy-girth=34923 last: m=56 classes=8 cclen=54 t=33s
[00:00:37] it=43809 colorings=21800 lazy-girth=35047 last: m=56 classes=8 cclen=54 t=33s
[00:00:37] it=44088 colorings=22000 lazy-girth=35129 last: m=56 classes=8 cclen=56 t=34s
[00:00:38] it=44364 colorings=22200 lazy-girth=35211 last: m=52 classes=7 cclen=53 t=34s
[00:00:38] it=44651 colorings=22400 lazy-girth=35307 last: m=56 classes=8 cclen=55 t=34s
[00:00:38] it=44936 colorings=22600 lazy-girth=35392 last: m=52 classes=7 cclen=56 t=34s
[00:00:38] it=45165 colorings=22800 lazy-girth=35421 last: m=56 classes=8 cclen=52 t=34s
[00:00:39] it=45387 colorings=23000 lazy-girth=35449 last: m=56 classes=8 cclen=56 t=35s
[00:00:39] it=45609 colorings=23200 lazy-girth=35471 last: m=52 classes=7 cclen=53 t=35s
[00:00:39] it=45910 colorings=23400 lazy-girth=35572 last: m=56 classes=8 cclen=53 t=35s
[00:00:40] it=46141 colorings=23600 lazy-girth=35606 last: m=52 classes=7 cclen=53 t=36s
[00:00:40] it=46389 colorings=23800 lazy-girth=35666 last: m=52 classes=7 cclen=55 t=36s
[00:00:40] it=46786 colorings=24000 lazy-girth=36035 last: m=56 classes=8 cclen=56 t=36s
[00:00:41] it=47145 colorings=24200 lazy-girth=36254 last: m=56 classes=8 cclen=55 t=37s
[00:00:41] it=47556 colorings=24400 lazy-girth=36574 last: m=52 classes=7 cclen=56 t=37s
[00:00:41] it=47905 colorings=24600 lazy-girth=36795 last: m=56 classes=8 cclen=55 t=37s
[00:00:41] it=48248 colorings=24800 lazy-girth=36995 last: m=52 classes=7 cclen=51 t=38s
[00:00:42] it=48681 colorings=25000 lazy-girth=37484 last: m=56 classes=8 cclen=53 t=38s
[00:00:42] it=48996 colorings=25200 lazy-girth=37606 last: m=52 classes=7 cclen=53 t=38s
[00:00:42] it=49396 colorings=25400 lazy-girth=37988 last: m=52 classes=7 cclen=54 t=38s
[00:00:43] it=49702 colorings=25600 lazy-girth=38168 last: m=56 classes=8 cclen=51 t=39s
[00:00:43] it=50320 colorings=25800 lazy-girth=38841 last: m=56 classes=8 cclen=50 t=39s
[00:00:44] it=50651 colorings=26000 lazy-girth=39019 last: m=52 classes=7 cclen=55 t=40s
[00:00:44] it=50945 colorings=26200 lazy-girth=39165 last: m=52 classes=7 cclen=49 t=40s
[00:00:44] it=51204 colorings=26400 lazy-girth=39256 last: m=52 classes=7 cclen=53 t=40s
[00:00:44] it=51457 colorings=26600 lazy-girth=39327 last: m=52 classes=7 cclen=57 t=40s
[00:00:44] it=51748 colorings=26800 lazy-girth=39459 last: m=52 classes=7 cclen=53 t=41s
[00:00:45] it=52078 colorings=27000 lazy-girth=39650 last: m=56 classes=8 cclen=54 t=41s
[00:00:45] it=52357 colorings=27200 lazy-girth=39742 last: m=56 classes=8 cclen=55 t=41s
[00:00:45] it=52631 colorings=27400 lazy-girth=39850 last: m=52 classes=7 cclen=54 t=41s
[00:00:45] it=52898 colorings=27600 lazy-girth=39943 last: m=52 classes=7 cclen=56 t=42s
[00:00:46] it=53178 colorings=27800 lazy-girth=40065 last: m=56 classes=8 cclen=54 t=42s
[00:00:46] it=53394 colorings=28000 lazy-girth=40081 last: m=56 classes=8 cclen=53 t=42s
[00:00:46] it=53622 colorings=28200 lazy-girth=40109 last: m=52 classes=7 cclen=55 t=42s
[00:00:46] it=53836 colorings=28400 lazy-girth=40123 last: m=52 classes=7 cclen=53 t=42s
[00:00:47] it=54046 colorings=28600 lazy-girth=40133 last: m=52 classes=7 cclen=52 t=43s
[00:00:47] it=54262 colorings=28800 lazy-girth=40152 last: m=52 classes=7 cclen=56 t=43s
[00:00:47] it=54535 colorings=29000 lazy-girth=40245 last: m=52 classes=7 cclen=55 t=43s
[00:00:47] it=54789 colorings=29200 lazy-girth=40302 last: m=52 classes=7 cclen=52 t=43s
[00:00:47] it=55042 colorings=29400 lazy-girth=40357 last: m=52 classes=7 cclen=57 t=44s
[00:00:48] it=55328 colorings=29600 lazy-girth=40461 last: m=56 classes=8 cclen=54 t=44s
[00:00:48] it=55618 colorings=29800 lazy-girth=40574 last: m=52 classes=7 cclen=56 t=44s
[00:00:48] it=55901 colorings=30000 lazy-girth=40660 last: m=52 classes=7 cclen=55 t=44s
[00:00:49] it=56148 colorings=30200 lazy-girth=40708 last: m=52 classes=7 cclen=56 t=45s
[00:00:49] it=56407 colorings=30400 lazy-girth=40787 last: m=52 classes=7 cclen=54 t=45s
[00:00:49] it=56610 colorings=30600 lazy-girth=40790 last: m=56 classes=8 cclen=54 t=45s
[00:00:49] it=56822 colorings=30800 lazy-girth=40802 last: m=56 classes=8 cclen=48 t=45s
[00:00:50] it=57120 colorings=31000 lazy-girth=40904 last: m=52 classes=7 cclen=55 t=46s
[00:00:50] it=57395 colorings=31200 lazy-girth=40979 last: m=52 classes=7 cclen=56 t=46s
[00:00:50] it=57674 colorings=31400 lazy-girth=41120 last: m=56 classes=8 cclen=55 t=47s
[00:00:51] it=58019 colorings=31600 lazy-girth=41290 last: m=52 classes=7 cclen=55 t=47s
[00:00:51] it=58321 colorings=31800 lazy-girth=41430 last: m=52 classes=7 cclen=56 t=47s
[00:00:51] it=58586 colorings=32000 lazy-girth=41498 last: m=52 classes=7 cclen=57 t=47s
[00:00:51] it=58845 colorings=32200 lazy-girth=41567 last: m=56 classes=8 cclen=52 t=47s
[00:00:52] it=59096 colorings=32400 lazy-girth=41621 last: m=52 classes=7 cclen=54 t=48s
[00:00:52] it=59353 colorings=32600 lazy-girth=41678 last: m=56 classes=8 cclen=55 t=48s
[00:00:52] it=59595 colorings=32800 lazy-girth=41722 last: m=56 classes=8 cclen=55 t=48s
[00:00:52] it=59822 colorings=33000 lazy-girth=41749 last: m=52 classes=7 cclen=54 t=48s
[00:00:52] it=60058 colorings=33200 lazy-girth=41785 last: m=56 classes=8 cclen=55 t=49s
[00:00:53] it=60273 colorings=33400 lazy-girth=41800 last: m=52 classes=7 cclen=57 t=49s
[00:00:53] it=60545 colorings=33600 lazy-girth=41872 last: m=56 classes=8 cclen=56 t=49s
[00:00:53] it=60813 colorings=33800 lazy-girth=41944 last: m=52 classes=7 cclen=53 t=49s
[00:00:53] it=61166 colorings=34000 lazy-girth=42145 last: m=52 classes=7 cclen=53 t=50s
[00:00:54] it=61465 colorings=34200 lazy-girth=42288 last: m=56 classes=8 cclen=53 t=50s
[00:00:54] it=61735 colorings=34400 lazy-girth=42364 last: m=52 classes=7 cclen=54 t=50s
[00:00:55] it=61986 colorings=34600 lazy-girth=42419 last: m=56 classes=8 cclen=56 t=51s
[00:00:55] it=62226 colorings=34800 lazy-girth=42463 last: m=56 classes=8 cclen=54 t=51s
[00:00:55] it=62448 colorings=35000 lazy-girth=42489 last: m=52 classes=7 cclen=53 t=52s
[00:00:56] it=62692 colorings=35200 lazy-girth=42533 last: m=56 classes=8 cclen=55 t=52s
[00:00:56] it=62912 colorings=35400 lazy-girth=42560 last: m=52 classes=7 cclen=56 t=52s
[00:00:56] it=63206 colorings=35600 lazy-girth=42658 last: m=52 classes=7 cclen=56 t=52s
[00:00:57] it=63415 colorings=35800 lazy-girth=42673 last: m=52 classes=7 cclen=55 t=53s
[00:00:57] it=63661 colorings=36000 lazy-girth=42722 last: m=56 classes=8 cclen=49 t=53s
[00:00:57] it=63902 colorings=36200 lazy-girth=42763 last: m=52 classes=7 cclen=57 t=53s
[00:00:57] it=64129 colorings=36400 lazy-girth=42790 last: m=52 classes=7 cclen=53 t=54s
[00:00:58] it=64458 colorings=36600 lazy-girth=42998 last: m=56 classes=8 cclen=52 t=54s
[00:00:58] it=64739 colorings=36800 lazy-girth=43131 last: m=52 classes=7 cclen=55 t=54s
[00:00:58] it=65071 colorings=37000 lazy-girth=43389 last: m=56 classes=8 cclen=44 t=55s
[00:00:59] it=65351 colorings=37200 lazy-girth=43504 last: m=56 classes=8 cclen=55 t=55s
[00:00:59] it=65596 colorings=37400 lazy-girth=43552 last: m=52 classes=7 cclen=56 t=55s
[00:00:59] it=65864 colorings=37600 lazy-girth=43653 last: m=56 classes=8 cclen=44 t=55s
[00:00:59] it=66102 colorings=37800 lazy-girth=43715 last: m=56 classes=8 cclen=51 t=55s
[00:01:00] it=66363 colorings=38000 lazy-girth=43819 last: m=52 classes=7 cclen=55 t=56s
[00:01:00] it=66595 colorings=38200 lazy-girth=43863 last: m=56 classes=8 cclen=54 t=56s
[00:01:00] it=66847 colorings=38400 lazy-girth=43952 last: m=56 classes=8 cclen=55 t=56s
[00:01:00] it=67072 colorings=38600 lazy-girth=43978 last: m=52 classes=7 cclen=56 t=56s
[00:01:01] it=67282 colorings=38800 lazy-girth=43988 last: m=56 classes=8 cclen=52 t=57s
[00:01:01] it=67509 colorings=39000 lazy-girth=44019 last: m=52 classes=7 cclen=56 t=57s
[00:01:01] it=67726 colorings=39200 lazy-girth=44036 last: m=52 classes=7 cclen=56 t=57s
[00:01:01] it=67939 colorings=39400 lazy-girth=44049 last: m=52 classes=7 cclen=57 t=57s
[00:01:01] it=68152 colorings=39600 lazy-girth=44062 last: m=56 classes=8 cclen=55 t=58s
[00:01:02] it=68365 colorings=39800 lazy-girth=44088 last: m=56 classes=8 cclen=52 t=58s
[00:01:02] it=68601 colorings=40000 lazy-girth=44134 last: m=52 classes=7 cclen=55 t=58s
[00:01:02] it=68845 colorings=40200 lazy-girth=44178 last: m=52 classes=7 cclen=56 t=58s
[00:01:03] it=69077 colorings=40400 lazy-girth=44222 last: m=52 classes=7 cclen=56 t=59s
[00:01:03] it=69298 colorings=40600 lazy-girth=44250 last: m=52 classes=7 cclen=57 t=59s
[00:01:03] it=69551 colorings=40800 lazy-girth=44309 last: m=52 classes=7 cclen=56 t=59s
[00:01:03] it=69791 colorings=41000 lazy-girth=44349 last: m=52 classes=7 cclen=56 t=59s
[00:01:04] it=70144 colorings=41200 lazy-girth=44506 last: m=52 classes=7 cclen=54 t=60s
[00:01:04] it=70466 colorings=41400 lazy-girth=44628 last: m=56 classes=8 cclen=55 t=60s
[00:01:04] it=70751 colorings=41600 lazy-girth=44715 last: m=56 classes=8 cclen=55 t=60s
[00:01:04] it=71022 colorings=41800 lazy-girth=44786 last: m=56 classes=8 cclen=53 t=60s
[00:01:05] it=71373 colorings=42000 lazy-girth=44948 last: m=52 classes=7 cclen=55 t=61s
[00:01:05] it=71717 colorings=42200 lazy-girth=45154 last: m=56 classes=8 cclen=56 t=61s
[00:01:05] it=72021 colorings=42400 lazy-girth=45258 last: m=52 classes=7 cclen=54 t=61s
[00:01:05] it=72316 colorings=42600 lazy-girth=45397 last: m=56 classes=8 cclen=52 t=61s
[00:01:06] it=72544 colorings=42800 lazy-girth=45429 last: m=52 classes=7 cclen=55 t=62s
[00:01:06] it=72813 colorings=43000 lazy-girth=45522 last: m=52 classes=7 cclen=57 t=62s
[00:01:06] it=73065 colorings=43200 lazy-girth=45606 last: m=56 classes=8 cclen=54 t=62s
[00:01:06] it=73371 colorings=43400 lazy-girth=45742 last: m=52 classes=7 cclen=52 t=62s
[00:01:07] it=73618 colorings=43600 lazy-girth=45803 last: m=52 classes=7 cclen=54 t=63s
[00:01:07] it=73884 colorings=43800 lazy-girth=45872 last: m=56 classes=8 cclen=49 t=63s
[00:01:07] it=74205 colorings=44000 lazy-girth=46060 last: m=56 classes=8 cclen=49 t=63s
[00:01:07] it=74464 colorings=44200 lazy-girth=46124 last: m=56 classes=8 cclen=55 t=63s
[00:01:08] it=74723 colorings=44400 lazy-girth=46183 last: m=56 classes=8 cclen=53 t=64s
[00:01:08] it=74962 colorings=44600 lazy-girth=46222 last: m=56 classes=8 cclen=54 t=64s
[00:01:08] it=75203 colorings=44800 lazy-girth=46263 last: m=56 classes=8 cclen=54 t=64s
[00:01:08] it=75442 colorings=45000 lazy-girth=46311 last: m=52 classes=7 cclen=56 t=64s
[00:01:09] it=75699 colorings=45200 lazy-girth=46369 last: m=52 classes=7 cclen=56 t=65s
[00:01:09] it=75918 colorings=45400 lazy-girth=46388 last: m=56 classes=8 cclen=54 t=65s
[00:01:09] it=76170 colorings=45600 lazy-girth=46443 last: m=52 classes=7 cclen=57 t=65s
[00:01:10] it=76389 colorings=45800 lazy-girth=46480 last: m=52 classes=7 cclen=56 t=66s
[00:01:10] it=76607 colorings=46000 lazy-girth=46508 last: m=52 classes=7 cclen=55 t=66s
[00:01:10] it=76936 colorings=46200 lazy-girth=46702 last: m=52 classes=7 cclen=56 t=66s
[00:01:11] it=77230 colorings=46400 lazy-girth=46846 last: m=56 classes=8 cclen=54 t=67s
[00:01:11] it=77516 colorings=46600 lazy-girth=46961 last: m=56 classes=8 cclen=55 t=67s
[00:01:11] it=77788 colorings=46800 lazy-girth=47066 last: m=52 classes=7 cclen=53 t=67s
[00:01:11] it=78035 colorings=47000 lazy-girth=47121 last: m=52 classes=7 cclen=56 t=67s
[00:01:12] it=78309 colorings=47200 lazy-girth=47240 last: m=64 classes=8 cclen=56 t=68s
[00:01:12] it=78563 colorings=47400 lazy-girth=47320 last: m=52 classes=7 cclen=57 t=68s
[00:01:12] it=78815 colorings=47600 lazy-girth=47401 last: m=52 classes=7 cclen=54 t=68s
[00:01:12] it=79066 colorings=47800 lazy-girth=47455 last: m=52 classes=7 cclen=55 t=69s
[00:01:14] it=79319 colorings=48000 lazy-girth=47514 last: m=52 classes=7 cclen=56 t=70s
[00:01:14] it=79574 colorings=48200 lazy-girth=47580 last: m=52 classes=7 cclen=54 t=70s
[00:01:14] it=79798 colorings=48400 lazy-girth=47612 last: m=56 classes=8 cclen=56 t=70s
[00:01:14] it=80019 colorings=48600 lazy-girth=47640 last: m=56 classes=8 cclen=55 t=71s
[00:01:15] it=80260 colorings=48800 lazy-girth=47682 last: m=56 classes=8 cclen=54 t=71s
[00:01:15] it=80477 colorings=49000 lazy-girth=47712 last: m=56 classes=8 cclen=53 t=71s
[00:01:15] it=80715 colorings=49200 lazy-girth=47750 last: m=52 classes=7 cclen=57 t=71s
[00:01:15] it=80930 colorings=49400 lazy-girth=47765 last: m=56 classes=8 cclen=55 t=72s
[00:01:16] it=81159 colorings=49600 lazy-girth=47794 last: m=52 classes=7 cclen=55 t=72s
[00:01:16] it=81387 colorings=49800 lazy-girth=47822 last: m=52 classes=7 cclen=55 t=72s
[00:01:17] it=81592 colorings=50000 lazy-girth=47828 last: m=52 classes=7 cclen=55 t=73s
[00:01:17] it=81847 colorings=50200 lazy-girth=47896 last: m=52 classes=7 cclen=55 t=73s
[00:01:17] it=82063 colorings=50400 lazy-girth=47919 last: m=56 classes=8 cclen=53 t=73s
[00:01:17] it=82334 colorings=50600 lazy-girth=48001 last: m=52 classes=7 cclen=55 t=73s
[00:01:18] it=82588 colorings=50800 lazy-girth=48057 last: m=56 classes=8 cclen=52 t=74s
[00:01:18] it=82877 colorings=51000 lazy-girth=48203 last: m=52 classes=7 cclen=56 t=74s
[00:01:18] it=83130 colorings=51200 lazy-girth=48281 last: m=52 classes=7 cclen=52 t=74s
[00:01:18] it=83403 colorings=51400 lazy-girth=48385 last: m=52 classes=7 cclen=52 t=75s
[00:01:19] it=83624 colorings=51600 lazy-girth=48406 last: m=52 classes=7 cclen=55 t=75s
[00:01:19] it=83876 colorings=51800 lazy-girth=48463 last: m=52 classes=7 cclen=52 t=75s
[00:01:19] it=84127 colorings=52000 lazy-girth=48528 last: m=52 classes=7 cclen=57 t=75s
[00:01:20] it=84350 colorings=52200 lazy-girth=48557 last: m=56 classes=8 cclen=55 t=76s
[00:01:20] it=84608 colorings=52400 lazy-girth=48621 last: m=52 classes=7 cclen=54 t=76s
[00:01:20] it=84849 colorings=52600 lazy-girth=48666 last: m=56 classes=8 cclen=53 t=76s
[00:01:20] it=85074 colorings=52800 lazy-girth=48712 last: m=52 classes=7 cclen=54 t=76s
[00:01:21] it=85292 colorings=53000 lazy-girth=48734 last: m=52 classes=7 cclen=50 t=77s
[00:01:21] it=85508 colorings=53200 lazy-girth=48750 last: m=56 classes=8 cclen=54 t=77s
[00:01:21] it=85725 colorings=53400 lazy-girth=48775 last: m=52 classes=7 cclen=53 t=77s
[00:01:22] it=85988 colorings=53600 lazy-girth=48839 last: m=52 classes=7 cclen=54 t=78s
[00:01:22] it=86255 colorings=53800 lazy-girth=48930 last: m=56 classes=8 cclen=55 t=78s
[00:01:22] it=86512 colorings=54000 lazy-girth=49001 last: m=56 classes=8 cclen=55 t=78s
[00:01:22] it=86746 colorings=54200 lazy-girth=49038 last: m=52 classes=7 cclen=56 t=79s
[00:01:23] it=86960 colorings=54400 lazy-girth=49052 last: m=52 classes=7 cclen=57 t=79s
[00:01:23] it=87170 colorings=54600 lazy-girth=49062 last: m=52 classes=7 cclen=54 t=79s
[00:01:23] it=87394 colorings=54800 lazy-girth=49089 last: m=52 classes=7 cclen=54 t=79s
[00:01:23] it=87627 colorings=55000 lazy-girth=49125 last: m=52 classes=7 cclen=52 t=79s
[00:01:24] it=87863 colorings=55200 lazy-girth=49161 last: m=52 classes=7 cclen=53 t=80s
[00:01:24] it=88096 colorings=55400 lazy-girth=49201 last: m=52 classes=7 cclen=52 t=80s
[00:01:24] it=88299 colorings=55600 lazy-girth=49204 last: m=52 classes=7 cclen=54 t=80s
[00:01:25] it=88533 colorings=55800 lazy-girth=49249 last: m=52 classes=7 cclen=54 t=81s
[00:01:25] it=88776 colorings=56000 lazy-girth=49331 last: m=56 classes=8 cclen=53 t=81s
[00:01:25] it=89018 colorings=56200 lazy-girth=49386 last: m=52 classes=7 cclen=54 t=82s
[00:01:26] it=89247 colorings=56400 lazy-girth=49421 last: m=52 classes=7 cclen=51 t=82s
[00:01:26] it=89481 colorings=56600 lazy-girth=49458 last: m=52 classes=7 cclen=54 t=82s
[00:01:26] it=89726 colorings=56800 lazy-girth=49534 last: m=56 classes=8 cclen=49 t=82s
[00:01:27] it=89947 colorings=57000 lazy-girth=49558 last: m=52 classes=7 cclen=56 t=83s
[00:01:27] it=90175 colorings=57200 lazy-girth=49594 last: m=52 classes=7 cclen=54 t=83s
[00:01:27] it=90404 colorings=57400 lazy-girth=49628 last: m=52 classes=7 cclen=56 t=83s
[00:01:27] it=90622 colorings=57600 lazy-girth=49648 last: m=52 classes=7 cclen=57 t=83s
[00:01:28] it=90826 colorings=57800 lazy-girth=49652 last: m=52 classes=7 cclen=54 t=84s
[00:01:28] it=91035 colorings=58000 lazy-girth=49661 last: m=52 classes=7 cclen=55 t=84s
[00:01:28] it=91249 colorings=58200 lazy-girth=49680 last: m=56 classes=8 cclen=44 t=84s
[00:01:29] it=91496 colorings=58400 lazy-girth=49733 last: m=52 classes=7 cclen=55 t=85s
[00:01:29] it=91713 colorings=58600 lazy-girth=49758 last: m=56 classes=8 cclen=55 t=85s
[00:01:29] it=91947 colorings=58800 lazy-girth=49800 last: m=56 classes=8 cclen=53 t=85s
[00:01:29] it=92167 colorings=59000 lazy-girth=49826 last: m=56 classes=8 cclen=54 t=85s
[00:01:30] it=92387 colorings=59200 lazy-girth=49848 last: m=52 classes=7 cclen=57 t=86s
[00:01:30] it=92615 colorings=59400 lazy-girth=49881 last: m=52 classes=7 cclen=54 t=86s
[00:01:30] it=92828 colorings=59600 lazy-girth=49894 last: m=52 classes=7 cclen=52 t=86s
[00:01:30] it=93066 colorings=59800 lazy-girth=49932 last: m=56 classes=8 cclen=54 t=86s
[00:01:31] it=93279 colorings=60000 lazy-girth=49945 last: m=52 classes=7 cclen=55 t=87s
[00:01:31] it=93504 colorings=60200 lazy-girth=49970 last: m=52 classes=7 cclen=54 t=87s
[00:01:31] it=93717 colorings=60400 lazy-girth=49983 last: m=56 classes=8 cclen=49 t=87s
[00:01:32] it=93963 colorings=60600 lazy-girth=50043 last: m=52 classes=7 cclen=52 t=88s
[00:01:32] it=94187 colorings=60800 lazy-girth=50072 last: m=52 classes=7 cclen=56 t=88s
[00:01:32] it=94414 colorings=61000 lazy-girth=50099 last: m=56 classes=8 cclen=54 t=88s
[00:01:32] it=94629 colorings=61200 lazy-girth=50115 last: m=52 classes=7 cclen=53 t=89s
[00:01:33] it=94852 colorings=61400 lazy-girth=50139 last: m=56 classes=8 cclen=52 t=89s
[00:01:33] it=95065 colorings=61600 lazy-girth=50158 last: m=52 classes=7 cclen=55 t=89s
[00:01:33] it=95293 colorings=61800 lazy-girth=50194 last: m=52 classes=7 cclen=53 t=89s
[00:01:34] it=95519 colorings=62000 lazy-girth=50225 last: m=56 classes=8 cclen=55 t=90s
[00:01:34] it=95737 colorings=62200 lazy-girth=50246 last: m=52 classes=7 cclen=55 t=90s
[00:01:34] it=95961 colorings=62400 lazy-girth=50277 last: m=52 classes=7 cclen=57 t=90s
[00:01:35] it=96183 colorings=62600 lazy-girth=50304 last: m=52 classes=7 cclen=55 t=91s
[00:01:35] it=96394 colorings=62800 lazy-girth=50315 last: m=52 classes=7 cclen=54 t=91s
[00:01:37] it=96628 colorings=63000 lazy-girth=50349 last: m=52 classes=7 cclen=56 t=93s
[00:01:37] it=96853 colorings=63200 lazy-girth=50374 last: m=52 classes=7 cclen=57 t=94s
[00:01:38] it=97109 colorings=63400 lazy-girth=50430 last: m=52 classes=7 cclen=54 t=94s
[00:01:38] it=97317 colorings=63600 lazy-girth=50438 last: m=52 classes=7 cclen=54 t=94s
[00:01:38] it=97537 colorings=63800 lazy-girth=50458 last: m=52 classes=7 cclen=56 t=94s
[00:01:38] it=97747 colorings=64000 lazy-girth=50468 last: m=52 classes=7 cclen=55 t=95s
[00:01:39] it=97949 colorings=64200 lazy-girth=50470 last: m=52 classes=7 cclen=52 t=95s
[00:01:39] it=98162 colorings=64400 lazy-girth=50483 last: m=52 classes=7 cclen=54 t=95s
[00:01:40] it=98372 colorings=64600 lazy-girth=50493 last: m=56 classes=8 cclen=56 t=96s
[00:01:40] it=98579 colorings=64800 lazy-girth=50500 last: m=52 classes=7 cclen=54 t=96s
[00:01:40] it=98792 colorings=65000 lazy-girth=50515 last: m=52 classes=7 cclen=56 t=96s
[00:01:41] it=98997 colorings=65200 lazy-girth=50521 last: m=56 classes=8 cclen=55 t=97s
[00:01:41] it=99200 colorings=65400 lazy-girth=50524 last: m=52 classes=7 cclen=56 t=97s
[00:01:41] it=99421 colorings=65600 lazy-girth=50546 last: m=56 classes=8 cclen=55 t=97s
[00:01:42] it=99636 colorings=65800 lazy-girth=50564 last: m=52 classes=7 cclen=54 t=98s
[00:01:42] it=99846 colorings=66000 lazy-girth=50576 last: m=52 classes=7 cclen=54 t=98s
[00:01:42] it=100053 colorings=66200 lazy-girth=50583 last: m=52 classes=7 cclen=52 t=99s
[00:01:43] it=100259 colorings=66400 lazy-girth=50590 last: m=52 classes=7 cclen=55 t=99s
[00:01:43] it=100465 colorings=66600 lazy-girth=50596 last: m=52 classes=7 cclen=54 t=99s
[00:01:44] it=100674 colorings=66800 lazy-girth=50605 last: m=56 classes=8 cclen=52 t=100s
[00:01:44] it=100886 colorings=67000 lazy-girth=50617 last: m=52 classes=7 cclen=56 t=100s
[00:01:44] it=101096 colorings=67200 lazy-girth=50627 last: m=52 classes=7 cclen=53 t=100s
[00:01:45] it=101312 colorings=67400 lazy-girth=50643 last: m=52 classes=7 cclen=52 t=101s
[00:01:45] it=101524 colorings=67600 lazy-girth=50655 last: m=52 classes=7 cclen=54 t=101s
[00:01:46] it=101732 colorings=67800 lazy-girth=50663 last: m=52 classes=7 cclen=54 t=102s
[00:01:46] it=101936 colorings=68000 lazy-girth=50667 last: m=52 classes=7 cclen=53 t=102s
[00:01:47] it=102138 colorings=68200 lazy-girth=50669 last: m=52 classes=7 cclen=55 t=103s
[00:01:47] it=102338 colorings=68400 lazy-girth=50669 last: m=52 classes=7 cclen=55 t=104s
[00:01:48] it=102541 colorings=68600 lazy-girth=50672 last: m=52 classes=7 cclen=54 t=104s
[00:01:49] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=102635 colorings=68689 lazy-girth=50677 time=105s


==> anc/search/logs/slice_Dic2xZ2_r2_g6.log <==
[23:43:19] slice r=2 H=Dic2xZ2 |H|=16 n=32 classes=34 girth>=6 mindeg>=3
[23:43:19] eager C3/C4 clauses: 3268
[23:43:19] it=504 colorings=200 lazy-girth=664 last: m=64 classes=5 cclen=25 t=0s
[23:43:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=553 colorings=228 lazy-girth=704 time=0s


==> anc/search/logs/slice_Dic2xZ2_r3_g6.log <==
[23:55:56] slice r=3 H=Dic2xZ2 |H|=16 n=48 classes=75 girth>=6 mindeg>=3
[23:55:56] eager C3/C4 clauses: 26524
[23:55:57] it=630 colorings=200 lazy-girth=1113 last: m=104 classes=8 cclen=60 t=1s
[23:55:58] it=1340 colorings=400 lazy-girth=1943 last: m=88 classes=6 cclen=68 t=3s
[23:55:59] it=1901 colorings=600 lazy-girth=2682 last: m=88 classes=6 cclen=67 t=4s
[23:56:00] it=2414 colorings=800 lazy-girth=3221 last: m=104 classes=8 cclen=56 t=4s
[23:56:01] it=2788 colorings=1000 lazy-girth=3544 last: m=88 classes=6 cclen=65 t=5s
[23:56:01] it=3301 colorings=1200 lazy-girth=4124 last: m=104 classes=8 cclen=67 t=6s
[23:56:02] it=3673 colorings=1400 lazy-girth=4424 last: m=96 classes=6 cclen=69 t=6s
[23:56:04] it=4792 colorings=1600 lazy-girth=6098 last: m=96 classes=7 cclen=64 t=8s
[23:56:04] it=5296 colorings=1800 lazy-girth=6709 last: m=88 classes=6 cclen=62 t=9s
[23:56:05] it=5742 colorings=2000 lazy-girth=7247 last: m=104 classes=8 cclen=56 t=9s
[23:56:06] it=6515 colorings=2200 lazy-girth=8485 last: m=104 classes=8 cclen=67 t=11s
[23:56:07] it=7134 colorings=2400 lazy-girth=9209 last: m=96 classes=7 cclen=68 t=12s
[23:56:08] it=7566 colorings=2600 lazy-girth=9569 last: m=88 classes=6 cclen=67 t=12s
[23:56:09] it=8375 colorings=2800 lazy-girth=10472 last: m=104 classes=8 cclen=67 t=13s
[23:56:10] it=8753 colorings=3000 lazy-girth=10682 last: m=88 classes=6 cclen=69 t=14s
[23:56:11] it=9133 colorings=3200 lazy-girth=10874 last: m=104 classes=8 cclen=59 t=15s
[23:56:12] it=10010 colorings=3400 lazy-girth=12485 last: m=104 classes=7 cclen=67 t=17s
[23:56:13] it=10474 colorings=3600 lazy-girth=12973 last: m=96 classes=7 cclen=57 t=17s
[23:56:14] it=11005 colorings=3800 lazy-girth=13575 last: m=104 classes=8 cclen=52 t=18s
[23:56:15] it=11443 colorings=4000 lazy-girth=13933 last: m=88 classes=6 cclen=66 t=19s
[23:56:16] it=12065 colorings=4200 lazy-girth=14941 last: m=88 classes=6 cclen=69 t=20s
[23:56:17] it=12325 colorings=4400 lazy-girth=15003 last: m=88 classes=6 cclen=69 t=21s
[23:56:17] it=12589 colorings=4600 lazy-girth=15071 last: m=88 classes=6 cclen=69 t=21s
[23:56:18] it=12843 colorings=4800 lazy-girth=15139 last: m=104 classes=8 cclen=63 t=22s
[23:56:18] it=13154 colorings=5000 lazy-girth=15254 last: m=88 classes=6 cclen=69 t=23s
[23:56:19] it=13406 colorings=5200 lazy-girth=15310 last: m=104 classes=8 cclen=59 t=23s
[23:56:20] it=13940 colorings=5400 lazy-girth=16044 last: m=104 classes=7 cclen=67 t=24s
[23:56:22] it=15144 colorings=5600 lazy-girth=18313 last: m=104 classes=8 cclen=61 t=26s
[23:56:23] it=15797 colorings=5800 lazy-girth=19204 last: m=104 classes=7 cclen=67 t=27s
[23:56:26] it=17568 colorings=6000 lazy-girth=22829 last: m=104 classes=8 cclen=67 t=30s
[23:56:27] it=18256 colorings=6200 lazy-girth=23750 last: m=96 classes=7 cclen=58 t=31s
[23:56:28] it=18796 colorings=6400 lazy-girth=24273 last: m=104 classes=8 cclen=67 t=32s
[23:56:28] it=19264 colorings=6600 lazy-girth=24557 last: m=88 classes=6 cclen=69 t=32s
[23:56:29] it=19633 colorings=6800 lazy-girth=24727 last: m=104 classes=8 cclen=67 t=33s
[23:56:30] it=20409 colorings=7000 lazy-girth=25936 last: m=104 classes=8 cclen=53 t=34s
[23:56:30] it=20706 colorings=7200 lazy-girth=26057 last: m=88 classes=6 cclen=68 t=34s
[23:56:30] it=21015 colorings=7400 lazy-girth=26176 last: m=88 classes=6 cclen=69 t=35s
[23:56:31] it=21364 colorings=7600 lazy-girth=26341 last: m=104 classes=8 cclen=62 t=35s
[23:56:31] it=21651 colorings=7800 lazy-girth=26434 last: m=104 classes=8 cclen=63 t=36s
[23:56:32] it=21985 colorings=8000 lazy-girth=26588 last: m=104 classes=8 cclen=66 t=36s
[23:56:32] it=22341 colorings=8200 lazy-girth=26764 last: m=104 classes=8 cclen=67 t=37s
[23:56:33] it=22657 colorings=8400 lazy-girth=26892 last: m=104 classes=8 cclen=66 t=37s
[23:56:33] it=23002 colorings=8600 lazy-girth=27057 last: m=104 classes=8 cclen=61 t=38s
[23:56:34] it=23336 colorings=8800 lazy-girth=27193 last: m=104 classes=8 cclen=64 t=38s
[23:56:34] it=23685 colorings=9000 lazy-girth=27348 last: m=104 classes=8 cclen=59 t=39s
[23:56:35] it=24083 colorings=9200 lazy-girth=27692 last: m=104 classes=8 cclen=62 t=39s
[23:56:36] it=24565 colorings=9400 lazy-girth=28289 last: m=96 classes=7 cclen=63 t=40s
[23:56:37] it=25341 colorings=9600 lazy-girth=29478 last: m=88 classes=7 cclen=66 t=41s
[23:56:38] it=26231 colorings=9800 lazy-girth=30719 last: m=96 classes=7 cclen=56 t=43s
[23:56:39] it=26700 colorings=10000 lazy-girth=31269 last: m=104 classes=8 cclen=67 t=44s
[23:56:40] it=27032 colorings=10200 lazy-girth=31571 last: m=104 classes=8 cclen=62 t=44s
[23:56:41] it=27677 colorings=10400 lazy-girth=32450 last: m=104 classes=8 cclen=59 t=46s
[23:56:43] it=28726 colorings=10600 lazy-girth=33950 last: m=104 classes=8 cclen=67 t=47s
[23:56:44] it=29773 colorings=10800 lazy-girth=35438 last: m=96 classes=6 cclen=68 t=49s
[23:56:45] it=30084 colorings=11000 lazy-girth=35685 last: m=104 classes=8 cclen=59 t=49s
[23:56:45] it=30328 colorings=11200 lazy-girth=35754 last: m=104 classes=8 cclen=58 t=50s
[23:56:46] it=30664 colorings=11400 lazy-girth=36013 last: m=104 classes=8 cclen=63 t=50s
[23:56:47] it=31010 colorings=11600 lazy-girth=36256 last: m=104 classes=8 cclen=62 t=51s
[23:56:47] it=31335 colorings=11800 lazy-girth=36425 last: m=104 classes=8 cclen=58 t=51s
[23:56:48] it=31710 colorings=12000 lazy-girth=36650 last: m=104 classes=7 cclen=52 t=52s
[23:56:48] it=32002 colorings=12200 lazy-girth=36762 last: m=104 classes=8 cclen=57 t=53s
[23:56:49] it=32365 colorings=12400 lazy-girth=36945 last: m=104 classes=8 cclen=59 t=53s
[23:56:49] it=32663 colorings=12600 lazy-girth=37051 last: m=104 classes=8 cclen=67 t=54s
[23:56:50] it=32984 colorings=12800 lazy-girth=37178 last: m=104 classes=8 cclen=67 t=54s
[23:56:50] it=33270 colorings=13000 lazy-girth=37272 last: m=104 classes=8 cclen=59 t=55s
[23:56:51] it=33624 colorings=13200 lazy-girth=37531 last: m=104 classes=8 cclen=63 t=55s
[23:56:52] it=33988 colorings=13400 lazy-girth=37721 last: m=104 classes=8 cclen=58 t=56s
[23:56:53] it=34530 colorings=13600 lazy-girth=38632 last: m=104 classes=8 cclen=67 t=57s
[23:56:54] it=34921 colorings=13800 lazy-girth=38831 last: m=104 classes=8 cclen=67 t=58s
[23:56:55] it=35271 colorings=14000 lazy-girth=38981 last: m=104 classes=8 cclen=64 t=59s
[23:56:55] it=35636 colorings=14200 lazy-girth=39148 last: m=88 classes=6 cclen=69 t=60s
[23:56:56] it=35952 colorings=14400 lazy-girth=39268 last: m=104 classes=8 cclen=67 t=60s
[23:56:57] it=36246 colorings=14600 lazy-girth=39364 last: m=104 classes=8 cclen=59 t=61s
[23:56:57] it=36597 colorings=14800 lazy-girth=39521 last: m=104 classes=8 cclen=61 t=62s
[23:56:58] it=36973 colorings=15000 lazy-girth=39699 last: m=104 classes=8 cclen=63 t=63s
[23:56:59] it=37349 colorings=15200 lazy-girth=39883 last: m=104 classes=8 cclen=67 t=64s
[23:57:00] it=37767 colorings=15400 lazy-girth=40101 last: m=88 classes=6 cclen=67 t=64s
[23:57:01] it=38156 colorings=15600 lazy-girth=40294 last: m=104 classes=8 cclen=63 t=65s
[23:57:02] it=38556 colorings=15800 lazy-girth=40496 last: m=104 classes=8 cclen=67 t=66s
[23:57:03] it=38979 colorings=16000 lazy-girth=40741 last: m=104 classes=8 cclen=59 t=67s
[23:57:04] it=39356 colorings=16200 lazy-girth=40934 last: m=104 classes=8 cclen=66 t=68s
[23:57:05] it=39720 colorings=16400 lazy-girth=41100 last: m=104 classes=8 cclen=63 t=69s
[23:57:06] it=40089 colorings=16600 lazy-girth=41269 last: m=104 classes=8 cclen=67 t=70s
[23:57:07] it=40524 colorings=16800 lazy-girth=41504 last: m=104 classes=8 cclen=67 t=71s
[23:57:08] it=40939 colorings=17000 lazy-girth=41721 last: m=104 classes=8 cclen=64 t=72s
[23:57:09] it=41304 colorings=17200 lazy-girth=41886 last: m=104 classes=8 cclen=61 t=73s
[23:57:10] it=41792 colorings=17400 lazy-girth=42176 last: m=104 classes=8 cclen=51 t=74s
[23:57:11] it=42149 colorings=17600 lazy-girth=42333 last: m=104 classes=8 cclen=67 t=75s
[23:57:12] it=42516 colorings=17800 lazy-girth=42500 last: m=104 classes=8 cclen=67 t=76s
[23:57:13] it=43079 colorings=18000 lazy-girth=42863 last: m=104 classes=8 cclen=67 t=78s
[23:57:14] it=43488 colorings=18200 lazy-girth=43072 last: m=104 classes=8 cclen=63 t=78s
[23:57:15] it=43970 colorings=18400 lazy-girth=43354 last: m=104 classes=8 cclen=66 t=80s
[23:57:16] it=44389 colorings=18600 lazy-girth=43674 last: m=104 classes=8 cclen=61 t=80s
[23:57:17] it=44777 colorings=18800 lazy-girth=44083 last: m=96 classes=7 cclen=66 t=81s
[23:57:18] it=45241 colorings=19000 lazy-girth=44434 last: m=104 classes=8 cclen=67 t=82s
[23:57:18] it=45712 colorings=19200 lazy-girth=44711 last: m=104 classes=8 cclen=67 t=83s
[23:57:19] it=46348 colorings=19400 lazy-girth=45337 last: m=104 classes=7 cclen=53 t=84s
[23:57:21] it=47131 colorings=19600 lazy-girth=46613 last: m=104 classes=8 cclen=60 t=85s
[23:57:21] it=47475 colorings=19800 lazy-girth=46889 last: m=104 classes=8 cclen=56 t=85s
[23:57:22] it=47724 colorings=20000 lazy-girth=46942 last: m=104 classes=8 cclen=63 t=86s
[23:57:22] it=47983 colorings=20200 lazy-girth=47007 last: m=104 classes=8 cclen=54 t=86s
[23:57:23] it=48342 colorings=20400 lazy-girth=47407 last: m=96 classes=7 cclen=68 t=87s
[23:57:23] it=48782 colorings=20600 lazy-girth=47794 last: m=104 classes=8 cclen=62 t=88s
[23:57:24] it=49145 colorings=20800 lazy-girth=47963 last: m=104 classes=8 cclen=66 t=88s
[23:57:24] it=49460 colorings=21000 lazy-girth=48078 last: m=104 classes=8 cclen=60 t=89s
[23:57:25] it=49838 colorings=21200 lazy-girth=48258 last: m=104 classes=8 cclen=59 t=89s
[23:57:26] it=50201 colorings=21400 lazy-girth=48425 last: m=104 classes=8 cclen=55 t=90s
[23:57:26] it=50597 colorings=21600 lazy-girth=48627 last: m=104 classes=8 cclen=62 t=91s
[23:57:27] it=51073 colorings=21800 lazy-girth=49062 last: m=104 classes=8 cclen=60 t=92s
[23:57:28] it=51467 colorings=22000 lazy-girth=49258 last: m=104 classes=8 cclen=60 t=92s
[23:57:29] it=51850 colorings=22200 lazy-girth=49804 last: m=88 classes=7 cclen=67 t=93s
[23:57:30] it=52229 colorings=22400 lazy-girth=50016 last: m=104 classes=8 cclen=64 t=94s
[23:57:30] it=52641 colorings=22600 lazy-girth=50228 last: m=104 classes=8 cclen=67 t=95s
[23:57:31] it=53007 colorings=22800 lazy-girth=50398 last: m=104 classes=8 cclen=67 t=95s
[23:57:32] it=53352 colorings=23000 lazy-girth=50549 last: m=104 classes=8 cclen=59 t=96s
[23:57:32] it=53679 colorings=23200 lazy-girth=50678 last: m=104 classes=8 cclen=61 t=97s
[23:57:33] it=54091 colorings=23400 lazy-girth=50892 last: m=104 classes=8 cclen=60 t=97s
[23:57:34] it=54493 colorings=23600 lazy-girth=51094 last: m=104 classes=8 cclen=57 t=98s
[23:57:35] it=54902 colorings=23800 lazy-girth=51307 last: m=104 classes=8 cclen=62 t=99s
[23:57:35] it=55303 colorings=24000 lazy-girth=51508 last: m=104 classes=8 cclen=67 t=100s
[23:57:36] it=55798 colorings=24200 lazy-girth=51803 last: m=104 classes=8 cclen=67 t=100s
[23:57:37] it=56174 colorings=24400 lazy-girth=51979 last: m=104 classes=8 cclen=59 t=101s
[23:57:38] it=56564 colorings=24600 lazy-girth=52169 last: m=104 classes=8 cclen=63 t=102s
[23:57:38] it=56949 colorings=24800 lazy-girth=52410 last: m=104 classes=8 cclen=52 t=103s
[23:57:39] it=57341 colorings=25000 lazy-girth=52722 last: m=104 classes=8 cclen=66 t=103s
[23:57:40] it=57708 colorings=25200 lazy-girth=52961 last: m=104 classes=8 cclen=66 t=104s
[23:57:40] it=58107 colorings=25400 lazy-girth=53160 last: m=104 classes=8 cclen=67 t=105s
[23:57:41] it=58549 colorings=25600 lazy-girth=53402 last: m=104 classes=8 cclen=67 t=105s
[23:57:42] it=58848 colorings=25800 lazy-girth=53501 last: m=104 classes=8 cclen=65 t=106s
[23:57:42] it=59085 colorings=26000 lazy-girth=53538 last: m=104 classes=8 cclen=61 t=106s
[23:57:43] it=59672 colorings=26200 lazy-girth=54525 last: m=104 classes=7 cclen=52 t=108s
[23:57:44] it=60194 colorings=26400 lazy-girth=55040 last: m=104 classes=8 cclen=63 t=109s
[23:57:45] it=60706 colorings=26600 lazy-girth=55372 last: m=104 classes=8 cclen=67 t=110s
[23:57:46] it=60989 colorings=26800 lazy-girth=55459 last: m=104 classes=8 cclen=66 t=110s
[23:57:46] it=61299 colorings=27000 lazy-girth=55751 last: m=88 classes=7 cclen=66 t=111s
[23:57:47] it=61550 colorings=27200 lazy-girth=55852 last: m=104 classes=8 cclen=67 t=111s
[23:57:48] it=62026 colorings=27400 lazy-girth=56348 last: m=88 classes=7 cclen=60 t=112s
[23:57:49] it=62404 colorings=27600 lazy-girth=56546 last: m=104 classes=8 cclen=63 t=113s
[23:57:50] it=62868 colorings=27800 lazy-girth=56814 last: m=104 classes=8 cclen=58 t=114s
[23:57:50] it=63290 colorings=28000 lazy-girth=57036 last: m=104 classes=8 cclen=57 t=115s
[23:57:51] it=63725 colorings=28200 lazy-girth=57271 last: m=104 classes=8 cclen=60 t=115s
[23:57:52] it=64195 colorings=28400 lazy-girth=57541 last: m=104 classes=8 cclen=65 t=116s
[23:57:53] it=64688 colorings=28600 lazy-girth=57836 last: m=104 classes=8 cclen=66 t=117s
[23:57:54] it=65221 colorings=28800 lazy-girth=58169 last: m=104 classes=8 cclen=62 t=118s
[23:57:54] it=65594 colorings=29000 lazy-girth=58342 last: m=104 classes=8 cclen=65 t=119s
[23:57:55] it=66091 colorings=29200 lazy-girth=58639 last: m=104 classes=8 cclen=67 t=120s
[23:57:58] it=66575 colorings=29400 lazy-girth=59347 last: m=88 classes=7 cclen=68 t=122s
[23:57:58] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=66665 colorings=29483 lazy-girth=59366 time=123s


==> anc/search/logs/slice_Dic3_r3_g6.log <==
[06:43:00] slice r=3 H=Dic3 |H|=12 n=36 classes=54 girth>=6 mindeg>=3
[06:43:00] eager C3/C4 clauses: 12198
[06:43:01] it=488 colorings=200 lazy-girth=960 last: m=60 classes=5 cclen=44 t=1s
[06:43:01] it=897 colorings=400 lazy-girth=1436 last: m=60 classes=5 cclen=46 t=1s
[06:43:02] it=1268 colorings=600 lazy-girth=1770 last: m=66 classes=6 cclen=42 t=2s
[06:43:02] it=1626 colorings=800 lazy-girth=2090 last: m=66 classes=6 cclen=48 t=3s
[06:43:03] it=2014 colorings=1000 lazy-girth=2489 last: m=66 classes=6 cclen=43 t=3s
[06:43:04] it=2362 colorings=1200 lazy-girth=2790 last: m=66 classes=6 cclen=48 t=4s
[06:43:04] it=2697 colorings=1400 lazy-girth=3034 last: m=66 classes=6 cclen=48 t=4s
[06:43:05] it=3057 colorings=1600 lazy-girth=3344 last: m=66 classes=6 cclen=48 t=5s
[06:43:05] it=3459 colorings=1800 lazy-girth=3722 last: m=66 classes=6 cclen=47 t=5s
[06:43:06] it=3949 colorings=2000 lazy-girth=4322 last: m=66 classes=6 cclen=45 t=6s
[06:43:07] it=4564 colorings=2200 lazy-girth=5102 last: m=66 classes=6 cclen=48 t=7s
[06:43:07] it=5052 colorings=2400 lazy-girth=5681 last: m=60 classes=5 cclen=48 t=8s
[06:43:08] it=5642 colorings=2600 lazy-girth=6322 last: m=66 classes=6 cclen=48 t=8s
[06:43:09] it=6167 colorings=2800 lazy-girth=6794 last: m=54 classes=5 cclen=49 t=9s
[06:43:10] it=6981 colorings=3000 lazy-girth=7697 last: m=54 classes=5 cclen=49 t=10s
[06:43:11] it=7416 colorings=3200 lazy-girth=7997 last: m=54 classes=5 cclen=48 t=11s
[06:43:12] it=8090 colorings=3400 lazy-girth=8859 last: m=60 classes=5 cclen=48 t=12s
[06:43:13] it=8646 colorings=3600 lazy-girth=9409 last: m=66 classes=6 cclen=47 t=13s
[06:43:13] it=9191 colorings=3800 lazy-girth=9931 last: m=54 classes=5 cclen=49 t=13s
[06:43:14] it=9749 colorings=4000 lazy-girth=10436 last: m=54 classes=5 cclen=49 t=14s
[06:43:14] it=10176 colorings=4200 lazy-girth=10788 last: m=54 classes=5 cclen=49 t=14s
[06:43:15] it=10700 colorings=4400 lazy-girth=11271 last: m=66 classes=6 cclen=46 t=15s
[06:43:15] it=11167 colorings=4600 lazy-girth=11639 last: m=54 classes=5 cclen=49 t=15s
[06:43:16] it=11693 colorings=4800 lazy-girth=12084 last: m=54 classes=5 cclen=48 t=16s
[06:43:16] it=12204 colorings=5000 lazy-girth=12514 last: m=66 classes=6 cclen=46 t=17s
[06:43:17] it=12830 colorings=5200 lazy-girth=13040 last: m=54 classes=5 cclen=48 t=17s
[06:43:18] it=13315 colorings=5400 lazy-girth=13472 last: m=54 classes=5 cclen=49 t=18s
[06:43:18] it=13972 colorings=5600 lazy-girth=14158 last: m=66 classes=6 cclen=48 t=19s
[06:43:19] it=14488 colorings=5800 lazy-girth=14619 last: m=54 classes=5 cclen=49 t=19s
[06:43:20] it=15184 colorings=6000 lazy-girth=15416 last: m=54 classes=5 cclen=46 t=20s
[06:43:20] it=15642 colorings=6200 lazy-girth=15755 last: m=60 classes=5 cclen=49 t=21s
[06:43:21] it=16231 colorings=6400 lazy-girth=16237 last: m=60 classes=5 cclen=49 t=21s
[06:43:22] it=16762 colorings=6600 lazy-girth=16644 last: m=54 classes=5 cclen=49 t=22s
[06:43:22] it=17250 colorings=6800 lazy-girth=17015 last: m=60 classes=5 cclen=46 t=22s
[06:43:22] it=17649 colorings=7000 lazy-girth=17257 last: m=60 classes=5 cclen=47 t=23s
[06:43:23] it=18099 colorings=7200 lazy-girth=17617 last: m=60 classes=5 cclen=48 t=23s
[06:43:24] it=18575 colorings=7400 lazy-girth=18015 last: m=60 classes=5 cclen=49 t=24s
[06:43:24] it=19048 colorings=7600 lazy-girth=18416 last: m=60 classes=5 cclen=48 t=25s
[06:43:25] it=19476 colorings=7800 lazy-girth=18719 last: m=66 classes=6 cclen=47 t=25s
[06:43:25] it=19884 colorings=8000 lazy-girth=18974 last: m=66 classes=6 cclen=42 t=25s
[06:43:26] it=20382 colorings=8200 lazy-girth=19385 last: m=54 classes=5 cclen=49 t=26s
[06:43:26] it=20873 colorings=8400 lazy-girth=19775 last: m=60 classes=5 cclen=49 t=27s
[06:43:27] it=21308 colorings=8600 lazy-girth=20116 last: m=54 classes=5 cclen=49 t=27s
[06:43:27] it=21780 colorings=8800 lazy-girth=20505 last: m=66 classes=6 cclen=36 t=28s
[06:43:28] it=22220 colorings=9000 lazy-girth=20788 last: m=66 classes=6 cclen=48 t=28s
[06:43:29] it=22738 colorings=9200 lazy-girth=21167 last: m=60 classes=5 cclen=49 t=29s
[06:43:29] it=23212 colorings=9400 lazy-girth=21508 last: m=66 classes=6 cclen=48 t=29s
[06:43:30] it=23729 colorings=9600 lazy-girth=21856 last: m=54 classes=5 cclen=47 t=30s
[06:43:30] it=24329 colorings=9800 lazy-girth=22359 last: m=54 classes=5 cclen=48 t=30s
[06:43:31] it=24856 colorings=10000 lazy-girth=22748 last: m=54 classes=5 cclen=49 t=31s
[06:43:31] it=25304 colorings=10200 lazy-girth=23043 last: m=54 classes=5 cclen=47 t=32s
[06:43:32] it=25712 colorings=10400 lazy-girth=23278 last: m=54 classes=5 cclen=48 t=32s
[06:43:32] it=26193 colorings=10600 lazy-girth=23597 last: m=54 classes=5 cclen=49 t=33s
[06:43:33] it=26674 colorings=10800 lazy-girth=23915 last: m=54 classes=5 cclen=49 t=33s
[06:43:33] it=27148 colorings=11000 lazy-girth=24247 last: m=54 classes=5 cclen=49 t=34s
[06:43:34] it=27620 colorings=11200 lazy-girth=24572 last: m=54 classes=5 cclen=48 t=34s
[06:43:34] it=28037 colorings=11400 lazy-girth=24815 last: m=66 classes=6 cclen=47 t=35s
[06:43:35] it=28587 colorings=11600 lazy-girth=25258 last: m=66 classes=6 cclen=48 t=36s
[06:43:36] it=29100 colorings=11800 lazy-girth=25633 last: m=54 classes=5 cclen=49 t=36s
[06:43:37] it=29524 colorings=12000 lazy-girth=25898 last: m=54 classes=5 cclen=49 t=37s
[06:43:37] it=29897 colorings=12200 lazy-girth=26105 last: m=60 classes=5 cclen=49 t=38s
[06:43:38] it=30293 colorings=12400 lazy-girth=26327 last: m=60 classes=5 cclen=49 t=38s
[06:43:39] it=30754 colorings=12600 lazy-girth=26618 last: m=54 classes=5 cclen=49 t=39s
[06:43:40] it=31117 colorings=12800 lazy-girth=26810 last: m=60 classes=5 cclen=49 t=40s
[06:43:40] it=31482 colorings=13000 lazy-girth=26994 last: m=54 classes=5 cclen=49 t=40s
[06:43:40] it=31929 colorings=13200 lazy-girth=27273 last: m=54 classes=5 cclen=48 t=41s
[06:43:41] it=32295 colorings=13400 lazy-girth=27457 last: m=54 classes=5 cclen=48 t=41s
[06:43:42] it=32640 colorings=13600 lazy-girth=27612 last: m=54 classes=5 cclen=48 t=42s
[06:43:42] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=32682 colorings=13627 lazy-girth=27629 time=42s


==> anc/search/logs/slice_Dic3xZ2_r2_g6.log <==
[23:43:23] slice r=2 H=Dic3xZ2 |H|=24 n=48 classes=50 girth>=6 mindeg>=3
[23:43:23] eager C3/C4 clauses: 14270
[23:43:23] it=374 colorings=200 lazy-girth=420 last: m=108 classes=5 cclen=45 t=0s
[23:43:24] it=676 colorings=400 lazy-girth=623 last: m=96 classes=4 cclen=46 t=1s
[23:43:24] it=1138 colorings=600 lazy-girth=1152 last: m=96 classes=5 cclen=41 t=1s
[23:43:25] it=1621 colorings=800 lazy-girth=1614 last: m=72 classes=4 cclen=46 t=2s
[23:43:25] it=1918 colorings=1000 lazy-girth=1857 last: m=108 classes=5 cclen=45 t=2s
[23:43:25] it=2216 colorings=1200 lazy-girth=2152 last: m=84 classes=4 cclen=46 t=2s
[23:43:25] it=2432 colorings=1400 lazy-girth=2168 last: m=84 classes=4 cclen=46 t=2s
[23:43:26] it=2811 colorings=1600 lazy-girth=2609 last: m=108 classes=5 cclen=41 t=3s
[23:43:26] it=3059 colorings=1800 lazy-girth=2707 last: m=84 classes=4 cclen=46 t=3s
[23:43:26] it=3298 colorings=2000 lazy-girth=2762 last: m=72 classes=4 cclen=46 t=3s
[23:43:27] it=3938 colorings=2200 lazy-girth=3846 last: m=96 classes=5 cclen=45 t=4s
[23:43:28] it=4641 colorings=2400 lazy-girth=4815 last: m=96 classes=5 cclen=45 t=5s
[23:43:29] it=5272 colorings=2600 lazy-girth=5645 last: m=96 classes=5 cclen=45 t=6s
[23:43:30] it=5875 colorings=2800 lazy-girth=6432 last: m=96 classes=5 cclen=40 t=7s
[23:43:30] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5942 colorings=2831 lazy-girth=6501 time=7s


==> anc/search/logs/slice_Dic4_r2_g6.log <==
[06:07:19] slice r=2 H=Dic4 |H|=16 n=32 classes=32 girth>=6 mindeg>=3
[06:07:19] eager C3/C4 clauses: 3854
[06:07:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=300 colorings=130 lazy-girth=313 time=0s


==> anc/search/logs/slice_Dic4_r3_g6.log <==
[06:43:42] slice r=3 H=Dic4 |H|=16 n=48 classes=72 girth>=6 mindeg>=3
[06:43:42] eager C3/C4 clauses: 28663
[06:43:44] it=553 colorings=200 lazy-girth=1207 last: m=88 classes=6 cclen=66 t=2s
[06:43:45] it=912 colorings=400 lazy-girth=1640 last: m=88 classes=6 cclen=64 t=3s
[06:43:47] it=1395 colorings=600 lazy-girth=2324 last: m=96 classes=6 cclen=57 t=5s
[06:43:48] it=1877 colorings=800 lazy-girth=2996 last: m=112 classes=7 cclen=62 t=6s
[06:43:49] it=2338 colorings=1000 lazy-girth=3621 last: m=88 classes=6 cclen=66 t=8s
[06:43:50] it=2554 colorings=1200 lazy-girth=3647 last: m=88 classes=6 cclen=66 t=8s
[06:43:50] it=2783 colorings=1400 lazy-girth=3694 last: m=88 classes=6 cclen=66 t=9s
[06:43:51] it=3001 colorings=1600 lazy-girth=3736 last: m=88 classes=6 cclen=65 t=9s
[06:43:52] it=3299 colorings=1800 lazy-girth=3937 last: m=96 classes=6 cclen=58 t=10s
[06:43:53] it=3825 colorings=2000 lazy-girth=4671 last: m=88 classes=6 cclen=66 t=11s
[06:43:55] it=4353 colorings=2200 lazy-girth=5451 last: m=88 classes=6 cclen=66 t=13s
[06:43:56] it=4651 colorings=2400 lazy-girth=5703 last: m=96 classes=6 cclen=63 t=14s
[06:43:56] it=5010 colorings=2600 lazy-girth=6020 last: m=88 classes=6 cclen=62 t=14s
[06:43:58] it=5484 colorings=2800 lazy-girth=6656 last: m=88 classes=6 cclen=65 t=16s
[06:43:59] it=5859 colorings=3000 lazy-girth=7033 last: m=88 classes=6 cclen=66 t=17s
[06:44:00] it=6351 colorings=3200 lazy-girth=7672 last: m=88 classes=6 cclen=65 t=18s
[06:44:02] it=6929 colorings=3400 lazy-girth=8543 last: m=96 classes=6 cclen=61 t=20s
[06:44:02] it=7131 colorings=3600 lazy-girth=8545 last: m=88 classes=6 cclen=66 t=21s
[06:44:03] it=7504 colorings=3800 lazy-girth=8903 last: m=88 classes=6 cclen=66 t=22s
[06:44:05] it=8039 colorings=4000 lazy-girth=9509 last: m=88 classes=6 cclen=66 t=23s
[06:44:06] it=8567 colorings=4200 lazy-girth=10129 last: m=72 classes=5 cclen=65 t=24s
[06:44:13] it=10053 colorings=4400 lazy-girth=13983 last: m=88 classes=6 cclen=65 t=31s
[06:44:14] it=10382 colorings=4600 lazy-girth=14189 last: m=88 classes=6 cclen=66 t=32s
[06:44:16] it=11004 colorings=4800 lazy-girth=15065 last: m=88 classes=6 cclen=66 t=34s
[06:44:16] it=11214 colorings=5000 lazy-girth=15075 last: m=88 classes=6 cclen=65 t=34s
[06:44:17] it=11428 colorings=5200 lazy-girth=15093 last: m=88 classes=6 cclen=62 t=35s
[06:44:17] it=11647 colorings=5400 lazy-girth=15118 last: m=88 classes=6 cclen=64 t=35s
[06:44:18] it=11849 colorings=5600 lazy-girth=15120 last: m=88 classes=6 cclen=66 t=36s
[06:44:18] it=12074 colorings=5800 lazy-girth=15156 last: m=88 classes=6 cclen=64 t=36s
[06:44:19] it=12281 colorings=6000 lazy-girth=15163 last: m=88 classes=6 cclen=63 t=37s
[06:44:19] it=12485 colorings=6200 lazy-girth=15167 last: m=88 classes=6 cclen=65 t=37s
[06:44:19] it=12692 colorings=6400 lazy-girth=15174 last: m=88 classes=6 cclen=66 t=38s
[06:44:20] it=12904 colorings=6600 lazy-girth=15188 last: m=88 classes=6 cclen=65 t=38s
[06:44:20] it=13118 colorings=6800 lazy-girth=15207 last: m=88 classes=6 cclen=62 t=39s
[06:44:21] it=13327 colorings=7000 lazy-girth=15217 last: m=88 classes=6 cclen=66 t=39s
[06:44:21] it=13533 colorings=7200 lazy-girth=15223 last: m=88 classes=6 cclen=66 t=39s
[06:44:22] it=13765 colorings=7400 lazy-girth=15257 last: m=88 classes=6 cclen=60 t=40s
[06:44:22] it=13985 colorings=7600 lazy-girth=15279 last: m=88 classes=6 cclen=65 t=40s
[06:44:23] it=14185 colorings=7800 lazy-girth=15279 last: m=88 classes=6 cclen=65 t=41s
[06:44:24] it=14722 colorings=8000 lazy-girth=16206 last: m=88 classes=6 cclen=66 t=42s
[06:44:27] it=15378 colorings=8200 lazy-girth=17539 last: m=88 classes=6 cclen=65 t=45s
[06:44:28] it=15853 colorings=8400 lazy-girth=18354 last: m=88 classes=6 cclen=66 t=46s
[06:44:31] it=16597 colorings=8600 lazy-girth=19986 last: m=112 classes=7 cclen=65 t=49s
[06:44:32] it=17020 colorings=8800 lazy-girth=20655 last: m=88 classes=6 cclen=59 t=50s
[06:44:34] it=17590 colorings=9000 lazy-girth=21765 last: m=88 classes=6 cclen=65 t=52s
[06:44:34] it=17791 colorings=9200 lazy-girth=21766 last: m=88 classes=6 cclen=66 t=52s
[06:44:34] it=17992 colorings=9400 lazy-girth=21767 last: m=88 classes=6 cclen=66 t=53s
[06:44:35] it=18193 colorings=9600 lazy-girth=21768 last: m=88 classes=6 cclen=66 t=53s
[06:44:35] it=18394 colorings=9800 lazy-girth=21769 last: m=88 classes=6 cclen=65 t=53s
[06:44:35] it=18594 colorings=10000 lazy-girth=21769 last: m=88 classes=6 cclen=65 t=54s
[06:44:39] it=19788 colorings=10200 lazy-girth=23801 last: m=96 classes=6 cclen=66 t=57s
[06:44:40] it=20466 colorings=10400 lazy-girth=24590 last: m=96 classes=6 cclen=51 t=58s
[06:44:41] it=21054 colorings=10600 lazy-girth=25219 last: m=88 classes=6 cclen=66 t=60s
[06:44:43] it=21745 colorings=10800 lazy-girth=25993 last: m=96 classes=6 cclen=66 t=61s
[06:44:44] it=22476 colorings=11000 lazy-girth=26840 last: m=96 classes=6 cclen=60 t=63s
[06:44:46] it=23037 colorings=11200 lazy-girth=27357 last: m=96 classes=6 cclen=57 t=64s
[06:44:47] it=23501 colorings=11400 lazy-girth=27743 last: m=88 classes=6 cclen=66 t=65s
[06:44:48] it=23943 colorings=11600 lazy-girth=28108 last: m=88 classes=6 cclen=66 t=66s
[06:44:49] it=24337 colorings=11800 lazy-girth=28378 last: m=96 classes=6 cclen=59 t=67s
[06:44:49] it=24836 colorings=12000 lazy-girth=28804 last: m=88 classes=6 cclen=65 t=68s
[06:44:51] it=25447 colorings=12200 lazy-girth=29401 last: m=88 classes=6 cclen=66 t=69s
[06:44:51] it=25844 colorings=12400 lazy-girth=29669 last: m=88 classes=6 cclen=66 t=69s
[06:44:52] it=26202 colorings=12600 lazy-girth=29900 last: m=88 classes=6 cclen=66 t=70s
[06:44:53] it=26598 colorings=12800 lazy-girth=30165 last: m=88 classes=6 cclen=66 t=71s
[06:44:54] it=27028 colorings=13000 lazy-girth=30442 last: m=88 classes=6 cclen=66 t=72s
[06:44:55] it=27491 colorings=13200 lazy-girth=30759 last: m=88 classes=6 cclen=65 t=73s
[06:44:55] it=27824 colorings=13400 lazy-girth=30953 last: m=88 classes=6 cclen=66 t=73s
[06:44:56] it=28380 colorings=13600 lazy-girth=31327 last: m=88 classes=6 cclen=66 t=75s
[06:44:57] it=28844 colorings=13800 lazy-girth=31738 last: m=88 classes=6 cclen=64 t=75s
[06:44:58] it=29182 colorings=14000 lazy-girth=31955 last: m=88 classes=6 cclen=66 t=76s
[06:44:59] it=29497 colorings=14200 lazy-girth=32154 last: m=88 classes=6 cclen=66 t=77s
[06:44:59] it=29779 colorings=14400 lazy-girth=32306 last: m=96 classes=6 cclen=66 t=77s
[06:45:00] it=30374 colorings=14600 lazy-girth=32788 last: m=96 classes=6 cclen=66 t=79s
[06:45:02] it=31151 colorings=14800 lazy-girth=33709 last: m=88 classes=6 cclen=65 t=81s
[06:45:03] it=31540 colorings=15000 lazy-girth=33937 last: m=88 classes=6 cclen=66 t=81s
[06:45:04] it=31896 colorings=15200 lazy-girth=34103 last: m=88 classes=6 cclen=66 t=82s
[06:45:05] it=32256 colorings=15400 lazy-girth=34272 last: m=88 classes=6 cclen=65 t=83s
[06:45:05] it=32594 colorings=15600 lazy-girth=34424 last: m=88 classes=6 cclen=66 t=83s
[06:45:06] it=32918 colorings=15800 lazy-girth=34552 last: m=88 classes=6 cclen=60 t=84s
[06:45:07] it=33205 colorings=16000 lazy-girth=34640 last: m=88 classes=6 cclen=66 t=85s
[06:45:07] it=33606 colorings=16200 lazy-girth=34908 last: m=96 classes=6 cclen=66 t=86s
[06:45:08] it=34004 colorings=16400 lazy-girth=35218 last: m=88 classes=6 cclen=66 t=87s
[06:45:09] it=34272 colorings=16600 lazy-girth=35334 last: m=88 classes=6 cclen=65 t=87s
[06:45:10] it=34567 colorings=16800 lazy-girth=35462 last: m=96 classes=6 cclen=66 t=88s
[06:45:11] it=35003 colorings=17000 lazy-girth=35892 last: m=88 classes=6 cclen=65 t=89s
[06:45:12] it=35402 colorings=17200 lazy-girth=36308 last: m=88 classes=6 cclen=66 t=90s
[06:45:13] it=35808 colorings=17400 lazy-girth=36825 last: m=88 classes=6 cclen=59 t=91s
[06:45:13] it=36123 colorings=17600 lazy-girth=36986 last: m=96 classes=6 cclen=66 t=92s
[06:45:14] it=36448 colorings=17800 lazy-girth=37181 last: m=88 classes=6 cclen=66 t=92s
[06:45:15] it=36755 colorings=18000 lazy-girth=37336 last: m=88 classes=6 cclen=65 t=93s
[06:45:15] it=37062 colorings=18200 lazy-girth=37485 last: m=88 classes=6 cclen=66 t=93s
[06:45:16] it=37412 colorings=18400 lazy-girth=37721 last: m=88 classes=6 cclen=66 t=94s
[06:45:17] it=37698 colorings=18600 lazy-girth=37860 last: m=88 classes=6 cclen=66 t=95s
[06:45:17] it=37946 colorings=18800 lazy-girth=37957 last: m=88 classes=6 cclen=66 t=95s
[06:45:17] it=38150 colorings=19000 lazy-girth=37963 last: m=88 classes=6 cclen=66 t=96s
[06:45:18] it=38368 colorings=19200 lazy-girth=38020 last: m=88 classes=6 cclen=65 t=96s
[06:45:19] it=38743 colorings=19400 lazy-girth=38339 last: m=88 classes=6 cclen=65 t=97s
[06:45:19] it=39035 colorings=19600 lazy-girth=38484 last: m=88 classes=6 cclen=66 t=98s
[06:45:20] it=39348 colorings=19800 lazy-girth=38677 last: m=88 classes=6 cclen=66 t=98s
[06:45:21] it=39720 colorings=20000 lazy-girth=38990 last: m=88 classes=6 cclen=64 t=99s
[06:45:22] it=40096 colorings=20200 lazy-girth=39262 last: m=88 classes=6 cclen=66 t=100s
[06:45:23] it=40445 colorings=20400 lazy-girth=39519 last: m=88 classes=6 cclen=66 t=101s
[06:45:23] it=40764 colorings=20600 lazy-girth=39693 last: m=88 classes=6 cclen=66 t=101s
[06:45:24] it=41028 colorings=20800 lazy-girth=39800 last: m=88 classes=6 cclen=66 t=102s
[06:45:25] it=41307 colorings=21000 lazy-girth=39932 last: m=88 classes=6 cclen=66 t=103s
[06:45:25] it=41578 colorings=21200 lazy-girth=40050 last: m=88 classes=6 cclen=66 t=103s
[06:45:26] it=41860 colorings=21400 lazy-girth=40189 last: m=88 classes=6 cclen=66 t=104s
[06:45:26] it=42131 colorings=21600 lazy-girth=40305 last: m=88 classes=6 cclen=65 t=105s
[06:45:27] it=42415 colorings=21800 lazy-girth=40441 last: m=88 classes=6 cclen=66 t=105s
[06:45:28] it=42692 colorings=22000 lazy-girth=40564 last: m=88 classes=6 cclen=66 t=106s
[06:45:28] it=42965 colorings=22200 lazy-girth=40683 last: m=88 classes=6 cclen=66 t=106s
[06:45:29] it=43199 colorings=22400 lazy-girth=40759 last: m=88 classes=6 cclen=66 t=107s
[06:45:29] it=43515 colorings=22600 lazy-girth=40918 last: m=88 classes=6 cclen=66 t=107s
[06:45:30] it=43766 colorings=22800 lazy-girth=41020 last: m=88 classes=6 cclen=66 t=108s
[06:45:30] it=44026 colorings=23000 lazy-girth=41115 last: m=88 classes=6 cclen=65 t=108s
[06:45:31] it=44298 colorings=23200 lazy-girth=41325 last: m=88 classes=6 cclen=66 t=109s
[06:45:31] it=44639 colorings=23400 lazy-girth=41728 last: m=88 classes=6 cclen=65 t=110s
[06:45:32] it=44920 colorings=23600 lazy-girth=41889 last: m=88 classes=6 cclen=65 t=110s
[06:45:34] it=45475 colorings=23800 lazy-girth=42934 last: m=88 classes=6 cclen=65 t=112s
[06:45:35] it=45698 colorings=24000 lazy-girth=42971 last: m=88 classes=6 cclen=66 t=113s
[06:45:35] it=45922 colorings=24200 lazy-girth=43018 last: m=88 classes=6 cclen=65 t=113s
[06:45:35] it=46124 colorings=24400 lazy-girth=43020 last: m=88 classes=6 cclen=59 t=114s
[06:45:36] it=46339 colorings=24600 lazy-girth=43048 last: m=88 classes=6 cclen=65 t=114s
[06:45:36] it=46540 colorings=24800 lazy-girth=43049 last: m=88 classes=6 cclen=66 t=114s
[06:45:36] it=46740 colorings=25000 lazy-girth=43049 last: m=88 classes=6 cclen=66 t=115s
[06:45:37] it=46960 colorings=25200 lazy-girth=43088 last: m=88 classes=6 cclen=65 t=115s
[06:45:37] it=47192 colorings=25400 lazy-girth=43152 last: m=88 classes=6 cclen=66 t=116s
[06:45:38] it=47406 colorings=25600 lazy-girth=43177 last: m=88 classes=6 cclen=66 t=116s
[06:45:38] it=47607 colorings=25800 lazy-girth=43178 last: m=88 classes=6 cclen=66 t=116s
[06:45:39] it=47815 colorings=26000 lazy-girth=43193 last: m=88 classes=6 cclen=66 t=117s
[06:45:39] it=48022 colorings=26200 lazy-girth=43205 last: m=88 classes=6 cclen=66 t=117s
[06:45:39] it=48234 colorings=26400 lazy-girth=43228 last: m=88 classes=6 cclen=66 t=118s
[06:45:40] it=48449 colorings=26600 lazy-girth=43254 last: m=88 classes=6 cclen=66 t=118s
[06:45:40] it=48683 colorings=26800 lazy-girth=43315 last: m=88 classes=6 cclen=66 t=118s
[06:45:41] it=48924 colorings=27000 lazy-girth=43409 last: m=96 classes=6 cclen=60 t=119s
[06:45:41] it=49203 colorings=27200 lazy-girth=43562 last: m=88 classes=6 cclen=66 t=120s
[06:45:42] it=49514 colorings=27400 lazy-girth=43777 last: m=112 classes=7 cclen=62 t=120s
[06:45:44] it=50025 colorings=27600 lazy-girth=44523 last: m=88 classes=6 cclen=66 t=122s
[06:45:44] it=50228 colorings=27800 lazy-girth=44527 last: m=88 classes=6 cclen=65 t=122s
[06:45:44] it=50455 colorings=28000 lazy-girth=44554 last: m=88 classes=6 cclen=63 t=123s
[06:45:45] it=50679 colorings=28200 lazy-girth=44578 last: m=88 classes=6 cclen=66 t=123s
[06:45:45] it=50909 colorings=28400 lazy-girth=44608 last: m=72 classes=5 cclen=66 t=123s
[06:45:46] it=51141 colorings=28600 lazy-girth=44640 last: m=88 classes=6 cclen=66 t=124s
[06:45:46] it=51380 colorings=28800 lazy-girth=44680 last: m=88 classes=6 cclen=66 t=124s
[06:45:46] it=51597 colorings=29000 lazy-girth=44697 last: m=88 classes=6 cclen=62 t=125s
[06:45:47] it=51827 colorings=29200 lazy-girth=44732 last: m=88 classes=6 cclen=66 t=125s
[06:45:47] it=52046 colorings=29400 lazy-girth=44751 last: m=88 classes=6 cclen=66 t=125s
[06:45:48] it=52258 colorings=29600 lazy-girth=44764 last: m=88 classes=6 cclen=66 t=126s
[06:45:48] it=52488 colorings=29800 lazy-girth=44794 last: m=72 classes=5 cclen=67 t=126s
[06:45:48] it=52717 colorings=30000 lazy-girth=44823 last: m=88 classes=6 cclen=66 t=127s
[06:45:49] it=52934 colorings=30200 lazy-girth=44840 last: m=88 classes=6 cclen=66 t=127s
[06:45:49] it=53160 colorings=30400 lazy-girth=44866 last: m=88 classes=6 cclen=63 t=127s
[06:45:50] it=53417 colorings=30600 lazy-girth=44926 last: m=88 classes=6 cclen=66 t=128s
[06:45:50] it=53628 colorings=30800 lazy-girth=44938 last: m=88 classes=6 cclen=65 t=128s
[06:46:00] it=56096 colorings=31000 lazy-girth=51291 last: m=112 classes=7 cclen=63 t=138s
[06:46:06] it=57397 colorings=31200 lazy-girth=54369 last: m=88 classes=6 cclen=66 t=144s
[06:46:06] it=57677 colorings=31400 lazy-girth=54473 last: m=88 classes=6 cclen=66 t=144s
[06:46:07] it=57983 colorings=31600 lazy-girth=54625 last: m=88 classes=6 cclen=66 t=145s
[06:46:07] it=58304 colorings=31800 lazy-girth=54785 last: m=88 classes=6 cclen=66 t=145s
[06:46:08] it=58595 colorings=32000 lazy-girth=54909 last: m=88 classes=6 cclen=66 t=146s
[06:46:08] it=58876 colorings=32200 lazy-girth=55012 last: m=88 classes=6 cclen=66 t=146s
[06:46:09] it=59120 colorings=32400 lazy-girth=55065 last: m=88 classes=6 cclen=64 t=147s
[06:46:09] it=59410 colorings=32600 lazy-girth=55190 last: m=88 classes=6 cclen=65 t=147s
[06:46:10] it=59701 colorings=32800 lazy-girth=55313 last: m=88 classes=6 cclen=65 t=148s
[06:46:10] it=59977 colorings=33000 lazy-girth=55410 last: m=88 classes=6 cclen=65 t=148s
[06:46:11] it=60226 colorings=33200 lazy-girth=55470 last: m=88 classes=6 cclen=66 t=149s
[06:46:11] it=60457 colorings=33400 lazy-girth=55507 last: m=88 classes=6 cclen=66 t=149s
[06:46:12] it=60712 colorings=33600 lazy-girth=55583 last: m=88 classes=6 cclen=57 t=150s
[06:46:12] it=60969 colorings=33800 lazy-girth=55664 last: m=88 classes=6 cclen=65 t=150s
[06:46:13] it=61218 colorings=34000 lazy-girth=55731 last: m=88 classes=6 cclen=66 t=151s
[06:46:13] it=61473 colorings=34200 lazy-girth=55797 last: m=88 classes=6 cclen=66 t=151s
[06:46:14] it=61716 colorings=34400 lazy-girth=55867 last: m=88 classes=6 cclen=66 t=152s
[06:46:14] it=61957 colorings=34600 lazy-girth=55921 last: m=88 classes=6 cclen=66 t=152s
[06:46:14] it=62182 colorings=34800 lazy-girth=55963 last: m=88 classes=6 cclen=66 t=153s
[06:46:15] it=62407 colorings=35000 lazy-girth=56000 last: m=88 classes=6 cclen=65 t=153s
[06:46:15] it=62690 colorings=35200 lazy-girth=56140 last: m=88 classes=6 cclen=63 t=154s
[06:46:16] it=62982 colorings=35400 lazy-girth=56238 last: m=88 classes=6 cclen=66 t=154s
[06:46:16] it=63233 colorings=35600 lazy-girth=56289 last: m=88 classes=6 cclen=66 t=154s
[06:46:17] it=63535 colorings=35800 lazy-girth=56467 last: m=88 classes=6 cclen=65 t=155s
[06:46:17] it=63828 colorings=36000 lazy-girth=56631 last: m=88 classes=6 cclen=62 t=156s
[06:46:18] it=64103 colorings=36200 lazy-girth=56735 last: m=88 classes=6 cclen=66 t=156s
[06:46:18] it=64347 colorings=36400 lazy-girth=56812 last: m=88 classes=6 cclen=66 t=156s
[06:46:19] it=64627 colorings=36600 lazy-girth=56943 last: m=88 classes=6 cclen=66 t=157s
[06:46:19] it=64889 colorings=36800 lazy-girth=57045 last: m=88 classes=6 cclen=66 t=157s
[06:46:20] it=65144 colorings=37000 lazy-girth=57134 last: m=88 classes=6 cclen=65 t=158s
[06:46:20] it=65429 colorings=37200 lazy-girth=57282 last: m=88 classes=6 cclen=66 t=158s
[06:46:20] it=65674 colorings=37400 lazy-girth=57343 last: m=88 classes=6 cclen=66 t=159s
[06:46:21] it=65910 colorings=37600 lazy-girth=57405 last: m=88 classes=6 cclen=66 t=159s
[06:46:21] it=66205 colorings=37800 lazy-girth=57548 last: m=88 classes=6 cclen=65 t=160s
[06:46:22] it=66466 colorings=38000 lazy-girth=57636 last: m=88 classes=6 cclen=66 t=160s
[06:46:22] it=66703 colorings=38200 lazy-girth=57685 last: m=88 classes=6 cclen=64 t=160s
[06:46:23] it=66961 colorings=38400 lazy-girth=57760 last: m=88 classes=6 cclen=66 t=161s
[06:46:23] it=67230 colorings=38600 lazy-girth=57858 last: m=88 classes=6 cclen=66 t=161s
[06:46:24] it=67569 colorings=38800 lazy-girth=58066 last: m=88 classes=6 cclen=65 t=162s
[06:46:24] it=67857 colorings=39000 lazy-girth=58214 last: m=88 classes=6 cclen=66 t=162s
[06:46:25] it=68142 colorings=39200 lazy-girth=58347 last: m=88 classes=6 cclen=66 t=163s
[06:46:25] it=68404 colorings=39400 lazy-girth=58467 last: m=88 classes=6 cclen=64 t=163s
[06:46:26] it=68741 colorings=39600 lazy-girth=58641 last: m=88 classes=6 cclen=66 t=164s
[06:46:26] it=69044 colorings=39800 lazy-girth=58807 last: m=88 classes=6 cclen=65 t=165s
[06:46:27] it=69267 colorings=40000 lazy-girth=58838 last: m=88 classes=6 cclen=65 t=165s
[06:46:27] it=69542 colorings=40200 lazy-girth=58917 last: m=88 classes=6 cclen=66 t=166s
[06:46:28] it=69790 colorings=40400 lazy-girth=58985 last: m=88 classes=6 cclen=66 t=166s
[06:46:28] it=70035 colorings=40600 lazy-girth=59045 last: m=88 classes=6 cclen=66 t=166s
[06:46:29] it=70299 colorings=40800 lazy-girth=59109 last: m=72 classes=5 cclen=67 t=167s
[06:46:29] it=70589 colorings=41000 lazy-girth=59252 last: m=88 classes=6 cclen=66 t=168s
[06:46:30] it=70825 colorings=41200 lazy-girth=59310 last: m=88 classes=6 cclen=66 t=168s
[06:46:30] it=71061 colorings=41400 lazy-girth=59350 last: m=88 classes=6 cclen=66 t=168s
[06:46:31] it=71421 colorings=41600 lazy-girth=59599 last: m=88 classes=6 cclen=66 t=169s
[06:46:31] it=71700 colorings=41800 lazy-girth=59734 last: m=88 classes=6 cclen=65 t=169s
[06:46:32] it=71902 colorings=42000 lazy-girth=59736 last: m=88 classes=6 cclen=66 t=170s
[06:46:32] it=72144 colorings=42200 lazy-girth=59804 last: m=88 classes=6 cclen=66 t=170s
[06:46:32] it=72378 colorings=42400 lazy-girth=59852 last: m=88 classes=6 cclen=66 t=171s
[06:46:33] it=72603 colorings=42600 lazy-girth=59883 last: m=88 classes=6 cclen=66 t=171s
[06:46:33] it=72876 colorings=42800 lazy-girth=59969 last: m=88 classes=6 cclen=66 t=172s
[06:46:34] it=73109 colorings=43000 lazy-girth=60002 last: m=88 classes=6 cclen=66 t=172s
[06:46:34] it=73378 colorings=43200 lazy-girth=60097 last: m=88 classes=6 cclen=65 t=172s
[06:46:35] it=73674 colorings=43400 lazy-girth=60248 last: m=88 classes=6 cclen=65 t=173s
[06:46:35] it=73989 colorings=43600 lazy-girth=60416 last: m=88 classes=6 cclen=66 t=174s
[06:46:36] it=74277 colorings=43800 lazy-girth=60507 last: m=88 classes=6 cclen=66 t=174s
[06:46:36] it=74533 colorings=44000 lazy-girth=60567 last: m=88 classes=6 cclen=66 t=175s
[06:46:37] it=74788 colorings=44200 lazy-girth=60643 last: m=88 classes=6 cclen=66 t=175s
[06:46:38] it=75048 colorings=44400 lazy-girth=60730 last: m=88 classes=6 cclen=66 t=176s
[06:46:38] it=75294 colorings=44600 lazy-girth=60791 last: m=88 classes=6 cclen=66 t=176s
[06:46:39] it=75541 colorings=44800 lazy-girth=60872 last: m=88 classes=6 cclen=66 t=177s
[06:46:39] it=75803 colorings=45000 lazy-girth=60968 last: m=88 classes=6 cclen=66 t=177s
[06:46:39] it=76050 colorings=45200 lazy-girth=61036 last: m=88 classes=6 cclen=64 t=178s
[06:46:40] it=76289 colorings=45400 lazy-girth=61096 last: m=88 classes=6 cclen=65 t=178s
[06:46:40] it=76522 colorings=45600 lazy-girth=61145 last: m=88 classes=6 cclen=66 t=178s
[06:46:41] it=76765 colorings=45800 lazy-girth=61216 last: m=88 classes=6 cclen=65 t=179s
[06:46:41] it=76988 colorings=46000 lazy-girth=61251 last: m=88 classes=6 cclen=65 t=179s
[06:46:42] it=77271 colorings=46200 lazy-girth=61399 last: m=88 classes=6 cclen=66 t=180s
[06:46:42] it=77524 colorings=46400 lazy-girth=61508 last: m=88 classes=6 cclen=66 t=180s
[06:46:43] it=77788 colorings=46600 lazy-girth=61584 last: m=88 classes=6 cclen=66 t=181s
[06:46:43] it=78041 colorings=46800 lazy-girth=61690 last: m=88 classes=6 cclen=66 t=181s
[06:46:44] it=78292 colorings=47000 lazy-girth=61769 last: m=88 classes=6 cclen=66 t=182s
[06:46:44] it=78548 colorings=47200 lazy-girth=61872 last: m=88 classes=6 cclen=66 t=182s
[06:46:45] it=78865 colorings=47400 lazy-girth=61991 last: m=88 classes=6 cclen=66 t=183s
[06:46:45] it=79118 colorings=47600 lazy-girth=62057 last: m=88 classes=6 cclen=66 t=183s
[06:46:46] it=79382 colorings=47800 lazy-girth=62137 last: m=88 classes=6 cclen=66 t=184s
[06:46:46] it=79599 colorings=48000 lazy-girth=62176 last: m=88 classes=6 cclen=66 t=184s
[06:46:46] it=79831 colorings=48200 lazy-girth=62227 last: m=88 classes=6 cclen=66 t=185s
[06:46:47] it=80079 colorings=48400 lazy-girth=62296 last: m=88 classes=6 cclen=65 t=185s
[06:46:47] it=80354 colorings=48600 lazy-girth=62417 last: m=88 classes=6 cclen=66 t=186s
[06:46:48] it=80606 colorings=48800 lazy-girth=62498 last: m=88 classes=6 cclen=66 t=186s
[06:46:48] it=80857 colorings=49000 lazy-girth=62587 last: m=88 classes=6 cclen=59 t=186s
[06:46:49] it=81120 colorings=49200 lazy-girth=62677 last: m=88 classes=6 cclen=65 t=187s
[06:46:49] it=81342 colorings=49400 lazy-girth=62699 last: m=88 classes=6 cclen=66 t=188s
[06:46:50] it=81557 colorings=49600 lazy-girth=62726 last: m=88 classes=6 cclen=66 t=188s
[06:46:50] it=81786 colorings=49800 lazy-girth=62780 last: m=88 classes=6 cclen=65 t=188s
[06:46:51] it=82046 colorings=50000 lazy-girth=62881 last: m=88 classes=6 cclen=66 t=189s
[06:46:51] it=82274 colorings=50200 lazy-girth=62928 last: m=88 classes=6 cclen=65 t=189s
[06:46:52] it=82522 colorings=50400 lazy-girth=63012 last: m=88 classes=6 cclen=66 t=190s
[06:46:52] it=82775 colorings=50600 lazy-girth=63095 last: m=88 classes=6 cclen=66 t=190s
[06:46:53] it=83045 colorings=50800 lazy-girth=63198 last: m=88 classes=6 cclen=63 t=191s
[06:46:53] it=83367 colorings=51000 lazy-girth=63369 last: m=88 classes=6 cclen=66 t=191s
[06:46:53] it=83584 colorings=51200 lazy-girth=63393 last: m=88 classes=6 cclen=66 t=192s
[06:46:54] it=83819 colorings=51400 lazy-girth=63437 last: m=88 classes=6 cclen=66 t=192s
[06:46:54] it=84083 colorings=51600 lazy-girth=63516 last: m=88 classes=6 cclen=66 t=193s
[06:46:55] it=84324 colorings=51800 lazy-girth=63596 last: m=88 classes=6 cclen=66 t=193s
[06:46:55] it=84542 colorings=52000 lazy-girth=63628 last: m=88 classes=6 cclen=66 t=193s
[06:46:56] it=84764 colorings=52200 lazy-girth=63666 last: m=88 classes=6 cclen=64 t=194s
[06:46:56] it=85017 colorings=52400 lazy-girth=63741 last: m=88 classes=6 cclen=64 t=194s
[06:46:56] it=85242 colorings=52600 lazy-girth=63798 last: m=88 classes=6 cclen=66 t=195s
[06:46:57] it=85482 colorings=52800 lazy-girth=63876 last: m=88 classes=6 cclen=66 t=195s
[06:46:57] it=85710 colorings=53000 lazy-girth=63928 last: m=88 classes=6 cclen=59 t=196s
[06:46:58] it=85967 colorings=53200 lazy-girth=64038 last: m=88 classes=6 cclen=66 t=196s
[06:46:58] it=86207 colorings=53400 lazy-girth=64090 last: m=88 classes=6 cclen=60 t=196s
[06:46:59] it=86428 colorings=53600 lazy-girth=64111 last: m=88 classes=6 cclen=66 t=197s
[06:46:59] it=86740 colorings=53800 lazy-girth=64267 last: m=88 classes=6 cclen=66 t=197s
[06:47:00] it=86993 colorings=54000 lazy-girth=64360 last: m=88 classes=6 cclen=65 t=198s
[06:47:00] it=87250 colorings=54200 lazy-girth=64437 last: m=88 classes=6 cclen=66 t=198s
[06:47:01] it=87527 colorings=54400 lazy-girth=64542 last: m=88 classes=6 cclen=66 t=199s
[06:47:01] it=87894 colorings=54600 lazy-girth=64749 last: m=88 classes=6 cclen=66 t=200s
[06:47:02] it=88132 colorings=54800 lazy-girth=64799 last: m=88 classes=6 cclen=65 t=200s
[06:47:02] it=88375 colorings=55000 lazy-girth=64857 last: m=88 classes=6 cclen=66 t=200s
[06:47:03] it=88614 colorings=55200 lazy-girth=64896 last: m=88 classes=6 cclen=65 t=201s
[06:47:03] it=88873 colorings=55400 lazy-girth=64965 last: m=88 classes=6 cclen=65 t=201s
[06:47:04] it=89153 colorings=55600 lazy-girth=65057 last: m=88 classes=6 cclen=65 t=202s
[06:47:04] it=89406 colorings=55800 lazy-girth=65151 last: m=88 classes=6 cclen=66 t=202s
[06:47:05] it=89670 colorings=56000 lazy-girth=65258 last: m=88 classes=6 cclen=66 t=203s
[06:47:05] it=89942 colorings=56200 lazy-girth=65371 last: m=88 classes=6 cclen=66 t=203s
[06:47:06] it=90185 colorings=56400 lazy-girth=65440 last: m=88 classes=6 cclen=66 t=204s
[06:47:06] it=90416 colorings=56600 lazy-girth=65476 last: m=88 classes=6 cclen=65 t=204s
[06:47:07] it=90648 colorings=56800 lazy-girth=65531 last: m=88 classes=6 cclen=66 t=205s
[06:47:07] it=90881 colorings=57000 lazy-girth=65583 last: m=88 classes=6 cclen=66 t=205s
[06:47:08] it=91106 colorings=57200 lazy-girth=65627 last: m=88 classes=6 cclen=66 t=206s
[06:47:08] it=91335 colorings=57400 lazy-girth=65678 last: m=88 classes=6 cclen=65 t=206s
[06:47:09] it=91650 colorings=57600 lazy-girth=65846 last: m=88 classes=6 cclen=66 t=207s
[06:47:09] it=92026 colorings=57800 lazy-girth=66095 last: m=88 classes=6 cclen=65 t=208s
[06:47:10] it=92361 colorings=58000 lazy-girth=66262 last: m=88 classes=6 cclen=66 t=208s
[06:47:11] it=92696 colorings=58200 lazy-girth=66463 last: m=88 classes=6 cclen=64 t=209s
[06:47:11] it=92965 colorings=58400 lazy-girth=66549 last: m=88 classes=6 cclen=66 t=210s
[06:47:12] it=93264 colorings=58600 lazy-girth=66690 last: m=88 classes=6 cclen=66 t=210s
[06:47:13] it=93595 colorings=58800 lazy-girth=66882 last: m=88 classes=6 cclen=66 t=211s
[06:47:13] it=93886 colorings=59000 lazy-girth=67014 last: m=88 classes=6 cclen=66 t=211s
[06:47:14] it=94179 colorings=59200 lazy-girth=67140 last: m=88 classes=6 cclen=63 t=212s
[06:47:14] it=94494 colorings=59400 lazy-girth=67302 last: m=88 classes=6 cclen=65 t=213s
[06:47:15] it=94792 colorings=59600 lazy-girth=67451 last: m=88 classes=6 cclen=64 t=213s
[06:47:16] it=95084 colorings=59800 lazy-girth=67587 last: m=88 classes=6 cclen=66 t=214s
[06:47:16] it=95349 colorings=60000 lazy-girth=67692 last: m=88 classes=6 cclen=65 t=214s
[06:47:17] it=95636 colorings=60200 lazy-girth=67829 last: m=88 classes=6 cclen=66 t=215s
[06:47:18] it=95958 colorings=60400 lazy-girth=68019 last: m=88 classes=6 cclen=65 t=216s
[06:47:18] it=96223 colorings=60600 lazy-girth=68118 last: m=88 classes=6 cclen=66 t=216s
[06:47:19] it=96437 colorings=60800 lazy-girth=68132 last: m=88 classes=6 cclen=66 t=217s
[06:47:20] it=96944 colorings=61000 lazy-girth=68594 last: m=88 classes=6 cclen=64 t=218s
[06:47:21] it=97190 colorings=61200 lazy-girth=68661 last: m=88 classes=6 cclen=66 t=219s
[06:47:21] it=97565 colorings=61400 lazy-girth=68935 last: m=88 classes=6 cclen=66 t=220s
[06:47:22] it=97846 colorings=61600 lazy-girth=69016 last: m=88 classes=6 cclen=66 t=220s
[06:47:23] it=98134 colorings=61800 lazy-girth=69105 last: m=88 classes=6 cclen=66 t=221s
[06:47:23] it=98459 colorings=62000 lazy-girth=69388 last: m=88 classes=6 cclen=66 t=222s
[06:47:24] it=98673 colorings=62200 lazy-girth=69421 last: m=88 classes=6 cclen=65 t=222s
[06:47:25] it=98999 colorings=62400 lazy-girth=69709 last: m=88 classes=6 cclen=66 t=223s
[06:47:26] it=99491 colorings=62600 lazy-girth=70499 last: m=88 classes=6 cclen=66 t=224s
[06:47:27] it=99849 colorings=62800 lazy-girth=70814 last: m=88 classes=6 cclen=66 t=225s
[06:47:27] it=100054 colorings=63000 lazy-girth=70823 last: m=88 classes=6 cclen=66 t=225s
[06:47:27] it=100270 colorings=63200 lazy-girth=70848 last: m=88 classes=6 cclen=66 t=225s
[06:47:28] it=100491 colorings=63400 lazy-girth=70888 last: m=88 classes=6 cclen=65 t=226s
[06:47:28] it=100710 colorings=63600 lazy-girth=70923 last: m=88 classes=6 cclen=65 t=226s
[06:47:29] it=100927 colorings=63800 lazy-girth=70951 last: m=88 classes=6 cclen=66 t=227s
[06:47:29] it=101133 colorings=64000 lazy-girth=70963 last: m=88 classes=6 cclen=62 t=227s
[06:47:29] it=101365 colorings=64200 lazy-girth=71015 last: m=88 classes=6 cclen=66 t=228s
[06:47:30] it=101582 colorings=64400 lazy-girth=71048 last: m=88 classes=6 cclen=66 t=228s
[06:47:31] it=101852 colorings=64600 lazy-girth=71199 last: m=88 classes=6 cclen=66 t=229s
[06:47:31] it=102061 colorings=64800 lazy-girth=71210 last: m=88 classes=6 cclen=66 t=229s
[06:47:34] it=102657 colorings=65000 lazy-girth=72264 last: m=88 classes=6 cclen=66 t=232s
[06:47:35] it=103018 colorings=65200 lazy-girth=72677 last: m=88 classes=6 cclen=65 t=233s
[06:47:36] it=103234 colorings=65400 lazy-girth=72694 last: m=88 classes=6 cclen=65 t=234s
[06:47:36] it=103478 colorings=65600 lazy-girth=72738 last: m=88 classes=6 cclen=63 t=234s
[06:47:36] it=103718 colorings=65800 lazy-girth=72780 last: m=88 classes=6 cclen=66 t=235s
[06:47:37] it=103935 colorings=66000 lazy-girth=72797 last: m=88 classes=6 cclen=65 t=235s
[06:47:37] it=104162 colorings=66200 lazy-girth=72825 last: m=88 classes=6 cclen=66 t=235s
[06:47:38] it=104374 colorings=66400 lazy-girth=72837 last: m=88 classes=6 cclen=66 t=236s
[06:47:38] it=104591 colorings=66600 lazy-girth=72857 last: m=88 classes=6 cclen=66 t=236s
[06:47:38] it=104793 colorings=66800 lazy-girth=72861 last: m=88 classes=6 cclen=64 t=236s
[06:47:39] it=105031 colorings=67000 lazy-girth=72900 last: m=88 classes=6 cclen=66 t=237s
[06:47:39] it=105277 colorings=67200 lazy-girth=72949 last: m=88 classes=6 cclen=66 t=237s
[06:47:40] it=105527 colorings=67400 lazy-girth=72999 last: m=88 classes=6 cclen=66 t=238s
[06:47:46] it=107252 colorings=67600 lazy-girth=77331 last: m=112 classes=7 cclen=49 t=244s
[06:47:47] it=107691 colorings=67800 lazy-girth=77702 last: m=88 classes=6 cclen=66 t=245s
[06:47:47] it=108037 colorings=68000 lazy-girth=77893 last: m=88 classes=6 cclen=66 t=245s
[06:47:48] it=108422 colorings=68200 lazy-girth=78167 last: m=88 classes=6 cclen=66 t=246s
[06:47:49] it=108829 colorings=68400 lazy-girth=78402 last: m=88 classes=6 cclen=66 t=247s
[06:47:50] it=109251 colorings=68600 lazy-girth=78666 last: m=88 classes=6 cclen=66 t=248s
[06:47:51] it=109584 colorings=68800 lazy-girth=78850 last: m=88 classes=6 cclen=66 t=249s
[06:47:51] it=109890 colorings=69000 lazy-girth=79006 last: m=88 classes=6 cclen=66 t=249s
[06:47:52] it=110211 colorings=69200 lazy-girth=79160 last: m=88 classes=6 cclen=66 t=250s
[06:47:53] it=110433 colorings=69400 lazy-girth=79187 last: m=88 classes=6 cclen=66 t=251s
[06:47:53] it=110663 colorings=69600 lazy-girth=79217 last: m=88 classes=6 cclen=66 t=251s
[06:47:53] it=110911 colorings=69800 lazy-girth=79265 last: m=88 classes=6 cclen=66 t=252s
[06:47:54] it=111200 colorings=70000 lazy-girth=79418 last: m=88 classes=6 cclen=66 t=252s
[06:47:55] it=111505 colorings=70200 lazy-girth=79560 last: m=88 classes=6 cclen=65 t=253s
[06:47:55] it=111759 colorings=70400 lazy-girth=79633 last: m=88 classes=6 cclen=66 t=254s
[06:47:56] it=111991 colorings=70600 lazy-girth=79675 last: m=88 classes=6 cclen=66 t=254s
[06:47:56] it=112214 colorings=70800 lazy-girth=79698 last: m=88 classes=6 cclen=66 t=255s
[06:47:57] it=112491 colorings=71000 lazy-girth=79809 last: m=88 classes=6 cclen=65 t=255s
[06:47:58] it=112904 colorings=71200 lazy-girth=80155 last: m=88 classes=6 cclen=66 t=257s
[06:47:59] it=113203 colorings=71400 lazy-girth=80271 last: m=88 classes=6 cclen=66 t=257s
[06:48:00] it=113511 colorings=71600 lazy-girth=80411 last: m=88 classes=6 cclen=66 t=258s
[06:48:00] it=113767 colorings=71800 lazy-girth=80483 last: m=88 classes=6 cclen=66 t=259s
[06:48:01] it=114029 colorings=72000 lazy-girth=80550 last: m=88 classes=6 cclen=65 t=259s
[06:48:01] it=114270 colorings=72200 lazy-girth=80594 last: m=88 classes=6 cclen=66 t=260s
[06:48:02] it=114553 colorings=72400 lazy-girth=80718 last: m=88 classes=6 cclen=66 t=260s
[06:48:03] it=114861 colorings=72600 lazy-girth=80882 last: m=88 classes=6 cclen=66 t=261s
[06:48:03] it=115118 colorings=72800 lazy-girth=80976 last: m=88 classes=6 cclen=66 t=261s
[06:48:04] it=115495 colorings=73000 lazy-girth=81264 last: m=88 classes=6 cclen=66 t=262s
[06:48:05] it=115801 colorings=73200 lazy-girth=81433 last: m=88 classes=6 cclen=65 t=263s
[06:48:05] it=116055 colorings=73400 lazy-girth=81512 last: m=88 classes=6 cclen=65 t=264s
[06:48:06] it=116353 colorings=73600 lazy-girth=81656 last: m=88 classes=6 cclen=66 t=264s
[06:48:07] it=116669 colorings=73800 lazy-girth=81807 last: m=88 classes=6 cclen=65 t=265s
[06:48:08] it=116930 colorings=74000 lazy-girth=81910 last: m=88 classes=6 cclen=66 t=266s
[06:48:08] it=117158 colorings=74200 lazy-girth=81947 last: m=88 classes=6 cclen=65 t=266s
[06:48:09] it=117371 colorings=74400 lazy-girth=81973 last: m=88 classes=6 cclen=66 t=267s
[06:48:09] it=117579 colorings=74600 lazy-girth=81982 last: m=88 classes=6 cclen=66 t=267s
[06:48:10] it=117847 colorings=74800 lazy-girth=82078 last: m=88 classes=6 cclen=66 t=268s
[06:48:11] it=118065 colorings=75000 lazy-girth=82098 last: m=88 classes=6 cclen=65 t=269s
[06:48:11] it=118394 colorings=75200 lazy-girth=82318 last: m=88 classes=6 cclen=66 t=270s
[06:48:12] it=118623 colorings=75400 lazy-girth=82349 last: m=88 classes=6 cclen=66 t=270s
[06:48:12] it=118838 colorings=75600 lazy-girth=82365 last: m=88 classes=6 cclen=66 t=271s
[06:48:13] it=119061 colorings=75800 lazy-girth=82388 last: m=88 classes=6 cclen=66 t=271s
[06:48:13] it=119301 colorings=76000 lazy-girth=82432 last: m=88 classes=6 cclen=66 t=271s
[06:48:14] it=119525 colorings=76200 lazy-girth=82456 last: m=88 classes=6 cclen=64 t=272s
[06:48:16] it=120157 colorings=76400 lazy-girth=83168 last: m=88 classes=6 cclen=66 t=274s
[06:48:17] it=120543 colorings=76600 lazy-girth=83473 last: m=88 classes=6 cclen=66 t=275s
[06:48:18] it=120749 colorings=76800 lazy-girth=83479 last: m=88 classes=6 cclen=66 t=276s
[06:48:18] it=121050 colorings=77000 lazy-girth=83588 last: m=88 classes=6 cclen=65 t=276s
[06:48:19] it=121320 colorings=77200 lazy-girth=83665 last: m=88 classes=6 cclen=66 t=277s
[06:48:20] it=121666 colorings=77400 lazy-girth=83895 last: m=88 classes=6 cclen=66 t=278s
[06:48:20] it=121975 colorings=77600 lazy-girth=84019 last: m=88 classes=6 cclen=66 t=278s
[06:48:21] it=122196 colorings=77800 lazy-girth=84050 last: m=88 classes=6 cclen=66 t=279s
[06:48:21] it=122447 colorings=78000 lazy-girth=84127 last: m=88 classes=6 cclen=66 t=279s
[06:48:22] it=122707 colorings=78200 lazy-girth=84219 last: m=88 classes=6 cclen=65 t=280s
[06:48:23] it=122952 colorings=78400 lazy-girth=84302 last: m=88 classes=6 cclen=66 t=281s
[06:48:24] it=123315 colorings=78600 lazy-girth=84546 last: m=88 classes=6 cclen=64 t=282s
[06:48:24] it=123525 colorings=78800 lazy-girth=84556 last: m=88 classes=6 cclen=66 t=282s
[06:48:25] it=123765 colorings=79000 lazy-girth=84597 last: m=88 classes=6 cclen=65 t=283s
[06:48:25] it=123979 colorings=79200 lazy-girth=84612 last: m=88 classes=6 cclen=66 t=284s
[06:48:26] it=124191 colorings=79400 lazy-girth=84624 last: m=88 classes=6 cclen=66 t=284s
[06:48:27] it=124570 colorings=79600 lazy-girth=84928 last: m=88 classes=6 cclen=66 t=286s
[06:48:28] it=124787 colorings=79800 lazy-girth=84945 last: m=88 classes=6 cclen=66 t=286s
[06:48:28] it=125015 colorings=80000 lazy-girth=84977 last: m=88 classes=6 cclen=66 t=286s
[06:48:29] it=125236 colorings=80200 lazy-girth=85001 last: m=88 classes=6 cclen=66 t=287s
[06:48:29] it=125463 colorings=80400 lazy-girth=85046 last: m=88 classes=6 cclen=66 t=287s
[06:48:30] it=125691 colorings=80600 lazy-girth=85094 last: m=88 classes=6 cclen=66 t=288s
[06:48:30] it=125919 colorings=80800 lazy-girth=85141 last: m=88 classes=6 cclen=62 t=288s
[06:48:31] it=126137 colorings=81000 lazy-girth=85167 last: m=88 classes=6 cclen=66 t=289s
[06:48:31] it=126367 colorings=81200 lazy-girth=85212 last: m=88 classes=6 cclen=66 t=289s
[06:48:32] it=126601 colorings=81400 lazy-girth=85261 last: m=88 classes=6 cclen=66 t=290s
[06:48:32] it=126818 colorings=81600 lazy-girth=85287 last: m=88 classes=6 cclen=66 t=290s
[06:48:33] it=127049 colorings=81800 lazy-girth=85327 last: m=88 classes=6 cclen=65 t=291s
[06:48:33] it=127277 colorings=82000 lazy-girth=85355 last: m=88 classes=6 cclen=66 t=291s
[06:48:34] it=127500 colorings=82200 lazy-girth=85378 last: m=88 classes=6 cclen=66 t=292s
[06:48:34] it=127720 colorings=82400 lazy-girth=85405 last: m=88 classes=6 cclen=66 t=292s
[06:48:35] it=127941 colorings=82600 lazy-girth=85434 last: m=88 classes=6 cclen=66 t=293s
[06:48:35] it=128168 colorings=82800 lazy-girth=85473 last: m=88 classes=6 cclen=65 t=293s
[06:48:36] it=128383 colorings=83000 lazy-girth=85496 last: m=88 classes=6 cclen=66 t=294s
[06:48:36] it=128617 colorings=83200 lazy-girth=85531 last: m=88 classes=6 cclen=66 t=294s
[06:48:37] it=128819 colorings=83400 lazy-girth=85533 last: m=88 classes=6 cclen=65 t=295s
[06:48:37] it=129076 colorings=83600 lazy-girth=85620 last: m=88 classes=6 cclen=66 t=296s
[06:48:38] it=129324 colorings=83800 lazy-girth=85690 last: m=88 classes=6 cclen=66 t=296s
[06:48:38] it=129551 colorings=84000 lazy-girth=85720 last: m=88 classes=6 cclen=65 t=297s
[06:48:39] it=129773 colorings=84200 lazy-girth=85759 last: m=88 classes=6 cclen=58 t=297s
[06:48:40] it=130032 colorings=84400 lazy-girth=85860 last: m=88 classes=6 cclen=65 t=298s
[06:48:40] it=130269 colorings=84600 lazy-girth=85917 last: m=88 classes=6 cclen=66 t=299s
[06:48:41] it=130531 colorings=84800 lazy-girth=86004 last: m=88 classes=6 cclen=64 t=299s
[06:48:42] it=130777 colorings=85000 lazy-girth=86075 last: m=88 classes=6 cclen=66 t=300s
[06:48:42] it=131019 colorings=85200 lazy-girth=86146 last: m=88 classes=6 cclen=64 t=301s
[06:48:43] it=131245 colorings=85400 lazy-girth=86182 last: m=88 classes=6 cclen=65 t=301s
[06:48:44] it=131499 colorings=85600 lazy-girth=86261 last: m=88 classes=6 cclen=66 t=302s
[06:48:45] it=131751 colorings=85800 lazy-girth=86353 last: m=96 classes=6 cclen=66 t=303s
[06:48:45] it=132063 colorings=86000 lazy-girth=86513 last: m=88 classes=6 cclen=66 t=304s
[06:48:47] it=132615 colorings=86200 lazy-girth=87048 last: m=88 classes=6 cclen=66 t=306s
[06:48:48] it=132889 colorings=86400 lazy-girth=87149 last: m=88 classes=6 cclen=66 t=306s
[06:48:49] it=133149 colorings=86600 lazy-girth=87226 last: m=88 classes=6 cclen=66 t=307s
[06:48:49] it=133405 colorings=86800 lazy-girth=87288 last: m=88 classes=6 cclen=66 t=308s
[06:48:50] it=133661 colorings=87000 lazy-girth=87344 last: m=88 classes=6 cclen=66 t=308s
[06:48:51] it=133909 colorings=87200 lazy-girth=87398 last: m=88 classes=6 cclen=66 t=309s
[06:48:51] it=134154 colorings=87400 lazy-girth=87449 last: m=88 classes=6 cclen=66 t=310s
[06:48:52] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=134184 colorings=87429 lazy-girth=87450 time=310s


==> anc/search/logs/slice_Dic5_r2_g6.log <==
[06:07:20] slice r=2 H=Dic5 |H|=20 n=40 classes=40 girth>=6 mindeg>=3
[06:07:20] eager C3/C4 clauses: 8519
[06:07:20] it=544 colorings=200 lazy-girth=524 last: m=80 classes=4 cclen=30 t=1s
[06:07:21] it=1139 colorings=400 lazy-girth=1000 last: m=80 classes=4 cclen=35 t=2s
[06:07:22] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1527 colorings=468 lazy-girth=1323 time=2s


==> anc/search/logs/slice_Dic5_r3_g6.log <==
[01:50:06] slice r=3 H=Dic5 |H|=20 n=60 classes=90 girth>=6 mindeg>=3
[01:50:06] eager C3/C4 clauses: 59266
[01:50:08] it=618 colorings=200 lazy-girth=1304 last: m=110 classes=6 cclen=84 t=3s
[01:50:10] it=1012 colorings=400 lazy-girth=1737 last: m=120 classes=6 cclen=84 t=4s
[01:50:11] it=1376 colorings=600 lazy-girth=2157 last: m=120 classes=6 cclen=84 t=5s
[01:50:12] it=1748 colorings=800 lazy-girth=2547 last: m=120 classes=6 cclen=84 t=6s
[01:50:13] it=2155 colorings=1000 lazy-girth=3021 last: m=120 classes=6 cclen=84 t=7s
[01:50:14] it=2558 colorings=1200 lazy-girth=3466 last: m=120 classes=6 cclen=83 t=8s
[01:50:15] it=2919 colorings=1400 lazy-girth=3742 last: m=110 classes=6 cclen=84 t=9s
[01:50:16] it=3250 colorings=1600 lazy-girth=4022 last: m=120 classes=6 cclen=83 t=10s
[01:50:17] it=3561 colorings=1800 lazy-girth=4198 last: m=120 classes=6 cclen=84 t=11s
[01:50:17] it=3875 colorings=2000 lazy-girth=4387 last: m=120 classes=6 cclen=84 t=12s
[01:50:18] it=4167 colorings=2200 lazy-girth=4520 last: m=120 classes=6 cclen=84 t=12s
[01:50:19] it=4497 colorings=2400 lazy-girth=4724 last: m=120 classes=6 cclen=77 t=13s
[01:50:20] it=5006 colorings=2600 lazy-girth=5210 last: m=120 classes=6 cclen=78 t=14s
[01:50:21] it=5430 colorings=2800 lazy-girth=5658 last: m=120 classes=6 cclen=84 t=15s
[01:50:22] it=5803 colorings=3000 lazy-girth=5945 last: m=120 classes=6 cclen=84 t=16s
[01:50:23] it=6136 colorings=3200 lazy-girth=6182 last: m=120 classes=6 cclen=84 t=17s
[01:50:25] it=6639 colorings=3400 lazy-girth=6883 last: m=120 classes=6 cclen=83 t=19s
[01:50:26] it=7168 colorings=3600 lazy-girth=7560 last: m=110 classes=6 cclen=83 t=20s
[01:50:27] it=7548 colorings=3800 lazy-girth=7862 last: m=110 classes=6 cclen=84 t=21s
[01:50:28] it=7915 colorings=4000 lazy-girth=8148 last: m=120 classes=6 cclen=84 t=22s
[01:50:29] it=8346 colorings=4200 lazy-girth=8511 last: m=110 classes=6 cclen=84 t=23s
[01:50:30] it=8824 colorings=4400 lazy-girth=8941 last: m=120 classes=6 cclen=84 t=25s
[01:50:31] it=9151 colorings=4600 lazy-girth=9113 last: m=110 classes=6 cclen=83 t=25s
[01:50:32] it=9553 colorings=4800 lazy-girth=9528 last: m=110 classes=6 cclen=84 t=26s
[01:50:33] it=9906 colorings=5000 lazy-girth=9736 last: m=110 classes=6 cclen=84 t=27s
[01:50:34] it=10278 colorings=5200 lazy-girth=10002 last: m=110 classes=6 cclen=84 t=28s
[01:50:35] it=10570 colorings=5400 lazy-girth=10124 last: m=110 classes=6 cclen=84 t=29s
[01:50:35] it=10843 colorings=5600 lazy-girth=10225 last: m=110 classes=6 cclen=84 t=29s
[01:50:36] it=11182 colorings=5800 lazy-girth=10498 last: m=120 classes=6 cclen=84 t=30s
[01:50:38] it=11765 colorings=6000 lazy-girth=11410 last: m=120 classes=6 cclen=84 t=32s
[01:50:39] it=12163 colorings=6200 lazy-girth=11763 last: m=110 classes=6 cclen=84 t=33s
[01:50:40] it=12557 colorings=6400 lazy-girth=12243 last: m=120 classes=6 cclen=83 t=34s
[01:50:42] it=13049 colorings=6600 lazy-girth=12918 last: m=110 classes=6 cclen=84 t=36s
[01:50:43] it=13406 colorings=6800 lazy-girth=13278 last: m=110 classes=6 cclen=84 t=37s
[01:50:44] it=13814 colorings=7000 lazy-girth=13735 last: m=120 classes=6 cclen=84 t=38s
[01:50:45] it=14290 colorings=7200 lazy-girth=14249 last: m=110 classes=6 cclen=84 t=39s
[01:50:46] it=14613 colorings=7400 lazy-girth=14450 last: m=110 classes=6 cclen=84 t=40s
[01:50:47] it=14979 colorings=7600 lazy-girth=14713 last: m=110 classes=6 cclen=84 t=41s
[01:50:48] it=15305 colorings=7800 lazy-girth=14875 last: m=110 classes=6 cclen=84 t=42s
[01:50:48] it=15577 colorings=8000 lazy-girth=14949 last: m=110 classes=6 cclen=84 t=42s
[01:50:49] it=15799 colorings=8200 lazy-girth=14971 last: m=110 classes=6 cclen=83 t=43s
[01:50:49] it=16090 colorings=8400 lazy-girth=15094 last: m=110 classes=6 cclen=84 t=43s
[01:50:51] it=16576 colorings=8600 lazy-girth=15553 last: m=110 classes=6 cclen=84 t=45s
[01:50:51] it=16956 colorings=8800 lazy-girth=15746 last: m=110 classes=6 cclen=84 t=45s
[01:50:53] it=17385 colorings=9000 lazy-girth=16134 last: m=110 classes=6 cclen=84 t=47s
[01:50:53] it=17743 colorings=9200 lazy-girth=16331 last: m=110 classes=6 cclen=84 t=48s
[01:50:55] it=18102 colorings=9400 lazy-girth=16744 last: m=140 classes=7 cclen=72 t=49s
[01:50:56] it=18527 colorings=9600 lazy-girth=17293 last: m=120 classes=6 cclen=84 t=50s
[01:50:57] it=18990 colorings=9800 lazy-girth=17984 last: m=120 classes=6 cclen=77 t=51s
[01:50:59] it=19389 colorings=10000 lazy-girth=18535 last: m=140 classes=7 cclen=78 t=53s
[01:51:00] it=19901 colorings=10200 lazy-girth=19336 last: m=120 classes=6 cclen=79 t=54s
[01:51:02] it=20382 colorings=10400 lazy-girth=20005 last: m=140 classes=7 cclen=81 t=56s
[01:51:04] it=20869 colorings=10600 lazy-girth=20708 last: m=140 classes=7 cclen=83 t=58s
[01:51:05] it=21345 colorings=10800 lazy-girth=21335 last: m=120 classes=6 cclen=84 t=59s
[01:51:06] it=21813 colorings=11000 lazy-girth=21848 last: m=130 classes=7 cclen=80 t=61s
[01:51:08] it=22279 colorings=11200 lazy-girth=22434 last: m=140 classes=7 cclen=80 t=62s
[01:51:09] it=22724 colorings=11400 lazy-girth=22959 last: m=110 classes=6 cclen=84 t=64s
[01:51:11] it=23157 colorings=11600 lazy-girth=23411 last: m=120 classes=6 cclen=84 t=65s
[01:51:12] it=23533 colorings=11800 lazy-girth=23716 last: m=110 classes=6 cclen=84 t=66s
[01:51:13] it=24044 colorings=12000 lazy-girth=24498 last: m=110 classes=6 cclen=83 t=68s
[01:51:15] it=24525 colorings=12200 lazy-girth=25204 last: m=110 classes=6 cclen=83 t=69s
[01:51:16] it=24853 colorings=12400 lazy-girth=25519 last: m=120 classes=6 cclen=84 t=70s
[01:51:18] it=25454 colorings=12600 lazy-girth=26515 last: m=140 classes=7 cclen=83 t=72s
[01:51:19] it=25859 colorings=12800 lazy-girth=26903 last: m=120 classes=6 cclen=84 t=73s
[01:51:21] it=26359 colorings=13000 lazy-girth=27627 last: m=120 classes=6 cclen=84 t=75s
[01:51:23] it=26900 colorings=13200 lazy-girth=28448 last: m=120 classes=6 cclen=81 t=77s
[01:51:25] it=27494 colorings=13400 lazy-girth=29461 last: m=140 classes=7 cclen=75 t=80s
[01:51:27] it=28006 colorings=13600 lazy-girth=30087 last: m=140 classes=7 cclen=82 t=81s
[01:51:29] it=28610 colorings=13800 lazy-girth=30948 last: m=140 classes=7 cclen=83 t=83s
[01:51:31] it=29186 colorings=14000 lazy-girth=31801 last: m=120 classes=6 cclen=84 t=86s
[01:51:33] it=29781 colorings=14200 lazy-girth=32579 last: m=130 classes=7 cclen=75 t=87s
[01:51:35] it=30340 colorings=14400 lazy-girth=33208 last: m=110 classes=6 cclen=84 t=89s
[01:51:37] it=30953 colorings=14600 lazy-girth=34118 last: m=110 classes=6 cclen=84 t=91s
[01:51:39] it=31314 colorings=14800 lazy-girth=34474 last: m=130 classes=7 cclen=82 t=93s
[01:51:40] it=31667 colorings=15000 lazy-girth=34774 last: m=140 classes=7 cclen=83 t=94s
[01:51:41] it=32025 colorings=15200 lazy-girth=35044 last: m=140 classes=7 cclen=73 t=95s
[01:51:42] it=32385 colorings=15400 lazy-girth=35297 last: m=130 classes=7 cclen=83 t=96s
[01:51:43] it=32729 colorings=15600 lazy-girth=35565 last: m=130 classes=7 cclen=79 t=97s
[01:51:45] it=33137 colorings=15800 lazy-girth=35981 last: m=120 classes=6 cclen=84 t=99s
[01:51:46] it=33522 colorings=16000 lazy-girth=36286 last: m=110 classes=6 cclen=84 t=100s
[01:51:47] it=33961 colorings=16200 lazy-girth=36722 last: m=140 classes=7 cclen=70 t=101s
[01:51:49] it=34361 colorings=16400 lazy-girth=37193 last: m=140 classes=7 cclen=82 t=103s
[01:51:50] it=34766 colorings=16600 lazy-girth=37703 last: m=110 classes=6 cclen=84 t=104s
[01:51:52] it=35271 colorings=16800 lazy-girth=38414 last: m=140 classes=7 cclen=83 t=106s
[01:51:53] it=35685 colorings=17000 lazy-girth=38899 last: m=140 classes=7 cclen=83 t=107s
[01:51:55] it=36173 colorings=17200 lazy-girth=39497 last: m=110 classes=6 cclen=84 t=109s
[01:51:56] it=36594 colorings=17400 lazy-girth=39952 last: m=110 classes=6 cclen=84 t=110s
[01:51:58] it=37067 colorings=17600 lazy-girth=40697 last: m=140 classes=7 cclen=72 t=112s
[01:52:01] it=37746 colorings=17800 lazy-girth=41899 last: m=140 classes=7 cclen=74 t=115s
[01:52:03] it=38381 colorings=18000 lazy-girth=42818 last: m=120 classes=6 cclen=68 t=117s
[01:52:05] it=39041 colorings=18200 lazy-girth=44029 last: m=120 classes=6 cclen=84 t=119s
[01:52:07] it=39481 colorings=18400 lazy-girth=44513 last: m=140 classes=7 cclen=72 t=121s
[01:52:09] it=40001 colorings=18600 lazy-girth=45099 last: m=110 classes=6 cclen=84 t=123s
[01:52:11] it=40653 colorings=18800 lazy-girth=45764 last: m=120 classes=6 cclen=76 t=125s
[01:52:12] it=41024 colorings=19000 lazy-girth=46066 last: m=140 classes=7 cclen=79 t=126s
[01:52:14] it=41502 colorings=19200 lazy-girth=46612 last: m=140 classes=7 cclen=76 t=128s
[01:52:15] it=41938 colorings=19400 lazy-girth=47131 last: m=110 classes=6 cclen=84 t=130s
[01:52:17] it=42442 colorings=19600 lazy-girth=47757 last: m=120 classes=6 cclen=83 t=131s
[01:52:19] it=42925 colorings=19800 lazy-girth=48371 last: m=120 classes=6 cclen=84 t=133s
[01:52:21] it=43416 colorings=20000 lazy-girth=48939 last: m=110 classes=6 cclen=84 t=135s
[01:52:22] it=43787 colorings=20200 lazy-girth=49264 last: m=110 classes=6 cclen=83 t=136s
[01:52:24] it=44362 colorings=20400 lazy-girth=50280 last: m=140 classes=7 cclen=75 t=138s
[01:52:26] it=44776 colorings=20600 lazy-girth=50742 last: m=140 classes=7 cclen=83 t=140s
[01:52:27] it=45213 colorings=20800 lazy-girth=51125 last: m=140 classes=7 cclen=77 t=141s
[01:52:29] it=45833 colorings=21000 lazy-girth=52029 last: m=140 classes=7 cclen=80 t=143s
[01:52:31] it=46365 colorings=21200 lazy-girth=52655 last: m=110 classes=6 cclen=84 t=145s
[01:52:33] it=46926 colorings=21400 lazy-girth=53403 last: m=120 classes=6 cclen=80 t=147s
[01:52:36] it=47511 colorings=21600 lazy-girth=54135 last: m=110 classes=6 cclen=84 t=150s
[01:52:37] it=47921 colorings=21800 lazy-girth=54603 last: m=140 classes=7 cclen=77 t=151s
[01:52:39] it=48471 colorings=22000 lazy-girth=55211 last: m=140 classes=7 cclen=76 t=153s
[01:52:40] it=48788 colorings=22200 lazy-girth=55451 last: m=120 classes=6 cclen=84 t=154s
[01:52:41] it=49267 colorings=22400 lazy-girth=56025 last: m=110 classes=6 cclen=84 t=155s
[01:52:43] it=49787 colorings=22600 lazy-girth=56605 last: m=110 classes=6 cclen=84 t=157s
[01:52:45] it=50281 colorings=22800 lazy-girth=57219 last: m=140 classes=7 cclen=83 t=159s
[01:52:45] it=50578 colorings=23000 lazy-girth=57413 last: m=110 classes=6 cclen=84 t=159s
[01:52:47] it=51067 colorings=23200 lazy-girth=57989 last: m=110 classes=6 cclen=84 t=161s
[01:52:48] it=51426 colorings=23400 lazy-girth=58320 last: m=140 classes=7 cclen=73 t=162s
[01:52:49] it=51770 colorings=23600 lazy-girth=58610 last: m=110 classes=6 cclen=83 t=163s
[01:52:50] it=52156 colorings=23800 lazy-girth=58979 last: m=110 classes=6 cclen=84 t=164s
[01:52:51] it=52466 colorings=24000 lazy-girth=59193 last: m=140 classes=7 cclen=83 t=165s
[01:52:53] it=53141 colorings=24200 lazy-girth=60038 last: m=110 classes=6 cclen=84 t=167s
[01:52:55] it=53619 colorings=24400 lazy-girth=60552 last: m=140 classes=7 cclen=83 t=169s
[01:52:56] it=54025 colorings=24600 lazy-girth=60952 last: m=110 classes=6 cclen=84 t=170s
[01:52:58] it=54564 colorings=24800 lazy-girth=61589 last: m=110 classes=6 cclen=84 t=172s
[01:52:59] it=54905 colorings=25000 lazy-girth=61866 last: m=110 classes=6 cclen=84 t=173s
[01:53:00] it=55282 colorings=25200 lazy-girth=62161 last: m=120 classes=6 cclen=84 t=174s
[01:53:01] it=55599 colorings=25400 lazy-girth=62348 last: m=110 classes=6 cclen=84 t=175s
[01:53:02] it=55802 colorings=25600 lazy-girth=62357 last: m=110 classes=6 cclen=83 t=176s
[01:53:02] it=56008 colorings=25800 lazy-girth=62371 last: m=110 classes=6 cclen=84 t=176s
[01:53:03] it=56215 colorings=26000 lazy-girth=62390 last: m=110 classes=6 cclen=84 t=177s
[01:53:03] it=56475 colorings=26200 lazy-girth=62494 last: m=140 classes=7 cclen=83 t=177s
[01:53:07] it=57302 colorings=26400 lazy-girth=63572 last: m=110 classes=6 cclen=84 t=181s
[01:53:08] it=57787 colorings=26600 lazy-girth=64049 last: m=110 classes=6 cclen=84 t=182s
[01:53:10] it=58485 colorings=26800 lazy-girth=65354 last: m=110 classes=6 cclen=84 t=184s
[01:53:11] it=58938 colorings=27000 lazy-girth=65902 last: m=120 classes=6 cclen=84 t=186s
[01:53:13] it=59458 colorings=27200 lazy-girth=66495 last: m=110 classes=6 cclen=84 t=187s
[01:53:14] it=59886 colorings=27400 lazy-girth=66906 last: m=110 classes=6 cclen=83 t=188s
[01:53:15] it=60300 colorings=27600 lazy-girth=67341 last: m=110 classes=6 cclen=84 t=189s
[01:53:16] it=60675 colorings=27800 lazy-girth=67650 last: m=110 classes=6 cclen=84 t=190s
[01:53:17] it=60969 colorings=28000 lazy-girth=67844 last: m=110 classes=6 cclen=84 t=191s
[01:53:18] it=61268 colorings=28200 lazy-girth=67990 last: m=110 classes=6 cclen=84 t=192s
[01:53:19] it=61602 colorings=28400 lazy-girth=68313 last: m=140 classes=7 cclen=83 t=193s
[01:53:20] it=61971 colorings=28600 lazy-girth=68697 last: m=140 classes=7 cclen=79 t=194s
[01:53:22] it=62318 colorings=28800 lazy-girth=68992 last: m=110 classes=6 cclen=84 t=196s
[01:53:23] it=62679 colorings=29000 lazy-girth=69295 last: m=110 classes=6 cclen=84 t=197s
[01:53:24] it=63113 colorings=29200 lazy-girth=69734 last: m=110 classes=6 cclen=84 t=198s
[01:53:25] it=63503 colorings=29400 lazy-girth=70071 last: m=110 classes=6 cclen=84 t=199s
[01:53:26] it=63978 colorings=29600 lazy-girth=70694 last: m=110 classes=6 cclen=84 t=200s
[01:53:27] it=64468 colorings=29800 lazy-girth=71138 last: m=140 classes=7 cclen=77 t=201s
[01:53:29] it=65000 colorings=30000 lazy-girth=71858 last: m=110 classes=6 cclen=84 t=203s
[01:53:30] it=65436 colorings=30200 lazy-girth=72247 last: m=110 classes=6 cclen=84 t=204s
[01:53:31] it=65709 colorings=30400 lazy-girth=72340 last: m=110 classes=6 cclen=84 t=205s
[01:53:32] it=66200 colorings=30600 lazy-girth=73026 last: m=140 classes=7 cclen=83 t=206s
[01:53:35] it=66966 colorings=30800 lazy-girth=74303 last: m=140 classes=7 cclen=77 t=209s
[01:53:37] it=67529 colorings=31000 lazy-girth=75094 last: m=140 classes=7 cclen=76 t=211s
[01:53:38] it=68065 colorings=31200 lazy-girth=75732 last: m=110 classes=6 cclen=84 t=212s
[01:53:39] it=68552 colorings=31400 lazy-girth=76147 last: m=100 classes=6 cclen=84 t=213s
[01:53:41] it=69071 colorings=31600 lazy-girth=76643 last: m=110 classes=6 cclen=84 t=215s
[01:53:41] it=69496 colorings=31800 lazy-girth=76996 last: m=120 classes=6 cclen=84 t=216s
[01:53:43] it=70015 colorings=32000 lazy-girth=77598 last: m=110 classes=6 cclen=84 t=217s
[01:53:44] it=70506 colorings=32200 lazy-girth=78128 last: m=110 classes=6 cclen=84 t=218s
[01:53:45] it=70817 colorings=32400 lazy-girth=78281 last: m=110 classes=6 cclen=84 t=219s
[01:53:46] it=71120 colorings=32600 lazy-girth=78423 last: m=110 classes=6 cclen=84 t=220s
[01:53:46] it=71430 colorings=32800 lazy-girth=78555 last: m=110 classes=6 cclen=84 t=220s
[01:53:47] it=71890 colorings=33000 lazy-girth=78936 last: m=110 classes=6 cclen=84 t=221s
[01:53:48] it=72283 colorings=33200 lazy-girth=79167 last: m=110 classes=6 cclen=84 t=222s
[01:53:49] it=72583 colorings=33400 lazy-girth=79333 last: m=110 classes=6 cclen=84 t=223s
[01:53:49] it=72854 colorings=33600 lazy-girth=79432 last: m=110 classes=6 cclen=84 t=224s
[01:53:50] it=73135 colorings=33800 lazy-girth=79541 last: m=110 classes=6 cclen=84 t=224s
[01:53:51] it=73391 colorings=34000 lazy-girth=79602 last: m=110 classes=6 cclen=84 t=225s
[01:53:51] it=73687 colorings=34200 lazy-girth=79720 last: m=110 classes=6 cclen=83 t=225s
[01:53:52] it=74046 colorings=34400 lazy-girth=80157 last: m=110 classes=6 cclen=84 t=226s
[01:53:54] it=74685 colorings=34600 lazy-girth=81121 last: m=110 classes=6 cclen=83 t=228s
[01:53:57] it=75374 colorings=34800 lazy-girth=82252 last: m=110 classes=6 cclen=83 t=231s
[01:53:57] it=75674 colorings=35000 lazy-girth=82425 last: m=110 classes=6 cclen=84 t=231s
[01:53:59] it=76269 colorings=35200 lazy-girth=83120 last: m=110 classes=6 cclen=84 t=233s
[01:54:02] it=76785 colorings=35400 lazy-girth=83790 last: m=110 classes=6 cclen=84 t=236s
[01:54:03] it=77161 colorings=35600 lazy-girth=84057 last: m=110 classes=6 cclen=84 t=237s
[01:54:04] it=77592 colorings=35800 lazy-girth=84420 last: m=110 classes=6 cclen=84 t=238s
[01:54:05] it=77989 colorings=36000 lazy-girth=84680 last: m=110 classes=6 cclen=84 t=239s
[01:54:05] it=78267 colorings=36200 lazy-girth=84789 last: m=110 classes=6 cclen=84 t=240s
[01:54:06] it=78578 colorings=36400 lazy-girth=84951 last: m=110 classes=6 cclen=84 t=240s
[01:54:07] it=78850 colorings=36600 lazy-girth=85061 last: m=110 classes=6 cclen=84 t=241s
[01:54:08] it=79302 colorings=36800 lazy-girth=85651 last: m=120 classes=6 cclen=84 t=242s
[01:54:10] it=79783 colorings=37000 lazy-girth=86393 last: m=110 classes=6 cclen=84 t=244s
[01:54:11] it=80209 colorings=37200 lazy-girth=86833 last: m=140 classes=7 cclen=83 t=245s
[01:54:13] it=80720 colorings=37400 lazy-girth=87426 last: m=110 classes=6 cclen=84 t=247s
[01:54:14] it=81230 colorings=37600 lazy-girth=87849 last: m=110 classes=6 cclen=84 t=249s
[01:54:15] it=81659 colorings=37800 lazy-girth=88166 last: m=110 classes=6 cclen=84 t=250s
[01:54:16] it=82059 colorings=38000 lazy-girth=88447 last: m=110 classes=6 cclen=84 t=250s
[01:54:17] it=82496 colorings=38200 lazy-girth=88737 last: m=110 classes=6 cclen=83 t=251s
[01:54:18] it=82888 colorings=38400 lazy-girth=89010 last: m=110 classes=6 cclen=84 t=252s
[01:54:19] it=83264 colorings=38600 lazy-girth=89270 last: m=110 classes=6 cclen=84 t=253s
[01:54:20] it=83645 colorings=38800 lazy-girth=89541 last: m=110 classes=6 cclen=84 t=254s
[01:54:21] it=84046 colorings=39000 lazy-girth=89778 last: m=110 classes=6 cclen=84 t=255s
[01:54:22] it=84401 colorings=39200 lazy-girth=90008 last: m=110 classes=6 cclen=83 t=256s
[01:54:22] it=84746 colorings=39400 lazy-girth=90186 last: m=110 classes=6 cclen=84 t=257s
[01:54:23] it=84989 colorings=39600 lazy-girth=90246 last: m=100 classes=6 cclen=83 t=257s
[01:54:23] it=85248 colorings=39800 lazy-girth=90342 last: m=110 classes=6 cclen=84 t=258s
[01:54:24] it=85510 colorings=40000 lazy-girth=90430 last: m=110 classes=6 cclen=84 t=258s
[01:54:25] it=85783 colorings=40200 lazy-girth=90532 last: m=110 classes=6 cclen=84 t=259s
[01:54:25] it=86043 colorings=40400 lazy-girth=90620 last: m=110 classes=6 cclen=83 t=259s
[01:54:26] it=86322 colorings=40600 lazy-girth=90717 last: m=110 classes=6 cclen=84 t=260s
[01:54:26] it=86620 colorings=40800 lazy-girth=90844 last: m=110 classes=6 cclen=84 t=260s
[01:54:27] it=86906 colorings=41000 lazy-girth=90961 last: m=110 classes=6 cclen=84 t=261s
[01:54:28] it=87250 colorings=41200 lazy-girth=91146 last: m=110 classes=6 cclen=83 t=262s
[01:54:28] it=87603 colorings=41400 lazy-girth=91355 last: m=110 classes=6 cclen=84 t=263s
[01:54:29] it=87942 colorings=41600 lazy-girth=91505 last: m=110 classes=6 cclen=79 t=263s
[01:54:30] it=88269 colorings=41800 lazy-girth=91686 last: m=110 classes=6 cclen=84 t=264s
[01:54:30] it=88486 colorings=42000 lazy-girth=91712 last: m=110 classes=6 cclen=84 t=264s
[01:54:31] it=88712 colorings=42200 lazy-girth=91762 last: m=110 classes=6 cclen=84 t=265s
[01:54:31] it=88945 colorings=42400 lazy-girth=91812 last: m=110 classes=6 cclen=83 t=265s
[01:54:32] it=89289 colorings=42600 lazy-girth=92053 last: m=140 classes=7 cclen=77 t=266s
[01:54:34] it=89786 colorings=42800 lazy-girth=92490 last: m=110 classes=6 cclen=84 t=268s
[01:54:35] it=90205 colorings=43000 lazy-girth=92784 last: m=110 classes=6 cclen=84 t=269s
[01:54:36] it=90589 colorings=43200 lazy-girth=93043 last: m=110 classes=6 cclen=84 t=270s
[01:54:36] it=91003 colorings=43400 lazy-girth=93313 last: m=110 classes=6 cclen=84 t=271s
[01:54:37] it=91360 colorings=43600 lazy-girth=93512 last: m=110 classes=6 cclen=84 t=271s
[01:54:38] it=91695 colorings=43800 lazy-girth=93667 last: m=110 classes=6 cclen=84 t=272s
[01:54:39] it=91971 colorings=44000 lazy-girth=93767 last: m=110 classes=6 cclen=84 t=273s
[01:54:39] it=92229 colorings=44200 lazy-girth=93851 last: m=110 classes=6 cclen=84 t=273s
[01:54:40] it=92500 colorings=44400 lazy-girth=93934 last: m=110 classes=6 cclen=84 t=274s
[01:54:40] it=92783 colorings=44600 lazy-girth=94023 last: m=110 classes=6 cclen=84 t=274s
[01:54:41] it=93050 colorings=44800 lazy-girth=94108 last: m=110 classes=6 cclen=84 t=275s
[01:54:42] it=93345 colorings=45000 lazy-girth=94224 last: m=110 classes=6 cclen=84 t=276s
[01:54:42] it=93692 colorings=45200 lazy-girth=94450 last: m=110 classes=6 cclen=84 t=276s
[01:54:43] it=94005 colorings=45400 lazy-girth=94574 last: m=110 classes=6 cclen=84 t=277s
[01:54:44] it=94283 colorings=45600 lazy-girth=94669 last: m=110 classes=6 cclen=84 t=278s
[01:54:44] it=94570 colorings=45800 lazy-girth=94782 last: m=110 classes=6 cclen=84 t=278s
[01:54:45] it=94827 colorings=46000 lazy-girth=94843 last: m=110 classes=6 cclen=83 t=279s
[01:54:45] it=95071 colorings=46200 lazy-girth=94898 last: m=110 classes=6 cclen=83 t=279s
[01:54:46] it=95374 colorings=46400 lazy-girth=95040 last: m=110 classes=6 cclen=84 t=280s
[01:54:47] it=95734 colorings=46600 lazy-girth=95285 last: m=110 classes=6 cclen=84 t=281s
[01:54:48] it=96074 colorings=46800 lazy-girth=95489 last: m=110 classes=6 cclen=84 t=282s
[01:54:48] it=96346 colorings=47000 lazy-girth=95596 last: m=110 classes=6 cclen=84 t=282s
[01:54:49] it=96624 colorings=47200 lazy-girth=95696 last: m=110 classes=6 cclen=84 t=283s
[01:54:49] it=96880 colorings=47400 lazy-girth=95774 last: m=110 classes=6 cclen=84 t=284s
[01:54:50] it=97184 colorings=47600 lazy-girth=95889 last: m=110 classes=6 cclen=84 t=284s
[01:54:51] it=97431 colorings=47800 lazy-girth=95946 last: m=110 classes=6 cclen=84 t=285s
[01:54:51] it=97700 colorings=48000 lazy-girth=96039 last: m=110 classes=6 cclen=84 t=285s
[01:54:52] it=98009 colorings=48200 lazy-girth=96197 last: m=110 classes=6 cclen=84 t=286s
[01:54:52] it=98256 colorings=48400 lazy-girth=96251 last: m=110 classes=6 cclen=84 t=287s
[01:54:53] it=98523 colorings=48600 lazy-girth=96347 last: m=110 classes=6 cclen=84 t=287s
[01:54:54] it=98781 colorings=48800 lazy-girth=96435 last: m=110 classes=6 cclen=84 t=288s
[01:54:54] it=99073 colorings=49000 lazy-girth=96590 last: m=110 classes=6 cclen=84 t=289s
[01:54:55] it=99390 colorings=49200 lazy-girth=96739 last: m=110 classes=6 cclen=84 t=289s
[01:54:56] it=99733 colorings=49400 lazy-girth=96939 last: m=110 classes=6 cclen=84 t=290s
[01:54:58] it=100496 colorings=49600 lazy-girth=98278 last: m=110 classes=6 cclen=84 t=292s
[01:54:59] it=100897 colorings=49800 lazy-girth=98675 last: m=110 classes=6 cclen=76 t=293s
[01:55:00] it=101350 colorings=50000 lazy-girth=99106 last: m=110 classes=6 cclen=84 t=294s
[01:55:01] it=101756 colorings=50200 lazy-girth=99424 last: m=110 classes=6 cclen=84 t=295s
[01:55:02] it=102122 colorings=50400 lazy-girth=99691 last: m=110 classes=6 cclen=84 t=296s
[01:55:02] it=102475 colorings=50600 lazy-girth=99967 last: m=110 classes=6 cclen=84 t=296s
[01:55:04] it=102900 colorings=50800 lazy-girth=100570 last: m=140 classes=7 cclen=81 t=298s
[01:55:06] it=103442 colorings=51000 lazy-girth=101371 last: m=140 classes=7 cclen=83 t=300s
[01:55:09] it=104248 colorings=51200 lazy-girth=102527 last: m=140 classes=7 cclen=80 t=303s
[01:55:10] it=104555 colorings=51400 lazy-girth=102753 last: m=110 classes=6 cclen=84 t=304s
[01:55:12] it=104957 colorings=51600 lazy-girth=103124 last: m=140 classes=7 cclen=83 t=306s
[01:55:13] it=105365 colorings=51800 lazy-girth=103460 last: m=110 classes=6 cclen=83 t=307s
[01:55:14] it=105703 colorings=52000 lazy-girth=103720 last: m=110 classes=6 cclen=84 t=308s
[01:55:15] it=106056 colorings=52200 lazy-girth=103934 last: m=110 classes=6 cclen=84 t=309s
[01:55:15] it=106429 colorings=52400 lazy-girth=104165 last: m=110 classes=6 cclen=83 t=310s
[01:55:17] it=106808 colorings=52600 lazy-girth=104531 last: m=110 classes=6 cclen=84 t=311s
[01:55:17] it=107116 colorings=52800 lazy-girth=104736 last: m=110 classes=6 cclen=84 t=312s
[01:55:19] it=107525 colorings=53000 lazy-girth=105091 last: m=110 classes=6 cclen=84 t=313s
[01:55:20] it=107946 colorings=53200 lazy-girth=105481 last: m=110 classes=6 cclen=84 t=314s
[01:55:21] it=108328 colorings=53400 lazy-girth=105730 last: m=110 classes=6 cclen=84 t=315s
[01:55:21] it=108595 colorings=53600 lazy-girth=105818 last: m=110 classes=6 cclen=84 t=315s
[01:55:22] it=108876 colorings=53800 lazy-girth=105927 last: m=110 classes=6 cclen=84 t=316s
[01:55:23] it=109182 colorings=54000 lazy-girth=106061 last: m=110 classes=6 cclen=84 t=317s
[01:55:24] it=109594 colorings=54200 lazy-girth=106501 last: m=140 classes=7 cclen=83 t=318s
[01:55:25] it=109999 colorings=54400 lazy-girth=106862 last: m=140 classes=7 cclen=77 t=320s
[01:55:27] it=110424 colorings=54600 lazy-girth=107205 last: m=110 classes=6 cclen=84 t=321s
[01:55:28] it=110878 colorings=54800 lazy-girth=107583 last: m=110 classes=6 cclen=83 t=322s
[01:55:29] it=111173 colorings=55000 lazy-girth=107718 last: m=140 classes=7 cclen=83 t=323s
[01:55:30] it=111517 colorings=55200 lazy-girth=107982 last: m=120 classes=6 cclen=84 t=324s
[01:55:30] it=111772 colorings=55400 lazy-girth=108056 last: m=110 classes=6 cclen=83 t=324s
[01:55:31] it=112089 colorings=55600 lazy-girth=108244 last: m=110 classes=6 cclen=83 t=325s
[01:55:32] it=112331 colorings=55800 lazy-girth=108286 last: m=110 classes=6 cclen=84 t=326s
[01:55:32] it=112624 colorings=56000 lazy-girth=108451 last: m=140 classes=7 cclen=83 t=327s
[01:55:33] it=112918 colorings=56200 lazy-girth=108596 last: m=110 classes=6 cclen=84 t=327s
[01:55:34] it=113183 colorings=56400 lazy-girth=108689 last: m=110 classes=6 cclen=84 t=328s
[01:55:35] it=113532 colorings=56600 lazy-girth=108931 last: m=140 classes=7 cclen=69 t=329s
[01:55:36] it=113846 colorings=56800 lazy-girth=109110 last: m=110 classes=6 cclen=84 t=330s
[01:55:36] it=114108 colorings=57000 lazy-girth=109207 last: m=110 classes=6 cclen=84 t=330s
[01:55:37] it=114391 colorings=57200 lazy-girth=109343 last: m=110 classes=6 cclen=84 t=331s
[01:55:38] it=114654 colorings=57400 lazy-girth=109448 last: m=110 classes=6 cclen=84 t=332s
[01:55:39] it=114965 colorings=57600 lazy-girth=109625 last: m=110 classes=6 cclen=84 t=333s
[01:55:39] it=115252 colorings=57800 lazy-girth=109735 last: m=110 classes=6 cclen=83 t=334s
[01:55:40] it=115552 colorings=58000 lazy-girth=109962 last: m=110 classes=6 cclen=84 t=335s
[01:55:41] it=115813 colorings=58200 lazy-girth=110094 last: m=110 classes=6 cclen=84 t=335s
[01:55:42] it=116034 colorings=58400 lazy-girth=110119 last: m=110 classes=6 cclen=82 t=336s
[01:55:42] it=116253 colorings=58600 lazy-girth=110139 last: m=110 classes=6 cclen=84 t=336s
[01:55:43] it=116474 colorings=58800 lazy-girth=110165 last: m=110 classes=6 cclen=84 t=337s
[01:55:44] it=116839 colorings=59000 lazy-girth=110498 last: m=110 classes=6 cclen=83 t=338s
[01:55:46] it=117438 colorings=59200 lazy-girth=111377 last: m=110 classes=6 cclen=84 t=340s
[01:55:46] it=117651 colorings=59400 lazy-girth=111397 last: m=110 classes=6 cclen=82 t=340s
[01:55:46] it=117857 colorings=59600 lazy-girth=111403 last: m=110 classes=6 cclen=84 t=341s
[01:55:50] it=118977 colorings=59800 lazy-girth=112944 last: m=140 classes=7 cclen=78 t=344s
[01:55:52] it=119490 colorings=60000 lazy-girth=113549 last: m=140 classes=7 cclen=75 t=346s
[01:55:54] it=120078 colorings=60200 lazy-girth=114190 last: m=110 classes=6 cclen=84 t=348s
[01:55:56] it=120631 colorings=60400 lazy-girth=114816 last: m=110 classes=6 cclen=84 t=350s
[01:55:57] it=121046 colorings=60600 lazy-girth=115188 last: m=110 classes=6 cclen=84 t=351s
[01:55:58] it=121495 colorings=60800 lazy-girth=115625 last: m=140 classes=7 cclen=67 t=352s
[01:56:00] it=122002 colorings=61000 lazy-girth=116069 last: m=110 classes=6 cclen=84 t=354s
[01:56:00] it=122306 colorings=61200 lazy-girth=116224 last: m=140 classes=7 cclen=79 t=354s
[01:56:02] it=122706 colorings=61400 lazy-girth=116601 last: m=140 classes=7 cclen=83 t=356s
[01:56:04] it=123072 colorings=61600 lazy-girth=116909 last: m=140 classes=7 cclen=82 t=358s
[01:56:05] it=123359 colorings=61800 lazy-girth=117095 last: m=110 classes=6 cclen=84 t=359s
[01:56:06] it=123837 colorings=62000 lazy-girth=117503 last: m=110 classes=6 cclen=82 t=360s
[01:56:07] it=124319 colorings=62200 lazy-girth=117861 last: m=110 classes=6 cclen=84 t=361s
[01:56:08] it=124759 colorings=62400 lazy-girth=118202 last: m=110 classes=6 cclen=84 t=362s
[01:56:09] it=125208 colorings=62600 lazy-girth=118529 last: m=110 classes=6 cclen=84 t=363s
[01:56:10] it=125581 colorings=62800 lazy-girth=118782 last: m=110 classes=6 cclen=84 t=364s
[01:56:11] it=125888 colorings=63000 lazy-girth=118919 last: m=110 classes=6 cclen=84 t=365s
[01:56:12] it=126233 colorings=63200 lazy-girth=119145 last: m=110 classes=6 cclen=84 t=366s
[01:56:12] it=126529 colorings=63400 lazy-girth=119295 last: m=110 classes=6 cclen=84 t=366s
[01:56:13] it=126870 colorings=63600 lazy-girth=119546 last: m=110 classes=6 cclen=84 t=367s
[01:56:14] it=127297 colorings=63800 lazy-girth=119874 last: m=110 classes=6 cclen=84 t=368s
[01:56:16] it=127705 colorings=64000 lazy-girth=120263 last: m=110 classes=6 cclen=84 t=370s
[01:56:16] it=128009 colorings=64200 lazy-girth=120415 last: m=110 classes=6 cclen=84 t=370s
[01:56:17] it=128365 colorings=64400 lazy-girth=120627 last: m=110 classes=6 cclen=83 t=371s
[01:56:19] it=128813 colorings=64600 lazy-girth=121072 last: m=140 classes=7 cclen=83 t=373s
[01:56:20] it=129156 colorings=64800 lazy-girth=121309 last: m=110 classes=6 cclen=84 t=374s
[01:56:21] it=129554 colorings=65000 lazy-girth=121609 last: m=110 classes=6 cclen=84 t=375s
[01:56:22] it=129914 colorings=65200 lazy-girth=121883 last: m=110 classes=6 cclen=84 t=376s
[01:56:23] it=130327 colorings=65400 lazy-girth=122250 last: m=110 classes=6 cclen=84 t=377s
[01:56:24] it=130755 colorings=65600 lazy-girth=122587 last: m=110 classes=6 cclen=84 t=378s
[01:56:25] it=131103 colorings=65800 lazy-girth=122835 last: m=110 classes=6 cclen=83 t=379s
[01:56:25] it=131426 colorings=66000 lazy-girth=123008 last: m=110 classes=6 cclen=84 t=379s
[01:56:27] it=131747 colorings=66200 lazy-girth=123228 last: m=110 classes=6 cclen=82 t=381s
[01:56:27] it=132044 colorings=66400 lazy-girth=123374 last: m=110 classes=6 cclen=84 t=381s
[01:56:28] it=132311 colorings=66600 lazy-girth=123480 last: m=110 classes=6 cclen=84 t=382s
[01:56:28] it=132546 colorings=66800 lazy-girth=123525 last: m=110 classes=6 cclen=84 t=382s
[01:56:29] it=132885 colorings=67000 lazy-girth=123722 last: m=110 classes=6 cclen=84 t=383s
[01:56:30] it=133227 colorings=67200 lazy-girth=123963 last: m=110 classes=6 cclen=84 t=384s
[01:56:31] it=133534 colorings=67400 lazy-girth=124119 last: m=110 classes=6 cclen=84 t=385s
[01:56:32] it=133983 colorings=67600 lazy-girth=124618 last: m=110 classes=6 cclen=84 t=386s
[01:56:33] it=134422 colorings=67800 lazy-girth=124958 last: m=110 classes=6 cclen=83 t=388s
[01:56:34] it=134755 colorings=68000 lazy-girth=125131 last: m=110 classes=6 cclen=84 t=388s
[01:56:35] it=135002 colorings=68200 lazy-girth=125204 last: m=110 classes=6 cclen=84 t=389s
[01:56:36] it=135286 colorings=68400 lazy-girth=125312 last: m=110 classes=6 cclen=84 t=390s
[01:56:37] it=135723 colorings=68600 lazy-girth=125681 last: m=110 classes=6 cclen=84 t=391s
[01:56:37] it=136019 colorings=68800 lazy-girth=125822 last: m=110 classes=6 cclen=83 t=391s
[01:56:38] it=136344 colorings=69000 lazy-girth=126005 last: m=110 classes=6 cclen=84 t=392s
[01:56:39] it=136618 colorings=69200 lazy-girth=126108 last: m=110 classes=6 cclen=84 t=393s
[01:56:39] it=136922 colorings=69400 lazy-girth=126251 last: m=110 classes=6 cclen=84 t=394s
[01:56:40] it=137231 colorings=69600 lazy-girth=126393 last: m=110 classes=6 cclen=84 t=394s
[01:56:41] it=137546 colorings=69800 lazy-girth=126550 last: m=110 classes=6 cclen=84 t=395s
[01:56:42] it=137844 colorings=70000 lazy-girth=126696 last: m=110 classes=6 cclen=84 t=396s
[01:56:42] it=138107 colorings=70200 lazy-girth=126789 last: m=110 classes=6 cclen=82 t=396s
[01:56:43] it=138383 colorings=70400 lazy-girth=126916 last: m=110 classes=6 cclen=84 t=397s
[01:56:44] it=138662 colorings=70600 lazy-girth=127033 last: m=110 classes=6 cclen=84 t=398s
[01:56:44] it=138932 colorings=70800 lazy-girth=127134 last: m=110 classes=6 cclen=84 t=398s
[01:56:45] it=139226 colorings=71000 lazy-girth=127262 last: m=110 classes=6 cclen=83 t=399s
[01:56:46] it=139502 colorings=71200 lazy-girth=127363 last: m=110 classes=6 cclen=84 t=400s
[01:56:48] it=140007 colorings=71400 lazy-girth=128002 last: m=110 classes=6 cclen=84 t=402s
[01:56:49] it=140565 colorings=71600 lazy-girth=128650 last: m=110 classes=6 cclen=84 t=404s
[01:56:53] it=141292 colorings=71800 lazy-girth=129742 last: m=140 classes=7 cclen=83 t=407s
[01:56:54] it=141606 colorings=72000 lazy-girth=129985 last: m=140 classes=7 cclen=83 t=408s
[01:56:55] it=141962 colorings=72200 lazy-girth=130205 last: m=110 classes=6 cclen=84 t=409s
[01:56:56] it=142343 colorings=72400 lazy-girth=130475 last: m=110 classes=6 cclen=84 t=410s
[01:56:57] it=142627 colorings=72600 lazy-girth=130591 last: m=110 classes=6 cclen=84 t=411s
[01:56:57] it=142908 colorings=72800 lazy-girth=130702 last: m=140 classes=7 cclen=83 t=412s
[01:56:59] it=143423 colorings=73000 lazy-girth=131288 last: m=110 classes=6 cclen=84 t=413s
[01:57:01] it=143877 colorings=73200 lazy-girth=131777 last: m=110 classes=6 cclen=84 t=415s
[01:57:02] it=144255 colorings=73400 lazy-girth=132023 last: m=110 classes=6 cclen=84 t=416s
[01:57:03] it=144542 colorings=73600 lazy-girth=132146 last: m=140 classes=7 cclen=82 t=417s
[01:57:03] it=144836 colorings=73800 lazy-girth=132281 last: m=110 classes=6 cclen=82 t=418s
[01:57:04] it=145136 colorings=74000 lazy-girth=132413 last: m=110 classes=6 cclen=83 t=418s
[01:57:05] it=145416 colorings=74200 lazy-girth=132536 last: m=110 classes=6 cclen=84 t=419s
[01:57:06] it=145698 colorings=74400 lazy-girth=132654 last: m=110 classes=6 cclen=84 t=420s
[01:57:06] it=145976 colorings=74600 lazy-girth=132770 last: m=110 classes=6 cclen=84 t=420s
[01:57:07] it=146237 colorings=74800 lazy-girth=132851 last: m=110 classes=6 cclen=83 t=421s
[01:57:07] it=146508 colorings=75000 lazy-girth=132942 last: m=110 classes=6 cclen=84 t=422s
[01:57:08] it=146734 colorings=75200 lazy-girth=132979 last: m=110 classes=6 cclen=84 t=422s
[01:57:08] it=146944 colorings=75400 lazy-girth=132989 last: m=110 classes=6 cclen=84 t=423s
[01:57:09] it=147147 colorings=75600 lazy-girth=132992 last: m=110 classes=6 cclen=84 t=423s
[01:57:10] it=147461 colorings=75800 lazy-girth=133156 last: m=110 classes=6 cclen=84 t=424s
[01:57:12] it=147904 colorings=76000 lazy-girth=133535 last: m=110 classes=6 cclen=84 t=426s
[01:57:13] it=148137 colorings=76200 lazy-girth=133601 last: m=110 classes=6 cclen=83 t=427s
[01:57:14] it=148386 colorings=76400 lazy-girth=133667 last: m=110 classes=6 cclen=84 t=428s
[01:57:14] it=148597 colorings=76600 lazy-girth=133681 last: m=110 classes=6 cclen=83 t=428s
[01:57:14] it=148797 colorings=76800 lazy-girth=133681 last: m=110 classes=6 cclen=84 t=429s
[01:57:15] it=148997 colorings=77000 lazy-girth=133681 last: m=110 classes=6 cclen=84 t=429s
[01:57:19] it=149987 colorings=77200 lazy-girth=135077 last: m=140 classes=7 cclen=76 t=433s
[01:57:26] it=151033 colorings=77400 lazy-girth=136460 last: m=140 classes=7 cclen=83 t=440s
[01:57:30] it=151874 colorings=77600 lazy-girth=137810 last: m=120 classes=6 cclen=84 t=444s
[01:57:35] it=152945 colorings=77800 lazy-girth=139392 last: m=140 classes=7 cclen=67 t=449s
[01:57:41] it=154265 colorings=78000 lazy-girth=141213 last: m=120 classes=6 cclen=80 t=455s
[01:57:46] it=155512 colorings=78200 lazy-girth=142743 last: m=120 classes=6 cclen=84 t=460s
[01:57:50] it=156596 colorings=78400 lazy-girth=143931 last: m=140 classes=7 cclen=77 t=464s
[01:57:51] it=156890 colorings=78600 lazy-girth=144056 last: m=110 classes=6 cclen=84 t=465s
[01:57:53] it=157232 colorings=78800 lazy-girth=144274 last: m=140 classes=7 cclen=83 t=467s
[01:57:54] it=157620 colorings=79000 lazy-girth=144632 last: m=110 classes=6 cclen=84 t=468s
[01:57:56] it=158009 colorings=79200 lazy-girth=144973 last: m=140 classes=7 cclen=83 t=470s
[01:57:57] it=158300 colorings=79400 lazy-girth=145113 last: m=110 classes=6 cclen=84 t=471s
[01:57:58] it=158641 colorings=79600 lazy-girth=145384 last: m=110 classes=6 cclen=84 t=472s
[01:57:59] it=158939 colorings=79800 lazy-girth=145527 last: m=140 classes=7 cclen=81 t=474s
[01:58:01] it=159205 colorings=80000 lazy-girth=145608 last: m=110 classes=6 cclen=84 t=475s
[01:58:02] it=159539 colorings=80200 lazy-girth=145858 last: m=110 classes=6 cclen=84 t=476s
[01:58:03] it=159836 colorings=80400 lazy-girth=146029 last: m=110 classes=6 cclen=84 t=477s
[01:58:04] it=160086 colorings=80600 lazy-girth=146111 last: m=140 classes=7 cclen=83 t=478s
[01:58:05] it=160424 colorings=80800 lazy-girth=146363 last: m=140 classes=7 cclen=81 t=479s
[01:58:06] it=160714 colorings=81000 lazy-girth=146486 last: m=110 classes=6 cclen=84 t=480s
[01:58:07] it=160978 colorings=81200 lazy-girth=146629 last: m=110 classes=6 cclen=82 t=482s
[01:58:09] it=161263 colorings=81400 lazy-girth=146780 last: m=140 classes=7 cclen=83 t=483s
[01:58:10] it=161501 colorings=81600 lazy-girth=146852 last: m=110 classes=6 cclen=84 t=484s
[01:58:11] it=161816 colorings=81800 lazy-girth=147074 last: m=110 classes=6 cclen=84 t=485s
[01:58:12] it=162105 colorings=82000 lazy-girth=147225 last: m=110 classes=6 cclen=84 t=486s
[01:58:13] it=162351 colorings=82200 lazy-girth=147309 last: m=110 classes=6 cclen=84 t=487s
[01:58:14] it=162666 colorings=82400 lazy-girth=147510 last: m=120 classes=6 cclen=84 t=488s
[01:58:15] it=162929 colorings=82600 lazy-girth=147625 last: m=110 classes=6 cclen=84 t=489s
[01:58:16] it=163209 colorings=82800 lazy-girth=147776 last: m=110 classes=6 cclen=84 t=490s
[01:58:17] it=163478 colorings=83000 lazy-girth=147911 last: m=110 classes=6 cclen=84 t=491s
[01:58:18] it=163734 colorings=83200 lazy-girth=147987 last: m=110 classes=6 cclen=84 t=492s
[01:58:19] it=164061 colorings=83400 lazy-girth=148230 last: m=110 classes=6 cclen=84 t=493s
[01:58:20] it=164335 colorings=83600 lazy-girth=148407 last: m=110 classes=6 cclen=84 t=494s
[01:58:21] it=164605 colorings=83800 lazy-girth=148520 last: m=140 classes=7 cclen=83 t=495s
[01:58:22] it=164874 colorings=84000 lazy-girth=148615 last: m=140 classes=7 cclen=74 t=497s
[01:58:23] it=165129 colorings=84200 lazy-girth=148692 last: m=110 classes=6 cclen=83 t=497s
[01:58:24] it=165354 colorings=84400 lazy-girth=148726 last: m=110 classes=6 cclen=84 t=498s
[01:58:25] it=165595 colorings=84600 lazy-girth=148782 last: m=110 classes=6 cclen=83 t=499s
[01:58:26] it=165821 colorings=84800 lazy-girth=148819 last: m=110 classes=6 cclen=84 t=500s
[01:58:26] it=166038 colorings=85000 lazy-girth=148843 last: m=110 classes=6 cclen=84 t=500s
[01:58:27] it=166247 colorings=85200 lazy-girth=148852 last: m=110 classes=6 cclen=84 t=501s
[01:58:28] it=166623 colorings=85400 lazy-girth=149366 last: m=110 classes=6 cclen=84 t=503s
[01:58:30] it=167022 colorings=85600 lazy-girth=149812 last: m=120 classes=6 cclen=84 t=504s
[01:58:31] it=167404 colorings=85800 lazy-girth=150117 last: m=110 classes=6 cclen=84 t=505s
[01:58:32] it=167764 colorings=86000 lazy-girth=150435 last: m=140 classes=7 cclen=81 t=507s
[01:58:34] it=168090 colorings=86200 lazy-girth=150671 last: m=110 classes=6 cclen=84 t=508s
[01:58:34] it=168347 colorings=86400 lazy-girth=150791 last: m=110 classes=6 cclen=84 t=509s
[01:58:35] it=168552 colorings=86600 lazy-girth=150800 last: m=110 classes=6 cclen=84 t=509s
[01:58:36] it=168906 colorings=86800 lazy-girth=151118 last: m=140 classes=7 cclen=83 t=510s
[01:58:38] it=169285 colorings=87000 lazy-girth=151483 last: m=110 classes=6 cclen=84 t=512s
[01:58:40] it=169794 colorings=87200 lazy-girth=151976 last: m=110 classes=6 cclen=84 t=514s
[01:58:41] it=170064 colorings=87400 lazy-girth=152146 last: m=110 classes=6 cclen=84 t=515s
[01:58:42] it=170264 colorings=87600 lazy-girth=152146 last: m=110 classes=6 cclen=84 t=516s
[01:58:42] it=170464 colorings=87800 lazy-girth=152146 last: m=110 classes=6 cclen=84 t=516s
[01:58:42] it=170664 colorings=88000 lazy-girth=152146 last: m=110 classes=6 cclen=80 t=517s
[01:58:43] it=170864 colorings=88200 lazy-girth=152146 last: m=110 classes=6 cclen=84 t=517s
[01:58:43] it=171065 colorings=88400 lazy-girth=152148 last: m=110 classes=6 cclen=84 t=517s
[01:58:44] it=171265 colorings=88600 lazy-girth=152148 last: m=110 classes=6 cclen=84 t=518s
[01:58:44] it=171465 colorings=88800 lazy-girth=152148 last: m=110 classes=6 cclen=84 t=518s
[01:58:45] it=171665 colorings=89000 lazy-girth=152148 last: m=110 classes=6 cclen=84 t=519s
[01:58:45] it=171867 colorings=89200 lazy-girth=152152 last: m=110 classes=6 cclen=83 t=519s
[01:58:46] it=172067 colorings=89400 lazy-girth=152152 last: m=110 classes=6 cclen=84 t=520s
[01:58:46] it=172267 colorings=89600 lazy-girth=152152 last: m=110 classes=6 cclen=83 t=520s
[01:58:47] it=172467 colorings=89800 lazy-girth=152152 last: m=110 classes=6 cclen=84 t=521s
[01:58:47] it=172669 colorings=90000 lazy-girth=152156 last: m=110 classes=6 cclen=84 t=521s
[01:58:48] it=172869 colorings=90200 lazy-girth=152156 last: m=110 classes=6 cclen=82 t=522s
[01:58:48] it=173080 colorings=90400 lazy-girth=152174 last: m=140 classes=7 cclen=75 t=522s
[01:58:50] it=173490 colorings=90600 lazy-girth=152549 last: m=140 classes=7 cclen=83 t=524s
[01:58:53] it=174034 colorings=90800 lazy-girth=153135 last: m=140 classes=7 cclen=83 t=527s
[01:58:56] it=174490 colorings=91000 lazy-girth=153553 last: m=140 classes=7 cclen=83 t=530s
[01:59:00] it=175292 colorings=91200 lazy-girth=154729 last: m=110 classes=6 cclen=84 t=534s
[01:59:01] it=175620 colorings=91400 lazy-girth=155000 last: m=110 classes=6 cclen=84 t=535s
[01:59:02] it=175944 colorings=91600 lazy-girth=155176 last: m=110 classes=6 cclen=84 t=536s
[01:59:03] it=176226 colorings=91800 lazy-girth=155287 last: m=110 classes=6 cclen=84 t=537s
[01:59:03] it=176504 colorings=92000 lazy-girth=155392 last: m=110 classes=6 cclen=84 t=537s
[01:59:04] it=176823 colorings=92200 lazy-girth=155537 last: m=110 classes=6 cclen=84 t=538s
[01:59:05] it=177136 colorings=92400 lazy-girth=155711 last: m=110 classes=6 cclen=84 t=539s
[01:59:06] it=177467 colorings=92600 lazy-girth=155904 last: m=110 classes=6 cclen=84 t=540s
[01:59:06] it=177701 colorings=92800 lazy-girth=155955 last: m=110 classes=6 cclen=84 t=540s
[01:59:07] it=178008 colorings=93000 lazy-girth=156093 last: m=110 classes=6 cclen=84 t=541s
[01:59:07] it=178227 colorings=93200 lazy-girth=156113 last: m=110 classes=6 cclen=84 t=542s
[01:59:08] it=178521 colorings=93400 lazy-girth=156246 last: m=110 classes=6 cclen=84 t=542s
[01:59:09] it=178789 colorings=93600 lazy-girth=156354 last: m=110 classes=6 cclen=83 t=543s
[01:59:10] it=179193 colorings=93800 lazy-girth=156633 last: m=110 classes=6 cclen=84 t=544s
[01:59:11] it=179492 colorings=94000 lazy-girth=156784 last: m=110 classes=6 cclen=83 t=545s
[01:59:12] it=179794 colorings=94200 lazy-girth=156928 last: m=110 classes=6 cclen=84 t=546s
[01:59:12] it=179994 colorings=94400 lazy-girth=156928 last: m=110 classes=6 cclen=84 t=546s
[01:59:12] it=180194 colorings=94600 lazy-girth=156928 last: m=110 classes=6 cclen=84 t=547s
[01:59:13] it=180394 colorings=94800 lazy-girth=156928 last: m=110 classes=6 cclen=84 t=547s
[01:59:14] it=180731 colorings=95000 lazy-girth=157210 last: m=110 classes=6 cclen=84 t=548s
[01:59:15] it=181054 colorings=95200 lazy-girth=157378 last: m=110 classes=6 cclen=84 t=549s
[01:59:16] it=181302 colorings=95400 lazy-girth=157450 last: m=110 classes=6 cclen=84 t=550s
[01:59:17] it=181774 colorings=95600 lazy-girth=158117 last: m=110 classes=6 cclen=83 t=552s
[01:59:19] it=182164 colorings=95800 lazy-girth=158412 last: m=110 classes=6 cclen=84 t=553s
[01:59:19] it=182495 colorings=96000 lazy-girth=158614 last: m=110 classes=6 cclen=84 t=554s
[01:59:20] it=182868 colorings=96200 lazy-girth=158837 last: m=110 classes=6 cclen=84 t=555s
[01:59:21] it=183181 colorings=96400 lazy-girth=158990 last: m=110 classes=6 cclen=84 t=555s
[01:59:22] it=183477 colorings=96600 lazy-girth=159119 last: m=110 classes=6 cclen=83 t=556s
[01:59:23] it=183723 colorings=96800 lazy-girth=159185 last: m=110 classes=6 cclen=84 t=557s
[01:59:23] it=183980 colorings=97000 lazy-girth=159262 last: m=110 classes=6 cclen=84 t=557s
[01:59:26] it=184209 colorings=97200 lazy-girth=159304 last: m=110 classes=6 cclen=84 t=560s
[01:59:27] it=184473 colorings=97400 lazy-girth=159392 last: m=110 classes=6 cclen=84 t=561s
[01:59:28] it=184757 colorings=97600 lazy-girth=159528 last: m=110 classes=6 cclen=84 t=562s
[01:59:28] it=185021 colorings=97800 lazy-girth=159616 last: m=110 classes=6 cclen=84 t=562s
[01:59:29] it=185320 colorings=98000 lazy-girth=159755 last: m=110 classes=6 cclen=84 t=563s
[01:59:30] it=185583 colorings=98200 lazy-girth=159846 last: m=110 classes=6 cclen=84 t=564s
[01:59:30] it=185914 colorings=98400 lazy-girth=160028 last: m=110 classes=6 cclen=84 t=564s
[01:59:31] it=186163 colorings=98600 lazy-girth=160097 last: m=110 classes=6 cclen=84 t=565s
[01:59:31] it=186401 colorings=98800 lazy-girth=160149 last: m=110 classes=6 cclen=84 t=565s
[01:59:32] it=186639 colorings=99000 lazy-girth=160199 last: m=110 classes=6 cclen=83 t=566s
[01:59:33] it=186899 colorings=99200 lazy-girth=160289 last: m=110 classes=6 cclen=84 t=567s
[01:59:33] it=187184 colorings=99400 lazy-girth=160398 last: m=110 classes=6 cclen=83 t=567s
[01:59:34] it=187462 colorings=99600 lazy-girth=160490 last: m=110 classes=6 cclen=84 t=568s
[01:59:35] it=187754 colorings=99800 lazy-girth=160604 last: m=110 classes=6 cclen=84 t=569s
[01:59:36] it=188267 colorings=100000 lazy-girth=161070 last: m=110 classes=6 cclen=84 t=570s
[01:59:37] it=188663 colorings=100200 lazy-girth=161360 last: m=110 classes=6 cclen=84 t=571s
[01:59:38] it=189037 colorings=100400 lazy-girth=161622 last: m=110 classes=6 cclen=84 t=572s
[01:59:39] it=189387 colorings=100600 lazy-girth=161836 last: m=110 classes=6 cclen=77 t=573s
[01:59:40] it=189744 colorings=100800 lazy-girth=162047 last: m=110 classes=6 cclen=84 t=574s
[01:59:41] it=190098 colorings=101000 lazy-girth=162302 last: m=110 classes=6 cclen=84 t=575s
[01:59:42] it=190432 colorings=101200 lazy-girth=162519 last: m=110 classes=6 cclen=84 t=576s
[01:59:43] it=190860 colorings=101400 lazy-girth=162852 last: m=110 classes=6 cclen=84 t=577s
[01:59:44] it=191201 colorings=101600 lazy-girth=163059 last: m=110 classes=6 cclen=83 t=578s
[01:59:45] it=191450 colorings=101800 lazy-girth=163114 last: m=110 classes=6 cclen=84 t=579s
[01:59:46] it=191763 colorings=102000 lazy-girth=163289 last: m=110 classes=6 cclen=84 t=580s
[01:59:46] it=192023 colorings=102200 lazy-girth=163371 last: m=110 classes=6 cclen=84 t=580s
[01:59:47] it=192313 colorings=102400 lazy-girth=163509 last: m=110 classes=6 cclen=84 t=581s
[01:59:48] it=192752 colorings=102600 lazy-girth=163837 last: m=110 classes=6 cclen=84 t=583s
[01:59:49] it=193078 colorings=102800 lazy-girth=164020 last: m=110 classes=6 cclen=84 t=583s
[01:59:50] it=193423 colorings=103000 lazy-girth=164229 last: m=110 classes=6 cclen=84 t=584s
[01:59:51] it=193817 colorings=103200 lazy-girth=164508 last: m=110 classes=6 cclen=84 t=585s
[01:59:52] it=194145 colorings=103400 lazy-girth=164681 last: m=110 classes=6 cclen=84 t=586s
[01:59:52] it=194461 colorings=103600 lazy-girth=164845 last: m=110 classes=6 cclen=84 t=587s
[01:59:53] it=194764 colorings=103800 lazy-girth=164990 last: m=110 classes=6 cclen=84 t=587s
[01:59:54] it=195030 colorings=104000 lazy-girth=165084 last: m=110 classes=6 cclen=84 t=588s
[01:59:54] it=195330 colorings=104200 lazy-girth=165225 last: m=110 classes=6 cclen=83 t=588s
[01:59:55] it=195624 colorings=104400 lazy-girth=165359 last: m=110 classes=6 cclen=84 t=589s
[01:59:56] it=195903 colorings=104600 lazy-girth=165463 last: m=110 classes=6 cclen=84 t=590s
[01:59:56] it=196179 colorings=104800 lazy-girth=165574 last: m=110 classes=6 cclen=84 t=590s
[01:59:57] it=196464 colorings=105000 lazy-girth=165702 last: m=110 classes=6 cclen=84 t=591s
[01:59:57] it=196787 colorings=105200 lazy-girth=165854 last: m=110 classes=6 cclen=84 t=592s
[01:59:58] it=197059 colorings=105400 lazy-girth=165949 last: m=110 classes=6 cclen=83 t=592s
[01:59:59] it=197318 colorings=105600 lazy-girth=166036 last: m=110 classes=6 cclen=84 t=593s
[01:59:59] it=197617 colorings=105800 lazy-girth=166183 last: m=110 classes=6 cclen=84 t=594s
[02:00:00] it=197900 colorings=106000 lazy-girth=166301 last: m=110 classes=6 cclen=84 t=594s
[02:00:01] it=198156 colorings=106200 lazy-girth=166383 last: m=110 classes=6 cclen=84 t=595s
[02:00:02] it=198444 colorings=106400 lazy-girth=166514 last: m=140 classes=7 cclen=67 t=596s
[02:00:03] it=198880 colorings=106600 lazy-girth=166956 last: m=110 classes=6 cclen=84 t=598s
[02:00:05] it=199239 colorings=106800 lazy-girth=167285 last: m=140 classes=7 cclen=77 t=599s
[02:00:06] it=199531 colorings=107000 lazy-girth=167477 last: m=110 classes=6 cclen=84 t=600s
[02:00:07] it=199866 colorings=107200 lazy-girth=167712 last: m=110 classes=6 cclen=84 t=601s
[02:00:08] it=200284 colorings=107400 lazy-girth=168153 last: m=110 classes=6 cclen=84 t=602s
[02:00:09] it=200574 colorings=107600 lazy-girth=168312 last: m=110 classes=6 cclen=84 t=603s
[02:00:10] it=200818 colorings=107800 lazy-girth=168397 last: m=110 classes=6 cclen=84 t=604s
[02:00:12] it=201274 colorings=108000 lazy-girth=168923 last: m=110 classes=6 cclen=84 t=606s
[02:00:13] it=201598 colorings=108200 lazy-girth=169115 last: m=110 classes=6 cclen=84 t=607s
[02:00:14] it=201875 colorings=108400 lazy-girth=169236 last: m=110 classes=6 cclen=84 t=608s
[02:00:15] it=202161 colorings=108600 lazy-girth=169362 last: m=110 classes=6 cclen=84 t=609s
[02:00:15] it=202407 colorings=108800 lazy-girth=169426 last: m=110 classes=6 cclen=84 t=609s
[02:00:16] it=202632 colorings=109000 lazy-girth=169477 last: m=110 classes=6 cclen=84 t=610s
[02:00:16] it=202848 colorings=109200 lazy-girth=169499 last: m=140 classes=7 cclen=70 t=610s
[02:00:17] it=203130 colorings=109400 lazy-girth=169620 last: m=110 classes=6 cclen=83 t=611s
[02:00:18] it=203360 colorings=109600 lazy-girth=169667 last: m=110 classes=6 cclen=84 t=612s
[02:00:18] it=203603 colorings=109800 lazy-girth=169737 last: m=140 classes=7 cclen=70 t=613s
[02:00:19] it=203840 colorings=110000 lazy-girth=169779 last: m=110 classes=6 cclen=84 t=613s
[02:00:20] it=204089 colorings=110200 lazy-girth=169834 last: m=110 classes=6 cclen=82 t=614s
[02:00:21] it=204309 colorings=110400 lazy-girth=169857 last: m=110 classes=6 cclen=84 t=615s
[02:00:21] it=204514 colorings=110600 lazy-girth=169862 last: m=110 classes=6 cclen=84 t=615s
[02:00:23] it=205001 colorings=110800 lazy-girth=170321 last: m=110 classes=6 cclen=84 t=617s
[02:00:24] it=205391 colorings=111000 lazy-girth=170575 last: m=110 classes=6 cclen=84 t=618s
[02:00:25] it=205723 colorings=111200 lazy-girth=170749 last: m=110 classes=6 cclen=84 t=619s
[02:00:25] it=206059 colorings=111400 lazy-girth=170950 last: m=110 classes=6 cclen=84 t=619s
[02:00:26] it=206383 colorings=111600 lazy-girth=171114 last: m=110 classes=6 cclen=84 t=620s
[02:00:27] it=206706 colorings=111800 lazy-girth=171317 last: m=110 classes=6 cclen=84 t=621s
[02:00:28] it=207150 colorings=112000 lazy-girth=171683 last: m=110 classes=6 cclen=83 t=622s
[02:00:29] it=207503 colorings=112200 lazy-girth=171890 last: m=110 classes=6 cclen=84 t=623s
[02:00:29] it=207847 colorings=112400 lazy-girth=172117 last: m=110 classes=6 cclen=84 t=624s
[02:00:30] it=208201 colorings=112600 lazy-girth=172334 last: m=110 classes=6 cclen=84 t=624s
[02:00:31] it=208622 colorings=112800 lazy-girth=172634 last: m=110 classes=6 cclen=84 t=625s
[02:00:32] it=208927 colorings=113000 lazy-girth=172771 last: m=110 classes=6 cclen=84 t=626s
[02:00:33] it=209335 colorings=113200 lazy-girth=173068 last: m=110 classes=6 cclen=83 t=627s
[02:00:34] it=209692 colorings=113400 lazy-girth=173288 last: m=110 classes=6 cclen=84 t=628s
[02:00:35] it=210043 colorings=113600 lazy-girth=173519 last: m=110 classes=6 cclen=84 t=629s
[02:00:36] it=210355 colorings=113800 lazy-girth=173679 last: m=110 classes=6 cclen=84 t=630s
[02:00:36] it=210648 colorings=114000 lazy-girth=173790 last: m=110 classes=6 cclen=84 t=630s
[02:00:37] it=210981 colorings=114200 lazy-girth=173972 last: m=110 classes=6 cclen=84 t=631s
[02:00:37] it=211248 colorings=114400 lazy-girth=174061 last: m=110 classes=6 cclen=84 t=632s
[02:00:38] it=211556 colorings=114600 lazy-girth=174194 last: m=110 classes=6 cclen=84 t=632s
[02:00:39] it=211848 colorings=114800 lazy-girth=174321 last: m=110 classes=6 cclen=84 t=633s
[02:00:39] it=212106 colorings=115000 lazy-girth=174401 last: m=110 classes=6 cclen=84 t=633s
[02:00:40] it=212338 colorings=115200 lazy-girth=174442 last: m=110 classes=6 cclen=83 t=634s
[02:00:40] it=212649 colorings=115400 lazy-girth=174581 last: m=110 classes=6 cclen=84 t=634s
[02:00:41] it=212971 colorings=115600 lazy-girth=174761 last: m=110 classes=6 cclen=84 t=635s
[02:00:42] it=213270 colorings=115800 lazy-girth=174898 last: m=110 classes=6 cclen=84 t=636s
[02:00:43] it=213595 colorings=116000 lazy-girth=175080 last: m=110 classes=6 cclen=84 t=637s
[02:00:44] it=213948 colorings=116200 lazy-girth=175273 last: m=110 classes=6 cclen=84 t=638s
[02:00:44] it=214298 colorings=116400 lazy-girth=175473 last: m=110 classes=6 cclen=83 t=638s
[02:00:45] it=214583 colorings=116600 lazy-girth=175604 last: m=110 classes=6 cclen=84 t=639s
[02:00:46] it=214837 colorings=116800 lazy-girth=175681 last: m=110 classes=6 cclen=84 t=640s
[02:00:47] it=215170 colorings=117000 lazy-girth=175876 last: m=110 classes=6 cclen=84 t=641s
[02:00:47] it=215424 colorings=117200 lazy-girth=175956 last: m=110 classes=6 cclen=84 t=641s
[02:00:48] it=215764 colorings=117400 lazy-girth=176159 last: m=110 classes=6 cclen=83 t=642s
[02:00:49] it=216165 colorings=117600 lazy-girth=176459 last: m=110 classes=6 cclen=84 t=643s
[02:00:50] it=216558 colorings=117800 lazy-girth=176742 last: m=110 classes=6 cclen=83 t=644s
[02:00:51] it=216868 colorings=118000 lazy-girth=176910 last: m=110 classes=6 cclen=84 t=645s
[02:00:52] it=217229 colorings=118200 lazy-girth=177142 last: m=110 classes=6 cclen=83 t=646s
[02:00:52] it=217504 colorings=118400 lazy-girth=177245 last: m=110 classes=6 cclen=84 t=646s
[02:00:53] it=217890 colorings=118600 lazy-girth=177532 last: m=110 classes=6 cclen=84 t=647s
[02:00:54] it=218214 colorings=118800 lazy-girth=177687 last: m=110 classes=6 cclen=83 t=648s
[02:00:55] it=218497 colorings=119000 lazy-girth=177805 last: m=110 classes=6 cclen=84 t=649s
[02:00:55] it=218714 colorings=119200 lazy-girth=177831 last: m=110 classes=6 cclen=84 t=649s
[02:00:56] it=218998 colorings=119400 lazy-girth=177945 last: m=110 classes=6 cclen=83 t=650s
[02:00:56] it=219258 colorings=119600 lazy-girth=178036 last: m=110 classes=6 cclen=84 t=650s
[02:00:57] it=219622 colorings=119800 lazy-girth=178256 last: m=110 classes=6 cclen=84 t=652s
[02:00:58] it=219926 colorings=120000 lazy-girth=178404 last: m=110 classes=6 cclen=81 t=652s
[02:00:59] it=220193 colorings=120200 lazy-girth=178495 last: m=110 classes=6 cclen=83 t=653s
[02:00:59] it=220447 colorings=120400 lazy-girth=178578 last: m=110 classes=6 cclen=84 t=653s
[02:01:00] it=220708 colorings=120600 lazy-girth=178653 last: m=110 classes=6 cclen=84 t=654s
[02:01:01] it=221029 colorings=120800 lazy-girth=178817 last: m=110 classes=6 cclen=83 t=655s
[02:01:01] it=221326 colorings=121000 lazy-girth=178947 last: m=110 classes=6 cclen=84 t=656s
[02:01:02] it=221626 colorings=121200 lazy-girth=179084 last: m=110 classes=6 cclen=84 t=656s
[02:01:03] it=221931 colorings=121400 lazy-girth=179217 last: m=110 classes=6 cclen=83 t=657s
[02:01:03] it=222222 colorings=121600 lazy-girth=179359 last: m=110 classes=6 cclen=84 t=658s
[02:01:04] it=222503 colorings=121800 lazy-girth=179463 last: m=110 classes=6 cclen=83 t=658s
[02:01:05] it=222820 colorings=122000 lazy-girth=179616 last: m=110 classes=6 cclen=84 t=659s
[02:01:05] it=223064 colorings=122200 lazy-girth=179676 last: m=110 classes=6 cclen=84 t=659s
[02:01:06] it=223270 colorings=122400 lazy-girth=179682 last: m=110 classes=6 cclen=84 t=660s
[02:01:07] it=223599 colorings=122600 lazy-girth=179864 last: m=110 classes=6 cclen=84 t=661s
[02:01:08] it=223883 colorings=122800 lazy-girth=179977 last: m=110 classes=6 cclen=84 t=662s
[02:01:09] it=224155 colorings=123000 lazy-girth=180093 last: m=110 classes=6 cclen=84 t=663s
[02:01:10] it=224434 colorings=123200 lazy-girth=180199 last: m=110 classes=6 cclen=84 t=664s
[02:01:10] it=224682 colorings=123400 lazy-girth=180264 last: m=110 classes=6 cclen=84 t=664s
[02:01:11] it=224957 colorings=123600 lazy-girth=180370 last: m=110 classes=6 cclen=84 t=665s
[02:01:11] it=225242 colorings=123800 lazy-girth=180486 last: m=110 classes=6 cclen=83 t=666s
[02:01:12] it=225445 colorings=124000 lazy-girth=180489 last: m=110 classes=6 cclen=84 t=666s
[02:01:13] it=225738 colorings=124200 lazy-girth=180622 last: m=110 classes=6 cclen=84 t=667s
[02:01:13] it=225985 colorings=124400 lazy-girth=180692 last: m=110 classes=6 cclen=84 t=667s
[02:01:14] it=226280 colorings=124600 lazy-girth=180815 last: m=110 classes=6 cclen=84 t=668s
[02:01:14] it=226527 colorings=124800 lazy-girth=180878 last: m=110 classes=6 cclen=84 t=668s
[02:01:15] it=226784 colorings=125000 lazy-girth=180950 last: m=110 classes=6 cclen=84 t=669s
[02:01:16] it=227045 colorings=125200 lazy-girth=181038 last: m=110 classes=6 cclen=84 t=670s
[02:01:16] it=227290 colorings=125400 lazy-girth=181092 last: m=110 classes=6 cclen=84 t=670s
[02:01:17] it=227520 colorings=125600 lazy-girth=181127 last: m=110 classes=6 cclen=84 t=671s
[02:01:17] it=227754 colorings=125800 lazy-girth=181171 last: m=110 classes=6 cclen=84 t=671s
[02:01:18] it=227987 colorings=126000 lazy-girth=181222 last: m=110 classes=6 cclen=83 t=672s
[02:01:18] it=228195 colorings=126200 lazy-girth=181233 last: m=110 classes=6 cclen=84 t=672s
[02:01:19] it=228426 colorings=126400 lazy-girth=181278 last: m=110 classes=6 cclen=84 t=673s
[02:01:19] it=228661 colorings=126600 lazy-girth=181325 last: m=110 classes=6 cclen=84 t=673s
[02:01:20] it=228902 colorings=126800 lazy-girth=181389 last: m=110 classes=6 cclen=84 t=674s
[02:01:20] it=229132 colorings=127000 lazy-girth=181436 last: m=110 classes=6 cclen=83 t=674s
[02:01:22] it=229567 colorings=127200 lazy-girth=181762 last: m=110 classes=6 cclen=83 t=676s
[02:01:23] it=229951 colorings=127400 lazy-girth=182018 last: m=110 classes=6 cclen=84 t=677s
[02:01:23] it=230341 colorings=127600 lazy-girth=182300 last: m=110 classes=6 cclen=84 t=678s
[02:01:24] it=230661 colorings=127800 lazy-girth=182464 last: m=110 classes=6 cclen=84 t=678s
[02:01:25] it=231000 colorings=128000 lazy-girth=182664 last: m=110 classes=6 cclen=84 t=679s
[02:01:26] it=231323 colorings=128200 lazy-girth=182842 last: m=110 classes=6 cclen=83 t=680s
[02:01:26] it=231608 colorings=128400 lazy-girth=182967 last: m=110 classes=6 cclen=83 t=680s
[02:01:27] it=231850 colorings=128600 lazy-girth=183025 last: m=110 classes=6 cclen=84 t=681s
[02:01:28] it=232118 colorings=128800 lazy-girth=183112 last: m=110 classes=6 cclen=84 t=682s
[02:01:29] it=232585 colorings=129000 lazy-girth=183474 last: m=110 classes=6 cclen=84 t=683s
[02:01:30] it=232905 colorings=129200 lazy-girth=183644 last: m=110 classes=6 cclen=84 t=684s
[02:01:30] it=233196 colorings=129400 lazy-girth=183782 last: m=110 classes=6 cclen=84 t=684s
[02:01:31] it=233494 colorings=129600 lazy-girth=183940 last: m=110 classes=6 cclen=83 t=685s
[02:01:32] it=233792 colorings=129800 lazy-girth=184084 last: m=110 classes=6 cclen=84 t=686s
[02:01:32] it=234103 colorings=130000 lazy-girth=184245 last: m=110 classes=6 cclen=84 t=686s
[02:01:33] it=234402 colorings=130200 lazy-girth=184377 last: m=110 classes=6 cclen=84 t=687s
[02:01:33] it=234663 colorings=130400 lazy-girth=184460 last: m=110 classes=6 cclen=84 t=688s
[02:01:34] it=234902 colorings=130600 lazy-girth=184499 last: m=110 classes=6 cclen=84 t=688s
[02:01:35] it=235252 colorings=130800 lazy-girth=184728 last: m=110 classes=6 cclen=84 t=689s
[02:01:35] it=235535 colorings=131000 lazy-girth=184837 last: m=110 classes=6 cclen=83 t=690s
[02:01:37] it=235977 colorings=131200 lazy-girth=185204 last: m=110 classes=6 cclen=84 t=691s
[02:01:37] it=236274 colorings=131400 lazy-girth=185342 last: m=110 classes=6 cclen=84 t=691s
[02:01:38] it=236543 colorings=131600 lazy-girth=185440 last: m=110 classes=6 cclen=84 t=692s
[02:01:38] it=236759 colorings=131800 lazy-girth=185460 last: m=110 classes=6 cclen=84 t=693s
[02:01:39] it=237061 colorings=132000 lazy-girth=185611 last: m=110 classes=6 cclen=84 t=693s
[02:01:40] it=237346 colorings=132200 lazy-girth=185746 last: m=110 classes=6 cclen=84 t=694s
[02:01:40] it=237550 colorings=132400 lazy-girth=185750 last: m=110 classes=6 cclen=84 t=694s
[02:01:41] it=237842 colorings=132600 lazy-girth=185877 last: m=110 classes=6 cclen=83 t=695s
[02:01:41] it=238108 colorings=132800 lazy-girth=185994 last: m=110 classes=6 cclen=84 t=696s
[02:01:42] it=238393 colorings=133000 lazy-girth=186121 last: m=110 classes=6 cclen=83 t=696s
[02:01:43] it=238674 colorings=133200 lazy-girth=186226 last: m=110 classes=6 cclen=84 t=697s
[02:01:43] it=238903 colorings=133400 lazy-girth=186272 last: m=110 classes=6 cclen=84 t=697s
[02:01:44] it=239179 colorings=133600 lazy-girth=186380 last: m=110 classes=6 cclen=84 t=698s
[02:01:45] it=239490 colorings=133800 lazy-girth=186545 last: m=110 classes=6 cclen=84 t=699s
[02:01:45] it=239752 colorings=134000 lazy-girth=186616 last: m=110 classes=6 cclen=83 t=699s
[02:01:46] it=239963 colorings=134200 lazy-girth=186627 last: m=110 classes=6 cclen=84 t=700s
[02:01:47] it=240212 colorings=134400 lazy-girth=186695 last: m=110 classes=6 cclen=83 t=701s
[02:01:47] it=240471 colorings=134600 lazy-girth=186779 last: m=110 classes=6 cclen=84 t=701s
[02:01:48] it=240720 colorings=134800 lazy-girth=186858 last: m=110 classes=6 cclen=83 t=702s
[02:01:48] it=240971 colorings=135000 lazy-girth=186926 last: m=110 classes=6 cclen=84 t=702s
[02:01:49] it=241208 colorings=135200 lazy-girth=186976 last: m=110 classes=6 cclen=84 t=703s
[02:01:49] it=241423 colorings=135400 lazy-girth=186997 last: m=110 classes=6 cclen=84 t=703s
[02:01:50] it=241748 colorings=135600 lazy-girth=187181 last: m=110 classes=6 cclen=84 t=704s
[02:01:51] it=242025 colorings=135800 lazy-girth=187292 last: m=110 classes=6 cclen=84 t=705s
[02:01:51] it=242279 colorings=136000 lazy-girth=187360 last: m=110 classes=6 cclen=84 t=705s
[02:01:52] it=242581 colorings=136200 lazy-girth=187508 last: m=110 classes=6 cclen=84 t=706s
[02:01:53] it=242934 colorings=136400 lazy-girth=187717 last: m=110 classes=6 cclen=84 t=707s
[02:01:54] it=243308 colorings=136600 lazy-girth=187958 last: m=110 classes=6 cclen=83 t=708s
[02:01:55] it=243670 colorings=136800 lazy-girth=188154 last: m=110 classes=6 cclen=83 t=709s
[02:01:56] it=243979 colorings=137000 lazy-girth=188311 last: m=110 classes=6 cclen=84 t=710s
[02:01:57] it=244313 colorings=137200 lazy-girth=188507 last: m=110 classes=6 cclen=84 t=711s
[02:01:58] it=244617 colorings=137400 lazy-girth=188651 last: m=110 classes=6 cclen=84 t=712s
[02:01:58] it=244911 colorings=137600 lazy-girth=188773 last: m=110 classes=6 cclen=84 t=712s
[02:01:59] it=245235 colorings=137800 lazy-girth=188963 last: m=110 classes=6 cclen=84 t=713s
[02:02:00] it=245555 colorings=138000 lazy-girth=189136 last: m=110 classes=6 cclen=83 t=714s
[02:02:01] it=245810 colorings=138200 lazy-girth=189208 last: m=110 classes=6 cclen=84 t=715s
[02:02:01] it=246097 colorings=138400 lazy-girth=189328 last: m=110 classes=6 cclen=84 t=715s
[02:02:02] it=246378 colorings=138600 lazy-girth=189449 last: m=110 classes=6 cclen=84 t=716s
[02:02:03] it=246631 colorings=138800 lazy-girth=189533 last: m=110 classes=6 cclen=84 t=717s
[02:02:03] it=246844 colorings=139000 lazy-girth=189554 last: m=110 classes=6 cclen=84 t=717s
[02:02:04] it=247082 colorings=139200 lazy-girth=189606 last: m=110 classes=6 cclen=83 t=718s
[02:02:05] it=247393 colorings=139400 lazy-girth=189766 last: m=110 classes=6 cclen=84 t=719s
[02:02:05] it=247617 colorings=139600 lazy-girth=189798 last: m=110 classes=6 cclen=84 t=719s
[02:02:06] it=247860 colorings=139800 lazy-girth=189865 last: m=110 classes=6 cclen=83 t=720s
[02:02:06] it=248157 colorings=140000 lazy-girth=190004 last: m=110 classes=6 cclen=84 t=721s
[02:02:07] it=248414 colorings=140200 lazy-girth=190084 last: m=110 classes=6 cclen=84 t=721s
[02:02:08] it=248699 colorings=140400 lazy-girth=190188 last: m=110 classes=6 cclen=84 t=722s
[02:02:09] it=248977 colorings=140600 lazy-girth=190313 last: m=110 classes=6 cclen=84 t=723s
[02:02:09] it=249254 colorings=140800 lazy-girth=190408 last: m=110 classes=6 cclen=84 t=723s
[02:02:10] it=249522 colorings=141000 lazy-girth=190505 last: m=110 classes=6 cclen=84 t=724s
[02:02:10] it=249779 colorings=141200 lazy-girth=190588 last: m=110 classes=6 cclen=84 t=724s
[02:02:11] it=249986 colorings=141400 lazy-girth=190597 last: m=110 classes=6 cclen=84 t=725s
[02:02:12] it=250224 colorings=141600 lazy-girth=190649 last: m=110 classes=6 cclen=84 t=726s
[02:02:13] it=250590 colorings=141800 lazy-girth=190906 last: m=110 classes=6 cclen=83 t=727s
[02:02:13] it=250898 colorings=142000 lazy-girth=191057 last: m=110 classes=6 cclen=84 t=727s
[02:02:14] it=251225 colorings=142200 lazy-girth=191212 last: m=110 classes=6 cclen=84 t=728s
[02:02:15] it=251513 colorings=142400 lazy-girth=191345 last: m=110 classes=6 cclen=84 t=729s
[02:02:16] it=251781 colorings=142600 lazy-girth=191450 last: m=110 classes=6 cclen=83 t=730s
[02:02:16] it=252072 colorings=142800 lazy-girth=191583 last: m=110 classes=6 cclen=84 t=730s
[02:02:17] it=252274 colorings=143000 lazy-girth=191585 last: m=110 classes=6 cclen=84 t=731s
[02:02:17] it=252553 colorings=143200 lazy-girth=191696 last: m=110 classes=6 cclen=84 t=732s
[02:02:18] it=252851 colorings=143400 lazy-girth=191839 last: m=110 classes=6 cclen=84 t=732s
[02:02:19] it=253116 colorings=143600 lazy-girth=191927 last: m=110 classes=6 cclen=84 t=733s
[02:02:20] it=253441 colorings=143800 lazy-girth=192109 last: m=110 classes=6 cclen=84 t=734s
[02:02:20] it=253721 colorings=144000 lazy-girth=192230 last: m=110 classes=6 cclen=84 t=734s
[02:02:21] it=254003 colorings=144200 lazy-girth=192355 last: m=110 classes=6 cclen=84 t=735s
[02:02:22] it=254252 colorings=144400 lazy-girth=192410 last: m=110 classes=6 cclen=82 t=736s
[02:02:22] it=254511 colorings=144600 lazy-girth=192495 last: m=110 classes=6 cclen=84 t=736s
[02:02:23] it=254793 colorings=144800 lazy-girth=192600 last: m=110 classes=6 cclen=84 t=737s
[02:02:25] it=255249 colorings=145000 lazy-girth=192889 last: m=140 classes=7 cclen=74 t=739s
[02:02:27] it=255762 colorings=145200 lazy-girth=193285 last: m=110 classes=6 cclen=84 t=741s
[02:02:28] it=256121 colorings=145400 lazy-girth=193505 last: m=110 classes=6 cclen=84 t=742s
[02:02:29] it=256403 colorings=145600 lazy-girth=193624 last: m=110 classes=6 cclen=84 t=743s
[02:02:30] it=256693 colorings=145800 lazy-girth=193749 last: m=110 classes=6 cclen=84 t=744s
[02:02:31] it=257077 colorings=146000 lazy-girth=194005 last: m=110 classes=6 cclen=84 t=745s
[02:02:31] it=257347 colorings=146200 lazy-girth=194098 last: m=110 classes=6 cclen=84 t=746s
[02:02:32] it=257655 colorings=146400 lazy-girth=194267 last: m=110 classes=6 cclen=83 t=746s
[02:02:33] it=258003 colorings=146600 lazy-girth=194479 last: m=110 classes=6 cclen=84 t=747s
[02:02:34] it=258314 colorings=146800 lazy-girth=194630 last: m=110 classes=6 cclen=84 t=748s
[02:02:34] it=258524 colorings=147000 lazy-girth=194643 last: m=110 classes=6 cclen=84 t=749s
[02:02:35] it=258868 colorings=147200 lazy-girth=194855 last: m=110 classes=6 cclen=84 t=750s
[02:02:36] it=259218 colorings=147400 lazy-girth=195089 last: m=110 classes=6 cclen=84 t=751s
[02:02:37] it=259505 colorings=147600 lazy-girth=195201 last: m=110 classes=6 cclen=84 t=751s
[02:02:38] it=259803 colorings=147800 lazy-girth=195335 last: m=110 classes=6 cclen=84 t=752s
[02:02:39] it=260101 colorings=148000 lazy-girth=195465 last: m=110 classes=6 cclen=84 t=753s
[02:02:40] it=260376 colorings=148200 lazy-girth=195564 last: m=110 classes=6 cclen=83 t=754s
[02:02:40] it=260680 colorings=148400 lazy-girth=195721 last: m=110 classes=6 cclen=84 t=754s
[02:02:41] it=260970 colorings=148600 lazy-girth=195859 last: m=110 classes=6 cclen=84 t=755s
[02:02:42] it=261240 colorings=148800 lazy-girth=195956 last: m=110 classes=6 cclen=84 t=756s
[02:02:43] it=261545 colorings=149000 lazy-girth=196104 last: m=110 classes=6 cclen=84 t=757s
[02:02:44] it=261883 colorings=149200 lazy-girth=196292 last: m=110 classes=6 cclen=83 t=758s
[02:02:44] it=262194 colorings=149400 lazy-girth=196453 last: m=110 classes=6 cclen=84 t=759s
[02:02:45] it=262475 colorings=149600 lazy-girth=196579 last: m=110 classes=6 cclen=84 t=759s
[02:02:46] it=262724 colorings=149800 lazy-girth=196643 last: m=110 classes=6 cclen=84 t=760s
[02:02:46] it=262988 colorings=150000 lazy-girth=196736 last: m=110 classes=6 cclen=84 t=761s
[02:02:47] it=263264 colorings=150200 lazy-girth=196833 last: m=110 classes=6 cclen=84 t=761s
[02:02:48] it=263541 colorings=150400 lazy-girth=196931 last: m=110 classes=6 cclen=84 t=762s
[02:02:49] it=263831 colorings=150600 lazy-girth=197064 last: m=110 classes=6 cclen=84 t=763s
[02:02:49] it=264065 colorings=150800 lazy-girth=197109 last: m=110 classes=6 cclen=84 t=763s
[02:02:50] it=264337 colorings=151000 lazy-girth=197211 last: m=110 classes=6 cclen=82 t=764s
[02:02:51] it=264658 colorings=151200 lazy-girth=197379 last: m=110 classes=6 cclen=84 t=765s
[02:02:51] it=264923 colorings=151400 lazy-girth=197463 last: m=110 classes=6 cclen=84 t=766s
[02:02:52] it=265189 colorings=151600 lazy-girth=197555 last: m=110 classes=6 cclen=83 t=766s
[02:02:53] it=265460 colorings=151800 lazy-girth=197663 last: m=110 classes=6 cclen=84 t=767s
[02:02:53] it=265720 colorings=152000 lazy-girth=197744 last: m=110 classes=6 cclen=84 t=768s
[02:02:54] it=266019 colorings=152200 lazy-girth=197877 last: m=110 classes=6 cclen=83 t=768s
[02:02:55] it=266243 colorings=152400 lazy-girth=197910 last: m=110 classes=6 cclen=84 t=769s
[02:02:55] it=266491 colorings=152600 lazy-girth=197977 last: m=110 classes=6 cclen=84 t=769s
[02:02:56] it=266770 colorings=152800 lazy-girth=198085 last: m=110 classes=6 cclen=84 t=770s
[02:02:57] it=267050 colorings=153000 lazy-girth=198195 last: m=110 classes=6 cclen=84 t=771s
[02:02:57] it=267272 colorings=153200 lazy-girth=198227 last: m=110 classes=6 cclen=84 t=771s
[02:02:58] it=267505 colorings=153400 lazy-girth=198267 last: m=110 classes=6 cclen=84 t=772s
[02:02:58] it=267770 colorings=153600 lazy-girth=198366 last: m=110 classes=6 cclen=84 t=773s
[02:02:59] it=268010 colorings=153800 lazy-girth=198427 last: m=110 classes=6 cclen=83 t=773s
[02:03:00] it=268259 colorings=154000 lazy-girth=198500 last: m=110 classes=6 cclen=84 t=774s
[02:03:01] it=268516 colorings=154200 lazy-girth=198578 last: m=110 classes=6 cclen=84 t=775s
[02:03:01] it=268778 colorings=154400 lazy-girth=198674 last: m=110 classes=6 cclen=84 t=775s
[02:03:02] it=269022 colorings=154600 lazy-girth=198733 last: m=110 classes=6 cclen=83 t=776s
[02:03:03] it=269296 colorings=154800 lazy-girth=198834 last: m=110 classes=6 cclen=84 t=777s
[02:03:03] it=269580 colorings=155000 lazy-girth=198950 last: m=110 classes=6 cclen=84 t=777s
[02:03:04] it=269876 colorings=155200 lazy-girth=199095 last: m=110 classes=6 cclen=84 t=778s
[02:03:05] it=270157 colorings=155400 lazy-girth=199203 last: m=110 classes=6 cclen=84 t=779s
[02:03:06] it=270435 colorings=155600 lazy-girth=199310 last: m=110 classes=6 cclen=84 t=780s
[02:03:06] it=270671 colorings=155800 lazy-girth=199362 last: m=110 classes=6 cclen=84 t=780s
[02:03:07] it=270919 colorings=156000 lazy-girth=199429 last: m=110 classes=6 cclen=83 t=781s
[02:03:08] it=271211 colorings=156200 lazy-girth=199559 last: m=110 classes=6 cclen=83 t=782s
[02:03:08] it=271465 colorings=156400 lazy-girth=199633 last: m=110 classes=6 cclen=83 t=782s
[02:03:09] it=271738 colorings=156600 lazy-girth=199733 last: m=110 classes=6 cclen=84 t=783s
[02:03:10] it=271984 colorings=156800 lazy-girth=199805 last: m=110 classes=6 cclen=84 t=784s
[02:03:10] it=272283 colorings=157000 lazy-girth=199942 last: m=110 classes=6 cclen=84 t=785s
[02:03:11] it=272512 colorings=157200 lazy-girth=199977 last: m=110 classes=6 cclen=84 t=785s
[02:03:12] it=272773 colorings=157400 lazy-girth=200061 last: m=110 classes=6 cclen=83 t=786s
[02:03:13] it=272996 colorings=157600 lazy-girth=200093 last: m=110 classes=6 cclen=84 t=787s
[02:03:13] it=273225 colorings=157800 lazy-girth=200135 last: m=110 classes=6 cclen=84 t=787s
[02:03:14] it=273468 colorings=158000 lazy-girth=200202 last: m=110 classes=6 cclen=82 t=788s
[02:03:14] it=273687 colorings=158200 lazy-girth=200228 last: m=110 classes=6 cclen=84 t=788s
[02:03:15] it=273937 colorings=158400 lazy-girth=200294 last: m=110 classes=6 cclen=84 t=789s
[02:03:15] it=274158 colorings=158600 lazy-girth=200324 last: m=110 classes=6 cclen=84 t=790s
[02:03:16] it=274381 colorings=158800 lazy-girth=200354 last: m=110 classes=6 cclen=84 t=790s
[02:03:17] it=274581 colorings=159000 lazy-girth=200354 last: m=110 classes=6 cclen=84 t=791s
[02:03:17] it=274781 colorings=159200 lazy-girth=200354 last: m=110 classes=6 cclen=83 t=791s
[02:03:18] it=275055 colorings=159400 lazy-girth=200456 last: m=110 classes=6 cclen=84 t=792s
[02:03:19] it=275320 colorings=159600 lazy-girth=200546 last: m=110 classes=6 cclen=83 t=793s
[02:03:20] it=275596 colorings=159800 lazy-girth=200656 last: m=110 classes=6 cclen=84 t=794s
[02:03:20] it=275848 colorings=160000 lazy-girth=200725 last: m=110 classes=6 cclen=84 t=794s
[02:03:21] it=276120 colorings=160200 lazy-girth=200832 last: m=110 classes=6 cclen=84 t=795s
[02:03:22] it=276372 colorings=160400 lazy-girth=200913 last: m=110 classes=6 cclen=83 t=796s
[02:03:23] it=276600 colorings=160600 lazy-girth=200948 last: m=110 classes=6 cclen=84 t=797s
[02:03:23] it=276800 colorings=160800 lazy-girth=200948 last: m=110 classes=6 cclen=84 t=797s
[02:03:24] it=277000 colorings=161000 lazy-girth=200948 last: m=110 classes=6 cclen=84 t=798s
[02:03:24] it=277259 colorings=161200 lazy-girth=201020 last: m=110 classes=6 cclen=84 t=799s
[02:03:25] it=277528 colorings=161400 lazy-girth=201111 last: m=110 classes=6 cclen=84 t=799s
[02:03:26] it=277810 colorings=161600 lazy-girth=201237 last: m=110 classes=6 cclen=84 t=800s
[02:03:27] it=278061 colorings=161800 lazy-girth=201313 last: m=110 classes=6 cclen=83 t=801s
[02:03:27] it=278316 colorings=162000 lazy-girth=201396 last: m=110 classes=6 cclen=84 t=801s
[02:03:28] it=278550 colorings=162200 lazy-girth=201447 last: m=110 classes=6 cclen=84 t=802s
[02:03:29] it=278815 colorings=162400 lazy-girth=201543 last: m=110 classes=6 cclen=84 t=803s
[02:03:29] it=279054 colorings=162600 lazy-girth=201593 last: m=110 classes=6 cclen=84 t=803s
[02:03:30] it=279269 colorings=162800 lazy-girth=201613 last: m=110 classes=6 cclen=84 t=804s
[02:03:31] it=279498 colorings=163000 lazy-girth=201652 last: m=110 classes=6 cclen=84 t=805s
[02:03:31] it=279723 colorings=163200 lazy-girth=201689 last: m=110 classes=6 cclen=84 t=805s
[02:03:32] it=279959 colorings=163400 lazy-girth=201744 last: m=110 classes=6 cclen=84 t=806s
[02:03:33] it=280164 colorings=163600 lazy-girth=201749 last: m=110 classes=6 cclen=83 t=807s
[02:03:33] it=280399 colorings=163800 lazy-girth=201799 last: m=110 classes=6 cclen=84 t=807s
[02:03:34] it=280663 colorings=164000 lazy-girth=201883 last: m=110 classes=6 cclen=84 t=808s
[02:03:35] it=280903 colorings=164200 lazy-girth=201931 last: m=110 classes=6 cclen=84 t=809s
[02:03:35] it=281133 colorings=164400 lazy-girth=201972 last: m=110 classes=6 cclen=84 t=809s
[02:03:36] it=281369 colorings=164600 lazy-girth=202024 last: m=110 classes=6 cclen=84 t=810s
[02:03:37] it=281589 colorings=164800 lazy-girth=202053 last: m=110 classes=6 cclen=84 t=811s
[02:03:38] it=281819 colorings=165000 lazy-girth=202100 last: m=110 classes=6 cclen=83 t=812s
[02:03:39] it=282043 colorings=165200 lazy-girth=202135 last: m=110 classes=6 cclen=84 t=813s
[02:03:40] it=282296 colorings=165400 lazy-girth=202216 last: m=110 classes=6 cclen=84 t=814s
[02:03:41] it=282519 colorings=165600 lazy-girth=202243 last: m=110 classes=6 cclen=84 t=815s
[02:03:41] it=282748 colorings=165800 lazy-girth=202277 last: m=110 classes=6 cclen=84 t=815s
[02:03:42] it=282964 colorings=166000 lazy-girth=202295 last: m=110 classes=6 cclen=84 t=816s
[02:03:43] it=283209 colorings=166200 lazy-girth=202354 last: m=110 classes=6 cclen=84 t=817s
[02:03:43] it=283472 colorings=166400 lazy-girth=202444 last: m=110 classes=6 cclen=84 t=817s
[02:03:44] it=283701 colorings=166600 lazy-girth=202483 last: m=110 classes=6 cclen=84 t=818s
[02:03:45] it=283930 colorings=166800 lazy-girth=202529 last: m=110 classes=6 cclen=84 t=819s
[02:03:46] it=284183 colorings=167000 lazy-girth=202599 last: m=110 classes=6 cclen=83 t=820s
[02:03:47] it=284415 colorings=167200 lazy-girth=202640 last: m=110 classes=6 cclen=84 t=821s
[02:03:47] it=284636 colorings=167400 lazy-girth=202669 last: m=110 classes=6 cclen=82 t=821s
[02:03:47] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=284726 colorings=167487 lazy-girth=202672 time=821s


==> anc/search/logs/slice_Dic6_r2_g6.log <==
[06:07:22] slice r=2 H=Dic6 |H|=24 n=48 classes=48 girth>=6 mindeg>=3
[06:07:22] eager C3/C4 clauses: 13800
[06:07:24] it=445 colorings=200 lazy-girth=623 last: m=96 classes=4 cclen=44 t=2s
[06:07:25] it=767 colorings=400 lazy-girth=917 last: m=120 classes=5 cclen=43 t=3s
[06:07:26] it=1094 colorings=600 lazy-girth=1202 last: m=96 classes=4 cclen=31 t=4s
[06:07:28] it=1668 colorings=800 lazy-girth=1836 last: m=96 classes=4 cclen=44 t=5s
[06:07:28] it=2008 colorings=1000 lazy-girth=2077 last: m=96 classes=4 cclen=44 t=6s
[06:07:30] it=2443 colorings=1200 lazy-girth=2464 last: m=96 classes=4 cclen=41 t=8s
[06:07:30] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2599 colorings=1314 lazy-girth=2506 time=8s


==> anc/search/logs/slice_Dic7_r2_g6.log <==
[22:37:34] slice r=2 H=Dic7 |H|=28 n=56 classes=56 girth>=6 mindeg>=3
[22:37:34] eager C3/C4 clauses: 23807
[22:37:35] it=357 colorings=200 lazy-girth=397 last: m=112 classes=4 cclen=52 t=1s
[22:37:36] it=557 colorings=400 lazy-girth=397 last: m=112 classes=4 cclen=52 t=2s
[22:37:37] it=841 colorings=600 lazy-girth=694 last: m=112 classes=4 cclen=52 t=3s
[22:37:38] it=1161 colorings=800 lazy-girth=1003 last: m=112 classes=4 cclen=52 t=4s
[22:37:38] it=1543 colorings=1000 lazy-girth=1321 last: m=112 classes=4 cclen=51 t=4s
[22:37:39] it=1813 colorings=1200 lazy-girth=1488 last: m=112 classes=4 cclen=52 t=5s
[22:37:40] it=2138 colorings=1400 lazy-girth=1865 last: m=112 classes=4 cclen=52 t=6s
[22:37:41] it=2423 colorings=1600 lazy-girth=2067 last: m=112 classes=4 cclen=52 t=7s
[22:37:42] it=2706 colorings=1800 lazy-girth=2230 last: m=112 classes=4 cclen=52 t=8s
[22:37:43] it=3022 colorings=2000 lazy-girth=2584 last: m=112 classes=4 cclen=52 t=9s
[22:37:44] it=3339 colorings=2200 lazy-girth=2892 last: m=112 classes=4 cclen=52 t=10s
[22:37:45] it=3788 colorings=2400 lazy-girth=3485 last: m=112 classes=4 cclen=52 t=12s
[22:37:47] it=4200 colorings=2600 lazy-girth=3909 last: m=112 classes=4 cclen=52 t=13s
[22:37:48] it=4536 colorings=2800 lazy-girth=4271 last: m=112 classes=4 cclen=50 t=14s
[22:37:49] it=4836 colorings=3000 lazy-girth=4514 last: m=112 classes=4 cclen=52 t=15s
[22:37:50] it=5165 colorings=3200 lazy-girth=4739 last: m=98 classes=4 cclen=52 t=17s
[22:37:53] it=5657 colorings=3400 lazy-girth=5277 last: m=112 classes=4 cclen=52 t=19s
[22:37:55] it=6125 colorings=3600 lazy-girth=5764 last: m=112 classes=4 cclen=52 t=21s
[22:37:56] it=6553 colorings=3800 lazy-girth=6180 last: m=112 classes=4 cclen=52 t=22s
[22:37:57] it=6860 colorings=4000 lazy-girth=6396 last: m=112 classes=4 cclen=52 t=23s
[22:37:58] it=7146 colorings=4200 lazy-girth=6573 last: m=112 classes=4 cclen=44 t=24s
[22:37:59] it=7447 colorings=4400 lazy-girth=6792 last: m=112 classes=4 cclen=52 t=25s
[22:38:00] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=7700 colorings=4549 lazy-girth=6914 time=26s


==> anc/search/logs/slice_E16_r2_g6.log <==
[23:43:18] slice r=2 H=E16 |H|=16 n=32 classes=38 girth>=6 mindeg>=3
[23:43:18] eager C3/C4 clauses: 4976
[23:43:18] it=224 colorings=200 lazy-girth=24 last: m=48 classes=4 cclen=32 t=0s
[23:43:19] it=444 colorings=400 lazy-girth=44 last: m=48 classes=4 cclen=34 t=0s
[23:43:19] it=669 colorings=600 lazy-girth=69 last: m=48 classes=4 cclen=34 t=0s
[23:43:19] it=894 colorings=800 lazy-girth=94 last: m=48 classes=4 cclen=33 t=0s
[23:43:19] it=1122 colorings=1000 lazy-girth=122 last: m=48 classes=4 cclen=33 t=0s
[23:43:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1202 colorings=1074 lazy-girth=128 time=0s


==> anc/search/logs/slice_E16_r3_g6.log <==
[23:52:21] slice r=3 H=E16 |H|=16 n=48 classes=81 girth>=6 mindeg>=3
[23:52:21] eager C3/C4 clauses: 30574
[23:52:22] it=375 colorings=200 lazy-girth=379 last: m=88 classes=7 cclen=70 t=1s
[23:52:22] it=658 colorings=400 lazy-girth=500 last: m=88 classes=7 cclen=71 t=1s
[23:52:22] it=1025 colorings=600 lazy-girth=791 last: m=88 classes=7 cclen=74 t=1s
[23:52:23] it=1368 colorings=800 lazy-girth=1023 last: m=104 classes=8 cclen=71 t=2s
[23:52:23] it=1665 colorings=1000 lazy-girth=1181 last: m=104 classes=7 cclen=60 t=2s
[23:52:23] it=2019 colorings=1200 lazy-girth=1466 last: m=88 classes=7 cclen=73 t=2s
[23:52:24] it=2344 colorings=1400 lazy-girth=1660 last: m=96 classes=7 cclen=72 t=3s
[23:52:24] it=2662 colorings=1600 lazy-girth=1805 last: m=88 classes=7 cclen=73 t=3s
[23:52:24] it=2976 colorings=1800 lazy-girth=1982 last: m=88 classes=7 cclen=73 t=4s
[23:52:25] it=3307 colorings=2000 lazy-girth=2138 last: m=80 classes=6 cclen=73 t=4s
[23:52:25] it=3626 colorings=2200 lazy-girth=2286 last: m=88 classes=7 cclen=74 t=4s
[23:52:26] it=3963 colorings=2400 lazy-girth=2486 last: m=88 classes=7 cclen=71 t=5s
[23:52:26] it=4265 colorings=2600 lazy-girth=2617 last: m=88 classes=7 cclen=73 t=5s
[23:52:26] it=4555 colorings=2800 lazy-girth=2723 last: m=88 classes=7 cclen=73 t=5s
[23:52:27] it=4935 colorings=3000 lazy-girth=2921 last: m=88 classes=7 cclen=74 t=6s
[23:52:27] it=5275 colorings=3200 lazy-girth=3075 last: m=88 classes=7 cclen=73 t=6s
[23:52:27] it=5581 colorings=3400 lazy-girth=3195 last: m=96 classes=7 cclen=70 t=6s
[23:52:28] it=5982 colorings=3600 lazy-girth=3402 last: m=88 classes=7 cclen=73 t=7s
[23:52:28] it=6261 colorings=3800 lazy-girth=3481 last: m=88 classes=7 cclen=72 t=7s
[23:52:28] it=6581 colorings=4000 lazy-girth=3601 last: m=88 classes=7 cclen=74 t=7s
[23:52:29] it=6866 colorings=4200 lazy-girth=3686 last: m=88 classes=7 cclen=59 t=8s
[23:52:29] it=7151 colorings=4400 lazy-girth=3771 last: m=88 classes=7 cclen=68 t=8s
[23:52:29] it=7480 colorings=4600 lazy-girth=3973 last: m=96 classes=7 cclen=73 t=8s
[23:52:29] it=7760 colorings=4800 lazy-girth=4125 last: m=88 classes=7 cclen=72 t=9s
[23:52:30] it=8062 colorings=5000 lazy-girth=4309 last: m=88 classes=7 cclen=66 t=9s
[23:52:30] it=8350 colorings=5200 lazy-girth=4448 last: m=88 classes=7 cclen=67 t=9s
[23:52:30] it=8601 colorings=5400 lazy-girth=4532 last: m=88 classes=7 cclen=73 t=9s
[23:52:31] it=8919 colorings=5600 lazy-girth=4746 last: m=88 classes=7 cclen=71 t=10s
[23:52:31] it=9263 colorings=5800 lazy-girth=5007 last: m=80 classes=6 cclen=75 t=10s
[23:52:31] it=9583 colorings=6000 lazy-girth=5189 last: m=88 classes=7 cclen=67 t=10s
[23:52:32] it=9832 colorings=6200 lazy-girth=5255 last: m=104 classes=8 cclen=57 t=11s
[23:52:32] it=10123 colorings=6400 lazy-girth=5390 last: m=88 classes=7 cclen=71 t=11s
[23:52:32] it=10450 colorings=6600 lazy-girth=5599 last: m=88 classes=7 cclen=73 t=11s
[23:52:33] it=10734 colorings=6800 lazy-girth=5725 last: m=88 classes=7 cclen=73 t=12s
[23:52:33] it=11063 colorings=7000 lazy-girth=5921 last: m=88 classes=7 cclen=72 t=12s
[23:52:33] it=11367 colorings=7200 lazy-girth=6059 last: m=88 classes=7 cclen=74 t=12s
[23:52:34] it=11624 colorings=7400 lazy-girth=6134 last: m=88 classes=7 cclen=73 t=13s
[23:52:34] it=11948 colorings=7600 lazy-girth=6325 last: m=88 classes=7 cclen=74 t=13s
[23:52:34] it=12210 colorings=7800 lazy-girth=6407 last: m=88 classes=7 cclen=74 t=13s
[23:52:35] it=12500 colorings=8000 lazy-girth=6526 last: m=88 classes=7 cclen=69 t=14s
[23:52:35] it=12743 colorings=8200 lazy-girth=6595 last: m=88 classes=7 cclen=74 t=14s
[23:52:35] it=12991 colorings=8400 lazy-girth=6666 last: m=88 classes=7 cclen=72 t=14s
[23:52:35] it=13250 colorings=8600 lazy-girth=6745 last: m=88 classes=7 cclen=74 t=14s
[23:52:36] it=13477 colorings=8800 lazy-girth=6782 last: m=88 classes=7 cclen=72 t=15s
[23:52:36] it=13723 colorings=9000 lazy-girth=6848 last: m=88 classes=7 cclen=74 t=15s
[23:52:36] it=14030 colorings=9200 lazy-girth=7067 last: m=88 classes=7 cclen=72 t=15s
[23:52:37] it=14353 colorings=9400 lazy-girth=7261 last: m=88 classes=7 cclen=74 t=16s
[23:52:37] it=14640 colorings=9600 lazy-girth=7404 last: m=88 classes=7 cclen=74 t=16s
[23:52:37] it=14927 colorings=9800 lazy-girth=7524 last: m=88 classes=7 cclen=73 t=16s
[23:52:37] it=15145 colorings=10000 lazy-girth=7560 last: m=88 classes=7 cclen=73 t=16s
[23:52:38] it=15451 colorings=10200 lazy-girth=7720 last: m=88 classes=7 cclen=73 t=17s
[23:52:38] it=15786 colorings=10400 lazy-girth=7923 last: m=88 classes=7 cclen=73 t=17s
[23:52:38] it=16065 colorings=10600 lazy-girth=8040 last: m=88 classes=7 cclen=71 t=17s
[23:52:39] it=16342 colorings=10800 lazy-girth=8136 last: m=88 classes=7 cclen=74 t=18s
[23:52:39] it=16662 colorings=11000 lazy-girth=8308 last: m=88 classes=7 cclen=73 t=18s
[23:52:39] it=16949 colorings=11200 lazy-girth=8429 last: m=88 classes=7 cclen=74 t=18s
[23:52:40] it=17308 colorings=11400 lazy-girth=8658 last: m=88 classes=7 cclen=60 t=19s
[23:52:40] it=17580 colorings=11600 lazy-girth=8766 last: m=88 classes=7 cclen=71 t=19s
[23:52:40] it=17852 colorings=11800 lazy-girth=8871 last: m=88 classes=7 cclen=73 t=19s
[23:52:41] it=18107 colorings=12000 lazy-girth=8955 last: m=96 classes=7 cclen=72 t=20s
[23:52:41] it=18345 colorings=12200 lazy-girth=9014 last: m=88 classes=7 cclen=74 t=20s
[23:52:41] it=18600 colorings=12400 lazy-girth=9091 last: m=88 classes=7 cclen=73 t=20s
[23:52:41] it=18840 colorings=12600 lazy-girth=9152 last: m=88 classes=7 cclen=74 t=20s
[23:52:42] it=19072 colorings=12800 lazy-girth=9193 last: m=88 classes=7 cclen=73 t=21s
[23:52:42] it=19290 colorings=13000 lazy-girth=9217 last: m=88 classes=7 cclen=74 t=21s
[23:52:42] it=19505 colorings=13200 lazy-girth=9251 last: m=88 classes=7 cclen=73 t=21s
[23:52:42] it=19840 colorings=13400 lazy-girth=9439 last: m=88 classes=7 cclen=73 t=21s
[23:52:43] it=20152 colorings=13600 lazy-girth=9611 last: m=88 classes=7 cclen=71 t=22s
[23:52:43] it=20450 colorings=13800 lazy-girth=9743 last: m=88 classes=7 cclen=71 t=22s
[23:52:43] it=20724 colorings=14000 lazy-girth=9829 last: m=88 classes=7 cclen=72 t=22s
[23:52:44] it=21025 colorings=14200 lazy-girth=9962 last: m=88 classes=7 cclen=74 t=23s
[23:52:44] it=21297 colorings=14400 lazy-girth=10048 last: m=88 classes=7 cclen=73 t=23s
[23:52:44] it=21599 colorings=14600 lazy-girth=10165 last: m=88 classes=7 cclen=72 t=23s
[23:52:45] it=21891 colorings=14800 lazy-girth=10265 last: m=88 classes=7 cclen=65 t=24s
[23:52:45] it=22182 colorings=15000 lazy-girth=10372 last: m=88 classes=7 cclen=74 t=24s
[23:52:45] it=22466 colorings=15200 lazy-girth=10462 last: m=88 classes=7 cclen=71 t=24s
[23:52:46] it=22782 colorings=15400 lazy-girth=10589 last: m=88 classes=7 cclen=74 t=25s
[23:52:46] it=23063 colorings=15600 lazy-girth=10679 last: m=88 classes=7 cclen=69 t=25s
[23:52:46] it=23330 colorings=15800 lazy-girth=10746 last: m=88 classes=7 cclen=74 t=25s
[23:52:47] it=23636 colorings=16000 lazy-girth=10852 last: m=88 classes=7 cclen=67 t=26s
[23:52:47] it=23908 colorings=16200 lazy-girth=10947 last: m=88 classes=7 cclen=74 t=26s
[23:52:47] it=24242 colorings=16400 lazy-girth=11203 last: m=88 classes=7 cclen=73 t=26s
[23:52:48] it=24567 colorings=16600 lazy-girth=11383 last: m=88 classes=7 cclen=68 t=27s
[23:52:48] it=24845 colorings=16800 lazy-girth=11484 last: m=88 classes=7 cclen=73 t=27s
[23:52:48] it=25162 colorings=17000 lazy-girth=11669 last: m=88 classes=7 cclen=72 t=27s
[23:52:48] it=25458 colorings=17200 lazy-girth=11815 last: m=88 classes=7 cclen=73 t=27s
[23:52:49] it=25790 colorings=17400 lazy-girth=11989 last: m=88 classes=7 cclen=69 t=28s
[23:52:49] it=26120 colorings=17600 lazy-girth=12177 last: m=80 classes=6 cclen=73 t=28s
[23:52:49] it=26439 colorings=17800 lazy-girth=12321 last: m=88 classes=7 cclen=71 t=29s
[23:52:50] it=26704 colorings=18000 lazy-girth=12409 last: m=88 classes=7 cclen=74 t=29s
[23:52:50] it=27024 colorings=18200 lazy-girth=12565 last: m=88 classes=7 cclen=70 t=29s
[23:52:50] it=27287 colorings=18400 lazy-girth=12649 last: m=80 classes=6 cclen=75 t=29s
[23:52:51] it=27598 colorings=18600 lazy-girth=12791 last: m=88 classes=7 cclen=73 t=30s
[23:52:51] it=27904 colorings=18800 lazy-girth=12940 last: m=80 classes=6 cclen=75 t=30s
[23:52:51] it=28170 colorings=19000 lazy-girth=13039 last: m=88 classes=7 cclen=74 t=30s
[23:52:51] it=28461 colorings=19200 lazy-girth=13155 last: m=88 classes=7 cclen=71 t=31s
[23:52:52] it=28744 colorings=19400 lazy-girth=13270 last: m=88 classes=7 cclen=71 t=31s
[23:52:52] it=29064 colorings=19600 lazy-girth=13409 last: m=88 classes=7 cclen=73 t=31s
[23:52:53] it=29532 colorings=19800 lazy-girth=13738 last: m=88 classes=7 cclen=74 t=32s
[23:52:53] it=29864 colorings=20000 lazy-girth=13913 last: m=88 classes=7 cclen=72 t=32s
[23:52:53] it=30139 colorings=20200 lazy-girth=14013 last: m=88 classes=7 cclen=69 t=32s
[23:52:53] it=30392 colorings=20400 lazy-girth=14089 last: m=88 classes=7 cclen=74 t=32s
[23:52:54] it=30695 colorings=20600 lazy-girth=14212 last: m=88 classes=7 cclen=67 t=33s
[23:52:54] it=30945 colorings=20800 lazy-girth=14276 last: m=88 classes=7 cclen=74 t=33s
[23:52:54] it=31227 colorings=21000 lazy-girth=14373 last: m=88 classes=7 cclen=72 t=33s
[23:52:55] it=31567 colorings=21200 lazy-girth=14525 last: m=88 classes=7 cclen=73 t=34s
[23:52:55] it=31862 colorings=21400 lazy-girth=14637 last: m=88 classes=7 cclen=73 t=34s
[23:52:55] it=32260 colorings=21600 lazy-girth=14857 last: m=80 classes=6 cclen=74 t=34s
[23:52:56] it=32552 colorings=21800 lazy-girth=14967 last: m=88 classes=7 cclen=69 t=35s
[23:52:56] it=32875 colorings=22000 lazy-girth=15109 last: m=88 classes=7 cclen=74 t=35s
[23:52:56] it=33220 colorings=22200 lazy-girth=15284 last: m=88 classes=7 cclen=69 t=35s
[23:52:57] it=33518 colorings=22400 lazy-girth=15396 last: m=88 classes=7 cclen=73 t=36s
[23:52:57] it=33862 colorings=22600 lazy-girth=15553 last: m=80 classes=6 cclen=71 t=36s
[23:52:57] it=34175 colorings=22800 lazy-girth=15676 last: m=88 classes=7 cclen=74 t=36s
[23:52:58] it=34458 colorings=23000 lazy-girth=15795 last: m=88 classes=7 cclen=73 t=37s
[23:52:58] it=34730 colorings=23200 lazy-girth=15886 last: m=88 classes=7 cclen=73 t=37s
[23:52:58] it=34988 colorings=23400 lazy-girth=15970 last: m=88 classes=7 cclen=71 t=37s
[23:52:58] it=35262 colorings=23600 lazy-girth=16068 last: m=88 classes=7 cclen=74 t=38s
[23:52:59] it=35544 colorings=23800 lazy-girth=16183 last: m=88 classes=7 cclen=73 t=38s
[23:52:59] it=35812 colorings=24000 lazy-girth=16274 last: m=88 classes=7 cclen=69 t=38s
[23:52:59] it=36045 colorings=24200 lazy-girth=16322 last: m=88 classes=7 cclen=70 t=38s
[23:53:00] it=36313 colorings=24400 lazy-girth=16405 last: m=88 classes=7 cclen=72 t=39s
[23:53:00] it=36576 colorings=24600 lazy-girth=16495 last: m=88 classes=7 cclen=69 t=39s
[23:53:00] it=36844 colorings=24800 lazy-girth=16580 last: m=88 classes=7 cclen=74 t=40s
[23:53:01] it=37090 colorings=25000 lazy-girth=16657 last: m=88 classes=7 cclen=71 t=40s
[23:53:01] it=37366 colorings=25200 lazy-girth=16759 last: m=88 classes=7 cclen=74 t=40s
[23:53:01] it=37619 colorings=25400 lazy-girth=16824 last: m=88 classes=7 cclen=74 t=40s
[23:53:02] it=37845 colorings=25600 lazy-girth=16870 last: m=88 classes=7 cclen=74 t=41s
[23:53:02] it=38133 colorings=25800 lazy-girth=16970 last: m=88 classes=7 cclen=73 t=41s
[23:53:02] it=38464 colorings=26000 lazy-girth=17101 last: m=96 classes=7 cclen=69 t=41s
[23:53:03] it=38738 colorings=26200 lazy-girth=17186 last: m=96 classes=7 cclen=73 t=42s
[23:53:03] it=39011 colorings=26400 lazy-girth=17260 last: m=88 classes=7 cclen=74 t=42s
[23:53:03] it=39284 colorings=26600 lazy-girth=17338 last: m=88 classes=7 cclen=73 t=42s
[23:53:04] it=39542 colorings=26800 lazy-girth=17401 last: m=88 classes=7 cclen=71 t=43s
[23:53:04] it=39799 colorings=27000 lazy-girth=17461 last: m=88 classes=7 cclen=66 t=43s
[23:53:04] it=40057 colorings=27200 lazy-girth=17519 last: m=88 classes=7 cclen=74 t=43s
[23:53:04] it=40318 colorings=27400 lazy-girth=17580 last: m=88 classes=7 cclen=67 t=44s
[23:53:05] it=40568 colorings=27600 lazy-girth=17630 last: m=88 classes=7 cclen=72 t=44s
[23:53:05] it=40810 colorings=27800 lazy-girth=17672 last: m=88 classes=7 cclen=72 t=44s
[23:53:05] it=41059 colorings=28000 lazy-girth=17721 last: m=88 classes=7 cclen=69 t=44s
[23:53:06] it=41369 colorings=28200 lazy-girth=17860 last: m=88 classes=7 cclen=73 t=45s
[23:53:06] it=41629 colorings=28400 lazy-girth=17937 last: m=88 classes=7 cclen=73 t=45s
[23:53:06] it=41930 colorings=28600 lazy-girth=18057 last: m=88 classes=7 cclen=71 t=45s
[23:53:07] it=42176 colorings=28800 lazy-girth=18121 last: m=88 classes=7 cclen=74 t=46s
[23:53:07] it=42415 colorings=29000 lazy-girth=18168 last: m=88 classes=7 cclen=69 t=46s
[23:53:07] it=42653 colorings=29200 lazy-girth=18214 last: m=88 classes=7 cclen=71 t=46s
[23:53:07] it=42869 colorings=29400 lazy-girth=18234 last: m=88 classes=7 cclen=72 t=47s
[23:53:08] it=43110 colorings=29600 lazy-girth=18288 last: m=88 classes=7 cclen=72 t=47s
[23:53:08] it=43372 colorings=29800 lazy-girth=18361 last: m=88 classes=7 cclen=74 t=47s
[23:53:08] it=43642 colorings=30000 lazy-girth=18443 last: m=88 classes=7 cclen=74 t=47s
[23:53:09] it=43885 colorings=30200 lazy-girth=18492 last: m=88 classes=7 cclen=74 t=48s
[23:53:09] it=44108 colorings=30400 lazy-girth=18519 last: m=88 classes=7 cclen=71 t=48s
[23:53:09] it=44367 colorings=30600 lazy-girth=18588 last: m=88 classes=7 cclen=71 t=48s
[23:53:10] it=44646 colorings=30800 lazy-girth=18683 last: m=88 classes=7 cclen=74 t=49s
[23:53:10] it=44898 colorings=31000 lazy-girth=18752 last: m=88 classes=7 cclen=73 t=49s
[23:53:10] it=45178 colorings=31200 lazy-girth=18854 last: m=88 classes=7 cclen=70 t=49s
[23:53:11] it=45437 colorings=31400 lazy-girth=18937 last: m=96 classes=7 cclen=73 t=50s
[23:53:11] it=45702 colorings=31600 lazy-girth=19015 last: m=88 classes=7 cclen=72 t=50s
[23:53:11] it=45973 colorings=31800 lazy-girth=19102 last: m=88 classes=7 cclen=74 t=50s
[23:53:11] it=46231 colorings=32000 lazy-girth=19184 last: m=88 classes=7 cclen=74 t=51s
[23:53:12] it=46465 colorings=32200 lazy-girth=19230 last: m=88 classes=7 cclen=70 t=51s
[23:53:12] it=46709 colorings=32400 lazy-girth=19281 last: m=88 classes=7 cclen=66 t=51s
[23:53:12] it=46952 colorings=32600 lazy-girth=19330 last: m=88 classes=7 cclen=72 t=51s
[23:53:13] it=47200 colorings=32800 lazy-girth=19395 last: m=88 classes=7 cclen=61 t=52s
[23:53:13] it=47473 colorings=33000 lazy-girth=19489 last: m=88 classes=7 cclen=74 t=52s
[23:53:13] it=47732 colorings=33200 lazy-girth=19558 last: m=88 classes=7 cclen=59 t=52s
[23:53:14] it=48015 colorings=33400 lazy-girth=19657 last: m=88 classes=7 cclen=73 t=53s
[23:53:14] it=48268 colorings=33600 lazy-girth=19726 last: m=96 classes=7 cclen=74 t=53s
[23:53:14] it=48532 colorings=33800 lazy-girth=19809 last: m=88 classes=7 cclen=73 t=53s
[23:53:14] it=48789 colorings=34000 lazy-girth=19875 last: m=88 classes=7 cclen=71 t=53s
[23:53:15] it=49017 colorings=34200 lazy-girth=19912 last: m=88 classes=7 cclen=74 t=54s
[23:53:15] it=49277 colorings=34400 lazy-girth=19987 last: m=88 classes=7 cclen=74 t=54s
[23:53:15] it=49529 colorings=34600 lazy-girth=20051 last: m=88 classes=7 cclen=73 t=54s
[23:53:15] it=49786 colorings=34800 lazy-girth=20127 last: m=88 classes=7 cclen=74 t=55s
[23:53:16] it=50060 colorings=35000 lazy-girth=20204 last: m=88 classes=7 cclen=74 t=55s
[23:53:16] it=50320 colorings=35200 lazy-girth=20265 last: m=88 classes=7 cclen=73 t=55s
[23:53:16] it=50590 colorings=35400 lazy-girth=20335 last: m=88 classes=7 cclen=74 t=55s
[23:53:17] it=50872 colorings=35600 lazy-girth=20418 last: m=88 classes=7 cclen=72 t=56s
[23:53:17] it=51150 colorings=35800 lazy-girth=20496 last: m=88 classes=7 cclen=70 t=56s
[23:53:17] it=51436 colorings=36000 lazy-girth=20582 last: m=88 classes=7 cclen=72 t=56s
[23:53:18] it=51698 colorings=36200 lazy-girth=20644 last: m=88 classes=7 cclen=73 t=57s
[23:53:18] it=51964 colorings=36400 lazy-girth=20712 last: m=88 classes=7 cclen=74 t=57s
[23:53:18] it=52221 colorings=36600 lazy-girth=20794 last: m=88 classes=7 cclen=73 t=57s
[23:53:19] it=52521 colorings=36800 lazy-girth=20908 last: m=88 classes=7 cclen=74 t=58s
[23:53:19] it=52774 colorings=37000 lazy-girth=20972 last: m=88 classes=7 cclen=74 t=58s
[23:53:19] it=53011 colorings=37200 lazy-girth=21022 last: m=88 classes=7 cclen=74 t=58s
[23:53:19] it=53280 colorings=37400 lazy-girth=21114 last: m=88 classes=7 cclen=74 t=58s
[23:53:20] it=53539 colorings=37600 lazy-girth=21199 last: m=88 classes=7 cclen=70 t=59s
[23:53:20] it=53778 colorings=37800 lazy-girth=21247 last: m=88 classes=7 cclen=73 t=59s
[23:53:20] it=54032 colorings=38000 lazy-girth=21321 last: m=88 classes=7 cclen=73 t=59s
[23:53:21] it=54303 colorings=38200 lazy-girth=21407 last: m=88 classes=7 cclen=71 t=60s
[23:53:21] it=54554 colorings=38400 lazy-girth=21476 last: m=88 classes=7 cclen=73 t=60s
[23:53:21] it=54818 colorings=38600 lazy-girth=21556 last: m=88 classes=7 cclen=69 t=60s
[23:53:21] it=55079 colorings=38800 lazy-girth=21631 last: m=88 classes=7 cclen=74 t=61s
[23:53:22] it=55336 colorings=39000 lazy-girth=21699 last: m=88 classes=7 cclen=70 t=61s
[23:53:22] it=55578 colorings=39200 lazy-girth=21752 last: m=88 classes=7 cclen=74 t=61s
[23:53:22] it=55855 colorings=39400 lazy-girth=21853 last: m=88 classes=7 cclen=73 t=61s
[23:53:23] it=56107 colorings=39600 lazy-girth=21911 last: m=96 classes=7 cclen=64 t=62s
[23:53:23] it=56386 colorings=39800 lazy-girth=22006 last: m=88 classes=7 cclen=71 t=62s
[23:53:23] it=56635 colorings=40000 lazy-girth=22067 last: m=88 classes=7 cclen=73 t=62s
[23:53:24] it=56889 colorings=40200 lazy-girth=22128 last: m=88 classes=7 cclen=74 t=63s
[23:53:24] it=57121 colorings=40400 lazy-girth=22166 last: m=88 classes=7 cclen=51 t=63s
[23:53:24] it=57394 colorings=40600 lazy-girth=22254 last: m=88 classes=7 cclen=74 t=63s
[23:53:24] it=57640 colorings=40800 lazy-girth=22313 last: m=88 classes=7 cclen=73 t=64s
[23:53:25] it=57863 colorings=41000 lazy-girth=22344 last: m=88 classes=7 cclen=72 t=64s
[23:53:25] it=58124 colorings=41200 lazy-girth=22417 last: m=88 classes=7 cclen=74 t=64s
[23:53:25] it=58377 colorings=41400 lazy-girth=22485 last: m=96 classes=7 cclen=72 t=64s
[23:53:26] it=58643 colorings=41600 lazy-girth=22567 last: m=88 classes=7 cclen=73 t=65s
[23:53:26] it=58904 colorings=41800 lazy-girth=22634 last: m=88 classes=7 cclen=71 t=65s
[23:53:26] it=59175 colorings=42000 lazy-girth=22714 last: m=88 classes=7 cclen=72 t=65s
[23:53:27] it=59424 colorings=42200 lazy-girth=22772 last: m=88 classes=7 cclen=74 t=66s
[23:53:27] it=59652 colorings=42400 lazy-girth=22802 last: m=88 classes=7 cclen=73 t=66s
[23:53:27] it=59928 colorings=42600 lazy-girth=22878 last: m=88 classes=7 cclen=70 t=66s
[23:53:27] it=60201 colorings=42800 lazy-girth=22952 last: m=88 classes=7 cclen=72 t=67s
[23:53:28] it=60482 colorings=43000 lazy-girth=23036 last: m=88 classes=7 cclen=70 t=67s
[23:53:28] it=60786 colorings=43200 lazy-girth=23141 last: m=88 classes=7 cclen=64 t=67s
[23:53:29] it=61074 colorings=43400 lazy-girth=23263 last: m=96 classes=7 cclen=74 t=68s
[23:53:29] it=61321 colorings=43600 lazy-girth=23322 last: m=88 classes=7 cclen=73 t=68s
[23:53:29] it=61599 colorings=43800 lazy-girth=23407 last: m=104 classes=8 cclen=72 t=68s
[23:53:29] it=61821 colorings=44000 lazy-girth=23437 last: m=88 classes=7 cclen=74 t=68s
[23:53:30] it=62076 colorings=44200 lazy-girth=23503 last: m=88 classes=7 cclen=55 t=69s
[23:53:30] it=62335 colorings=44400 lazy-girth=23578 last: m=88 classes=7 cclen=73 t=69s
[23:53:30] it=62578 colorings=44600 lazy-girth=23636 last: m=88 classes=7 cclen=74 t=69s
[23:53:31] it=62831 colorings=44800 lazy-girth=23713 last: m=96 classes=7 cclen=74 t=70s
[23:53:31] it=63112 colorings=45000 lazy-girth=23802 last: m=88 classes=7 cclen=73 t=70s
[23:53:31] it=63352 colorings=45200 lazy-girth=23842 last: m=88 classes=7 cclen=74 t=70s
[23:53:32] it=63616 colorings=45400 lazy-girth=23917 last: m=88 classes=7 cclen=68 t=71s
[23:53:32] it=63860 colorings=45600 lazy-girth=23973 last: m=88 classes=7 cclen=74 t=71s
[23:53:32] it=64108 colorings=45800 lazy-girth=24029 last: m=88 classes=7 cclen=73 t=71s
[23:53:32] it=64349 colorings=46000 lazy-girth=24072 last: m=88 classes=7 cclen=72 t=71s
[23:53:33] it=64594 colorings=46200 lazy-girth=24123 last: m=88 classes=7 cclen=73 t=72s
[23:53:33] it=64839 colorings=46400 lazy-girth=24170 last: m=88 classes=7 cclen=70 t=72s
[23:53:33] it=65090 colorings=46600 lazy-girth=24225 last: m=88 classes=7 cclen=73 t=72s
[23:53:34] it=65343 colorings=46800 lazy-girth=24283 last: m=88 classes=7 cclen=73 t=73s
[23:53:34] it=65587 colorings=47000 lazy-girth=24329 last: m=88 classes=7 cclen=73 t=73s
[23:53:34] it=65838 colorings=47200 lazy-girth=24390 last: m=88 classes=7 cclen=71 t=73s
[23:53:35] it=66140 colorings=47400 lazy-girth=24501 last: m=88 classes=7 cclen=73 t=74s
[23:53:35] it=66372 colorings=47600 lazy-girth=24536 last: m=88 classes=7 cclen=73 t=74s
[23:53:35] it=66623 colorings=47800 lazy-girth=24594 last: m=88 classes=7 cclen=70 t=74s
[23:53:36] it=66847 colorings=48000 lazy-girth=24619 last: m=88 classes=7 cclen=72 t=75s
[23:53:36] it=67091 colorings=48200 lazy-girth=24663 last: m=88 classes=7 cclen=74 t=75s
[23:53:37] it=67329 colorings=48400 lazy-girth=24708 last: m=88 classes=7 cclen=63 t=76s
[23:53:37] it=67561 colorings=48600 lazy-girth=24743 last: m=88 classes=7 cclen=74 t=76s
[23:53:38] it=67822 colorings=48800 lazy-girth=24804 last: m=88 classes=7 cclen=72 t=77s
[23:53:38] it=68066 colorings=49000 lazy-girth=24848 last: m=88 classes=7 cclen=73 t=77s
[23:53:39] it=68387 colorings=49200 lazy-girth=25060 last: m=88 classes=7 cclen=74 t=78s
[23:53:39] it=68694 colorings=49400 lazy-girth=25256 last: m=88 classes=7 cclen=73 t=78s
[23:53:39] it=69016 colorings=49600 lazy-girth=25432 last: m=88 classes=7 cclen=72 t=78s
[23:53:40] it=69292 colorings=49800 lazy-girth=25560 last: m=88 classes=7 cclen=72 t=79s
[23:53:40] it=69604 colorings=50000 lazy-girth=25743 last: m=88 classes=7 cclen=63 t=79s
[23:53:40] it=69922 colorings=50200 lazy-girth=25914 last: m=88 classes=7 cclen=73 t=79s
[23:53:41] it=70254 colorings=50400 lazy-girth=26086 last: m=88 classes=7 cclen=69 t=80s
[23:53:41] it=70594 colorings=50600 lazy-girth=26284 last: m=88 classes=7 cclen=70 t=80s
[23:53:41] it=70902 colorings=50800 lazy-girth=26407 last: m=88 classes=7 cclen=74 t=80s
[23:53:41] it=71178 colorings=51000 lazy-girth=26503 last: m=88 classes=7 cclen=68 t=81s
[23:53:42] it=71483 colorings=51200 lazy-girth=26635 last: m=88 classes=7 cclen=74 t=81s
[23:53:42] it=71785 colorings=51400 lazy-girth=26771 last: m=88 classes=7 cclen=73 t=81s
[23:53:42] it=72119 colorings=51600 lazy-girth=26914 last: m=88 classes=7 cclen=71 t=81s
[23:53:43] it=72390 colorings=51800 lazy-girth=26992 last: m=88 classes=7 cclen=69 t=82s
[23:53:43] it=72696 colorings=52000 lazy-girth=27099 last: m=88 classes=7 cclen=66 t=82s
[23:53:43] it=72980 colorings=52200 lazy-girth=27186 last: m=88 classes=7 cclen=73 t=82s
[23:53:43] it=73253 colorings=52400 lazy-girth=27259 last: m=80 classes=6 cclen=70 t=83s
[23:53:44] it=73595 colorings=52600 lazy-girth=27484 last: m=88 classes=7 cclen=73 t=83s
[23:53:44] it=73937 colorings=52800 lazy-girth=27700 last: m=88 classes=7 cclen=73 t=83s
[23:53:45] it=74159 colorings=53000 lazy-girth=27736 last: m=88 classes=7 cclen=71 t=84s
[23:53:45] it=74440 colorings=53200 lazy-girth=27878 last: m=88 classes=7 cclen=73 t=84s
[23:53:45] it=74766 colorings=53400 lazy-girth=28103 last: m=88 classes=7 cclen=73 t=84s
[23:53:46] it=75073 colorings=53600 lazy-girth=28268 last: m=88 classes=7 cclen=73 t=85s
[23:53:46] it=75377 colorings=53800 lazy-girth=28423 last: m=88 classes=7 cclen=74 t=85s
[23:53:46] it=75693 colorings=54000 lazy-girth=28598 last: m=88 classes=7 cclen=73 t=85s
[23:53:47] it=75977 colorings=54200 lazy-girth=28711 last: m=88 classes=7 cclen=74 t=86s
[23:53:47] it=76311 colorings=54400 lazy-girth=28902 last: m=88 classes=7 cclen=70 t=86s
[23:53:47] it=76592 colorings=54600 lazy-girth=29028 last: m=88 classes=7 cclen=55 t=86s
[23:53:47] it=76906 colorings=54800 lazy-girth=29196 last: m=88 classes=7 cclen=73 t=87s
[23:53:48] it=77210 colorings=55000 lazy-girth=29350 last: m=88 classes=7 cclen=70 t=87s
[23:53:48] it=77528 colorings=55200 lazy-girth=29526 last: m=88 classes=7 cclen=72 t=87s
[23:53:48] it=77778 colorings=55400 lazy-girth=29603 last: m=88 classes=7 cclen=66 t=88s
[23:53:49] it=78061 colorings=55600 lazy-girth=29712 last: m=88 classes=7 cclen=69 t=88s
[23:53:49] it=78263 colorings=55800 lazy-girth=29714 last: m=88 classes=7 cclen=73 t=88s
[23:53:49] it=78540 colorings=56000 lazy-girth=29841 last: m=88 classes=7 cclen=74 t=88s
[23:53:50] it=78803 colorings=56200 lazy-girth=29951 last: m=88 classes=7 cclen=70 t=89s
[23:53:50] it=79083 colorings=56400 lazy-girth=30069 last: m=88 classes=7 cclen=72 t=89s
[23:53:50] it=79390 colorings=56600 lazy-girth=30246 last: m=88 classes=7 cclen=73 t=89s
[23:53:51] it=79661 colorings=56800 lazy-girth=30356 last: m=88 classes=7 cclen=71 t=90s
[23:53:51] it=79980 colorings=57000 lazy-girth=30529 last: m=88 classes=7 cclen=74 t=90s
[23:53:51] it=80257 colorings=57200 lazy-girth=30636 last: m=88 classes=7 cclen=70 t=90s
[23:53:52] it=80523 colorings=57400 lazy-girth=30729 last: m=88 classes=7 cclen=67 t=91s
[23:53:52] it=80798 colorings=57600 lazy-girth=30832 last: m=88 classes=7 cclen=73 t=91s
[23:53:52] it=81078 colorings=57800 lazy-girth=30945 last: m=88 classes=7 cclen=73 t=91s
[23:53:53] it=81341 colorings=58000 lazy-girth=31031 last: m=88 classes=7 cclen=72 t=92s
[23:53:53] it=81574 colorings=58200 lazy-girth=31073 last: m=88 classes=7 cclen=73 t=92s
[23:53:53] it=81812 colorings=58400 lazy-girth=31135 last: m=88 classes=7 cclen=71 t=92s
[23:53:53] it=82078 colorings=58600 lazy-girth=31225 last: m=88 classes=7 cclen=73 t=92s
[23:53:54] it=82328 colorings=58800 lazy-girth=31301 last: m=88 classes=7 cclen=72 t=93s
[23:53:54] it=82559 colorings=59000 lazy-girth=31342 last: m=88 classes=7 cclen=74 t=93s
[23:53:54] it=82824 colorings=59200 lazy-girth=31422 last: m=88 classes=7 cclen=74 t=93s
[23:53:55] it=83090 colorings=59400 lazy-girth=31512 last: m=88 classes=7 cclen=71 t=94s
[23:53:55] it=83354 colorings=59600 lazy-girth=31603 last: m=88 classes=7 cclen=73 t=94s
[23:53:55] it=83592 colorings=59800 lazy-girth=31649 last: m=88 classes=7 cclen=74 t=94s
[23:53:55] it=83847 colorings=60000 lazy-girth=31712 last: m=88 classes=7 cclen=71 t=95s
[23:53:56] it=84084 colorings=60200 lazy-girth=31754 last: m=88 classes=7 cclen=73 t=95s
[23:53:56] it=84306 colorings=60400 lazy-girth=31784 last: m=88 classes=7 cclen=70 t=95s
[23:53:56] it=84545 colorings=60600 lazy-girth=31828 last: m=88 classes=7 cclen=74 t=95s
[23:53:57] it=84806 colorings=60800 lazy-girth=31913 last: m=88 classes=7 cclen=73 t=96s
[23:53:57] it=85103 colorings=61000 lazy-girth=32056 last: m=88 classes=7 cclen=74 t=96s
[23:53:57] it=85458 colorings=61200 lazy-girth=32306 last: m=88 classes=7 cclen=74 t=96s
[23:53:58] it=85740 colorings=61400 lazy-girth=32475 last: m=104 classes=8 cclen=72 t=97s
[23:53:58] it=86020 colorings=61600 lazy-girth=32646 last: m=88 classes=7 cclen=61 t=97s
[23:53:58] it=86272 colorings=61800 lazy-girth=32728 last: m=88 classes=7 cclen=74 t=97s
[23:53:59] it=86559 colorings=62000 lazy-girth=32866 last: m=88 classes=7 cclen=74 t=98s
[23:53:59] it=86849 colorings=62200 lazy-girth=32987 last: m=96 classes=7 cclen=65 t=98s
[23:53:59] it=87094 colorings=62400 lazy-girth=33046 last: m=88 classes=7 cclen=73 t=98s
[23:54:00] it=87330 colorings=62600 lazy-girth=33105 last: m=88 classes=7 cclen=70 t=99s
[23:54:00] it=87575 colorings=62800 lazy-girth=33176 last: m=88 classes=7 cclen=72 t=99s
[23:54:00] it=87824 colorings=63000 lazy-girth=33252 last: m=88 classes=7 cclen=74 t=99s
[23:54:00] it=88081 colorings=63200 lazy-girth=33345 last: m=88 classes=7 cclen=73 t=100s
[23:54:01] it=88339 colorings=63400 lazy-girth=33410 last: m=88 classes=7 cclen=73 t=100s
[23:54:01] it=88632 colorings=63600 lazy-girth=33540 last: m=88 classes=7 cclen=68 t=100s
[23:54:01] it=88899 colorings=63800 lazy-girth=33632 last: m=88 classes=7 cclen=74 t=100s
[23:54:02] it=89150 colorings=64000 lazy-girth=33713 last: m=88 classes=7 cclen=74 t=101s
[23:54:02] it=89423 colorings=64200 lazy-girth=33834 last: m=88 classes=7 cclen=74 t=101s
[23:54:02] it=89692 colorings=64400 lazy-girth=33932 last: m=88 classes=7 cclen=74 t=101s
[23:54:02] it=89943 colorings=64600 lazy-girth=34002 last: m=88 classes=7 cclen=74 t=101s
[23:54:03] it=90196 colorings=64800 lazy-girth=34070 last: m=88 classes=7 cclen=74 t=102s
[23:54:03] it=90446 colorings=65000 lazy-girth=34131 last: m=88 classes=7 cclen=72 t=102s
[23:54:03] it=90715 colorings=65200 lazy-girth=34219 last: m=88 classes=7 cclen=73 t=102s
[23:54:04] it=90964 colorings=65400 lazy-girth=34285 last: m=88 classes=7 cclen=73 t=103s
[23:54:04] it=91216 colorings=65600 lazy-girth=34358 last: m=88 classes=7 cclen=66 t=103s
[23:54:04] it=91451 colorings=65800 lazy-girth=34401 last: m=88 classes=7 cclen=74 t=103s
[23:54:04] it=91750 colorings=66000 lazy-girth=34547 last: m=88 classes=7 cclen=73 t=103s
[23:54:05] it=92080 colorings=66200 lazy-girth=34739 last: m=88 classes=7 cclen=74 t=104s
[23:54:05] it=92362 colorings=66400 lazy-girth=34859 last: m=88 classes=7 cclen=72 t=104s
[23:54:05] it=92626 colorings=66600 lazy-girth=34945 last: m=88 classes=7 cclen=71 t=104s
[23:54:06] it=92895 colorings=66800 lazy-girth=35042 last: m=88 classes=7 cclen=71 t=105s
[23:54:06] it=93162 colorings=67000 lazy-girth=35140 last: m=88 classes=7 cclen=66 t=105s
[23:54:06] it=93420 colorings=67200 lazy-girth=35217 last: m=88 classes=7 cclen=73 t=105s
[23:54:07] it=93635 colorings=67400 lazy-girth=35236 last: m=88 classes=7 cclen=72 t=106s
[23:54:07] it=93858 colorings=67600 lazy-girth=35272 last: m=88 classes=7 cclen=71 t=106s
[23:54:07] it=94090 colorings=67800 lazy-girth=35320 last: m=88 classes=7 cclen=74 t=106s
[23:54:07] it=94335 colorings=68000 lazy-girth=35390 last: m=88 classes=7 cclen=74 t=106s
[23:54:08] it=94663 colorings=68200 lazy-girth=35565 last: m=80 classes=6 cclen=73 t=107s
[23:54:08] it=94971 colorings=68400 lazy-girth=35722 last: m=88 classes=7 cclen=74 t=107s
[23:54:08] it=95265 colorings=68600 lazy-girth=35834 last: m=88 classes=7 cclen=73 t=107s
[23:54:09] it=95509 colorings=68800 lazy-girth=35897 last: m=88 classes=7 cclen=73 t=108s
[23:54:09] it=95808 colorings=69000 lazy-girth=36024 last: m=104 classes=8 cclen=67 t=108s
[23:54:09] it=96073 colorings=69200 lazy-girth=36101 last: m=88 classes=7 cclen=73 t=108s
[23:54:10] it=96371 colorings=69400 lazy-girth=36231 last: m=88 classes=7 cclen=72 t=109s
[23:54:10] it=96677 colorings=69600 lazy-girth=36366 last: m=88 classes=7 cclen=69 t=109s
[23:54:10] it=96916 colorings=69800 lazy-girth=36417 last: m=88 classes=7 cclen=74 t=109s
[23:54:10] it=97167 colorings=70000 lazy-girth=36487 last: m=88 classes=7 cclen=74 t=109s
[23:54:11] it=97398 colorings=70200 lazy-girth=36528 last: m=88 classes=7 cclen=74 t=110s
[23:54:11] it=97632 colorings=70400 lazy-girth=36568 last: m=88 classes=7 cclen=73 t=110s
[23:54:11] it=97902 colorings=70600 lazy-girth=36671 last: m=88 classes=7 cclen=73 t=110s
[23:54:12] it=98161 colorings=70800 lazy-girth=36756 last: m=88 classes=7 cclen=74 t=111s
[23:54:12] it=98441 colorings=71000 lazy-girth=36869 last: m=88 classes=7 cclen=74 t=111s
[23:54:12] it=98717 colorings=71200 lazy-girth=36988 last: m=88 classes=7 cclen=71 t=111s
[23:54:13] it=98954 colorings=71400 lazy-girth=37041 last: m=88 classes=7 cclen=73 t=112s
[23:54:13] it=99221 colorings=71600 lazy-girth=37137 last: m=96 classes=7 cclen=60 t=112s
[23:54:13] it=99475 colorings=71800 lazy-girth=37212 last: m=88 classes=7 cclen=73 t=112s
[23:54:14] it=99730 colorings=72000 lazy-girth=37286 last: m=88 classes=7 cclen=69 t=113s
[23:54:14] it=99993 colorings=72200 lazy-girth=37377 last: m=88 classes=7 cclen=73 t=113s
[23:54:14] it=100300 colorings=72400 lazy-girth=37515 last: m=88 classes=7 cclen=69 t=113s
[23:54:14] it=100602 colorings=72600 lazy-girth=37636 last: m=88 classes=7 cclen=72 t=114s
[23:54:15] it=100853 colorings=72800 lazy-girth=37712 last: m=88 classes=7 cclen=68 t=114s
[23:54:15] it=101138 colorings=73000 lazy-girth=37822 last: m=88 classes=7 cclen=69 t=114s
[23:54:15] it=101417 colorings=73200 lazy-girth=37913 last: m=88 classes=7 cclen=73 t=114s
[23:54:16] it=101688 colorings=73400 lazy-girth=38003 last: m=88 classes=7 cclen=73 t=115s
[23:54:16] it=101936 colorings=73600 lazy-girth=38072 last: m=88 classes=7 cclen=72 t=115s
[23:54:16] it=102197 colorings=73800 lazy-girth=38144 last: m=88 classes=7 cclen=69 t=115s
[23:54:17] it=102429 colorings=74000 lazy-girth=38181 last: m=88 classes=7 cclen=72 t=116s
[23:54:17] it=102699 colorings=74200 lazy-girth=38259 last: m=88 classes=7 cclen=74 t=116s
[23:54:17] it=102960 colorings=74400 lazy-girth=38340 last: m=88 classes=7 cclen=73 t=116s
[23:54:17] it=103272 colorings=74600 lazy-girth=38467 last: m=88 classes=7 cclen=73 t=117s
[23:54:18] it=103537 colorings=74800 lazy-girth=38558 last: m=88 classes=7 cclen=70 t=117s
[23:54:18] it=103833 colorings=75000 lazy-girth=38678 last: m=80 classes=6 cclen=75 t=117s
[23:54:18] it=104079 colorings=75200 lazy-girth=38734 last: m=88 classes=7 cclen=64 t=117s
[23:54:19] it=104376 colorings=75400 lazy-girth=38859 last: m=88 classes=7 cclen=73 t=118s
[23:54:19] it=104612 colorings=75600 lazy-girth=38911 last: m=88 classes=7 cclen=73 t=118s
[23:54:19] it=104851 colorings=75800 lazy-girth=38971 last: m=88 classes=7 cclen=72 t=118s
[23:54:20] it=105071 colorings=76000 lazy-girth=38996 last: m=88 classes=7 cclen=73 t=119s
[23:54:20] it=105318 colorings=76200 lazy-girth=39065 last: m=88 classes=7 cclen=74 t=119s
[23:54:20] it=105550 colorings=76400 lazy-girth=39100 last: m=88 classes=7 cclen=74 t=119s
[23:54:20] it=105815 colorings=76600 lazy-girth=39176 last: m=88 classes=7 cclen=72 t=119s
[23:54:21] it=106055 colorings=76800 lazy-girth=39221 last: m=88 classes=7 cclen=72 t=120s
[23:54:21] it=106323 colorings=77000 lazy-girth=39299 last: m=80 classes=6 cclen=72 t=120s
[23:54:21] it=106602 colorings=77200 lazy-girth=39385 last: m=88 classes=7 cclen=74 t=120s
[23:54:22] it=106873 colorings=77400 lazy-girth=39458 last: m=80 classes=6 cclen=75 t=121s
[23:54:22] it=107158 colorings=77600 lazy-girth=39559 last: m=88 classes=7 cclen=72 t=121s
[23:54:22] it=107402 colorings=77800 lazy-girth=39624 last: m=88 classes=7 cclen=70 t=121s
[23:54:23] it=107667 colorings=78000 lazy-girth=39721 last: m=88 classes=7 cclen=73 t=122s
[23:54:23] it=107926 colorings=78200 lazy-girth=39795 last: m=88 classes=7 cclen=74 t=122s
[23:54:23] it=108180 colorings=78400 lazy-girth=39863 last: m=88 classes=7 cclen=69 t=122s
[23:54:23] it=108428 colorings=78600 lazy-girth=39928 last: m=88 classes=7 cclen=71 t=122s
[23:54:24] it=108670 colorings=78800 lazy-girth=39981 last: m=88 classes=7 cclen=72 t=123s
[23:54:24] it=108923 colorings=79000 lazy-girth=40050 last: m=88 classes=7 cclen=68 t=123s
[23:54:24] it=109188 colorings=79200 lazy-girth=40120 last: m=88 classes=7 cclen=74 t=123s
[23:54:25] it=109456 colorings=79400 lazy-girth=40189 last: m=88 classes=7 cclen=73 t=124s
[23:54:25] it=109741 colorings=79600 lazy-girth=40275 last: m=88 classes=7 cclen=73 t=124s
[23:54:25] it=110020 colorings=79800 lazy-girth=40356 last: m=88 classes=7 cclen=72 t=124s
[23:54:26] it=110270 colorings=80000 lazy-girth=40418 last: m=88 classes=7 cclen=73 t=125s
[23:54:26] it=110535 colorings=80200 lazy-girth=40500 last: m=88 classes=7 cclen=72 t=125s
[23:54:26] it=110846 colorings=80400 lazy-girth=40630 last: m=88 classes=7 cclen=74 t=125s
[23:54:27] it=111131 colorings=80600 lazy-girth=40725 last: m=88 classes=7 cclen=72 t=126s
[23:54:27] it=111391 colorings=80800 lazy-girth=40804 last: m=88 classes=7 cclen=73 t=126s
[23:54:27] it=111635 colorings=81000 lazy-girth=40861 last: m=88 classes=7 cclen=74 t=126s
[23:54:27] it=111897 colorings=81200 lazy-girth=40942 last: m=88 classes=7 cclen=74 t=127s
[23:54:28] it=112146 colorings=81400 lazy-girth=41011 last: m=88 classes=7 cclen=73 t=127s
[23:54:28] it=112374 colorings=81600 lazy-girth=41047 last: m=88 classes=7 cclen=73 t=127s
[23:54:28] it=112631 colorings=81800 lazy-girth=41120 last: m=88 classes=7 cclen=73 t=127s
[23:54:29] it=112951 colorings=82000 lazy-girth=41266 last: m=88 classes=7 cclen=73 t=128s
[23:54:29] it=113209 colorings=82200 lazy-girth=41337 last: m=88 classes=7 cclen=74 t=128s
[23:54:29] it=113453 colorings=82400 lazy-girth=41389 last: m=88 classes=7 cclen=73 t=128s
[23:54:30] it=113726 colorings=82600 lazy-girth=41472 last: m=88 classes=7 cclen=74 t=129s
[23:54:30] it=114049 colorings=82800 lazy-girth=41623 last: m=88 classes=7 cclen=73 t=129s
[23:54:30] it=114328 colorings=83000 lazy-girth=41724 last: m=88 classes=7 cclen=74 t=129s
[23:54:31] it=114562 colorings=83200 lazy-girth=41762 last: m=88 classes=7 cclen=72 t=130s
[23:54:31] it=114822 colorings=83400 lazy-girth=41825 last: m=88 classes=7 cclen=74 t=130s
[23:54:31] it=115090 colorings=83600 lazy-girth=41910 last: m=88 classes=7 cclen=73 t=130s
[23:54:32] it=115320 colorings=83800 lazy-girth=41942 last: m=88 classes=7 cclen=73 t=131s
[23:54:32] it=115555 colorings=84000 lazy-girth=41995 last: m=88 classes=7 cclen=74 t=131s
[23:54:32] it=115787 colorings=84200 lazy-girth=42041 last: m=88 classes=7 cclen=73 t=131s
[23:54:32] it=116031 colorings=84400 lazy-girth=42095 last: m=88 classes=7 cclen=72 t=131s
[23:54:33] it=116267 colorings=84600 lazy-girth=42140 last: m=88 classes=7 cclen=74 t=132s
[23:54:33] it=116502 colorings=84800 lazy-girth=42184 last: m=88 classes=7 cclen=72 t=132s
[23:54:33] it=116786 colorings=85000 lazy-girth=42274 last: m=88 classes=7 cclen=68 t=132s
[23:54:34] it=117062 colorings=85200 lazy-girth=42353 last: m=88 classes=7 cclen=73 t=133s
[23:54:35] it=117304 colorings=85400 lazy-girth=42397 last: m=88 classes=7 cclen=70 t=134s
[23:54:35] it=117547 colorings=85600 lazy-girth=42454 last: m=88 classes=7 cclen=74 t=135s
[23:54:36] it=117802 colorings=85800 lazy-girth=42515 last: m=88 classes=7 cclen=74 t=135s
[23:54:36] it=118067 colorings=86000 lazy-girth=42580 last: m=88 classes=7 cclen=62 t=135s
[23:54:36] it=118327 colorings=86200 lazy-girth=42646 last: m=88 classes=7 cclen=74 t=135s
[23:54:37] it=118599 colorings=86400 lazy-girth=42721 last: m=88 classes=7 cclen=65 t=136s
[23:54:37] it=118847 colorings=86600 lazy-girth=42775 last: m=88 classes=7 cclen=74 t=136s
[23:54:37] it=119092 colorings=86800 lazy-girth=42822 last: m=88 classes=7 cclen=73 t=136s
[23:54:38] it=119344 colorings=87000 lazy-girth=42875 last: m=88 classes=7 cclen=73 t=137s
[23:54:38] it=119637 colorings=87200 lazy-girth=43013 last: m=88 classes=7 cclen=72 t=137s
[23:54:39] it=119950 colorings=87400 lazy-girth=43169 last: m=88 classes=7 cclen=73 t=138s
[23:54:39] it=120259 colorings=87600 lazy-girth=43386 last: m=88 classes=7 cclen=72 t=138s
[23:54:39] it=120577 colorings=87800 lazy-girth=43574 last: m=88 classes=7 cclen=74 t=138s
[23:54:40] it=120869 colorings=88000 lazy-girth=43706 last: m=88 classes=7 cclen=73 t=139s
[23:54:40] it=121132 colorings=88200 lazy-girth=43799 last: m=88 classes=7 cclen=73 t=139s
[23:54:40] it=121405 colorings=88400 lazy-girth=43889 last: m=88 classes=7 cclen=72 t=139s
[23:54:41] it=121646 colorings=88600 lazy-girth=43949 last: m=96 classes=7 cclen=73 t=140s
[23:54:41] it=121913 colorings=88800 lazy-girth=44047 last: m=88 classes=7 cclen=74 t=140s
[23:54:41] it=122176 colorings=89000 lazy-girth=44130 last: m=88 classes=7 cclen=70 t=140s
[23:54:42] it=122418 colorings=89200 lazy-girth=44192 last: m=88 classes=7 cclen=72 t=141s
[23:54:42] it=122651 colorings=89400 lazy-girth=44231 last: m=88 classes=7 cclen=68 t=141s
[23:54:42] it=122914 colorings=89600 lazy-girth=44318 last: m=88 classes=7 cclen=74 t=141s
[23:54:43] it=123248 colorings=89800 lazy-girth=44505 last: m=88 classes=7 cclen=72 t=142s
[23:54:43] it=123482 colorings=90000 lazy-girth=44548 last: m=88 classes=7 cclen=73 t=142s
[23:54:43] it=123705 colorings=90200 lazy-girth=44578 last: m=104 classes=7 cclen=61 t=142s
[23:54:43] it=123938 colorings=90400 lazy-girth=44624 last: m=88 classes=7 cclen=74 t=142s
[23:54:44] it=124178 colorings=90600 lazy-girth=44682 last: m=88 classes=7 cclen=73 t=143s
[23:54:44] it=124443 colorings=90800 lazy-girth=44776 last: m=88 classes=7 cclen=71 t=143s
[23:54:44] it=124690 colorings=91000 lazy-girth=44842 last: m=88 classes=7 cclen=72 t=143s
[23:54:45] it=124972 colorings=91200 lazy-girth=44968 last: m=88 classes=7 cclen=73 t=144s
[23:54:45] it=125271 colorings=91400 lazy-girth=45119 last: m=88 classes=7 cclen=67 t=144s
[23:54:45] it=125538 colorings=91600 lazy-girth=45215 last: m=88 classes=7 cclen=74 t=144s
[23:54:46] it=125788 colorings=91800 lazy-girth=45280 last: m=88 classes=7 cclen=71 t=145s
[23:54:46] it=126117 colorings=92000 lazy-girth=45459 last: m=88 classes=7 cclen=72 t=145s
[23:54:46] it=126364 colorings=92200 lazy-girth=45519 last: m=88 classes=7 cclen=73 t=145s
[23:54:47] it=126627 colorings=92400 lazy-girth=45608 last: m=88 classes=7 cclen=73 t=146s
[23:54:47] it=126929 colorings=92600 lazy-girth=45755 last: m=104 classes=7 cclen=60 t=146s
[23:54:47] it=127218 colorings=92800 lazy-girth=45874 last: m=104 classes=7 cclen=74 t=146s
[23:54:48] it=127467 colorings=93000 lazy-girth=45934 last: m=88 classes=7 cclen=74 t=147s
[23:54:48] it=127734 colorings=93200 lazy-girth=46020 last: m=88 classes=7 cclen=71 t=147s
[23:54:48] it=128019 colorings=93400 lazy-girth=46124 last: m=88 classes=7 cclen=72 t=147s
[23:54:49] it=128285 colorings=93600 lazy-girth=46216 last: m=88 classes=7 cclen=74 t=148s
[23:54:49] it=128533 colorings=93800 lazy-girth=46282 last: m=88 classes=7 cclen=72 t=148s
[23:54:49] it=128783 colorings=94000 lazy-girth=46344 last: m=88 classes=7 cclen=69 t=148s
[23:54:50] it=129053 colorings=94200 lazy-girth=46448 last: m=88 classes=7 cclen=69 t=149s
[23:54:50] it=129366 colorings=94400 lazy-girth=46615 last: m=88 classes=7 cclen=74 t=149s
[23:54:50] it=129603 colorings=94600 lazy-girth=46667 last: m=88 classes=7 cclen=74 t=149s
[23:54:51] it=129842 colorings=94800 lazy-girth=46720 last: m=88 classes=7 cclen=73 t=150s
[23:54:51] it=130183 colorings=95000 lazy-girth=46936 last: m=96 classes=7 cclen=72 t=150s
[23:54:51] it=130529 colorings=95200 lazy-girth=47155 last: m=88 classes=7 cclen=73 t=150s
[23:54:52] it=130794 colorings=95400 lazy-girth=47263 last: m=88 classes=7 cclen=74 t=151s
[23:54:52] it=131068 colorings=95600 lazy-girth=47387 last: m=88 classes=7 cclen=73 t=151s
[23:54:52] it=131303 colorings=95800 lazy-girth=47437 last: m=88 classes=7 cclen=72 t=151s
[23:54:53] it=131534 colorings=96000 lazy-girth=47478 last: m=88 classes=7 cclen=73 t=152s
[23:54:53] it=131770 colorings=96200 lazy-girth=47524 last: m=88 classes=7 cclen=73 t=152s
[23:54:53] it=132012 colorings=96400 lazy-girth=47577 last: m=88 classes=7 cclen=71 t=152s
[23:54:53] it=132241 colorings=96600 lazy-girth=47613 last: m=88 classes=7 cclen=68 t=152s
[23:54:54] it=132477 colorings=96800 lazy-girth=47658 last: m=88 classes=7 cclen=68 t=153s
[23:54:54] it=132702 colorings=97000 lazy-girth=47687 last: m=88 classes=7 cclen=74 t=153s
[23:54:54] it=133043 colorings=97200 lazy-girth=47886 last: m=80 classes=6 cclen=74 t=154s
[23:54:55] it=133340 colorings=97400 lazy-girth=48010 last: m=88 classes=7 cclen=74 t=154s
[23:54:55] it=133583 colorings=97600 lazy-girth=48064 last: m=88 classes=7 cclen=74 t=154s
[23:54:55] it=133827 colorings=97800 lazy-girth=48116 last: m=88 classes=7 cclen=74 t=154s
[23:54:56] it=134101 colorings=98000 lazy-girth=48218 last: m=88 classes=7 cclen=72 t=155s
[23:54:56] it=134386 colorings=98200 lazy-girth=48338 last: m=88 classes=7 cclen=72 t=155s
[23:54:56] it=134629 colorings=98400 lazy-girth=48395 last: m=88 classes=7 cclen=70 t=155s
[23:54:57] it=134876 colorings=98600 lazy-girth=48456 last: m=96 classes=7 cclen=73 t=156s
[23:54:57] it=135123 colorings=98800 lazy-girth=48513 last: m=88 classes=7 cclen=74 t=156s
[23:54:57] it=135355 colorings=99000 lazy-girth=48558 last: m=88 classes=7 cclen=69 t=156s
[23:54:58] it=135626 colorings=99200 lazy-girth=48661 last: m=88 classes=7 cclen=74 t=157s
[23:54:58] it=135876 colorings=99400 lazy-girth=48732 last: m=88 classes=7 cclen=72 t=157s
[23:54:58] it=136102 colorings=99600 lazy-girth=48760 last: m=88 classes=7 cclen=72 t=157s
[23:54:59] it=136401 colorings=99800 lazy-girth=48901 last: m=88 classes=7 cclen=73 t=158s
[23:54:59] it=136663 colorings=100000 lazy-girth=48994 last: m=88 classes=7 cclen=71 t=158s
[23:54:59] it=136917 colorings=100200 lazy-girth=49069 last: m=88 classes=7 cclen=72 t=158s
[23:55:00] it=137157 colorings=100400 lazy-girth=49122 last: m=104 classes=8 cclen=71 t=159s
[23:55:00] it=137407 colorings=100600 lazy-girth=49193 last: m=88 classes=7 cclen=62 t=159s
[23:55:00] it=137648 colorings=100800 lazy-girth=49237 last: m=96 classes=7 cclen=72 t=159s
[23:55:01] it=137895 colorings=101000 lazy-girth=49297 last: m=88 classes=7 cclen=70 t=160s
[23:55:01] it=138133 colorings=101200 lazy-girth=49352 last: m=88 classes=7 cclen=73 t=160s
[23:55:01] it=138380 colorings=101400 lazy-girth=49422 last: m=88 classes=7 cclen=74 t=160s
[23:55:02] it=138664 colorings=101600 lazy-girth=49527 last: m=88 classes=7 cclen=73 t=161s
[23:55:02] it=138920 colorings=101800 lazy-girth=49597 last: m=88 classes=7 cclen=74 t=161s
[23:55:02] it=139159 colorings=102000 lazy-girth=49652 last: m=88 classes=7 cclen=72 t=161s
[23:55:03] it=139389 colorings=102200 lazy-girth=49691 last: m=80 classes=6 cclen=72 t=162s
[23:55:03] it=139628 colorings=102400 lazy-girth=49751 last: m=88 classes=7 cclen=70 t=162s
[23:55:03] it=139845 colorings=102600 lazy-girth=49776 last: m=88 classes=7 cclen=73 t=162s
[23:55:03] it=140055 colorings=102800 lazy-girth=49790 last: m=88 classes=7 cclen=74 t=162s
[23:55:04] it=140262 colorings=103000 lazy-girth=49799 last: m=88 classes=7 cclen=74 t=163s
[23:55:04] it=140492 colorings=103200 lazy-girth=49837 last: m=80 classes=6 cclen=74 t=163s
[23:55:04] it=140732 colorings=103400 lazy-girth=49900 last: m=88 classes=7 cclen=73 t=163s
[23:55:05] it=140995 colorings=103600 lazy-girth=49980 last: m=88 classes=7 cclen=65 t=164s
[23:55:05] it=141277 colorings=103800 lazy-girth=50093 last: m=88 classes=7 cclen=68 t=164s
[23:55:05] it=141565 colorings=104000 lazy-girth=50209 last: m=88 classes=7 cclen=73 t=164s
[23:55:06] it=141786 colorings=104200 lazy-girth=50233 last: m=88 classes=7 cclen=74 t=165s
[23:55:06] it=142022 colorings=104400 lazy-girth=50276 last: m=88 classes=7 cclen=73 t=165s
[23:55:06] it=142274 colorings=104600 lazy-girth=50341 last: m=88 classes=7 cclen=70 t=165s
[23:55:06] it=142491 colorings=104800 lazy-girth=50361 last: m=88 classes=7 cclen=74 t=166s
[23:55:07] it=142730 colorings=105000 lazy-girth=50413 last: m=88 classes=7 cclen=73 t=166s
[23:55:07] it=142955 colorings=105200 lazy-girth=50442 last: m=88 classes=7 cclen=71 t=166s
[23:55:07] it=143174 colorings=105400 lazy-girth=50467 last: m=88 classes=7 cclen=73 t=166s
[23:55:08] it=143387 colorings=105600 lazy-girth=50484 last: m=88 classes=7 cclen=74 t=167s
[23:55:08] it=143665 colorings=105800 lazy-girth=50593 last: m=88 classes=7 cclen=74 t=167s
[23:55:08] it=143917 colorings=106000 lazy-girth=50659 last: m=88 classes=7 cclen=72 t=167s
[23:55:09] it=144177 colorings=106200 lazy-girth=50749 last: m=88 classes=7 cclen=71 t=168s
[23:55:09] it=144409 colorings=106400 lazy-girth=50800 last: m=88 classes=7 cclen=71 t=168s
[23:55:09] it=144651 colorings=106600 lazy-girth=50857 last: m=88 classes=7 cclen=74 t=168s
[23:55:10] it=144897 colorings=106800 lazy-girth=50927 last: m=88 classes=7 cclen=72 t=169s
[23:55:10] it=145132 colorings=107000 lazy-girth=50972 last: m=88 classes=7 cclen=73 t=169s
[23:55:10] it=145367 colorings=107200 lazy-girth=51017 last: m=88 classes=7 cclen=74 t=169s
[23:55:11] it=145609 colorings=107400 lazy-girth=51067 last: m=88 classes=7 cclen=70 t=170s
[23:55:11] it=145828 colorings=107600 lazy-girth=51092 last: m=88 classes=7 cclen=73 t=170s
[23:55:11] it=146073 colorings=107800 lazy-girth=51153 last: m=88 classes=7 cclen=71 t=170s
[23:55:11] it=146294 colorings=108000 lazy-girth=51180 last: m=88 classes=7 cclen=73 t=171s
[23:55:12] it=146518 colorings=108200 lazy-girth=51205 last: m=88 classes=7 cclen=70 t=171s
[23:55:12] it=146731 colorings=108400 lazy-girth=51221 last: m=88 classes=7 cclen=74 t=171s
[23:55:12] it=146951 colorings=108600 lazy-girth=51242 last: m=80 classes=6 cclen=73 t=172s
[23:55:13] it=147171 colorings=108800 lazy-girth=51267 last: m=88 classes=7 cclen=74 t=172s
[23:55:13] it=147383 colorings=109000 lazy-girth=51279 last: m=88 classes=7 cclen=65 t=172s
[23:55:13] it=147599 colorings=109200 lazy-girth=51296 last: m=88 classes=7 cclen=69 t=172s
[23:55:14] it=147804 colorings=109400 lazy-girth=51301 last: m=80 classes=6 cclen=75 t=173s
[23:55:14] it=148026 colorings=109600 lazy-girth=51327 last: m=88 classes=7 cclen=74 t=173s
[23:55:14] it=148241 colorings=109800 lazy-girth=51345 last: m=88 classes=7 cclen=73 t=173s
[23:55:15] it=148462 colorings=110000 lazy-girth=51370 last: m=104 classes=8 cclen=71 t=174s
[23:55:15] it=148684 colorings=110200 lazy-girth=51399 last: m=88 classes=7 cclen=74 t=174s
[23:55:15] it=148903 colorings=110400 lazy-girth=51424 last: m=88 classes=7 cclen=73 t=174s
[23:55:15] it=149115 colorings=110600 lazy-girth=51441 last: m=88 classes=7 cclen=72 t=174s
[23:55:16] it=149319 colorings=110800 lazy-girth=51445 last: m=88 classes=7 cclen=74 t=175s
[23:55:16] it=149532 colorings=111000 lazy-girth=51465 last: m=88 classes=7 cclen=74 t=175s
[23:55:16] it=149742 colorings=111200 lazy-girth=51478 last: m=88 classes=7 cclen=74 t=175s
[23:55:17] it=149964 colorings=111400 lazy-girth=51509 last: m=88 classes=7 cclen=72 t=176s
[23:55:17] it=150172 colorings=111600 lazy-girth=51521 last: m=88 classes=7 cclen=74 t=176s
[23:55:17] it=150376 colorings=111800 lazy-girth=51525 last: m=88 classes=7 cclen=71 t=176s
[23:55:17] it=150581 colorings=112000 lazy-girth=51531 last: m=88 classes=7 cclen=69 t=177s
[23:55:18] it=150789 colorings=112200 lazy-girth=51542 last: m=88 classes=7 cclen=73 t=177s
[23:55:18] it=150994 colorings=112400 lazy-girth=51548 last: m=88 classes=7 cclen=70 t=177s
[23:55:18] it=151204 colorings=112600 lazy-girth=51561 last: m=88 classes=7 cclen=64 t=177s
[23:55:19] it=151411 colorings=112800 lazy-girth=51569 last: m=88 classes=7 cclen=70 t=178s
[23:55:19] it=151615 colorings=113000 lazy-girth=51573 last: m=88 classes=7 cclen=71 t=178s
[23:55:19] it=151843 colorings=113200 lazy-girth=51603 last: m=88 classes=7 cclen=73 t=178s
[23:55:20] it=152068 colorings=113400 lazy-girth=51631 last: m=96 classes=7 cclen=71 t=179s
[23:55:20] it=152278 colorings=113600 lazy-girth=51645 last: m=88 classes=7 cclen=73 t=179s
[23:55:20] it=152491 colorings=113800 lazy-girth=51662 last: m=88 classes=7 cclen=69 t=179s
[23:55:21] it=152724 colorings=114000 lazy-girth=51701 last: m=88 classes=7 cclen=73 t=180s
[23:55:21] it=152937 colorings=114200 lazy-girth=51717 last: m=88 classes=7 cclen=68 t=180s
[23:55:21] it=153138 colorings=114400 lazy-girth=51718 last: m=88 classes=7 cclen=73 t=180s
[23:55:21] it=153348 colorings=114600 lazy-girth=51729 last: m=88 classes=7 cclen=70 t=180s
[23:55:22] it=153558 colorings=114800 lazy-girth=51740 last: m=88 classes=7 cclen=70 t=181s
[23:55:22] it=153769 colorings=115000 lazy-girth=51751 last: m=88 classes=7 cclen=71 t=181s
[23:55:22] it=153983 colorings=115200 lazy-girth=51770 last: m=88 classes=7 cclen=73 t=181s
[23:55:23] it=154198 colorings=115400 lazy-girth=51788 last: m=88 classes=7 cclen=73 t=182s
[23:55:23] it=154407 colorings=115600 lazy-girth=51799 last: m=88 classes=7 cclen=74 t=182s
[23:55:23] it=154615 colorings=115800 lazy-girth=51809 last: m=88 classes=7 cclen=74 t=182s
[23:55:24] it=154820 colorings=116000 lazy-girth=51816 last: m=88 classes=7 cclen=69 t=183s
[23:55:24] it=155038 colorings=116200 lazy-girth=51840 last: m=88 classes=7 cclen=67 t=183s
[23:55:24] it=155246 colorings=116400 lazy-girth=51849 last: m=88 classes=7 cclen=70 t=183s
[23:55:25] it=155455 colorings=116600 lazy-girth=51858 last: m=88 classes=7 cclen=74 t=184s
[23:55:25] it=155663 colorings=116800 lazy-girth=51866 last: m=88 classes=7 cclen=72 t=184s
[23:55:25] it=155869 colorings=117000 lazy-girth=51874 last: m=88 classes=7 cclen=70 t=184s
[23:55:26] it=156071 colorings=117200 lazy-girth=51877 last: m=88 classes=7 cclen=72 t=185s
[23:55:26] it=156280 colorings=117400 lazy-girth=51887 last: m=88 classes=7 cclen=74 t=185s
[23:55:26] it=156487 colorings=117600 lazy-girth=51895 last: m=88 classes=7 cclen=73 t=185s
[23:55:27] it=156695 colorings=117800 lazy-girth=51905 last: m=88 classes=7 cclen=70 t=186s
[23:55:27] it=156897 colorings=118000 lazy-girth=51907 last: m=88 classes=7 cclen=74 t=186s
[23:55:27] it=157101 colorings=118200 lazy-girth=51911 last: m=88 classes=7 cclen=71 t=186s
[23:55:28] it=157316 colorings=118400 lazy-girth=51928 last: m=88 classes=7 cclen=69 t=187s
[23:55:28] it=157527 colorings=118600 lazy-girth=51940 last: m=88 classes=7 cclen=73 t=187s
[23:55:29] it=157842 colorings=118800 lazy-girth=52132 last: m=88 classes=7 cclen=74 t=188s
[23:55:29] it=158129 colorings=119000 lazy-girth=52296 last: m=88 classes=7 cclen=74 t=188s
[23:55:29] it=158411 colorings=119200 lazy-girth=52443 last: m=88 classes=7 cclen=73 t=188s
[23:55:30] it=158679 colorings=119400 lazy-girth=52569 last: m=88 classes=7 cclen=74 t=189s
[23:55:30] it=158928 colorings=119600 lazy-girth=52656 last: m=88 classes=7 cclen=72 t=189s
[23:55:30] it=159172 colorings=119800 lazy-girth=52726 last: m=88 classes=7 cclen=64 t=189s
[23:55:31] it=159481 colorings=120000 lazy-girth=52913 last: m=88 classes=7 cclen=68 t=190s
[23:55:31] it=159757 colorings=120200 lazy-girth=53055 last: m=88 classes=7 cclen=71 t=190s
[23:55:31] it=160011 colorings=120400 lazy-girth=53143 last: m=88 classes=7 cclen=70 t=190s
[23:55:32] it=160313 colorings=120600 lazy-girth=53308 last: m=88 classes=7 cclen=72 t=191s
[23:55:32] it=160579 colorings=120800 lazy-girth=53411 last: m=104 classes=8 cclen=69 t=191s
[23:55:32] it=160848 colorings=121000 lazy-girth=53509 last: m=88 classes=7 cclen=72 t=191s
[23:55:33] it=161145 colorings=121200 lazy-girth=53654 last: m=88 classes=7 cclen=61 t=192s
[23:55:33] it=161393 colorings=121400 lazy-girth=53720 last: m=88 classes=7 cclen=74 t=192s
[23:55:33] it=161636 colorings=121600 lazy-girth=53777 last: m=104 classes=7 cclen=52 t=193s
[23:55:34] it=161863 colorings=121800 lazy-girth=53812 last: m=88 classes=7 cclen=74 t=193s
[23:55:34] it=162137 colorings=122000 lazy-girth=53928 last: m=88 classes=7 cclen=71 t=193s
[23:55:34] it=162417 colorings=122200 lazy-girth=54044 last: m=88 classes=7 cclen=72 t=194s
[23:55:35] it=162697 colorings=122400 lazy-girth=54159 last: m=88 classes=7 cclen=73 t=194s
[23:55:35] it=163000 colorings=122600 lazy-girth=54345 last: m=88 classes=7 cclen=73 t=194s
[23:55:35] it=163278 colorings=122800 lazy-girth=54465 last: m=88 classes=7 cclen=73 t=195s
[23:55:36] it=163560 colorings=123000 lazy-girth=54582 last: m=88 classes=7 cclen=73 t=195s
[23:55:36] it=163808 colorings=123200 lazy-girth=54662 last: m=88 classes=7 cclen=74 t=195s
[23:55:36] it=164073 colorings=123400 lazy-girth=54761 last: m=88 classes=7 cclen=71 t=196s
[23:55:37] it=164355 colorings=123600 lazy-girth=54873 last: m=88 classes=7 cclen=71 t=196s
[23:55:37] it=164635 colorings=123800 lazy-girth=54979 last: m=88 classes=7 cclen=72 t=196s
[23:55:37] it=164889 colorings=124000 lazy-girth=55071 last: m=88 classes=7 cclen=73 t=196s
[23:55:38] it=165138 colorings=124200 lazy-girth=55150 last: m=88 classes=7 cclen=71 t=197s
[23:55:38] it=165412 colorings=124400 lazy-girth=55244 last: m=88 classes=7 cclen=72 t=197s
[23:55:38] it=165663 colorings=124600 lazy-girth=55307 last: m=88 classes=7 cclen=73 t=197s
[23:55:39] it=165896 colorings=124800 lazy-girth=55349 last: m=88 classes=7 cclen=74 t=198s
[23:55:39] it=166134 colorings=125000 lazy-girth=55410 last: m=88 classes=7 cclen=74 t=198s
[23:55:39] it=166418 colorings=125200 lazy-girth=55510 last: m=88 classes=7 cclen=72 t=198s
[23:55:39] it=166692 colorings=125400 lazy-girth=55596 last: m=88 classes=7 cclen=64 t=199s
[23:55:40] it=166944 colorings=125600 lazy-girth=55655 last: m=88 classes=7 cclen=74 t=199s
[23:55:40] it=167226 colorings=125800 lazy-girth=55749 last: m=88 classes=7 cclen=73 t=199s
[23:55:40] it=167512 colorings=126000 lazy-girth=55835 last: m=88 classes=7 cclen=73 t=199s
[23:55:41] it=167780 colorings=126200 lazy-girth=55909 last: m=88 classes=7 cclen=72 t=200s
[23:55:41] it=168018 colorings=126400 lazy-girth=55949 last: m=88 classes=7 cclen=69 t=200s
[23:55:41] it=168278 colorings=126600 lazy-girth=56021 last: m=88 classes=7 cclen=72 t=200s
[23:55:41] it=168521 colorings=126800 lazy-girth=56066 last: m=88 classes=7 cclen=72 t=201s
[23:55:42] it=168758 colorings=127000 lazy-girth=56105 last: m=88 classes=7 cclen=73 t=201s
[23:55:42] it=168996 colorings=127200 lazy-girth=56144 last: m=88 classes=7 cclen=72 t=201s
[23:55:42] it=169267 colorings=127400 lazy-girth=56215 last: m=88 classes=7 cclen=74 t=201s
[23:55:43] it=169541 colorings=127600 lazy-girth=56312 last: m=88 classes=7 cclen=69 t=202s
[23:55:43] it=169825 colorings=127800 lazy-girth=56425 last: m=88 classes=7 cclen=73 t=202s
[23:55:43] it=170099 colorings=128000 lazy-girth=56559 last: m=88 classes=7 cclen=74 t=203s
[23:55:44] it=170349 colorings=128200 lazy-girth=56634 last: m=96 classes=7 cclen=73 t=203s
[23:55:44] it=170656 colorings=128400 lazy-girth=56787 last: m=88 classes=7 cclen=62 t=203s
[23:55:45] it=170957 colorings=128600 lazy-girth=56928 last: m=88 classes=7 cclen=74 t=204s
[23:55:45] it=171234 colorings=128800 lazy-girth=57067 last: m=88 classes=7 cclen=72 t=204s
[23:55:45] it=171520 colorings=129000 lazy-girth=57186 last: m=88 classes=7 cclen=68 t=204s
[23:55:46] it=171769 colorings=129200 lazy-girth=57261 last: m=88 classes=7 cclen=73 t=205s
[23:55:46] it=172062 colorings=129400 lazy-girth=57383 last: m=88 classes=7 cclen=73 t=205s
[23:55:46] it=172344 colorings=129600 lazy-girth=57492 last: m=88 classes=7 cclen=73 t=205s
[23:55:47] it=172618 colorings=129800 lazy-girth=57598 last: m=88 classes=7 cclen=70 t=206s
[23:55:47] it=172920 colorings=130000 lazy-girth=57719 last: m=88 classes=7 cclen=73 t=206s
[23:55:47] it=173192 colorings=130200 lazy-girth=57817 last: m=88 classes=7 cclen=73 t=206s
[23:55:48] it=173413 colorings=130400 lazy-girth=57845 last: m=88 classes=7 cclen=73 t=207s
[23:55:48] it=173613 colorings=130600 lazy-girth=57845 last: m=88 classes=7 cclen=73 t=207s
[23:55:48] it=173901 colorings=130800 lazy-girth=57965 last: m=88 classes=7 cclen=74 t=207s
[23:55:49] it=174173 colorings=131000 lazy-girth=58075 last: m=88 classes=7 cclen=72 t=208s
[23:55:49] it=174411 colorings=131200 lazy-girth=58139 last: m=88 classes=7 cclen=73 t=208s
[23:55:49] it=174650 colorings=131400 lazy-girth=58193 last: m=96 classes=7 cclen=74 t=208s
[23:55:50] it=174913 colorings=131600 lazy-girth=58283 last: m=88 classes=7 cclen=74 t=209s
[23:55:50] it=175159 colorings=131800 lazy-girth=58340 last: m=88 classes=7 cclen=73 t=209s
[23:55:53] it=175420 colorings=132000 lazy-girth=58421 last: m=88 classes=7 cclen=67 t=212s
[23:55:54] it=175703 colorings=132200 lazy-girth=58527 last: m=88 classes=7 cclen=73 t=213s
[23:55:54] it=175959 colorings=132400 lazy-girth=58601 last: m=96 classes=7 cclen=72 t=213s
[23:55:54] it=176232 colorings=132600 lazy-girth=58685 last: m=88 classes=7 cclen=70 t=213s
[23:55:55] it=176485 colorings=132800 lazy-girth=58760 last: m=88 classes=7 cclen=71 t=214s
[23:55:55] it=176744 colorings=133000 lazy-girth=58833 last: m=88 classes=7 cclen=73 t=214s
[23:55:55] it=176966 colorings=133200 lazy-girth=58863 last: m=88 classes=7 cclen=74 t=214s
[23:55:55] it=177186 colorings=133400 lazy-girth=58888 last: m=88 classes=7 cclen=74 t=215s
[23:55:56] it=177401 colorings=133600 lazy-girth=58903 last: m=88 classes=7 cclen=73 t=215s
[23:55:56] it=177698 colorings=133800 lazy-girth=59048 last: m=88 classes=7 cclen=73 t=215s
[23:55:56] it=177959 colorings=134000 lazy-girth=59132 last: m=88 classes=7 cclen=73 t=216s
[23:55:57] it=178205 colorings=134200 lazy-girth=59209 last: m=88 classes=7 cclen=71 t=216s
[23:55:57] it=178455 colorings=134400 lazy-girth=59283 last: m=88 classes=7 cclen=70 t=216s
[23:55:57] it=178727 colorings=134600 lazy-girth=59397 last: m=88 classes=7 cclen=73 t=216s
[23:55:58] it=178985 colorings=134800 lazy-girth=59467 last: m=88 classes=7 cclen=73 t=217s
[23:55:58] it=179220 colorings=135000 lazy-girth=59509 last: m=80 classes=6 cclen=72 t=217s
[23:55:58] it=179478 colorings=135200 lazy-girth=59585 last: m=104 classes=8 cclen=70 t=217s
[23:55:59] it=179730 colorings=135400 lazy-girth=59658 last: m=88 classes=7 cclen=72 t=218s
[23:55:59] it=180007 colorings=135600 lazy-girth=59766 last: m=88 classes=7 cclen=72 t=218s
[23:55:59] it=180240 colorings=135800 lazy-girth=59808 last: m=88 classes=7 cclen=74 t=218s
[23:56:00] it=180501 colorings=136000 lazy-girth=59891 last: m=88 classes=7 cclen=74 t=219s
[23:56:00] it=180745 colorings=136200 lazy-girth=59951 last: m=88 classes=7 cclen=68 t=219s
[23:56:00] it=181002 colorings=136400 lazy-girth=60025 last: m=88 classes=7 cclen=74 t=219s
[23:56:01] it=181290 colorings=136600 lazy-girth=60140 last: m=88 classes=7 cclen=73 t=220s
[23:56:01] it=181561 colorings=136800 lazy-girth=60235 last: m=88 classes=7 cclen=74 t=220s
[23:56:01] it=181833 colorings=137000 lazy-girth=60320 last: m=88 classes=7 cclen=74 t=220s
[23:56:02] it=182091 colorings=137200 lazy-girth=60396 last: m=88 classes=7 cclen=74 t=221s
[23:56:02] it=182363 colorings=137400 lazy-girth=60479 last: m=88 classes=7 cclen=74 t=221s
[23:56:02] it=182612 colorings=137600 lazy-girth=60548 last: m=88 classes=7 cclen=73 t=221s
[23:56:03] it=182907 colorings=137800 lazy-girth=60653 last: m=88 classes=7 cclen=55 t=222s
[23:56:03] it=183157 colorings=138000 lazy-girth=60717 last: m=88 classes=7 cclen=73 t=222s
[23:56:03] it=183412 colorings=138200 lazy-girth=60776 last: m=88 classes=7 cclen=73 t=222s
[23:56:04] it=183666 colorings=138400 lazy-girth=60839 last: m=88 classes=7 cclen=66 t=223s
[23:56:04] it=183920 colorings=138600 lazy-girth=60928 last: m=88 classes=7 cclen=74 t=223s
[23:56:04] it=184215 colorings=138800 lazy-girth=61040 last: m=88 classes=7 cclen=73 t=223s
[23:56:05] it=184495 colorings=139000 lazy-girth=61133 last: m=88 classes=7 cclen=74 t=224s
[23:56:05] it=184783 colorings=139200 lazy-girth=61229 last: m=88 classes=7 cclen=71 t=224s
[23:56:05] it=185058 colorings=139400 lazy-girth=61315 last: m=88 classes=7 cclen=74 t=225s
[23:56:06] it=185317 colorings=139600 lazy-girth=61391 last: m=88 classes=7 cclen=72 t=225s
[23:56:06] it=185552 colorings=139800 lazy-girth=61439 last: m=88 classes=7 cclen=68 t=225s
[23:56:06] it=185788 colorings=140000 lazy-girth=61491 last: m=88 classes=7 cclen=73 t=226s
[23:56:07] it=186042 colorings=140200 lazy-girth=61562 last: m=80 classes=6 cclen=74 t=226s
[23:56:07] it=186281 colorings=140400 lazy-girth=61615 last: m=88 classes=7 cclen=74 t=226s
[23:56:07] it=186536 colorings=140600 lazy-girth=61685 last: m=88 classes=7 cclen=74 t=227s
[23:56:08] it=186754 colorings=140800 lazy-girth=61710 last: m=88 classes=7 cclen=71 t=227s
[23:56:08] it=186996 colorings=141000 lazy-girth=61759 last: m=88 classes=7 cclen=71 t=227s
[23:56:09] it=187309 colorings=141200 lazy-girth=61872 last: m=88 classes=7 cclen=73 t=228s
[23:56:09] it=187577 colorings=141400 lazy-girth=61956 last: m=88 classes=7 cclen=73 t=228s
[23:56:09] it=187855 colorings=141600 lazy-girth=62059 last: m=88 classes=7 cclen=72 t=228s
[23:56:10] it=188132 colorings=141800 lazy-girth=62152 last: m=88 classes=7 cclen=67 t=229s
[23:56:10] it=188381 colorings=142000 lazy-girth=62223 last: m=88 classes=7 cclen=74 t=229s
[23:56:10] it=188659 colorings=142200 lazy-girth=62321 last: m=88 classes=7 cclen=71 t=229s
[23:56:11] it=188916 colorings=142400 lazy-girth=62383 last: m=88 classes=7 cclen=63 t=230s
[23:56:11] it=189155 colorings=142600 lazy-girth=62434 last: m=88 classes=7 cclen=74 t=230s
[23:56:11] it=189409 colorings=142800 lazy-girth=62504 last: m=88 classes=7 cclen=70 t=230s
[23:56:12] it=189651 colorings=143000 lazy-girth=62565 last: m=88 classes=7 cclen=73 t=231s
[23:56:12] it=189895 colorings=143200 lazy-girth=62626 last: m=88 classes=7 cclen=73 t=231s
[23:56:12] it=190155 colorings=143400 lazy-girth=62706 last: m=88 classes=7 cclen=73 t=231s
[23:56:13] it=190426 colorings=143600 lazy-girth=62789 last: m=88 classes=7 cclen=74 t=232s
[23:56:13] it=190675 colorings=143800 lazy-girth=62852 last: m=88 classes=7 cclen=72 t=232s
[23:56:14] it=190973 colorings=144000 lazy-girth=62963 last: m=88 classes=7 cclen=73 t=233s
[23:56:14] it=191240 colorings=144200 lazy-girth=63043 last: m=88 classes=7 cclen=73 t=233s
[23:56:14] it=191505 colorings=144400 lazy-girth=63110 last: m=88 classes=7 cclen=73 t=233s
[23:56:15] it=191749 colorings=144600 lazy-girth=63163 last: m=88 classes=7 cclen=74 t=234s
[23:56:15] it=191980 colorings=144800 lazy-girth=63202 last: m=88 classes=7 cclen=73 t=234s
[23:56:15] it=192207 colorings=145000 lazy-girth=63235 last: m=88 classes=7 cclen=74 t=234s
[23:56:16] it=192485 colorings=145200 lazy-girth=63321 last: m=88 classes=7 cclen=74 t=235s
[23:56:16] it=192775 colorings=145400 lazy-girth=63419 last: m=88 classes=7 cclen=73 t=235s
[23:56:16] it=193036 colorings=145600 lazy-girth=63483 last: m=88 classes=7 cclen=72 t=236s
[23:56:17] it=193321 colorings=145800 lazy-girth=63578 last: m=88 classes=7 cclen=71 t=236s
[23:56:17] it=193571 colorings=146000 lazy-girth=63632 last: m=88 classes=7 cclen=69 t=236s
[23:56:18] it=193791 colorings=146200 lazy-girth=63653 last: m=88 classes=7 cclen=74 t=237s
[23:56:18] it=194052 colorings=146400 lazy-girth=63741 last: m=88 classes=7 cclen=74 t=237s
[23:56:19] it=194331 colorings=146600 lazy-girth=63864 last: m=88 classes=7 cclen=71 t=238s
[23:56:19] it=194580 colorings=146800 lazy-girth=63917 last: m=88 classes=7 cclen=72 t=238s
[23:56:19] it=194840 colorings=147000 lazy-girth=64014 last: m=88 classes=7 cclen=74 t=238s
[23:56:20] it=195091 colorings=147200 lazy-girth=64094 last: m=96 classes=7 cclen=74 t=239s
[23:56:20] it=195364 colorings=147400 lazy-girth=64205 last: m=88 classes=7 cclen=70 t=239s
[23:56:20] it=195597 colorings=147600 lazy-girth=64259 last: m=88 classes=7 cclen=72 t=239s
[23:56:21] it=195869 colorings=147800 lazy-girth=64369 last: m=88 classes=7 cclen=72 t=240s
[23:56:21] it=196087 colorings=148000 lazy-girth=64387 last: m=88 classes=7 cclen=74 t=240s
[23:56:21] it=196287 colorings=148200 lazy-girth=64387 last: m=88 classes=7 cclen=73 t=240s
[23:56:21] it=196488 colorings=148400 lazy-girth=64388 last: m=88 classes=7 cclen=73 t=240s
[23:56:22] it=196836 colorings=148600 lazy-girth=64553 last: m=88 classes=7 cclen=73 t=241s
[23:56:22] it=197080 colorings=148800 lazy-girth=64621 last: m=88 classes=7 cclen=68 t=241s
[23:56:22] it=197330 colorings=149000 lazy-girth=64685 last: m=88 classes=7 cclen=66 t=242s
[23:56:23] it=197573 colorings=149200 lazy-girth=64736 last: m=88 classes=7 cclen=72 t=242s
[23:56:23] it=197809 colorings=149400 lazy-girth=64787 last: m=88 classes=7 cclen=74 t=242s
[23:56:23] it=198034 colorings=149600 lazy-girth=64822 last: m=88 classes=7 cclen=69 t=242s
[23:56:24] it=198267 colorings=149800 lazy-girth=64869 last: m=88 classes=7 cclen=66 t=243s
[23:56:24] it=198509 colorings=150000 lazy-girth=64927 last: m=88 classes=7 cclen=73 t=243s
[23:56:24] it=198725 colorings=150200 lazy-girth=64943 last: m=88 classes=7 cclen=74 t=244s
[23:56:25] it=199004 colorings=150400 lazy-girth=65056 last: m=88 classes=7 cclen=72 t=244s
[23:56:25] it=199301 colorings=150600 lazy-girth=65194 last: m=88 classes=7 cclen=73 t=244s
[23:56:26] it=199564 colorings=150800 lazy-girth=65291 last: m=88 classes=7 cclen=73 t=245s
[23:56:26] it=199846 colorings=151000 lazy-girth=65405 last: m=88 classes=7 cclen=70 t=245s
[23:56:26] it=200113 colorings=151200 lazy-girth=65499 last: m=88 classes=7 cclen=73 t=245s
[23:56:27] it=200383 colorings=151400 lazy-girth=65592 last: m=88 classes=7 cclen=70 t=246s
[23:56:27] it=200619 colorings=151600 lazy-girth=65636 last: m=88 classes=7 cclen=68 t=246s
[23:56:27] it=200853 colorings=151800 lazy-girth=65690 last: m=88 classes=7 cclen=73 t=246s
[23:56:27] it=201082 colorings=152000 lazy-girth=65732 last: m=88 classes=7 cclen=74 t=247s
[23:56:28] it=201327 colorings=152200 lazy-girth=65793 last: m=88 classes=7 cclen=69 t=247s
[23:56:28] it=201561 colorings=152400 lazy-girth=65834 last: m=96 classes=7 cclen=70 t=247s
[23:56:28] it=201851 colorings=152600 lazy-girth=65970 last: m=88 classes=7 cclen=73 t=248s
[23:56:29] it=202106 colorings=152800 lazy-girth=66036 last: m=88 classes=7 cclen=72 t=248s
[23:56:29] it=202377 colorings=153000 lazy-girth=66126 last: m=88 classes=7 cclen=73 t=248s
[23:56:29] it=202626 colorings=153200 lazy-girth=66185 last: m=88 classes=7 cclen=74 t=249s
[23:56:30] it=202884 colorings=153400 lazy-girth=66258 last: m=88 classes=7 cclen=74 t=249s
[23:56:30] it=203117 colorings=153600 lazy-girth=66291 last: m=88 classes=7 cclen=74 t=249s
[23:56:30] it=203346 colorings=153800 lazy-girth=66322 last: m=88 classes=7 cclen=72 t=249s
[23:56:31] it=203635 colorings=154000 lazy-girth=66451 last: m=88 classes=7 cclen=74 t=250s
[23:56:31] it=203919 colorings=154200 lazy-girth=66580 last: m=88 classes=7 cclen=72 t=250s
[23:56:31] it=204183 colorings=154400 lazy-girth=66669 last: m=88 classes=7 cclen=74 t=251s
[23:56:32] it=204418 colorings=154600 lazy-girth=66723 last: m=88 classes=7 cclen=74 t=251s
[23:56:32] it=204656 colorings=154800 lazy-girth=66774 last: m=88 classes=7 cclen=71 t=251s
[23:56:32] it=204894 colorings=155000 lazy-girth=66820 last: m=88 classes=7 cclen=72 t=251s
[23:56:33] it=205193 colorings=155200 lazy-girth=66945 last: m=88 classes=7 cclen=74 t=252s
[23:56:33] it=205414 colorings=155400 lazy-girth=66973 last: m=88 classes=7 cclen=74 t=252s
[23:56:33] it=205639 colorings=155600 lazy-girth=67005 last: m=88 classes=7 cclen=73 t=252s
[23:56:34] it=205930 colorings=155800 lazy-girth=67153 last: m=88 classes=7 cclen=65 t=253s
[23:56:34] it=206182 colorings=156000 lazy-girth=67222 last: m=88 classes=7 cclen=65 t=253s
[23:56:34] it=206427 colorings=156200 lazy-girth=67284 last: m=88 classes=7 cclen=74 t=253s
[23:56:35] it=206678 colorings=156400 lazy-girth=67358 last: m=96 classes=7 cclen=73 t=254s
[23:56:35] it=206943 colorings=156600 lazy-girth=67464 last: m=88 classes=7 cclen=73 t=254s
[23:56:35] it=207191 colorings=156800 lazy-girth=67524 last: m=88 classes=7 cclen=74 t=255s
[23:56:36] it=207463 colorings=157000 lazy-girth=67620 last: m=88 classes=7 cclen=72 t=255s
[23:56:36] it=207703 colorings=157200 lazy-girth=67675 last: m=88 classes=7 cclen=67 t=255s
[23:56:36] it=207939 colorings=157400 lazy-girth=67731 last: m=88 classes=7 cclen=72 t=256s
[23:56:37] it=208166 colorings=157600 lazy-girth=67775 last: m=88 classes=7 cclen=66 t=256s
[23:56:37] it=208400 colorings=157800 lazy-girth=67817 last: m=88 classes=7 cclen=72 t=256s
[23:56:37] it=208623 colorings=158000 lazy-girth=67850 last: m=88 classes=7 cclen=72 t=256s
[23:56:38] it=208866 colorings=158200 lazy-girth=67895 last: m=88 classes=7 cclen=74 t=257s
[23:56:38] it=209101 colorings=158400 lazy-girth=67930 last: m=88 classes=7 cclen=74 t=257s
[23:56:38] it=209337 colorings=158600 lazy-girth=67970 last: m=88 classes=7 cclen=74 t=257s
[23:56:39] it=209543 colorings=158800 lazy-girth=67976 last: m=88 classes=7 cclen=72 t=258s
[23:56:39] it=209845 colorings=159000 lazy-girth=68087 last: m=88 classes=7 cclen=74 t=258s
[23:56:39] it=210072 colorings=159200 lazy-girth=68115 last: m=88 classes=7 cclen=74 t=258s
[23:56:40] it=210300 colorings=159400 lazy-girth=68143 last: m=88 classes=7 cclen=63 t=259s
[23:56:40] it=210551 colorings=159600 lazy-girth=68194 last: m=88 classes=7 cclen=71 t=259s
[23:56:40] it=210768 colorings=159800 lazy-girth=68212 last: m=88 classes=7 cclen=74 t=259s
[23:56:40] it=211006 colorings=160000 lazy-girth=68250 last: m=88 classes=7 cclen=74 t=260s
[23:56:41] it=211236 colorings=160200 lazy-girth=68280 last: m=88 classes=7 cclen=71 t=260s
[23:56:41] it=211458 colorings=160400 lazy-girth=68304 last: m=88 classes=7 cclen=74 t=260s
[23:56:41] it=211715 colorings=160600 lazy-girth=68377 last: m=88 classes=7 cclen=74 t=261s
[23:56:42] it=211941 colorings=160800 lazy-girth=68409 last: m=80 classes=6 cclen=75 t=261s
[23:56:42] it=212169 colorings=161000 lazy-girth=68450 last: m=88 classes=7 cclen=74 t=261s
[23:56:42] it=212388 colorings=161200 lazy-girth=68480 last: m=88 classes=7 cclen=69 t=261s
[23:56:43] it=212658 colorings=161400 lazy-girth=68576 last: m=88 classes=7 cclen=74 t=262s
[23:56:43] it=212898 colorings=161600 lazy-girth=68636 last: m=88 classes=7 cclen=74 t=262s
[23:56:43] it=213150 colorings=161800 lazy-girth=68709 last: m=88 classes=7 cclen=70 t=262s
[23:56:44] it=213373 colorings=162000 lazy-girth=68737 last: m=88 classes=7 cclen=74 t=263s
[23:56:44] it=213595 colorings=162200 lazy-girth=68768 last: m=88 classes=7 cclen=71 t=263s
[23:56:44] it=213814 colorings=162400 lazy-girth=68792 last: m=88 classes=7 cclen=73 t=263s
[23:56:45] it=214025 colorings=162600 lazy-girth=68803 last: m=88 classes=7 cclen=71 t=264s
[23:56:45] it=214237 colorings=162800 lazy-girth=68815 last: m=88 classes=7 cclen=72 t=264s
[23:56:45] it=214447 colorings=163000 lazy-girth=68825 last: m=88 classes=7 cclen=73 t=264s
[23:56:45] it=214665 colorings=163200 lazy-girth=68843 last: m=88 classes=7 cclen=74 t=264s
[23:56:46] it=214875 colorings=163400 lazy-girth=68853 last: m=88 classes=7 cclen=73 t=265s
[23:56:46] it=215091 colorings=163600 lazy-girth=68870 last: m=88 classes=7 cclen=74 t=265s
[23:56:46] it=215308 colorings=163800 lazy-girth=68888 last: m=88 classes=7 cclen=71 t=265s
[23:56:46] it=215523 colorings=164000 lazy-girth=68910 last: m=88 classes=7 cclen=74 t=266s
[23:56:47] it=215763 colorings=164200 lazy-girth=68964 last: m=88 classes=7 cclen=72 t=266s
[23:56:47] it=215987 colorings=164400 lazy-girth=68994 last: m=88 classes=7 cclen=74 t=266s
[23:56:47] it=216214 colorings=164600 lazy-girth=69024 last: m=88 classes=7 cclen=72 t=267s
[23:56:48] it=216453 colorings=164800 lazy-girth=69076 last: m=88 classes=7 cclen=67 t=267s
[23:56:48] it=216702 colorings=165000 lazy-girth=69130 last: m=88 classes=7 cclen=73 t=267s
[23:56:49] it=216943 colorings=165200 lazy-girth=69186 last: m=88 classes=7 cclen=72 t=268s
[23:56:49] it=217180 colorings=165400 lazy-girth=69228 last: m=88 classes=7 cclen=74 t=268s
[23:56:49] it=217410 colorings=165600 lazy-girth=69264 last: m=88 classes=7 cclen=71 t=268s
[23:56:49] it=217636 colorings=165800 lazy-girth=69296 last: m=88 classes=7 cclen=73 t=269s
[23:56:50] it=217875 colorings=166000 lazy-girth=69350 last: m=88 classes=7 cclen=73 t=269s
[23:56:50] it=218115 colorings=166200 lazy-girth=69407 last: m=88 classes=7 cclen=73 t=269s
[23:56:51] it=218330 colorings=166400 lazy-girth=69425 last: m=88 classes=7 cclen=71 t=270s
[23:56:51] it=218566 colorings=166600 lazy-girth=69467 last: m=88 classes=7 cclen=74 t=270s
[23:56:51] it=218780 colorings=166800 lazy-girth=69482 last: m=88 classes=7 cclen=74 t=270s
[23:56:52] it=219027 colorings=167000 lazy-girth=69543 last: m=88 classes=7 cclen=71 t=271s
[23:56:52] it=219257 colorings=167200 lazy-girth=69573 last: m=88 classes=7 cclen=68 t=271s
[23:56:52] it=219474 colorings=167400 lazy-girth=69591 last: m=88 classes=7 cclen=73 t=271s
[23:56:53] it=219688 colorings=167600 lazy-girth=69609 last: m=88 classes=7 cclen=73 t=272s
[23:56:53] it=219913 colorings=167800 lazy-girth=69637 last: m=88 classes=7 cclen=71 t=272s
[23:56:53] it=220129 colorings=168000 lazy-girth=69655 last: m=88 classes=7 cclen=68 t=272s
[23:56:54] it=220341 colorings=168200 lazy-girth=69670 last: m=88 classes=7 cclen=74 t=273s
[23:56:54] it=220565 colorings=168400 lazy-girth=69698 last: m=88 classes=7 cclen=72 t=273s
[23:56:55] it=220781 colorings=168600 lazy-girth=69717 last: m=88 classes=7 cclen=71 t=274s
[23:56:55] it=220990 colorings=168800 lazy-girth=69731 last: m=88 classes=7 cclen=70 t=274s
[23:56:55] it=221263 colorings=169000 lazy-girth=69857 last: m=88 classes=7 cclen=74 t=275s
[23:56:56] it=221572 colorings=169200 lazy-girth=70017 last: m=88 classes=7 cclen=73 t=275s
[23:56:56] it=221883 colorings=169400 lazy-girth=70187 last: m=88 classes=7 cclen=71 t=275s
[23:56:57] it=222187 colorings=169600 lazy-girth=70351 last: m=88 classes=7 cclen=72 t=276s
[23:56:57] it=222476 colorings=169800 lazy-girth=70488 last: m=88 classes=7 cclen=72 t=276s
[23:56:57] it=222753 colorings=170000 lazy-girth=70611 last: m=88 classes=7 cclen=72 t=276s
[23:56:58] it=223000 colorings=170200 lazy-girth=70678 last: m=88 classes=7 cclen=73 t=277s
[23:56:58] it=223241 colorings=170400 lazy-girth=70732 last: m=88 classes=7 cclen=73 t=277s
[23:56:58] it=223459 colorings=170600 lazy-girth=70758 last: m=88 classes=7 cclen=73 t=277s
[23:56:59] it=223685 colorings=170800 lazy-girth=70791 last: m=88 classes=7 cclen=68 t=278s
[23:56:59] it=223993 colorings=171000 lazy-girth=71009 last: m=88 classes=7 cclen=73 t=278s
[23:56:59] it=224266 colorings=171200 lazy-girth=71141 last: m=88 classes=7 cclen=70 t=278s
[23:57:00] it=224554 colorings=171400 lazy-girth=71267 last: m=88 classes=7 cclen=73 t=279s
[23:57:00] it=224830 colorings=171600 lazy-girth=71369 last: m=88 classes=7 cclen=73 t=279s
[23:57:00] it=225079 colorings=171800 lazy-girth=71435 last: m=88 classes=7 cclen=72 t=279s
[23:57:01] it=225349 colorings=172000 lazy-girth=71555 last: m=80 classes=6 cclen=73 t=280s
[23:57:01] it=225620 colorings=172200 lazy-girth=71680 last: m=88 classes=7 cclen=74 t=280s
[23:57:01] it=225896 colorings=172400 lazy-girth=71788 last: m=88 classes=7 cclen=74 t=280s
[23:57:02] it=226173 colorings=172600 lazy-girth=71890 last: m=88 classes=7 cclen=70 t=281s
[23:57:02] it=226440 colorings=172800 lazy-girth=71982 last: m=88 classes=7 cclen=74 t=281s
[23:57:03] it=226708 colorings=173000 lazy-girth=72087 last: m=88 classes=7 cclen=72 t=282s
[23:57:03] it=226990 colorings=173200 lazy-girth=72192 last: m=88 classes=7 cclen=73 t=282s
[23:57:03] it=227303 colorings=173400 lazy-girth=72320 last: m=88 classes=7 cclen=72 t=282s
[23:57:04] it=227593 colorings=173600 lazy-girth=72429 last: m=88 classes=7 cclen=73 t=283s
[23:57:04] it=227831 colorings=173800 lazy-girth=72474 last: m=88 classes=7 cclen=71 t=283s
[23:57:05] it=228120 colorings=174000 lazy-girth=72588 last: m=88 classes=7 cclen=73 t=284s
[23:57:05] it=228381 colorings=174200 lazy-girth=72668 last: m=88 classes=7 cclen=71 t=284s
[23:57:05] it=228625 colorings=174400 lazy-girth=72717 last: m=88 classes=7 cclen=73 t=284s
[23:57:05] it=228879 colorings=174600 lazy-girth=72782 last: m=88 classes=7 cclen=74 t=285s
[23:57:06] it=229133 colorings=174800 lazy-girth=72843 last: m=88 classes=7 cclen=70 t=285s
[23:57:06] it=229387 colorings=175000 lazy-girth=72913 last: m=88 classes=7 cclen=72 t=285s
[23:57:07] it=229665 colorings=175200 lazy-girth=73008 last: m=88 classes=7 cclen=73 t=286s
[23:57:07] it=229912 colorings=175400 lazy-girth=73069 last: m=88 classes=7 cclen=74 t=286s
[23:57:07] it=230173 colorings=175600 lazy-girth=73144 last: m=88 classes=7 cclen=72 t=286s
[23:57:08] it=230448 colorings=175800 lazy-girth=73237 last: m=88 classes=7 cclen=73 t=287s
[23:57:08] it=230699 colorings=176000 lazy-girth=73330 last: m=88 classes=7 cclen=72 t=287s
[23:57:08] it=230949 colorings=176200 lazy-girth=73402 last: m=88 classes=7 cclen=70 t=287s
[23:57:08] it=231200 colorings=176400 lazy-girth=73479 last: m=88 classes=7 cclen=73 t=288s
[23:57:09] it=231451 colorings=176600 lazy-girth=73549 last: m=88 classes=7 cclen=74 t=288s
[23:57:09] it=231701 colorings=176800 lazy-girth=73619 last: m=104 classes=7 cclen=72 t=288s
[23:57:10] it=231957 colorings=177000 lazy-girth=73692 last: m=88 classes=7 cclen=74 t=289s
[23:57:10] it=232202 colorings=177200 lazy-girth=73746 last: m=88 classes=7 cclen=73 t=289s
[23:57:10] it=232427 colorings=177400 lazy-girth=73785 last: m=88 classes=7 cclen=72 t=289s
[23:57:11] it=232665 colorings=177600 lazy-girth=73839 last: m=88 classes=7 cclen=73 t=290s
[23:57:11] it=232931 colorings=177800 lazy-girth=73928 last: m=88 classes=7 cclen=74 t=290s
[23:57:11] it=233158 colorings=178000 lazy-girth=73963 last: m=88 classes=7 cclen=74 t=290s
[23:57:12] it=233414 colorings=178200 lazy-girth=74037 last: m=88 classes=7 cclen=73 t=291s
[23:57:12] it=233663 colorings=178400 lazy-girth=74096 last: m=88 classes=7 cclen=73 t=291s
[23:57:12] it=233892 colorings=178600 lazy-girth=74138 last: m=88 classes=7 cclen=72 t=291s
[23:57:13] it=234146 colorings=178800 lazy-girth=74202 last: m=88 classes=7 cclen=74 t=292s
[23:57:13] it=234426 colorings=179000 lazy-girth=74283 last: m=88 classes=7 cclen=74 t=292s
[23:57:13] it=234662 colorings=179200 lazy-girth=74320 last: m=88 classes=7 cclen=74 t=292s
[23:57:14] it=234912 colorings=179400 lazy-girth=74377 last: m=88 classes=7 cclen=73 t=293s
[23:57:14] it=235159 colorings=179600 lazy-girth=74427 last: m=88 classes=7 cclen=73 t=293s
[23:57:14] it=235391 colorings=179800 lazy-girth=74459 last: m=88 classes=7 cclen=73 t=293s
[23:57:15] it=235630 colorings=180000 lazy-girth=74498 last: m=88 classes=7 cclen=73 t=294s
[23:57:15] it=235867 colorings=180200 lazy-girth=74552 last: m=88 classes=7 cclen=73 t=294s
[23:57:15] it=236110 colorings=180400 lazy-girth=74614 last: m=88 classes=7 cclen=74 t=294s
[23:57:16] it=236359 colorings=180600 lazy-girth=74678 last: m=88 classes=7 cclen=72 t=295s
[23:57:16] it=236605 colorings=180800 lazy-girth=74758 last: m=88 classes=7 cclen=72 t=295s
[23:57:16] it=236861 colorings=181000 lazy-girth=74829 last: m=88 classes=7 cclen=71 t=295s
[23:57:17] it=237100 colorings=181200 lazy-girth=74879 last: m=88 classes=7 cclen=71 t=296s
[23:57:17] it=237333 colorings=181400 lazy-girth=74928 last: m=88 classes=7 cclen=74 t=296s
[23:57:17] it=237575 colorings=181600 lazy-girth=74977 last: m=88 classes=7 cclen=71 t=296s
[23:57:18] it=237848 colorings=181800 lazy-girth=75079 last: m=88 classes=7 cclen=74 t=297s
[23:57:18] it=238105 colorings=182000 lazy-girth=75143 last: m=88 classes=7 cclen=73 t=297s
[23:57:18] it=238368 colorings=182200 lazy-girth=75212 last: m=88 classes=7 cclen=73 t=297s
[23:57:19] it=238597 colorings=182400 lazy-girth=75253 last: m=88 classes=7 cclen=62 t=298s
[23:57:19] it=238835 colorings=182600 lazy-girth=75312 last: m=88 classes=7 cclen=74 t=298s
[23:57:19] it=239074 colorings=182800 lazy-girth=75359 last: m=88 classes=7 cclen=74 t=298s
[23:57:19] it=239286 colorings=183000 lazy-girth=75376 last: m=88 classes=7 cclen=74 t=299s
[23:57:20] it=239496 colorings=183200 lazy-girth=75393 last: m=88 classes=7 cclen=71 t=299s
[23:57:20] it=239727 colorings=183400 lazy-girth=75426 last: m=88 classes=7 cclen=72 t=299s
[23:57:26] it=239952 colorings=183600 lazy-girth=75452 last: m=88 classes=7 cclen=74 t=305s
[23:57:26] it=240183 colorings=183800 lazy-girth=75483 last: m=88 classes=7 cclen=74 t=305s
[23:57:27] it=240412 colorings=184000 lazy-girth=75513 last: m=88 classes=7 cclen=73 t=306s
[23:57:27] it=240630 colorings=184200 lazy-girth=75536 last: m=88 classes=7 cclen=72 t=306s
[23:57:27] it=240849 colorings=184400 lazy-girth=75558 last: m=88 classes=7 cclen=73 t=306s
[23:57:27] it=241066 colorings=184600 lazy-girth=75578 last: m=88 classes=7 cclen=71 t=306s
[23:57:28] it=241283 colorings=184800 lazy-girth=75597 last: m=88 classes=7 cclen=74 t=307s
[23:57:28] it=241500 colorings=185000 lazy-girth=75615 last: m=88 classes=7 cclen=69 t=307s
[23:57:28] it=241748 colorings=185200 lazy-girth=75676 last: m=88 classes=7 cclen=74 t=307s
[23:57:29] it=241981 colorings=185400 lazy-girth=75720 last: m=88 classes=7 cclen=74 t=308s
[23:57:29] it=242218 colorings=185600 lazy-girth=75771 last: m=88 classes=7 cclen=73 t=308s
[23:57:29] it=242446 colorings=185800 lazy-girth=75804 last: m=88 classes=7 cclen=72 t=308s
[23:57:30] it=242685 colorings=186000 lazy-girth=75862 last: m=88 classes=7 cclen=73 t=309s
[23:57:30] it=242936 colorings=186200 lazy-girth=75924 last: m=88 classes=7 cclen=73 t=309s
[23:57:30] it=243167 colorings=186400 lazy-girth=75960 last: m=88 classes=7 cclen=74 t=309s
[23:57:31] it=243409 colorings=186600 lazy-girth=76014 last: m=88 classes=7 cclen=72 t=310s
[23:57:31] it=243647 colorings=186800 lazy-girth=76055 last: m=88 classes=7 cclen=72 t=310s
[23:57:31] it=243884 colorings=187000 lazy-girth=76096 last: m=88 classes=7 cclen=74 t=310s
[23:57:32] it=244110 colorings=187200 lazy-girth=76129 last: m=88 classes=7 cclen=72 t=311s
[23:57:32] it=244355 colorings=187400 lazy-girth=76180 last: m=88 classes=7 cclen=73 t=311s
[23:57:32] it=244591 colorings=187600 lazy-girth=76220 last: m=88 classes=7 cclen=72 t=311s
[23:57:32] it=244840 colorings=187800 lazy-girth=76273 last: m=88 classes=7 cclen=72 t=312s
[23:57:33] it=245052 colorings=188000 lazy-girth=76286 last: m=88 classes=7 cclen=69 t=312s
[23:57:33] it=245277 colorings=188200 lazy-girth=76312 last: m=88 classes=7 cclen=74 t=312s
[23:57:33] it=245537 colorings=188400 lazy-girth=76377 last: m=88 classes=7 cclen=71 t=313s
[23:57:34] it=245764 colorings=188600 lazy-girth=76408 last: m=88 classes=7 cclen=73 t=313s
[23:57:34] it=246007 colorings=188800 lazy-girth=76468 last: m=88 classes=7 cclen=71 t=313s
[23:57:35] it=246230 colorings=189000 lazy-girth=76497 last: m=88 classes=7 cclen=70 t=314s
[23:57:35] it=246437 colorings=189200 lazy-girth=76506 last: m=88 classes=7 cclen=71 t=314s
[23:57:35] it=246646 colorings=189400 lazy-girth=76518 last: m=88 classes=7 cclen=74 t=314s
[23:57:35] it=246854 colorings=189600 lazy-girth=76528 last: m=88 classes=7 cclen=74 t=315s
[23:57:36] it=247117 colorings=189800 lazy-girth=76615 last: m=88 classes=7 cclen=73 t=315s
[23:57:36] it=247336 colorings=190000 lazy-girth=76640 last: m=88 classes=7 cclen=72 t=315s
[23:57:37] it=247576 colorings=190200 lazy-girth=76704 last: m=88 classes=7 cclen=73 t=316s
[23:57:37] it=247816 colorings=190400 lazy-girth=76754 last: m=88 classes=7 cclen=74 t=316s
[23:57:37] it=248057 colorings=190600 lazy-girth=76805 last: m=88 classes=7 cclen=74 t=316s
[23:57:38] it=248301 colorings=190800 lazy-girth=76868 last: m=88 classes=7 cclen=74 t=317s
[23:57:38] it=248542 colorings=191000 lazy-girth=76918 last: m=88 classes=7 cclen=69 t=317s
[23:57:39] it=248781 colorings=191200 lazy-girth=76967 last: m=88 classes=7 cclen=73 t=318s
[23:57:39] it=249027 colorings=191400 lazy-girth=77024 last: m=88 classes=7 cclen=72 t=318s
[23:57:40] it=249280 colorings=191600 lazy-girth=77095 last: m=88 classes=7 cclen=74 t=319s
[23:57:40] it=249523 colorings=191800 lazy-girth=77152 last: m=88 classes=7 cclen=74 t=319s
[23:57:41] it=249778 colorings=192000 lazy-girth=77237 last: m=88 classes=7 cclen=74 t=320s
[23:57:41] it=250048 colorings=192200 lazy-girth=77354 last: m=88 classes=7 cclen=73 t=320s
[23:57:41] it=250288 colorings=192400 lazy-girth=77404 last: m=88 classes=7 cclen=74 t=320s
[23:57:42] it=250522 colorings=192600 lazy-girth=77450 last: m=88 classes=7 cclen=74 t=321s
[23:57:42] it=250765 colorings=192800 lazy-girth=77517 last: m=88 classes=7 cclen=74 t=321s
[23:57:42] it=250994 colorings=193000 lazy-girth=77565 last: m=88 classes=7 cclen=74 t=321s
[23:57:43] it=251227 colorings=193200 lazy-girth=77612 last: m=88 classes=7 cclen=72 t=322s
[23:57:43] it=251471 colorings=193400 lazy-girth=77680 last: m=88 classes=7 cclen=71 t=322s
[23:57:43] it=251768 colorings=193600 lazy-girth=77833 last: m=88 classes=7 cclen=73 t=322s
[23:57:44] it=252017 colorings=193800 lazy-girth=77902 last: m=88 classes=7 cclen=74 t=323s
[23:57:44] it=252287 colorings=194000 lazy-girth=78007 last: m=88 classes=7 cclen=72 t=323s
[23:57:44] it=252542 colorings=194200 lazy-girth=78080 last: m=88 classes=7 cclen=74 t=324s
[23:57:45] it=252766 colorings=194400 lazy-girth=78113 last: m=88 classes=7 cclen=74 t=324s
[23:57:45] it=252985 colorings=194600 lazy-girth=78135 last: m=88 classes=7 cclen=73 t=324s
[23:57:45] it=253243 colorings=194800 lazy-girth=78193 last: m=88 classes=7 cclen=73 t=324s
[23:57:46] it=253477 colorings=195000 lazy-girth=78227 last: m=88 classes=7 cclen=73 t=325s
[23:57:46] it=253779 colorings=195200 lazy-girth=78383 last: m=88 classes=7 cclen=70 t=325s
[23:57:47] it=254024 colorings=195400 lazy-girth=78452 last: m=88 classes=7 cclen=73 t=326s
[23:57:47] it=254265 colorings=195600 lazy-girth=78513 last: m=88 classes=7 cclen=74 t=326s
[23:57:47] it=254523 colorings=195800 lazy-girth=78599 last: m=88 classes=7 cclen=70 t=326s
[23:57:48] it=254799 colorings=196000 lazy-girth=78702 last: m=88 classes=7 cclen=71 t=327s
[23:57:48] it=255032 colorings=196200 lazy-girth=78749 last: m=88 classes=7 cclen=63 t=327s
[23:57:48] it=255277 colorings=196400 lazy-girth=78818 last: m=88 classes=7 cclen=70 t=327s
[23:57:49] it=255523 colorings=196600 lazy-girth=78889 last: m=88 classes=7 cclen=74 t=328s
[23:57:49] it=255765 colorings=196800 lazy-girth=78946 last: m=88 classes=7 cclen=73 t=328s
[23:57:49] it=256009 colorings=197000 lazy-girth=79019 last: m=88 classes=7 cclen=74 t=328s
[23:57:50] it=256281 colorings=197200 lazy-girth=79130 last: m=88 classes=7 cclen=73 t=329s
[23:57:50] it=256544 colorings=197400 lazy-girth=79219 last: m=88 classes=7 cclen=72 t=329s
[23:57:50] it=256785 colorings=197600 lazy-girth=79281 last: m=88 classes=7 cclen=74 t=329s
[23:57:51] it=257021 colorings=197800 lazy-girth=79332 last: m=88 classes=7 cclen=73 t=330s
[23:57:51] it=257245 colorings=198000 lazy-girth=79366 last: m=88 classes=7 cclen=73 t=330s
[23:57:51] it=257494 colorings=198200 lazy-girth=79433 last: m=88 classes=7 cclen=71 t=330s
[23:57:52] it=257723 colorings=198400 lazy-girth=79475 last: m=88 classes=7 cclen=72 t=331s
[23:57:52] it=257972 colorings=198600 lazy-girth=79546 last: m=88 classes=7 cclen=73 t=331s
[23:57:52] it=258202 colorings=198800 lazy-girth=79592 last: m=88 classes=7 cclen=72 t=331s
[23:57:53] it=258462 colorings=199000 lazy-girth=79672 last: m=88 classes=7 cclen=74 t=332s
[23:57:53] it=258737 colorings=199200 lazy-girth=79790 last: m=88 classes=7 cclen=73 t=332s
[23:57:53] it=258967 colorings=199400 lazy-girth=79827 last: m=88 classes=7 cclen=73 t=332s
[23:57:54] it=259197 colorings=199600 lazy-girth=79869 last: m=88 classes=7 cclen=73 t=333s
[23:57:54] it=259441 colorings=199800 lazy-girth=79925 last: m=88 classes=7 cclen=72 t=333s
[23:57:54] it=259675 colorings=200000 lazy-girth=79972 last: m=88 classes=7 cclen=72 t=333s
[23:57:55] it=259911 colorings=200200 lazy-girth=80024 last: m=88 classes=7 cclen=71 t=334s
[23:57:55] it=260129 colorings=200400 lazy-girth=80045 last: m=88 classes=7 cclen=72 t=334s
[23:57:55] it=260360 colorings=200600 lazy-girth=80087 last: m=88 classes=7 cclen=72 t=334s
[23:57:56] it=260576 colorings=200800 lazy-girth=80106 last: m=88 classes=7 cclen=64 t=335s
[23:57:56] it=260788 colorings=201000 lazy-girth=80123 last: m=88 classes=7 cclen=66 t=335s
[23:57:56] it=260995 colorings=201200 lazy-girth=80132 last: m=88 classes=7 cclen=69 t=335s
[23:57:57] it=261219 colorings=201400 lazy-girth=80158 last: m=88 classes=7 cclen=72 t=336s
[23:57:57] it=261445 colorings=201600 lazy-girth=80184 last: m=88 classes=7 cclen=72 t=336s
[23:57:57] it=261694 colorings=201800 lazy-girth=80249 last: m=88 classes=7 cclen=74 t=336s
[23:57:58] it=261931 colorings=202000 lazy-girth=80301 last: m=88 classes=7 cclen=71 t=337s
[23:57:58] it=262185 colorings=202200 lazy-girth=80361 last: m=88 classes=7 cclen=72 t=337s
[23:57:58] it=262417 colorings=202400 lazy-girth=80408 last: m=88 classes=7 cclen=74 t=337s
[23:57:59] it=262632 colorings=202600 lazy-girth=80423 last: m=88 classes=7 cclen=73 t=338s
[23:57:59] it=262861 colorings=202800 lazy-girth=80468 last: m=88 classes=7 cclen=70 t=338s
[23:57:59] it=263074 colorings=203000 lazy-girth=80485 last: m=88 classes=7 cclen=69 t=338s
[23:58:00] it=263301 colorings=203200 lazy-girth=80519 last: m=88 classes=7 cclen=73 t=339s
[23:58:00] it=263516 colorings=203400 lazy-girth=80542 last: m=88 classes=7 cclen=74 t=339s
[23:58:00] it=263754 colorings=203600 lazy-girth=80593 last: m=88 classes=7 cclen=73 t=339s
[23:58:01] it=263964 colorings=203800 lazy-girth=80606 last: m=88 classes=7 cclen=68 t=340s
[23:58:01] it=264218 colorings=204000 lazy-girth=80679 last: m=88 classes=7 cclen=72 t=340s
[23:58:01] it=264461 colorings=204200 lazy-girth=80743 last: m=88 classes=7 cclen=74 t=340s
[23:58:02] it=264673 colorings=204400 lazy-girth=80759 last: m=88 classes=7 cclen=73 t=341s
[23:58:02] it=264877 colorings=204600 lazy-girth=80763 last: m=88 classes=7 cclen=73 t=341s
[23:58:02] it=265103 colorings=204800 lazy-girth=80799 last: m=88 classes=7 cclen=74 t=341s
[23:58:03] it=265356 colorings=205000 lazy-girth=80868 last: m=88 classes=7 cclen=74 t=342s
[23:58:03] it=265602 colorings=205200 lazy-girth=80933 last: m=88 classes=7 cclen=69 t=342s
[23:58:03] it=265828 colorings=205400 lazy-girth=80968 last: m=80 classes=6 cclen=74 t=342s
[23:58:04] it=266039 colorings=205600 lazy-girth=80986 last: m=88 classes=7 cclen=73 t=343s
[23:58:04] it=266283 colorings=205800 lazy-girth=81047 last: m=88 classes=7 cclen=72 t=343s
[23:58:04] it=266538 colorings=206000 lazy-girth=81124 last: m=88 classes=7 cclen=73 t=343s
[23:58:05] it=266763 colorings=206200 lazy-girth=81158 last: m=88 classes=7 cclen=73 t=344s
[23:58:05] it=266994 colorings=206400 lazy-girth=81199 last: m=88 classes=7 cclen=72 t=344s
[23:58:05] it=267216 colorings=206600 lazy-girth=81230 last: m=88 classes=7 cclen=74 t=344s
[23:58:06] it=267450 colorings=206800 lazy-girth=81274 last: m=88 classes=7 cclen=67 t=345s
[23:58:06] it=267667 colorings=207000 lazy-girth=81296 last: m=88 classes=7 cclen=71 t=345s
[23:58:06] it=267908 colorings=207200 lazy-girth=81354 last: m=88 classes=7 cclen=72 t=345s
[23:58:07] it=268128 colorings=207400 lazy-girth=81385 last: m=88 classes=7 cclen=73 t=346s
[23:58:07] it=268344 colorings=207600 lazy-girth=81407 last: m=72 classes=6 cclen=73 t=346s
[23:58:07] it=268561 colorings=207800 lazy-girth=81427 last: m=88 classes=7 cclen=74 t=346s
[23:58:08] it=268780 colorings=208000 lazy-girth=81454 last: m=88 classes=7 cclen=70 t=347s
[23:58:08] it=268983 colorings=208200 lazy-girth=81458 last: m=88 classes=7 cclen=73 t=347s
[23:58:08] it=269208 colorings=208400 lazy-girth=81495 last: m=88 classes=7 cclen=63 t=347s
[23:58:08] it=269471 colorings=208600 lazy-girth=81578 last: m=88 classes=7 cclen=72 t=348s
[23:58:09] it=269675 colorings=208800 lazy-girth=81582 last: m=88 classes=7 cclen=66 t=348s
[23:58:09] it=269900 colorings=209000 lazy-girth=81609 last: m=88 classes=7 cclen=74 t=348s
[23:58:09] it=270130 colorings=209200 lazy-girth=81642 last: m=88 classes=7 cclen=72 t=348s
[23:58:10] it=270358 colorings=209400 lazy-girth=81671 last: m=88 classes=7 cclen=74 t=349s
[23:58:10] it=270584 colorings=209600 lazy-girth=81708 last: m=88 classes=7 cclen=74 t=349s
[23:58:10] it=270805 colorings=209800 lazy-girth=81742 last: m=88 classes=7 cclen=74 t=349s
[23:58:11] it=271017 colorings=210000 lazy-girth=81760 last: m=88 classes=7 cclen=74 t=350s
[23:58:11] it=271232 colorings=210200 lazy-girth=81783 last: m=88 classes=7 cclen=71 t=350s
[23:58:11] it=271457 colorings=210400 lazy-girth=81818 last: m=88 classes=7 cclen=72 t=350s
[23:58:12] it=271669 colorings=210600 lazy-girth=81830 last: m=88 classes=7 cclen=69 t=351s
[23:58:12] it=271899 colorings=210800 lazy-girth=81867 last: m=88 classes=7 cclen=69 t=351s
[23:58:12] it=272108 colorings=211000 lazy-girth=81876 last: m=88 classes=7 cclen=74 t=351s
[23:58:13] it=272309 colorings=211200 lazy-girth=81877 last: m=88 classes=7 cclen=73 t=352s
[23:58:13] it=272514 colorings=211400 lazy-girth=81883 last: m=96 classes=7 cclen=71 t=352s
[23:58:13] it=272717 colorings=211600 lazy-girth=81886 last: m=88 classes=7 cclen=71 t=352s
[23:58:14] it=272932 colorings=211800 lazy-girth=81910 last: m=88 classes=7 cclen=72 t=353s
[23:58:14] it=273141 colorings=212000 lazy-girth=81919 last: m=88 classes=7 cclen=73 t=353s
[23:58:15] it=273367 colorings=212200 lazy-girth=81962 last: m=88 classes=7 cclen=74 t=354s
[23:58:15] it=273649 colorings=212400 lazy-girth=82080 last: m=96 classes=7 cclen=68 t=354s
[23:58:16] it=273907 colorings=212600 lazy-girth=82146 last: m=88 classes=7 cclen=72 t=355s
[23:58:16] it=274176 colorings=212800 lazy-girth=82231 last: m=80 classes=6 cclen=75 t=355s
[23:58:16] it=274453 colorings=213000 lazy-girth=82324 last: m=88 classes=7 cclen=74 t=355s
[23:58:17] it=274713 colorings=213200 lazy-girth=82390 last: m=88 classes=7 cclen=72 t=356s
[23:58:17] it=274944 colorings=213400 lazy-girth=82424 last: m=88 classes=7 cclen=70 t=356s
[23:58:17] it=275158 colorings=213600 lazy-girth=82438 last: m=88 classes=7 cclen=73 t=356s
[23:58:18] it=275414 colorings=213800 lazy-girth=82528 last: m=88 classes=7 cclen=73 t=357s
[23:58:18] it=275699 colorings=214000 lazy-girth=82644 last: m=88 classes=7 cclen=73 t=357s
[23:58:18] it=275947 colorings=214200 lazy-girth=82715 last: m=88 classes=7 cclen=69 t=357s
[23:58:19] it=276221 colorings=214400 lazy-girth=82830 last: m=88 classes=7 cclen=73 t=358s
[23:58:19] it=276483 colorings=214600 lazy-girth=82922 last: m=88 classes=7 cclen=70 t=358s
[23:58:19] it=276727 colorings=214800 lazy-girth=82980 last: m=88 classes=7 cclen=74 t=358s
[23:58:20] it=276976 colorings=215000 lazy-girth=83050 last: m=88 classes=7 cclen=73 t=359s
[23:58:20] it=277241 colorings=215200 lazy-girth=83148 last: m=88 classes=7 cclen=73 t=359s
[23:58:20] it=277516 colorings=215400 lazy-girth=83247 last: m=88 classes=7 cclen=71 t=359s
[23:58:21] it=277746 colorings=215600 lazy-girth=83285 last: m=88 classes=7 cclen=73 t=360s
[23:58:21] it=278009 colorings=215800 lazy-girth=83364 last: m=88 classes=7 cclen=73 t=360s
[23:58:21] it=278269 colorings=216000 lazy-girth=83442 last: m=88 classes=7 cclen=68 t=360s
[23:58:22] it=278499 colorings=216200 lazy-girth=83481 last: m=88 classes=7 cclen=71 t=361s
[23:58:22] it=278746 colorings=216400 lazy-girth=83530 last: m=88 classes=7 cclen=74 t=361s
[23:58:22] it=278982 colorings=216600 lazy-girth=83569 last: m=88 classes=7 cclen=68 t=361s
[23:58:22] it=279213 colorings=216800 lazy-girth=83602 last: m=88 classes=7 cclen=72 t=361s
[23:58:23] it=279447 colorings=217000 lazy-girth=83639 last: m=88 classes=7 cclen=69 t=362s
[23:58:23] it=279716 colorings=217200 lazy-girth=83752 last: m=88 classes=7 cclen=74 t=362s
[23:58:23] it=279968 colorings=217400 lazy-girth=83837 last: m=88 classes=7 cclen=71 t=363s
[23:58:24] it=280233 colorings=217600 lazy-girth=83938 last: m=88 classes=7 cclen=73 t=363s
[23:58:24] it=280503 colorings=217800 lazy-girth=84039 last: m=88 classes=7 cclen=72 t=363s
[23:58:24] it=280756 colorings=218000 lazy-girth=84117 last: m=88 classes=7 cclen=73 t=363s
[23:58:25] it=280986 colorings=218200 lazy-girth=84162 last: m=88 classes=7 cclen=74 t=364s
[23:58:25] it=281212 colorings=218400 lazy-girth=84204 last: m=88 classes=7 cclen=74 t=364s
[23:58:25] it=281434 colorings=218600 lazy-girth=84237 last: m=88 classes=7 cclen=74 t=364s
[23:58:26] it=281664 colorings=218800 lazy-girth=84281 last: m=88 classes=7 cclen=74 t=365s
[23:58:26] it=281880 colorings=219000 lazy-girth=84304 last: m=88 classes=7 cclen=72 t=365s
[23:58:26] it=282104 colorings=219200 lazy-girth=84337 last: m=88 classes=7 cclen=74 t=365s
[23:58:26] it=282329 colorings=219400 lazy-girth=84371 last: m=88 classes=7 cclen=74 t=365s
[23:58:27] it=282553 colorings=219600 lazy-girth=84400 last: m=88 classes=7 cclen=73 t=366s
[23:58:27] it=282797 colorings=219800 lazy-girth=84453 last: m=88 classes=7 cclen=73 t=366s
[23:58:27] it=283056 colorings=220000 lazy-girth=84530 last: m=88 classes=7 cclen=72 t=366s
[23:58:28] it=283300 colorings=220200 lazy-girth=84585 last: m=88 classes=7 cclen=69 t=367s
[23:58:28] it=283536 colorings=220400 lazy-girth=84630 last: m=88 classes=7 cclen=73 t=367s
[23:58:29] it=283858 colorings=220600 lazy-girth=84802 last: m=88 classes=7 cclen=73 t=368s
[23:58:29] it=284134 colorings=220800 lazy-girth=84897 last: m=88 classes=7 cclen=70 t=368s
[23:58:29] it=284402 colorings=221000 lazy-girth=84978 last: m=88 classes=7 cclen=71 t=368s
[23:58:30] it=284667 colorings=221200 lazy-girth=85057 last: m=88 classes=7 cclen=73 t=369s
[23:58:30] it=284903 colorings=221400 lazy-girth=85106 last: m=88 classes=7 cclen=74 t=369s
[23:58:31] it=285162 colorings=221600 lazy-girth=85178 last: m=88 classes=7 cclen=72 t=370s
[23:58:31] it=285407 colorings=221800 lazy-girth=85228 last: m=88 classes=7 cclen=73 t=370s
[23:58:31] it=285637 colorings=222000 lazy-girth=85264 last: m=88 classes=7 cclen=73 t=370s
[23:58:32] it=285870 colorings=222200 lazy-girth=85300 last: m=88 classes=7 cclen=74 t=371s
[23:58:32] it=286094 colorings=222400 lazy-girth=85336 last: m=88 classes=7 cclen=74 t=371s
[23:58:32] it=286328 colorings=222600 lazy-girth=85382 last: m=88 classes=7 cclen=74 t=371s
[23:58:33] it=286587 colorings=222800 lazy-girth=85468 last: m=88 classes=7 cclen=69 t=372s
[23:58:33] it=286832 colorings=223000 lazy-girth=85529 last: m=88 classes=7 cclen=73 t=372s
[23:58:33] it=287066 colorings=223200 lazy-girth=85572 last: m=88 classes=7 cclen=72 t=372s
[23:58:34] it=287308 colorings=223400 lazy-girth=85640 last: m=88 classes=7 cclen=63 t=373s
[23:58:34] it=287557 colorings=223600 lazy-girth=85712 last: m=88 classes=7 cclen=65 t=373s
[23:58:34] it=287806 colorings=223800 lazy-girth=85780 last: m=88 classes=7 cclen=74 t=373s
[23:58:35] it=288042 colorings=224000 lazy-girth=85828 last: m=88 classes=7 cclen=73 t=374s
[23:58:35] it=288269 colorings=224200 lazy-girth=85873 last: m=88 classes=7 cclen=74 t=374s
[23:58:35] it=288517 colorings=224400 lazy-girth=85941 last: m=88 classes=7 cclen=71 t=374s
[23:58:36] it=288746 colorings=224600 lazy-girth=85981 last: m=88 classes=7 cclen=74 t=375s
[23:58:36] it=288986 colorings=224800 lazy-girth=86029 last: m=88 classes=7 cclen=73 t=375s
[23:58:36] it=289215 colorings=225000 lazy-girth=86062 last: m=96 classes=7 cclen=72 t=375s
[23:58:37] it=289438 colorings=225200 lazy-girth=86090 last: m=88 classes=7 cclen=74 t=376s
[23:58:37] it=289669 colorings=225400 lazy-girth=86128 last: m=88 classes=7 cclen=73 t=376s
[23:58:37] it=289892 colorings=225600 lazy-girth=86157 last: m=88 classes=7 cclen=70 t=376s
[23:58:38] it=290138 colorings=225800 lazy-girth=86214 last: m=88 classes=7 cclen=74 t=377s
[23:58:38] it=290372 colorings=226000 lazy-girth=86257 last: m=88 classes=7 cclen=73 t=377s
[23:58:38] it=290594 colorings=226200 lazy-girth=86291 last: m=88 classes=7 cclen=74 t=377s
[23:58:39] it=290813 colorings=226400 lazy-girth=86319 last: m=88 classes=7 cclen=73 t=378s
[23:58:39] it=291044 colorings=226600 lazy-girth=86367 last: m=88 classes=7 cclen=73 t=378s
[23:58:39] it=291283 colorings=226800 lazy-girth=86414 last: m=88 classes=7 cclen=72 t=378s
[23:58:40] it=291515 colorings=227000 lazy-girth=86459 last: m=88 classes=7 cclen=74 t=379s
[23:58:40] it=291736 colorings=227200 lazy-girth=86482 last: m=88 classes=7 cclen=73 t=379s
[23:58:40] it=291958 colorings=227400 lazy-girth=86507 last: m=88 classes=7 cclen=71 t=379s
[23:58:41] it=292180 colorings=227600 lazy-girth=86537 last: m=88 classes=7 cclen=72 t=380s
[23:58:41] it=292409 colorings=227800 lazy-girth=86574 last: m=88 classes=7 cclen=73 t=380s
[23:58:41] it=292645 colorings=228000 lazy-girth=86614 last: m=88 classes=7 cclen=74 t=380s
[23:58:42] it=292869 colorings=228200 lazy-girth=86648 last: m=88 classes=7 cclen=73 t=381s
[23:58:42] it=293098 colorings=228400 lazy-girth=86677 last: m=88 classes=7 cclen=72 t=381s
[23:58:44] it=293315 colorings=228600 lazy-girth=86698 last: m=88 classes=7 cclen=74 t=383s
[23:58:44] it=293545 colorings=228800 lazy-girth=86747 last: m=88 classes=7 cclen=74 t=383s
[23:58:44] it=293770 colorings=229000 lazy-girth=86800 last: m=88 classes=7 cclen=72 t=383s
[23:58:45] it=293984 colorings=229200 lazy-girth=86814 last: m=88 classes=7 cclen=74 t=384s
[23:58:45] it=294230 colorings=229400 lazy-girth=86861 last: m=88 classes=7 cclen=74 t=384s
[23:58:45] it=294458 colorings=229600 lazy-girth=86903 last: m=88 classes=7 cclen=67 t=384s
[23:58:46] it=294682 colorings=229800 lazy-girth=86937 last: m=88 classes=7 cclen=73 t=385s
[23:58:46] it=294894 colorings=230000 lazy-girth=86953 last: m=88 classes=7 cclen=67 t=385s
[23:58:46] it=295106 colorings=230200 lazy-girth=86973 last: m=88 classes=7 cclen=73 t=385s
[23:58:46] it=295320 colorings=230400 lazy-girth=86987 last: m=88 classes=7 cclen=74 t=385s
[23:58:47] it=295542 colorings=230600 lazy-girth=87010 last: m=88 classes=7 cclen=74 t=386s
[23:58:47] it=295754 colorings=230800 lazy-girth=87022 last: m=88 classes=7 cclen=69 t=386s
[23:58:47] it=295974 colorings=231000 lazy-girth=87045 last: m=88 classes=7 cclen=72 t=386s
[23:58:48] it=296189 colorings=231200 lazy-girth=87063 last: m=88 classes=7 cclen=73 t=387s
[23:58:48] it=296436 colorings=231400 lazy-girth=87129 last: m=88 classes=7 cclen=74 t=387s
[23:58:48] it=296686 colorings=231600 lazy-girth=87199 last: m=88 classes=7 cclen=74 t=387s
[23:58:49] it=296945 colorings=231800 lazy-girth=87291 last: m=88 classes=7 cclen=73 t=388s
[23:58:49] it=297221 colorings=232000 lazy-girth=87399 last: m=88 classes=7 cclen=73 t=388s
[23:58:49] it=297479 colorings=232200 lazy-girth=87474 last: m=88 classes=7 cclen=72 t=388s
[23:58:50] it=297718 colorings=232400 lazy-girth=87526 last: m=88 classes=7 cclen=72 t=389s
[23:58:50] it=297962 colorings=232600 lazy-girth=87573 last: m=88 classes=7 cclen=71 t=389s
[23:58:50] it=298184 colorings=232800 lazy-girth=87604 last: m=88 classes=7 cclen=74 t=389s
[23:58:51] it=298403 colorings=233000 lazy-girth=87628 last: m=88 classes=7 cclen=72 t=390s
[23:58:51] it=298630 colorings=233200 lazy-girth=87664 last: m=88 classes=7 cclen=72 t=390s
[23:58:51] it=298848 colorings=233400 lazy-girth=87691 last: m=88 classes=7 cclen=72 t=390s
[23:58:52] it=299086 colorings=233600 lazy-girth=87749 last: m=88 classes=7 cclen=71 t=391s
[23:58:52] it=299375 colorings=233800 lazy-girth=87874 last: m=88 classes=7 cclen=73 t=391s
[23:58:52] it=299603 colorings=234000 lazy-girth=87908 last: m=96 classes=7 cclen=67 t=391s
[23:58:53] it=299849 colorings=234200 lazy-girth=87987 last: m=88 classes=7 cclen=68 t=392s
[23:58:53] it=300101 colorings=234400 lazy-girth=88051 last: m=88 classes=7 cclen=74 t=392s
[23:58:53] it=300364 colorings=234600 lazy-girth=88138 last: m=88 classes=7 cclen=71 t=392s
[23:58:53] it=300610 colorings=234800 lazy-girth=88195 last: m=88 classes=7 cclen=74 t=393s
[23:58:54] it=300849 colorings=235000 lazy-girth=88247 last: m=88 classes=7 cclen=74 t=393s
[23:58:54] it=301093 colorings=235200 lazy-girth=88296 last: m=88 classes=7 cclen=74 t=393s
[23:58:54] it=301308 colorings=235400 lazy-girth=88312 last: m=88 classes=7 cclen=74 t=393s
[23:58:55] it=301543 colorings=235600 lazy-girth=88352 last: m=88 classes=7 cclen=73 t=394s
[23:58:55] it=301816 colorings=235800 lazy-girth=88427 last: m=88 classes=7 cclen=72 t=394s
[23:58:55] it=302091 colorings=236000 lazy-girth=88526 last: m=88 classes=7 cclen=74 t=394s
[23:58:56] it=302327 colorings=236200 lazy-girth=88570 last: m=88 classes=7 cclen=69 t=395s
[23:58:56] it=302574 colorings=236400 lazy-girth=88627 last: m=96 classes=7 cclen=69 t=395s
[23:58:56] it=302807 colorings=236600 lazy-girth=88667 last: m=88 classes=7 cclen=73 t=395s
[23:58:56] it=303029 colorings=236800 lazy-girth=88696 last: m=88 classes=7 cclen=72 t=395s
[23:58:57] it=303260 colorings=237000 lazy-girth=88738 last: m=88 classes=7 cclen=74 t=396s
[23:58:57] it=303483 colorings=237200 lazy-girth=88766 last: m=88 classes=7 cclen=73 t=396s
[23:58:57] it=303703 colorings=237400 lazy-girth=88789 last: m=88 classes=7 cclen=74 t=396s
[23:58:58] it=303937 colorings=237600 lazy-girth=88824 last: m=88 classes=7 cclen=73 t=397s
[23:58:58] it=304152 colorings=237800 lazy-girth=88841 last: m=88 classes=7 cclen=72 t=397s
[23:58:58] it=304365 colorings=238000 lazy-girth=88860 last: m=88 classes=7 cclen=70 t=397s
[23:58:59] it=304591 colorings=238200 lazy-girth=88899 last: m=88 classes=7 cclen=71 t=398s
[23:58:59] it=304839 colorings=238400 lazy-girth=88970 last: m=88 classes=7 cclen=73 t=398s
[23:58:59] it=305118 colorings=238600 lazy-girth=89067 last: m=88 classes=7 cclen=73 t=398s
[23:59:00] it=305361 colorings=238800 lazy-girth=89129 last: m=88 classes=7 cclen=73 t=399s
[23:59:00] it=305567 colorings=239000 lazy-girth=89138 last: m=88 classes=7 cclen=73 t=399s
[23:59:00] it=305784 colorings=239200 lazy-girth=89160 last: m=88 classes=7 cclen=73 t=399s
[23:59:01] it=306042 colorings=239400 lazy-girth=89253 last: m=88 classes=7 cclen=73 t=400s
[23:59:01] it=306291 colorings=239600 lazy-girth=89315 last: m=88 classes=7 cclen=73 t=400s
[23:59:01] it=306519 colorings=239800 lazy-girth=89350 last: m=88 classes=7 cclen=70 t=400s
[23:59:02] it=306748 colorings=240000 lazy-girth=89389 last: m=88 classes=7 cclen=72 t=401s
[23:59:02] it=306977 colorings=240200 lazy-girth=89435 last: m=88 classes=7 cclen=73 t=401s
[23:59:02] it=307232 colorings=240400 lazy-girth=89514 last: m=88 classes=7 cclen=73 t=401s
[23:59:03] it=307472 colorings=240600 lazy-girth=89575 last: m=88 classes=7 cclen=66 t=402s
[23:59:03] it=307701 colorings=240800 lazy-girth=89618 last: m=88 classes=7 cclen=68 t=402s
[23:59:03] it=307935 colorings=241000 lazy-girth=89665 last: m=88 classes=7 cclen=74 t=403s
[23:59:04] it=308167 colorings=241200 lazy-girth=89706 last: m=88 classes=7 cclen=69 t=403s
[23:59:04] it=308412 colorings=241400 lazy-girth=89761 last: m=88 classes=7 cclen=74 t=403s
[23:59:04] it=308646 colorings=241600 lazy-girth=89802 last: m=88 classes=7 cclen=74 t=403s
[23:59:05] it=308872 colorings=241800 lazy-girth=89829 last: m=88 classes=7 cclen=72 t=404s
[23:59:05] it=309123 colorings=242000 lazy-girth=89895 last: m=88 classes=7 cclen=73 t=404s
[23:59:05] it=309347 colorings=242200 lazy-girth=89927 last: m=88 classes=7 cclen=74 t=404s
[23:59:06] it=309568 colorings=242400 lazy-girth=89952 last: m=88 classes=7 cclen=72 t=405s
[23:59:06] it=309790 colorings=242600 lazy-girth=89976 last: m=88 classes=7 cclen=73 t=405s
[23:59:06] it=310006 colorings=242800 lazy-girth=89993 last: m=88 classes=7 cclen=68 t=405s
[23:59:07] it=310208 colorings=243000 lazy-girth=89995 last: m=88 classes=7 cclen=73 t=406s
[23:59:07] it=310409 colorings=243200 lazy-girth=89996 last: m=88 classes=7 cclen=71 t=406s
[23:59:07] it=310626 colorings=243400 lazy-girth=90013 last: m=88 classes=7 cclen=74 t=406s
[23:59:07] it=310866 colorings=243600 lazy-girth=90053 last: m=88 classes=7 cclen=72 t=406s
[23:59:08] it=311105 colorings=243800 lazy-girth=90092 last: m=88 classes=7 cclen=72 t=407s
[23:59:08] it=311307 colorings=244000 lazy-girth=90094 last: m=88 classes=7 cclen=74 t=407s
[23:59:08] it=311518 colorings=244200 lazy-girth=90105 last: m=88 classes=7 cclen=74 t=407s
[23:59:08] it=311770 colorings=244400 lazy-girth=90157 last: m=88 classes=7 cclen=73 t=408s
[23:59:09] it=312011 colorings=244600 lazy-girth=90198 last: m=88 classes=7 cclen=71 t=408s
[23:59:09] it=312211 colorings=244800 lazy-girth=90198 last: m=88 classes=7 cclen=73 t=408s
[23:59:09] it=312411 colorings=245000 lazy-girth=90198 last: m=88 classes=7 cclen=74 t=408s
[23:59:10] it=312671 colorings=245200 lazy-girth=90258 last: m=88 classes=7 cclen=72 t=409s
[23:59:10] it=312910 colorings=245400 lazy-girth=90297 last: m=88 classes=7 cclen=72 t=409s
[23:59:10] it=313169 colorings=245600 lazy-girth=90356 last: m=88 classes=7 cclen=73 t=409s
[23:59:10] it=313387 colorings=245800 lazy-girth=90374 last: m=88 classes=7 cclen=71 t=409s
[23:59:11] it=313600 colorings=246000 lazy-girth=90387 last: m=88 classes=7 cclen=69 t=410s
[23:59:11] it=313837 colorings=246200 lazy-girth=90424 last: m=88 classes=7 cclen=71 t=410s
[23:59:11] it=314092 colorings=246400 lazy-girth=90482 last: m=88 classes=7 cclen=73 t=410s
[23:59:12] it=314307 colorings=246600 lazy-girth=90507 last: m=88 classes=7 cclen=73 t=411s
[23:59:12] it=314534 colorings=246800 lazy-girth=90541 last: m=88 classes=7 cclen=74 t=411s
[23:59:12] it=314772 colorings=247000 lazy-girth=90585 last: m=88 classes=7 cclen=74 t=411s
[23:59:13] it=314977 colorings=247200 lazy-girth=90593 last: m=88 classes=7 cclen=67 t=412s
[23:59:13] it=315180 colorings=247400 lazy-girth=90596 last: m=88 classes=7 cclen=74 t=412s
[23:59:13] it=315383 colorings=247600 lazy-girth=90599 last: m=88 classes=7 cclen=74 t=412s
[23:59:14] it=315598 colorings=247800 lazy-girth=90619 last: m=88 classes=7 cclen=73 t=413s
[23:59:14] it=315843 colorings=248000 lazy-girth=90683 last: m=88 classes=7 cclen=72 t=413s
[23:59:14] it=316076 colorings=248200 lazy-girth=90727 last: m=88 classes=7 cclen=73 t=413s
[23:59:15] it=316314 colorings=248400 lazy-girth=90777 last: m=88 classes=7 cclen=72 t=414s
[23:59:15] it=316549 colorings=248600 lazy-girth=90818 last: m=88 classes=7 cclen=73 t=414s
[23:59:23] it=316797 colorings=248800 lazy-girth=90868 last: m=88 classes=7 cclen=72 t=422s
[23:59:24] it=317032 colorings=249000 lazy-girth=90920 last: m=88 classes=7 cclen=74 t=423s
[23:59:24] it=317250 colorings=249200 lazy-girth=90944 last: m=88 classes=7 cclen=73 t=423s
[23:59:24] it=317469 colorings=249400 lazy-girth=90970 last: m=88 classes=7 cclen=74 t=423s
[23:59:24] it=317687 colorings=249600 lazy-girth=90998 last: m=88 classes=7 cclen=73 t=424s
[23:59:25] it=317900 colorings=249800 lazy-girth=91012 last: m=88 classes=7 cclen=72 t=424s
[23:59:25] it=318119 colorings=250000 lazy-girth=91036 last: m=88 classes=7 cclen=74 t=424s
[23:59:25] it=318343 colorings=250200 lazy-girth=91066 last: m=88 classes=7 cclen=73 t=425s
[23:59:26] it=318564 colorings=250400 lazy-girth=91087 last: m=96 classes=7 cclen=74 t=425s
[23:59:26] it=318777 colorings=250600 lazy-girth=91100 last: m=88 classes=7 cclen=74 t=425s
[23:59:27] it=319002 colorings=250800 lazy-girth=91130 last: m=88 classes=7 cclen=72 t=426s
[23:59:27] it=319236 colorings=251000 lazy-girth=91166 last: m=88 classes=7 cclen=72 t=426s
[23:59:27] it=319446 colorings=251200 lazy-girth=91177 last: m=88 classes=7 cclen=71 t=426s
[23:59:28] it=319668 colorings=251400 lazy-girth=91206 last: m=88 classes=7 cclen=69 t=427s
[23:59:28] it=319900 colorings=251600 lazy-girth=91241 last: m=88 classes=7 cclen=74 t=427s
[23:59:28] it=320117 colorings=251800 lazy-girth=91260 last: m=88 classes=7 cclen=70 t=427s
[23:59:29] it=320339 colorings=252000 lazy-girth=91286 last: m=88 classes=7 cclen=69 t=428s
[23:59:29] it=320569 colorings=252200 lazy-girth=91318 last: m=88 classes=7 cclen=74 t=428s
[23:59:29] it=320788 colorings=252400 lazy-girth=91339 last: m=96 classes=7 cclen=74 t=428s
[23:59:30] it=321004 colorings=252600 lazy-girth=91356 last: m=88 classes=7 cclen=72 t=429s
[23:59:30] it=321218 colorings=252800 lazy-girth=91375 last: m=88 classes=7 cclen=70 t=429s
[23:59:31] it=321445 colorings=253000 lazy-girth=91411 last: m=88 classes=7 cclen=74 t=430s
[23:59:31] it=321705 colorings=253200 lazy-girth=91479 last: m=88 classes=7 cclen=74 t=430s
[23:59:31] it=321932 colorings=253400 lazy-girth=91509 last: m=88 classes=7 cclen=74 t=430s
[23:59:32] it=322159 colorings=253600 lazy-girth=91537 last: m=88 classes=7 cclen=73 t=431s
[23:59:32] it=322382 colorings=253800 lazy-girth=91564 last: m=88 classes=7 cclen=72 t=431s
[23:59:33] it=322601 colorings=254000 lazy-girth=91583 last: m=88 classes=7 cclen=73 t=432s
[23:59:33] it=322818 colorings=254200 lazy-girth=91601 last: m=88 classes=7 cclen=73 t=432s
[23:59:33] it=323038 colorings=254400 lazy-girth=91621 last: m=88 classes=7 cclen=73 t=432s
[23:59:33] it=323238 colorings=254600 lazy-girth=91621 last: m=88 classes=7 cclen=73 t=433s
[23:59:34] it=323463 colorings=254800 lazy-girth=91646 last: m=88 classes=7 cclen=73 t=433s
[23:59:34] it=323677 colorings=255000 lazy-girth=91660 last: m=88 classes=7 cclen=74 t=433s
[23:59:35] it=323902 colorings=255200 lazy-girth=91686 last: m=88 classes=7 cclen=72 t=434s
[23:59:35] it=324131 colorings=255400 lazy-girth=91716 last: m=88 classes=7 cclen=71 t=434s
[23:59:36] it=324348 colorings=255600 lazy-girth=91733 last: m=88 classes=7 cclen=74 t=435s
[23:59:36] it=324559 colorings=255800 lazy-girth=91744 last: m=88 classes=7 cclen=70 t=435s
[23:59:36] it=324770 colorings=256000 lazy-girth=91755 last: m=88 classes=7 cclen=73 t=435s
[23:59:37] it=324995 colorings=256200 lazy-girth=91780 last: m=88 classes=7 cclen=73 t=436s
[23:59:37] it=325220 colorings=256400 lazy-girth=91806 last: m=88 classes=7 cclen=73 t=436s
[23:59:38] it=325435 colorings=256600 lazy-girth=91823 last: m=88 classes=7 cclen=69 t=437s
[23:59:38] it=325649 colorings=256800 lazy-girth=91837 last: m=88 classes=7 cclen=72 t=437s
[23:59:39] it=325862 colorings=257000 lazy-girth=91851 last: m=88 classes=7 cclen=74 t=438s
[23:59:40] it=326142 colorings=257200 lazy-girth=91991 last: m=88 classes=7 cclen=73 t=439s
[23:59:40] it=326451 colorings=257400 lazy-girth=92150 last: m=88 classes=7 cclen=74 t=439s
[23:59:41] it=326747 colorings=257600 lazy-girth=92277 last: m=88 classes=7 cclen=72 t=440s
[23:59:41] it=327022 colorings=257800 lazy-girth=92411 last: m=88 classes=7 cclen=74 t=440s
[23:59:41] it=327298 colorings=258000 lazy-girth=92504 last: m=88 classes=7 cclen=72 t=440s
[23:59:42] it=327566 colorings=258200 lazy-girth=92581 last: m=88 classes=7 cclen=73 t=441s
[23:59:42] it=327860 colorings=258400 lazy-girth=92682 last: m=88 classes=7 cclen=71 t=441s
[23:59:43] it=328196 colorings=258600 lazy-girth=92844 last: m=88 classes=7 cclen=74 t=442s
[23:59:43] it=328477 colorings=258800 lazy-girth=92949 last: m=88 classes=7 cclen=73 t=442s
[23:59:44] it=328756 colorings=259000 lazy-girth=93042 last: m=88 classes=7 cclen=72 t=443s
[23:59:44] it=329006 colorings=259200 lazy-girth=93105 last: m=96 classes=7 cclen=73 t=443s
[23:59:44] it=329239 colorings=259400 lazy-girth=93138 last: m=88 classes=7 cclen=74 t=443s
[23:59:45] it=329478 colorings=259600 lazy-girth=93186 last: m=88 classes=7 cclen=67 t=444s
[23:59:45] it=329748 colorings=259800 lazy-girth=93289 last: m=88 classes=7 cclen=74 t=444s
[23:59:45] it=329983 colorings=260000 lazy-girth=93334 last: m=88 classes=7 cclen=73 t=444s
[23:59:46] it=330227 colorings=260200 lazy-girth=93398 last: m=88 classes=7 cclen=73 t=445s
[23:59:46] it=330469 colorings=260400 lazy-girth=93453 last: m=88 classes=7 cclen=64 t=445s
[23:59:46] it=330739 colorings=260600 lazy-girth=93541 last: m=88 classes=7 cclen=74 t=445s
[23:59:47] it=330988 colorings=260800 lazy-girth=93596 last: m=88 classes=7 cclen=73 t=446s
[23:59:47] it=331245 colorings=261000 lazy-girth=93657 last: m=88 classes=7 cclen=73 t=446s
[23:59:47] it=331461 colorings=261200 lazy-girth=93676 last: m=88 classes=7 cclen=73 t=447s
[23:59:48] it=331677 colorings=261400 lazy-girth=93695 last: m=88 classes=7 cclen=72 t=447s
[23:59:48] it=331885 colorings=261600 lazy-girth=93708 last: m=88 classes=7 cclen=74 t=447s
[23:59:48] it=332086 colorings=261800 lazy-girth=93709 last: m=88 classes=7 cclen=73 t=447s
[23:59:49] it=332288 colorings=262000 lazy-girth=93712 last: m=88 classes=7 cclen=74 t=448s
[23:59:49] it=332493 colorings=262200 lazy-girth=93717 last: m=88 classes=7 cclen=71 t=448s
[23:59:49] it=332728 colorings=262400 lazy-girth=93757 last: m=88 classes=7 cclen=74 t=449s
[23:59:50] it=332963 colorings=262600 lazy-girth=93801 last: m=88 classes=7 cclen=73 t=449s
[23:59:50] it=333205 colorings=262800 lazy-girth=93856 last: m=88 classes=7 cclen=74 t=449s
[23:59:50] it=333444 colorings=263000 lazy-girth=93896 last: m=88 classes=7 cclen=73 t=450s
[23:59:51] it=333680 colorings=263200 lazy-girth=93935 last: m=88 classes=7 cclen=72 t=450s
[23:59:52] it=333917 colorings=263400 lazy-girth=93980 last: m=88 classes=7 cclen=73 t=451s
[23:59:52] it=334152 colorings=263600 lazy-girth=94028 last: m=88 classes=7 cclen=70 t=451s
[23:59:52] it=334367 colorings=263800 lazy-girth=94045 last: m=88 classes=7 cclen=73 t=451s
[23:59:52] it=334606 colorings=264000 lazy-girth=94090 last: m=88 classes=7 cclen=74 t=452s
[23:59:53] it=334826 colorings=264200 lazy-girth=94111 last: m=88 classes=7 cclen=68 t=452s
[23:59:53] it=335039 colorings=264400 lazy-girth=94124 last: m=88 classes=7 cclen=71 t=452s
[23:59:53] it=335259 colorings=264600 lazy-girth=94149 last: m=88 classes=7 cclen=69 t=452s
[23:59:54] it=335483 colorings=264800 lazy-girth=94183 last: m=88 classes=7 cclen=74 t=453s
[23:59:54] it=335714 colorings=265000 lazy-girth=94230 last: m=88 classes=7 cclen=74 t=453s
[23:59:54] it=335921 colorings=265200 lazy-girth=94240 last: m=88 classes=7 cclen=69 t=453s
[23:59:54] it=336153 colorings=265400 lazy-girth=94283 last: m=88 classes=7 cclen=73 t=454s
[23:59:55] it=336384 colorings=265600 lazy-girth=94333 last: m=88 classes=7 cclen=74 t=454s
[23:59:55] it=336615 colorings=265800 lazy-girth=94369 last: m=88 classes=7 cclen=74 t=454s
[23:59:55] it=336856 colorings=266000 lazy-girth=94414 last: m=88 classes=7 cclen=73 t=454s
[23:59:56] it=337097 colorings=266200 lazy-girth=94478 last: m=88 classes=7 cclen=73 t=455s
[23:59:56] it=337344 colorings=266400 lazy-girth=94544 last: m=88 classes=7 cclen=72 t=455s
[23:59:56] it=337575 colorings=266600 lazy-girth=94588 last: m=88 classes=7 cclen=72 t=455s
[23:59:57] it=337786 colorings=266800 lazy-girth=94599 last: m=88 classes=7 cclen=60 t=456s
[23:59:57] it=338003 colorings=267000 lazy-girth=94620 last: m=88 classes=7 cclen=74 t=456s
[23:59:57] it=338209 colorings=267200 lazy-girth=94626 last: m=96 classes=7 cclen=67 t=456s
[23:59:58] it=338412 colorings=267400 lazy-girth=94630 last: m=88 classes=7 cclen=72 t=457s
[23:59:58] it=338618 colorings=267600 lazy-girth=94637 last: m=88 classes=7 cclen=74 t=457s
[23:59:58] it=338826 colorings=267800 lazy-girth=94647 last: m=88 classes=7 cclen=70 t=457s
[23:59:59] it=339063 colorings=268000 lazy-girth=94697 last: m=88 classes=7 cclen=72 t=458s
[23:59:59] it=339319 colorings=268200 lazy-girth=94761 last: m=88 classes=7 cclen=73 t=458s
[00:00:00] it=339551 colorings=268400 lazy-girth=94797 last: m=88 classes=7 cclen=73 t=459s
[00:00:00] it=339817 colorings=268600 lazy-girth=94875 last: m=88 classes=7 cclen=74 t=459s
[00:00:00] it=340068 colorings=268800 lazy-girth=94939 last: m=88 classes=7 cclen=73 t=459s
[00:00:01] it=340290 colorings=269000 lazy-girth=94961 last: m=88 classes=7 cclen=74 t=460s
[00:00:01] it=340500 colorings=269200 lazy-girth=94971 last: m=88 classes=7 cclen=74 t=460s
[00:00:01] it=340754 colorings=269400 lazy-girth=95043 last: m=88 classes=7 cclen=72 t=460s
[00:00:02] it=341001 colorings=269600 lazy-girth=95100 last: m=88 classes=7 cclen=72 t=461s
[00:00:02] it=341244 colorings=269800 lazy-girth=95163 last: m=88 classes=7 cclen=73 t=461s
[00:00:02] it=341473 colorings=270000 lazy-girth=95199 last: m=88 classes=7 cclen=72 t=461s
[00:00:02] it=341696 colorings=270200 lazy-girth=95227 last: m=88 classes=7 cclen=74 t=462s
[00:00:03] it=341922 colorings=270400 lazy-girth=95259 last: m=88 classes=7 cclen=73 t=462s
[00:00:03] it=342161 colorings=270600 lazy-girth=95305 last: m=88 classes=7 cclen=69 t=463s
[00:00:04] it=342384 colorings=270800 lazy-girth=95328 last: m=88 classes=7 cclen=74 t=463s
[00:00:04] it=342602 colorings=271000 lazy-girth=95346 last: m=88 classes=7 cclen=71 t=463s
[00:00:04] it=342822 colorings=271200 lazy-girth=95376 last: m=88 classes=7 cclen=72 t=463s
[00:00:05] it=343047 colorings=271400 lazy-girth=95402 last: m=88 classes=7 cclen=72 t=464s
[00:00:05] it=343291 colorings=271600 lazy-girth=95454 last: m=88 classes=7 cclen=73 t=464s
[00:00:05] it=343569 colorings=271800 lazy-girth=95546 last: m=88 classes=7 cclen=73 t=464s
[00:00:05] it=343802 colorings=272000 lazy-girth=95580 last: m=80 classes=6 cclen=74 t=465s
[00:00:06] it=344034 colorings=272200 lazy-girth=95614 last: m=88 classes=7 cclen=74 t=465s
[00:00:06] it=344260 colorings=272400 lazy-girth=95646 last: m=88 classes=7 cclen=73 t=465s
[00:00:06] it=344466 colorings=272600 lazy-girth=95652 last: m=88 classes=7 cclen=49 t=465s
[00:00:07] it=344678 colorings=272800 lazy-girth=95664 last: m=88 classes=7 cclen=73 t=466s
[00:00:07] it=344904 colorings=273000 lazy-girth=95699 last: m=88 classes=7 cclen=69 t=466s
[00:00:07] it=345139 colorings=273200 lazy-girth=95740 last: m=88 classes=7 cclen=71 t=466s
[00:00:08] it=345377 colorings=273400 lazy-girth=95780 last: m=88 classes=7 cclen=74 t=467s
[00:00:08] it=345599 colorings=273600 lazy-girth=95810 last: m=88 classes=7 cclen=74 t=467s
[00:00:08] it=345832 colorings=273800 lazy-girth=95855 last: m=88 classes=7 cclen=72 t=467s
[00:00:09] it=346078 colorings=274000 lazy-girth=95904 last: m=88 classes=7 cclen=72 t=468s
[00:00:09] it=346303 colorings=274200 lazy-girth=95929 last: m=88 classes=7 cclen=70 t=468s
[00:00:09] it=346516 colorings=274400 lazy-girth=95946 last: m=88 classes=7 cclen=73 t=468s
[00:00:10] it=346759 colorings=274600 lazy-girth=95997 last: m=88 classes=7 cclen=71 t=469s
[00:00:10] it=346974 colorings=274800 lazy-girth=96021 last: m=88 classes=7 cclen=74 t=469s
[00:00:10] it=347195 colorings=275000 lazy-girth=96046 last: m=88 classes=7 cclen=74 t=469s
[00:00:10] it=347426 colorings=275200 lazy-girth=96077 last: m=88 classes=7 cclen=72 t=469s
[00:00:11] it=347654 colorings=275400 lazy-girth=96105 last: m=88 classes=7 cclen=74 t=470s
[00:00:11] it=347858 colorings=275600 lazy-girth=96109 last: m=88 classes=7 cclen=67 t=470s
[00:00:11] it=348065 colorings=275800 lazy-girth=96116 last: m=88 classes=7 cclen=67 t=470s
[00:00:12] it=348293 colorings=276000 lazy-girth=96150 last: m=88 classes=7 cclen=72 t=471s
[00:00:12] it=348525 colorings=276200 lazy-girth=96191 last: m=88 classes=7 cclen=74 t=471s
[00:00:12] it=348744 colorings=276400 lazy-girth=96216 last: m=88 classes=7 cclen=73 t=471s
[00:00:13] it=348992 colorings=276600 lazy-girth=96288 last: m=88 classes=7 cclen=72 t=472s
[00:00:13] it=349209 colorings=276800 lazy-girth=96306 last: m=88 classes=7 cclen=73 t=472s
[00:00:13] it=349428 colorings=277000 lazy-girth=96325 last: m=88 classes=7 cclen=72 t=472s
[00:00:14] it=349640 colorings=277200 lazy-girth=96340 last: m=88 classes=7 cclen=73 t=473s
[00:00:14] it=349847 colorings=277400 lazy-girth=96348 last: m=88 classes=7 cclen=74 t=473s
[00:00:14] it=350089 colorings=277600 lazy-girth=96408 last: m=88 classes=7 cclen=71 t=473s
[00:00:15] it=350311 colorings=277800 lazy-girth=96440 last: m=88 classes=7 cclen=73 t=474s
[00:00:15] it=350529 colorings=278000 lazy-girth=96467 last: m=88 classes=7 cclen=74 t=474s
[00:00:15] it=350741 colorings=278200 lazy-girth=96484 last: m=88 classes=7 cclen=70 t=474s
[00:00:16] it=350949 colorings=278400 lazy-girth=96497 last: m=88 classes=7 cclen=73 t=475s
[00:00:16] it=351219 colorings=278600 lazy-girth=96590 last: m=88 classes=7 cclen=73 t=476s
[00:00:17] it=351520 colorings=278800 lazy-girth=96731 last: m=88 classes=7 cclen=73 t=476s
[00:00:17] it=351792 colorings=279000 lazy-girth=96823 last: m=88 classes=7 cclen=73 t=476s
[00:00:18] it=352026 colorings=279200 lazy-girth=96866 last: m=104 classes=8 cclen=55 t=477s
[00:00:18] it=352272 colorings=279400 lazy-girth=96917 last: m=88 classes=7 cclen=71 t=477s
[00:00:18] it=352543 colorings=279600 lazy-girth=96995 last: m=88 classes=7 cclen=70 t=477s
[00:00:19] it=352796 colorings=279800 lazy-girth=97070 last: m=88 classes=7 cclen=74 t=478s
[00:00:19] it=353027 colorings=280000 lazy-girth=97107 last: m=88 classes=7 cclen=74 t=478s
[00:00:19] it=353292 colorings=280200 lazy-girth=97203 last: m=88 classes=7 cclen=67 t=478s
[00:00:20] it=353558 colorings=280400 lazy-girth=97289 last: m=88 classes=7 cclen=73 t=479s
[00:00:20] it=353801 colorings=280600 lazy-girth=97342 last: m=88 classes=7 cclen=55 t=479s
[00:00:20] it=354048 colorings=280800 lazy-girth=97395 last: m=88 classes=7 cclen=73 t=479s
[00:00:21] it=354271 colorings=281000 lazy-girth=97422 last: m=96 classes=7 cclen=72 t=480s
[00:00:21] it=354528 colorings=281200 lazy-girth=97495 last: m=88 classes=7 cclen=73 t=480s
[00:00:21] it=354747 colorings=281400 lazy-girth=97520 last: m=88 classes=7 cclen=73 t=480s
[00:00:22] it=354988 colorings=281600 lazy-girth=97569 last: m=88 classes=7 cclen=70 t=481s
[00:00:22] it=355262 colorings=281800 lazy-girth=97662 last: m=88 classes=7 cclen=72 t=481s
[00:00:22] it=355519 colorings=282000 lazy-girth=97726 last: m=88 classes=7 cclen=72 t=481s
[00:00:22] it=355775 colorings=282200 lazy-girth=97786 last: m=88 classes=7 cclen=72 t=482s
[00:00:23] it=356012 colorings=282400 lazy-girth=97824 last: m=88 classes=7 cclen=63 t=482s
[00:00:23] it=356238 colorings=282600 lazy-girth=97852 last: m=88 classes=7 cclen=73 t=482s
[00:00:24] it=356492 colorings=282800 lazy-girth=97908 last: m=88 classes=7 cclen=70 t=483s
[00:00:24] it=356747 colorings=283000 lazy-girth=97981 last: m=88 classes=7 cclen=72 t=483s
[00:00:24] it=356984 colorings=283200 lazy-girth=98025 last: m=88 classes=7 cclen=73 t=483s
[00:00:25] it=357221 colorings=283400 lazy-girth=98066 last: m=88 classes=7 cclen=72 t=484s
[00:00:25] it=357467 colorings=283600 lazy-girth=98124 last: m=88 classes=7 cclen=72 t=484s
[00:00:25] it=357693 colorings=283800 lazy-girth=98152 last: m=88 classes=7 cclen=74 t=484s
[00:00:25] it=357932 colorings=284000 lazy-girth=98201 last: m=88 classes=7 cclen=73 t=485s
[00:00:26] it=358148 colorings=284200 lazy-girth=98224 last: m=88 classes=7 cclen=72 t=485s
[00:00:26] it=358389 colorings=284400 lazy-girth=98276 last: m=88 classes=7 cclen=70 t=485s
[00:00:26] it=358614 colorings=284600 lazy-girth=98306 last: m=88 classes=7 cclen=74 t=485s
[00:00:27] it=358845 colorings=284800 lazy-girth=98348 last: m=88 classes=7 cclen=71 t=486s
[00:00:27] it=359081 colorings=285000 lazy-girth=98394 last: m=88 classes=7 cclen=74 t=486s
[00:00:27] it=359308 colorings=285200 lazy-girth=98423 last: m=88 classes=7 cclen=69 t=486s
[00:00:28] it=359574 colorings=285400 lazy-girth=98498 last: m=88 classes=7 cclen=72 t=487s
[00:00:28] it=359829 colorings=285600 lazy-girth=98556 last: m=88 classes=7 cclen=70 t=487s
[00:00:29] it=360078 colorings=285800 lazy-girth=98610 last: m=88 classes=7 cclen=74 t=488s
[00:00:29] it=360316 colorings=286000 lazy-girth=98660 last: m=88 classes=7 cclen=73 t=488s
[00:00:30] it=360581 colorings=286200 lazy-girth=98736 last: m=88 classes=7 cclen=73 t=489s
[00:00:30] it=360812 colorings=286400 lazy-girth=98775 last: m=88 classes=7 cclen=73 t=489s
[00:00:31] it=361057 colorings=286600 lazy-girth=98823 last: m=88 classes=7 cclen=72 t=490s
[00:00:31] it=361304 colorings=286800 lazy-girth=98872 last: m=88 classes=7 cclen=67 t=490s
[00:00:32] it=361545 colorings=287000 lazy-girth=98915 last: m=88 classes=7 cclen=71 t=491s
[00:00:33] it=361785 colorings=287200 lazy-girth=98962 last: m=88 classes=7 cclen=74 t=492s
[00:00:34] it=362016 colorings=287400 lazy-girth=98997 last: m=88 classes=7 cclen=72 t=493s
[00:00:34] it=362255 colorings=287600 lazy-girth=99038 last: m=88 classes=7 cclen=69 t=493s
[00:00:35] it=362494 colorings=287800 lazy-girth=99083 last: m=88 classes=7 cclen=70 t=494s
[00:00:35] it=362721 colorings=288000 lazy-girth=99112 last: m=88 classes=7 cclen=71 t=494s
[00:00:36] it=362957 colorings=288200 lazy-girth=99151 last: m=88 classes=7 cclen=73 t=495s
[00:00:37] it=363177 colorings=288400 lazy-girth=99172 last: m=88 classes=7 cclen=72 t=496s
[00:00:38] it=363416 colorings=288600 lazy-girth=99221 last: m=88 classes=7 cclen=73 t=497s
[00:00:38] it=363657 colorings=288800 lazy-girth=99277 last: m=88 classes=7 cclen=73 t=497s
[00:00:38] it=363886 colorings=289000 lazy-girth=99307 last: m=88 classes=7 cclen=73 t=497s
[00:00:38] it=364123 colorings=289200 lazy-girth=99352 last: m=88 classes=7 cclen=73 t=498s
[00:00:39] it=364344 colorings=289400 lazy-girth=99377 last: m=88 classes=7 cclen=74 t=498s
[00:00:39] it=364568 colorings=289600 lazy-girth=99402 last: m=88 classes=7 cclen=74 t=498s
[00:00:39] it=364794 colorings=289800 lazy-girth=99431 last: m=88 classes=7 cclen=71 t=498s
[00:00:40] it=365022 colorings=290000 lazy-girth=99460 last: m=88 classes=7 cclen=71 t=499s
[00:00:40] it=365249 colorings=290200 lazy-girth=99491 last: m=88 classes=7 cclen=74 t=499s
[00:00:40] it=365463 colorings=290400 lazy-girth=99507 last: m=88 classes=7 cclen=72 t=499s
[00:00:40] it=365678 colorings=290600 lazy-girth=99528 last: m=88 classes=7 cclen=72 t=499s
[00:00:41] it=365888 colorings=290800 lazy-girth=99539 last: m=88 classes=7 cclen=74 t=500s
[00:00:41] it=366137 colorings=291000 lazy-girth=99593 last: m=88 classes=7 cclen=73 t=500s
[00:00:41] it=366387 colorings=291200 lazy-girth=99648 last: m=88 classes=7 cclen=74 t=500s
[00:00:41] it=366641 colorings=291400 lazy-girth=99708 last: m=88 classes=7 cclen=71 t=501s
[00:00:42] it=366866 colorings=291600 lazy-girth=99733 last: m=88 classes=7 cclen=70 t=501s
[00:00:42] it=367090 colorings=291800 lazy-girth=99762 last: m=88 classes=7 cclen=74 t=501s
[00:00:42] it=367310 colorings=292000 lazy-girth=99783 last: m=88 classes=7 cclen=61 t=501s
[00:00:43] it=367525 colorings=292200 lazy-girth=99799 last: m=88 classes=7 cclen=72 t=502s
[00:00:43] it=367740 colorings=292400 lazy-girth=99817 last: m=88 classes=7 cclen=71 t=502s
[00:00:43] it=367980 colorings=292600 lazy-girth=99863 last: m=88 classes=7 cclen=71 t=502s
[00:00:44] it=368206 colorings=292800 lazy-girth=99896 last: m=88 classes=7 cclen=73 t=503s
[00:00:44] it=368417 colorings=293000 lazy-girth=99909 last: m=88 classes=7 cclen=74 t=503s
[00:00:44] it=368634 colorings=293200 lazy-girth=99930 last: m=88 classes=7 cclen=74 t=503s
[00:00:44] it=368857 colorings=293400 lazy-girth=99954 last: m=88 classes=7 cclen=72 t=503s
[00:00:45] it=369096 colorings=293600 lazy-girth=99995 last: m=88 classes=7 cclen=73 t=504s
[00:00:45] it=369312 colorings=293800 lazy-girth=100012 last: m=88 classes=7 cclen=74 t=504s
[00:00:46] it=369538 colorings=294000 lazy-girth=100042 last: m=88 classes=7 cclen=70 t=505s
[00:00:46] it=369761 colorings=294200 lazy-girth=100069 last: m=88 classes=7 cclen=71 t=505s
[00:00:46] it=369988 colorings=294400 lazy-girth=100102 last: m=88 classes=7 cclen=72 t=505s
[00:00:47] it=370217 colorings=294600 lazy-girth=100136 last: m=88 classes=7 cclen=70 t=506s
[00:00:47] it=370453 colorings=294800 lazy-girth=100180 last: m=96 classes=7 cclen=73 t=506s
[00:00:47] it=370666 colorings=295000 lazy-girth=100193 last: m=88 classes=7 cclen=73 t=506s
[00:00:48] it=370890 colorings=295200 lazy-girth=100219 last: m=88 classes=7 cclen=72 t=507s
[00:00:48] it=371119 colorings=295400 lazy-girth=100253 last: m=88 classes=7 cclen=69 t=507s
[00:00:48] it=371329 colorings=295600 lazy-girth=100265 last: m=88 classes=7 cclen=74 t=507s
[00:00:49] it=371542 colorings=295800 lazy-girth=100278 last: m=88 classes=7 cclen=72 t=508s
[00:00:49] it=371759 colorings=296000 lazy-girth=100296 last: m=88 classes=7 cclen=69 t=508s
[00:00:49] it=371970 colorings=296200 lazy-girth=100307 last: m=88 classes=7 cclen=73 t=508s
[00:00:50] it=372180 colorings=296400 lazy-girth=100317 last: m=96 classes=7 cclen=71 t=509s
[00:00:50] it=372389 colorings=296600 lazy-girth=100326 last: m=88 classes=7 cclen=73 t=509s
[00:00:50] it=372604 colorings=296800 lazy-girth=100344 last: m=88 classes=7 cclen=74 t=509s
[00:00:51] it=372820 colorings=297000 lazy-girth=100360 last: m=88 classes=7 cclen=67 t=510s
[00:00:51] it=373030 colorings=297200 lazy-girth=100371 last: m=88 classes=7 cclen=70 t=510s
[00:00:51] it=373248 colorings=297400 lazy-girth=100391 last: m=88 classes=7 cclen=73 t=510s
[00:00:52] it=373459 colorings=297600 lazy-girth=100402 last: m=88 classes=7 cclen=71 t=511s
[00:00:52] it=373666 colorings=297800 lazy-girth=100410 last: m=88 classes=7 cclen=73 t=511s
[00:00:52] it=373872 colorings=298000 lazy-girth=100419 last: m=88 classes=7 cclen=73 t=511s
[00:00:53] it=374085 colorings=298200 lazy-girth=100435 last: m=88 classes=7 cclen=70 t=512s
[00:00:53] it=374294 colorings=298400 lazy-girth=100445 last: m=88 classes=7 cclen=62 t=512s
[00:00:54] it=374502 colorings=298600 lazy-girth=100455 last: m=88 classes=7 cclen=70 t=513s
[00:00:54] it=374724 colorings=298800 lazy-girth=100484 last: m=88 classes=7 cclen=73 t=513s
[00:00:54] it=374964 colorings=299000 lazy-girth=100534 last: m=88 classes=7 cclen=69 t=513s
[00:00:55] it=375180 colorings=299200 lazy-girth=100551 last: m=88 classes=7 cclen=74 t=514s
[00:00:55] it=375401 colorings=299400 lazy-girth=100577 last: m=88 classes=7 cclen=73 t=514s
[00:00:55] it=375607 colorings=299600 lazy-girth=100583 last: m=88 classes=7 cclen=72 t=514s
[00:00:55] it=375842 colorings=299800 lazy-girth=100619 last: m=88 classes=7 cclen=73 t=514s
[00:00:56] it=376063 colorings=300000 lazy-girth=100642 last: m=88 classes=7 cclen=74 t=515s
[00:00:56] it=376272 colorings=300200 lazy-girth=100652 last: m=88 classes=7 cclen=73 t=515s
[00:00:56] it=376493 colorings=300400 lazy-girth=100675 last: m=88 classes=7 cclen=72 t=515s
[00:00:56] it=376695 colorings=300600 lazy-girth=100677 last: m=88 classes=7 cclen=73 t=515s
[00:00:57] it=376906 colorings=300800 lazy-girth=100690 last: m=88 classes=7 cclen=74 t=516s
[00:00:57] it=377123 colorings=301000 lazy-girth=100713 last: m=88 classes=7 cclen=73 t=516s
[00:00:57] it=377344 colorings=301200 lazy-girth=100738 last: m=88 classes=7 cclen=74 t=516s
[00:00:58] it=377565 colorings=301400 lazy-girth=100761 last: m=88 classes=7 cclen=71 t=517s
[00:00:58] it=377783 colorings=301600 lazy-girth=100783 last: m=88 classes=7 cclen=72 t=517s
[00:00:58] it=378013 colorings=301800 lazy-girth=100818 last: m=88 classes=7 cclen=74 t=517s
[00:00:58] it=378213 colorings=302000 lazy-girth=100818 last: m=88 classes=7 cclen=72 t=518s
[00:00:59] it=378436 colorings=302200 lazy-girth=100843 last: m=88 classes=7 cclen=73 t=518s
[00:00:59] it=378655 colorings=302400 lazy-girth=100863 last: m=88 classes=7 cclen=72 t=518s
[00:00:59] it=378870 colorings=302600 lazy-girth=100878 last: m=88 classes=7 cclen=72 t=518s
[00:01:00] it=379092 colorings=302800 lazy-girth=100900 last: m=88 classes=7 cclen=68 t=519s
[00:01:00] it=379304 colorings=303000 lazy-girth=100912 last: m=88 classes=7 cclen=64 t=519s
[00:01:00] it=379516 colorings=303200 lazy-girth=100926 last: m=88 classes=7 cclen=73 t=519s
[00:01:01] it=379737 colorings=303400 lazy-girth=100950 last: m=88 classes=7 cclen=73 t=520s
[00:01:01] it=379943 colorings=303600 lazy-girth=100957 last: m=88 classes=7 cclen=72 t=520s
[00:01:01] it=380143 colorings=303800 lazy-girth=100957 last: m=88 classes=7 cclen=73 t=520s
[00:01:02] it=380356 colorings=304000 lazy-girth=100974 last: m=88 classes=7 cclen=73 t=521s
[00:01:02] it=380574 colorings=304200 lazy-girth=101002 last: m=88 classes=7 cclen=73 t=521s
[00:01:02] it=380795 colorings=304400 lazy-girth=101024 last: m=88 classes=7 cclen=74 t=521s
[00:01:02] it=380995 colorings=304600 lazy-girth=101024 last: m=88 classes=7 cclen=71 t=522s
[00:01:03] it=381213 colorings=304800 lazy-girth=101047 last: m=88 classes=7 cclen=64 t=522s
[00:01:03] it=381423 colorings=305000 lazy-girth=101059 last: m=88 classes=7 cclen=74 t=522s
[00:01:03] it=381635 colorings=305200 lazy-girth=101072 last: m=88 classes=7 cclen=72 t=522s
[00:01:04] it=381857 colorings=305400 lazy-girth=101096 last: m=88 classes=7 cclen=61 t=523s
[00:01:04] it=382089 colorings=305600 lazy-girth=101135 last: m=88 classes=7 cclen=74 t=523s
[00:01:04] it=382299 colorings=305800 lazy-girth=101146 last: m=88 classes=7 cclen=73 t=523s
[00:01:04] it=382523 colorings=306000 lazy-girth=101174 last: m=88 classes=7 cclen=73 t=524s
[00:01:05] it=382746 colorings=306200 lazy-girth=101202 last: m=88 classes=7 cclen=73 t=524s
[00:01:05] it=382970 colorings=306400 lazy-girth=101233 last: m=96 classes=7 cclen=61 t=524s
[00:01:05] it=383177 colorings=306600 lazy-girth=101244 last: m=88 classes=7 cclen=72 t=524s
[00:01:06] it=383396 colorings=306800 lazy-girth=101264 last: m=88 classes=7 cclen=73 t=525s
[00:01:06] it=383603 colorings=307000 lazy-girth=101271 last: m=88 classes=7 cclen=71 t=525s
[00:01:06] it=383814 colorings=307200 lazy-girth=101282 last: m=88 classes=7 cclen=71 t=525s
[00:01:07] it=384031 colorings=307400 lazy-girth=101299 last: m=88 classes=7 cclen=70 t=526s
[00:01:07] it=384243 colorings=307600 lazy-girth=101311 last: m=88 classes=7 cclen=72 t=526s
[00:01:07] it=384457 colorings=307800 lazy-girth=101329 last: m=88 classes=7 cclen=72 t=526s
[00:01:07] it=384680 colorings=308000 lazy-girth=101357 last: m=88 classes=7 cclen=69 t=526s
[00:01:08] it=384906 colorings=308200 lazy-girth=101387 last: m=88 classes=7 cclen=73 t=527s
[00:01:08] it=385114 colorings=308400 lazy-girth=101396 last: m=88 classes=7 cclen=73 t=527s
[00:01:08] it=385322 colorings=308600 lazy-girth=101404 last: m=88 classes=7 cclen=72 t=527s
[00:01:08] it=385533 colorings=308800 lazy-girth=101415 last: m=88 classes=7 cclen=74 t=528s
[00:01:09] it=385741 colorings=309000 lazy-girth=101423 last: m=88 classes=7 cclen=72 t=528s
[00:01:09] it=385968 colorings=309200 lazy-girth=101451 last: m=88 classes=7 cclen=74 t=528s
[00:01:09] it=386178 colorings=309400 lazy-girth=101461 last: m=88 classes=7 cclen=74 t=528s
[00:01:10] it=386391 colorings=309600 lazy-girth=101476 last: m=88 classes=7 cclen=73 t=529s
[00:01:10] it=386609 colorings=309800 lazy-girth=101494 last: m=88 classes=7 cclen=72 t=529s
[00:01:10] it=386826 colorings=310000 lazy-girth=101511 last: m=88 classes=7 cclen=72 t=529s
[00:01:11] it=387036 colorings=310200 lazy-girth=101521 last: m=88 classes=7 cclen=71 t=530s
[00:01:11] it=387245 colorings=310400 lazy-girth=101530 last: m=88 classes=7 cclen=72 t=530s
[00:01:11] it=387460 colorings=310600 lazy-girth=101545 last: m=88 classes=7 cclen=74 t=530s
[00:01:11] it=387660 colorings=310800 lazy-girth=101545 last: m=88 classes=7 cclen=74 t=530s
[00:01:12] it=387885 colorings=311000 lazy-girth=101570 last: m=88 classes=7 cclen=74 t=531s
[00:01:12] it=388095 colorings=311200 lazy-girth=101580 last: m=88 classes=7 cclen=74 t=531s
[00:01:32] it=388309 colorings=311400 lazy-girth=101596 last: m=88 classes=7 cclen=72 t=551s
[00:01:33] it=388520 colorings=311600 lazy-girth=101607 last: m=88 classes=7 cclen=74 t=552s
[00:01:33] it=388755 colorings=311800 lazy-girth=101649 last: m=88 classes=7 cclen=73 t=552s
[00:01:33] it=388960 colorings=312000 lazy-girth=101655 last: m=88 classes=7 cclen=73 t=552s
[00:01:34] it=389177 colorings=312200 lazy-girth=101673 last: m=88 classes=7 cclen=73 t=553s
[00:01:34] it=389385 colorings=312400 lazy-girth=101681 last: m=96 classes=7 cclen=74 t=553s
[00:01:34] it=389604 colorings=312600 lazy-girth=101701 last: m=88 classes=7 cclen=73 t=553s
[00:01:35] it=389824 colorings=312800 lazy-girth=101721 last: m=88 classes=7 cclen=73 t=554s
[00:01:35] it=390034 colorings=313000 lazy-girth=101734 last: m=88 classes=7 cclen=74 t=554s
[00:01:35] it=390246 colorings=313200 lazy-girth=101746 last: m=88 classes=7 cclen=74 t=554s
[00:01:36] it=390461 colorings=313400 lazy-girth=101763 last: m=88 classes=7 cclen=74 t=555s
[00:01:36] it=390669 colorings=313600 lazy-girth=101771 last: m=88 classes=7 cclen=71 t=555s
[00:01:36] it=390878 colorings=313800 lazy-girth=101780 last: m=88 classes=7 cclen=73 t=555s
[00:01:37] it=391092 colorings=314000 lazy-girth=101794 last: m=88 classes=7 cclen=72 t=556s
[00:01:37] it=391303 colorings=314200 lazy-girth=101806 last: m=88 classes=7 cclen=58 t=556s
[00:01:38] it=391508 colorings=314400 lazy-girth=101811 last: m=88 classes=7 cclen=74 t=557s
[00:01:38] it=391711 colorings=314600 lazy-girth=101815 last: m=88 classes=7 cclen=73 t=557s
[00:01:38] it=391915 colorings=314800 lazy-girth=101819 last: m=88 classes=7 cclen=73 t=557s
[00:01:39] it=392141 colorings=315000 lazy-girth=101845 last: m=88 classes=7 cclen=73 t=558s
[00:01:40] it=392367 colorings=315200 lazy-girth=101872 last: m=88 classes=7 cclen=74 t=559s
[00:01:40] it=392568 colorings=315400 lazy-girth=101874 last: m=88 classes=7 cclen=74 t=559s
[00:01:41] it=392792 colorings=315600 lazy-girth=101899 last: m=88 classes=7 cclen=71 t=560s
[00:01:41] it=393015 colorings=315800 lazy-girth=101929 last: m=96 classes=7 cclen=63 t=560s
[00:01:41] it=393246 colorings=316000 lazy-girth=101962 last: m=88 classes=7 cclen=72 t=560s
[00:01:42] it=393474 colorings=316200 lazy-girth=101991 last: m=88 classes=7 cclen=74 t=561s
[00:01:42] it=393705 colorings=316400 lazy-girth=102022 last: m=88 classes=7 cclen=73 t=561s
[00:01:43] it=393921 colorings=316600 lazy-girth=102038 last: m=88 classes=7 cclen=72 t=562s
[00:01:43] it=394135 colorings=316800 lazy-girth=102056 last: m=88 classes=7 cclen=72 t=562s
[00:01:43] it=394356 colorings=317000 lazy-girth=102082 last: m=88 classes=7 cclen=72 t=563s
[00:01:44] it=394577 colorings=317200 lazy-girth=102103 last: m=88 classes=7 cclen=72 t=563s
[00:01:44] it=394827 colorings=317400 lazy-girth=102153 last: m=88 classes=7 cclen=73 t=563s
[00:01:45] it=395067 colorings=317600 lazy-girth=102194 last: m=88 classes=7 cclen=74 t=564s
[00:01:45] it=395297 colorings=317800 lazy-girth=102224 last: m=88 classes=7 cclen=70 t=564s
[00:01:45] it=395507 colorings=318000 lazy-girth=102234 last: m=88 classes=7 cclen=74 t=564s
[00:01:46] it=395741 colorings=318200 lazy-girth=102269 last: m=88 classes=7 cclen=71 t=565s
[00:01:46] it=395957 colorings=318400 lazy-girth=102285 last: m=88 classes=7 cclen=73 t=565s
[00:01:47] it=396182 colorings=318600 lazy-girth=102311 last: m=88 classes=7 cclen=72 t=566s
[00:01:47] it=396412 colorings=318800 lazy-girth=102341 last: m=88 classes=7 cclen=73 t=566s
[00:01:48] it=396654 colorings=319000 lazy-girth=102383 last: m=88 classes=7 cclen=74 t=567s
[00:01:48] it=396888 colorings=319200 lazy-girth=102417 last: m=88 classes=7 cclen=74 t=567s
[00:01:49] it=397114 colorings=319400 lazy-girth=102443 last: m=88 classes=7 cclen=73 t=568s
[00:01:50] it=397337 colorings=319600 lazy-girth=102467 last: m=88 classes=7 cclen=74 t=569s
[00:01:50] it=397577 colorings=319800 lazy-girth=102514 last: m=88 classes=7 cclen=72 t=569s
[00:01:51] it=397800 colorings=320000 lazy-girth=102540 last: m=88 classes=7 cclen=72 t=570s
[00:01:51] it=398026 colorings=320200 lazy-girth=102569 last: m=88 classes=7 cclen=73 t=570s
[00:01:51] it=398268 colorings=320400 lazy-girth=102613 last: m=88 classes=7 cclen=72 t=570s
[00:01:52] it=398480 colorings=320600 lazy-girth=102627 last: m=88 classes=7 cclen=69 t=571s
[00:01:52] it=398687 colorings=320800 lazy-girth=102634 last: m=88 classes=7 cclen=71 t=571s
[00:01:52] it=398906 colorings=321000 lazy-girth=102658 last: m=88 classes=7 cclen=73 t=571s
[00:01:53] it=399160 colorings=321200 lazy-girth=102736 last: m=88 classes=7 cclen=74 t=572s
[00:01:53] it=399380 colorings=321400 lazy-girth=102763 last: m=88 classes=7 cclen=74 t=572s
[00:01:54] it=399601 colorings=321600 lazy-girth=102787 last: m=88 classes=7 cclen=68 t=573s
[00:01:54] it=399821 colorings=321800 lazy-girth=102813 last: m=88 classes=7 cclen=74 t=573s
[00:01:54] it=400036 colorings=322000 lazy-girth=102829 last: m=88 classes=7 cclen=74 t=573s
[00:01:55] it=400247 colorings=322200 lazy-girth=102840 last: m=88 classes=7 cclen=74 t=574s
[00:01:55] it=400461 colorings=322400 lazy-girth=102854 last: m=88 classes=7 cclen=74 t=575s
[00:01:56] it=400667 colorings=322600 lazy-girth=102862 last: m=88 classes=7 cclen=70 t=575s
[00:01:56] it=400885 colorings=322800 lazy-girth=102885 last: m=88 classes=7 cclen=72 t=575s
[00:01:57] it=401097 colorings=323000 lazy-girth=102897 last: m=88 classes=7 cclen=71 t=576s
[00:01:57] it=401328 colorings=323200 lazy-girth=102932 last: m=88 classes=7 cclen=74 t=576s
[00:01:58] it=401574 colorings=323400 lazy-girth=102989 last: m=88 classes=7 cclen=74 t=577s
[00:01:58] it=401808 colorings=323600 lazy-girth=103033 last: m=88 classes=7 cclen=70 t=577s
[00:01:59] it=402060 colorings=323800 lazy-girth=103097 last: m=88 classes=7 cclen=71 t=578s
[00:01:59] it=402315 colorings=324000 lazy-girth=103165 last: m=88 classes=7 cclen=72 t=578s
[00:01:59] it=402537 colorings=324200 lazy-girth=103191 last: m=88 classes=7 cclen=72 t=578s
[00:02:00] it=402770 colorings=324400 lazy-girth=103228 last: m=88 classes=7 cclen=70 t=579s
[00:02:00] it=403000 colorings=324600 lazy-girth=103262 last: m=88 classes=7 cclen=74 t=579s
[00:02:00] it=403214 colorings=324800 lazy-girth=103276 last: m=88 classes=7 cclen=74 t=579s
[00:02:01] it=403440 colorings=325000 lazy-girth=103306 last: m=88 classes=7 cclen=74 t=580s
[00:02:01] it=403658 colorings=325200 lazy-girth=103326 last: m=88 classes=7 cclen=72 t=580s
[00:02:01] it=403869 colorings=325400 lazy-girth=103338 last: m=88 classes=7 cclen=74 t=581s
[00:02:02] it=404091 colorings=325600 lazy-girth=103361 last: m=88 classes=7 cclen=73 t=581s
[00:02:02] it=404310 colorings=325800 lazy-girth=103380 last: m=88 classes=7 cclen=74 t=581s
[00:02:03] it=404529 colorings=326000 lazy-girth=103399 last: m=88 classes=7 cclen=74 t=582s
[00:02:03] it=404739 colorings=326200 lazy-girth=103410 last: m=88 classes=7 cclen=74 t=582s
[00:02:04] it=404974 colorings=326400 lazy-girth=103454 last: m=88 classes=7 cclen=70 t=583s
[00:02:04] it=405194 colorings=326600 lazy-girth=103483 last: m=88 classes=7 cclen=73 t=583s
[00:02:04] it=405402 colorings=326800 lazy-girth=103493 last: m=88 classes=7 cclen=73 t=583s
[00:02:04] it=405609 colorings=327000 lazy-girth=103501 last: m=88 classes=7 cclen=64 t=584s
[00:02:05] it=405837 colorings=327200 lazy-girth=103539 last: m=88 classes=7 cclen=74 t=584s
[00:02:05] it=406074 colorings=327400 lazy-girth=103584 last: m=88 classes=7 cclen=74 t=584s
[00:02:06] it=406302 colorings=327600 lazy-girth=103613 last: m=88 classes=7 cclen=72 t=585s
[00:02:06] it=406519 colorings=327800 lazy-girth=103632 last: m=88 classes=7 cclen=71 t=585s
[00:02:07] it=406737 colorings=328000 lazy-girth=103654 last: m=88 classes=7 cclen=72 t=586s
[00:02:07] it=406959 colorings=328200 lazy-girth=103676 last: m=88 classes=7 cclen=68 t=586s
[00:02:08] it=407185 colorings=328400 lazy-girth=103705 last: m=88 classes=7 cclen=73 t=587s
[00:02:08] it=407420 colorings=328600 lazy-girth=103746 last: m=88 classes=7 cclen=72 t=587s
[00:02:09] it=407649 colorings=328800 lazy-girth=103777 last: m=88 classes=7 cclen=70 t=588s
[00:02:10] it=407887 colorings=329000 lazy-girth=103820 last: m=88 classes=7 cclen=74 t=589s
[00:02:10] it=408118 colorings=329200 lazy-girth=103855 last: m=88 classes=7 cclen=66 t=589s
[00:02:11] it=408346 colorings=329400 lazy-girth=103891 last: m=88 classes=7 cclen=73 t=590s
[00:02:11] it=408576 colorings=329600 lazy-girth=103927 last: m=88 classes=7 cclen=74 t=590s
[00:02:11] it=408798 colorings=329800 lazy-girth=103951 last: m=88 classes=7 cclen=74 t=591s
[00:02:12] it=409009 colorings=330000 lazy-girth=103963 last: m=88 classes=7 cclen=73 t=591s
[00:02:12] it=409219 colorings=330200 lazy-girth=103974 last: m=88 classes=7 cclen=73 t=591s
[00:02:13] it=409424 colorings=330400 lazy-girth=103979 last: m=88 classes=7 cclen=74 t=592s
[00:02:14] it=409646 colorings=330600 lazy-girth=104007 last: m=88 classes=7 cclen=73 t=593s
[00:02:14] it=409875 colorings=330800 lazy-girth=104048 last: m=88 classes=7 cclen=73 t=593s
[00:02:14] it=410088 colorings=331000 lazy-girth=104061 last: m=88 classes=7 cclen=73 t=594s
[00:02:15] it=410307 colorings=331200 lazy-girth=104081 last: m=88 classes=7 cclen=70 t=594s
[00:02:15] it=410561 colorings=331400 lazy-girth=104139 last: m=88 classes=7 cclen=74 t=594s
[00:02:16] it=410777 colorings=331600 lazy-girth=104158 last: m=88 classes=7 cclen=74 t=595s
[00:02:16] it=410991 colorings=331800 lazy-girth=104172 last: m=88 classes=7 cclen=73 t=595s
[00:02:16] it=411220 colorings=332000 lazy-girth=104203 last: m=88 classes=7 cclen=73 t=595s
[00:02:17] it=411448 colorings=332200 lazy-girth=104231 last: m=88 classes=7 cclen=70 t=596s
[00:02:17] it=411659 colorings=332400 lazy-girth=104243 last: m=88 classes=7 cclen=71 t=596s
[00:02:17] it=411869 colorings=332600 lazy-girth=104253 last: m=88 classes=7 cclen=74 t=596s
[00:02:18] it=412093 colorings=332800 lazy-girth=104279 last: m=88 classes=7 cclen=72 t=597s
[00:02:18] it=412305 colorings=333000 lazy-girth=104292 last: m=88 classes=7 cclen=71 t=597s
[00:02:19] it=412515 colorings=333200 lazy-girth=104303 last: m=88 classes=7 cclen=74 t=598s
[00:02:19] it=412720 colorings=333400 lazy-girth=104308 last: m=88 classes=7 cclen=74 t=598s
[00:02:20] it=412945 colorings=333600 lazy-girth=104338 last: m=88 classes=7 cclen=72 t=599s
[00:02:20] it=413158 colorings=333800 lazy-girth=104353 last: m=88 classes=7 cclen=73 t=600s
[00:02:21] it=413384 colorings=334000 lazy-girth=104389 last: m=88 classes=7 cclen=73 t=600s
[00:02:21] it=413620 colorings=334200 lazy-girth=104439 last: m=88 classes=7 cclen=68 t=600s
[00:02:22] it=413831 colorings=334400 lazy-girth=104451 last: m=88 classes=7 cclen=74 t=601s
[00:02:22] it=414048 colorings=334600 lazy-girth=104470 last: m=88 classes=7 cclen=74 t=601s
[00:02:23] it=414275 colorings=334800 lazy-girth=104503 last: m=88 classes=7 cclen=73 t=602s
[00:02:23] it=414480 colorings=335000 lazy-girth=104511 last: m=88 classes=7 cclen=72 t=602s
[00:02:24] it=414685 colorings=335200 lazy-girth=104516 last: m=88 classes=7 cclen=71 t=603s
[00:02:25] it=414918 colorings=335400 lazy-girth=104561 last: m=88 classes=7 cclen=74 t=604s
[00:02:25] it=415158 colorings=335600 lazy-girth=104610 last: m=88 classes=7 cclen=71 t=604s
[00:02:25] it=415374 colorings=335800 lazy-girth=104629 last: m=88 classes=7 cclen=74 t=605s
[00:02:26] it=415593 colorings=336000 lazy-girth=104652 last: m=88 classes=7 cclen=74 t=605s
[00:02:26] it=415816 colorings=336200 lazy-girth=104678 last: m=88 classes=7 cclen=73 t=605s
[00:02:27] it=416029 colorings=336400 lazy-girth=104692 last: m=88 classes=7 cclen=74 t=606s
[00:02:27] it=416255 colorings=336600 lazy-girth=104721 last: m=88 classes=7 cclen=74 t=606s
[00:02:28] it=416476 colorings=336800 lazy-girth=104743 last: m=88 classes=7 cclen=73 t=607s
[00:02:28] it=416689 colorings=337000 lazy-girth=104756 last: m=88 classes=7 cclen=72 t=607s
[00:02:29] it=416908 colorings=337200 lazy-girth=104775 last: m=88 classes=7 cclen=74 t=608s
[00:02:29] it=417120 colorings=337400 lazy-girth=104787 last: m=88 classes=7 cclen=71 t=608s
[00:02:30] it=417331 colorings=337600 lazy-girth=104798 last: m=88 classes=7 cclen=74 t=609s
[00:02:30] it=417535 colorings=337800 lazy-girth=104803 last: m=88 classes=7 cclen=72 t=609s
[00:02:30] it=417753 colorings=338000 lazy-girth=104823 last: m=88 classes=7 cclen=72 t=609s
[00:02:31] it=417953 colorings=338200 lazy-girth=104823 last: m=88 classes=7 cclen=72 t=610s
[00:02:31] it=418189 colorings=338400 lazy-girth=104859 last: m=88 classes=7 cclen=74 t=610s
[00:02:31] it=418395 colorings=338600 lazy-girth=104865 last: m=88 classes=7 cclen=74 t=610s
[00:02:31] it=418596 colorings=338800 lazy-girth=104866 last: m=88 classes=7 cclen=72 t=610s
[00:02:32] it=418818 colorings=339000 lazy-girth=104888 last: m=88 classes=7 cclen=72 t=611s
[00:02:32] it=419019 colorings=339200 lazy-girth=104889 last: m=88 classes=7 cclen=72 t=611s
[00:02:32] it=419221 colorings=339400 lazy-girth=104891 last: m=88 classes=7 cclen=74 t=611s
[00:02:32] it=419434 colorings=339600 lazy-girth=104904 last: m=88 classes=7 cclen=71 t=611s
[00:02:33] it=419641 colorings=339800 lazy-girth=104911 last: m=88 classes=7 cclen=74 t=612s
[00:02:33] it=419852 colorings=340000 lazy-girth=104922 last: m=96 classes=7 cclen=73 t=612s
[00:02:33] it=420064 colorings=340200 lazy-girth=104934 last: m=88 classes=7 cclen=74 t=612s
[00:02:34] it=420281 colorings=340400 lazy-girth=104951 last: m=88 classes=7 cclen=73 t=613s
[00:02:34] it=420500 colorings=340600 lazy-girth=104970 last: m=88 classes=7 cclen=74 t=613s
[00:02:35] it=420718 colorings=340800 lazy-girth=104988 last: m=88 classes=7 cclen=70 t=614s
[00:02:35] it=420931 colorings=341000 lazy-girth=105001 last: m=88 classes=7 cclen=69 t=614s
[00:02:36] it=421153 colorings=341200 lazy-girth=105023 last: m=88 classes=7 cclen=69 t=615s
[00:02:36] it=421386 colorings=341400 lazy-girth=105057 last: m=88 classes=7 cclen=68 t=615s
[00:02:36] it=421609 colorings=341600 lazy-girth=105080 last: m=88 classes=7 cclen=73 t=616s
[00:02:37] it=421833 colorings=341800 lazy-girth=105108 last: m=88 classes=7 cclen=74 t=616s
[00:02:37] it=422039 colorings=342000 lazy-girth=105114 last: m=88 classes=7 cclen=72 t=616s
[00:02:37] it=422251 colorings=342200 lazy-girth=105127 last: m=88 classes=7 cclen=72 t=617s
[00:02:38] it=422461 colorings=342400 lazy-girth=105137 last: m=88 classes=7 cclen=66 t=617s
[00:02:39] it=422693 colorings=342600 lazy-girth=105170 last: m=88 classes=7 cclen=72 t=618s
[00:02:39] it=422901 colorings=342800 lazy-girth=105178 last: m=88 classes=7 cclen=74 t=618s
[00:02:40] it=423125 colorings=343000 lazy-girth=105204 last: m=88 classes=7 cclen=69 t=619s
[00:02:40] it=423340 colorings=343200 lazy-girth=105220 last: m=88 classes=7 cclen=74 t=619s
[00:02:40] it=423551 colorings=343400 lazy-girth=105231 last: m=88 classes=7 cclen=72 t=620s
[00:02:41] it=423761 colorings=343600 lazy-girth=105241 last: m=88 classes=7 cclen=74 t=620s
[00:02:41] it=423980 colorings=343800 lazy-girth=105260 last: m=88 classes=7 cclen=73 t=620s
[00:02:42] it=424187 colorings=344000 lazy-girth=105267 last: m=88 classes=7 cclen=74 t=621s
[00:02:42] it=424390 colorings=344200 lazy-girth=105270 last: m=88 classes=7 cclen=70 t=621s
[00:02:43] it=424626 colorings=344400 lazy-girth=105306 last: m=88 classes=7 cclen=73 t=622s
[00:02:43] it=424833 colorings=344600 lazy-girth=105313 last: m=88 classes=7 cclen=71 t=622s
[00:02:43] it=425043 colorings=344800 lazy-girth=105323 last: m=88 classes=7 cclen=74 t=622s
[00:02:44] it=425251 colorings=345000 lazy-girth=105331 last: m=88 classes=7 cclen=74 t=623s
[00:02:44] it=425468 colorings=345200 lazy-girth=105349 last: m=88 classes=7 cclen=65 t=623s
[00:02:45] it=425672 colorings=345400 lazy-girth=105353 last: m=88 classes=7 cclen=74 t=624s
[00:02:45] it=425891 colorings=345600 lazy-girth=105372 last: m=88 classes=7 cclen=67 t=624s
[00:02:46] it=426103 colorings=345800 lazy-girth=105384 last: m=88 classes=7 cclen=71 t=625s
[00:02:46] it=426314 colorings=346000 lazy-girth=105395 last: m=88 classes=7 cclen=66 t=625s
[00:02:47] it=426525 colorings=346200 lazy-girth=105406 last: m=88 classes=7 cclen=73 t=626s
[00:02:47] it=426736 colorings=346400 lazy-girth=105417 last: m=88 classes=7 cclen=73 t=626s
[00:02:48] it=426951 colorings=346600 lazy-girth=105432 last: m=88 classes=7 cclen=66 t=627s
[00:02:49] it=427159 colorings=346800 lazy-girth=105440 last: m=88 classes=7 cclen=67 t=628s
[00:02:49] it=427379 colorings=347000 lazy-girth=105460 last: m=88 classes=7 cclen=74 t=629s
[00:02:50] it=427591 colorings=347200 lazy-girth=105472 last: m=88 classes=7 cclen=73 t=629s
[00:02:51] it=427795 colorings=347400 lazy-girth=105476 last: m=88 classes=7 cclen=71 t=630s
[00:02:52] it=428009 colorings=347600 lazy-girth=105490 last: m=88 classes=7 cclen=73 t=631s
[00:02:52] it=428224 colorings=347800 lazy-girth=105505 last: m=88 classes=7 cclen=74 t=631s
[00:02:53] it=428437 colorings=348000 lazy-girth=105518 last: m=96 classes=7 cclen=74 t=632s
[00:02:54] it=428639 colorings=348200 lazy-girth=105520 last: m=88 classes=7 cclen=72 t=633s
[00:02:55] it=428846 colorings=348400 lazy-girth=105527 last: m=88 classes=7 cclen=72 t=634s
[00:02:56] it=429058 colorings=348600 lazy-girth=105539 last: m=88 classes=7 cclen=73 t=635s
[00:02:57] it=429267 colorings=348800 lazy-girth=105548 last: m=88 classes=7 cclen=72 t=636s
[00:02:58] it=429483 colorings=349000 lazy-girth=105564 last: m=88 classes=7 cclen=74 t=637s
[00:03:00] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=429536 colorings=349052 lazy-girth=105565 time=639s


==> anc/search/logs/slice_F20_r2_g6.log <==
[22:43:53] slice r=2 H=F20 |H|=20 n=40 classes=44 girth>=6 mindeg>=3
[22:43:53] eager C3/C4 clauses: 11817
[22:43:54] it=454 colorings=200 lazy-girth=324 last: m=70 classes=4 cclen=39 t=1s
[22:43:54] it=806 colorings=400 lazy-girth=523 last: m=70 classes=4 cclen=40 t=1s
[22:43:55] it=1225 colorings=600 lazy-girth=802 last: m=70 classes=5 cclen=39 t=2s
[22:43:55] it=1556 colorings=800 lazy-girth=964 last: m=70 classes=4 cclen=40 t=3s
[22:43:56] it=1929 colorings=1000 lazy-girth=1197 last: m=70 classes=5 cclen=39 t=3s
[22:43:57] it=2272 colorings=1200 lazy-girth=1379 last: m=70 classes=4 cclen=39 t=4s
[22:43:57] it=2614 colorings=1400 lazy-girth=1563 last: m=70 classes=4 cclen=40 t=4s
[22:43:58] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2847 colorings=1542 lazy-girth=1684 time=5s


==> anc/search/logs/slice_F20_r3_g6.log <==
[01:15:47] slice r=3 H=F20 |H|=20 n=60 classes=96 girth>=6 mindeg>=3
[01:15:47] eager C3/C4 clauses: 67303
[01:15:49] it=462 colorings=200 lazy-girth=1053 last: m=120 classes=7 cclen=87 t=2s
[01:15:50] it=884 colorings=400 lazy-girth=1624 last: m=120 classes=7 cclen=89 t=3s
[01:15:51] it=1243 colorings=600 lazy-girth=2047 last: m=120 classes=8 cclen=87 t=4s
[01:15:51] it=1539 colorings=800 lazy-girth=2226 last: m=120 classes=7 cclen=88 t=5s
[01:15:52] it=1840 colorings=1000 lazy-girth=2448 last: m=110 classes=6 cclen=89 t=6s
[01:15:53] it=2194 colorings=1200 lazy-girth=2807 last: m=110 classes=7 cclen=88 t=7s
[01:15:54] it=2513 colorings=1400 lazy-girth=3012 last: m=110 classes=7 cclen=88 t=7s
[01:15:55] it=2836 colorings=1600 lazy-girth=3223 last: m=130 classes=8 cclen=87 t=8s
[01:15:56] it=3201 colorings=1800 lazy-girth=3477 last: m=120 classes=7 cclen=89 t=9s
[01:15:57] it=3585 colorings=2000 lazy-girth=3784 last: m=120 classes=7 cclen=88 t=10s
[01:15:58] it=3946 colorings=2200 lazy-girth=4051 last: m=110 classes=7 cclen=89 t=11s
[01:15:58] it=4269 colorings=2400 lazy-girth=4223 last: m=120 classes=7 cclen=89 t=12s
[01:15:59] it=4583 colorings=2600 lazy-girth=4383 last: m=110 classes=7 cclen=77 t=13s
[01:16:00] it=4909 colorings=2800 lazy-girth=4558 last: m=120 classes=7 cclen=86 t=13s
[01:16:01] it=5242 colorings=3000 lazy-girth=4844 last: m=120 classes=7 cclen=88 t=14s
[01:16:02] it=5568 colorings=3200 lazy-girth=5056 last: m=110 classes=6 cclen=89 t=15s
[01:16:02] it=5867 colorings=3400 lazy-girth=5235 last: m=120 classes=7 cclen=89 t=16s
[01:16:03] it=6232 colorings=3600 lazy-girth=5553 last: m=120 classes=7 cclen=89 t=17s
[01:16:04] it=6537 colorings=3800 lazy-girth=5724 last: m=110 classes=6 cclen=89 t=17s
[01:16:05] it=6883 colorings=4000 lazy-girth=5992 last: m=120 classes=7 cclen=89 t=18s
[01:16:06] it=7217 colorings=4200 lazy-girth=6251 last: m=110 classes=6 cclen=90 t=19s
[01:16:07] it=7537 colorings=4400 lazy-girth=6491 last: m=110 classes=7 cclen=89 t=20s
[01:16:07] it=7840 colorings=4600 lazy-girth=6657 last: m=110 classes=7 cclen=89 t=21s
[01:16:08] it=8146 colorings=4800 lazy-girth=6811 last: m=110 classes=6 cclen=90 t=21s
[01:16:09] it=8471 colorings=5000 lazy-girth=7057 last: m=120 classes=7 cclen=89 t=22s
[01:16:10] it=8790 colorings=5200 lazy-girth=7267 last: m=110 classes=7 cclen=88 t=23s
[01:16:11] it=9099 colorings=5400 lazy-girth=7447 last: m=120 classes=7 cclen=89 t=24s
[01:16:11] it=9401 colorings=5600 lazy-girth=7606 last: m=120 classes=7 cclen=88 t=25s
[01:16:12] it=9688 colorings=5800 lazy-girth=7740 last: m=120 classes=8 cclen=84 t=25s
[01:16:13] it=9982 colorings=6000 lazy-girth=7894 last: m=110 classes=7 cclen=89 t=26s
[01:16:14] it=10310 colorings=6200 lazy-girth=8155 last: m=120 classes=7 cclen=89 t=27s
[01:16:15] it=10718 colorings=6400 lazy-girth=8690 last: m=120 classes=7 cclen=89 t=28s
[01:16:16] it=11088 colorings=6600 lazy-girth=9100 last: m=120 classes=7 cclen=89 t=29s
[01:16:17] it=11464 colorings=6800 lazy-girth=9469 last: m=110 classes=7 cclen=88 t=30s
[01:16:18] it=11839 colorings=7000 lazy-girth=9825 last: m=120 classes=7 cclen=85 t=31s
[01:16:19] it=12230 colorings=7200 lazy-girth=10133 last: m=120 classes=8 cclen=87 t=32s
[01:16:20] it=12580 colorings=7400 lazy-girth=10489 last: m=130 classes=9 cclen=86 t=33s
[01:16:21] it=12902 colorings=7600 lazy-girth=10709 last: m=130 classes=8 cclen=85 t=34s
[01:16:22] it=13264 colorings=7800 lazy-girth=11027 last: m=120 classes=7 cclen=89 t=35s
[01:16:23] it=13610 colorings=8000 lazy-girth=11281 last: m=110 classes=7 cclen=89 t=36s
[01:16:24] it=13922 colorings=8200 lazy-girth=11454 last: m=110 classes=7 cclen=89 t=37s
[01:16:24] it=14237 colorings=8400 lazy-girth=11620 last: m=130 classes=8 cclen=88 t=38s
[01:16:25] it=14548 colorings=8600 lazy-girth=11780 last: m=130 classes=8 cclen=84 t=39s
[01:16:26] it=14867 colorings=8800 lazy-girth=12021 last: m=120 classes=7 cclen=89 t=39s
[01:16:27] it=15179 colorings=9000 lazy-girth=12219 last: m=130 classes=8 cclen=87 t=40s
[01:16:28] it=15495 colorings=9200 lazy-girth=12432 last: m=120 classes=8 cclen=87 t=41s
[01:16:29] it=15772 colorings=9400 lazy-girth=12546 last: m=130 classes=9 cclen=83 t=42s
[01:16:30] it=16082 colorings=9600 lazy-girth=12718 last: m=120 classes=7 cclen=89 t=43s
[01:16:31] it=16394 colorings=9800 lazy-girth=12899 last: m=130 classes=8 cclen=87 t=44s
[01:16:32] it=16755 colorings=10000 lazy-girth=13401 last: m=120 classes=7 cclen=89 t=45s
[01:16:33] it=17184 colorings=10200 lazy-girth=13918 last: m=130 classes=8 cclen=88 t=46s
[01:16:34] it=17591 colorings=10400 lazy-girth=14335 last: m=130 classes=8 cclen=82 t=48s
[01:16:35] it=18022 colorings=10600 lazy-girth=14775 last: m=130 classes=8 cclen=88 t=49s
[01:16:36] it=18427 colorings=10800 lazy-girth=15184 last: m=120 classes=7 cclen=89 t=50s
[01:16:37] it=18792 colorings=11000 lazy-girth=15460 last: m=130 classes=8 cclen=88 t=51s
[01:16:38] it=19116 colorings=11200 lazy-girth=15654 last: m=120 classes=7 cclen=88 t=52s
[01:16:39] it=19490 colorings=11400 lazy-girth=15929 last: m=110 classes=7 cclen=86 t=53s
[01:16:40] it=19779 colorings=11600 lazy-girth=16089 last: m=110 classes=7 cclen=88 t=53s
[01:16:41] it=20121 colorings=11800 lazy-girth=16309 last: m=120 classes=7 cclen=89 t=54s
[01:16:42] it=20473 colorings=12000 lazy-girth=16540 last: m=110 classes=7 cclen=89 t=55s
[01:16:42] it=20785 colorings=12200 lazy-girth=16688 last: m=130 classes=8 cclen=88 t=56s
[01:16:43] it=21083 colorings=12400 lazy-girth=16832 last: m=120 classes=7 cclen=83 t=57s
[01:16:44] it=21404 colorings=12600 lazy-girth=17011 last: m=120 classes=7 cclen=87 t=57s
[01:16:45] it=21758 colorings=12800 lazy-girth=17343 last: m=110 classes=7 cclen=88 t=58s
[01:16:46] it=22198 colorings=13000 lazy-girth=17966 last: m=120 classes=7 cclen=89 t=60s
[01:16:47] it=22570 colorings=13200 lazy-girth=18318 last: m=120 classes=7 cclen=88 t=61s
[01:16:48] it=22934 colorings=13400 lazy-girth=18597 last: m=110 classes=7 cclen=89 t=61s
[01:16:49] it=23246 colorings=13600 lazy-girth=18805 last: m=130 classes=9 cclen=87 t=62s
[01:16:50] it=23592 colorings=13800 lazy-girth=19097 last: m=120 classes=7 cclen=88 t=63s
[01:16:51] it=23954 colorings=14000 lazy-girth=19411 last: m=120 classes=7 cclen=89 t=64s
[01:16:52] it=24276 colorings=14200 lazy-girth=19611 last: m=120 classes=8 cclen=85 t=65s
[01:16:52] it=24603 colorings=14400 lazy-girth=19817 last: m=110 classes=7 cclen=88 t=66s
[01:16:53] it=24933 colorings=14600 lazy-girth=20030 last: m=120 classes=7 cclen=89 t=67s
[01:16:54] it=25261 colorings=14800 lazy-girth=20229 last: m=120 classes=7 cclen=89 t=67s
[01:16:55] it=25617 colorings=15000 lazy-girth=20499 last: m=110 classes=7 cclen=87 t=68s
[01:16:56] it=25942 colorings=15200 lazy-girth=20680 last: m=110 classes=7 cclen=88 t=69s
[01:16:57] it=26264 colorings=15400 lazy-girth=20858 last: m=110 classes=7 cclen=89 t=70s
[01:16:57] it=26600 colorings=15600 lazy-girth=21065 last: m=120 classes=7 cclen=89 t=71s
[01:16:58] it=26882 colorings=15800 lazy-girth=21193 last: m=110 classes=6 cclen=89 t=72s
[01:16:59] it=27327 colorings=16000 lazy-girth=21663 last: m=120 classes=7 cclen=87 t=73s
[01:17:01] it=27766 colorings=16200 lazy-girth=22136 last: m=110 classes=6 cclen=89 t=74s
[01:17:02] it=28170 colorings=16400 lazy-girth=22569 last: m=120 classes=7 cclen=88 t=75s
[01:17:03] it=28633 colorings=16600 lazy-girth=23061 last: m=130 classes=8 cclen=81 t=76s
[01:17:04] it=28987 colorings=16800 lazy-girth=23316 last: m=120 classes=7 cclen=88 t=77s
[01:17:05] it=29333 colorings=17000 lazy-girth=23572 last: m=110 classes=6 cclen=90 t=78s
[01:17:05] it=29618 colorings=17200 lazy-girth=23700 last: m=120 classes=7 cclen=88 t=79s
[01:17:06] it=29985 colorings=17400 lazy-girth=23973 last: m=130 classes=8 cclen=84 t=80s
[01:17:07] it=30310 colorings=17600 lazy-girth=24143 last: m=120 classes=7 cclen=89 t=80s
[01:17:08] it=30576 colorings=17800 lazy-girth=24232 last: m=120 classes=7 cclen=88 t=81s
[01:17:08] it=30910 colorings=18000 lazy-girth=24441 last: m=120 classes=7 cclen=88 t=82s
[01:17:09] it=31199 colorings=18200 lazy-girth=24569 last: m=110 classes=7 cclen=89 t=83s
[01:17:10] it=31558 colorings=18400 lazy-girth=24862 last: m=110 classes=6 cclen=90 t=83s
[01:17:11] it=31948 colorings=18600 lazy-girth=25265 last: m=120 classes=7 cclen=84 t=84s
[01:17:12] it=32233 colorings=18800 lazy-girth=25430 last: m=120 classes=7 cclen=88 t=85s
[01:17:13] it=32565 colorings=19000 lazy-girth=25652 last: m=120 classes=7 cclen=89 t=86s
[01:17:14] it=32972 colorings=19200 lazy-girth=26081 last: m=130 classes=8 cclen=88 t=87s
[01:17:15] it=33342 colorings=19400 lazy-girth=26372 last: m=110 classes=6 cclen=90 t=88s
[01:17:15] it=33665 colorings=19600 lazy-girth=26569 last: m=110 classes=6 cclen=87 t=89s
[01:17:16] it=33984 colorings=19800 lazy-girth=26746 last: m=120 classes=7 cclen=88 t=89s
[01:17:17] it=34318 colorings=20000 lazy-girth=26969 last: m=120 classes=7 cclen=84 t=90s
[01:17:18] it=34631 colorings=20200 lazy-girth=27135 last: m=110 classes=6 cclen=90 t=91s
[01:17:18] it=34906 colorings=20400 lazy-girth=27235 last: m=120 classes=7 cclen=88 t=92s
[01:17:19] it=35217 colorings=20600 lazy-girth=27400 last: m=120 classes=7 cclen=89 t=92s
[01:17:20] it=35482 colorings=20800 lazy-girth=27492 last: m=120 classes=7 cclen=88 t=93s
[01:17:21] it=35851 colorings=21000 lazy-girth=27783 last: m=130 classes=8 cclen=88 t=94s
[01:17:21] it=36190 colorings=21200 lazy-girth=27998 last: m=120 classes=8 cclen=85 t=95s
[01:17:22] it=36503 colorings=21400 lazy-girth=28197 last: m=130 classes=8 cclen=88 t=96s
[01:17:23] it=36845 colorings=21600 lazy-girth=28431 last: m=120 classes=7 cclen=88 t=97s
[01:17:24] it=37193 colorings=21800 lazy-girth=28697 last: m=110 classes=6 cclen=89 t=97s
[01:17:25] it=37498 colorings=22000 lazy-girth=28852 last: m=110 classes=7 cclen=89 t=98s
[01:17:26] it=37868 colorings=22200 lazy-girth=29163 last: m=120 classes=7 cclen=86 t=99s
[01:17:27] it=38235 colorings=22400 lazy-girth=29494 last: m=110 classes=7 cclen=86 t=100s
[01:17:28] it=38578 colorings=22600 lazy-girth=29718 last: m=120 classes=7 cclen=89 t=101s
[01:17:28] it=38957 colorings=22800 lazy-girth=30032 last: m=110 classes=7 cclen=86 t=102s
[01:17:29] it=39305 colorings=23000 lazy-girth=30280 last: m=120 classes=7 cclen=89 t=103s
[01:17:30] it=39640 colorings=23200 lazy-girth=30493 last: m=110 classes=7 cclen=89 t=104s
[01:17:31] it=40009 colorings=23400 lazy-girth=30788 last: m=120 classes=7 cclen=89 t=104s
[01:17:32] it=40326 colorings=23600 lazy-girth=30962 last: m=110 classes=7 cclen=88 t=105s
[01:17:33] it=40701 colorings=23800 lazy-girth=31231 last: m=110 classes=7 cclen=86 t=106s
[01:17:34] it=41041 colorings=24000 lazy-girth=31445 last: m=110 classes=7 cclen=89 t=107s
[01:17:35] it=41414 colorings=24200 lazy-girth=31714 last: m=110 classes=7 cclen=89 t=108s
[01:17:35] it=41740 colorings=24400 lazy-girth=31904 last: m=110 classes=7 cclen=89 t=109s
[01:17:36] it=42057 colorings=24600 lazy-girth=32077 last: m=110 classes=7 cclen=89 t=110s
[01:17:37] it=42327 colorings=24800 lazy-girth=32178 last: m=110 classes=6 cclen=90 t=110s
[01:17:37] it=42577 colorings=25000 lazy-girth=32264 last: m=110 classes=6 cclen=90 t=111s
[01:17:38] it=42899 colorings=25200 lazy-girth=32467 last: m=130 classes=8 cclen=87 t=112s
[01:17:39] it=43255 colorings=25400 lazy-girth=32720 last: m=120 classes=8 cclen=88 t=113s
[01:17:40] it=43610 colorings=25600 lazy-girth=33006 last: m=120 classes=7 cclen=88 t=114s
[01:17:41] it=43905 colorings=25800 lazy-girth=33146 last: m=120 classes=7 cclen=89 t=114s
[01:17:42] it=44211 colorings=26000 lazy-girth=33309 last: m=110 classes=7 cclen=88 t=115s
[01:17:43] it=44528 colorings=26200 lazy-girth=33491 last: m=120 classes=7 cclen=89 t=116s
[01:17:44] it=44833 colorings=26400 lazy-girth=33639 last: m=110 classes=7 cclen=89 t=117s
[01:17:45] it=45149 colorings=26600 lazy-girth=33799 last: m=110 classes=7 cclen=89 t=118s
[01:17:45] it=45461 colorings=26800 lazy-girth=33976 last: m=110 classes=6 cclen=89 t=119s
[01:17:46] it=45825 colorings=27000 lazy-girth=34317 last: m=110 classes=7 cclen=88 t=120s
[01:17:47] it=46107 colorings=27200 lazy-girth=34420 last: m=110 classes=7 cclen=88 t=120s
[01:17:48] it=46427 colorings=27400 lazy-girth=34636 last: m=110 classes=7 cclen=89 t=121s
[01:17:48] it=46731 colorings=27600 lazy-girth=34805 last: m=110 classes=6 cclen=89 t=122s
[01:17:49] it=47038 colorings=27800 lazy-girth=35084 last: m=120 classes=7 cclen=88 t=123s
[01:17:50] it=47419 colorings=28000 lazy-girth=35389 last: m=120 classes=7 cclen=87 t=124s
[01:17:51] it=47772 colorings=28200 lazy-girth=35659 last: m=120 classes=7 cclen=89 t=124s
[01:17:52] it=48066 colorings=28400 lazy-girth=35803 last: m=120 classes=7 cclen=89 t=125s
[01:17:52] it=48350 colorings=28600 lazy-girth=35918 last: m=110 classes=7 cclen=89 t=126s
[01:17:53] it=48646 colorings=28800 lazy-girth=36072 last: m=110 classes=7 cclen=88 t=126s
[01:17:54] it=48952 colorings=29000 lazy-girth=36218 last: m=120 classes=7 cclen=88 t=127s
[01:17:55] it=49262 colorings=29200 lazy-girth=36390 last: m=120 classes=7 cclen=89 t=128s
[01:17:55] it=49541 colorings=29400 lazy-girth=36501 last: m=130 classes=8 cclen=88 t=129s
[01:17:56] it=49881 colorings=29600 lazy-girth=36712 last: m=110 classes=7 cclen=88 t=129s
[01:17:57] it=50259 colorings=29800 lazy-girth=37004 last: m=110 classes=7 cclen=89 t=130s
[01:17:58] it=50632 colorings=30000 lazy-girth=37318 last: m=110 classes=7 cclen=88 t=131s
[01:17:59] it=50938 colorings=30200 lazy-girth=37517 last: m=120 classes=7 cclen=89 t=132s
[01:17:59] it=51261 colorings=30400 lazy-girth=37712 last: m=110 classes=7 cclen=89 t=133s
[01:18:00] it=51548 colorings=30600 lazy-girth=37832 last: m=110 classes=7 cclen=89 t=133s
[01:18:01] it=51851 colorings=30800 lazy-girth=37967 last: m=110 classes=7 cclen=89 t=134s
[01:18:02] it=52154 colorings=31000 lazy-girth=38113 last: m=110 classes=7 cclen=89 t=135s
[01:18:02] it=52472 colorings=31200 lazy-girth=38296 last: m=120 classes=7 cclen=88 t=136s
[01:18:03] it=52765 colorings=31400 lazy-girth=38425 last: m=110 classes=7 cclen=89 t=137s
[01:18:04] it=53029 colorings=31600 lazy-girth=38507 last: m=110 classes=7 cclen=88 t=137s
[01:18:04] it=53293 colorings=31800 lazy-girth=38589 last: m=110 classes=7 cclen=88 t=138s
[01:18:05] it=53560 colorings=32000 lazy-girth=38685 last: m=120 classes=7 cclen=89 t=139s
[01:18:06] it=53819 colorings=32200 lazy-girth=38801 last: m=110 classes=7 cclen=88 t=139s
[01:18:07] it=54173 colorings=32400 lazy-girth=39012 last: m=130 classes=8 cclen=88 t=140s
[01:18:08] it=54527 colorings=32600 lazy-girth=39251 last: m=120 classes=7 cclen=89 t=141s
[01:18:08] it=54848 colorings=32800 lazy-girth=39396 last: m=110 classes=6 cclen=90 t=142s
[01:18:09] it=55128 colorings=33000 lazy-girth=39510 last: m=120 classes=7 cclen=86 t=143s
[01:18:10] it=55423 colorings=33200 lazy-girth=39639 last: m=120 classes=7 cclen=87 t=143s
[01:18:11] it=55697 colorings=33400 lazy-girth=39736 last: m=110 classes=7 cclen=89 t=144s
[01:18:12] it=56025 colorings=33600 lazy-girth=39953 last: m=120 classes=7 cclen=88 t=145s
[01:18:12] it=56340 colorings=33800 lazy-girth=40128 last: m=110 classes=7 cclen=89 t=146s
[01:18:13] it=56640 colorings=34000 lazy-girth=40259 last: m=120 classes=7 cclen=88 t=147s
[01:18:14] it=56937 colorings=34200 lazy-girth=40392 last: m=110 classes=6 cclen=90 t=147s
[01:18:15] it=57227 colorings=34400 lazy-girth=40530 last: m=110 classes=6 cclen=90 t=148s
[01:18:16] it=57542 colorings=34600 lazy-girth=40701 last: m=120 classes=7 cclen=88 t=149s
[01:18:16] it=57831 colorings=34800 lazy-girth=40833 last: m=110 classes=7 cclen=88 t=150s
[01:18:17] it=58104 colorings=35000 lazy-girth=40938 last: m=110 classes=7 cclen=88 t=150s
[01:18:18] it=58428 colorings=35200 lazy-girth=41109 last: m=120 classes=7 cclen=89 t=151s
[01:18:19] it=58722 colorings=35400 lazy-girth=41232 last: m=110 classes=6 cclen=90 t=152s
[01:18:19] it=59009 colorings=35600 lazy-girth=41343 last: m=110 classes=7 cclen=88 t=153s
[01:18:20] it=59294 colorings=35800 lazy-girth=41476 last: m=120 classes=7 cclen=87 t=154s
[01:18:21] it=59588 colorings=36000 lazy-girth=41620 last: m=120 classes=7 cclen=89 t=154s
[01:18:22] it=59904 colorings=36200 lazy-girth=41786 last: m=120 classes=7 cclen=89 t=155s
[01:18:23] it=60240 colorings=36400 lazy-girth=41968 last: m=110 classes=7 cclen=89 t=156s
[01:18:24] it=60540 colorings=36600 lazy-girth=42105 last: m=120 classes=7 cclen=88 t=157s
[01:18:24] it=60826 colorings=36800 lazy-girth=42217 last: m=120 classes=7 cclen=89 t=158s
[01:18:25] it=61085 colorings=37000 lazy-girth=42298 last: m=130 classes=8 cclen=87 t=159s
[01:18:26] it=61377 colorings=37200 lazy-girth=42445 last: m=120 classes=7 cclen=89 t=159s
[01:18:27] it=61668 colorings=37400 lazy-girth=42580 last: m=120 classes=7 cclen=89 t=160s
[01:18:27] it=61958 colorings=37600 lazy-girth=42691 last: m=110 classes=6 cclen=90 t=161s
[01:18:28] it=62263 colorings=37800 lazy-girth=42830 last: m=110 classes=6 cclen=89 t=162s
[01:18:29] it=62559 colorings=38000 lazy-girth=42966 last: m=110 classes=6 cclen=90 t=162s
[01:18:30] it=62840 colorings=38200 lazy-girth=43076 last: m=110 classes=7 cclen=88 t=163s
[01:18:31] it=63119 colorings=38400 lazy-girth=43192 last: m=110 classes=7 cclen=89 t=164s
[01:18:31] it=63407 colorings=38600 lazy-girth=43317 last: m=110 classes=7 cclen=89 t=165s
[01:18:32] it=63672 colorings=38800 lazy-girth=43411 last: m=120 classes=7 cclen=89 t=166s
[01:18:33] it=63957 colorings=39000 lazy-girth=43526 last: m=110 classes=7 cclen=89 t=166s
[01:18:34] it=64204 colorings=39200 lazy-girth=43582 last: m=120 classes=7 cclen=89 t=167s
[01:18:35] it=64488 colorings=39400 lazy-girth=43691 last: m=120 classes=7 cclen=89 t=168s
[01:18:35] it=64783 colorings=39600 lazy-girth=43821 last: m=110 classes=7 cclen=89 t=169s
[01:18:36] it=65065 colorings=39800 lazy-girth=43915 last: m=120 classes=7 cclen=89 t=169s
[01:18:37] it=65325 colorings=40000 lazy-girth=43994 last: m=120 classes=7 cclen=88 t=170s
[01:18:37] it=65596 colorings=40200 lazy-girth=44081 last: m=110 classes=6 cclen=90 t=171s
[01:18:38] it=65872 colorings=40400 lazy-girth=44186 last: m=110 classes=7 cclen=89 t=172s
[01:18:39] it=66142 colorings=40600 lazy-girth=44281 last: m=130 classes=8 cclen=86 t=172s
[01:18:40] it=66428 colorings=40800 lazy-girth=44389 last: m=110 classes=6 cclen=90 t=173s
[01:18:41] it=66704 colorings=41000 lazy-girth=44489 last: m=120 classes=7 cclen=89 t=174s
[01:18:41] it=66980 colorings=41200 lazy-girth=44583 last: m=110 classes=7 cclen=89 t=175s
[01:18:42] it=67242 colorings=41400 lazy-girth=44652 last: m=110 classes=6 cclen=89 t=175s
[01:18:43] it=67517 colorings=41600 lazy-girth=44748 last: m=110 classes=6 cclen=90 t=176s
[01:18:43] it=67782 colorings=41800 lazy-girth=44840 last: m=120 classes=7 cclen=88 t=177s
[01:18:44] it=68071 colorings=42000 lazy-girth=44967 last: m=120 classes=7 cclen=89 t=178s
[01:18:45] it=68352 colorings=42200 lazy-girth=45068 last: m=120 classes=7 cclen=89 t=178s
[01:18:46] it=68618 colorings=42400 lazy-girth=45151 last: m=120 classes=7 cclen=88 t=179s
[01:18:47] it=68884 colorings=42600 lazy-girth=45226 last: m=110 classes=7 cclen=89 t=180s
[01:18:47] it=69139 colorings=42800 lazy-girth=45308 last: m=110 classes=6 cclen=90 t=181s
[01:18:48] it=69398 colorings=43000 lazy-girth=45376 last: m=110 classes=7 cclen=89 t=181s
[01:18:49] it=69668 colorings=43200 lazy-girth=45463 last: m=120 classes=7 cclen=88 t=182s
[01:18:49] it=69931 colorings=43400 lazy-girth=45548 last: m=110 classes=6 cclen=90 t=183s
[01:18:50] it=70208 colorings=43600 lazy-girth=45651 last: m=120 classes=7 cclen=89 t=184s
[01:18:51] it=70467 colorings=43800 lazy-girth=45729 last: m=120 classes=7 cclen=88 t=184s
[01:18:52] it=70734 colorings=44000 lazy-girth=45813 last: m=120 classes=7 cclen=89 t=185s
[01:18:53] it=70976 colorings=44200 lazy-girth=45865 last: m=110 classes=7 cclen=89 t=186s
[01:18:53] it=71231 colorings=44400 lazy-girth=45939 last: m=110 classes=7 cclen=89 t=187s
[01:18:55] it=71578 colorings=44600 lazy-girth=46363 last: m=130 classes=8 cclen=87 t=188s
[01:18:56] it=71952 colorings=44800 lazy-girth=46832 last: m=120 classes=7 cclen=88 t=190s
[01:18:57] it=72295 colorings=45000 lazy-girth=47229 last: m=120 classes=7 cclen=89 t=191s
[01:18:58] it=72613 colorings=45200 lazy-girth=47547 last: m=130 classes=8 cclen=88 t=192s
[01:19:00] it=73036 colorings=45400 lazy-girth=48239 last: m=120 classes=7 cclen=89 t=193s
[01:19:01] it=73357 colorings=45600 lazy-girth=48568 last: m=120 classes=7 cclen=88 t=194s
[01:19:02] it=73685 colorings=45800 lazy-girth=48888 last: m=120 classes=7 cclen=89 t=195s
[01:19:03] it=74028 colorings=46000 lazy-girth=49242 last: m=130 classes=8 cclen=85 t=196s
[01:19:04] it=74417 colorings=46200 lazy-girth=49772 last: m=120 classes=7 cclen=87 t=198s
[01:19:05] it=74689 colorings=46400 lazy-girth=49968 last: m=120 classes=7 cclen=89 t=198s
[01:19:06] it=75027 colorings=46600 lazy-girth=50359 last: m=120 classes=7 cclen=88 t=199s
[01:19:07] it=75340 colorings=46800 lazy-girth=50662 last: m=120 classes=7 cclen=88 t=200s
[01:19:08] it=75659 colorings=47000 lazy-girth=50963 last: m=120 classes=7 cclen=89 t=201s
[01:19:09] it=75932 colorings=47200 lazy-girth=51162 last: m=120 classes=7 cclen=89 t=202s
[01:19:10] it=76212 colorings=47400 lazy-girth=51390 last: m=120 classes=7 cclen=89 t=203s
[01:19:10] it=76525 colorings=47600 lazy-girth=51699 last: m=120 classes=7 cclen=89 t=204s
[01:19:11] it=76788 colorings=47800 lazy-girth=51865 last: m=120 classes=7 cclen=88 t=205s
[01:19:12] it=77066 colorings=48000 lazy-girth=52055 last: m=130 classes=8 cclen=87 t=205s
[01:19:13] it=77326 colorings=48200 lazy-girth=52198 last: m=120 classes=7 cclen=89 t=206s
[01:19:14] it=77639 colorings=48400 lazy-girth=52456 last: m=120 classes=7 cclen=89 t=207s
[01:19:15] it=78005 colorings=48600 lazy-girth=52765 last: m=120 classes=7 cclen=89 t=208s
[01:19:16] it=78350 colorings=48800 lazy-girth=53001 last: m=120 classes=7 cclen=88 t=209s
[01:19:16] it=78692 colorings=49000 lazy-girth=53267 last: m=120 classes=7 cclen=89 t=210s
[01:19:17] it=79001 colorings=49200 lazy-girth=53433 last: m=120 classes=7 cclen=89 t=211s
[01:19:18] it=79312 colorings=49400 lazy-girth=53641 last: m=110 classes=7 cclen=88 t=212s
[01:19:19] it=79619 colorings=49600 lazy-girth=53808 last: m=120 classes=7 cclen=87 t=212s
[01:19:20] it=79950 colorings=49800 lazy-girth=54042 last: m=120 classes=7 cclen=89 t=213s
[01:19:21] it=80239 colorings=50000 lazy-girth=54164 last: m=120 classes=7 cclen=89 t=214s
[01:19:21] it=80563 colorings=50200 lazy-girth=54347 last: m=120 classes=7 cclen=88 t=215s
[01:19:22] it=80858 colorings=50400 lazy-girth=54499 last: m=110 classes=7 cclen=88 t=216s
[01:19:23] it=81151 colorings=50600 lazy-girth=54633 last: m=120 classes=7 cclen=89 t=216s
[01:19:24] it=81483 colorings=50800 lazy-girth=54839 last: m=130 classes=8 cclen=86 t=217s
[01:19:25] it=81773 colorings=51000 lazy-girth=54963 last: m=130 classes=8 cclen=88 t=218s
[01:19:25] it=82071 colorings=51200 lazy-girth=55105 last: m=110 classes=6 cclen=89 t=219s
[01:19:26] it=82377 colorings=51400 lazy-girth=55258 last: m=120 classes=7 cclen=89 t=220s
[01:19:27] it=82661 colorings=51600 lazy-girth=55391 last: m=120 classes=7 cclen=89 t=221s
[01:19:30] it=82979 colorings=51800 lazy-girth=55572 last: m=120 classes=7 cclen=89 t=223s
[01:19:31] it=83273 colorings=52000 lazy-girth=55701 last: m=120 classes=7 cclen=88 t=224s
[01:19:31] it=83557 colorings=52200 lazy-girth=55817 last: m=110 classes=7 cclen=89 t=225s
[01:19:32] it=83834 colorings=52400 lazy-girth=55908 last: m=110 classes=6 cclen=89 t=225s
[01:19:33] it=84123 colorings=52600 lazy-girth=56028 last: m=110 classes=6 cclen=90 t=226s
[01:19:33] it=84404 colorings=52800 lazy-girth=56142 last: m=120 classes=7 cclen=89 t=227s
[01:19:34] it=84655 colorings=53000 lazy-girth=56219 last: m=120 classes=7 cclen=89 t=227s
[01:19:35] it=85048 colorings=53200 lazy-girth=56660 last: m=120 classes=7 cclen=88 t=228s
[01:19:36] it=85393 colorings=53400 lazy-girth=56921 last: m=110 classes=7 cclen=89 t=229s
[01:19:37] it=85738 colorings=53600 lazy-girth=57176 last: m=110 classes=7 cclen=89 t=230s
[01:19:38] it=86151 colorings=53800 lazy-girth=57527 last: m=120 classes=8 cclen=87 t=231s
[01:19:39] it=86457 colorings=54000 lazy-girth=57711 last: m=120 classes=7 cclen=89 t=232s
[01:19:39] it=86773 colorings=54200 lazy-girth=57872 last: m=110 classes=6 cclen=90 t=233s
[01:19:40] it=87104 colorings=54400 lazy-girth=58046 last: m=110 classes=7 cclen=89 t=234s
[01:19:41] it=87426 colorings=54600 lazy-girth=58208 last: m=120 classes=7 cclen=89 t=234s
[01:19:42] it=87748 colorings=54800 lazy-girth=58383 last: m=110 classes=7 cclen=89 t=235s
[01:19:43] it=88061 colorings=55000 lazy-girth=58536 last: m=110 classes=7 cclen=89 t=236s
[01:19:43] it=88424 colorings=55200 lazy-girth=58809 last: m=120 classes=7 cclen=88 t=237s
[01:19:44] it=88772 colorings=55400 lazy-girth=59021 last: m=130 classes=8 cclen=78 t=238s
[01:19:45] it=89100 colorings=55600 lazy-girth=59242 last: m=130 classes=8 cclen=88 t=239s
[01:19:46] it=89511 colorings=55800 lazy-girth=59616 last: m=120 classes=8 cclen=88 t=240s
[01:19:47] it=89852 colorings=56000 lazy-girth=59835 last: m=110 classes=6 cclen=90 t=241s
[01:19:48] it=90164 colorings=56200 lazy-girth=60000 last: m=110 classes=7 cclen=88 t=241s
[01:19:49] it=90510 colorings=56400 lazy-girth=60210 last: m=110 classes=6 cclen=90 t=242s
[01:19:50] it=90829 colorings=56600 lazy-girth=60376 last: m=120 classes=8 cclen=87 t=243s
[01:19:50] it=91127 colorings=56800 lazy-girth=60522 last: m=130 classes=8 cclen=88 t=244s
[01:19:51] it=91440 colorings=57000 lazy-girth=60672 last: m=120 classes=7 cclen=89 t=245s
[01:19:52] it=91767 colorings=57200 lazy-girth=60871 last: m=110 classes=6 cclen=90 t=246s
[01:19:53] it=92077 colorings=57400 lazy-girth=61016 last: m=110 classes=6 cclen=90 t=246s
[01:19:54] it=92411 colorings=57600 lazy-girth=61211 last: m=120 classes=7 cclen=88 t=247s
[01:19:55] it=92746 colorings=57800 lazy-girth=61418 last: m=120 classes=8 cclen=88 t=248s
[01:19:55] it=93050 colorings=58000 lazy-girth=61573 last: m=110 classes=7 cclen=89 t=249s
[01:19:56] it=93382 colorings=58200 lazy-girth=61754 last: m=130 classes=8 cclen=84 t=250s
[01:19:57] it=93696 colorings=58400 lazy-girth=61901 last: m=110 classes=7 cclen=88 t=250s
[01:19:58] it=94029 colorings=58600 lazy-girth=62111 last: m=120 classes=7 cclen=88 t=251s
[01:19:59] it=94357 colorings=58800 lazy-girth=62287 last: m=130 classes=8 cclen=88 t=252s
[01:20:00] it=94678 colorings=59000 lazy-girth=62468 last: m=110 classes=7 cclen=89 t=253s
[01:20:00] it=94991 colorings=59200 lazy-girth=62620 last: m=120 classes=7 cclen=87 t=254s
[01:20:01] it=95310 colorings=59400 lazy-girth=62780 last: m=110 classes=7 cclen=88 t=255s
[01:20:02] it=95615 colorings=59600 lazy-girth=62920 last: m=130 classes=8 cclen=85 t=255s
[01:20:03] it=95884 colorings=59800 lazy-girth=63038 last: m=110 classes=7 cclen=88 t=256s
[01:20:04] it=96329 colorings=60000 lazy-girth=63483 last: m=120 classes=7 cclen=84 t=257s
[01:20:05] it=96743 colorings=60200 lazy-girth=63877 last: m=110 classes=6 cclen=87 t=259s
[01:20:06] it=97055 colorings=60400 lazy-girth=64036 last: m=110 classes=6 cclen=89 t=260s
[01:20:07] it=97486 colorings=60600 lazy-girth=64412 last: m=120 classes=7 cclen=89 t=261s
[01:20:08] it=97829 colorings=60800 lazy-girth=64633 last: m=110 classes=7 cclen=88 t=262s
[01:20:09] it=98138 colorings=61000 lazy-girth=64809 last: m=110 classes=6 cclen=90 t=262s
[01:20:10] it=98464 colorings=61200 lazy-girth=65020 last: m=110 classes=7 cclen=88 t=263s
[01:20:11] it=98784 colorings=61400 lazy-girth=65191 last: m=120 classes=7 cclen=89 t=264s
[01:20:12] it=99079 colorings=61600 lazy-girth=65317 last: m=120 classes=7 cclen=89 t=265s
[01:20:12] it=99426 colorings=61800 lazy-girth=65542 last: m=110 classes=6 cclen=89 t=266s
[01:20:13] it=99747 colorings=62000 lazy-girth=65728 last: m=110 classes=7 cclen=89 t=267s
[01:20:14] it=100083 colorings=62200 lazy-girth=65945 last: m=120 classes=7 cclen=88 t=268s
[01:20:15] it=100405 colorings=62400 lazy-girth=66145 last: m=120 classes=7 cclen=87 t=268s
[01:20:16] it=100713 colorings=62600 lazy-girth=66295 last: m=110 classes=7 cclen=87 t=269s
[01:20:17] it=100983 colorings=62800 lazy-girth=66409 last: m=130 classes=8 cclen=87 t=270s
[01:20:17] it=101252 colorings=63000 lazy-girth=66488 last: m=120 classes=7 cclen=84 t=271s
[01:20:18] it=101536 colorings=63200 lazy-girth=66644 last: m=120 classes=7 cclen=87 t=271s
[01:20:19] it=101893 colorings=63400 lazy-girth=66884 last: m=120 classes=7 cclen=89 t=272s
[01:20:20] it=102270 colorings=63600 lazy-girth=67174 last: m=120 classes=7 cclen=89 t=273s
[01:20:21] it=102642 colorings=63800 lazy-girth=67436 last: m=130 classes=8 cclen=87 t=274s
[01:20:22] it=102994 colorings=64000 lazy-girth=67687 last: m=120 classes=7 cclen=88 t=275s
[01:20:23] it=103311 colorings=64200 lazy-girth=67864 last: m=130 classes=8 cclen=76 t=276s
[01:20:24] it=103640 colorings=64400 lazy-girth=68057 last: m=110 classes=7 cclen=89 t=277s
[01:20:25] it=103985 colorings=64600 lazy-girth=68256 last: m=110 classes=7 cclen=88 t=278s
[01:20:26] it=104291 colorings=64800 lazy-girth=68409 last: m=110 classes=7 cclen=88 t=279s
[01:20:27] it=104654 colorings=65000 lazy-girth=68665 last: m=110 classes=7 cclen=88 t=280s
[01:20:27] it=104981 colorings=65200 lazy-girth=68868 last: m=120 classes=7 cclen=89 t=281s
[01:20:28] it=105246 colorings=65400 lazy-girth=68955 last: m=120 classes=7 cclen=89 t=281s
[01:20:29] it=105540 colorings=65600 lazy-girth=69095 last: m=120 classes=7 cclen=89 t=282s
[01:20:30] it=105846 colorings=65800 lazy-girth=69265 last: m=110 classes=6 cclen=89 t=283s
[01:20:30] it=106176 colorings=66000 lazy-girth=69448 last: m=130 classes=8 cclen=87 t=284s
[01:20:31] it=106435 colorings=66200 lazy-girth=69527 last: m=120 classes=7 cclen=88 t=284s
[01:20:32] it=106792 colorings=66400 lazy-girth=69729 last: m=120 classes=7 cclen=88 t=286s
[01:20:33] it=107139 colorings=66600 lazy-girth=69934 last: m=120 classes=7 cclen=84 t=287s
[01:20:34] it=107461 colorings=66800 lazy-girth=70118 last: m=110 classes=7 cclen=89 t=287s
[01:20:35] it=107772 colorings=67000 lazy-girth=70262 last: m=110 classes=6 cclen=89 t=288s
[01:20:36] it=108085 colorings=67200 lazy-girth=70418 last: m=130 classes=8 cclen=87 t=289s
[01:20:36] it=108363 colorings=67400 lazy-girth=70527 last: m=110 classes=7 cclen=89 t=290s
[01:20:37] it=108672 colorings=67600 lazy-girth=70661 last: m=110 classes=6 cclen=90 t=291s
[01:20:38] it=108937 colorings=67800 lazy-girth=70742 last: m=110 classes=7 cclen=89 t=291s
[01:20:39] it=109280 colorings=68000 lazy-girth=71006 last: m=120 classes=7 cclen=89 t=292s
[01:20:40] it=109612 colorings=68200 lazy-girth=71210 last: m=120 classes=7 cclen=88 t=293s
[01:20:41] it=109939 colorings=68400 lazy-girth=71391 last: m=110 classes=7 cclen=89 t=294s
[01:20:42] it=110317 colorings=68600 lazy-girth=71650 last: m=120 classes=7 cclen=87 t=295s
[01:20:43] it=110620 colorings=68800 lazy-girth=71787 last: m=110 classes=7 cclen=89 t=296s
[01:20:44] it=110943 colorings=69000 lazy-girth=71951 last: m=110 classes=7 cclen=89 t=297s
[01:20:44] it=111214 colorings=69200 lazy-girth=72039 last: m=120 classes=7 cclen=89 t=298s
[01:20:45] it=111538 colorings=69400 lazy-girth=72196 last: m=120 classes=7 cclen=89 t=298s
[01:20:46] it=111866 colorings=69600 lazy-girth=72402 last: m=120 classes=7 cclen=87 t=299s
[01:20:47] it=112185 colorings=69800 lazy-girth=72571 last: m=110 classes=7 cclen=89 t=300s
[01:20:48] it=112503 colorings=70000 lazy-girth=72726 last: m=130 classes=8 cclen=88 t=301s
[01:20:48] it=112763 colorings=70200 lazy-girth=72813 last: m=110 classes=7 cclen=89 t=302s
[01:20:49] it=113072 colorings=70400 lazy-girth=72988 last: m=120 classes=7 cclen=89 t=303s
[01:20:50] it=113373 colorings=70600 lazy-girth=73111 last: m=120 classes=7 cclen=89 t=303s
[01:20:51] it=113668 colorings=70800 lazy-girth=73252 last: m=120 classes=7 cclen=88 t=304s
[01:20:52] it=113967 colorings=71000 lazy-girth=73374 last: m=120 classes=7 cclen=87 t=305s
[01:20:52] it=114234 colorings=71200 lazy-girth=73461 last: m=120 classes=7 cclen=87 t=306s
[01:20:53] it=114509 colorings=71400 lazy-girth=73571 last: m=130 classes=8 cclen=87 t=306s
[01:20:54] it=114858 colorings=71600 lazy-girth=73807 last: m=110 classes=6 cclen=89 t=307s
[01:20:55] it=115186 colorings=71800 lazy-girth=73976 last: m=130 classes=8 cclen=85 t=308s
[01:20:56] it=115484 colorings=72000 lazy-girth=74123 last: m=130 classes=8 cclen=87 t=309s
[01:20:57] it=115763 colorings=72200 lazy-girth=74223 last: m=110 classes=7 cclen=89 t=310s
[01:20:57] it=116027 colorings=72400 lazy-girth=74307 last: m=120 classes=7 cclen=89 t=311s
[01:20:58] it=116340 colorings=72600 lazy-girth=74461 last: m=130 classes=8 cclen=88 t=312s
[01:20:59] it=116617 colorings=72800 lazy-girth=74583 last: m=110 classes=6 cclen=88 t=312s
[01:21:00] it=116881 colorings=73000 lazy-girth=74664 last: m=110 classes=7 cclen=88 t=313s
[01:21:01] it=117174 colorings=73200 lazy-girth=74787 last: m=110 classes=6 cclen=90 t=314s
[01:21:01] it=117470 colorings=73400 lazy-girth=74905 last: m=110 classes=6 cclen=90 t=315s
[01:21:02] it=117789 colorings=73600 lazy-girth=75084 last: m=110 classes=7 cclen=87 t=316s
[01:21:03] it=118140 colorings=73800 lazy-girth=75297 last: m=120 classes=7 cclen=89 t=317s
[01:21:04] it=118424 colorings=74000 lazy-girth=75429 last: m=120 classes=7 cclen=89 t=317s
[01:21:05] it=118696 colorings=74200 lazy-girth=75515 last: m=110 classes=6 cclen=88 t=318s
[01:21:05] it=118969 colorings=74400 lazy-girth=75597 last: m=110 classes=6 cclen=89 t=319s
[01:21:06] it=119252 colorings=74600 lazy-girth=75707 last: m=110 classes=6 cclen=90 t=319s
[01:21:07] it=119488 colorings=74800 lazy-girth=75751 last: m=120 classes=7 cclen=89 t=320s
[01:21:07] it=119768 colorings=75000 lazy-girth=75857 last: m=110 classes=7 cclen=88 t=321s
[01:21:08] it=120068 colorings=75200 lazy-girth=76006 last: m=120 classes=7 cclen=88 t=322s
[01:21:09] it=120371 colorings=75400 lazy-girth=76153 last: m=110 classes=7 cclen=89 t=322s
[01:21:10] it=120659 colorings=75600 lazy-girth=76282 last: m=130 classes=8 cclen=87 t=323s
[01:21:11] it=120935 colorings=75800 lazy-girth=76389 last: m=110 classes=7 cclen=89 t=324s
[01:21:11] it=121212 colorings=76000 lazy-girth=76498 last: m=130 classes=8 cclen=85 t=325s
[01:21:12] it=121505 colorings=76200 lazy-girth=76612 last: m=130 classes=8 cclen=85 t=326s
[01:21:13] it=121787 colorings=76400 lazy-girth=76716 last: m=120 classes=7 cclen=88 t=326s
[01:21:14] it=122049 colorings=76600 lazy-girth=76805 last: m=110 classes=7 cclen=89 t=327s
[01:21:15] it=122351 colorings=76800 lazy-girth=76925 last: m=120 classes=7 cclen=88 t=328s
[01:21:15] it=122662 colorings=77000 lazy-girth=77064 last: m=120 classes=7 cclen=89 t=329s
[01:21:16] it=122940 colorings=77200 lazy-girth=77164 last: m=120 classes=7 cclen=85 t=330s
[01:21:17] it=123198 colorings=77400 lazy-girth=77240 last: m=110 classes=6 cclen=89 t=330s
[01:21:18] it=123473 colorings=77600 lazy-girth=77338 last: m=120 classes=7 cclen=87 t=331s
[01:21:19] it=123780 colorings=77800 lazy-girth=77483 last: m=120 classes=7 cclen=89 t=332s
[01:21:20] it=124075 colorings=78000 lazy-girth=77604 last: m=110 classes=6 cclen=90 t=333s
[01:21:20] it=124365 colorings=78200 lazy-girth=77714 last: m=130 classes=8 cclen=87 t=334s
[01:21:21] it=124650 colorings=78400 lazy-girth=77820 last: m=110 classes=6 cclen=90 t=335s
[01:21:22] it=124955 colorings=78600 lazy-girth=77970 last: m=120 classes=7 cclen=89 t=335s
[01:21:23] it=125245 colorings=78800 lazy-girth=78111 last: m=130 classes=8 cclen=87 t=336s
[01:21:24] it=125501 colorings=79000 lazy-girth=78176 last: m=120 classes=7 cclen=89 t=337s
[01:21:24] it=125771 colorings=79200 lazy-girth=78258 last: m=120 classes=7 cclen=89 t=338s
[01:21:25] it=126011 colorings=79400 lazy-girth=78303 last: m=110 classes=7 cclen=88 t=338s
[01:21:26] it=126259 colorings=79600 lazy-girth=78365 last: m=110 classes=7 cclen=88 t=339s
[01:21:27] it=126571 colorings=79800 lazy-girth=78492 last: m=120 classes=7 cclen=89 t=340s
[01:21:27] it=126850 colorings=80000 lazy-girth=78582 last: m=120 classes=7 cclen=87 t=341s
[01:21:28] it=127091 colorings=80200 lazy-girth=78630 last: m=110 classes=6 cclen=90 t=342s
[01:21:29] it=127360 colorings=80400 lazy-girth=78707 last: m=110 classes=6 cclen=90 t=342s
[01:21:30] it=127611 colorings=80600 lazy-girth=78779 last: m=110 classes=7 cclen=89 t=343s
[01:21:30] it=127878 colorings=80800 lazy-girth=78870 last: m=130 classes=8 cclen=86 t=344s
[01:21:31] it=128153 colorings=81000 lazy-girth=78966 last: m=110 classes=6 cclen=90 t=345s
[01:21:32] it=128400 colorings=81200 lazy-girth=79026 last: m=110 classes=6 cclen=89 t=345s
[01:21:33] it=128665 colorings=81400 lazy-girth=79107 last: m=110 classes=7 cclen=89 t=346s
[01:21:34] it=128915 colorings=81600 lazy-girth=79166 last: m=120 classes=7 cclen=88 t=347s
[01:21:34] it=129192 colorings=81800 lazy-girth=79255 last: m=120 classes=7 cclen=89 t=348s
[01:21:35] it=129457 colorings=82000 lazy-girth=79336 last: m=110 classes=7 cclen=89 t=349s
[01:21:36] it=129715 colorings=82200 lazy-girth=79413 last: m=120 classes=7 cclen=89 t=349s
[01:21:37] it=130010 colorings=82400 lazy-girth=79524 last: m=110 classes=7 cclen=88 t=350s
[01:21:38] it=130248 colorings=82600 lazy-girth=79578 last: m=110 classes=7 cclen=88 t=351s
[01:21:38] it=130507 colorings=82800 lazy-girth=79649 last: m=130 classes=8 cclen=88 t=352s
[01:21:39] it=130761 colorings=83000 lazy-girth=79719 last: m=110 classes=7 cclen=89 t=352s
[01:21:40] it=131000 colorings=83200 lazy-girth=79766 last: m=120 classes=7 cclen=89 t=353s
[01:21:41] it=131249 colorings=83400 lazy-girth=79815 last: m=110 classes=6 cclen=89 t=354s
[01:21:41] it=131515 colorings=83600 lazy-girth=79891 last: m=110 classes=6 cclen=90 t=355s
[01:21:42] it=131778 colorings=83800 lazy-girth=79964 last: m=120 classes=7 cclen=89 t=356s
[01:21:43] it=132045 colorings=84000 lazy-girth=80035 last: m=110 classes=6 cclen=90 t=357s
[01:21:44] it=132294 colorings=84200 lazy-girth=80098 last: m=120 classes=7 cclen=89 t=357s
[01:21:45] it=132559 colorings=84400 lazy-girth=80173 last: m=120 classes=7 cclen=89 t=358s
[01:21:46] it=132803 colorings=84600 lazy-girth=80223 last: m=120 classes=7 cclen=89 t=359s
[01:21:47] it=133083 colorings=84800 lazy-girth=80311 last: m=110 classes=6 cclen=89 t=360s
[01:21:49] it=133441 colorings=85000 lazy-girth=80746 last: m=120 classes=7 cclen=88 t=362s
[01:21:50] it=133822 colorings=85200 lazy-girth=81064 last: m=130 classes=8 cclen=87 t=363s
[01:21:51] it=134195 colorings=85400 lazy-girth=81352 last: m=120 classes=7 cclen=87 t=364s
[01:21:52] it=134527 colorings=85600 lazy-girth=81540 last: m=110 classes=7 cclen=88 t=365s
[01:21:53] it=134886 colorings=85800 lazy-girth=81766 last: m=110 classes=7 cclen=89 t=366s
[01:21:54] it=135209 colorings=86000 lazy-girth=81945 last: m=120 classes=7 cclen=89 t=367s
[01:21:55] it=135518 colorings=86200 lazy-girth=82125 last: m=120 classes=7 cclen=89 t=368s
[01:21:59] it=135850 colorings=86400 lazy-girth=82303 last: m=110 classes=6 cclen=89 t=372s
[01:22:00] it=136123 colorings=86600 lazy-girth=82399 last: m=120 classes=7 cclen=89 t=373s
[01:22:01] it=136427 colorings=86800 lazy-girth=82642 last: m=120 classes=7 cclen=89 t=374s
[01:22:02] it=136838 colorings=87000 lazy-girth=82991 last: m=120 classes=7 cclen=88 t=375s
[01:22:03] it=137211 colorings=87200 lazy-girth=83268 last: m=110 classes=6 cclen=88 t=376s
[01:22:04] it=137571 colorings=87400 lazy-girth=83536 last: m=110 classes=6 cclen=90 t=377s
[01:22:05] it=137887 colorings=87600 lazy-girth=83751 last: m=110 classes=7 cclen=88 t=378s
[01:22:06] it=138266 colorings=87800 lazy-girth=84033 last: m=130 classes=8 cclen=78 t=379s
[01:22:07] it=138637 colorings=88000 lazy-girth=84297 last: m=120 classes=7 cclen=89 t=380s
[01:22:08] it=138948 colorings=88200 lazy-girth=84462 last: m=130 classes=8 cclen=88 t=381s
[01:22:09] it=139261 colorings=88400 lazy-girth=84630 last: m=130 classes=8 cclen=88 t=382s
[01:22:09] it=139560 colorings=88600 lazy-girth=84767 last: m=120 classes=7 cclen=89 t=383s
[01:22:10] it=139869 colorings=88800 lazy-girth=84912 last: m=110 classes=6 cclen=90 t=384s
[01:22:11] it=140151 colorings=89000 lazy-girth=85033 last: m=110 classes=7 cclen=89 t=384s
[01:22:12] it=140392 colorings=89200 lazy-girth=85084 last: m=120 classes=7 cclen=89 t=385s
[01:22:13] it=140731 colorings=89400 lazy-girth=85438 last: m=130 classes=8 cclen=88 t=386s
[01:22:14] it=141097 colorings=89600 lazy-girth=85701 last: m=120 classes=7 cclen=80 t=387s
[01:22:15] it=141438 colorings=89800 lazy-girth=85899 last: m=120 classes=7 cclen=87 t=388s
[01:22:16] it=141756 colorings=90000 lazy-girth=86129 last: m=120 classes=7 cclen=88 t=389s
[01:22:17] it=142095 colorings=90200 lazy-girth=86350 last: m=130 classes=8 cclen=88 t=390s
[01:22:18] it=142425 colorings=90400 lazy-girth=86541 last: m=110 classes=7 cclen=89 t=391s
[01:22:18] it=142760 colorings=90600 lazy-girth=86737 last: m=110 classes=7 cclen=89 t=392s
[01:22:19] it=143105 colorings=90800 lazy-girth=86953 last: m=130 classes=8 cclen=88 t=393s
[01:22:20] it=143426 colorings=91000 lazy-girth=87123 last: m=110 classes=6 cclen=89 t=394s
[01:22:21] it=143741 colorings=91200 lazy-girth=87290 last: m=130 classes=8 cclen=88 t=394s
[01:22:22] it=144006 colorings=91400 lazy-girth=87388 last: m=120 classes=7 cclen=86 t=395s
[01:22:23] it=144312 colorings=91600 lazy-girth=87614 last: m=120 classes=7 cclen=89 t=396s
[01:22:24] it=144664 colorings=91800 lazy-girth=87836 last: m=120 classes=7 cclen=88 t=397s
[01:22:25] it=144985 colorings=92000 lazy-girth=88031 last: m=130 classes=8 cclen=88 t=398s
[01:22:26] it=145297 colorings=92200 lazy-girth=88182 last: m=120 classes=7 cclen=89 t=399s
[01:22:27] it=145581 colorings=92400 lazy-girth=88303 last: m=110 classes=7 cclen=89 t=400s
[01:22:27] it=145882 colorings=92600 lazy-girth=88437 last: m=120 classes=7 cclen=86 t=401s
[01:22:28] it=146162 colorings=92800 lazy-girth=88545 last: m=110 classes=6 cclen=89 t=402s
[01:22:29] it=146438 colorings=93000 lazy-girth=88713 last: m=120 classes=7 cclen=89 t=403s
[01:22:30] it=146804 colorings=93200 lazy-girth=89142 last: m=110 classes=7 cclen=89 t=404s
[01:22:31] it=147105 colorings=93400 lazy-girth=89287 last: m=110 classes=7 cclen=89 t=404s
[01:22:32] it=147441 colorings=93600 lazy-girth=89484 last: m=110 classes=6 cclen=90 t=405s
[01:22:33] it=147772 colorings=93800 lazy-girth=89669 last: m=120 classes=7 cclen=89 t=406s
[01:22:34] it=148059 colorings=94000 lazy-girth=89785 last: m=120 classes=7 cclen=88 t=407s
[01:22:34] it=148388 colorings=94200 lazy-girth=89943 last: m=110 classes=7 cclen=89 t=408s
[01:22:35] it=148702 colorings=94400 lazy-girth=90073 last: m=120 classes=7 cclen=89 t=409s
[01:22:36] it=149020 colorings=94600 lazy-girth=90259 last: m=130 classes=8 cclen=87 t=410s
[01:22:37] it=149300 colorings=94800 lazy-girth=90358 last: m=120 classes=7 cclen=89 t=410s
[01:22:37] it=149534 colorings=95000 lazy-girth=90410 last: m=120 classes=7 cclen=89 t=411s
[01:22:38] it=149865 colorings=95200 lazy-girth=90611 last: m=110 classes=7 cclen=87 t=412s
[01:22:39] it=150178 colorings=95400 lazy-girth=90767 last: m=120 classes=7 cclen=89 t=413s
[01:22:40] it=150481 colorings=95600 lazy-girth=90905 last: m=110 classes=6 cclen=89 t=413s
[01:22:41] it=150772 colorings=95800 lazy-girth=91023 last: m=130 classes=8 cclen=86 t=414s
[01:22:42] it=151089 colorings=96000 lazy-girth=91192 last: m=120 classes=7 cclen=88 t=415s
[01:22:42] it=151391 colorings=96200 lazy-girth=91330 last: m=120 classes=7 cclen=86 t=416s
[01:22:43] it=151695 colorings=96400 lazy-girth=91464 last: m=110 classes=6 cclen=89 t=416s
[01:22:44] it=151993 colorings=96600 lazy-girth=91623 last: m=120 classes=7 cclen=89 t=417s
[01:22:45] it=152247 colorings=96800 lazy-girth=91692 last: m=120 classes=7 cclen=89 t=418s
[01:22:45] it=152494 colorings=97000 lazy-girth=91750 last: m=110 classes=7 cclen=89 t=419s
[01:22:46] it=152743 colorings=97200 lazy-girth=91809 last: m=110 classes=6 cclen=90 t=419s
[01:22:47] it=153088 colorings=97400 lazy-girth=92026 last: m=120 classes=7 cclen=89 t=420s
[01:22:48] it=153390 colorings=97600 lazy-girth=92168 last: m=120 classes=7 cclen=89 t=421s
[01:22:49] it=153698 colorings=97800 lazy-girth=92297 last: m=110 classes=6 cclen=88 t=422s
[01:22:49] it=153988 colorings=98000 lazy-girth=92419 last: m=120 classes=7 cclen=88 t=423s
[01:22:50] it=154311 colorings=98200 lazy-girth=92604 last: m=120 classes=7 cclen=89 t=424s
[01:22:51] it=154571 colorings=98400 lazy-girth=92684 last: m=110 classes=6 cclen=90 t=425s
[01:22:52] it=154914 colorings=98600 lazy-girth=92937 last: m=110 classes=6 cclen=90 t=426s
[01:22:53] it=155254 colorings=98800 lazy-girth=93186 last: m=110 classes=6 cclen=78 t=427s
[01:22:54] it=155588 colorings=99000 lazy-girth=93398 last: m=120 classes=7 cclen=89 t=428s
[01:22:55] it=155887 colorings=99200 lazy-girth=93549 last: m=130 classes=8 cclen=84 t=428s
[01:22:56] it=156193 colorings=99400 lazy-girth=93723 last: m=110 classes=7 cclen=89 t=429s
[01:22:56] it=156466 colorings=99600 lazy-girth=93827 last: m=120 classes=7 cclen=89 t=430s
[01:22:57] it=156749 colorings=99800 lazy-girth=93940 last: m=110 classes=7 cclen=89 t=431s
[01:22:58] it=157027 colorings=100000 lazy-girth=94036 last: m=130 classes=8 cclen=88 t=431s
[01:22:58] it=157268 colorings=100200 lazy-girth=94083 last: m=120 classes=7 cclen=89 t=432s
[01:22:59] it=157512 colorings=100400 lazy-girth=94189 last: m=130 classes=8 cclen=88 t=433s
[01:23:00] it=157815 colorings=100600 lazy-girth=94373 last: m=110 classes=7 cclen=89 t=433s
[01:23:01] it=158145 colorings=100800 lazy-girth=94564 last: m=120 classes=7 cclen=83 t=434s
[01:23:02] it=158445 colorings=101000 lazy-girth=94698 last: m=120 classes=8 cclen=83 t=435s
[01:23:02] it=158757 colorings=101200 lazy-girth=94888 last: m=110 classes=7 cclen=88 t=436s
[01:23:03] it=159044 colorings=101400 lazy-girth=95027 last: m=120 classes=8 cclen=87 t=437s
[01:23:04] it=159320 colorings=101600 lazy-girth=95134 last: m=110 classes=6 cclen=89 t=437s
[01:23:04] it=159581 colorings=101800 lazy-girth=95207 last: m=110 classes=6 cclen=89 t=438s
[01:23:05] it=159813 colorings=102000 lazy-girth=95251 last: m=110 classes=7 cclen=88 t=438s
[01:23:06] it=160154 colorings=102200 lazy-girth=95496 last: m=110 classes=6 cclen=88 t=439s
[01:23:07] it=160462 colorings=102400 lazy-girth=95643 last: m=110 classes=6 cclen=90 t=440s
[01:23:08] it=160772 colorings=102600 lazy-girth=95802 last: m=110 classes=7 cclen=89 t=441s
[01:23:08] it=161114 colorings=102800 lazy-girth=96021 last: m=110 classes=6 cclen=90 t=442s
[01:23:09] it=161411 colorings=103000 lazy-girth=96158 last: m=120 classes=7 cclen=89 t=442s
[01:23:10] it=161687 colorings=103200 lazy-girth=96270 last: m=120 classes=7 cclen=87 t=443s
[01:23:11] it=161970 colorings=103400 lazy-girth=96377 last: m=110 classes=6 cclen=90 t=444s
[01:23:11] it=162269 colorings=103600 lazy-girth=96513 last: m=110 classes=7 cclen=89 t=445s
[01:23:12] it=162556 colorings=103800 lazy-girth=96618 last: m=120 classes=7 cclen=87 t=446s
[01:23:13] it=162826 colorings=104000 lazy-girth=96707 last: m=110 classes=7 cclen=89 t=446s
[01:23:14] it=163071 colorings=104200 lazy-girth=96772 last: m=110 classes=6 cclen=90 t=447s
[01:23:14] it=163362 colorings=104400 lazy-girth=96908 last: m=120 classes=7 cclen=89 t=448s
[01:23:15] it=163655 colorings=104600 lazy-girth=97046 last: m=130 classes=8 cclen=87 t=448s
[01:23:16] it=163945 colorings=104800 lazy-girth=97193 last: m=120 classes=7 cclen=89 t=449s
[01:23:17] it=164204 colorings=105000 lazy-girth=97296 last: m=110 classes=7 cclen=89 t=450s
[01:23:17] it=164462 colorings=105200 lazy-girth=97366 last: m=120 classes=7 cclen=87 t=451s
[01:23:18] it=164737 colorings=105400 lazy-girth=97456 last: m=110 classes=6 cclen=90 t=451s
[01:23:19] it=165068 colorings=105600 lazy-girth=97648 last: m=120 classes=7 cclen=89 t=452s
[01:23:20] it=165349 colorings=105800 lazy-girth=97758 last: m=120 classes=7 cclen=89 t=453s
[01:23:21] it=165706 colorings=106000 lazy-girth=97983 last: m=120 classes=7 cclen=89 t=454s
[01:23:21] it=165963 colorings=106200 lazy-girth=98053 last: m=120 classes=7 cclen=89 t=455s
[01:23:22] it=166260 colorings=106400 lazy-girth=98210 last: m=110 classes=7 cclen=89 t=455s
[01:23:23] it=166571 colorings=106600 lazy-girth=98381 last: m=120 classes=7 cclen=89 t=456s
[01:23:24] it=166872 colorings=106800 lazy-girth=98504 last: m=130 classes=8 cclen=88 t=457s
[01:23:25] it=167141 colorings=107000 lazy-girth=98593 last: m=110 classes=7 cclen=88 t=458s
[01:23:25] it=167388 colorings=107200 lazy-girth=98658 last: m=120 classes=7 cclen=89 t=459s
[01:23:26] it=167628 colorings=107400 lazy-girth=98705 last: m=110 classes=6 cclen=89 t=459s
[01:23:27] it=167895 colorings=107600 lazy-girth=98812 last: m=110 classes=7 cclen=89 t=460s
[01:23:27] it=168161 colorings=107800 lazy-girth=98905 last: m=120 classes=7 cclen=89 t=461s
[01:23:28] it=168430 colorings=108000 lazy-girth=98991 last: m=110 classes=7 cclen=88 t=461s
[01:23:29] it=168744 colorings=108200 lazy-girth=99156 last: m=110 classes=6 cclen=89 t=462s
[01:23:30] it=169017 colorings=108400 lazy-girth=99272 last: m=120 classes=7 cclen=88 t=463s
[01:23:30] it=169281 colorings=108600 lazy-girth=99354 last: m=110 classes=7 cclen=86 t=464s
[01:23:31] it=169535 colorings=108800 lazy-girth=99432 last: m=110 classes=7 cclen=88 t=464s
[01:23:32] it=169846 colorings=109000 lazy-girth=99596 last: m=110 classes=6 cclen=89 t=465s
[01:23:33] it=170125 colorings=109200 lazy-girth=99692 last: m=120 classes=7 cclen=89 t=466s
[01:23:34] it=170377 colorings=109400 lazy-girth=99763 last: m=110 classes=6 cclen=90 t=467s
[01:23:34] it=170622 colorings=109600 lazy-girth=99816 last: m=120 classes=7 cclen=86 t=468s
[01:23:35] it=170921 colorings=109800 lazy-girth=99939 last: m=130 classes=8 cclen=86 t=469s
[01:23:36] it=171178 colorings=110000 lazy-girth=100003 last: m=120 classes=7 cclen=89 t=469s
[01:23:37] it=171436 colorings=110200 lazy-girth=100080 last: m=120 classes=7 cclen=89 t=470s
[01:23:38] it=171714 colorings=110400 lazy-girth=100175 last: m=130 classes=8 cclen=88 t=471s
[01:23:38] it=171990 colorings=110600 lazy-girth=100264 last: m=110 classes=7 cclen=88 t=472s
[01:23:39] it=172252 colorings=110800 lazy-girth=100351 last: m=110 classes=7 cclen=89 t=472s
[01:23:40] it=172543 colorings=111000 lazy-girth=100467 last: m=110 classes=7 cclen=89 t=473s
[01:23:40] it=172799 colorings=111200 lazy-girth=100535 last: m=110 classes=7 cclen=89 t=474s
[01:23:41] it=173057 colorings=111400 lazy-girth=100622 last: m=120 classes=7 cclen=87 t=475s
[01:23:42] it=173301 colorings=111600 lazy-girth=100675 last: m=120 classes=7 cclen=88 t=475s
[01:23:43] it=173592 colorings=111800 lazy-girth=100779 last: m=110 classes=7 cclen=89 t=476s
[01:23:43] it=173845 colorings=112000 lazy-girth=100852 last: m=120 classes=7 cclen=83 t=477s
[01:23:44] it=174113 colorings=112200 lazy-girth=100932 last: m=110 classes=7 cclen=88 t=478s
[01:23:45] it=174382 colorings=112400 lazy-girth=101029 last: m=120 classes=7 cclen=84 t=478s
[01:23:46] it=174662 colorings=112600 lazy-girth=101123 last: m=120 classes=7 cclen=89 t=479s
[01:23:46] it=174916 colorings=112800 lazy-girth=101186 last: m=110 classes=7 cclen=89 t=480s
[01:23:47] it=175164 colorings=113000 lazy-girth=101236 last: m=110 classes=6 cclen=89 t=480s
[01:23:48] it=175419 colorings=113200 lazy-girth=101295 last: m=120 classes=7 cclen=89 t=481s
[01:23:48] it=175673 colorings=113400 lazy-girth=101359 last: m=120 classes=7 cclen=89 t=482s
[01:23:49] it=175941 colorings=113600 lazy-girth=101440 last: m=110 classes=6 cclen=90 t=483s
[01:23:50] it=176213 colorings=113800 lazy-girth=101524 last: m=110 classes=7 cclen=89 t=483s
[01:23:51] it=176472 colorings=114000 lazy-girth=101596 last: m=120 classes=7 cclen=89 t=484s
[01:23:52] it=176717 colorings=114200 lazy-girth=101651 last: m=110 classes=6 cclen=89 t=485s
[01:23:52] it=176994 colorings=114400 lazy-girth=101742 last: m=110 classes=7 cclen=89 t=486s
[01:23:53] it=177239 colorings=114600 lazy-girth=101797 last: m=110 classes=7 cclen=89 t=486s
[01:23:54] it=177521 colorings=114800 lazy-girth=101889 last: m=110 classes=7 cclen=89 t=487s
[01:23:55] it=177775 colorings=115000 lazy-girth=101952 last: m=110 classes=6 cclen=89 t=488s
[01:23:55] it=178020 colorings=115200 lazy-girth=102006 last: m=110 classes=7 cclen=89 t=489s
[01:23:56] it=178263 colorings=115400 lazy-girth=102053 last: m=120 classes=7 cclen=88 t=489s
[01:23:57] it=178507 colorings=115600 lazy-girth=102111 last: m=110 classes=6 cclen=89 t=490s
[01:23:58] it=178738 colorings=115800 lazy-girth=102144 last: m=110 classes=7 cclen=88 t=491s
[01:23:58] it=178982 colorings=116000 lazy-girth=102194 last: m=110 classes=7 cclen=89 t=492s
[01:23:59] it=179220 colorings=116200 lazy-girth=102236 last: m=110 classes=7 cclen=88 t=493s
[01:24:00] it=179429 colorings=116400 lazy-girth=102245 last: m=120 classes=7 cclen=89 t=493s
[01:24:02] it=179827 colorings=116600 lazy-girth=102688 last: m=110 classes=6 cclen=90 t=495s
[01:24:03] it=180232 colorings=116800 lazy-girth=103043 last: m=110 classes=6 cclen=89 t=496s
[01:24:04] it=180632 colorings=117000 lazy-girth=103395 last: m=110 classes=7 cclen=88 t=497s
[01:24:05] it=180997 colorings=117200 lazy-girth=103642 last: m=110 classes=6 cclen=89 t=498s
[01:24:06] it=181339 colorings=117400 lazy-girth=103846 last: m=110 classes=6 cclen=90 t=499s
[01:24:06] it=181641 colorings=117600 lazy-girth=103990 last: m=110 classes=7 cclen=89 t=500s
[01:24:07] it=181929 colorings=117800 lazy-girth=104112 last: m=120 classes=7 cclen=88 t=501s
[01:24:08] it=182207 colorings=118000 lazy-girth=104239 last: m=120 classes=7 cclen=89 t=501s
[01:24:09] it=182504 colorings=118200 lazy-girth=104369 last: m=120 classes=7 cclen=88 t=502s
[01:24:09] it=182806 colorings=118400 lazy-girth=104506 last: m=120 classes=7 cclen=88 t=503s
[01:24:10] it=183057 colorings=118600 lazy-girth=104571 last: m=110 classes=7 cclen=89 t=504s
[01:24:11] it=183317 colorings=118800 lazy-girth=104657 last: m=110 classes=7 cclen=89 t=504s
[01:24:12] it=183639 colorings=119000 lazy-girth=104927 last: m=120 classes=8 cclen=88 t=505s
[01:24:13] it=183930 colorings=119200 lazy-girth=105098 last: m=110 classes=7 cclen=87 t=506s
[01:24:14] it=184210 colorings=119400 lazy-girth=105224 last: m=110 classes=7 cclen=88 t=507s
[01:24:14] it=184476 colorings=119600 lazy-girth=105308 last: m=120 classes=8 cclen=85 t=508s
[01:24:15] it=184766 colorings=119800 lazy-girth=105428 last: m=130 classes=8 cclen=88 t=509s
[01:24:16] it=185047 colorings=120000 lazy-girth=105525 last: m=130 classes=8 cclen=88 t=509s
[01:24:17] it=185362 colorings=120200 lazy-girth=105693 last: m=120 classes=7 cclen=88 t=510s
[01:24:18] it=185616 colorings=120400 lazy-girth=105777 last: m=120 classes=7 cclen=81 t=511s
[01:24:18] it=185887 colorings=120600 lazy-girth=105901 last: m=110 classes=6 cclen=86 t=512s
[01:24:19] it=186138 colorings=120800 lazy-girth=105971 last: m=110 classes=7 cclen=88 t=513s
[01:24:20] it=186373 colorings=121000 lazy-girth=106016 last: m=120 classes=7 cclen=89 t=513s
[01:24:21] it=186760 colorings=121200 lazy-girth=106315 last: m=110 classes=7 cclen=89 t=514s
[01:24:22] it=187087 colorings=121400 lazy-girth=106505 last: m=120 classes=7 cclen=89 t=515s
[01:24:23] it=187382 colorings=121600 lazy-girth=106659 last: m=120 classes=7 cclen=88 t=516s
[01:24:24] it=187713 colorings=121800 lazy-girth=106859 last: m=110 classes=6 cclen=90 t=517s
[01:24:24] it=188033 colorings=122000 lazy-girth=107028 last: m=120 classes=7 cclen=89 t=518s
[01:24:25] it=188311 colorings=122200 lazy-girth=107137 last: m=120 classes=7 cclen=89 t=519s
[01:24:26] it=188609 colorings=122400 lazy-girth=107281 last: m=120 classes=7 cclen=88 t=519s
[01:24:27] it=188877 colorings=122600 lazy-girth=107381 last: m=130 classes=8 cclen=88 t=520s
[01:24:27] it=189154 colorings=122800 lazy-girth=107473 last: m=120 classes=7 cclen=89 t=521s
[01:24:28] it=189434 colorings=123000 lazy-girth=107581 last: m=120 classes=7 cclen=89 t=522s
[01:24:29] it=189739 colorings=123200 lazy-girth=107732 last: m=130 classes=8 cclen=88 t=522s
[01:24:30] it=190020 colorings=123400 lazy-girth=107845 last: m=110 classes=7 cclen=89 t=523s
[01:24:31] it=190349 colorings=123600 lazy-girth=108032 last: m=120 classes=7 cclen=89 t=524s
[01:24:32] it=190686 colorings=123800 lazy-girth=108263 last: m=120 classes=7 cclen=89 t=525s
[01:24:32] it=190962 colorings=124000 lazy-girth=108387 last: m=120 classes=7 cclen=89 t=526s
[01:24:33] it=191258 colorings=124200 lazy-girth=108523 last: m=130 classes=8 cclen=88 t=527s
[01:24:34] it=191541 colorings=124400 lazy-girth=108639 last: m=110 classes=7 cclen=89 t=527s
[01:24:35] it=191800 colorings=124600 lazy-girth=108717 last: m=110 classes=7 cclen=88 t=528s
[01:24:35] it=192056 colorings=124800 lazy-girth=108787 last: m=120 classes=7 cclen=88 t=529s
[01:24:36] it=192325 colorings=125000 lazy-girth=108868 last: m=120 classes=7 cclen=86 t=530s
[01:24:37] it=192561 colorings=125200 lazy-girth=108912 last: m=110 classes=6 cclen=90 t=530s
[01:24:37] it=192809 colorings=125400 lazy-girth=108977 last: m=120 classes=8 cclen=88 t=531s
[01:24:38] it=193068 colorings=125600 lazy-girth=109066 last: m=120 classes=7 cclen=89 t=532s
[01:24:39] it=193343 colorings=125800 lazy-girth=109158 last: m=120 classes=7 cclen=89 t=533s
[01:24:40] it=193649 colorings=126000 lazy-girth=109301 last: m=110 classes=6 cclen=89 t=533s
[01:24:41] it=193926 colorings=126200 lazy-girth=109413 last: m=130 classes=8 cclen=88 t=534s
[01:24:42] it=194217 colorings=126400 lazy-girth=109534 last: m=120 classes=7 cclen=88 t=535s
[01:24:42] it=194515 colorings=126600 lazy-girth=109666 last: m=120 classes=7 cclen=82 t=536s
[01:24:43] it=194791 colorings=126800 lazy-girth=109766 last: m=110 classes=6 cclen=90 t=537s
[01:24:44] it=195067 colorings=127000 lazy-girth=109856 last: m=120 classes=7 cclen=88 t=538s
[01:24:45] it=195327 colorings=127200 lazy-girth=109944 last: m=130 classes=8 cclen=87 t=538s
[01:24:46] it=195667 colorings=127400 lazy-girth=110148 last: m=110 classes=7 cclen=88 t=539s
[01:24:47] it=195934 colorings=127600 lazy-girth=110253 last: m=120 classes=7 cclen=89 t=540s
[01:24:48] it=196192 colorings=127800 lazy-girth=110337 last: m=110 classes=7 cclen=88 t=541s
[01:24:48] it=196452 colorings=128000 lazy-girth=110405 last: m=110 classes=6 cclen=90 t=542s
[01:24:49] it=196761 colorings=128200 lazy-girth=110568 last: m=120 classes=7 cclen=86 t=543s
[01:24:50] it=197022 colorings=128400 lazy-girth=110638 last: m=110 classes=7 cclen=89 t=543s
[01:24:51] it=197299 colorings=128600 lazy-girth=110726 last: m=120 classes=7 cclen=89 t=544s
[01:24:51] it=197559 colorings=128800 lazy-girth=110805 last: m=110 classes=6 cclen=87 t=545s
[01:24:52] it=197866 colorings=129000 lazy-girth=110963 last: m=120 classes=7 cclen=88 t=546s
[01:24:53] it=198178 colorings=129200 lazy-girth=111119 last: m=130 classes=8 cclen=88 t=546s
[01:24:54] it=198428 colorings=129400 lazy-girth=111178 last: m=120 classes=7 cclen=88 t=547s
[01:24:55] it=198724 colorings=129600 lazy-girth=111297 last: m=110 classes=7 cclen=89 t=548s
[01:24:55] it=199020 colorings=129800 lazy-girth=111430 last: m=110 classes=6 cclen=88 t=549s
[01:24:56] it=199286 colorings=130000 lazy-girth=111513 last: m=120 classes=7 cclen=89 t=549s
[01:24:57] it=199538 colorings=130200 lazy-girth=111575 last: m=110 classes=7 cclen=89 t=550s
[01:24:58] it=199861 colorings=130400 lazy-girth=111774 last: m=110 classes=7 cclen=88 t=552s
[01:24:59] it=200182 colorings=130600 lazy-girth=111969 last: m=110 classes=7 cclen=89 t=552s
[01:25:00] it=200460 colorings=130800 lazy-girth=112090 last: m=130 classes=8 cclen=85 t=553s
[01:25:01] it=200739 colorings=131000 lazy-girth=112216 last: m=120 classes=7 cclen=89 t=554s
[01:25:02] it=201006 colorings=131200 lazy-girth=112317 last: m=130 classes=8 cclen=87 t=555s
[01:25:03] it=201352 colorings=131400 lazy-girth=112543 last: m=120 classes=7 cclen=89 t=556s
[01:25:04] it=201636 colorings=131600 lazy-girth=112663 last: m=110 classes=6 cclen=90 t=557s
[01:25:04] it=201889 colorings=131800 lazy-girth=112737 last: m=130 classes=8 cclen=87 t=558s
[01:25:05] it=202148 colorings=132000 lazy-girth=112814 last: m=120 classes=7 cclen=89 t=558s
[01:25:06] it=202397 colorings=132200 lazy-girth=112878 last: m=110 classes=7 cclen=86 t=559s
[01:25:06] it=202664 colorings=132400 lazy-girth=112962 last: m=110 classes=6 cclen=90 t=560s
[01:25:07] it=202914 colorings=132600 lazy-girth=113020 last: m=120 classes=7 cclen=89 t=561s
[01:25:08] it=203155 colorings=132800 lazy-girth=113064 last: m=120 classes=7 cclen=89 t=561s
[01:25:09] it=203387 colorings=133000 lazy-girth=113102 last: m=130 classes=8 cclen=86 t=562s
[01:25:10] it=203674 colorings=133200 lazy-girth=113216 last: m=110 classes=7 cclen=88 t=563s
[01:25:11] it=203954 colorings=133400 lazy-girth=113328 last: m=120 classes=7 cclen=89 t=564s
[01:25:11] it=204195 colorings=133600 lazy-girth=113372 last: m=110 classes=6 cclen=90 t=565s
[01:25:12] it=204465 colorings=133800 lazy-girth=113478 last: m=130 classes=8 cclen=83 t=566s
[01:25:13] it=204811 colorings=134000 lazy-girth=113709 last: m=120 classes=7 cclen=89 t=567s
[01:25:14] it=205109 colorings=134200 lazy-girth=113861 last: m=110 classes=6 cclen=90 t=567s
[01:25:15] it=205364 colorings=134400 lazy-girth=113932 last: m=120 classes=7 cclen=88 t=568s
[01:25:16] it=205654 colorings=134600 lazy-girth=114047 last: m=110 classes=7 cclen=89 t=569s
[01:25:16] it=205910 colorings=134800 lazy-girth=114127 last: m=110 classes=7 cclen=89 t=570s
[01:25:17] it=206191 colorings=135000 lazy-girth=114235 last: m=110 classes=7 cclen=88 t=570s
[01:25:26] it=206450 colorings=135200 lazy-girth=114312 last: m=120 classes=7 cclen=88 t=579s
[01:25:27] it=206763 colorings=135400 lazy-girth=114497 last: m=110 classes=7 cclen=89 t=580s
[01:25:28] it=207078 colorings=135600 lazy-girth=114675 last: m=110 classes=6 cclen=90 t=581s
[01:25:29] it=207358 colorings=135800 lazy-girth=114785 last: m=110 classes=7 cclen=89 t=582s
[01:25:29] it=207645 colorings=136000 lazy-girth=114909 last: m=120 classes=7 cclen=89 t=583s
[01:25:30] it=207929 colorings=136200 lazy-girth=115036 last: m=110 classes=7 cclen=89 t=584s
[01:25:31] it=208229 colorings=136400 lazy-girth=115188 last: m=120 classes=7 cclen=89 t=585s
[01:25:32] it=208488 colorings=136600 lazy-girth=115271 last: m=120 classes=7 cclen=87 t=585s
[01:25:33] it=208787 colorings=136800 lazy-girth=115421 last: m=120 classes=7 cclen=89 t=586s
[01:25:34] it=209049 colorings=137000 lazy-girth=115510 last: m=120 classes=7 cclen=89 t=587s
[01:25:34] it=209298 colorings=137200 lazy-girth=115574 last: m=120 classes=7 cclen=89 t=588s
[01:25:35] it=209536 colorings=137400 lazy-girth=115618 last: m=110 classes=7 cclen=89 t=588s
[01:25:36] it=209811 colorings=137600 lazy-girth=115722 last: m=110 classes=7 cclen=86 t=589s
[01:25:37] it=210098 colorings=137800 lazy-girth=115840 last: m=110 classes=6 cclen=89 t=590s
[01:25:37] it=210346 colorings=138000 lazy-girth=115903 last: m=110 classes=7 cclen=89 t=591s
[01:25:38] it=210599 colorings=138200 lazy-girth=115968 last: m=120 classes=7 cclen=89 t=592s
[01:25:39] it=210853 colorings=138400 lazy-girth=116027 last: m=120 classes=7 cclen=89 t=592s
[01:25:40] it=211134 colorings=138600 lazy-girth=116127 last: m=120 classes=7 cclen=89 t=593s
[01:25:41] it=211396 colorings=138800 lazy-girth=116212 last: m=110 classes=6 cclen=89 t=594s
[01:25:42] it=211637 colorings=139000 lazy-girth=116255 last: m=120 classes=7 cclen=88 t=595s
[01:25:42] it=211922 colorings=139200 lazy-girth=116376 last: m=110 classes=6 cclen=87 t=596s
[01:25:43] it=212207 colorings=139400 lazy-girth=116486 last: m=120 classes=7 cclen=88 t=597s
[01:25:44] it=212476 colorings=139600 lazy-girth=116569 last: m=110 classes=6 cclen=90 t=597s
[01:25:45] it=212781 colorings=139800 lazy-girth=116708 last: m=110 classes=7 cclen=88 t=598s
[01:25:46] it=213070 colorings=140000 lazy-girth=116830 last: m=110 classes=7 cclen=89 t=599s
[01:25:47] it=213337 colorings=140200 lazy-girth=116908 last: m=110 classes=6 cclen=90 t=600s
[01:25:47] it=213596 colorings=140400 lazy-girth=116987 last: m=110 classes=7 cclen=89 t=601s
[01:25:48] it=213842 colorings=140600 lazy-girth=117038 last: m=120 classes=7 cclen=88 t=601s
[01:25:49] it=214076 colorings=140800 lazy-girth=117081 last: m=120 classes=7 cclen=89 t=602s
[01:25:49] it=214321 colorings=141000 lazy-girth=117128 last: m=110 classes=7 cclen=89 t=603s
[01:25:50] it=214574 colorings=141200 lazy-girth=117183 last: m=120 classes=7 cclen=89 t=603s
[01:25:51] it=214795 colorings=141400 lazy-girth=117209 last: m=120 classes=7 cclen=89 t=604s
[01:25:52] it=215092 colorings=141600 lazy-girth=117329 last: m=110 classes=6 cclen=90 t=605s
[01:25:52] it=215316 colorings=141800 lazy-girth=117358 last: m=120 classes=7 cclen=89 t=606s
[01:25:53] it=215554 colorings=142000 lazy-girth=117410 last: m=120 classes=7 cclen=89 t=607s
[01:25:54] it=215808 colorings=142200 lazy-girth=117469 last: m=130 classes=8 cclen=88 t=607s
[01:25:55] it=216034 colorings=142400 lazy-girth=117497 last: m=110 classes=7 cclen=89 t=608s
[01:25:55] it=216264 colorings=142600 lazy-girth=117533 last: m=120 classes=7 cclen=89 t=609s
[01:25:56] it=216525 colorings=142800 lazy-girth=117616 last: m=130 classes=8 cclen=88 t=610s
[01:25:57] it=216794 colorings=143000 lazy-girth=117697 last: m=120 classes=7 cclen=89 t=610s
[01:25:58] it=217021 colorings=143200 lazy-girth=117729 last: m=120 classes=7 cclen=89 t=611s
[01:25:58] it=217264 colorings=143400 lazy-girth=117781 last: m=120 classes=7 cclen=88 t=612s
[01:25:59] it=217491 colorings=143600 lazy-girth=117809 last: m=110 classes=7 cclen=89 t=612s
[01:26:00] it=217760 colorings=143800 lazy-girth=117897 last: m=110 classes=7 cclen=89 t=613s
[01:26:01] it=218018 colorings=144000 lazy-girth=117970 last: m=110 classes=6 cclen=90 t=614s
[01:26:01] it=218269 colorings=144200 lazy-girth=118029 last: m=110 classes=6 cclen=90 t=615s
[01:26:02] it=218514 colorings=144400 lazy-girth=118079 last: m=120 classes=7 cclen=89 t=615s
[01:26:03] it=218732 colorings=144600 lazy-girth=118104 last: m=120 classes=7 cclen=88 t=616s
[01:26:03] it=218977 colorings=144800 lazy-girth=118153 last: m=130 classes=8 cclen=88 t=617s
[01:26:04] it=219201 colorings=145000 lazy-girth=118190 last: m=120 classes=7 cclen=82 t=618s
[01:26:05] it=219423 colorings=145200 lazy-girth=118214 last: m=110 classes=6 cclen=88 t=618s
[01:26:06] it=219683 colorings=145400 lazy-girth=118292 last: m=110 classes=7 cclen=89 t=619s
[01:26:07] it=219913 colorings=145600 lazy-girth=118326 last: m=110 classes=7 cclen=89 t=620s
[01:26:07] it=220139 colorings=145800 lazy-girth=118353 last: m=120 classes=7 cclen=89 t=621s
[01:26:08] it=220341 colorings=146000 lazy-girth=118355 last: m=120 classes=7 cclen=88 t=622s
[01:26:09] it=220580 colorings=146200 lazy-girth=118396 last: m=110 classes=7 cclen=83 t=623s
[01:26:10] it=220887 colorings=146400 lazy-girth=118558 last: m=110 classes=7 cclen=89 t=624s
[01:26:11] it=221191 colorings=146600 lazy-girth=118680 last: m=120 classes=7 cclen=88 t=625s
[01:26:12] it=221520 colorings=146800 lazy-girth=118875 last: m=120 classes=7 cclen=88 t=625s
[01:26:13] it=221802 colorings=147000 lazy-girth=118983 last: m=120 classes=7 cclen=86 t=626s
[01:26:14] it=222085 colorings=147200 lazy-girth=119080 last: m=110 classes=7 cclen=89 t=627s
[01:26:14] it=222396 colorings=147400 lazy-girth=119243 last: m=120 classes=7 cclen=89 t=628s
[01:26:15] it=222689 colorings=147600 lazy-girth=119380 last: m=110 classes=7 cclen=89 t=629s
[01:26:16] it=222977 colorings=147800 lazy-girth=119480 last: m=120 classes=7 cclen=89 t=629s
[01:26:17] it=223273 colorings=148000 lazy-girth=119607 last: m=120 classes=7 cclen=89 t=630s
[01:26:18] it=223548 colorings=148200 lazy-girth=119710 last: m=110 classes=7 cclen=89 t=631s
[01:26:19] it=223865 colorings=148400 lazy-girth=119879 last: m=110 classes=7 cclen=88 t=632s
[01:26:19] it=224162 colorings=148600 lazy-girth=120004 last: m=130 classes=8 cclen=88 t=633s
[01:26:20] it=224474 colorings=148800 lazy-girth=120136 last: m=120 classes=7 cclen=87 t=634s
[01:26:21] it=224772 colorings=149000 lazy-girth=120255 last: m=120 classes=7 cclen=88 t=634s
[01:26:22] it=225051 colorings=149200 lazy-girth=120350 last: m=110 classes=7 cclen=89 t=635s
[01:26:22] it=225296 colorings=149400 lazy-girth=120402 last: m=120 classes=7 cclen=88 t=636s
[01:26:23] it=225537 colorings=149600 lazy-girth=120458 last: m=110 classes=7 cclen=89 t=636s
[01:26:24] it=225852 colorings=149800 lazy-girth=120623 last: m=110 classes=6 cclen=86 t=637s
[01:26:25] it=226148 colorings=150000 lazy-girth=120744 last: m=110 classes=7 cclen=89 t=638s
[01:26:26] it=226492 colorings=150200 lazy-girth=120943 last: m=130 classes=8 cclen=83 t=639s
[01:26:27] it=226796 colorings=150400 lazy-girth=121109 last: m=120 classes=7 cclen=89 t=640s
[01:26:27] it=227104 colorings=150600 lazy-girth=121233 last: m=120 classes=7 cclen=89 t=641s
[01:26:28] it=227391 colorings=150800 lazy-girth=121350 last: m=120 classes=7 cclen=88 t=642s
[01:26:29] it=227649 colorings=151000 lazy-girth=121418 last: m=110 classes=6 cclen=90 t=642s
[01:26:30] it=227903 colorings=151200 lazy-girth=121480 last: m=120 classes=7 cclen=89 t=643s
[01:26:30] it=228155 colorings=151400 lazy-girth=121542 last: m=130 classes=8 cclen=87 t=644s
[01:26:31] it=228437 colorings=151600 lazy-girth=121679 last: m=110 classes=6 cclen=90 t=645s
[01:26:32] it=228726 colorings=151800 lazy-girth=121787 last: m=110 classes=6 cclen=88 t=645s
[01:26:33] it=229005 colorings=152000 lazy-girth=121880 last: m=120 classes=7 cclen=89 t=646s
[01:26:33] it=229290 colorings=152200 lazy-girth=121983 last: m=120 classes=7 cclen=88 t=647s
[01:26:34] it=229546 colorings=152400 lazy-girth=122050 last: m=120 classes=7 cclen=88 t=648s
[01:26:35] it=229774 colorings=152600 lazy-girth=122083 last: m=120 classes=7 cclen=89 t=648s
[01:26:36] it=230011 colorings=152800 lazy-girth=122121 last: m=110 classes=7 cclen=88 t=649s
[01:26:37] it=230331 colorings=153000 lazy-girth=122281 last: m=120 classes=7 cclen=88 t=650s
[01:26:37] it=230649 colorings=153200 lazy-girth=122431 last: m=110 classes=7 cclen=88 t=651s
[01:26:38] it=230956 colorings=153400 lazy-girth=122581 last: m=110 classes=7 cclen=88 t=652s
[01:26:39] it=231244 colorings=153600 lazy-girth=122691 last: m=120 classes=7 cclen=89 t=653s
[01:26:40] it=231532 colorings=153800 lazy-girth=122812 last: m=110 classes=7 cclen=89 t=653s
[01:26:41] it=231837 colorings=154000 lazy-girth=122949 last: m=120 classes=7 cclen=89 t=654s
[01:26:42] it=232110 colorings=154200 lazy-girth=123031 last: m=120 classes=7 cclen=89 t=655s
[01:26:42] it=232410 colorings=154400 lazy-girth=123191 last: m=120 classes=7 cclen=87 t=656s
[01:26:43] it=232659 colorings=154600 lazy-girth=123253 last: m=130 classes=8 cclen=85 t=657s
[01:26:44] it=232935 colorings=154800 lazy-girth=123342 last: m=120 classes=7 cclen=87 t=657s
[01:26:45] it=233220 colorings=155000 lazy-girth=123439 last: m=130 classes=8 cclen=86 t=658s
[01:26:45] it=233488 colorings=155200 lazy-girth=123531 last: m=120 classes=7 cclen=89 t=659s
[01:26:46] it=233756 colorings=155400 lazy-girth=123624 last: m=110 classes=6 cclen=90 t=660s
[01:26:47] it=234036 colorings=155600 lazy-girth=123719 last: m=110 classes=7 cclen=89 t=660s
[01:26:48] it=234312 colorings=155800 lazy-girth=123797 last: m=120 classes=7 cclen=87 t=661s
[01:26:48] it=234554 colorings=156000 lazy-girth=123845 last: m=110 classes=7 cclen=89 t=662s
[01:26:49] it=234813 colorings=156200 lazy-girth=123939 last: m=120 classes=7 cclen=89 t=662s
[01:26:50] it=235104 colorings=156400 lazy-girth=124071 last: m=110 classes=6 cclen=90 t=663s
[01:26:50] it=235392 colorings=156600 lazy-girth=124189 last: m=110 classes=6 cclen=90 t=664s
[01:26:51] it=235674 colorings=156800 lazy-girth=124296 last: m=130 classes=8 cclen=85 t=665s
[01:26:52] it=235927 colorings=157000 lazy-girth=124354 last: m=120 classes=7 cclen=89 t=665s
[01:26:53] it=236200 colorings=157200 lazy-girth=124485 last: m=130 classes=8 cclen=87 t=666s
[01:26:54] it=236488 colorings=157400 lazy-girth=124587 last: m=120 classes=7 cclen=88 t=667s
[01:26:54] it=236723 colorings=157600 lazy-girth=124626 last: m=120 classes=7 cclen=89 t=668s
[01:26:55] it=237031 colorings=157800 lazy-girth=124766 last: m=110 classes=6 cclen=90 t=669s
[01:26:56] it=237319 colorings=158000 lazy-girth=124880 last: m=110 classes=6 cclen=90 t=669s
[01:26:57] it=237619 colorings=158200 lazy-girth=125014 last: m=120 classes=7 cclen=86 t=670s
[01:26:58] it=237913 colorings=158400 lazy-girth=125121 last: m=130 classes=8 cclen=86 t=671s
[01:26:59] it=238194 colorings=158600 lazy-girth=125217 last: m=130 classes=8 cclen=86 t=672s
[01:26:59] it=238453 colorings=158800 lazy-girth=125306 last: m=120 classes=7 cclen=89 t=673s
[01:27:00] it=238706 colorings=159000 lazy-girth=125379 last: m=110 classes=7 cclen=89 t=674s
[01:27:01] it=238961 colorings=159200 lazy-girth=125452 last: m=110 classes=7 cclen=89 t=675s
[01:27:02] it=239223 colorings=159400 lazy-girth=125533 last: m=110 classes=7 cclen=89 t=675s
[01:27:03] it=239483 colorings=159600 lazy-girth=125609 last: m=120 classes=7 cclen=88 t=676s
[01:27:03] it=239732 colorings=159800 lazy-girth=125665 last: m=120 classes=7 cclen=89 t=677s
[01:27:04] it=239985 colorings=160000 lazy-girth=125727 last: m=110 classes=7 cclen=89 t=678s
[01:27:05] it=240222 colorings=160200 lazy-girth=125768 last: m=120 classes=7 cclen=89 t=678s
[01:27:06] it=240451 colorings=160400 lazy-girth=125801 last: m=130 classes=8 cclen=88 t=679s
[01:27:06] it=240698 colorings=160600 lazy-girth=125858 last: m=110 classes=7 cclen=89 t=680s
[01:27:07] it=240948 colorings=160800 lazy-girth=125913 last: m=120 classes=7 cclen=87 t=680s
[01:27:08] it=241188 colorings=161000 lazy-girth=125957 last: m=110 classes=7 cclen=85 t=681s
[01:27:08] it=241439 colorings=161200 lazy-girth=126015 last: m=130 classes=8 cclen=88 t=682s
[01:27:09] it=241708 colorings=161400 lazy-girth=126102 last: m=120 classes=7 cclen=88 t=682s
[01:27:10] it=241971 colorings=161600 lazy-girth=126193 last: m=130 classes=8 cclen=78 t=683s
[01:27:10] it=242220 colorings=161800 lazy-girth=126247 last: m=120 classes=7 cclen=85 t=684s
[01:27:11] it=242467 colorings=162000 lazy-girth=126300 last: m=120 classes=7 cclen=88 t=685s
[01:27:12] it=242727 colorings=162200 lazy-girth=126369 last: m=120 classes=7 cclen=89 t=685s
[01:27:13] it=242978 colorings=162400 lazy-girth=126433 last: m=120 classes=7 cclen=89 t=686s
[01:27:13] it=243215 colorings=162600 lazy-girth=126478 last: m=120 classes=7 cclen=89 t=687s
[01:27:14] it=243472 colorings=162800 lazy-girth=126541 last: m=120 classes=7 cclen=88 t=687s
[01:27:15] it=243732 colorings=163000 lazy-girth=126613 last: m=120 classes=7 cclen=88 t=688s
[01:27:16] it=243991 colorings=163200 lazy-girth=126678 last: m=130 classes=8 cclen=88 t=689s
[01:27:16] it=244227 colorings=163400 lazy-girth=126723 last: m=110 classes=7 cclen=89 t=690s
[01:27:17] it=244459 colorings=163600 lazy-girth=126757 last: m=120 classes=7 cclen=89 t=690s
[01:27:18] it=244699 colorings=163800 lazy-girth=126801 last: m=120 classes=7 cclen=88 t=691s
[01:27:18] it=244932 colorings=164000 lazy-girth=126839 last: m=110 classes=6 cclen=90 t=692s
[01:27:19] it=245193 colorings=164200 lazy-girth=126905 last: m=120 classes=7 cclen=89 t=693s
[01:27:20] it=245425 colorings=164400 lazy-girth=126940 last: m=120 classes=7 cclen=89 t=693s
[01:27:21] it=245655 colorings=164600 lazy-girth=126972 last: m=110 classes=7 cclen=89 t=694s
[01:27:21] it=245895 colorings=164800 lazy-girth=127021 last: m=120 classes=7 cclen=87 t=695s
[01:27:22] it=246143 colorings=165000 lazy-girth=127078 last: m=110 classes=7 cclen=89 t=695s
[01:27:23] it=246404 colorings=165200 lazy-girth=127153 last: m=110 classes=7 cclen=89 t=696s
[01:27:23] it=246639 colorings=165400 lazy-girth=127189 last: m=130 classes=8 cclen=88 t=697s
[01:27:24] it=246903 colorings=165600 lazy-girth=127257 last: m=110 classes=7 cclen=89 t=698s
[01:27:25] it=247146 colorings=165800 lazy-girth=127315 last: m=110 classes=6 cclen=90 t=698s
[01:27:26] it=247380 colorings=166000 lazy-girth=127353 last: m=110 classes=6 cclen=89 t=699s
[01:27:26] it=247629 colorings=166200 lazy-girth=127419 last: m=110 classes=6 cclen=90 t=700s
[01:27:27] it=247881 colorings=166400 lazy-girth=127475 last: m=110 classes=6 cclen=88 t=701s
[01:27:28] it=248128 colorings=166600 lazy-girth=127524 last: m=110 classes=6 cclen=90 t=701s
[01:27:29] it=248356 colorings=166800 lazy-girth=127552 last: m=110 classes=7 cclen=85 t=702s
[01:27:29] it=248578 colorings=167000 lazy-girth=127576 last: m=120 classes=7 cclen=88 t=703s
[01:27:30] it=248826 colorings=167200 lazy-girth=127641 last: m=120 classes=7 cclen=89 t=703s
[01:27:31] it=249062 colorings=167400 lazy-girth=127681 last: m=110 classes=7 cclen=89 t=704s
[01:27:31] it=249300 colorings=167600 lazy-girth=127727 last: m=110 classes=6 cclen=90 t=705s
[01:27:32] it=249532 colorings=167800 lazy-girth=127766 last: m=120 classes=7 cclen=89 t=705s
[01:27:33] it=249797 colorings=168000 lazy-girth=127841 last: m=110 classes=7 cclen=89 t=706s
[01:27:33] it=250032 colorings=168200 lazy-girth=127881 last: m=120 classes=7 cclen=89 t=707s
[01:27:34] it=250275 colorings=168400 lazy-girth=127926 last: m=130 classes=8 cclen=87 t=707s
[01:27:35] it=250507 colorings=168600 lazy-girth=127958 last: m=130 classes=8 cclen=88 t=708s
[01:27:35] it=250744 colorings=168800 lazy-girth=128001 last: m=120 classes=7 cclen=88 t=709s
[01:27:36] it=250975 colorings=169000 lazy-girth=128042 last: m=130 classes=8 cclen=88 t=709s
[01:27:37] it=251213 colorings=169200 lazy-girth=128088 last: m=120 classes=7 cclen=89 t=710s
[01:27:37] it=251471 colorings=169400 lazy-girth=128151 last: m=130 classes=8 cclen=85 t=711s
[01:27:38] it=251698 colorings=169600 lazy-girth=128181 last: m=130 classes=8 cclen=87 t=712s
[01:27:39] it=251928 colorings=169800 lazy-girth=128218 last: m=110 classes=7 cclen=88 t=712s
[01:27:40] it=252168 colorings=170000 lazy-girth=128259 last: m=110 classes=7 cclen=89 t=713s
[01:27:40] it=252394 colorings=170200 lazy-girth=128287 last: m=110 classes=7 cclen=88 t=714s
[01:27:41] it=252619 colorings=170400 lazy-girth=128313 last: m=110 classes=7 cclen=89 t=714s
[01:27:42] it=252870 colorings=170600 lazy-girth=128370 last: m=120 classes=7 cclen=88 t=715s
[01:27:42] it=253090 colorings=170800 lazy-girth=128395 last: m=110 classes=6 cclen=90 t=716s
[01:27:43] it=253316 colorings=171000 lazy-girth=128434 last: m=110 classes=6 cclen=90 t=717s
[01:27:44] it=253554 colorings=171200 lazy-girth=128472 last: m=120 classes=7 cclen=88 t=717s
[01:27:45] it=253786 colorings=171400 lazy-girth=128508 last: m=110 classes=6 cclen=89 t=718s
[01:27:45] it=254016 colorings=171600 lazy-girth=128540 last: m=110 classes=6 cclen=89 t=719s
[01:27:46] it=254244 colorings=171800 lazy-girth=128568 last: m=110 classes=6 cclen=90 t=719s
[01:27:47] it=254463 colorings=172000 lazy-girth=128589 last: m=110 classes=7 cclen=87 t=720s
[01:27:48] it=254680 colorings=172200 lazy-girth=128607 last: m=110 classes=7 cclen=88 t=721s
[01:27:48] it=254891 colorings=172400 lazy-girth=128618 last: m=120 classes=7 cclen=89 t=722s
[01:27:50] it=255147 colorings=172600 lazy-girth=128797 last: m=120 classes=7 cclen=86 t=723s
[01:27:51] it=255415 colorings=172800 lazy-girth=129032 last: m=120 classes=7 cclen=89 t=724s
[01:27:51] it=255643 colorings=173000 lazy-girth=129121 last: m=120 classes=7 cclen=85 t=725s
[01:27:52] it=255869 colorings=173200 lazy-girth=129193 last: m=120 classes=7 cclen=88 t=725s
[01:27:53] it=256085 colorings=173400 lazy-girth=129251 last: m=120 classes=7 cclen=89 t=726s
[01:27:54] it=256306 colorings=173600 lazy-girth=129317 last: m=120 classes=7 cclen=89 t=727s
[01:27:55] it=256560 colorings=173800 lazy-girth=129409 last: m=120 classes=7 cclen=80 t=728s
[01:27:56] it=256900 colorings=174000 lazy-girth=129614 last: m=120 classes=7 cclen=89 t=729s
[01:27:57] it=257226 colorings=174200 lazy-girth=129788 last: m=110 classes=7 cclen=89 t=730s
[01:27:58] it=257565 colorings=174400 lazy-girth=129994 last: m=120 classes=7 cclen=89 t=731s
[01:27:58] it=257879 colorings=174600 lazy-girth=130153 last: m=120 classes=7 cclen=86 t=732s
[01:27:59] it=258156 colorings=174800 lazy-girth=130258 last: m=130 classes=8 cclen=86 t=733s
[01:28:00] it=258425 colorings=175000 lazy-girth=130346 last: m=120 classes=7 cclen=89 t=733s
[01:28:01] it=258716 colorings=175200 lazy-girth=130483 last: m=120 classes=7 cclen=88 t=734s
[01:28:01] it=258988 colorings=175400 lazy-girth=130576 last: m=120 classes=7 cclen=89 t=735s
[01:28:02] it=259249 colorings=175600 lazy-girth=130660 last: m=110 classes=6 cclen=90 t=736s
[01:28:03] it=259528 colorings=175800 lazy-girth=130766 last: m=110 classes=7 cclen=89 t=736s
[01:28:04] it=259846 colorings=176000 lazy-girth=130933 last: m=120 classes=7 cclen=88 t=737s
[01:28:05] it=260128 colorings=176200 lazy-girth=131035 last: m=110 classes=7 cclen=89 t=738s
[01:28:06] it=260405 colorings=176400 lazy-girth=131139 last: m=110 classes=7 cclen=89 t=739s
[01:28:06] it=260672 colorings=176600 lazy-girth=131221 last: m=120 classes=7 cclen=88 t=740s
[01:28:07] it=260948 colorings=176800 lazy-girth=131325 last: m=110 classes=7 cclen=89 t=740s
[01:28:08] it=261205 colorings=177000 lazy-girth=131391 last: m=110 classes=7 cclen=89 t=741s
[01:28:09] it=261459 colorings=177200 lazy-girth=131461 last: m=110 classes=6 cclen=90 t=742s
[01:28:09] it=261712 colorings=177400 lazy-girth=131523 last: m=120 classes=7 cclen=88 t=743s
[01:28:10] it=262002 colorings=177600 lazy-girth=131639 last: m=130 classes=8 cclen=88 t=744s
[01:28:11] it=262318 colorings=177800 lazy-girth=131773 last: m=130 classes=8 cclen=88 t=745s
[01:28:12] it=262571 colorings=178000 lazy-girth=131849 last: m=130 classes=8 cclen=87 t=745s
[01:28:13] it=262837 colorings=178200 lazy-girth=131927 last: m=130 classes=8 cclen=88 t=746s
[01:28:13] it=263091 colorings=178400 lazy-girth=131986 last: m=120 classes=7 cclen=89 t=747s
[01:28:14] it=263336 colorings=178600 lazy-girth=132040 last: m=110 classes=7 cclen=88 t=747s
[01:28:15] it=263567 colorings=178800 lazy-girth=132072 last: m=110 classes=7 cclen=89 t=748s
[01:28:15] it=263865 colorings=179000 lazy-girth=132230 last: m=110 classes=7 cclen=88 t=749s
[01:28:16] it=264185 colorings=179200 lazy-girth=132410 last: m=120 classes=7 cclen=88 t=750s
[01:28:17] it=264460 colorings=179400 lazy-girth=132516 last: m=120 classes=7 cclen=89 t=750s
[01:28:18] it=264749 colorings=179600 lazy-girth=132638 last: m=110 classes=6 cclen=89 t=751s
[01:28:19] it=265060 colorings=179800 lazy-girth=132782 last: m=110 classes=6 cclen=89 t=752s
[01:28:19] it=265322 colorings=180000 lazy-girth=132872 last: m=120 classes=7 cclen=89 t=753s
[01:28:20] it=265612 colorings=180200 lazy-girth=133005 last: m=110 classes=7 cclen=88 t=753s
[01:28:21] it=265849 colorings=180400 lazy-girth=133052 last: m=120 classes=7 cclen=89 t=754s
[01:28:21] it=266089 colorings=180600 lazy-girth=133097 last: m=130 classes=8 cclen=88 t=755s
[01:28:22] it=266416 colorings=180800 lazy-girth=133276 last: m=110 classes=7 cclen=89 t=756s
[01:28:23] it=266713 colorings=181000 lazy-girth=133401 last: m=110 classes=7 cclen=88 t=757s
[01:28:24] it=266976 colorings=181200 lazy-girth=133491 last: m=120 classes=7 cclen=89 t=758s
[01:28:25] it=267248 colorings=181400 lazy-girth=133593 last: m=120 classes=7 cclen=88 t=758s
[01:28:26] it=267535 colorings=181600 lazy-girth=133704 last: m=120 classes=7 cclen=89 t=759s
[01:28:27] it=267778 colorings=181800 lazy-girth=133762 last: m=120 classes=7 cclen=88 t=760s
[01:28:27] it=268024 colorings=182000 lazy-girth=133815 last: m=110 classes=6 cclen=90 t=761s
[01:28:28] it=268309 colorings=182200 lazy-girth=133942 last: m=110 classes=7 cclen=88 t=762s
[01:28:29] it=268590 colorings=182400 lazy-girth=134047 last: m=110 classes=7 cclen=89 t=762s
[01:28:30] it=268885 colorings=182600 lazy-girth=134183 last: m=120 classes=7 cclen=88 t=764s
[01:28:31] it=269180 colorings=182800 lazy-girth=134304 last: m=120 classes=7 cclen=87 t=764s
[01:28:32] it=269440 colorings=183000 lazy-girth=134380 last: m=120 classes=7 cclen=89 t=765s
[01:28:33] it=269721 colorings=183200 lazy-girth=134482 last: m=120 classes=7 cclen=89 t=766s
[01:28:34] it=269999 colorings=183400 lazy-girth=134581 last: m=130 classes=8 cclen=86 t=767s
[01:28:34] it=270238 colorings=183600 lazy-girth=134630 last: m=130 classes=8 cclen=86 t=768s
[01:28:35] it=270473 colorings=183800 lazy-girth=134669 last: m=110 classes=7 cclen=89 t=768s
[01:28:36] it=270727 colorings=184000 lazy-girth=134738 last: m=110 classes=6 cclen=89 t=769s
[01:28:37] it=270987 colorings=184200 lazy-girth=134811 last: m=120 classes=7 cclen=89 t=770s
[01:28:37] it=271252 colorings=184400 lazy-girth=134888 last: m=110 classes=7 cclen=89 t=771s
[01:28:38] it=271514 colorings=184600 lazy-girth=134974 last: m=110 classes=7 cclen=88 t=772s
[01:28:39] it=271743 colorings=184800 lazy-girth=135011 last: m=120 classes=7 cclen=89 t=772s
[01:28:40] it=271984 colorings=185000 lazy-girth=135057 last: m=110 classes=7 cclen=88 t=773s
[01:28:41] it=272270 colorings=185200 lazy-girth=135171 last: m=120 classes=7 cclen=88 t=774s
[01:28:42] it=272542 colorings=185400 lazy-girth=135262 last: m=110 classes=6 cclen=90 t=775s
[01:28:43] it=272787 colorings=185600 lazy-girth=135314 last: m=110 classes=6 cclen=87 t=776s
[01:28:43] it=273044 colorings=185800 lazy-girth=135388 last: m=110 classes=6 cclen=90 t=777s
[01:28:44] it=273322 colorings=186000 lazy-girth=135497 last: m=110 classes=6 cclen=89 t=778s
[01:28:45] it=273615 colorings=186200 lazy-girth=135634 last: m=130 classes=8 cclen=87 t=779s
[01:28:46] it=273892 colorings=186400 lazy-girth=135752 last: m=120 classes=7 cclen=89 t=780s
[01:28:47] it=274157 colorings=186600 lazy-girth=135830 last: m=110 classes=6 cclen=89 t=780s
[01:28:48] it=274404 colorings=186800 lazy-girth=135882 last: m=110 classes=6 cclen=90 t=781s
[01:28:48] it=274621 colorings=187000 lazy-girth=135899 last: m=110 classes=7 cclen=89 t=782s
[01:28:49] it=274885 colorings=187200 lazy-girth=135974 last: m=110 classes=6 cclen=89 t=783s
[01:28:50] it=275140 colorings=187400 lazy-girth=136041 last: m=120 classes=7 cclen=89 t=784s
[01:28:51] it=275389 colorings=187600 lazy-girth=136101 last: m=110 classes=7 cclen=89 t=784s
[01:28:52] it=275628 colorings=187800 lazy-girth=136172 last: m=110 classes=7 cclen=88 t=785s
[01:28:53] it=275894 colorings=188000 lazy-girth=136248 last: m=120 classes=7 cclen=89 t=786s
[01:28:54] it=276142 colorings=188200 lazy-girth=136313 last: m=120 classes=7 cclen=88 t=787s
[01:28:55] it=276392 colorings=188400 lazy-girth=136378 last: m=110 classes=6 cclen=90 t=788s
[01:28:55] it=276646 colorings=188600 lazy-girth=136459 last: m=120 classes=7 cclen=89 t=789s
[01:28:56] it=276891 colorings=188800 lazy-girth=136515 last: m=130 classes=8 cclen=87 t=790s
[01:28:57] it=277130 colorings=189000 lazy-girth=136556 last: m=130 classes=8 cclen=88 t=790s
[01:28:58] it=277370 colorings=189200 lazy-girth=136599 last: m=110 classes=7 cclen=87 t=791s
[01:28:58] it=277605 colorings=189400 lazy-girth=136634 last: m=120 classes=7 cclen=88 t=792s
[01:28:59] it=277854 colorings=189600 lazy-girth=136695 last: m=110 classes=6 cclen=90 t=793s
[01:29:00] it=278104 colorings=189800 lazy-girth=136750 last: m=110 classes=6 cclen=90 t=793s
[01:29:01] it=278347 colorings=190000 lazy-girth=136796 last: m=110 classes=7 cclen=88 t=794s
[01:29:01] it=278566 colorings=190200 lazy-girth=136817 last: m=120 classes=7 cclen=89 t=795s
[01:29:02] it=278814 colorings=190400 lazy-girth=136869 last: m=120 classes=7 cclen=89 t=795s
[01:29:03] it=279064 colorings=190600 lazy-girth=136925 last: m=110 classes=7 cclen=89 t=796s
[01:29:04] it=279315 colorings=190800 lazy-girth=136981 last: m=120 classes=7 cclen=88 t=797s
[01:29:05] it=279569 colorings=191000 lazy-girth=137044 last: m=110 classes=6 cclen=90 t=798s
[01:29:05] it=279811 colorings=191200 lazy-girth=137105 last: m=120 classes=7 cclen=88 t=799s
[01:29:06] it=280052 colorings=191400 lazy-girth=137166 last: m=110 classes=6 cclen=89 t=799s
[01:29:07] it=280301 colorings=191600 lazy-girth=137226 last: m=110 classes=7 cclen=89 t=800s
[01:29:08] it=280527 colorings=191800 lazy-girth=137254 last: m=120 classes=7 cclen=89 t=801s
[01:29:08] it=280800 colorings=192000 lazy-girth=137349 last: m=120 classes=7 cclen=83 t=802s
[01:29:09] it=281039 colorings=192200 lazy-girth=137393 last: m=120 classes=7 cclen=89 t=803s
[01:29:10] it=281272 colorings=192400 lazy-girth=137429 last: m=120 classes=7 cclen=89 t=803s
[01:29:11] it=281522 colorings=192600 lazy-girth=137485 last: m=120 classes=7 cclen=87 t=804s
[01:29:11] it=281758 colorings=192800 lazy-girth=137531 last: m=110 classes=7 cclen=89 t=805s
[01:29:12] it=282004 colorings=193000 lazy-girth=137581 last: m=120 classes=7 cclen=89 t=806s
[01:29:13] it=282235 colorings=193200 lazy-girth=137615 last: m=130 classes=8 cclen=88 t=806s
[01:29:29] it=282458 colorings=193400 lazy-girth=137639 last: m=120 classes=7 cclen=82 t=822s
[01:29:29] it=282681 colorings=193600 lazy-girth=137664 last: m=120 classes=7 cclen=88 t=823s
[01:29:30] it=282934 colorings=193800 lazy-girth=137722 last: m=120 classes=7 cclen=89 t=824s
[01:29:31] it=283168 colorings=194000 lazy-girth=137757 last: m=120 classes=7 cclen=89 t=825s
[01:29:32] it=283407 colorings=194200 lazy-girth=137799 last: m=120 classes=7 cclen=89 t=825s
[01:29:33] it=283649 colorings=194400 lazy-girth=137845 last: m=120 classes=7 cclen=83 t=826s
[01:29:34] it=283884 colorings=194600 lazy-girth=137883 last: m=120 classes=7 cclen=89 t=827s
[01:29:34] it=284117 colorings=194800 lazy-girth=137919 last: m=120 classes=7 cclen=89 t=828s
[01:29:35] it=284350 colorings=195000 lazy-girth=137956 last: m=110 classes=7 cclen=89 t=828s
[01:29:36] it=284583 colorings=195200 lazy-girth=137992 last: m=110 classes=7 cclen=89 t=829s
[01:29:37] it=284814 colorings=195400 lazy-girth=138026 last: m=110 classes=7 cclen=88 t=830s
[01:29:37] it=285034 colorings=195600 lazy-girth=138047 last: m=110 classes=6 cclen=90 t=831s
[01:29:38] it=285275 colorings=195800 lazy-girth=138093 last: m=110 classes=7 cclen=87 t=832s
[01:29:39] it=285506 colorings=196000 lazy-girth=138125 last: m=120 classes=7 cclen=87 t=832s
[01:29:40] it=285738 colorings=196200 lazy-girth=138157 last: m=120 classes=7 cclen=89 t=833s
[01:29:41] it=285961 colorings=196400 lazy-girth=138182 last: m=120 classes=7 cclen=88 t=834s
[01:29:41] it=286190 colorings=196600 lazy-girth=138211 last: m=110 classes=6 cclen=90 t=835s
[01:29:43] it=286413 colorings=196800 lazy-girth=138237 last: m=110 classes=7 cclen=89 t=836s
[01:29:44] it=286708 colorings=197000 lazy-girth=138359 last: m=130 classes=8 cclen=88 t=837s
[01:29:45] it=287022 colorings=197200 lazy-girth=138502 last: m=130 classes=8 cclen=88 t=838s
[01:29:46] it=287348 colorings=197400 lazy-girth=138668 last: m=130 classes=8 cclen=77 t=839s
[01:29:47] it=287625 colorings=197600 lazy-girth=138776 last: m=130 classes=8 cclen=85 t=840s
[01:29:47] it=287882 colorings=197800 lazy-girth=138868 last: m=110 classes=7 cclen=89 t=841s
[01:29:48] it=288131 colorings=198000 lazy-girth=138937 last: m=110 classes=7 cclen=89 t=841s
[01:29:49] it=288358 colorings=198200 lazy-girth=138983 last: m=130 classes=8 cclen=88 t=842s
[01:29:50] it=288635 colorings=198400 lazy-girth=139088 last: m=120 classes=7 cclen=87 t=843s
[01:29:50] it=288919 colorings=198600 lazy-girth=139198 last: m=110 classes=7 cclen=88 t=844s
[01:29:51] it=289164 colorings=198800 lazy-girth=139256 last: m=110 classes=7 cclen=89 t=844s
[01:29:52] it=289396 colorings=199000 lazy-girth=139296 last: m=120 classes=7 cclen=89 t=845s
[01:29:53] it=289701 colorings=199200 lazy-girth=139437 last: m=120 classes=7 cclen=89 t=846s
[01:29:53] it=289979 colorings=199400 lazy-girth=139548 last: m=130 classes=8 cclen=88 t=847s
[01:29:54] it=290233 colorings=199600 lazy-girth=139625 last: m=110 classes=7 cclen=89 t=848s
[01:29:55] it=290501 colorings=199800 lazy-girth=139712 last: m=120 classes=7 cclen=85 t=848s
[01:29:56] it=290777 colorings=200000 lazy-girth=139808 last: m=110 classes=7 cclen=89 t=849s
[01:29:57] it=291048 colorings=200200 lazy-girth=139900 last: m=110 classes=7 cclen=88 t=850s
[01:29:58] it=291290 colorings=200400 lazy-girth=139957 last: m=130 classes=8 cclen=88 t=851s
[01:29:58] it=291531 colorings=200600 lazy-girth=140000 last: m=120 classes=8 cclen=87 t=852s
[01:29:59] it=291775 colorings=200800 lazy-girth=140054 last: m=110 classes=7 cclen=88 t=853s
[01:30:00] it=292053 colorings=201000 lazy-girth=140147 last: m=110 classes=7 cclen=89 t=854s
[01:30:01] it=292304 colorings=201200 lazy-girth=140218 last: m=110 classes=7 cclen=89 t=855s
[01:30:02] it=292530 colorings=201400 lazy-girth=140249 last: m=110 classes=7 cclen=89 t=856s
[01:30:03] it=292777 colorings=201600 lazy-girth=140313 last: m=110 classes=7 cclen=89 t=856s
[01:30:04] it=292983 colorings=201800 lazy-girth=140321 last: m=110 classes=7 cclen=89 t=857s
[01:30:05] it=293216 colorings=202000 lazy-girth=140359 last: m=110 classes=7 cclen=89 t=858s
[01:30:05] it=293467 colorings=202200 lazy-girth=140419 last: m=110 classes=7 cclen=88 t=859s
[01:30:06] it=293706 colorings=202400 lazy-girth=140464 last: m=110 classes=7 cclen=89 t=860s
[01:30:07] it=293936 colorings=202600 lazy-girth=140498 last: m=110 classes=8 cclen=83 t=860s
[01:30:08] it=294143 colorings=202800 lazy-girth=140507 last: m=110 classes=7 cclen=89 t=861s
[01:30:08] it=294399 colorings=203000 lazy-girth=140579 last: m=110 classes=7 cclen=89 t=862s
[01:30:09] it=294627 colorings=203200 lazy-girth=140610 last: m=110 classes=7 cclen=89 t=862s
[01:30:10] it=294837 colorings=203400 lazy-girth=140620 last: m=110 classes=7 cclen=88 t=863s
[01:30:10] it=295067 colorings=203600 lazy-girth=140661 last: m=130 classes=8 cclen=79 t=864s
[01:30:11] it=295301 colorings=203800 lazy-girth=140701 last: m=110 classes=7 cclen=89 t=865s
[01:30:12] it=295514 colorings=204000 lazy-girth=140728 last: m=110 classes=7 cclen=88 t=865s
[01:30:13] it=295757 colorings=204200 lazy-girth=140782 last: m=130 classes=8 cclen=88 t=866s
[01:30:14] it=296076 colorings=204400 lazy-girth=140941 last: m=110 classes=7 cclen=88 t=867s
[01:30:15] it=296422 colorings=204600 lazy-girth=141136 last: m=110 classes=7 cclen=89 t=868s
[01:30:16] it=296727 colorings=204800 lazy-girth=141281 last: m=130 classes=8 cclen=86 t=869s
[01:30:17] it=297038 colorings=205000 lazy-girth=141424 last: m=120 classes=7 cclen=89 t=870s
[01:30:18] it=297308 colorings=205200 lazy-girth=141513 last: m=130 classes=8 cclen=87 t=871s
[01:30:19] it=297608 colorings=205400 lazy-girth=141637 last: m=130 classes=8 cclen=88 t=872s
[01:30:20] it=297912 colorings=205600 lazy-girth=141777 last: m=120 classes=7 cclen=89 t=873s
[01:30:20] it=298221 colorings=205800 lazy-girth=141919 last: m=110 classes=7 cclen=88 t=874s
[01:30:21] it=298526 colorings=206000 lazy-girth=142052 last: m=110 classes=7 cclen=87 t=875s
[01:30:22] it=298818 colorings=206200 lazy-girth=142163 last: m=110 classes=7 cclen=89 t=876s
[01:30:23] it=299099 colorings=206400 lazy-girth=142259 last: m=120 classes=7 cclen=89 t=877s
[01:30:24] it=299378 colorings=206600 lazy-girth=142353 last: m=110 classes=7 cclen=89 t=878s
[01:30:25] it=299631 colorings=206800 lazy-girth=142414 last: m=110 classes=7 cclen=89 t=879s
[01:30:26] it=299893 colorings=207000 lazy-girth=142482 last: m=120 classes=7 cclen=87 t=880s
[01:30:27] it=300186 colorings=207200 lazy-girth=142579 last: m=130 classes=8 cclen=88 t=881s
[01:30:28] it=300465 colorings=207400 lazy-girth=142681 last: m=110 classes=6 cclen=89 t=881s
[01:30:29] it=300731 colorings=207600 lazy-girth=142756 last: m=110 classes=7 cclen=89 t=882s
[01:30:30] it=300991 colorings=207800 lazy-girth=142818 last: m=120 classes=7 cclen=89 t=883s
[01:30:31] it=301249 colorings=208000 lazy-girth=142883 last: m=120 classes=7 cclen=89 t=884s
[01:30:31] it=301512 colorings=208200 lazy-girth=142955 last: m=110 classes=7 cclen=89 t=885s
[01:30:32] it=301787 colorings=208400 lazy-girth=143040 last: m=120 classes=7 cclen=87 t=886s
[01:30:33] it=302063 colorings=208600 lazy-girth=143122 last: m=110 classes=6 cclen=86 t=887s
[01:30:34] it=302328 colorings=208800 lazy-girth=143189 last: m=110 classes=6 cclen=89 t=887s
[01:30:35] it=302548 colorings=209000 lazy-girth=143210 last: m=110 classes=7 cclen=89 t=888s
[01:30:35] it=302778 colorings=209200 lazy-girth=143241 last: m=120 classes=7 cclen=89 t=889s
[01:30:36] it=303043 colorings=209400 lazy-girth=143316 last: m=120 classes=7 cclen=87 t=890s
[01:30:37] it=303298 colorings=209600 lazy-girth=143381 last: m=130 classes=8 cclen=86 t=891s
[01:30:38] it=303546 colorings=209800 lazy-girth=143436 last: m=120 classes=7 cclen=88 t=891s
[01:30:39] it=303761 colorings=210000 lazy-girth=143453 last: m=130 classes=8 cclen=87 t=892s
[01:30:39] it=304022 colorings=210200 lazy-girth=143537 last: m=120 classes=7 cclen=89 t=893s
[01:30:40] it=304264 colorings=210400 lazy-girth=143586 last: m=130 classes=8 cclen=87 t=894s
[01:30:41] it=304516 colorings=210600 lazy-girth=143654 last: m=130 classes=8 cclen=88 t=894s
[01:30:42] it=304810 colorings=210800 lazy-girth=143786 last: m=110 classes=7 cclen=89 t=895s
[01:30:43] it=305076 colorings=211000 lazy-girth=143884 last: m=110 classes=7 cclen=88 t=896s
[01:30:44] it=305290 colorings=211200 lazy-girth=143901 last: m=110 classes=7 cclen=89 t=897s
[01:30:44] it=305535 colorings=211400 lazy-girth=143955 last: m=110 classes=7 cclen=89 t=898s
[01:30:45] it=305827 colorings=211600 lazy-girth=144078 last: m=110 classes=7 cclen=88 t=899s
[01:30:46] it=306050 colorings=211800 lazy-girth=144108 last: m=110 classes=7 cclen=88 t=900s
[01:30:47] it=306294 colorings=212000 lazy-girth=144162 last: m=120 classes=7 cclen=89 t=900s
[01:30:48] it=306531 colorings=212200 lazy-girth=144206 last: m=130 classes=8 cclen=87 t=901s
[01:30:48] it=306786 colorings=212400 lazy-girth=144269 last: m=110 classes=7 cclen=88 t=902s
[01:30:49] it=307032 colorings=212600 lazy-girth=144324 last: m=110 classes=7 cclen=89 t=903s
[01:30:50] it=307261 colorings=212800 lazy-girth=144359 last: m=110 classes=7 cclen=88 t=903s
[01:30:51] it=307489 colorings=213000 lazy-girth=144392 last: m=120 classes=7 cclen=89 t=904s
[01:30:51] it=307716 colorings=213200 lazy-girth=144425 last: m=130 classes=8 cclen=88 t=905s
[01:30:52] it=307924 colorings=213400 lazy-girth=144435 last: m=110 classes=7 cclen=89 t=905s
[01:30:53] it=308156 colorings=213600 lazy-girth=144479 last: m=130 classes=8 cclen=88 t=906s
[01:30:53] it=308379 colorings=213800 lazy-girth=144505 last: m=120 classes=7 cclen=89 t=907s
[01:30:54] it=308607 colorings=214000 lazy-girth=144537 last: m=110 classes=7 cclen=89 t=907s
[01:30:55] it=308827 colorings=214200 lazy-girth=144562 last: m=130 classes=8 cclen=86 t=908s
[01:30:56] it=309041 colorings=214400 lazy-girth=144584 last: m=120 classes=7 cclen=89 t=909s
[01:30:56] it=309318 colorings=214600 lazy-girth=144672 last: m=110 classes=7 cclen=87 t=910s
[01:30:57] it=309596 colorings=214800 lazy-girth=144756 last: m=130 classes=8 cclen=88 t=911s
[01:30:58] it=309849 colorings=215000 lazy-girth=144816 last: m=110 classes=7 cclen=89 t=911s
[01:30:59] it=310119 colorings=215200 lazy-girth=144889 last: m=120 classes=7 cclen=89 t=912s
[01:30:59] it=310367 colorings=215400 lazy-girth=144947 last: m=130 classes=8 cclen=78 t=913s
[01:31:00] it=310588 colorings=215600 lazy-girth=144970 last: m=110 classes=7 cclen=89 t=914s
[01:31:01] it=310850 colorings=215800 lazy-girth=145042 last: m=110 classes=6 cclen=90 t=914s
[01:31:02] it=311113 colorings=216000 lazy-girth=145108 last: m=110 classes=7 cclen=89 t=915s
[01:31:03] it=311381 colorings=216200 lazy-girth=145183 last: m=110 classes=7 cclen=89 t=916s
[01:31:03] it=311618 colorings=216400 lazy-girth=145227 last: m=120 classes=7 cclen=87 t=917s
[01:31:04] it=311874 colorings=216600 lazy-girth=145298 last: m=110 classes=7 cclen=89 t=918s
[01:31:05] it=312162 colorings=216800 lazy-girth=145414 last: m=120 classes=7 cclen=88 t=918s
[01:31:06] it=312426 colorings=217000 lazy-girth=145484 last: m=130 classes=8 cclen=85 t=919s
[01:31:07] it=312695 colorings=217200 lazy-girth=145560 last: m=110 classes=7 cclen=88 t=920s
[01:31:08] it=312976 colorings=217400 lazy-girth=145647 last: m=120 classes=7 cclen=87 t=921s
[01:31:08] it=313234 colorings=217600 lazy-girth=145709 last: m=110 classes=7 cclen=89 t=922s
[01:31:09] it=313501 colorings=217800 lazy-girth=145793 last: m=120 classes=7 cclen=89 t=923s
[01:31:10] it=313750 colorings=218000 lazy-girth=145849 last: m=110 classes=7 cclen=89 t=923s
[01:31:11] it=314010 colorings=218200 lazy-girth=145914 last: m=110 classes=7 cclen=89 t=924s
[01:31:12] it=314246 colorings=218400 lazy-girth=145950 last: m=110 classes=7 cclen=89 t=925s
[01:31:13] it=314523 colorings=218600 lazy-girth=146043 last: m=130 classes=8 cclen=88 t=926s
[01:31:13] it=314790 colorings=218800 lazy-girth=146122 last: m=130 classes=8 cclen=86 t=927s
[01:31:14] it=315006 colorings=219000 lazy-girth=146141 last: m=110 classes=7 cclen=89 t=927s
[01:31:15] it=315291 colorings=219200 lazy-girth=146243 last: m=120 classes=7 cclen=89 t=928s
[01:31:16] it=315543 colorings=219400 lazy-girth=146306 last: m=110 classes=7 cclen=89 t=929s
[01:31:16] it=315777 colorings=219600 lazy-girth=146348 last: m=110 classes=7 cclen=89 t=930s
[01:31:17] it=316049 colorings=219800 lazy-girth=146420 last: m=110 classes=7 cclen=89 t=931s
[01:31:18] it=316325 colorings=220000 lazy-girth=146499 last: m=120 classes=7 cclen=89 t=931s
[01:31:19] it=316579 colorings=220200 lazy-girth=146563 last: m=120 classes=7 cclen=88 t=932s
[01:31:20] it=316855 colorings=220400 lazy-girth=146650 last: m=110 classes=7 cclen=89 t=933s
[01:31:21] it=317128 colorings=220600 lazy-girth=146728 last: m=110 classes=7 cclen=89 t=934s
[01:31:22] it=317377 colorings=220800 lazy-girth=146781 last: m=130 classes=8 cclen=88 t=935s
[01:31:22] it=317620 colorings=221000 lazy-girth=146831 last: m=120 classes=7 cclen=89 t=936s
[01:31:23] it=317872 colorings=221200 lazy-girth=146885 last: m=130 classes=8 cclen=88 t=936s
[01:31:24] it=318118 colorings=221400 lazy-girth=146934 last: m=120 classes=7 cclen=89 t=937s
[01:31:25] it=318383 colorings=221600 lazy-girth=147003 last: m=110 classes=7 cclen=89 t=938s
[01:31:25] it=318618 colorings=221800 lazy-girth=147039 last: m=130 classes=8 cclen=88 t=939s
[01:31:26] it=318862 colorings=222000 lazy-girth=147085 last: m=120 classes=7 cclen=88 t=940s
[01:31:27] it=319122 colorings=222200 lazy-girth=147153 last: m=120 classes=7 cclen=87 t=941s
[01:31:28] it=319376 colorings=222400 lazy-girth=147213 last: m=110 classes=6 cclen=89 t=941s
[01:31:29] it=319625 colorings=222600 lazy-girth=147266 last: m=110 classes=7 cclen=89 t=942s
[01:31:29] it=319880 colorings=222800 lazy-girth=147321 last: m=110 classes=7 cclen=89 t=943s
[01:31:30] it=320114 colorings=223000 lazy-girth=147358 last: m=130 classes=8 cclen=88 t=944s
[01:31:31] it=320332 colorings=223200 lazy-girth=147376 last: m=120 classes=7 cclen=89 t=944s
[01:31:32] it=320579 colorings=223400 lazy-girth=147425 last: m=120 classes=7 cclen=89 t=945s
[01:31:33] it=320816 colorings=223600 lazy-girth=147467 last: m=110 classes=7 cclen=86 t=946s
[01:31:33] it=321089 colorings=223800 lazy-girth=147548 last: m=110 classes=7 cclen=88 t=947s
[01:31:34] it=321343 colorings=224000 lazy-girth=147608 last: m=120 classes=7 cclen=89 t=948s
[01:31:35] it=321596 colorings=224200 lazy-girth=147668 last: m=110 classes=7 cclen=89 t=948s
[01:31:36] it=321849 colorings=224400 lazy-girth=147725 last: m=130 classes=8 cclen=88 t=949s
[01:31:37] it=322103 colorings=224600 lazy-girth=147780 last: m=110 classes=7 cclen=89 t=950s
[01:31:38] it=322331 colorings=224800 lazy-girth=147811 last: m=120 classes=7 cclen=88 t=951s
[01:31:39] it=322582 colorings=225000 lazy-girth=147885 last: m=130 classes=8 cclen=88 t=952s
[01:31:39] it=322828 colorings=225200 lazy-girth=147932 last: m=130 classes=8 cclen=88 t=953s
[01:31:40] it=323062 colorings=225400 lazy-girth=147968 last: m=110 classes=7 cclen=89 t=954s
[01:31:41] it=323310 colorings=225600 lazy-girth=148027 last: m=120 classes=7 cclen=88 t=954s
[01:31:42] it=323532 colorings=225800 lazy-girth=148057 last: m=110 classes=7 cclen=89 t=955s
[01:31:43] it=323820 colorings=226000 lazy-girth=148148 last: m=120 classes=7 cclen=87 t=956s
[01:31:44] it=324082 colorings=226200 lazy-girth=148212 last: m=120 classes=7 cclen=84 t=957s
[01:31:45] it=324345 colorings=226400 lazy-girth=148279 last: m=120 classes=7 cclen=86 t=958s
[01:31:46] it=324604 colorings=226600 lazy-girth=148344 last: m=130 classes=8 cclen=86 t=959s
[01:31:47] it=324879 colorings=226800 lazy-girth=148426 last: m=130 classes=8 cclen=87 t=960s
[01:31:47] it=325144 colorings=227000 lazy-girth=148495 last: m=110 classes=7 cclen=89 t=961s
[01:31:48] it=325398 colorings=227200 lazy-girth=148574 last: m=110 classes=7 cclen=88 t=962s
[01:31:49] it=325652 colorings=227400 lazy-girth=148631 last: m=120 classes=7 cclen=88 t=963s
[01:31:50] it=325924 colorings=227600 lazy-girth=148715 last: m=120 classes=7 cclen=89 t=964s
[01:31:51] it=326159 colorings=227800 lazy-girth=148756 last: m=110 classes=7 cclen=89 t=965s
[01:31:52] it=326425 colorings=228000 lazy-girth=148842 last: m=120 classes=7 cclen=89 t=966s
[01:31:53] it=326668 colorings=228200 lazy-girth=148887 last: m=120 classes=7 cclen=89 t=966s
[01:31:54] it=326921 colorings=228400 lazy-girth=148942 last: m=120 classes=7 cclen=88 t=967s
[01:31:55] it=327153 colorings=228600 lazy-girth=148974 last: m=110 classes=7 cclen=89 t=968s
[01:31:56] it=327400 colorings=228800 lazy-girth=149024 last: m=130 classes=8 cclen=87 t=969s
[01:31:57] it=327646 colorings=229000 lazy-girth=149070 last: m=130 classes=8 cclen=88 t=970s
[01:31:57] it=327868 colorings=229200 lazy-girth=149092 last: m=120 classes=7 cclen=89 t=971s
[01:31:59] it=328135 colorings=229400 lazy-girth=149175 last: m=130 classes=8 cclen=86 t=972s
[01:31:59] it=328391 colorings=229600 lazy-girth=149239 last: m=110 classes=7 cclen=89 t=973s
[01:32:00] it=328654 colorings=229800 lazy-girth=149318 last: m=110 classes=7 cclen=89 t=974s
[01:32:01] it=328896 colorings=230000 lazy-girth=149364 last: m=130 classes=8 cclen=85 t=974s
[01:32:02] it=329141 colorings=230200 lazy-girth=149412 last: m=120 classes=7 cclen=89 t=975s
[01:32:03] it=329373 colorings=230400 lazy-girth=149452 last: m=120 classes=7 cclen=87 t=976s
[01:32:04] it=329585 colorings=230600 lazy-girth=149467 last: m=120 classes=7 cclen=88 t=977s
[01:32:05] it=329840 colorings=230800 lazy-girth=149536 last: m=110 classes=7 cclen=89 t=978s
[01:32:05] it=330075 colorings=231000 lazy-girth=149573 last: m=110 classes=6 cclen=86 t=979s
[01:32:06] it=330352 colorings=231200 lazy-girth=149654 last: m=120 classes=7 cclen=89 t=980s
[01:32:07] it=330599 colorings=231400 lazy-girth=149701 last: m=110 classes=7 cclen=89 t=981s
[01:32:08] it=330827 colorings=231600 lazy-girth=149733 last: m=110 classes=7 cclen=89 t=982s
[01:32:09] it=331060 colorings=231800 lazy-girth=149766 last: m=120 classes=7 cclen=88 t=982s
[01:32:10] it=331272 colorings=232000 lazy-girth=149779 last: m=110 classes=6 cclen=90 t=983s
[01:32:11] it=331520 colorings=232200 lazy-girth=149839 last: m=110 classes=7 cclen=89 t=984s
[01:32:12] it=331749 colorings=232400 lazy-girth=149874 last: m=110 classes=7 cclen=88 t=985s
[01:32:12] it=331999 colorings=232600 lazy-girth=149924 last: m=110 classes=6 cclen=90 t=986s
[01:32:13] it=332230 colorings=232800 lazy-girth=149961 last: m=110 classes=7 cclen=89 t=987s
[01:32:14] it=332450 colorings=233000 lazy-girth=149982 last: m=110 classes=6 cclen=89 t=988s
[01:32:15] it=332713 colorings=233200 lazy-girth=150067 last: m=110 classes=7 cclen=89 t=989s
[01:32:16] it=332947 colorings=233400 lazy-girth=150105 last: m=120 classes=7 cclen=89 t=989s
[01:32:17] it=333195 colorings=233600 lazy-girth=150154 last: m=110 classes=7 cclen=89 t=990s
[01:32:18] it=333427 colorings=233800 lazy-girth=150192 last: m=120 classes=7 cclen=87 t=991s
[01:32:19] it=333674 colorings=234000 lazy-girth=150246 last: m=110 classes=7 cclen=88 t=992s
[01:32:19] it=333899 colorings=234200 lazy-girth=150272 last: m=110 classes=6 cclen=90 t=993s
[01:32:20] it=334125 colorings=234400 lazy-girth=150304 last: m=120 classes=7 cclen=88 t=994s
[01:32:22] it=334357 colorings=234600 lazy-girth=150338 last: m=120 classes=7 cclen=88 t=995s
[01:32:22] it=334590 colorings=234800 lazy-girth=150375 last: m=130 classes=8 cclen=79 t=996s
[01:32:23] it=334808 colorings=235000 lazy-girth=150394 last: m=120 classes=7 cclen=89 t=997s
[01:32:24] it=335015 colorings=235200 lazy-girth=150401 last: m=120 classes=7 cclen=87 t=998s
[01:32:25] it=335236 colorings=235400 lazy-girth=150422 last: m=110 classes=7 cclen=87 t=999s
[01:32:26] it=335455 colorings=235600 lazy-girth=150441 last: m=110 classes=7 cclen=88 t=999s
[01:32:27] it=335668 colorings=235800 lazy-girth=150454 last: m=110 classes=7 cclen=88 t=1000s
[01:32:28] it=335868 colorings=236000 lazy-girth=150454 last: m=110 classes=7 cclen=89 t=1002s
[01:32:29] it=336077 colorings=236200 lazy-girth=150463 last: m=110 classes=7 cclen=88 t=1003s
[01:32:30] it=336291 colorings=236400 lazy-girth=150478 last: m=110 classes=7 cclen=89 t=1004s
[01:32:31] it=336502 colorings=236600 lazy-girth=150489 last: m=110 classes=7 cclen=87 t=1004s
[01:32:32] it=336708 colorings=236800 lazy-girth=150503 last: m=120 classes=7 cclen=88 t=1006s
[01:32:33] it=336987 colorings=237000 lazy-girth=150653 last: m=120 classes=7 cclen=89 t=1007s
[01:32:34] it=337292 colorings=237200 lazy-girth=150773 last: m=110 classes=6 cclen=90 t=1008s
[01:32:35] it=337583 colorings=237400 lazy-girth=150883 last: m=120 classes=7 cclen=86 t=1009s
[01:32:37] it=337862 colorings=237600 lazy-girth=150973 last: m=110 classes=7 cclen=86 t=1010s
[01:32:37] it=338137 colorings=237800 lazy-girth=151067 last: m=120 classes=7 cclen=89 t=1011s
[01:32:38] it=338406 colorings=238000 lazy-girth=151144 last: m=120 classes=7 cclen=88 t=1012s
[01:32:39] it=338650 colorings=238200 lazy-girth=151190 last: m=120 classes=7 cclen=89 t=1012s
[01:32:40] it=338933 colorings=238400 lazy-girth=151280 last: m=110 classes=7 cclen=86 t=1013s
[01:32:41] it=339188 colorings=238600 lazy-girth=151346 last: m=110 classes=6 cclen=89 t=1014s
[01:32:42] it=339507 colorings=238800 lazy-girth=151497 last: m=120 classes=7 cclen=89 t=1015s
[01:32:43] it=339769 colorings=239000 lazy-girth=151577 last: m=110 classes=7 cclen=88 t=1016s
[01:32:44] it=340026 colorings=239200 lazy-girth=151645 last: m=110 classes=7 cclen=89 t=1017s
[01:32:45] it=340280 colorings=239400 lazy-girth=151714 last: m=120 classes=7 cclen=89 t=1018s
[01:32:45] it=340535 colorings=239600 lazy-girth=151773 last: m=110 classes=7 cclen=89 t=1019s
[01:32:46] it=340819 colorings=239800 lazy-girth=151868 last: m=120 classes=7 cclen=89 t=1020s
[01:32:47] it=341062 colorings=240000 lazy-girth=151917 last: m=110 classes=7 cclen=89 t=1020s
[01:32:48] it=341324 colorings=240200 lazy-girth=151994 last: m=120 classes=7 cclen=86 t=1021s
[01:32:49] it=341592 colorings=240400 lazy-girth=152082 last: m=120 classes=7 cclen=83 t=1022s
[01:32:49] it=341838 colorings=240600 lazy-girth=152139 last: m=130 classes=8 cclen=84 t=1023s
[01:32:50] it=342078 colorings=240800 lazy-girth=152180 last: m=120 classes=7 cclen=89 t=1024s
[01:32:51] it=342325 colorings=241000 lazy-girth=152231 last: m=130 classes=8 cclen=83 t=1024s
[01:32:52] it=342557 colorings=241200 lazy-girth=152267 last: m=120 classes=7 cclen=89 t=1025s
[01:32:52] it=342799 colorings=241400 lazy-girth=152316 last: m=120 classes=7 cclen=89 t=1026s
[01:32:53] it=343041 colorings=241600 lazy-girth=152367 last: m=110 classes=7 cclen=89 t=1027s
[01:32:54] it=343268 colorings=241800 lazy-girth=152397 last: m=120 classes=7 cclen=88 t=1027s
[01:32:55] it=343485 colorings=242000 lazy-girth=152419 last: m=120 classes=7 cclen=87 t=1028s
[01:32:56] it=343762 colorings=242200 lazy-girth=152507 last: m=120 classes=7 cclen=83 t=1029s
[01:32:56] it=344020 colorings=242400 lazy-girth=152578 last: m=110 classes=7 cclen=89 t=1030s
[01:32:57] it=344280 colorings=242600 lazy-girth=152644 last: m=110 classes=7 cclen=89 t=1031s
[01:32:58] it=344531 colorings=242800 lazy-girth=152699 last: m=120 classes=7 cclen=89 t=1031s
[01:32:59] it=344777 colorings=243000 lazy-girth=152747 last: m=110 classes=6 cclen=85 t=1032s
[01:33:00] it=345016 colorings=243200 lazy-girth=152788 last: m=130 classes=8 cclen=87 t=1033s
[01:33:01] it=345256 colorings=243400 lazy-girth=152835 last: m=110 classes=7 cclen=88 t=1034s
[01:33:02] it=345514 colorings=243600 lazy-girth=152896 last: m=110 classes=6 cclen=88 t=1035s
[01:33:03] it=345770 colorings=243800 lazy-girth=152955 last: m=120 classes=7 cclen=89 t=1036s
[01:33:03] it=346011 colorings=244000 lazy-girth=153004 last: m=120 classes=7 cclen=87 t=1037s
[01:33:04] it=346250 colorings=244200 lazy-girth=153051 last: m=120 classes=7 cclen=88 t=1037s
[01:33:05] it=346510 colorings=244400 lazy-girth=153123 last: m=130 classes=8 cclen=88 t=1038s
[01:33:06] it=346754 colorings=244600 lazy-girth=153174 last: m=120 classes=7 cclen=88 t=1039s
[01:33:07] it=347016 colorings=244800 lazy-girth=153240 last: m=120 classes=7 cclen=89 t=1040s
[01:33:07] it=347279 colorings=245000 lazy-girth=153315 last: m=110 classes=6 cclen=90 t=1041s
[01:33:08] it=347536 colorings=245200 lazy-girth=153378 last: m=110 classes=6 cclen=90 t=1042s
[01:33:09] it=347775 colorings=245400 lazy-girth=153417 last: m=110 classes=6 cclen=89 t=1042s
[01:33:10] it=348031 colorings=245600 lazy-girth=153474 last: m=110 classes=7 cclen=86 t=1043s
[01:33:11] it=348280 colorings=245800 lazy-girth=153527 last: m=120 classes=7 cclen=86 t=1044s
[01:33:11] it=348526 colorings=246000 lazy-girth=153580 last: m=110 classes=7 cclen=88 t=1045s
[01:33:12] it=348770 colorings=246200 lazy-girth=153635 last: m=120 classes=7 cclen=89 t=1045s
[01:33:13] it=349009 colorings=246400 lazy-girth=153684 last: m=110 classes=6 cclen=89 t=1046s
[01:33:14] it=349237 colorings=246600 lazy-girth=153713 last: m=110 classes=7 cclen=89 t=1047s
[01:33:14] it=349459 colorings=246800 lazy-girth=153737 last: m=110 classes=7 cclen=89 t=1048s
[01:33:15] it=349697 colorings=247000 lazy-girth=153777 last: m=110 classes=6 cclen=90 t=1048s
[01:33:16] it=349940 colorings=247200 lazy-girth=153821 last: m=110 classes=7 cclen=89 t=1049s
[01:33:17] it=350191 colorings=247400 lazy-girth=153877 last: m=110 classes=7 cclen=88 t=1050s
[01:33:17] it=350423 colorings=247600 lazy-girth=153910 last: m=120 classes=7 cclen=89 t=1051s
[01:33:18] it=350647 colorings=247800 lazy-girth=153936 last: m=110 classes=6 cclen=90 t=1052s
[01:33:19] it=350910 colorings=248000 lazy-girth=154008 last: m=110 classes=7 cclen=89 t=1052s
[01:33:20] it=351157 colorings=248200 lazy-girth=154056 last: m=110 classes=6 cclen=90 t=1053s
[01:33:20] it=351404 colorings=248400 lazy-girth=154107 last: m=110 classes=7 cclen=88 t=1054s
[01:33:21] it=351650 colorings=248600 lazy-girth=154154 last: m=120 classes=7 cclen=89 t=1055s
[01:33:22] it=351884 colorings=248800 lazy-girth=154190 last: m=120 classes=7 cclen=89 t=1055s
[01:33:23] it=352124 colorings=249000 lazy-girth=154236 last: m=120 classes=7 cclen=89 t=1056s
[01:33:23] it=352369 colorings=249200 lazy-girth=154282 last: m=120 classes=7 cclen=88 t=1057s
[01:33:24] it=352594 colorings=249400 lazy-girth=154309 last: m=120 classes=7 cclen=87 t=1058s
[01:33:25] it=352833 colorings=249600 lazy-girth=154349 last: m=110 classes=7 cclen=86 t=1058s
[01:33:26] it=353044 colorings=249800 lazy-girth=154361 last: m=110 classes=7 cclen=88 t=1059s
[01:33:27] it=353259 colorings=250000 lazy-girth=154377 last: m=110 classes=7 cclen=89 t=1060s
[01:33:27] it=353480 colorings=250200 lazy-girth=154398 last: m=110 classes=7 cclen=89 t=1061s
[01:33:28] it=353711 colorings=250400 lazy-girth=154429 last: m=110 classes=6 cclen=88 t=1061s
[01:33:29] it=353958 colorings=250600 lazy-girth=154476 last: m=120 classes=7 cclen=89 t=1062s
[01:33:30] it=354190 colorings=250800 lazy-girth=154508 last: m=130 classes=8 cclen=88 t=1063s
[01:33:30] it=354409 colorings=251000 lazy-girth=154528 last: m=110 classes=6 cclen=90 t=1064s
[01:33:31] it=354660 colorings=251200 lazy-girth=154585 last: m=110 classes=7 cclen=89 t=1065s
[01:33:32] it=354900 colorings=251400 lazy-girth=154627 last: m=130 classes=8 cclen=88 t=1065s
[01:33:33] it=355134 colorings=251600 lazy-girth=154662 last: m=110 classes=6 cclen=89 t=1066s
[01:33:33] it=355366 colorings=251800 lazy-girth=154694 last: m=110 classes=7 cclen=89 t=1067s
[01:33:34] it=355592 colorings=252000 lazy-girth=154721 last: m=110 classes=6 cclen=88 t=1067s
[01:33:35] it=355812 colorings=252200 lazy-girth=154741 last: m=120 classes=7 cclen=89 t=1068s
[01:33:36] it=356041 colorings=252400 lazy-girth=154770 last: m=110 classes=6 cclen=90 t=1069s
[01:33:36] it=356280 colorings=252600 lazy-girth=154811 last: m=120 classes=7 cclen=89 t=1070s
[01:33:37] it=356512 colorings=252800 lazy-girth=154844 last: m=120 classes=7 cclen=89 t=1070s
[01:33:38] it=356751 colorings=253000 lazy-girth=154884 last: m=110 classes=6 cclen=89 t=1071s
[01:33:39] it=356975 colorings=253200 lazy-girth=154909 last: m=110 classes=7 cclen=89 t=1072s
[01:33:39] it=357200 colorings=253400 lazy-girth=154936 last: m=120 classes=7 cclen=88 t=1073s
[01:33:40] it=357437 colorings=253600 lazy-girth=154974 last: m=110 classes=7 cclen=89 t=1073s
[01:33:41] it=357650 colorings=253800 lazy-girth=154987 last: m=110 classes=7 cclen=88 t=1074s
[01:34:06] it=357878 colorings=254000 lazy-girth=155015 last: m=110 classes=7 cclen=88 t=1099s
[01:34:07] it=358100 colorings=254200 lazy-girth=155038 last: m=130 classes=8 cclen=88 t=1100s
[01:34:08] it=358344 colorings=254400 lazy-girth=155083 last: m=110 classes=7 cclen=89 t=1101s
[01:34:09] it=358568 colorings=254600 lazy-girth=155107 last: m=120 classes=7 cclen=87 t=1102s
[01:34:10] it=358799 colorings=254800 lazy-girth=155138 last: m=120 classes=7 cclen=88 t=1103s
[01:34:10] it=359016 colorings=255000 lazy-girth=155156 last: m=120 classes=7 cclen=89 t=1104s
[01:34:11] it=359246 colorings=255200 lazy-girth=155187 last: m=110 classes=6 cclen=90 t=1105s
[01:34:12] it=359461 colorings=255400 lazy-girth=155203 last: m=110 classes=6 cclen=90 t=1105s
[01:34:13] it=359683 colorings=255600 lazy-girth=155226 last: m=110 classes=7 cclen=89 t=1106s
[01:34:14] it=359902 colorings=255800 lazy-girth=155245 last: m=110 classes=6 cclen=90 t=1107s
[01:34:15] it=360120 colorings=256000 lazy-girth=155263 last: m=110 classes=7 cclen=89 t=1108s
[01:34:16] it=360335 colorings=256200 lazy-girth=155278 last: m=130 classes=8 cclen=86 t=1109s
[01:34:17] it=360543 colorings=256400 lazy-girth=155286 last: m=110 classes=6 cclen=90 t=1110s
[01:34:18] it=360821 colorings=256600 lazy-girth=155376 last: m=120 classes=7 cclen=88 t=1111s
[01:34:19] it=361100 colorings=256800 lazy-girth=155483 last: m=110 classes=7 cclen=89 t=1112s
[01:34:20] it=361405 colorings=257000 lazy-girth=155610 last: m=110 classes=7 cclen=89 t=1113s
[01:34:21] it=361695 colorings=257200 lazy-girth=155721 last: m=110 classes=7 cclen=88 t=1114s
[01:34:22] it=361965 colorings=257400 lazy-girth=155805 last: m=110 classes=7 cclen=89 t=1115s
[01:34:22] it=362233 colorings=257600 lazy-girth=155885 last: m=120 classes=7 cclen=89 t=1116s
[01:34:23] it=362510 colorings=257800 lazy-girth=155974 last: m=110 classes=6 cclen=89 t=1117s
[01:34:24] it=362784 colorings=258000 lazy-girth=156064 last: m=110 classes=6 cclen=90 t=1118s
[01:34:25] it=363045 colorings=258200 lazy-girth=156135 last: m=110 classes=7 cclen=89 t=1118s
[01:34:26] it=363314 colorings=258400 lazy-girth=156214 last: m=130 classes=8 cclen=87 t=1119s
[01:34:27] it=363562 colorings=258600 lazy-girth=156268 last: m=110 classes=7 cclen=89 t=1120s
[01:34:28] it=363809 colorings=258800 lazy-girth=156323 last: m=130 classes=8 cclen=88 t=1121s
[01:34:28] it=364055 colorings=259000 lazy-girth=156375 last: m=120 classes=7 cclen=88 t=1122s
[01:34:29] it=364308 colorings=259200 lazy-girth=156441 last: m=110 classes=7 cclen=88 t=1123s
[01:34:30] it=364553 colorings=259400 lazy-girth=156505 last: m=110 classes=6 cclen=87 t=1124s
[01:34:31] it=364840 colorings=259600 lazy-girth=156606 last: m=120 classes=7 cclen=89 t=1125s
[01:34:32] it=365110 colorings=259800 lazy-girth=156683 last: m=110 classes=7 cclen=88 t=1125s
[01:34:33] it=365355 colorings=260000 lazy-girth=156733 last: m=110 classes=7 cclen=89 t=1126s
[01:34:34] it=365606 colorings=260200 lazy-girth=156788 last: m=130 classes=8 cclen=88 t=1127s
[01:34:34] it=365878 colorings=260400 lazy-girth=156878 last: m=110 classes=7 cclen=88 t=1128s
[01:34:35] it=366135 colorings=260600 lazy-girth=156942 last: m=110 classes=7 cclen=88 t=1129s
[01:34:36] it=366373 colorings=260800 lazy-girth=156982 last: m=130 classes=8 cclen=86 t=1129s
[01:34:37] it=366604 colorings=261000 lazy-girth=157015 last: m=120 classes=7 cclen=89 t=1130s
[01:34:37] it=366845 colorings=261200 lazy-girth=157058 last: m=130 classes=8 cclen=88 t=1131s
[01:34:38] it=367077 colorings=261400 lazy-girth=157095 last: m=110 classes=7 cclen=89 t=1132s
[01:34:39] it=367311 colorings=261600 lazy-girth=157133 last: m=120 classes=7 cclen=89 t=1132s
[01:34:40] it=367560 colorings=261800 lazy-girth=157190 last: m=110 classes=7 cclen=88 t=1133s
[01:34:41] it=367820 colorings=262000 lazy-girth=157260 last: m=120 classes=7 cclen=89 t=1134s
[01:34:41] it=368075 colorings=262200 lazy-girth=157321 last: m=120 classes=7 cclen=89 t=1135s
[01:34:42] it=368341 colorings=262400 lazy-girth=157394 last: m=110 classes=7 cclen=89 t=1136s
[01:34:43] it=368599 colorings=262600 lazy-girth=157457 last: m=130 classes=8 cclen=85 t=1136s
[01:34:44] it=368852 colorings=262800 lazy-girth=157515 last: m=120 classes=7 cclen=89 t=1137s
[01:34:45] it=369101 colorings=263000 lazy-girth=157566 last: m=110 classes=7 cclen=89 t=1138s
[01:34:45] it=369339 colorings=263200 lazy-girth=157610 last: m=110 classes=7 cclen=89 t=1139s
[01:34:46] it=369557 colorings=263400 lazy-girth=157631 last: m=110 classes=6 cclen=90 t=1140s
[01:34:47] it=369790 colorings=263600 lazy-girth=157667 last: m=110 classes=7 cclen=89 t=1140s
[01:34:48] it=370023 colorings=263800 lazy-girth=157702 last: m=120 classes=7 cclen=89 t=1141s
[01:34:48] it=370246 colorings=264000 lazy-girth=157727 last: m=110 classes=7 cclen=89 t=1142s
[01:34:49] it=370488 colorings=264200 lazy-girth=157773 last: m=120 classes=7 cclen=89 t=1143s
[01:34:50] it=370735 colorings=264400 lazy-girth=157821 last: m=110 classes=6 cclen=89 t=1143s
[01:34:51] it=370975 colorings=264600 lazy-girth=157862 last: m=110 classes=7 cclen=89 t=1145s
[01:34:52] it=371221 colorings=264800 lazy-girth=157911 last: m=130 classes=8 cclen=86 t=1145s
[01:34:53] it=371478 colorings=265000 lazy-girth=157984 last: m=120 classes=7 cclen=89 t=1146s
[01:34:54] it=371691 colorings=265200 lazy-girth=157998 last: m=120 classes=7 cclen=87 t=1147s
[01:34:54] it=371926 colorings=265400 lazy-girth=158035 last: m=110 classes=7 cclen=89 t=1148s
[01:34:55] it=372161 colorings=265600 lazy-girth=158074 last: m=110 classes=7 cclen=89 t=1149s
[01:34:56] it=372386 colorings=265800 lazy-girth=158101 last: m=120 classes=7 cclen=88 t=1149s
[01:34:57] it=372630 colorings=266000 lazy-girth=158146 last: m=120 classes=7 cclen=89 t=1150s
[01:34:57] it=372853 colorings=266200 lazy-girth=158170 last: m=110 classes=7 cclen=89 t=1151s
[01:34:58] it=373106 colorings=266400 lazy-girth=158227 last: m=120 classes=7 cclen=88 t=1152s
[01:34:59] it=373353 colorings=266600 lazy-girth=158277 last: m=120 classes=7 cclen=88 t=1153s
[01:35:00] it=373596 colorings=266800 lazy-girth=158322 last: m=120 classes=7 cclen=87 t=1153s
[01:35:01] it=373846 colorings=267000 lazy-girth=158382 last: m=110 classes=7 cclen=88 t=1154s
[01:35:02] it=374070 colorings=267200 lazy-girth=158411 last: m=110 classes=7 cclen=88 t=1155s
[01:35:02] it=374287 colorings=267400 lazy-girth=158431 last: m=130 classes=8 cclen=78 t=1156s
[01:35:03] it=374523 colorings=267600 lazy-girth=158470 last: m=120 classes=7 cclen=89 t=1156s
[01:35:04] it=374768 colorings=267800 lazy-girth=158517 last: m=110 classes=6 cclen=90 t=1157s
[01:35:05] it=375016 colorings=268000 lazy-girth=158583 last: m=120 classes=7 cclen=89 t=1158s
[01:35:06] it=375257 colorings=268200 lazy-girth=158625 last: m=110 classes=6 cclen=90 t=1159s
[01:35:07] it=375513 colorings=268400 lazy-girth=158683 last: m=130 classes=8 cclen=87 t=1160s
[01:35:07] it=375753 colorings=268600 lazy-girth=158725 last: m=130 classes=8 cclen=77 t=1161s
[01:35:08] it=376006 colorings=268800 lazy-girth=158783 last: m=110 classes=7 cclen=89 t=1162s
[01:35:09] it=376261 colorings=269000 lazy-girth=158845 last: m=130 classes=8 cclen=87 t=1162s
[01:35:10] it=376487 colorings=269200 lazy-girth=158872 last: m=110 classes=7 cclen=89 t=1163s
[01:35:11] it=376718 colorings=269400 lazy-girth=158911 last: m=130 classes=8 cclen=87 t=1165s
[01:35:12] it=376942 colorings=269600 lazy-girth=158938 last: m=120 classes=7 cclen=89 t=1165s
[01:35:13] it=377197 colorings=269800 lazy-girth=159007 last: m=110 classes=7 cclen=89 t=1167s
[01:35:14] it=377439 colorings=270000 lazy-girth=159053 last: m=110 classes=6 cclen=90 t=1167s
[01:35:15] it=377687 colorings=270200 lazy-girth=159107 last: m=110 classes=7 cclen=88 t=1168s
[01:35:16] it=377928 colorings=270400 lazy-girth=159158 last: m=120 classes=7 cclen=89 t=1169s
[01:35:16] it=378152 colorings=270600 lazy-girth=159184 last: m=130 classes=8 cclen=88 t=1170s
[01:35:17] it=378393 colorings=270800 lazy-girth=159229 last: m=120 classes=7 cclen=89 t=1171s
[01:35:18] it=378645 colorings=271000 lazy-girth=159288 last: m=110 classes=6 cclen=90 t=1171s
[01:35:19] it=378872 colorings=271200 lazy-girth=159319 last: m=110 classes=7 cclen=89 t=1172s
[01:35:20] it=379107 colorings=271400 lazy-girth=159364 last: m=120 classes=7 cclen=87 t=1173s
[01:35:21] it=379352 colorings=271600 lazy-girth=159412 last: m=110 classes=6 cclen=90 t=1174s
[01:35:21] it=379619 colorings=271800 lazy-girth=159498 last: m=130 classes=8 cclen=88 t=1175s
[01:35:22] it=379868 colorings=272000 lazy-girth=159553 last: m=120 classes=7 cclen=89 t=1176s
[01:35:23] it=380114 colorings=272200 lazy-girth=159604 last: m=120 classes=7 cclen=88 t=1176s
[01:35:24] it=380332 colorings=272400 lazy-girth=159623 last: m=120 classes=7 cclen=88 t=1177s
[01:35:25] it=380565 colorings=272600 lazy-girth=159657 last: m=130 classes=8 cclen=88 t=1178s
[01:35:25] it=380795 colorings=272800 lazy-girth=159687 last: m=120 classes=7 cclen=88 t=1179s
[01:35:26] it=381034 colorings=273000 lazy-girth=159730 last: m=120 classes=7 cclen=88 t=1179s
[01:35:27] it=381262 colorings=273200 lazy-girth=159761 last: m=110 classes=7 cclen=88 t=1180s
[01:35:28] it=381499 colorings=273400 lazy-girth=159799 last: m=110 classes=6 cclen=90 t=1181s
[01:35:29] it=381734 colorings=273600 lazy-girth=159841 last: m=110 classes=7 cclen=89 t=1182s
[01:35:29] it=381967 colorings=273800 lazy-girth=159877 last: m=120 classes=7 cclen=86 t=1183s
[01:35:30] it=382195 colorings=274000 lazy-girth=159910 last: m=130 classes=8 cclen=72 t=1184s
[01:35:31] it=382429 colorings=274200 lazy-girth=159945 last: m=110 classes=6 cclen=90 t=1185s
[01:35:32] it=382667 colorings=274400 lazy-girth=159985 last: m=130 classes=8 cclen=87 t=1186s
[01:35:33] it=382911 colorings=274600 lazy-girth=160032 last: m=120 classes=7 cclen=87 t=1187s
[01:35:34] it=383150 colorings=274800 lazy-girth=160073 last: m=110 classes=7 cclen=89 t=1187s
[01:35:35] it=383389 colorings=275000 lazy-girth=160113 last: m=110 classes=7 cclen=88 t=1188s
[01:35:36] it=383616 colorings=275200 lazy-girth=160140 last: m=120 classes=7 cclen=89 t=1189s
[01:35:37] it=383850 colorings=275400 lazy-girth=160175 last: m=120 classes=7 cclen=88 t=1190s
[01:35:37] it=384087 colorings=275600 lazy-girth=160218 last: m=120 classes=7 cclen=85 t=1191s
[01:35:38] it=384310 colorings=275800 lazy-girth=160241 last: m=110 classes=7 cclen=89 t=1192s
[01:35:39] it=384529 colorings=276000 lazy-girth=160264 last: m=120 classes=7 cclen=84 t=1192s
[01:35:40] it=384771 colorings=276200 lazy-girth=160313 last: m=120 classes=7 cclen=88 t=1193s
[01:35:41] it=385009 colorings=276400 lazy-girth=160351 last: m=110 classes=7 cclen=88 t=1194s
[01:35:42] it=385231 colorings=276600 lazy-girth=160373 last: m=130 classes=8 cclen=88 t=1195s
[01:35:42] it=385467 colorings=276800 lazy-girth=160415 last: m=110 classes=7 cclen=89 t=1196s
[01:35:43] it=385700 colorings=277000 lazy-girth=160450 last: m=110 classes=6 cclen=90 t=1197s
[01:35:44] it=385930 colorings=277200 lazy-girth=160485 last: m=120 classes=7 cclen=87 t=1197s
[01:35:45] it=386167 colorings=277400 lazy-girth=160523 last: m=110 classes=6 cclen=90 t=1198s
[01:35:46] it=386418 colorings=277600 lazy-girth=160579 last: m=120 classes=7 cclen=87 t=1199s
[01:35:47] it=386653 colorings=277800 lazy-girth=160621 last: m=130 classes=8 cclen=88 t=1200s
[01:35:47] it=386892 colorings=278000 lazy-girth=160662 last: m=110 classes=7 cclen=89 t=1201s
[01:35:48] it=387127 colorings=278200 lazy-girth=160699 last: m=110 classes=7 cclen=89 t=1202s
[01:35:49] it=387354 colorings=278400 lazy-girth=160731 last: m=110 classes=7 cclen=89 t=1202s
[01:35:50] it=387596 colorings=278600 lazy-girth=160779 last: m=120 classes=7 cclen=80 t=1203s
[01:35:51] it=387840 colorings=278800 lazy-girth=160827 last: m=110 classes=7 cclen=89 t=1204s
[01:35:52] it=388072 colorings=279000 lazy-girth=160860 last: m=120 classes=7 cclen=88 t=1205s
[01:35:52] it=388289 colorings=279200 lazy-girth=160877 last: m=110 classes=7 cclen=89 t=1206s
[01:35:53] it=388515 colorings=279400 lazy-girth=160907 last: m=110 classes=7 cclen=89 t=1206s
[01:35:54] it=388742 colorings=279600 lazy-girth=160935 last: m=110 classes=7 cclen=88 t=1207s
[01:35:55] it=388969 colorings=279800 lazy-girth=160966 last: m=130 classes=8 cclen=85 t=1208s
[01:35:56] it=389196 colorings=280000 lazy-girth=160995 last: m=110 classes=7 cclen=89 t=1209s
[01:35:57] it=389418 colorings=280200 lazy-girth=161019 last: m=120 classes=7 cclen=88 t=1210s
[01:35:58] it=389627 colorings=280400 lazy-girth=161028 last: m=120 classes=7 cclen=89 t=1211s
[01:35:58] it=389863 colorings=280600 lazy-girth=161066 last: m=120 classes=7 cclen=88 t=1212s
[01:35:59] it=390092 colorings=280800 lazy-girth=161097 last: m=110 classes=7 cclen=89 t=1213s
[01:36:00] it=390316 colorings=281000 lazy-girth=161125 last: m=110 classes=7 cclen=89 t=1214s
[01:36:01] it=390551 colorings=281200 lazy-girth=161160 last: m=110 classes=7 cclen=89 t=1214s
[01:36:02] it=390774 colorings=281400 lazy-girth=161184 last: m=120 classes=7 cclen=89 t=1215s
[01:36:03] it=391008 colorings=281600 lazy-girth=161222 last: m=120 classes=7 cclen=89 t=1216s
[01:36:04] it=391232 colorings=281800 lazy-girth=161253 last: m=110 classes=7 cclen=89 t=1217s
[01:36:05] it=391456 colorings=282000 lazy-girth=161279 last: m=110 classes=7 cclen=86 t=1218s
[01:36:05] it=391673 colorings=282200 lazy-girth=161301 last: m=110 classes=7 cclen=89 t=1219s
[01:36:06] it=391895 colorings=282400 lazy-girth=161328 last: m=120 classes=7 cclen=89 t=1220s
[01:36:07] it=392131 colorings=282600 lazy-girth=161366 last: m=120 classes=7 cclen=89 t=1221s
[01:36:08] it=392358 colorings=282800 lazy-girth=161398 last: m=110 classes=7 cclen=88 t=1221s
[01:36:09] it=392586 colorings=283000 lazy-girth=161428 last: m=110 classes=6 cclen=89 t=1222s
[01:36:10] it=392807 colorings=283200 lazy-girth=161449 last: m=110 classes=6 cclen=90 t=1223s
[01:36:11] it=393026 colorings=283400 lazy-girth=161471 last: m=130 classes=8 cclen=86 t=1224s
[01:36:12] it=393247 colorings=283600 lazy-girth=161494 last: m=120 classes=7 cclen=88 t=1225s
[01:36:12] it=393471 colorings=283800 lazy-girth=161520 last: m=130 classes=8 cclen=88 t=1226s
[01:36:14] it=393687 colorings=284000 lazy-girth=161539 last: m=110 classes=6 cclen=90 t=1227s
[01:36:14] it=393912 colorings=284200 lazy-girth=161569 last: m=130 classes=8 cclen=88 t=1228s
[01:36:15] it=394136 colorings=284400 lazy-girth=161597 last: m=110 classes=7 cclen=89 t=1229s
[01:36:16] it=394360 colorings=284600 lazy-girth=161628 last: m=110 classes=7 cclen=88 t=1230s
[01:36:17] it=394567 colorings=284800 lazy-girth=161636 last: m=110 classes=7 cclen=89 t=1230s
[01:36:18] it=394783 colorings=285000 lazy-girth=161657 last: m=120 classes=7 cclen=88 t=1231s
[01:36:19] it=395006 colorings=285200 lazy-girth=161681 last: m=120 classes=7 cclen=89 t=1232s
[01:36:20] it=395223 colorings=285400 lazy-girth=161700 last: m=130 classes=8 cclen=87 t=1233s
[01:36:21] it=395436 colorings=285600 lazy-girth=161716 last: m=110 classes=7 cclen=88 t=1234s
[01:36:22] it=395652 colorings=285800 lazy-girth=161735 last: m=110 classes=7 cclen=89 t=1235s
[01:36:23] it=395873 colorings=286000 lazy-girth=161758 last: m=110 classes=7 cclen=89 t=1236s
[01:36:24] it=396090 colorings=286200 lazy-girth=161779 last: m=110 classes=7 cclen=89 t=1237s
[01:36:25] it=396303 colorings=286400 lazy-girth=161795 last: m=120 classes=7 cclen=88 t=1238s
[01:36:26] it=396520 colorings=286600 lazy-girth=161813 last: m=110 classes=7 cclen=84 t=1240s
[01:36:27] it=396733 colorings=286800 lazy-girth=161828 last: m=130 classes=8 cclen=86 t=1241s
[01:36:28] it=396948 colorings=287000 lazy-girth=161846 last: m=120 classes=7 cclen=88 t=1242s
[01:36:30] it=397163 colorings=287200 lazy-girth=161864 last: m=110 classes=7 cclen=89 t=1243s
[01:36:31] it=397399 colorings=287400 lazy-girth=161917 last: m=120 classes=7 cclen=85 t=1244s
[01:36:32] it=397686 colorings=287600 lazy-girth=162012 last: m=130 classes=8 cclen=87 t=1245s
[01:36:33] it=397948 colorings=287800 lazy-girth=162089 last: m=120 classes=7 cclen=88 t=1246s
[01:36:34] it=398201 colorings=288000 lazy-girth=162146 last: m=120 classes=7 cclen=85 t=1247s
[01:36:35] it=398477 colorings=288200 lazy-girth=162234 last: m=110 classes=7 cclen=89 t=1248s
[01:36:35] it=398719 colorings=288400 lazy-girth=162279 last: m=130 classes=8 cclen=86 t=1249s
[01:36:37] it=398979 colorings=288600 lazy-girth=162348 last: m=120 classes=7 cclen=89 t=1250s
[01:36:38] it=399241 colorings=288800 lazy-girth=162415 last: m=110 classes=7 cclen=88 t=1251s
[01:36:39] it=399499 colorings=289000 lazy-girth=162477 last: m=110 classes=7 cclen=89 t=1252s
[01:36:40] it=399766 colorings=289200 lazy-girth=162555 last: m=120 classes=7 cclen=88 t=1253s
[01:36:40] it=400013 colorings=289400 lazy-girth=162608 last: m=110 classes=7 cclen=88 t=1254s
[01:36:41] it=400240 colorings=289600 lazy-girth=162635 last: m=110 classes=7 cclen=89 t=1255s
[01:36:42] it=400468 colorings=289800 lazy-girth=162665 last: m=120 classes=7 cclen=89 t=1255s
[01:36:43] it=400710 colorings=290000 lazy-girth=162711 last: m=120 classes=7 cclen=87 t=1256s
[01:36:44] it=400952 colorings=290200 lazy-girth=162760 last: m=110 classes=7 cclen=89 t=1257s
[01:36:44] it=401202 colorings=290400 lazy-girth=162817 last: m=120 classes=7 cclen=89 t=1258s
[01:36:45] it=401440 colorings=290600 lazy-girth=162856 last: m=110 classes=7 cclen=89 t=1259s
[01:36:46] it=401671 colorings=290800 lazy-girth=162888 last: m=110 classes=7 cclen=89 t=1259s
[01:36:47] it=401913 colorings=291000 lazy-girth=162936 last: m=120 classes=7 cclen=89 t=1260s
[01:36:48] it=402146 colorings=291200 lazy-girth=162972 last: m=110 classes=7 cclen=89 t=1261s
[01:36:48] it=402367 colorings=291400 lazy-girth=162994 last: m=110 classes=6 cclen=90 t=1262s
[01:36:49] it=402597 colorings=291600 lazy-girth=163025 last: m=110 classes=7 cclen=89 t=1263s
[01:36:50] it=402817 colorings=291800 lazy-girth=163046 last: m=110 classes=7 cclen=88 t=1263s
[01:36:51] it=403052 colorings=292000 lazy-girth=163083 last: m=110 classes=6 cclen=90 t=1264s
[01:36:52] it=403284 colorings=292200 lazy-girth=163117 last: m=110 classes=6 cclen=90 t=1265s
[01:36:52] it=403526 colorings=292400 lazy-girth=163160 last: m=110 classes=7 cclen=89 t=1266s
[01:36:53] it=403788 colorings=292600 lazy-girth=163235 last: m=110 classes=6 cclen=90 t=1266s
[01:36:54] it=404033 colorings=292800 lazy-girth=163281 last: m=110 classes=7 cclen=89 t=1267s
[01:36:55] it=404280 colorings=293000 lazy-girth=163335 last: m=120 classes=7 cclen=89 t=1268s
[01:36:55] it=404524 colorings=293200 lazy-girth=163381 last: m=110 classes=6 cclen=89 t=1269s
[01:36:56] it=404758 colorings=293400 lazy-girth=163419 last: m=120 classes=7 cclen=89 t=1270s
[01:36:57] it=405005 colorings=293600 lazy-girth=163469 last: m=110 classes=6 cclen=90 t=1270s
[01:36:58] it=405236 colorings=293800 lazy-girth=163504 last: m=110 classes=7 cclen=87 t=1271s
[01:36:59] it=405482 colorings=294000 lazy-girth=163555 last: m=110 classes=7 cclen=89 t=1272s
[01:36:59] it=405732 colorings=294200 lazy-girth=163605 last: m=120 classes=7 cclen=89 t=1273s
[01:37:01] it=405987 colorings=294400 lazy-girth=163662 last: m=120 classes=7 cclen=88 t=1274s
[01:37:02] it=406224 colorings=294600 lazy-girth=163702 last: m=110 classes=7 cclen=89 t=1275s
[01:37:03] it=406476 colorings=294800 lazy-girth=163762 last: m=110 classes=7 cclen=89 t=1276s
[01:37:04] it=406725 colorings=295000 lazy-girth=163818 last: m=120 classes=7 cclen=89 t=1277s
[01:37:05] it=406945 colorings=295200 lazy-girth=163838 last: m=120 classes=7 cclen=87 t=1278s
[01:37:05] it=407189 colorings=295400 lazy-girth=163891 last: m=110 classes=7 cclen=88 t=1279s
[01:37:06] it=407422 colorings=295600 lazy-girth=163928 last: m=110 classes=6 cclen=90 t=1280s
[01:37:07] it=407654 colorings=295800 lazy-girth=163961 last: m=110 classes=7 cclen=88 t=1280s
[01:37:08] it=407885 colorings=296000 lazy-girth=163993 last: m=110 classes=6 cclen=89 t=1281s
[01:37:09] it=408111 colorings=296200 lazy-girth=164022 last: m=120 classes=7 cclen=89 t=1282s
[01:37:10] it=408375 colorings=296400 lazy-girth=164089 last: m=110 classes=7 cclen=87 t=1283s
[01:37:10] it=408611 colorings=296600 lazy-girth=164126 last: m=110 classes=6 cclen=88 t=1284s
[01:37:11] it=408854 colorings=296800 lazy-girth=164171 last: m=110 classes=6 cclen=90 t=1285s
[01:37:12] it=409093 colorings=297000 lazy-girth=164214 last: m=120 classes=7 cclen=89 t=1285s
[01:37:13] it=409332 colorings=297200 lazy-girth=164253 last: m=110 classes=7 cclen=88 t=1286s
[01:37:14] it=409581 colorings=297400 lazy-girth=164306 last: m=110 classes=7 cclen=89 t=1287s
[01:37:15] it=409793 colorings=297600 lazy-girth=164320 last: m=110 classes=6 cclen=90 t=1288s
[01:37:15] it=410005 colorings=297800 lazy-girth=164333 last: m=120 classes=7 cclen=87 t=1289s
[01:37:16] it=410257 colorings=298000 lazy-girth=164386 last: m=110 classes=7 cclen=89 t=1290s
[01:37:17] it=410479 colorings=298200 lazy-girth=164408 last: m=120 classes=7 cclen=88 t=1291s
[01:37:18] it=410713 colorings=298400 lazy-girth=164442 last: m=110 classes=6 cclen=89 t=1291s
[01:37:19] it=410933 colorings=298600 lazy-girth=164464 last: m=110 classes=7 cclen=89 t=1292s
[01:37:20] it=411147 colorings=298800 lazy-girth=164478 last: m=110 classes=6 cclen=89 t=1293s
[01:37:20] it=411368 colorings=299000 lazy-girth=164499 last: m=110 classes=7 cclen=86 t=1294s
[01:37:22] it=411608 colorings=299200 lazy-girth=164542 last: m=120 classes=7 cclen=89 t=1296s
[01:37:24] it=411843 colorings=299400 lazy-girth=164578 last: m=110 classes=7 cclen=89 t=1297s
[01:37:25] it=412078 colorings=299600 lazy-girth=164617 last: m=110 classes=7 cclen=89 t=1298s
[01:37:26] it=412300 colorings=299800 lazy-girth=164639 last: m=110 classes=7 cclen=89 t=1299s
[01:37:27] it=412519 colorings=300000 lazy-girth=164658 last: m=120 classes=7 cclen=89 t=1300s
[01:37:28] it=412742 colorings=300200 lazy-girth=164681 last: m=110 classes=7 cclen=89 t=1301s
[01:37:29] it=412952 colorings=300400 lazy-girth=164693 last: m=120 classes=7 cclen=85 t=1302s
[01:37:30] it=413170 colorings=300600 lazy-girth=164711 last: m=110 classes=6 cclen=90 t=1303s
[01:37:31] it=413372 colorings=300800 lazy-girth=164713 last: m=120 classes=7 cclen=88 t=1304s
[01:37:32] it=413665 colorings=301000 lazy-girth=164821 last: m=110 classes=6 cclen=90 t=1306s
[01:37:33] it=413957 colorings=301200 lazy-girth=164923 last: m=110 classes=7 cclen=88 t=1307s
[01:37:34] it=414217 colorings=301400 lazy-girth=164989 last: m=120 classes=7 cclen=89 t=1307s
[01:37:35] it=414468 colorings=301600 lazy-girth=165046 last: m=110 classes=7 cclen=89 t=1308s
[01:37:36] it=414732 colorings=301800 lazy-girth=165117 last: m=130 classes=8 cclen=88 t=1309s
[01:37:37] it=414974 colorings=302000 lazy-girth=165163 last: m=110 classes=7 cclen=89 t=1310s
[01:37:37] it=415203 colorings=302200 lazy-girth=165194 last: m=110 classes=6 cclen=90 t=1311s
[01:37:38] it=415426 colorings=302400 lazy-girth=165235 last: m=110 classes=7 cclen=89 t=1312s
[01:37:39] it=415701 colorings=302600 lazy-girth=165316 last: m=120 classes=7 cclen=89 t=1312s
[01:37:40] it=415947 colorings=302800 lazy-girth=165365 last: m=120 classes=7 cclen=87 t=1313s
[01:37:41] it=416204 colorings=303000 lazy-girth=165431 last: m=130 classes=8 cclen=86 t=1314s
[01:37:42] it=416451 colorings=303200 lazy-girth=165483 last: m=110 classes=7 cclen=88 t=1315s
[01:37:42] it=416685 colorings=303400 lazy-girth=165522 last: m=130 classes=8 cclen=87 t=1316s
[01:37:43] it=416933 colorings=303600 lazy-girth=165576 last: m=120 classes=7 cclen=89 t=1317s
[01:37:44] it=417182 colorings=303800 lazy-girth=165632 last: m=110 classes=6 cclen=90 t=1318s
[01:37:45] it=417423 colorings=304000 lazy-girth=165679 last: m=120 classes=7 cclen=88 t=1318s
[01:37:46] it=417670 colorings=304200 lazy-girth=165730 last: m=110 classes=7 cclen=89 t=1319s
[01:37:47] it=417894 colorings=304400 lazy-girth=165754 last: m=110 classes=7 cclen=89 t=1320s
[01:37:48] it=418155 colorings=304600 lazy-girth=165821 last: m=110 classes=6 cclen=90 t=1321s
[01:37:48] it=418399 colorings=304800 lazy-girth=165867 last: m=120 classes=7 cclen=89 t=1322s
[01:37:49] it=418667 colorings=305000 lazy-girth=165941 last: m=110 classes=7 cclen=89 t=1323s
[01:37:50] it=418904 colorings=305200 lazy-girth=165986 last: m=120 classes=7 cclen=88 t=1324s
[01:37:52] it=419142 colorings=305400 lazy-girth=166029 last: m=120 classes=7 cclen=89 t=1325s
[01:37:53] it=419377 colorings=305600 lazy-girth=166071 last: m=110 classes=7 cclen=89 t=1326s
[01:37:53] it=419611 colorings=305800 lazy-girth=166107 last: m=120 classes=7 cclen=87 t=1327s
[01:37:54] it=419833 colorings=306000 lazy-girth=166131 last: m=110 classes=7 cclen=89 t=1328s
[01:37:55] it=420074 colorings=306200 lazy-girth=166179 last: m=120 classes=7 cclen=89 t=1328s
[01:37:56] it=420348 colorings=306400 lazy-girth=166259 last: m=110 classes=6 cclen=89 t=1329s
[01:37:57] it=420584 colorings=306600 lazy-girth=166297 last: m=120 classes=7 cclen=89 t=1330s
[01:37:57] it=420812 colorings=306800 lazy-girth=166327 last: m=130 classes=8 cclen=86 t=1331s
[01:37:58] it=421054 colorings=307000 lazy-girth=166370 last: m=110 classes=6 cclen=90 t=1331s
[01:37:59] it=421292 colorings=307200 lazy-girth=166409 last: m=120 classes=7 cclen=88 t=1332s
[01:38:00] it=421547 colorings=307400 lazy-girth=166466 last: m=130 classes=8 cclen=87 t=1333s
[01:38:01] it=421768 colorings=307600 lazy-girth=166488 last: m=110 classes=6 cclen=88 t=1334s
[01:38:01] it=421986 colorings=307800 lazy-girth=166508 last: m=110 classes=6 cclen=90 t=1335s
[01:38:02] it=422233 colorings=308000 lazy-girth=166555 last: m=120 classes=7 cclen=89 t=1336s
[01:38:03] it=422466 colorings=308200 lazy-girth=166589 last: m=120 classes=7 cclen=89 t=1336s
[01:38:04] it=422698 colorings=308400 lazy-girth=166623 last: m=110 classes=7 cclen=88 t=1337s
[01:38:05] it=422920 colorings=308600 lazy-girth=166645 last: m=130 classes=8 cclen=87 t=1338s
[01:38:05] it=423150 colorings=308800 lazy-girth=166676 last: m=120 classes=7 cclen=89 t=1339s
[01:38:06] it=423386 colorings=309000 lazy-girth=166713 last: m=110 classes=7 cclen=89 t=1339s
[01:38:07] it=423616 colorings=309200 lazy-girth=166745 last: m=120 classes=7 cclen=89 t=1340s
[01:38:08] it=423849 colorings=309400 lazy-girth=166779 last: m=110 classes=7 cclen=89 t=1341s
[01:38:08] it=424080 colorings=309600 lazy-girth=166812 last: m=110 classes=7 cclen=89 t=1342s
[01:38:09] it=424325 colorings=309800 lazy-girth=166857 last: m=110 classes=7 cclen=88 t=1343s
[01:38:10] it=424548 colorings=310000 lazy-girth=166883 last: m=120 classes=7 cclen=89 t=1343s
[01:38:11] it=424776 colorings=310200 lazy-girth=166912 last: m=120 classes=7 cclen=88 t=1344s
[01:38:12] it=425007 colorings=310400 lazy-girth=166947 last: m=110 classes=6 cclen=90 t=1345s
[01:38:12] it=425242 colorings=310600 lazy-girth=166986 last: m=110 classes=7 cclen=89 t=1346s
[01:38:13] it=425486 colorings=310800 lazy-girth=167034 last: m=110 classes=6 cclen=90 t=1347s
[01:38:14] it=425711 colorings=311000 lazy-girth=167059 last: m=110 classes=7 cclen=89 t=1347s
[01:38:15] it=425935 colorings=311200 lazy-girth=167083 last: m=110 classes=6 cclen=90 t=1348s
[01:38:16] it=426171 colorings=311400 lazy-girth=167119 last: m=120 classes=7 cclen=89 t=1349s
[01:38:16] it=426386 colorings=311600 lazy-girth=167135 last: m=130 classes=8 cclen=88 t=1350s
[01:38:17] it=426600 colorings=311800 lazy-girth=167150 last: m=120 classes=7 cclen=89 t=1351s
[01:38:18] it=426824 colorings=312000 lazy-girth=167174 last: m=120 classes=7 cclen=89 t=1351s
[01:38:19] it=427059 colorings=312200 lazy-girth=167210 last: m=120 classes=7 cclen=89 t=1352s
[01:38:20] it=427281 colorings=312400 lazy-girth=167235 last: m=130 classes=8 cclen=88 t=1353s
[01:38:20] it=427515 colorings=312600 lazy-girth=167275 last: m=120 classes=7 cclen=89 t=1354s
[01:38:21] it=427742 colorings=312800 lazy-girth=167304 last: m=110 classes=6 cclen=89 t=1354s
[01:38:22] it=427952 colorings=313000 lazy-girth=167314 last: m=110 classes=7 cclen=88 t=1355s
[01:38:23] it=428178 colorings=313200 lazy-girth=167340 last: m=110 classes=7 cclen=87 t=1356s
[01:38:23] it=428393 colorings=313400 lazy-girth=167355 last: m=120 classes=7 cclen=88 t=1357s
[01:38:24] it=428623 colorings=313600 lazy-girth=167385 last: m=120 classes=7 cclen=87 t=1357s
[01:38:25] it=428849 colorings=313800 lazy-girth=167412 last: m=110 classes=7 cclen=89 t=1358s
[01:38:26] it=429061 colorings=314000 lazy-girth=167424 last: m=110 classes=7 cclen=89 t=1359s
[01:38:26] it=429297 colorings=314200 lazy-girth=167460 last: m=120 classes=7 cclen=89 t=1360s
[01:38:27] it=429518 colorings=314400 lazy-girth=167481 last: m=110 classes=7 cclen=89 t=1361s
[01:38:28] it=429727 colorings=314600 lazy-girth=167490 last: m=110 classes=7 cclen=89 t=1361s
[01:38:29] it=429947 colorings=314800 lazy-girth=167510 last: m=110 classes=7 cclen=88 t=1362s
[01:38:30] it=430168 colorings=315000 lazy-girth=167531 last: m=110 classes=7 cclen=87 t=1363s
[01:38:31] it=430429 colorings=315200 lazy-girth=167603 last: m=120 classes=7 cclen=89 t=1365s
[01:38:32] it=430711 colorings=315400 lazy-girth=167698 last: m=110 classes=7 cclen=89 t=1365s
[01:38:33] it=430958 colorings=315600 lazy-girth=167747 last: m=120 classes=7 cclen=89 t=1366s
[01:38:34] it=431199 colorings=315800 lazy-girth=167790 last: m=130 classes=8 cclen=88 t=1367s
[01:38:35] it=431438 colorings=316000 lazy-girth=167835 last: m=130 classes=8 cclen=85 t=1368s
[01:38:35] it=431665 colorings=316200 lazy-girth=167866 last: m=110 classes=7 cclen=88 t=1369s
[01:38:36] it=431907 colorings=316400 lazy-girth=167911 last: m=110 classes=6 cclen=89 t=1369s
[01:38:37] it=432132 colorings=316600 lazy-girth=167937 last: m=110 classes=7 cclen=88 t=1370s
[01:38:37] it=432361 colorings=316800 lazy-girth=167967 last: m=120 classes=7 cclen=89 t=1371s
[01:38:38] it=432578 colorings=317000 lazy-girth=167986 last: m=110 classes=6 cclen=90 t=1371s
[01:38:39] it=432807 colorings=317200 lazy-girth=168015 last: m=120 classes=7 cclen=89 t=1372s
[01:38:40] it=433048 colorings=317400 lazy-girth=168056 last: m=120 classes=7 cclen=87 t=1374s
[01:38:41] it=433283 colorings=317600 lazy-girth=168096 last: m=110 classes=7 cclen=88 t=1375s
[01:38:42] it=433528 colorings=317800 lazy-girth=168141 last: m=120 classes=7 cclen=89 t=1376s
[01:38:43] it=433785 colorings=318000 lazy-girth=168204 last: m=120 classes=7 cclen=89 t=1376s
[01:38:44] it=434019 colorings=318200 lazy-girth=168241 last: m=110 classes=7 cclen=89 t=1377s
[01:38:45] it=434258 colorings=318400 lazy-girth=168280 last: m=130 classes=8 cclen=87 t=1378s
[01:38:45] it=434481 colorings=318600 lazy-girth=168304 last: m=110 classes=6 cclen=90 t=1379s
[01:38:46] it=434712 colorings=318800 lazy-girth=168338 last: m=130 classes=8 cclen=88 t=1380s
[01:38:47] it=434932 colorings=319000 lazy-girth=168367 last: m=110 classes=7 cclen=88 t=1380s
[01:38:48] it=435156 colorings=319200 lazy-girth=168398 last: m=120 classes=7 cclen=89 t=1381s
[01:38:49] it=435380 colorings=319400 lazy-girth=168423 last: m=120 classes=7 cclen=85 t=1382s
[01:38:49] it=435591 colorings=319600 lazy-girth=168434 last: m=110 classes=7 cclen=89 t=1383s
[01:38:50] it=435831 colorings=319800 lazy-girth=168476 last: m=110 classes=7 cclen=88 t=1384s
[01:38:51] it=436075 colorings=320000 lazy-girth=168523 last: m=110 classes=7 cclen=89 t=1385s
[01:38:52] it=436330 colorings=320200 lazy-girth=168586 last: m=110 classes=6 cclen=90 t=1386s
[01:38:53] it=436580 colorings=320400 lazy-girth=168640 last: m=110 classes=6 cclen=90 t=1386s
[01:38:54] it=436812 colorings=320600 lazy-girth=168672 last: m=110 classes=7 cclen=89 t=1387s
[01:38:55] it=437043 colorings=320800 lazy-girth=168707 last: m=130 classes=8 cclen=85 t=1388s
[01:38:56] it=437277 colorings=321000 lazy-girth=168745 last: m=110 classes=7 cclen=87 t=1389s
[01:38:57] it=437506 colorings=321200 lazy-girth=168778 last: m=110 classes=7 cclen=89 t=1390s
[01:38:57] it=437742 colorings=321400 lazy-girth=168819 last: m=110 classes=7 cclen=89 t=1391s
[01:38:58] it=437966 colorings=321600 lazy-girth=168843 last: m=120 classes=7 cclen=89 t=1392s
[01:38:59] it=438202 colorings=321800 lazy-girth=168880 last: m=110 classes=7 cclen=89 t=1393s
[01:39:00] it=438436 colorings=322000 lazy-girth=168919 last: m=110 classes=6 cclen=90 t=1393s
[01:39:01] it=438674 colorings=322200 lazy-girth=168958 last: m=110 classes=7 cclen=89 t=1394s
[01:39:02] it=438920 colorings=322400 lazy-girth=169009 last: m=110 classes=6 cclen=90 t=1395s
[01:39:02] it=439170 colorings=322600 lazy-girth=169063 last: m=130 classes=8 cclen=87 t=1396s
[01:39:03] it=439383 colorings=322800 lazy-girth=169077 last: m=110 classes=7 cclen=89 t=1397s
[01:39:04] it=439629 colorings=323000 lazy-girth=169123 last: m=110 classes=7 cclen=88 t=1397s
[01:39:05] it=439859 colorings=323200 lazy-girth=169157 last: m=110 classes=6 cclen=90 t=1398s
[01:39:06] it=440092 colorings=323400 lazy-girth=169192 last: m=110 classes=6 cclen=90 t=1399s
[01:39:06] it=440330 colorings=323600 lazy-girth=169231 last: m=120 classes=7 cclen=89 t=1400s
[01:39:07] it=440576 colorings=323800 lazy-girth=169282 last: m=130 classes=8 cclen=88 t=1401s
[01:39:08] it=440830 colorings=324000 lazy-girth=169339 last: m=130 classes=8 cclen=87 t=1402s
[01:39:09] it=441056 colorings=324200 lazy-girth=169365 last: m=110 classes=7 cclen=89 t=1402s
[01:39:10] it=441289 colorings=324400 lazy-girth=169399 last: m=130 classes=8 cclen=85 t=1403s
[01:39:11] it=441518 colorings=324600 lazy-girth=169434 last: m=120 classes=7 cclen=88 t=1404s
[01:39:12] it=441754 colorings=324800 lazy-girth=169478 last: m=120 classes=7 cclen=89 t=1405s
[01:39:12] it=441979 colorings=325000 lazy-girth=169504 last: m=110 classes=7 cclen=89 t=1406s
[01:39:13] it=442198 colorings=325200 lazy-girth=169524 last: m=120 classes=7 cclen=88 t=1407s
[01:39:14] it=442431 colorings=325400 lazy-girth=169559 last: m=110 classes=7 cclen=89 t=1408s
[01:39:44] it=442670 colorings=325600 lazy-girth=169601 last: m=110 classes=6 cclen=90 t=1437s
[01:39:45] it=442914 colorings=325800 lazy-girth=169645 last: m=120 classes=7 cclen=89 t=1438s
[01:39:46] it=443130 colorings=326000 lazy-girth=169661 last: m=120 classes=7 cclen=88 t=1439s
[01:39:47] it=443353 colorings=326200 lazy-girth=169686 last: m=110 classes=7 cclen=88 t=1440s
[01:39:48] it=443577 colorings=326400 lazy-girth=169711 last: m=120 classes=7 cclen=89 t=1441s
[01:39:49] it=443832 colorings=326600 lazy-girth=169769 last: m=120 classes=7 cclen=89 t=1442s
[01:39:50] it=444071 colorings=326800 lazy-girth=169813 last: m=110 classes=7 cclen=89 t=1443s
[01:39:50] it=444313 colorings=327000 lazy-girth=169861 last: m=120 classes=7 cclen=88 t=1444s
[01:39:51] it=444536 colorings=327200 lazy-girth=169886 last: m=110 classes=7 cclen=89 t=1445s
[01:39:52] it=444760 colorings=327400 lazy-girth=169916 last: m=110 classes=7 cclen=89 t=1445s
[01:39:53] it=444990 colorings=327600 lazy-girth=169946 last: m=120 classes=7 cclen=89 t=1446s
[01:39:54] it=445220 colorings=327800 lazy-girth=169976 last: m=130 classes=8 cclen=87 t=1447s
[01:39:55] it=445448 colorings=328000 lazy-girth=170005 last: m=120 classes=7 cclen=88 t=1448s
[01:39:56] it=445677 colorings=328200 lazy-girth=170036 last: m=130 classes=8 cclen=88 t=1449s
[01:39:56] it=445907 colorings=328400 lazy-girth=170066 last: m=110 classes=7 cclen=89 t=1450s
[01:39:57] it=446124 colorings=328600 lazy-girth=170083 last: m=130 classes=8 cclen=87 t=1451s
[01:39:58] it=446347 colorings=328800 lazy-girth=170106 last: m=120 classes=7 cclen=89 t=1451s
[01:39:59] it=446568 colorings=329000 lazy-girth=170128 last: m=110 classes=7 cclen=89 t=1452s
[01:40:00] it=446791 colorings=329200 lazy-girth=170152 last: m=120 classes=7 cclen=88 t=1453s
[01:40:01] it=447024 colorings=329400 lazy-girth=170190 last: m=130 classes=8 cclen=88 t=1454s
[01:40:01] it=447242 colorings=329600 lazy-girth=170211 last: m=130 classes=8 cclen=88 t=1455s
[01:40:02] it=447460 colorings=329800 lazy-girth=170229 last: m=110 classes=6 cclen=89 t=1456s
[01:40:03] it=447679 colorings=330000 lazy-girth=170249 last: m=110 classes=7 cclen=89 t=1456s
[01:40:04] it=447904 colorings=330200 lazy-girth=170275 last: m=110 classes=7 cclen=89 t=1457s
[01:40:04] it=448127 colorings=330400 lazy-girth=170298 last: m=130 classes=8 cclen=87 t=1458s
[01:40:05] it=448341 colorings=330600 lazy-girth=170314 last: m=110 classes=7 cclen=89 t=1459s
[01:40:06] it=448573 colorings=330800 lazy-girth=170347 last: m=120 classes=7 cclen=87 t=1460s
[01:40:07] it=448794 colorings=331000 lazy-girth=170369 last: m=110 classes=7 cclen=89 t=1460s
[01:40:08] it=449009 colorings=331200 lazy-girth=170385 last: m=110 classes=7 cclen=89 t=1461s
[01:40:08] it=449224 colorings=331400 lazy-girth=170400 last: m=120 classes=7 cclen=88 t=1462s
[01:40:09] it=449435 colorings=331600 lazy-girth=170412 last: m=120 classes=7 cclen=89 t=1463s
[01:40:10] it=449657 colorings=331800 lazy-girth=170434 last: m=120 classes=7 cclen=88 t=1464s
[01:40:11] it=449877 colorings=332000 lazy-girth=170454 last: m=120 classes=7 cclen=89 t=1464s
[01:40:12] it=450100 colorings=332200 lazy-girth=170478 last: m=120 classes=7 cclen=88 t=1465s
[01:40:13] it=450318 colorings=332400 lazy-girth=170500 last: m=130 classes=8 cclen=87 t=1466s
[01:40:14] it=450538 colorings=332600 lazy-girth=170520 last: m=120 classes=7 cclen=89 t=1467s
[01:40:15] it=450760 colorings=332800 lazy-girth=170543 last: m=110 classes=7 cclen=89 t=1468s
[01:40:16] it=450982 colorings=333000 lazy-girth=170565 last: m=120 classes=7 cclen=89 t=1469s
[01:40:16] it=451196 colorings=333200 lazy-girth=170579 last: m=120 classes=7 cclen=89 t=1470s
[01:40:17] it=451413 colorings=333400 lazy-girth=170601 last: m=130 classes=8 cclen=88 t=1471s
[01:40:18] it=451631 colorings=333600 lazy-girth=170621 last: m=110 classes=6 cclen=90 t=1471s
[01:40:19] it=451859 colorings=333800 lazy-girth=170650 last: m=110 classes=7 cclen=89 t=1472s
[01:40:20] it=452081 colorings=334000 lazy-girth=170676 last: m=110 classes=7 cclen=89 t=1473s
[01:40:21] it=452319 colorings=334200 lazy-girth=170718 last: m=120 classes=7 cclen=87 t=1474s
[01:40:22] it=452544 colorings=334400 lazy-girth=170746 last: m=110 classes=7 cclen=89 t=1475s
[01:40:23] it=452755 colorings=334600 lazy-girth=170759 last: m=110 classes=7 cclen=88 t=1476s
[01:40:24] it=452990 colorings=334800 lazy-girth=170799 last: m=120 classes=7 cclen=89 t=1477s
[01:40:24] it=453207 colorings=335000 lazy-girth=170818 last: m=110 classes=6 cclen=89 t=1478s
[01:40:25] it=453426 colorings=335200 lazy-girth=170840 last: m=120 classes=7 cclen=89 t=1479s
[01:40:26] it=453636 colorings=335400 lazy-girth=170850 last: m=130 classes=8 cclen=83 t=1479s
[01:40:27] it=453850 colorings=335600 lazy-girth=170864 last: m=120 classes=7 cclen=89 t=1480s
[01:40:28] it=454084 colorings=335800 lazy-girth=170899 last: m=110 classes=7 cclen=89 t=1481s
[01:40:29] it=454316 colorings=336000 lazy-girth=170935 last: m=110 classes=6 cclen=89 t=1482s
[01:40:30] it=454540 colorings=336200 lazy-girth=170960 last: m=110 classes=7 cclen=88 t=1483s
[01:40:31] it=454756 colorings=336400 lazy-girth=170978 last: m=110 classes=7 cclen=89 t=1484s
[01:40:31] it=454966 colorings=336600 lazy-girth=170988 last: m=110 classes=7 cclen=88 t=1485s
[01:40:32] it=455176 colorings=336800 lazy-girth=170999 last: m=110 classes=6 cclen=90 t=1486s
[01:40:33] it=455384 colorings=337000 lazy-girth=171010 last: m=110 classes=7 cclen=89 t=1486s
[01:40:34] it=455610 colorings=337200 lazy-girth=171041 last: m=110 classes=7 cclen=89 t=1487s
[01:40:35] it=455829 colorings=337400 lazy-girth=171060 last: m=110 classes=7 cclen=89 t=1488s
[01:40:36] it=456050 colorings=337600 lazy-girth=171081 last: m=110 classes=7 cclen=89 t=1489s
[01:40:37] it=456262 colorings=337800 lazy-girth=171093 last: m=110 classes=7 cclen=89 t=1490s
[01:40:38] it=456482 colorings=338000 lazy-girth=171115 last: m=110 classes=7 cclen=89 t=1491s
[01:40:38] it=456697 colorings=338200 lazy-girth=171130 last: m=110 classes=7 cclen=89 t=1492s
[01:40:39] it=456912 colorings=338400 lazy-girth=171146 last: m=110 classes=6 cclen=90 t=1493s
[01:40:40] it=457138 colorings=338600 lazy-girth=171176 last: m=110 classes=7 cclen=89 t=1494s
[01:40:41] it=457351 colorings=338800 lazy-girth=171190 last: m=120 classes=7 cclen=89 t=1495s
[01:40:42] it=457570 colorings=339000 lazy-girth=171218 last: m=110 classes=7 cclen=89 t=1496s
[01:40:43] it=457790 colorings=339200 lazy-girth=171243 last: m=110 classes=6 cclen=89 t=1497s
[01:40:44] it=457999 colorings=339400 lazy-girth=171255 last: m=110 classes=6 cclen=89 t=1498s
[01:40:45] it=458213 colorings=339600 lazy-girth=171271 last: m=120 classes=7 cclen=88 t=1499s
[01:40:46] it=458419 colorings=339800 lazy-girth=171280 last: m=120 classes=7 cclen=89 t=1500s
[01:40:48] it=458627 colorings=340000 lazy-girth=171290 last: m=120 classes=7 cclen=89 t=1501s
[01:40:49] it=458828 colorings=340200 lazy-girth=171291 last: m=120 classes=7 cclen=89 t=1502s
[01:40:51] it=459041 colorings=340400 lazy-girth=171309 last: m=110 classes=7 cclen=89 t=1504s
[01:40:52] it=459288 colorings=340600 lazy-girth=171362 last: m=120 classes=7 cclen=89 t=1505s
[01:40:53] it=459520 colorings=340800 lazy-girth=171395 last: m=120 classes=7 cclen=88 t=1506s
[01:40:54] it=459741 colorings=341000 lazy-girth=171417 last: m=120 classes=7 cclen=88 t=1507s
[01:40:55] it=459974 colorings=341200 lazy-girth=171450 last: m=120 classes=7 cclen=89 t=1508s
[01:40:56] it=460208 colorings=341400 lazy-girth=171488 last: m=110 classes=6 cclen=89 t=1509s
[01:40:56] it=460440 colorings=341600 lazy-girth=171520 last: m=130 classes=8 cclen=87 t=1510s
[01:40:57] it=460681 colorings=341800 lazy-girth=171563 last: m=120 classes=7 cclen=89 t=1511s
[01:40:58] it=460913 colorings=342000 lazy-girth=171595 last: m=120 classes=7 cclen=89 t=1511s
[01:40:59] it=461135 colorings=342200 lazy-girth=171617 last: m=120 classes=7 cclen=86 t=1512s
[01:41:00] it=461360 colorings=342400 lazy-girth=171642 last: m=110 classes=6 cclen=90 t=1513s
[01:41:00] it=461588 colorings=342600 lazy-girth=171672 last: m=120 classes=7 cclen=89 t=1514s
[01:41:01] it=461824 colorings=342800 lazy-girth=171710 last: m=110 classes=6 cclen=90 t=1515s
[01:41:02] it=462059 colorings=343000 lazy-girth=171749 last: m=110 classes=6 cclen=90 t=1515s
[01:41:03] it=462295 colorings=343200 lazy-girth=171786 last: m=110 classes=7 cclen=89 t=1516s
[01:41:04] it=462512 colorings=343400 lazy-girth=171803 last: m=130 classes=8 cclen=88 t=1517s
[01:41:05] it=462727 colorings=343600 lazy-girth=171818 last: m=110 classes=6 cclen=90 t=1518s
[01:41:05] it=462952 colorings=343800 lazy-girth=171846 last: m=120 classes=7 cclen=89 t=1519s
[01:41:06] it=463169 colorings=344000 lazy-girth=171863 last: m=110 classes=6 cclen=90 t=1519s
[01:41:07] it=463398 colorings=344200 lazy-girth=171892 last: m=110 classes=6 cclen=90 t=1520s
[01:41:08] it=463633 colorings=344400 lazy-girth=171927 last: m=130 classes=8 cclen=88 t=1521s
[01:41:09] it=463869 colorings=344600 lazy-girth=171963 last: m=120 classes=7 cclen=89 t=1522s
[01:41:09] it=464094 colorings=344800 lazy-girth=171994 last: m=120 classes=7 cclen=89 t=1523s
[01:41:10] it=464321 colorings=345000 lazy-girth=172022 last: m=110 classes=6 cclen=89 t=1524s
[01:41:11] it=464534 colorings=345200 lazy-girth=172037 last: m=110 classes=6 cclen=90 t=1524s
[01:41:12] it=464754 colorings=345400 lazy-girth=172059 last: m=120 classes=7 cclen=89 t=1525s
[01:41:13] it=464979 colorings=345600 lazy-girth=172086 last: m=120 classes=7 cclen=89 t=1526s
[01:41:14] it=465199 colorings=345800 lazy-girth=172106 last: m=120 classes=7 cclen=88 t=1527s
[01:41:14] it=465413 colorings=346000 lazy-girth=172121 last: m=120 classes=7 cclen=89 t=1528s
[01:41:15] it=465634 colorings=346200 lazy-girth=172145 last: m=110 classes=7 cclen=88 t=1529s
[01:41:16] it=465877 colorings=346400 lazy-girth=172189 last: m=130 classes=8 cclen=87 t=1530s
[01:41:17] it=466095 colorings=346600 lazy-girth=172207 last: m=120 classes=7 cclen=88 t=1530s
[01:41:18] it=466309 colorings=346800 lazy-girth=172221 last: m=110 classes=7 cclen=89 t=1531s
[01:41:19] it=466533 colorings=347000 lazy-girth=172245 last: m=120 classes=7 cclen=88 t=1532s
[01:41:20] it=466757 colorings=347200 lazy-girth=172269 last: m=120 classes=7 cclen=89 t=1533s
[01:41:20] it=466981 colorings=347400 lazy-girth=172293 last: m=120 classes=7 cclen=88 t=1534s
[01:41:21] it=467205 colorings=347600 lazy-girth=172320 last: m=120 classes=7 cclen=88 t=1535s
[01:41:22] it=467428 colorings=347800 lazy-girth=172343 last: m=120 classes=7 cclen=89 t=1536s
[01:41:23] it=467641 colorings=348000 lazy-girth=172356 last: m=110 classes=6 cclen=89 t=1536s
[01:41:24] it=467868 colorings=348200 lazy-girth=172385 last: m=120 classes=7 cclen=89 t=1537s
[01:41:25] it=468087 colorings=348400 lazy-girth=172404 last: m=120 classes=7 cclen=86 t=1538s
[01:41:26] it=468305 colorings=348600 lazy-girth=172425 last: m=130 classes=8 cclen=88 t=1539s
[01:41:27] it=468513 colorings=348800 lazy-girth=172433 last: m=110 classes=6 cclen=89 t=1540s
[01:41:28] it=468728 colorings=349000 lazy-girth=172448 last: m=120 classes=7 cclen=89 t=1541s
[01:41:29] it=468954 colorings=349200 lazy-girth=172475 last: m=120 classes=7 cclen=84 t=1542s
[01:41:29] it=469170 colorings=349400 lazy-girth=172492 last: m=110 classes=6 cclen=90 t=1543s
[01:41:31] it=469393 colorings=349600 lazy-girth=172515 last: m=130 classes=8 cclen=88 t=1544s
[01:41:32] it=469605 colorings=349800 lazy-girth=172531 last: m=120 classes=7 cclen=89 t=1546s
[01:41:34] it=469842 colorings=350000 lazy-girth=172578 last: m=130 classes=8 cclen=88 t=1547s
[01:41:35] it=470103 colorings=350200 lazy-girth=172649 last: m=110 classes=7 cclen=89 t=1548s
[01:41:36] it=470348 colorings=350400 lazy-girth=172698 last: m=110 classes=7 cclen=89 t=1549s
[01:41:36] it=470589 colorings=350600 lazy-girth=172742 last: m=110 classes=7 cclen=89 t=1550s
[01:41:37] it=470839 colorings=350800 lazy-girth=172795 last: m=130 classes=8 cclen=88 t=1551s
[01:41:38] it=471083 colorings=351000 lazy-girth=172849 last: m=110 classes=7 cclen=89 t=1552s
[01:41:39] it=471327 colorings=351200 lazy-girth=172896 last: m=110 classes=7 cclen=89 t=1553s
[01:41:40] it=471551 colorings=351400 lazy-girth=172922 last: m=120 classes=7 cclen=89 t=1554s
[01:41:41] it=471798 colorings=351600 lazy-girth=172969 last: m=120 classes=7 cclen=86 t=1554s
[01:41:42] it=472026 colorings=351800 lazy-girth=172998 last: m=130 classes=8 cclen=88 t=1555s
[01:41:43] it=472256 colorings=352000 lazy-girth=173030 last: m=110 classes=7 cclen=86 t=1557s
[01:41:44] it=472495 colorings=352200 lazy-girth=173069 last: m=110 classes=7 cclen=89 t=1558s
[01:41:45] it=472728 colorings=352400 lazy-girth=173107 last: m=110 classes=7 cclen=89 t=1559s
[01:41:46] it=472941 colorings=352600 lazy-girth=173120 last: m=130 classes=8 cclen=87 t=1559s
[01:41:47] it=473180 colorings=352800 lazy-girth=173162 last: m=110 classes=6 cclen=90 t=1560s
[01:41:48] it=473409 colorings=353000 lazy-girth=173191 last: m=110 classes=6 cclen=88 t=1561s
[01:41:49] it=473638 colorings=353200 lazy-girth=173220 last: m=120 classes=7 cclen=85 t=1562s
[01:41:50] it=473863 colorings=353400 lazy-girth=173246 last: m=120 classes=7 cclen=89 t=1563s
[01:41:51] it=474081 colorings=353600 lazy-girth=173266 last: m=130 classes=8 cclen=88 t=1564s
[01:41:52] it=474288 colorings=353800 lazy-girth=173274 last: m=110 classes=7 cclen=89 t=1565s
[01:41:52] it=474508 colorings=354000 lazy-girth=173294 last: m=110 classes=6 cclen=90 t=1566s
[01:41:53] it=474743 colorings=354200 lazy-girth=173334 last: m=110 classes=7 cclen=89 t=1567s
[01:41:54] it=474960 colorings=354400 lazy-girth=173352 last: m=120 classes=7 cclen=89 t=1567s
[01:41:55] it=475182 colorings=354600 lazy-girth=173374 last: m=110 classes=7 cclen=89 t=1568s
[01:41:56] it=475408 colorings=354800 lazy-girth=173402 last: m=110 classes=7 cclen=89 t=1569s
[01:41:56] it=475641 colorings=355000 lazy-girth=173438 last: m=110 classes=6 cclen=89 t=1570s
[01:41:57] it=475853 colorings=355200 lazy-girth=173450 last: m=120 classes=7 cclen=89 t=1570s
[01:41:58] it=476069 colorings=355400 lazy-girth=173466 last: m=120 classes=7 cclen=89 t=1571s
[01:41:59] it=476295 colorings=355600 lazy-girth=173493 last: m=120 classes=7 cclen=89 t=1572s
[01:42:00] it=476511 colorings=355800 lazy-girth=173510 last: m=130 classes=8 cclen=88 t=1573s
[01:42:01] it=476750 colorings=356000 lazy-girth=173549 last: m=110 classes=7 cclen=89 t=1574s
[01:42:02] it=476971 colorings=356200 lazy-girth=173571 last: m=120 classes=7 cclen=89 t=1575s
[01:42:03] it=477194 colorings=356400 lazy-girth=173597 last: m=120 classes=7 cclen=89 t=1576s
[01:42:03] it=477402 colorings=356600 lazy-girth=173605 last: m=110 classes=7 cclen=88 t=1577s
[01:42:04] it=477620 colorings=356800 lazy-girth=173627 last: m=120 classes=7 cclen=88 t=1578s
[01:42:05] it=477848 colorings=357000 lazy-girth=173656 last: m=120 classes=7 cclen=88 t=1579s
[01:42:06] it=478064 colorings=357200 lazy-girth=173674 last: m=120 classes=7 cclen=89 t=1579s
[01:42:07] it=478281 colorings=357400 lazy-girth=173691 last: m=110 classes=6 cclen=90 t=1580s
[01:42:08] it=478493 colorings=357600 lazy-girth=173703 last: m=110 classes=7 cclen=89 t=1581s
[01:42:09] it=478710 colorings=357800 lazy-girth=173720 last: m=130 classes=8 cclen=86 t=1582s
[01:42:09] it=478939 colorings=358000 lazy-girth=173753 last: m=110 classes=7 cclen=88 t=1583s
[01:42:10] it=479159 colorings=358200 lazy-girth=173774 last: m=110 classes=7 cclen=88 t=1584s
[01:42:11] it=479395 colorings=358400 lazy-girth=173813 last: m=110 classes=7 cclen=89 t=1584s
[01:42:12] it=479613 colorings=358600 lazy-girth=173833 last: m=110 classes=7 cclen=88 t=1585s
[01:42:13] it=479842 colorings=358800 lazy-girth=173867 last: m=110 classes=7 cclen=89 t=1586s
[01:42:13] it=480062 colorings=359000 lazy-girth=173887 last: m=120 classes=7 cclen=89 t=1587s
[01:42:15] it=480309 colorings=359200 lazy-girth=173943 last: m=110 classes=7 cclen=89 t=1588s
[01:42:15] it=480554 colorings=359400 lazy-girth=173995 last: m=130 classes=8 cclen=86 t=1589s
[01:42:16] it=480787 colorings=359600 lazy-girth=174029 last: m=110 classes=7 cclen=89 t=1590s
[01:42:17] it=481019 colorings=359800 lazy-girth=174063 last: m=110 classes=7 cclen=88 t=1590s
[01:42:18] it=481244 colorings=360000 lazy-girth=174093 last: m=120 classes=7 cclen=89 t=1591s
[01:42:19] it=481466 colorings=360200 lazy-girth=174115 last: m=120 classes=7 cclen=89 t=1592s
[01:42:20] it=481696 colorings=360400 lazy-girth=174147 last: m=130 classes=8 cclen=78 t=1593s
[01:42:21] it=481913 colorings=360600 lazy-girth=174164 last: m=120 classes=7 cclen=85 t=1594s
[01:42:22] it=482134 colorings=360800 lazy-girth=174185 last: m=120 classes=7 cclen=86 t=1595s
[01:42:23] it=482362 colorings=361000 lazy-girth=174213 last: m=110 classes=7 cclen=89 t=1596s
[01:42:23] it=482597 colorings=361200 lazy-girth=174249 last: m=120 classes=7 cclen=88 t=1597s
[01:42:24] it=482817 colorings=361400 lazy-girth=174269 last: m=120 classes=7 cclen=88 t=1598s
[01:42:25] it=483043 colorings=361600 lazy-girth=174296 last: m=110 classes=7 cclen=88 t=1598s
[01:42:26] it=483258 colorings=361800 lazy-girth=174313 last: m=110 classes=7 cclen=89 t=1599s
[01:42:27] it=483471 colorings=362000 lazy-girth=174326 last: m=130 classes=8 cclen=87 t=1600s
[01:42:28] it=483689 colorings=362200 lazy-girth=174344 last: m=110 classes=6 cclen=89 t=1601s
[01:42:29] it=483920 colorings=362400 lazy-girth=174379 last: m=120 classes=7 cclen=87 t=1602s
[01:42:30] it=484140 colorings=362600 lazy-girth=174400 last: m=130 classes=8 cclen=88 t=1603s
[01:42:30] it=484367 colorings=362800 lazy-girth=174427 last: m=110 classes=7 cclen=89 t=1604s
[01:42:31] it=484606 colorings=363000 lazy-girth=174471 last: m=120 classes=7 cclen=88 t=1605s
[01:42:32] it=484840 colorings=363200 lazy-girth=174508 last: m=120 classes=7 cclen=89 t=1606s
[01:42:33] it=485049 colorings=363400 lazy-girth=174518 last: m=110 classes=7 cclen=89 t=1607s
[01:42:34] it=485280 colorings=363600 lazy-girth=174555 last: m=110 classes=7 cclen=89 t=1608s
[01:42:35] it=485502 colorings=363800 lazy-girth=174581 last: m=130 classes=8 cclen=87 t=1608s
[01:42:36] it=485724 colorings=364000 lazy-girth=174607 last: m=120 classes=7 cclen=89 t=1609s
[01:42:37] it=485936 colorings=364200 lazy-girth=174619 last: m=120 classes=7 cclen=89 t=1610s
[01:42:37] it=486142 colorings=364400 lazy-girth=174626 last: m=110 classes=7 cclen=89 t=1611s
[01:42:38] it=486352 colorings=364600 lazy-girth=174636 last: m=120 classes=7 cclen=88 t=1611s
[01:42:39] it=486560 colorings=364800 lazy-girth=174645 last: m=110 classes=7 cclen=89 t=1612s
[01:42:40] it=486768 colorings=365000 lazy-girth=174656 last: m=130 classes=8 cclen=85 t=1614s
[01:42:42] it=486981 colorings=365200 lazy-girth=174670 last: m=110 classes=6 cclen=90 t=1615s
[01:42:43] it=487205 colorings=365400 lazy-girth=174697 last: m=120 classes=7 cclen=89 t=1616s
[01:42:43] it=487417 colorings=365600 lazy-girth=174710 last: m=120 classes=7 cclen=82 t=1617s
[01:42:44] it=487640 colorings=365800 lazy-girth=174734 last: m=110 classes=6 cclen=89 t=1618s
[01:42:45] it=487857 colorings=366000 lazy-girth=174753 last: m=120 classes=7 cclen=88 t=1619s
[01:42:46] it=488076 colorings=366200 lazy-girth=174772 last: m=110 classes=6 cclen=90 t=1620s
[01:42:47] it=488293 colorings=366400 lazy-girth=174789 last: m=110 classes=7 cclen=88 t=1620s
[01:42:48] it=488504 colorings=366600 lazy-girth=174800 last: m=120 classes=7 cclen=89 t=1621s
[01:42:49] it=488715 colorings=366800 lazy-girth=174813 last: m=130 classes=8 cclen=88 t=1622s
[01:42:50] it=488923 colorings=367000 lazy-girth=174822 last: m=110 classes=7 cclen=89 t=1623s
[01:42:50] it=489133 colorings=367200 lazy-girth=174834 last: m=130 classes=8 cclen=88 t=1624s
[01:42:51] it=489337 colorings=367400 lazy-girth=174838 last: m=110 classes=7 cclen=89 t=1625s
[01:42:52] it=489549 colorings=367600 lazy-girth=174851 last: m=110 classes=7 cclen=89 t=1625s
[01:42:53] it=489759 colorings=367800 lazy-girth=174864 last: m=110 classes=7 cclen=89 t=1626s
[01:42:54] it=489969 colorings=368000 lazy-girth=174874 last: m=110 classes=7 cclen=89 t=1627s
[01:42:55] it=490190 colorings=368200 lazy-girth=174896 last: m=110 classes=6 cclen=89 t=1628s
[01:42:56] it=490430 colorings=368400 lazy-girth=174937 last: m=120 classes=7 cclen=89 t=1629s
[01:42:57] it=490648 colorings=368600 lazy-girth=174957 last: m=110 classes=7 cclen=88 t=1630s
[01:42:58] it=490865 colorings=368800 lazy-girth=174976 last: m=120 classes=7 cclen=89 t=1631s
[01:42:58] it=491075 colorings=369000 lazy-girth=174987 last: m=110 classes=7 cclen=89 t=1632s
[01:42:59] it=491289 colorings=369200 lazy-girth=175002 last: m=130 classes=8 cclen=88 t=1633s
[01:43:00] it=491505 colorings=369400 lazy-girth=175018 last: m=120 classes=7 cclen=88 t=1634s
[01:43:01] it=491711 colorings=369600 lazy-girth=175026 last: m=120 classes=7 cclen=89 t=1634s
[01:43:02] it=491916 colorings=369800 lazy-girth=175031 last: m=110 classes=6 cclen=90 t=1635s
[01:43:03] it=492128 colorings=370000 lazy-girth=175043 last: m=120 classes=7 cclen=88 t=1636s
[01:43:04] it=492344 colorings=370200 lazy-girth=175060 last: m=110 classes=7 cclen=87 t=1637s
[01:43:05] it=492555 colorings=370400 lazy-girth=175071 last: m=110 classes=7 cclen=88 t=1638s
[01:43:05] it=492763 colorings=370600 lazy-girth=175079 last: m=130 classes=8 cclen=88 t=1639s
[01:43:06] it=492969 colorings=370800 lazy-girth=175085 last: m=110 classes=6 cclen=90 t=1640s
[01:43:07] it=493181 colorings=371000 lazy-girth=175097 last: m=120 classes=7 cclen=89 t=1641s
[01:43:08] it=493395 colorings=371200 lazy-girth=175111 last: m=120 classes=7 cclen=89 t=1642s
[01:43:09] it=493608 colorings=371400 lazy-girth=175124 last: m=110 classes=7 cclen=89 t=1643s
[01:43:10] it=493821 colorings=371600 lazy-girth=175139 last: m=110 classes=7 cclen=88 t=1644s
[01:43:11] it=494029 colorings=371800 lazy-girth=175148 last: m=120 classes=7 cclen=89 t=1644s
[01:43:12] it=494242 colorings=372000 lazy-girth=175165 last: m=110 classes=7 cclen=89 t=1645s
[01:43:13] it=494447 colorings=372200 lazy-girth=175171 last: m=110 classes=7 cclen=89 t=1646s
[01:43:14] it=494658 colorings=372400 lazy-girth=175184 last: m=120 classes=7 cclen=89 t=1648s
[01:43:15] it=494872 colorings=372600 lazy-girth=175199 last: m=110 classes=7 cclen=89 t=1649s
[01:43:17] it=495080 colorings=372800 lazy-girth=175207 last: m=110 classes=7 cclen=89 t=1650s
[01:43:18] it=495290 colorings=373000 lazy-girth=175217 last: m=110 classes=7 cclen=89 t=1652s
[01:43:20] it=495500 colorings=373200 lazy-girth=175229 last: m=120 classes=7 cclen=88 t=1653s
[01:43:22] it=495732 colorings=373400 lazy-girth=175263 last: m=120 classes=7 cclen=81 t=1655s
[01:43:23] it=495986 colorings=373600 lazy-girth=175319 last: m=110 classes=6 cclen=90 t=1656s
[01:43:24] it=496212 colorings=373800 lazy-girth=175348 last: m=110 classes=7 cclen=88 t=1657s
[01:43:25] it=496432 colorings=374000 lazy-girth=175368 last: m=110 classes=7 cclen=88 t=1659s
[01:43:26] it=496656 colorings=374200 lazy-girth=175395 last: m=110 classes=6 cclen=89 t=1659s
[01:43:27] it=496866 colorings=374400 lazy-girth=175405 last: m=120 classes=7 cclen=89 t=1660s
[01:43:28] it=497073 colorings=374600 lazy-girth=175412 last: m=110 classes=7 cclen=89 t=1661s
[01:43:29] it=497302 colorings=374800 lazy-girth=175442 last: m=120 classes=7 cclen=89 t=1662s
[01:43:29] it=497526 colorings=375000 lazy-girth=175467 last: m=110 classes=7 cclen=88 t=1663s
[01:43:30] it=497745 colorings=375200 lazy-girth=175486 last: m=120 classes=7 cclen=88 t=1664s
[01:43:31] it=497964 colorings=375400 lazy-girth=175512 last: m=120 classes=7 cclen=89 t=1665s
[01:43:32] it=498202 colorings=375600 lazy-girth=175550 last: m=120 classes=7 cclen=89 t=1666s
[01:43:33] it=498424 colorings=375800 lazy-girth=175573 last: m=120 classes=7 cclen=88 t=1666s
[01:43:34] it=498643 colorings=376000 lazy-girth=175593 last: m=110 classes=7 cclen=88 t=1667s
[01:43:35] it=498861 colorings=376200 lazy-girth=175612 last: m=110 classes=6 cclen=90 t=1668s
[01:43:36] it=499090 colorings=376400 lazy-girth=175643 last: m=120 classes=7 cclen=88 t=1669s
[01:43:37] it=499306 colorings=376600 lazy-girth=175661 last: m=130 classes=8 cclen=87 t=1670s
[01:43:37] it=499518 colorings=376800 lazy-girth=175673 last: m=110 classes=6 cclen=90 t=1671s
[01:43:38] it=499737 colorings=377000 lazy-girth=175692 last: m=110 classes=6 cclen=89 t=1672s
[01:43:39] it=499963 colorings=377200 lazy-girth=175720 last: m=120 classes=7 cclen=88 t=1673s
[01:43:40] it=500192 colorings=377400 lazy-girth=175749 last: m=120 classes=7 cclen=89 t=1673s
[01:43:41] it=500419 colorings=377600 lazy-girth=175777 last: m=120 classes=7 cclen=89 t=1674s
[01:43:42] it=500637 colorings=377800 lazy-girth=175796 last: m=110 classes=7 cclen=89 t=1675s
[01:43:43] it=500859 colorings=378000 lazy-girth=175818 last: m=110 classes=6 cclen=90 t=1676s
[01:43:43] it=501082 colorings=378200 lazy-girth=175842 last: m=110 classes=6 cclen=90 t=1677s
[01:43:44] it=501295 colorings=378400 lazy-girth=175857 last: m=120 classes=7 cclen=87 t=1678s
[01:43:45] it=501511 colorings=378600 lazy-girth=175873 last: m=120 classes=7 cclen=89 t=1679s
[01:43:46] it=501732 colorings=378800 lazy-girth=175894 last: m=110 classes=7 cclen=88 t=1679s
[01:43:47] it=501941 colorings=379000 lazy-girth=175903 last: m=110 classes=6 cclen=89 t=1680s
[01:43:48] it=502151 colorings=379200 lazy-girth=175915 last: m=130 classes=8 cclen=86 t=1681s
[01:43:49] it=502366 colorings=379400 lazy-girth=175930 last: m=110 classes=7 cclen=89 t=1682s
[01:43:49] it=502590 colorings=379600 lazy-girth=175955 last: m=110 classes=6 cclen=90 t=1683s
[01:43:50] it=502800 colorings=379800 lazy-girth=175965 last: m=110 classes=7 cclen=89 t=1684s
[01:43:51] it=503013 colorings=380000 lazy-girth=175978 last: m=110 classes=6 cclen=89 t=1685s
[01:43:52] it=503226 colorings=380200 lazy-girth=175993 last: m=120 classes=7 cclen=89 t=1685s
[01:43:53] it=503437 colorings=380400 lazy-girth=176004 last: m=110 classes=6 cclen=89 t=1686s
[01:43:54] it=503645 colorings=380600 lazy-girth=176012 last: m=110 classes=6 cclen=90 t=1687s
[01:43:55] it=503861 colorings=380800 lazy-girth=176028 last: m=110 classes=7 cclen=88 t=1688s
[01:43:56] it=504075 colorings=381000 lazy-girth=176042 last: m=120 classes=7 cclen=89 t=1689s
[01:43:57] it=504287 colorings=381200 lazy-girth=176055 last: m=120 classes=7 cclen=89 t=1690s
[01:43:58] it=504501 colorings=381400 lazy-girth=176069 last: m=110 classes=6 cclen=90 t=1691s
[01:43:58] it=504712 colorings=381600 lazy-girth=176080 last: m=110 classes=6 cclen=90 t=1692s
[01:43:59] it=504916 colorings=381800 lazy-girth=176084 last: m=110 classes=6 cclen=90 t=1693s
[01:44:01] it=505145 colorings=382000 lazy-girth=176116 last: m=110 classes=6 cclen=90 t=1694s
[01:44:02] it=505366 colorings=382200 lazy-girth=176140 last: m=110 classes=7 cclen=89 t=1695s
[01:44:02] it=505585 colorings=382400 lazy-girth=176159 last: m=120 classes=7 cclen=85 t=1696s
[01:44:04] it=505803 colorings=382600 lazy-girth=176178 last: m=120 classes=7 cclen=89 t=1697s
[01:44:05] it=506018 colorings=382800 lazy-girth=176194 last: m=130 classes=8 cclen=88 t=1698s
[01:44:05] it=506232 colorings=383000 lazy-girth=176208 last: m=120 classes=7 cclen=86 t=1699s
[01:44:07] it=506454 colorings=383200 lazy-girth=176230 last: m=120 classes=7 cclen=88 t=1700s
[01:44:07] it=506663 colorings=383400 lazy-girth=176239 last: m=110 classes=7 cclen=89 t=1701s
[01:44:08] it=506871 colorings=383600 lazy-girth=176247 last: m=110 classes=6 cclen=88 t=1702s
[01:44:09] it=507087 colorings=383800 lazy-girth=176263 last: m=120 classes=7 cclen=89 t=1702s
[01:44:10] it=507310 colorings=384000 lazy-girth=176287 last: m=120 classes=7 cclen=89 t=1703s
[01:44:11] it=507521 colorings=384200 lazy-girth=176298 last: m=110 classes=7 cclen=89 t=1704s
[01:44:12] it=507736 colorings=384400 lazy-girth=176316 last: m=120 classes=7 cclen=89 t=1705s
[01:44:12] it=507953 colorings=384600 lazy-girth=176333 last: m=110 classes=6 cclen=90 t=1706s
[01:44:13] it=508173 colorings=384800 lazy-girth=176353 last: m=110 classes=6 cclen=89 t=1707s
[01:44:14] it=508393 colorings=385000 lazy-girth=176373 last: m=130 classes=8 cclen=86 t=1707s
[01:44:15] it=508605 colorings=385200 lazy-girth=176385 last: m=130 classes=8 cclen=88 t=1708s
[01:44:16] it=508819 colorings=385400 lazy-girth=176399 last: m=110 classes=6 cclen=89 t=1709s
[01:44:17] it=509034 colorings=385600 lazy-girth=176414 last: m=130 classes=8 cclen=86 t=1710s
[01:44:17] it=509252 colorings=385800 lazy-girth=176432 last: m=110 classes=7 cclen=87 t=1711s
[01:44:18] it=509465 colorings=386000 lazy-girth=176445 last: m=120 classes=7 cclen=89 t=1712s
[01:44:19] it=509685 colorings=386200 lazy-girth=176465 last: m=120 classes=7 cclen=88 t=1713s
[01:44:20] it=509897 colorings=386400 lazy-girth=176477 last: m=120 classes=7 cclen=89 t=1714s
[01:44:21] it=510116 colorings=386600 lazy-girth=176496 last: m=110 classes=7 cclen=89 t=1715s
[01:44:22] it=510328 colorings=386800 lazy-girth=176508 last: m=110 classes=7 cclen=88 t=1715s
[01:44:23] it=510537 colorings=387000 lazy-girth=176517 last: m=130 classes=8 cclen=87 t=1716s
[01:44:24] it=510745 colorings=387200 lazy-girth=176526 last: m=110 classes=6 cclen=88 t=1717s
[01:44:25] it=510956 colorings=387400 lazy-girth=176537 last: m=120 classes=7 cclen=89 t=1718s
[01:44:26] it=511170 colorings=387600 lazy-girth=176551 last: m=110 classes=6 cclen=89 t=1719s
[01:44:27] it=511384 colorings=387800 lazy-girth=176565 last: m=130 classes=8 cclen=87 t=1721s
[01:44:29] it=511606 colorings=388000 lazy-girth=176587 last: m=110 classes=6 cclen=90 t=1722s
[01:44:29] it=511837 colorings=388200 lazy-girth=176622 last: m=110 classes=7 cclen=89 t=1723s
[01:44:30] it=512068 colorings=388400 lazy-girth=176653 last: m=120 classes=7 cclen=86 t=1724s
[01:44:31] it=512299 colorings=388600 lazy-girth=176686 last: m=120 classes=7 cclen=89 t=1725s
[01:44:32] it=512515 colorings=388800 lazy-girth=176702 last: m=120 classes=7 cclen=89 t=1725s
[01:44:33] it=512735 colorings=389000 lazy-girth=176723 last: m=120 classes=7 cclen=89 t=1726s
[01:44:34] it=512945 colorings=389200 lazy-girth=176733 last: m=120 classes=7 cclen=89 t=1727s
[01:44:34] it=513154 colorings=389400 lazy-girth=176743 last: m=120 classes=7 cclen=88 t=1728s
[01:44:35] it=513377 colorings=389600 lazy-girth=176766 last: m=110 classes=6 cclen=90 t=1729s
[01:44:36] it=513597 colorings=389800 lazy-girth=176787 last: m=120 classes=7 cclen=89 t=1730s
[01:44:37] it=513826 colorings=390000 lazy-girth=176817 last: m=110 classes=6 cclen=90 t=1730s
[01:44:38] it=514054 colorings=390200 lazy-girth=176845 last: m=120 classes=7 cclen=89 t=1731s
[01:44:39] it=514282 colorings=390400 lazy-girth=176873 last: m=110 classes=6 cclen=90 t=1732s
[01:44:40] it=514500 colorings=390600 lazy-girth=176892 last: m=130 classes=8 cclen=78 t=1733s
[01:44:40] it=514715 colorings=390800 lazy-girth=176907 last: m=120 classes=7 cclen=87 t=1734s
[01:44:41] it=514926 colorings=391000 lazy-girth=176918 last: m=110 classes=6 cclen=90 t=1735s
[01:44:42] it=515152 colorings=391200 lazy-girth=176944 last: m=120 classes=7 cclen=89 t=1735s
[01:44:43] it=515377 colorings=391400 lazy-girth=176971 last: m=110 classes=7 cclen=89 t=1736s
[01:44:44] it=515599 colorings=391600 lazy-girth=176993 last: m=130 classes=8 cclen=88 t=1737s
[01:44:44] it=515808 colorings=391800 lazy-girth=177002 last: m=110 classes=7 cclen=88 t=1738s
[01:44:45] it=516019 colorings=392000 lazy-girth=177013 last: m=110 classes=7 cclen=89 t=1739s
[01:44:46] it=516237 colorings=392200 lazy-girth=177031 last: m=110 classes=6 cclen=90 t=1740s
[01:44:47] it=516449 colorings=392400 lazy-girth=177043 last: m=110 classes=6 cclen=89 t=1740s
[01:44:48] it=516671 colorings=392600 lazy-girth=177065 last: m=120 classes=7 cclen=89 t=1741s
[01:44:49] it=516882 colorings=392800 lazy-girth=177076 last: m=120 classes=7 cclen=89 t=1742s
[01:44:51] it=517098 colorings=393000 lazy-girth=177092 last: m=120 classes=7 cclen=89 t=1744s
[01:44:52] it=517325 colorings=393200 lazy-girth=177121 last: m=110 classes=6 cclen=90 t=1745s
[01:44:52] it=517541 colorings=393400 lazy-girth=177137 last: m=110 classes=6 cclen=89 t=1746s
[01:44:53] it=517760 colorings=393600 lazy-girth=177157 last: m=110 classes=6 cclen=88 t=1747s
[01:44:54] it=517988 colorings=393800 lazy-girth=177186 last: m=110 classes=6 cclen=89 t=1747s
[01:44:55] it=518216 colorings=394000 lazy-girth=177217 last: m=130 classes=8 cclen=88 t=1748s
[01:44:56] it=518446 colorings=394200 lazy-girth=177248 last: m=110 classes=7 cclen=88 t=1750s
[01:44:57] it=518668 colorings=394400 lazy-girth=177273 last: m=120 classes=7 cclen=89 t=1750s
[01:44:58] it=518882 colorings=394600 lazy-girth=177287 last: m=120 classes=7 cclen=88 t=1751s
[01:44:59] it=519110 colorings=394800 lazy-girth=177315 last: m=110 classes=6 cclen=90 t=1752s
[01:45:00] it=519332 colorings=395000 lazy-girth=177337 last: m=120 classes=7 cclen=89 t=1753s
[01:45:01] it=519552 colorings=395200 lazy-girth=177357 last: m=110 classes=6 cclen=90 t=1754s
[01:45:01] it=519773 colorings=395400 lazy-girth=177381 last: m=110 classes=7 cclen=89 t=1755s
[01:45:02] it=519986 colorings=395600 lazy-girth=177396 last: m=120 classes=7 cclen=89 t=1755s
[01:45:03] it=520194 colorings=395800 lazy-girth=177405 last: m=110 classes=6 cclen=90 t=1756s
[01:45:03] it=520404 colorings=396000 lazy-girth=177416 last: m=110 classes=7 cclen=89 t=1757s
[01:45:04] it=520621 colorings=396200 lazy-girth=177433 last: m=120 classes=7 cclen=89 t=1758s
[01:45:05] it=520835 colorings=396400 lazy-girth=177447 last: m=110 classes=6 cclen=90 t=1759s
[01:45:06] it=521043 colorings=396600 lazy-girth=177455 last: m=120 classes=7 cclen=89 t=1759s
[01:45:07] it=521251 colorings=396800 lazy-girth=177464 last: m=110 classes=7 cclen=89 t=1760s
[01:45:07] it=521463 colorings=397000 lazy-girth=177476 last: m=110 classes=7 cclen=89 t=1761s
[01:45:08] it=521673 colorings=397200 lazy-girth=177486 last: m=120 classes=7 cclen=89 t=1762s
[01:45:09] it=521882 colorings=397400 lazy-girth=177495 last: m=120 classes=7 cclen=89 t=1763s
[01:45:10] it=522095 colorings=397600 lazy-girth=177508 last: m=120 classes=7 cclen=89 t=1764s
[01:45:11] it=522312 colorings=397800 lazy-girth=177525 last: m=110 classes=7 cclen=88 t=1765s
[01:45:12] it=522530 colorings=398000 lazy-girth=177543 last: m=120 classes=7 cclen=89 t=1765s
[01:45:13] it=522742 colorings=398200 lazy-girth=177555 last: m=120 classes=7 cclen=88 t=1766s
[01:45:14] it=522951 colorings=398400 lazy-girth=177565 last: m=120 classes=7 cclen=84 t=1767s
[01:45:16] it=523165 colorings=398600 lazy-girth=177579 last: m=120 classes=7 cclen=89 t=1770s
[01:45:17] it=523381 colorings=398800 lazy-girth=177595 last: m=120 classes=7 cclen=89 t=1771s
[01:45:18] it=523596 colorings=399000 lazy-girth=177610 last: m=120 classes=7 cclen=88 t=1772s
[01:45:19] it=523807 colorings=399200 lazy-girth=177621 last: m=110 classes=7 cclen=89 t=1773s
[01:45:20] it=524017 colorings=399400 lazy-girth=177631 last: m=120 classes=7 cclen=89 t=1774s
[01:45:21] it=524226 colorings=399600 lazy-girth=177640 last: m=120 classes=7 cclen=88 t=1775s
[01:46:08] it=524441 colorings=399800 lazy-girth=177656 last: m=110 classes=6 cclen=90 t=1821s
[01:46:09] it=524655 colorings=400000 lazy-girth=177677 last: m=110 classes=7 cclen=89 t=1822s
[01:46:10] it=524879 colorings=400200 lazy-girth=177701 last: m=120 classes=7 cclen=88 t=1823s
[01:46:11] it=525094 colorings=400400 lazy-girth=177717 last: m=110 classes=6 cclen=88 t=1824s
[01:46:12] it=525320 colorings=400600 lazy-girth=177743 last: m=110 classes=7 cclen=89 t=1825s
[01:46:13] it=525542 colorings=400800 lazy-girth=177765 last: m=120 classes=7 cclen=89 t=1826s
[01:46:14] it=525764 colorings=401000 lazy-girth=177788 last: m=110 classes=6 cclen=90 t=1827s
[01:46:14] it=525980 colorings=401200 lazy-girth=177804 last: m=120 classes=7 cclen=88 t=1828s
[01:46:15] it=526192 colorings=401400 lazy-girth=177817 last: m=110 classes=7 cclen=89 t=1829s
[01:46:16] it=526399 colorings=401600 lazy-girth=177824 last: m=110 classes=7 cclen=89 t=1829s
[01:46:17] it=526617 colorings=401800 lazy-girth=177842 last: m=110 classes=6 cclen=90 t=1830s
[01:46:18] it=526841 colorings=402000 lazy-girth=177867 last: m=120 classes=7 cclen=89 t=1831s
[01:46:19] it=527050 colorings=402200 lazy-girth=177876 last: m=130 classes=8 cclen=85 t=1832s
[01:46:19] it=527261 colorings=402400 lazy-girth=177888 last: m=130 classes=8 cclen=87 t=1833s
[01:46:20] it=527466 colorings=402600 lazy-girth=177894 last: m=120 classes=7 cclen=89 t=1834s
[01:46:21] it=527673 colorings=402800 lazy-girth=177901 last: m=120 classes=7 cclen=89 t=1834s
[01:46:22] it=527883 colorings=403000 lazy-girth=177911 last: m=110 classes=7 cclen=88 t=1835s
[01:46:23] it=528090 colorings=403200 lazy-girth=177918 last: m=110 classes=7 cclen=89 t=1836s
[01:46:24] it=528296 colorings=403400 lazy-girth=177924 last: m=110 classes=6 cclen=90 t=1837s
[01:46:25] it=528498 colorings=403600 lazy-girth=177928 last: m=120 classes=7 cclen=89 t=1838s
[01:46:26] it=528699 colorings=403800 lazy-girth=177931 last: m=120 classes=7 cclen=89 t=1839s
[01:46:27] it=528922 colorings=404000 lazy-girth=177958 last: m=120 classes=7 cclen=87 t=1840s
[01:46:27] it=529143 colorings=404200 lazy-girth=177980 last: m=120 classes=7 cclen=88 t=1841s
[01:46:28] it=529367 colorings=404400 lazy-girth=178004 last: m=110 classes=6 cclen=89 t=1842s
[01:46:29] it=529593 colorings=404600 lazy-girth=178032 last: m=110 classes=7 cclen=89 t=1843s
[01:46:30] it=529811 colorings=404800 lazy-girth=178050 last: m=110 classes=7 cclen=89 t=1843s
[01:46:31] it=530019 colorings=405000 lazy-girth=178058 last: m=120 classes=7 cclen=89 t=1844s
[01:46:31] it=530230 colorings=405200 lazy-girth=178069 last: m=110 classes=7 cclen=88 t=1845s
[01:46:32] it=530439 colorings=405400 lazy-girth=178080 last: m=110 classes=6 cclen=89 t=1846s
[01:46:33] it=530650 colorings=405600 lazy-girth=178091 last: m=120 classes=7 cclen=89 t=1846s
[01:46:34] it=530864 colorings=405800 lazy-girth=178106 last: m=110 classes=6 cclen=89 t=1848s
[01:46:35] it=531081 colorings=406000 lazy-girth=178124 last: m=110 classes=6 cclen=89 t=1849s
[01:46:36] it=531303 colorings=406200 lazy-girth=178146 last: m=120 classes=7 cclen=89 t=1850s
[01:46:37] it=531523 colorings=406400 lazy-girth=178166 last: m=110 classes=7 cclen=89 t=1850s
[01:46:38] it=531734 colorings=406600 lazy-girth=178177 last: m=110 classes=6 cclen=88 t=1851s
[01:46:39] it=531949 colorings=406800 lazy-girth=178192 last: m=110 classes=6 cclen=86 t=1852s
[01:46:40] it=532166 colorings=407000 lazy-girth=178209 last: m=110 classes=7 cclen=89 t=1853s
[01:46:40] it=532386 colorings=407200 lazy-girth=178229 last: m=110 classes=6 cclen=89 t=1854s
[01:46:41] it=532604 colorings=407400 lazy-girth=178247 last: m=110 classes=7 cclen=88 t=1855s
[01:46:42] it=532818 colorings=407600 lazy-girth=178262 last: m=110 classes=7 cclen=88 t=1856s
[01:46:44] it=533037 colorings=407800 lazy-girth=178281 last: m=120 classes=7 cclen=88 t=1857s
[01:46:44] it=533256 colorings=408000 lazy-girth=178301 last: m=120 classes=7 cclen=89 t=1858s
[01:46:45] it=533463 colorings=408200 lazy-girth=178308 last: m=110 classes=7 cclen=89 t=1859s
[01:46:46] it=533672 colorings=408400 lazy-girth=178317 last: m=110 classes=6 cclen=90 t=1859s
[01:46:47] it=533888 colorings=408600 lazy-girth=178333 last: m=110 classes=7 cclen=88 t=1860s
[01:46:48] it=534095 colorings=408800 lazy-girth=178340 last: m=110 classes=6 cclen=88 t=1861s
[01:46:49] it=534319 colorings=409000 lazy-girth=178364 last: m=110 classes=7 cclen=89 t=1862s
[01:46:50] it=534534 colorings=409200 lazy-girth=178380 last: m=120 classes=7 cclen=89 t=1863s
[01:46:50] it=534758 colorings=409400 lazy-girth=178405 last: m=120 classes=7 cclen=89 t=1864s
[01:46:51] it=534961 colorings=409600 lazy-girth=178408 last: m=110 classes=7 cclen=89 t=1864s
[01:46:52] it=535176 colorings=409800 lazy-girth=178424 last: m=120 classes=7 cclen=88 t=1865s
[01:46:53] it=535389 colorings=410000 lazy-girth=178439 last: m=120 classes=7 cclen=88 t=1866s
[01:46:53] it=535606 colorings=410200 lazy-girth=178459 last: m=120 classes=7 cclen=88 t=1867s
[01:46:54] it=535821 colorings=410400 lazy-girth=178474 last: m=120 classes=7 cclen=89 t=1868s
[01:46:55] it=536040 colorings=410600 lazy-girth=178495 last: m=110 classes=7 cclen=89 t=1868s
[01:46:56] it=536260 colorings=410800 lazy-girth=178515 last: m=120 classes=7 cclen=89 t=1869s
[01:46:57] it=536487 colorings=411000 lazy-girth=178542 last: m=130 classes=8 cclen=88 t=1870s
[01:46:57] it=536705 colorings=411200 lazy-girth=178560 last: m=120 classes=7 cclen=89 t=1871s
[01:46:58] it=536916 colorings=411400 lazy-girth=178571 last: m=120 classes=7 cclen=88 t=1872s
[01:46:59] it=537131 colorings=411600 lazy-girth=178586 last: m=110 classes=7 cclen=88 t=1873s
[01:47:00] it=537345 colorings=411800 lazy-girth=178600 last: m=110 classes=7 cclen=89 t=1874s
[01:47:01] it=537550 colorings=412000 lazy-girth=178606 last: m=110 classes=7 cclen=89 t=1874s
[01:47:02] it=537757 colorings=412200 lazy-girth=178613 last: m=110 classes=7 cclen=89 t=1875s
[01:47:03] it=537960 colorings=412400 lazy-girth=178616 last: m=110 classes=7 cclen=89 t=1876s
[01:47:04] it=538165 colorings=412600 lazy-girth=178621 last: m=110 classes=7 cclen=89 t=1877s
[01:47:05] it=538378 colorings=412800 lazy-girth=178634 last: m=120 classes=7 cclen=89 t=1878s
[01:47:05] it=538593 colorings=413000 lazy-girth=178649 last: m=110 classes=7 cclen=89 t=1879s
[01:47:07] it=538796 colorings=413200 lazy-girth=178652 last: m=120 classes=7 cclen=89 t=1880s
[01:47:08] it=539003 colorings=413400 lazy-girth=178659 last: m=120 classes=7 cclen=88 t=1881s
[01:47:09] it=539208 colorings=413600 lazy-girth=178664 last: m=110 classes=7 cclen=89 t=1882s
[01:47:10] it=539417 colorings=413800 lazy-girth=178673 last: m=110 classes=7 cclen=89 t=1883s
[01:47:11] it=539630 colorings=414000 lazy-girth=178686 last: m=120 classes=7 cclen=88 t=1885s
[01:47:12] it=539859 colorings=414200 lazy-girth=178715 last: m=110 classes=6 cclen=90 t=1886s
[01:47:13] it=540070 colorings=414400 lazy-girth=178726 last: m=110 classes=6 cclen=90 t=1886s
[01:47:14] it=540288 colorings=414600 lazy-girth=178744 last: m=120 classes=7 cclen=89 t=1887s
[01:47:15] it=540498 colorings=414800 lazy-girth=178756 last: m=120 classes=7 cclen=88 t=1888s
[01:47:16] it=540710 colorings=415000 lazy-girth=178768 last: m=110 classes=6 cclen=89 t=1889s
[01:47:16] it=540924 colorings=415200 lazy-girth=178782 last: m=120 classes=7 cclen=88 t=1890s
[01:47:17] it=541138 colorings=415400 lazy-girth=178796 last: m=110 classes=6 cclen=89 t=1891s
[01:47:18] it=541357 colorings=415600 lazy-girth=178815 last: m=130 classes=8 cclen=88 t=1892s
[01:47:19] it=541576 colorings=415800 lazy-girth=178834 last: m=120 classes=7 cclen=88 t=1892s
[01:47:20] it=541781 colorings=416000 lazy-girth=178839 last: m=120 classes=7 cclen=86 t=1893s
[01:47:21] it=541995 colorings=416200 lazy-girth=178854 last: m=110 classes=7 cclen=89 t=1894s
[01:47:21] it=542212 colorings=416400 lazy-girth=178871 last: m=110 classes=7 cclen=89 t=1895s
[01:47:22] it=542427 colorings=416600 lazy-girth=178886 last: m=110 classes=6 cclen=90 t=1896s
[01:47:24] it=542634 colorings=416800 lazy-girth=178894 last: m=110 classes=6 cclen=90 t=1897s
[01:47:25] it=542846 colorings=417000 lazy-girth=178907 last: m=110 classes=6 cclen=90 t=1898s
[01:47:26] it=543050 colorings=417200 lazy-girth=178911 last: m=110 classes=6 cclen=86 t=1899s
[01:47:27] it=543264 colorings=417400 lazy-girth=178925 last: m=110 classes=7 cclen=88 t=1900s
[01:47:28] it=543476 colorings=417600 lazy-girth=178937 last: m=110 classes=7 cclen=89 t=1901s
[01:47:29] it=543681 colorings=417800 lazy-girth=178942 last: m=110 classes=7 cclen=88 t=1902s
[01:47:29] it=543891 colorings=418000 lazy-girth=178952 last: m=110 classes=7 cclen=87 t=1903s
[01:47:31] it=544105 colorings=418200 lazy-girth=178966 last: m=120 classes=7 cclen=85 t=1904s
[01:47:32] it=544313 colorings=418400 lazy-girth=178974 last: m=110 classes=7 cclen=89 t=1905s
[01:47:33] it=544525 colorings=418600 lazy-girth=178986 last: m=110 classes=7 cclen=88 t=1906s
[01:47:34] it=544737 colorings=418800 lazy-girth=178998 last: m=110 classes=6 cclen=90 t=1907s
[01:47:35] it=544946 colorings=419000 lazy-girth=179008 last: m=110 classes=6 cclen=89 t=1908s
[01:47:35] it=545147 colorings=419200 lazy-girth=179009 last: m=110 classes=7 cclen=88 t=1909s
[01:47:37] it=545367 colorings=419400 lazy-girth=179029 last: m=110 classes=7 cclen=88 t=1910s
[01:47:37] it=545576 colorings=419600 lazy-girth=179038 last: m=120 classes=7 cclen=89 t=1911s
[01:47:38] it=545788 colorings=419800 lazy-girth=179050 last: m=120 classes=7 cclen=86 t=1912s
[01:47:39] it=545993 colorings=420000 lazy-girth=179055 last: m=120 classes=7 cclen=89 t=1912s
[01:47:40] it=546215 colorings=420200 lazy-girth=179077 last: m=120 classes=7 cclen=89 t=1913s
[01:47:41] it=546437 colorings=420400 lazy-girth=179100 last: m=120 classes=7 cclen=87 t=1914s
[01:47:41] it=546656 colorings=420600 lazy-girth=179119 last: m=120 classes=7 cclen=89 t=1915s
[01:47:42] it=546872 colorings=420800 lazy-girth=179137 last: m=120 classes=7 cclen=89 t=1916s
[01:47:43] it=547083 colorings=421000 lazy-girth=179149 last: m=110 classes=7 cclen=89 t=1916s
[01:47:44] it=547289 colorings=421200 lazy-girth=179155 last: m=110 classes=7 cclen=89 t=1917s
[01:47:45] it=547497 colorings=421400 lazy-girth=179163 last: m=120 classes=7 cclen=89 t=1918s
[01:47:45] it=547710 colorings=421600 lazy-girth=179176 last: m=120 classes=7 cclen=89 t=1919s
[01:47:46] it=547919 colorings=421800 lazy-girth=179185 last: m=110 classes=7 cclen=89 t=1920s
[01:47:47] it=548125 colorings=422000 lazy-girth=179191 last: m=120 classes=7 cclen=89 t=1920s
[01:47:48] it=548330 colorings=422200 lazy-girth=179196 last: m=120 classes=7 cclen=88 t=1921s
[01:47:49] it=548542 colorings=422400 lazy-girth=179210 last: m=110 classes=7 cclen=89 t=1922s
[01:47:50] it=548767 colorings=422600 lazy-girth=179237 last: m=110 classes=7 cclen=88 t=1923s
[01:47:51] it=548975 colorings=422800 lazy-girth=179246 last: m=120 classes=7 cclen=86 t=1924s
[01:47:52] it=549184 colorings=423000 lazy-girth=179255 last: m=110 classes=7 cclen=87 t=1925s
[01:47:52] it=549391 colorings=423200 lazy-girth=179262 last: m=120 classes=7 cclen=78 t=1926s
[01:47:53] it=549598 colorings=423400 lazy-girth=179269 last: m=110 classes=7 cclen=89 t=1927s
[01:47:54] it=549804 colorings=423600 lazy-girth=179276 last: m=130 classes=8 cclen=84 t=1928s
[01:47:55] it=550017 colorings=423800 lazy-girth=179289 last: m=120 classes=7 cclen=89 t=1928s
[01:47:56] it=550230 colorings=424000 lazy-girth=179306 last: m=120 classes=7 cclen=88 t=1929s
[01:47:57] it=550444 colorings=424200 lazy-girth=179320 last: m=110 classes=7 cclen=85 t=1930s
[01:47:58] it=550653 colorings=424400 lazy-girth=179329 last: m=110 classes=7 cclen=88 t=1931s
[01:47:59] it=550856 colorings=424600 lazy-girth=179332 last: m=130 classes=8 cclen=88 t=1932s
[01:48:00] it=551064 colorings=424800 lazy-girth=179341 last: m=110 classes=7 cclen=88 t=1933s
[01:48:01] it=551272 colorings=425000 lazy-girth=179349 last: m=110 classes=7 cclen=89 t=1934s
[01:48:02] it=551484 colorings=425200 lazy-girth=179362 last: m=130 classes=8 cclen=88 t=1935s
[01:48:03] it=551687 colorings=425400 lazy-girth=179365 last: m=110 classes=7 cclen=89 t=1936s
[01:48:04] it=551891 colorings=425600 lazy-girth=179370 last: m=120 classes=7 cclen=88 t=1937s
[01:48:05] it=552099 colorings=425800 lazy-girth=179378 last: m=110 classes=7 cclen=89 t=1938s
[01:48:06] it=552308 colorings=426000 lazy-girth=179387 last: m=110 classes=7 cclen=88 t=1939s
[01:48:07] it=552511 colorings=426200 lazy-girth=179391 last: m=110 classes=7 cclen=88 t=1940s
[01:48:08] it=552712 colorings=426400 lazy-girth=179392 last: m=120 classes=7 cclen=84 t=1941s
[01:48:09] it=552919 colorings=426600 lazy-girth=179399 last: m=110 classes=7 cclen=89 t=1942s
[01:48:10] it=553119 colorings=426800 lazy-girth=179399 last: m=110 classes=7 cclen=89 t=1944s
[01:48:12] it=553330 colorings=427000 lazy-girth=179410 last: m=130 classes=8 cclen=88 t=1945s
[01:48:13] it=553545 colorings=427200 lazy-girth=179425 last: m=110 classes=6 cclen=90 t=1947s
[01:48:15] it=553755 colorings=427400 lazy-girth=179435 last: m=120 classes=7 cclen=88 t=1948s
[01:48:16] it=553965 colorings=427600 lazy-girth=179445 last: m=110 classes=6 cclen=90 t=1950s
[01:48:17] it=554171 colorings=427800 lazy-girth=179451 last: m=120 classes=7 cclen=88 t=1951s
[01:48:18] it=554378 colorings=428000 lazy-girth=179458 last: m=110 classes=6 cclen=90 t=1951s
[01:48:19] it=554591 colorings=428200 lazy-girth=179471 last: m=120 classes=7 cclen=89 t=1952s
[01:48:20] it=554802 colorings=428400 lazy-girth=179482 last: m=110 classes=6 cclen=90 t=1953s
[01:48:21] it=555010 colorings=428600 lazy-girth=179490 last: m=110 classes=6 cclen=88 t=1955s
[01:48:23] it=555226 colorings=428800 lazy-girth=179506 last: m=120 classes=7 cclen=89 t=1956s
[01:48:23] it=555440 colorings=429000 lazy-girth=179520 last: m=110 classes=7 cclen=89 t=1957s
[01:48:24] it=555653 colorings=429200 lazy-girth=179533 last: m=110 classes=7 cclen=89 t=1958s
[01:48:25] it=555863 colorings=429400 lazy-girth=179543 last: m=120 classes=7 cclen=89 t=1959s
[01:48:26] it=556073 colorings=429600 lazy-girth=179553 last: m=110 classes=7 cclen=88 t=1960s
[01:48:27] it=556286 colorings=429800 lazy-girth=179566 last: m=120 classes=7 cclen=89 t=1961s
[01:48:28] it=556493 colorings=430000 lazy-girth=179573 last: m=110 classes=7 cclen=89 t=1962s
[01:48:29] it=556698 colorings=430200 lazy-girth=179578 last: m=120 classes=7 cclen=89 t=1962s
[01:48:30] it=556902 colorings=430400 lazy-girth=179582 last: m=120 classes=7 cclen=89 t=1963s
[01:48:31] it=557107 colorings=430600 lazy-girth=179587 last: m=120 classes=7 cclen=89 t=1965s
[01:48:32] it=557320 colorings=430800 lazy-girth=179600 last: m=120 classes=7 cclen=89 t=1966s
[01:48:33] it=557520 colorings=431000 lazy-girth=179600 last: m=110 classes=6 cclen=90 t=1967s
[01:48:34] it=557722 colorings=431200 lazy-girth=179602 last: m=110 classes=7 cclen=88 t=1968s
[01:48:36] it=557933 colorings=431400 lazy-girth=179614 last: m=110 classes=6 cclen=74 t=1970s
[01:48:37] it=558155 colorings=431600 lazy-girth=179636 last: m=120 classes=7 cclen=88 t=1971s
[01:48:38] it=558364 colorings=431800 lazy-girth=179645 last: m=130 classes=8 cclen=87 t=1972s
[01:48:39] it=558577 colorings=432000 lazy-girth=179658 last: m=120 classes=7 cclen=88 t=1973s
[01:48:40] it=558790 colorings=432200 lazy-girth=179671 last: m=110 classes=7 cclen=89 t=1973s
[01:48:41] it=559006 colorings=432400 lazy-girth=179687 last: m=120 classes=7 cclen=88 t=1974s
[01:48:42] it=559218 colorings=432600 lazy-girth=179699 last: m=120 classes=7 cclen=89 t=1975s
[01:48:43] it=559434 colorings=432800 lazy-girth=179715 last: m=120 classes=7 cclen=89 t=1976s
[01:48:43] it=559642 colorings=433000 lazy-girth=179723 last: m=110 classes=7 cclen=89 t=1977s
[01:48:44] it=559845 colorings=433200 lazy-girth=179726 last: m=110 classes=6 cclen=90 t=1978s
[01:48:46] it=560053 colorings=433400 lazy-girth=179734 last: m=110 classes=7 cclen=89 t=1980s
[01:48:48] it=560270 colorings=433600 lazy-girth=179751 last: m=120 classes=7 cclen=89 t=1981s
[01:48:49] it=560485 colorings=433800 lazy-girth=179766 last: m=110 classes=6 cclen=90 t=1982s
[01:48:50] it=560694 colorings=434000 lazy-girth=179775 last: m=110 classes=6 cclen=90 t=1983s
[01:48:50] it=560903 colorings=434200 lazy-girth=179784 last: m=110 classes=7 cclen=88 t=1984s
[01:48:51] it=561113 colorings=434400 lazy-girth=179794 last: m=120 classes=7 cclen=87 t=1985s
[01:48:52] it=561318 colorings=434600 lazy-girth=179799 last: m=110 classes=6 cclen=90 t=1986s
[01:48:54] it=561523 colorings=434800 lazy-girth=179804 last: m=110 classes=6 cclen=90 t=1987s
[01:48:55] it=561731 colorings=435000 lazy-girth=179812 last: m=120 classes=7 cclen=89 t=1988s
[01:48:56] it=561938 colorings=435200 lazy-girth=179819 last: m=110 classes=6 cclen=90 t=1989s
[01:48:57] it=562148 colorings=435400 lazy-girth=179829 last: m=120 classes=7 cclen=85 t=1990s
[01:48:58] it=562360 colorings=435600 lazy-girth=179841 last: m=120 classes=7 cclen=89 t=1991s
[01:48:59] it=562564 colorings=435800 lazy-girth=179845 last: m=120 classes=7 cclen=89 t=1992s
[01:49:00] it=562765 colorings=436000 lazy-girth=179846 last: m=130 classes=8 cclen=87 t=1993s
[01:49:01] it=562972 colorings=436200 lazy-girth=179853 last: m=120 classes=7 cclen=89 t=1994s
[01:49:02] it=563187 colorings=436400 lazy-girth=179868 last: m=110 classes=6 cclen=90 t=1995s
[01:49:03] it=563402 colorings=436600 lazy-girth=179883 last: m=120 classes=7 cclen=88 t=1996s
[01:49:04] it=563608 colorings=436800 lazy-girth=179889 last: m=120 classes=7 cclen=89 t=1997s
[01:49:05] it=563811 colorings=437000 lazy-girth=179892 last: m=110 classes=6 cclen=90 t=1998s
[01:49:06] it=564013 colorings=437200 lazy-girth=179894 last: m=110 classes=7 cclen=89 t=1999s
[01:49:07] it=564218 colorings=437400 lazy-girth=179899 last: m=110 classes=7 cclen=89 t=2000s
[01:49:08] it=564422 colorings=437600 lazy-girth=179903 last: m=110 classes=6 cclen=90 t=2001s
[01:49:09] it=564634 colorings=437800 lazy-girth=179915 last: m=120 classes=7 cclen=88 t=2003s
[01:49:11] it=564846 colorings=438000 lazy-girth=179927 last: m=110 classes=7 cclen=89 t=2004s
[01:49:12] it=565053 colorings=438200 lazy-girth=179934 last: m=120 classes=7 cclen=89 t=2005s
[01:49:12] it=565259 colorings=438400 lazy-girth=179940 last: m=110 classes=7 cclen=89 t=2006s
[01:49:14] it=565463 colorings=438600 lazy-girth=179944 last: m=120 classes=7 cclen=89 t=2007s
[01:49:15] it=565665 colorings=438800 lazy-girth=179946 last: m=110 classes=7 cclen=88 t=2008s
[01:49:16] it=565871 colorings=439000 lazy-girth=179952 last: m=110 classes=7 cclen=89 t=2009s
[01:49:16] it=566077 colorings=439200 lazy-girth=179958 last: m=110 classes=7 cclen=89 t=2010s
[01:49:17] it=566281 colorings=439400 lazy-girth=179962 last: m=110 classes=6 cclen=90 t=2011s
[01:49:18] it=566487 colorings=439600 lazy-girth=179968 last: m=120 classes=7 cclen=89 t=2012s
[01:49:20] it=566688 colorings=439800 lazy-girth=179969 last: m=110 classes=7 cclen=89 t=2013s
[01:49:21] it=566892 colorings=440000 lazy-girth=179973 last: m=110 classes=7 cclen=88 t=2014s
[01:49:22] it=567094 colorings=440200 lazy-girth=179975 last: m=110 classes=7 cclen=89 t=2015s
[01:49:23] it=567297 colorings=440400 lazy-girth=179978 last: m=130 classes=8 cclen=88 t=2016s
[01:49:24] it=567500 colorings=440600 lazy-girth=179981 last: m=110 classes=7 cclen=89 t=2018s
[01:49:26] it=567704 colorings=440800 lazy-girth=179985 last: m=110 classes=6 cclen=86 t=2020s
[01:49:28] it=567913 colorings=441000 lazy-girth=179994 last: m=110 classes=6 cclen=90 t=2021s
[01:49:29] it=568119 colorings=441200 lazy-girth=180000 last: m=110 classes=6 cclen=89 t=2022s
[01:49:30] it=568332 colorings=441400 lazy-girth=180013 last: m=110 classes=6 cclen=88 t=2023s
[01:49:31] it=568538 colorings=441600 lazy-girth=180019 last: m=120 classes=7 cclen=89 t=2025s
[01:49:32] it=568743 colorings=441800 lazy-girth=180024 last: m=110 classes=6 cclen=89 t=2026s
[01:49:34] it=568949 colorings=442000 lazy-girth=180030 last: m=110 classes=6 cclen=90 t=2027s
[01:49:35] it=569156 colorings=442200 lazy-girth=180037 last: m=120 classes=7 cclen=88 t=2029s
[01:49:37] it=569368 colorings=442400 lazy-girth=180049 last: m=110 classes=6 cclen=90 t=2030s
[01:49:38] it=569577 colorings=442600 lazy-girth=180058 last: m=110 classes=6 cclen=89 t=2031s
[01:49:39] it=569782 colorings=442800 lazy-girth=180063 last: m=110 classes=6 cclen=89 t=2032s
[01:49:40] it=569985 colorings=443000 lazy-girth=180066 last: m=110 classes=6 cclen=90 t=2033s
[01:49:41] it=570190 colorings=443200 lazy-girth=180071 last: m=110 classes=6 cclen=90 t=2035s
[01:49:42] it=570398 colorings=443400 lazy-girth=180079 last: m=120 classes=7 cclen=87 t=2035s
[01:49:43] it=570603 colorings=443600 lazy-girth=180084 last: m=110 classes=6 cclen=90 t=2036s
[01:49:44] it=570811 colorings=443800 lazy-girth=180092 last: m=120 classes=7 cclen=87 t=2038s
[01:49:46] it=571023 colorings=444000 lazy-girth=180104 last: m=120 classes=7 cclen=89 t=2039s
[01:49:47] it=571232 colorings=444200 lazy-girth=180113 last: m=110 classes=6 cclen=88 t=2041s
[01:49:50] it=571445 colorings=444400 lazy-girth=180126 last: m=120 classes=7 cclen=79 t=2043s
[01:49:51] it=571656 colorings=444600 lazy-girth=180137 last: m=120 classes=7 cclen=89 t=2045s
[01:49:52] it=571864 colorings=444800 lazy-girth=180145 last: m=120 classes=7 cclen=86 t=2046s
[01:49:54] it=572067 colorings=445000 lazy-girth=180148 last: m=120 classes=7 cclen=89 t=2048s
[01:49:56] it=572275 colorings=445200 lazy-girth=180156 last: m=110 classes=6 cclen=90 t=2049s
[01:49:59] it=572485 colorings=445400 lazy-girth=180166 last: m=110 classes=6 cclen=90 t=2052s
[01:50:02] it=572696 colorings=445600 lazy-girth=180177 last: m=120 classes=7 cclen=88 t=2055s
[01:50:04] it=572899 colorings=445800 lazy-girth=180180 last: m=110 classes=6 cclen=89 t=2058s
[01:50:06] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=572962 colorings=445863 lazy-girth=180180 time=2059s


==> anc/search/logs/slice_F21_r2_g6.log <==
[22:43:47] slice r=2 H=F21 |H|=21 n=42 classes=41 girth>=6 mindeg>=3
[22:43:48] eager C3/C4 clauses: 14659
[22:43:53] it=1895 colorings=200 lazy-girth=2231 last: m=84 classes=4 cclen=32 t=5s
[22:43:53] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1921 colorings=204 lazy-girth=2253 time=5s


==> anc/search/logs/slice_F21_r3_g6.log <==
[23:50:06] slice r=3 H=F21 |H|=21 n=63 classes=93 girth>=6 mindeg>=3
[23:50:06] eager C3/C4 clauses: 83109
[23:50:07] it=408 colorings=200 lazy-girth=858 last: m=126 classes=6 cclen=87 t=1s
[23:50:07] it=813 colorings=400 lazy-girth=1399 last: m=126 classes=6 cclen=87 t=1s
[23:50:07] it=1184 colorings=600 lazy-girth=1752 last: m=126 classes=6 cclen=87 t=2s
[23:50:08] it=1543 colorings=800 lazy-girth=2158 last: m=126 classes=6 cclen=87 t=2s
[23:50:08] it=1948 colorings=1000 lazy-girth=2638 last: m=126 classes=6 cclen=87 t=2s
[23:50:09] it=2285 colorings=1200 lazy-girth=2880 last: m=126 classes=6 cclen=85 t=3s
[23:50:09] it=2661 colorings=1400 lazy-girth=3374 last: m=126 classes=6 cclen=87 t=3s
[23:50:09] it=3007 colorings=1600 lazy-girth=3651 last: m=126 classes=6 cclen=87 t=4s
[23:50:10] it=3360 colorings=1800 lazy-girth=3976 last: m=126 classes=6 cclen=87 t=4s
[23:50:10] it=3721 colorings=2000 lazy-girth=4313 last: m=126 classes=6 cclen=87 t=5s
[23:50:11] it=4082 colorings=2200 lazy-girth=4559 last: m=126 classes=6 cclen=87 t=5s
[23:50:11] it=4479 colorings=2400 lazy-girth=5025 last: m=126 classes=6 cclen=87 t=6s
[23:50:12] it=4804 colorings=2600 lazy-girth=5268 last: m=126 classes=6 cclen=87 t=6s
[23:50:12] it=5138 colorings=2800 lazy-girth=5507 last: m=126 classes=6 cclen=87 t=6s
[23:50:13] it=5443 colorings=3000 lazy-girth=5700 last: m=126 classes=6 cclen=85 t=7s
[23:50:13] it=5744 colorings=3200 lazy-girth=5888 last: m=126 classes=6 cclen=87 t=7s
[23:50:14] it=6071 colorings=3400 lazy-girth=6118 last: m=126 classes=6 cclen=87 t=8s
[23:50:14] it=6321 colorings=3600 lazy-girth=6203 last: m=126 classes=6 cclen=87 t=8s
[23:50:15] it=6675 colorings=3800 lazy-girth=6497 last: m=126 classes=6 cclen=87 t=9s
[23:50:15] it=6979 colorings=4000 lazy-girth=6659 last: m=126 classes=6 cclen=87 t=9s
[23:50:15] it=7267 colorings=4200 lazy-girth=6816 last: m=126 classes=6 cclen=87 t=10s
[23:50:16] it=7572 colorings=4400 lazy-girth=6995 last: m=126 classes=6 cclen=87 t=10s
[23:50:16] it=7888 colorings=4600 lazy-girth=7201 last: m=126 classes=6 cclen=87 t=11s
[23:50:17] it=8198 colorings=4800 lazy-girth=7363 last: m=126 classes=6 cclen=87 t=11s
[23:50:18] it=8557 colorings=5000 lazy-girth=7657 last: m=126 classes=6 cclen=87 t=12s
[23:50:18] it=8872 colorings=5200 lazy-girth=7857 last: m=126 classes=6 cclen=87 t=12s
[23:50:19] it=9150 colorings=5400 lazy-girth=7970 last: m=126 classes=6 cclen=87 t=13s
[23:50:19] it=9437 colorings=5600 lazy-girth=8106 last: m=126 classes=6 cclen=87 t=13s
[23:50:20] it=9736 colorings=5800 lazy-girth=8243 last: m=126 classes=6 cclen=87 t=14s
[23:50:20] it=10064 colorings=6000 lazy-girth=8444 last: m=126 classes=6 cclen=87 t=14s
[23:50:21] it=10360 colorings=6200 lazy-girth=8589 last: m=126 classes=6 cclen=87 t=15s
[23:50:21] it=10641 colorings=6400 lazy-girth=8707 last: m=126 classes=6 cclen=87 t=15s
[23:50:22] it=10968 colorings=6600 lazy-girth=8906 last: m=126 classes=6 cclen=87 t=16s
[23:50:22] it=11256 colorings=6800 lazy-girth=9029 last: m=126 classes=6 cclen=87 t=16s
[23:50:23] it=11547 colorings=7000 lazy-girth=9156 last: m=126 classes=6 cclen=87 t=17s
[23:50:23] it=11850 colorings=7200 lazy-girth=9309 last: m=126 classes=6 cclen=87 t=17s
[23:50:24] it=12167 colorings=7400 lazy-girth=9487 last: m=126 classes=6 cclen=87 t=18s
[23:50:24] it=12475 colorings=7600 lazy-girth=9626 last: m=126 classes=6 cclen=87 t=18s
[23:50:25] it=12768 colorings=7800 lazy-girth=9776 last: m=126 classes=6 cclen=87 t=19s
[23:50:25] it=13053 colorings=8000 lazy-girth=9901 last: m=126 classes=6 cclen=87 t=19s
[23:50:26] it=13338 colorings=8200 lazy-girth=10023 last: m=126 classes=6 cclen=87 t=20s
[23:50:26] it=13610 colorings=8400 lazy-girth=10130 last: m=126 classes=6 cclen=87 t=20s
[23:50:26] it=13904 colorings=8600 lazy-girth=10278 last: m=126 classes=6 cclen=87 t=21s
[23:50:27] it=14175 colorings=8800 lazy-girth=10376 last: m=126 classes=6 cclen=87 t=21s
[23:50:27] it=14441 colorings=9000 lazy-girth=10476 last: m=126 classes=6 cclen=87 t=21s
[23:50:28] it=14711 colorings=9200 lazy-girth=10578 last: m=126 classes=6 cclen=87 t=22s
[23:50:28] it=14979 colorings=9400 lazy-girth=10692 last: m=126 classes=6 cclen=87 t=22s
[23:50:29] it=15280 colorings=9600 lazy-girth=10824 last: m=126 classes=6 cclen=87 t=23s
[23:50:29] it=15547 colorings=9800 lazy-girth=10919 last: m=126 classes=6 cclen=87 t=23s
[23:50:29] it=15809 colorings=10000 lazy-girth=11004 last: m=126 classes=6 cclen=83 t=24s
[23:50:30] it=16067 colorings=10200 lazy-girth=11083 last: m=126 classes=6 cclen=87 t=24s
[23:50:30] it=16326 colorings=10400 lazy-girth=11166 last: m=126 classes=6 cclen=87 t=24s
[23:50:31] it=16565 colorings=10600 lazy-girth=11207 last: m=126 classes=6 cclen=87 t=25s
[23:50:31] it=16817 colorings=10800 lazy-girth=11276 last: m=126 classes=6 cclen=87 t=25s
[23:50:31] it=17077 colorings=11000 lazy-girth=11356 last: m=126 classes=6 cclen=87 t=26s
[23:50:32] it=17426 colorings=11200 lazy-girth=11615 last: m=126 classes=6 cclen=87 t=26s
[23:50:33] it=18055 colorings=11400 lazy-girth=12436 last: m=126 classes=6 cclen=87 t=27s
[23:50:34] it=18562 colorings=11600 lazy-girth=13005 last: m=126 classes=6 cclen=87 t=28s
[23:50:35] it=18988 colorings=11800 lazy-girth=13448 last: m=126 classes=6 cclen=87 t=29s
[23:50:36] it=19391 colorings=12000 lazy-girth=13895 last: m=126 classes=6 cclen=87 t=30s
[23:50:36] it=19703 colorings=12200 lazy-girth=14039 last: m=126 classes=6 cclen=87 t=30s
[23:50:37] it=20033 colorings=12400 lazy-girth=14225 last: m=126 classes=6 cclen=87 t=31s
[23:50:37] it=20329 colorings=12600 lazy-girth=14345 last: m=126 classes=6 cclen=87 t=31s
[23:50:38] it=20631 colorings=12800 lazy-girth=14494 last: m=126 classes=6 cclen=87 t=32s
[23:50:38] it=20958 colorings=13000 lazy-girth=14732 last: m=126 classes=6 cclen=87 t=33s
[23:50:39] it=21318 colorings=13200 lazy-girth=15044 last: m=126 classes=6 cclen=87 t=33s
[23:50:40] it=21662 colorings=13400 lazy-girth=15308 last: m=126 classes=6 cclen=87 t=34s
[23:50:41] it=22006 colorings=13600 lazy-girth=15555 last: m=126 classes=6 cclen=87 t=35s
[23:50:41] it=22330 colorings=13800 lazy-girth=15779 last: m=126 classes=6 cclen=86 t=35s
[23:50:42] it=22619 colorings=14000 lazy-girth=15908 last: m=126 classes=6 cclen=87 t=36s
[23:50:42] it=22957 colorings=14200 lazy-girth=16208 last: m=126 classes=6 cclen=87 t=36s
[23:50:43] it=23265 colorings=14400 lazy-girth=16363 last: m=126 classes=6 cclen=87 t=37s
[23:50:43] it=23581 colorings=14600 lazy-girth=16556 last: m=126 classes=6 cclen=87 t=38s
[23:50:44] it=23904 colorings=14800 lazy-girth=16790 last: m=126 classes=6 cclen=87 t=38s
[23:50:45] it=24231 colorings=15000 lazy-girth=17008 last: m=126 classes=6 cclen=87 t=39s
[23:50:45] it=24532 colorings=15200 lazy-girth=17172 last: m=126 classes=6 cclen=87 t=39s
[23:50:46] it=24888 colorings=15400 lazy-girth=17452 last: m=126 classes=6 cclen=87 t=40s
[23:50:46] it=25196 colorings=15600 lazy-girth=17569 last: m=126 classes=6 cclen=87 t=41s
[23:50:47] it=25538 colorings=15800 lazy-girth=17809 last: m=126 classes=6 cclen=87 t=41s
[23:50:48] it=25835 colorings=16000 lazy-girth=17973 last: m=126 classes=6 cclen=87 t=42s
[23:50:48] it=26115 colorings=16200 lazy-girth=18098 last: m=126 classes=6 cclen=87 t=42s
[23:50:49] it=26441 colorings=16400 lazy-girth=18268 last: m=126 classes=6 cclen=87 t=43s
[23:50:49] it=26761 colorings=16600 lazy-girth=18427 last: m=126 classes=6 cclen=87 t=44s
[23:50:50] it=27088 colorings=16800 lazy-girth=18626 last: m=126 classes=6 cclen=87 t=44s
[23:50:50] it=27396 colorings=17000 lazy-girth=18799 last: m=126 classes=6 cclen=87 t=45s
[23:50:51] it=27747 colorings=17200 lazy-girth=19039 last: m=126 classes=6 cclen=87 t=45s
[23:50:52] it=28086 colorings=17400 lazy-girth=19261 last: m=126 classes=6 cclen=87 t=46s
[23:50:52] it=28373 colorings=17600 lazy-girth=19359 last: m=126 classes=6 cclen=87 t=46s
[23:50:53] it=28680 colorings=17800 lazy-girth=19511 last: m=126 classes=6 cclen=87 t=47s
[23:50:53] it=28978 colorings=18000 lazy-girth=19656 last: m=126 classes=6 cclen=87 t=47s
[23:50:54] it=29331 colorings=18200 lazy-girth=19898 last: m=126 classes=6 cclen=87 t=48s
[23:50:55] it=29646 colorings=18400 lazy-girth=20061 last: m=126 classes=6 cclen=87 t=49s
[23:50:55] it=29939 colorings=18600 lazy-girth=20186 last: m=126 classes=6 cclen=87 t=49s
[23:50:56] it=30224 colorings=18800 lazy-girth=20328 last: m=126 classes=6 cclen=87 t=50s
[23:50:56] it=30528 colorings=19000 lazy-girth=20483 last: m=126 classes=6 cclen=87 t=50s
[23:50:57] it=30846 colorings=19200 lazy-girth=20616 last: m=126 classes=6 cclen=87 t=51s
[23:50:57] it=31173 colorings=19400 lazy-girth=20821 last: m=126 classes=6 cclen=87 t=51s
[23:50:58] it=31441 colorings=19600 lazy-girth=20917 last: m=126 classes=6 cclen=87 t=52s
[23:50:58] it=31755 colorings=19800 lazy-girth=21071 last: m=126 classes=6 cclen=87 t=52s
[23:50:59] it=32078 colorings=20000 lazy-girth=21271 last: m=126 classes=6 cclen=87 t=53s
[23:50:59] it=32375 colorings=20200 lazy-girth=21408 last: m=126 classes=6 cclen=87 t=54s
[23:51:00] it=32671 colorings=20400 lazy-girth=21535 last: m=126 classes=6 cclen=87 t=54s
[23:51:00] it=32991 colorings=20600 lazy-girth=21702 last: m=126 classes=6 cclen=87 t=55s
[23:51:01] it=33285 colorings=20800 lazy-girth=21849 last: m=126 classes=6 cclen=87 t=55s
[23:51:02] it=33594 colorings=21000 lazy-girth=21992 last: m=126 classes=6 cclen=87 t=56s
[23:51:02] it=33894 colorings=21200 lazy-girth=22155 last: m=126 classes=6 cclen=87 t=56s
[23:51:03] it=34198 colorings=21400 lazy-girth=22291 last: m=126 classes=6 cclen=87 t=57s
[23:51:03] it=34516 colorings=21600 lazy-girth=22484 last: m=126 classes=6 cclen=87 t=57s
[23:51:04] it=34820 colorings=21800 lazy-girth=22630 last: m=126 classes=6 cclen=87 t=58s
[23:51:04] it=35145 colorings=22000 lazy-girth=22809 last: m=126 classes=6 cclen=87 t=59s
[23:51:05] it=35455 colorings=22200 lazy-girth=22961 last: m=126 classes=6 cclen=87 t=59s
[23:51:05] it=35745 colorings=22400 lazy-girth=23105 last: m=126 classes=6 cclen=87 t=60s
[23:51:06] it=36044 colorings=22600 lazy-girth=23229 last: m=126 classes=6 cclen=87 t=60s
[23:51:07] it=36350 colorings=22800 lazy-girth=23360 last: m=126 classes=6 cclen=87 t=61s
[23:51:07] it=36665 colorings=23000 lazy-girth=23550 last: m=126 classes=6 cclen=87 t=61s
[23:51:08] it=36946 colorings=23200 lazy-girth=23649 last: m=126 classes=6 cclen=87 t=62s
[23:51:08] it=37241 colorings=23400 lazy-girth=23772 last: m=126 classes=6 cclen=87 t=62s
[23:51:09] it=37545 colorings=23600 lazy-girth=23956 last: m=126 classes=6 cclen=87 t=63s
[23:51:09] it=37824 colorings=23800 lazy-girth=24072 last: m=126 classes=6 cclen=87 t=64s
[23:51:10] it=38138 colorings=24000 lazy-girth=24230 last: m=126 classes=6 cclen=87 t=64s
[23:51:11] it=38436 colorings=24200 lazy-girth=24388 last: m=126 classes=6 cclen=87 t=65s
[23:51:11] it=38745 colorings=24400 lazy-girth=24553 last: m=126 classes=6 cclen=87 t=65s
[23:51:12] it=39037 colorings=24600 lazy-girth=24675 last: m=126 classes=6 cclen=87 t=66s
[23:51:12] it=39320 colorings=24800 lazy-girth=24788 last: m=126 classes=6 cclen=87 t=66s
[23:51:13] it=39627 colorings=25000 lazy-girth=24937 last: m=126 classes=6 cclen=87 t=67s
[23:51:13] it=39929 colorings=25200 lazy-girth=25091 last: m=126 classes=6 cclen=87 t=67s
[23:51:14] it=40245 colorings=25400 lazy-girth=25261 last: m=126 classes=6 cclen=87 t=68s
[23:51:14] it=40545 colorings=25600 lazy-girth=25418 last: m=126 classes=6 cclen=87 t=69s
[23:51:15] it=40829 colorings=25800 lazy-girth=25520 last: m=126 classes=6 cclen=87 t=69s
[23:51:15] it=41193 colorings=26000 lazy-girth=25769 last: m=126 classes=6 cclen=87 t=70s
[23:51:16] it=41495 colorings=26200 lazy-girth=25923 last: m=126 classes=6 cclen=87 t=70s
[23:51:17] it=41825 colorings=26400 lazy-girth=26147 last: m=126 classes=6 cclen=87 t=71s
[23:51:17] it=42124 colorings=26600 lazy-girth=26287 last: m=126 classes=6 cclen=87 t=71s
[23:51:18] it=42421 colorings=26800 lazy-girth=26428 last: m=126 classes=6 cclen=85 t=72s
[23:51:18] it=42713 colorings=27000 lazy-girth=26550 last: m=126 classes=6 cclen=87 t=72s
[23:51:19] it=43009 colorings=27200 lazy-girth=26691 last: m=126 classes=6 cclen=87 t=73s
[23:51:19] it=43317 colorings=27400 lazy-girth=26844 last: m=126 classes=6 cclen=86 t=74s
[23:51:20] it=43611 colorings=27600 lazy-girth=26978 last: m=126 classes=6 cclen=87 t=74s
[23:51:20] it=43897 colorings=27800 lazy-girth=27085 last: m=126 classes=6 cclen=87 t=75s
[23:51:21] it=44207 colorings=28000 lazy-girth=27219 last: m=126 classes=6 cclen=87 t=75s
[23:51:22] it=44484 colorings=28200 lazy-girth=27327 last: m=126 classes=6 cclen=87 t=76s
[23:51:22] it=44790 colorings=28400 lazy-girth=27472 last: m=126 classes=6 cclen=87 t=76s
[23:51:22] it=45060 colorings=28600 lazy-girth=27564 last: m=126 classes=6 cclen=87 t=77s
[23:51:23] it=45358 colorings=28800 lazy-girth=27716 last: m=126 classes=6 cclen=87 t=77s
[23:51:23] it=45650 colorings=29000 lazy-girth=27843 last: m=126 classes=6 cclen=86 t=78s
[23:51:24] it=45960 colorings=29200 lazy-girth=28022 last: m=126 classes=6 cclen=87 t=78s
[23:51:25] it=46262 colorings=29400 lazy-girth=28178 last: m=126 classes=6 cclen=87 t=79s
[23:51:25] it=46564 colorings=29600 lazy-girth=28334 last: m=126 classes=6 cclen=87 t=80s
[23:51:26] it=46875 colorings=29800 lazy-girth=28519 last: m=126 classes=6 cclen=87 t=80s
[23:51:27] it=47176 colorings=30000 lazy-girth=28662 last: m=126 classes=6 cclen=87 t=81s
[23:51:27] it=47496 colorings=30200 lazy-girth=28897 last: m=126 classes=6 cclen=87 t=81s
[23:51:28] it=47803 colorings=30400 lazy-girth=29045 last: m=126 classes=6 cclen=86 t=82s
[23:51:28] it=48156 colorings=30600 lazy-girth=29302 last: m=126 classes=6 cclen=87 t=83s
[23:51:29] it=48504 colorings=30800 lazy-girth=29539 last: m=126 classes=6 cclen=87 t=83s
[23:51:30] it=48867 colorings=31000 lazy-girth=29790 last: m=126 classes=6 cclen=87 t=84s
[23:51:31] it=49208 colorings=31200 lazy-girth=30012 last: m=126 classes=6 cclen=87 t=85s
[23:51:31] it=49495 colorings=31400 lazy-girth=30138 last: m=126 classes=6 cclen=87 t=85s
[23:51:32] it=49780 colorings=31600 lazy-girth=30274 last: m=126 classes=6 cclen=87 t=86s
[23:51:32] it=50111 colorings=31800 lazy-girth=30494 last: m=126 classes=6 cclen=87 t=86s
[23:51:33] it=50431 colorings=32000 lazy-girth=30667 last: m=126 classes=6 cclen=87 t=87s
[23:51:34] it=50817 colorings=32200 lazy-girth=30951 last: m=126 classes=6 cclen=87 t=88s
[23:51:35] it=51187 colorings=32400 lazy-girth=31237 last: m=126 classes=6 cclen=87 t=89s
[23:51:35] it=51488 colorings=32600 lazy-girth=31385 last: m=126 classes=6 cclen=87 t=89s
[23:51:36] it=51771 colorings=32800 lazy-girth=31506 last: m=126 classes=6 cclen=87 t=90s
[23:51:36] it=52016 colorings=33000 lazy-girth=31574 last: m=126 classes=6 cclen=87 t=90s
[23:51:37] it=52346 colorings=33200 lazy-girth=31751 last: m=126 classes=6 cclen=87 t=91s
[23:51:37] it=52637 colorings=33400 lazy-girth=31903 last: m=126 classes=6 cclen=87 t=92s
[23:51:38] it=52997 colorings=33600 lazy-girth=32163 last: m=126 classes=6 cclen=87 t=92s
[23:51:39] it=53325 colorings=33800 lazy-girth=32342 last: m=126 classes=6 cclen=87 t=93s
[23:51:39] it=53609 colorings=34000 lazy-girth=32453 last: m=126 classes=6 cclen=87 t=94s
[23:51:40] it=53913 colorings=34200 lazy-girth=32611 last: m=126 classes=6 cclen=87 t=94s
[23:51:41] it=54210 colorings=34400 lazy-girth=32766 last: m=126 classes=6 cclen=87 t=95s
[23:51:41] it=54482 colorings=34600 lazy-girth=32879 last: m=126 classes=6 cclen=86 t=95s
[23:51:42] it=54757 colorings=34800 lazy-girth=32990 last: m=126 classes=6 cclen=87 t=96s
[23:51:42] it=55017 colorings=35000 lazy-girth=33088 last: m=126 classes=6 cclen=87 t=96s
[23:51:43] it=55318 colorings=35200 lazy-girth=33226 last: m=126 classes=6 cclen=87 t=97s
[23:51:43] it=55606 colorings=35400 lazy-girth=33345 last: m=126 classes=6 cclen=87 t=98s
[23:51:44] it=55883 colorings=35600 lazy-girth=33463 last: m=126 classes=6 cclen=87 t=98s
[23:51:45] it=56171 colorings=35800 lazy-girth=33573 last: m=126 classes=6 cclen=87 t=99s
[23:51:45] it=56436 colorings=36000 lazy-girth=33651 last: m=126 classes=6 cclen=87 t=99s
[23:51:46] it=56706 colorings=36200 lazy-girth=33750 last: m=126 classes=6 cclen=87 t=100s
[23:51:46] it=57015 colorings=36400 lazy-girth=33905 last: m=126 classes=6 cclen=87 t=100s
[23:51:47] it=57320 colorings=36600 lazy-girth=34043 last: m=126 classes=6 cclen=87 t=101s
[23:51:47] it=57615 colorings=36800 lazy-girth=34179 last: m=126 classes=6 cclen=87 t=102s
[23:51:48] it=57917 colorings=37000 lazy-girth=34320 last: m=126 classes=6 cclen=87 t=102s
[23:51:49] it=58185 colorings=37200 lazy-girth=34406 last: m=126 classes=6 cclen=87 t=103s
[23:51:49] it=58453 colorings=37400 lazy-girth=34503 last: m=126 classes=6 cclen=87 t=103s
[23:51:50] it=58717 colorings=37600 lazy-girth=34603 last: m=126 classes=6 cclen=87 t=104s
[23:51:50] it=58971 colorings=37800 lazy-girth=34670 last: m=126 classes=6 cclen=87 t=104s
[23:51:51] it=59237 colorings=38000 lazy-girth=34756 last: m=126 classes=6 cclen=87 t=105s
[23:51:51] it=59492 colorings=38200 lazy-girth=34838 last: m=126 classes=6 cclen=87 t=106s
[23:51:52] it=59743 colorings=38400 lazy-girth=34899 last: m=126 classes=6 cclen=87 t=106s
[23:51:52] it=60004 colorings=38600 lazy-girth=34992 last: m=126 classes=6 cclen=87 t=107s
[23:51:53] it=60257 colorings=38800 lazy-girth=35054 last: m=126 classes=6 cclen=87 t=107s
[23:51:54] it=60523 colorings=39000 lazy-girth=35139 last: m=126 classes=6 cclen=87 t=108s
[23:51:54] it=60767 colorings=39200 lazy-girth=35197 last: m=126 classes=6 cclen=87 t=108s
[23:51:55] it=61003 colorings=39400 lazy-girth=35241 last: m=126 classes=6 cclen=87 t=109s
[23:51:55] it=61240 colorings=39600 lazy-girth=35287 last: m=126 classes=6 cclen=87 t=109s
[23:51:56] it=61479 colorings=39800 lazy-girth=35338 last: m=126 classes=6 cclen=87 t=110s
[23:51:56] it=61738 colorings=40000 lazy-girth=35412 last: m=126 classes=6 cclen=87 t=111s
[23:51:57] it=62045 colorings=40200 lazy-girth=35540 last: m=126 classes=6 cclen=87 t=111s
[23:51:58] it=62312 colorings=40400 lazy-girth=35626 last: m=126 classes=6 cclen=87 t=112s
[23:51:58] it=62623 colorings=40600 lazy-girth=35784 last: m=126 classes=6 cclen=87 t=113s
[23:51:59] it=62926 colorings=40800 lazy-girth=35923 last: m=126 classes=6 cclen=87 t=113s
[23:52:00] it=63273 colorings=41000 lazy-girth=36134 last: m=126 classes=6 cclen=87 t=114s
[23:52:00] it=63584 colorings=41200 lazy-girth=36296 last: m=126 classes=6 cclen=87 t=115s
[23:52:01] it=63910 colorings=41400 lazy-girth=36458 last: m=126 classes=6 cclen=87 t=115s
[23:52:02] it=64222 colorings=41600 lazy-girth=36625 last: m=126 classes=6 cclen=87 t=116s
[23:52:02] it=64480 colorings=41800 lazy-girth=36714 last: m=126 classes=6 cclen=87 t=117s
[23:52:03] it=64807 colorings=42000 lazy-girth=36914 last: m=126 classes=6 cclen=87 t=117s
[23:52:04] it=65097 colorings=42200 lazy-girth=37041 last: m=126 classes=6 cclen=87 t=118s
[23:52:05] it=65443 colorings=42400 lazy-girth=37237 last: m=126 classes=6 cclen=87 t=119s
[23:52:05] it=65772 colorings=42600 lazy-girth=37411 last: m=126 classes=6 cclen=87 t=120s
[23:52:06] it=66039 colorings=42800 lazy-girth=37500 last: m=126 classes=6 cclen=87 t=120s
[23:52:07] it=66301 colorings=43000 lazy-girth=37592 last: m=126 classes=6 cclen=87 t=121s
[23:52:07] it=66565 colorings=43200 lazy-girth=37661 last: m=126 classes=6 cclen=87 t=121s
[23:52:08] it=66823 colorings=43400 lazy-girth=37725 last: m=126 classes=6 cclen=87 t=122s
[23:52:08] it=67106 colorings=43600 lazy-girth=37832 last: m=126 classes=6 cclen=87 t=123s
[23:52:09] it=67389 colorings=43800 lazy-girth=37942 last: m=126 classes=6 cclen=87 t=123s
[23:52:10] it=67680 colorings=44000 lazy-girth=38085 last: m=126 classes=6 cclen=87 t=124s
[23:52:10] it=67963 colorings=44200 lazy-girth=38201 last: m=126 classes=6 cclen=87 t=125s
[23:52:11] it=68237 colorings=44400 lazy-girth=38298 last: m=126 classes=6 cclen=87 t=125s
[23:52:12] it=68517 colorings=44600 lazy-girth=38398 last: m=126 classes=6 cclen=87 t=126s
[23:52:12] it=68784 colorings=44800 lazy-girth=38488 last: m=126 classes=6 cclen=87 t=126s
[23:52:13] it=69084 colorings=45000 lazy-girth=38606 last: m=126 classes=6 cclen=87 t=127s
[23:52:13] it=69353 colorings=45200 lazy-girth=38695 last: m=126 classes=6 cclen=87 t=128s
[23:52:14] it=69605 colorings=45400 lazy-girth=38766 last: m=126 classes=6 cclen=87 t=128s
[23:52:15] it=69864 colorings=45600 lazy-girth=38834 last: m=126 classes=6 cclen=87 t=129s
[23:52:15] it=70155 colorings=45800 lazy-girth=38956 last: m=126 classes=6 cclen=87 t=129s
[23:52:16] it=70414 colorings=46000 lazy-girth=39028 last: m=126 classes=6 cclen=87 t=130s
[23:52:16] it=70706 colorings=46200 lazy-girth=39134 last: m=126 classes=6 cclen=87 t=130s
[23:52:17] it=71017 colorings=46400 lazy-girth=39248 last: m=126 classes=6 cclen=87 t=131s
[23:52:17] it=71285 colorings=46600 lazy-girth=39332 last: m=126 classes=6 cclen=87 t=132s
[23:52:18] it=71551 colorings=46800 lazy-girth=39417 last: m=126 classes=6 cclen=86 t=132s
[23:52:19] it=71808 colorings=47000 lazy-girth=39483 last: m=126 classes=6 cclen=87 t=133s
[23:52:19] it=72056 colorings=47200 lazy-girth=39540 last: m=126 classes=6 cclen=87 t=133s
[23:52:20] it=72304 colorings=47400 lazy-girth=39593 last: m=126 classes=6 cclen=84 t=134s
[23:52:20] it=72567 colorings=47600 lazy-girth=39666 last: m=126 classes=6 cclen=87 t=135s
[23:52:21] it=72841 colorings=47800 lazy-girth=39763 last: m=126 classes=6 cclen=87 t=135s
[23:52:21] it=73089 colorings=48000 lazy-girth=39815 last: m=126 classes=6 cclen=87 t=136s
[23:52:22] it=73343 colorings=48200 lazy-girth=39880 last: m=126 classes=6 cclen=87 t=136s
[23:52:23] it=73600 colorings=48400 lazy-girth=39942 last: m=126 classes=6 cclen=87 t=137s
[23:52:24] it=73891 colorings=48600 lazy-girth=40037 last: m=126 classes=6 cclen=87 t=138s
[23:52:24] it=74130 colorings=48800 lazy-girth=40086 last: m=126 classes=6 cclen=87 t=139s
[23:52:25] it=74368 colorings=49000 lazy-girth=40136 last: m=126 classes=6 cclen=86 t=139s
[23:52:26] it=74682 colorings=49200 lazy-girth=40306 last: m=126 classes=6 cclen=87 t=140s
[23:52:27] it=75030 colorings=49400 lazy-girth=40503 last: m=126 classes=6 cclen=87 t=141s
[23:52:28] it=75354 colorings=49600 lazy-girth=40685 last: m=126 classes=6 cclen=87 t=142s
[23:52:28] it=75660 colorings=49800 lazy-girth=40841 last: m=126 classes=6 cclen=87 t=142s
[23:52:29] it=75942 colorings=50000 lazy-girth=40965 last: m=126 classes=6 cclen=87 t=143s
[23:52:30] it=76269 colorings=50200 lazy-girth=41141 last: m=126 classes=6 cclen=87 t=144s
[23:52:30] it=76559 colorings=50400 lazy-girth=41259 last: m=126 classes=6 cclen=87 t=145s
[23:52:31] it=76875 colorings=50600 lazy-girth=41420 last: m=126 classes=6 cclen=87 t=145s
[23:52:32] it=77209 colorings=50800 lazy-girth=41582 last: m=126 classes=6 cclen=87 t=146s
[23:52:33] it=77514 colorings=51000 lazy-girth=41737 last: m=126 classes=6 cclen=86 t=147s
[23:52:33] it=77773 colorings=51200 lazy-girth=41834 last: m=126 classes=6 cclen=87 t=147s
[23:52:34] it=78078 colorings=51400 lazy-girth=41971 last: m=126 classes=6 cclen=87 t=148s
[23:52:35] it=78398 colorings=51600 lazy-girth=42125 last: m=126 classes=6 cclen=86 t=149s
[23:52:36] it=78706 colorings=51800 lazy-girth=42268 last: m=126 classes=6 cclen=87 t=150s
[23:52:36] it=78979 colorings=52000 lazy-girth=42359 last: m=126 classes=6 cclen=87 t=150s
[23:52:37] it=79243 colorings=52200 lazy-girth=42433 last: m=126 classes=6 cclen=87 t=151s
[23:52:38] it=79534 colorings=52400 lazy-girth=42543 last: m=126 classes=6 cclen=87 t=152s
[23:52:38] it=79818 colorings=52600 lazy-girth=42633 last: m=126 classes=6 cclen=87 t=152s
[23:52:39] it=80058 colorings=52800 lazy-girth=42687 last: m=126 classes=6 cclen=87 t=153s
[23:52:40] it=80351 colorings=53000 lazy-girth=42816 last: m=126 classes=6 cclen=87 t=154s
[23:52:40] it=80641 colorings=53200 lazy-girth=42915 last: m=126 classes=6 cclen=87 t=154s
[23:52:41] it=80987 colorings=53400 lazy-girth=43069 last: m=126 classes=6 cclen=86 t=155s
[23:52:41] it=81289 colorings=53600 lazy-girth=43173 last: m=126 classes=6 cclen=87 t=156s
[23:52:42] it=81579 colorings=53800 lazy-girth=43263 last: m=126 classes=6 cclen=87 t=156s
[23:52:43] it=81885 colorings=54000 lazy-girth=43380 last: m=126 classes=6 cclen=87 t=157s
[23:52:43] it=82147 colorings=54200 lazy-girth=43471 last: m=126 classes=6 cclen=87 t=158s
[23:52:44] it=82427 colorings=54400 lazy-girth=43580 last: m=126 classes=6 cclen=87 t=158s
[23:52:45] it=82699 colorings=54600 lazy-girth=43658 last: m=126 classes=6 cclen=87 t=159s
[23:52:45] it=83000 colorings=54800 lazy-girth=43759 last: m=126 classes=6 cclen=87 t=159s
[23:52:46] it=83302 colorings=55000 lazy-girth=43906 last: m=126 classes=6 cclen=87 t=160s
[23:52:47] it=83587 colorings=55200 lazy-girth=44026 last: m=126 classes=6 cclen=87 t=161s
[23:52:47] it=83823 colorings=55400 lazy-girth=44077 last: m=126 classes=6 cclen=87 t=162s
[23:52:48] it=84095 colorings=55600 lazy-girth=44177 last: m=126 classes=6 cclen=87 t=162s
[23:52:49] it=84364 colorings=55800 lazy-girth=44281 last: m=126 classes=6 cclen=87 t=163s
[23:52:50] it=84623 colorings=56000 lazy-girth=44367 last: m=126 classes=6 cclen=87 t=164s
[23:52:50] it=84881 colorings=56200 lazy-girth=44444 last: m=126 classes=6 cclen=87 t=164s
[23:52:51] it=85130 colorings=56400 lazy-girth=44515 last: m=126 classes=6 cclen=87 t=165s
[23:52:51] it=85379 colorings=56600 lazy-girth=44582 last: m=126 classes=6 cclen=87 t=166s
[23:52:52] it=85646 colorings=56800 lazy-girth=44670 last: m=126 classes=6 cclen=86 t=166s
[23:52:53] it=85879 colorings=57000 lazy-girth=44713 last: m=126 classes=6 cclen=87 t=167s
[23:52:54] it=86143 colorings=57200 lazy-girth=44794 last: m=126 classes=6 cclen=87 t=168s
[23:52:54] it=86400 colorings=57400 lazy-girth=44865 last: m=126 classes=6 cclen=87 t=168s
[23:52:55] it=86653 colorings=57600 lazy-girth=44930 last: m=126 classes=6 cclen=87 t=169s
[23:52:56] it=86925 colorings=57800 lazy-girth=45038 last: m=126 classes=6 cclen=87 t=170s
[23:52:57] it=87269 colorings=58000 lazy-girth=45224 last: m=126 classes=6 cclen=87 t=171s
[23:52:57] it=87555 colorings=58200 lazy-girth=45319 last: m=126 classes=6 cclen=87 t=172s
[23:52:58] it=87865 colorings=58400 lazy-girth=45508 last: m=126 classes=6 cclen=87 t=172s
[23:52:59] it=88182 colorings=58600 lazy-girth=45674 last: m=126 classes=6 cclen=87 t=173s
[23:53:00] it=88558 colorings=58800 lazy-girth=45866 last: m=126 classes=6 cclen=87 t=174s
[23:53:01] it=88933 colorings=59000 lazy-girth=46061 last: m=126 classes=6 cclen=86 t=175s
[23:53:01] it=89266 colorings=59200 lazy-girth=46247 last: m=126 classes=6 cclen=87 t=175s
[23:53:02] it=89584 colorings=59400 lazy-girth=46404 last: m=126 classes=6 cclen=87 t=176s
[23:53:03] it=89869 colorings=59600 lazy-girth=46522 last: m=126 classes=6 cclen=87 t=177s
[23:53:04] it=90140 colorings=59800 lazy-girth=46649 last: m=126 classes=6 cclen=87 t=178s
[23:53:04] it=90443 colorings=60000 lazy-girth=46754 last: m=126 classes=6 cclen=87 t=178s
[23:53:05] it=90741 colorings=60200 lazy-girth=46852 last: m=126 classes=6 cclen=87 t=179s
[23:53:06] it=91042 colorings=60400 lazy-girth=46971 last: m=126 classes=6 cclen=86 t=180s
[23:53:07] it=91312 colorings=60600 lazy-girth=47058 last: m=126 classes=6 cclen=87 t=181s
[23:53:07] it=91589 colorings=60800 lazy-girth=47154 last: m=126 classes=6 cclen=87 t=182s
[23:53:08] it=91867 colorings=61000 lazy-girth=47256 last: m=126 classes=6 cclen=86 t=182s
[23:53:09] it=92133 colorings=61200 lazy-girth=47337 last: m=126 classes=6 cclen=84 t=183s
[23:53:10] it=92423 colorings=61400 lazy-girth=47458 last: m=126 classes=6 cclen=87 t=184s
[23:53:11] it=92700 colorings=61600 lazy-girth=47583 last: m=126 classes=6 cclen=87 t=185s
[23:53:11] it=92956 colorings=61800 lazy-girth=47662 last: m=126 classes=6 cclen=87 t=185s
[23:53:12] it=93223 colorings=62000 lazy-girth=47751 last: m=126 classes=6 cclen=87 t=186s
[23:53:13] it=93512 colorings=62200 lazy-girth=47881 last: m=126 classes=6 cclen=86 t=187s
[23:53:14] it=93772 colorings=62400 lazy-girth=47965 last: m=126 classes=6 cclen=87 t=188s
[23:53:14] it=94040 colorings=62600 lazy-girth=48056 last: m=126 classes=6 cclen=87 t=188s
[23:53:15] it=94283 colorings=62800 lazy-girth=48105 last: m=126 classes=6 cclen=87 t=189s
[23:53:16] it=94549 colorings=63000 lazy-girth=48192 last: m=126 classes=6 cclen=87 t=190s
[23:53:16] it=94823 colorings=63200 lazy-girth=48288 last: m=126 classes=6 cclen=87 t=191s
[23:53:17] it=95081 colorings=63400 lazy-girth=48369 last: m=126 classes=6 cclen=87 t=191s
[23:53:18] it=95342 colorings=63600 lazy-girth=48442 last: m=126 classes=6 cclen=87 t=192s
[23:53:19] it=95604 colorings=63800 lazy-girth=48504 last: m=126 classes=6 cclen=87 t=193s
[23:53:19] it=95891 colorings=64000 lazy-girth=48591 last: m=126 classes=6 cclen=87 t=194s
[23:53:20] it=96146 colorings=64200 lazy-girth=48667 last: m=126 classes=6 cclen=87 t=194s
[23:53:21] it=96404 colorings=64400 lazy-girth=48743 last: m=126 classes=6 cclen=87 t=195s
[23:53:22] it=96652 colorings=64600 lazy-girth=48804 last: m=126 classes=6 cclen=87 t=196s
[23:53:22] it=96891 colorings=64800 lazy-girth=48852 last: m=126 classes=6 cclen=87 t=196s
[23:53:23] it=97123 colorings=65000 lazy-girth=48893 last: m=126 classes=6 cclen=87 t=197s
[23:53:24] it=97355 colorings=65200 lazy-girth=48931 last: m=126 classes=6 cclen=87 t=198s
[23:53:24] it=97583 colorings=65400 lazy-girth=48969 last: m=126 classes=6 cclen=87 t=198s
[23:53:25] it=97901 colorings=65600 lazy-girth=49108 last: m=126 classes=6 cclen=87 t=199s
[23:53:26] it=98201 colorings=65800 lazy-girth=49238 last: m=126 classes=6 cclen=87 t=200s
[23:53:27] it=98506 colorings=66000 lazy-girth=49396 last: m=126 classes=6 cclen=87 t=201s
[23:53:28] it=98774 colorings=66200 lazy-girth=49495 last: m=126 classes=6 cclen=87 t=202s
[23:53:29] it=99067 colorings=66400 lazy-girth=49634 last: m=126 classes=6 cclen=87 t=203s
[23:53:29] it=99328 colorings=66600 lazy-girth=49702 last: m=126 classes=6 cclen=87 t=204s
[23:53:30] it=99588 colorings=66800 lazy-girth=49780 last: m=126 classes=6 cclen=87 t=204s
[23:53:31] it=99908 colorings=67000 lazy-girth=49940 last: m=126 classes=6 cclen=87 t=205s
[23:53:32] it=100202 colorings=67200 lazy-girth=50068 last: m=126 classes=6 cclen=87 t=206s
[23:53:33] it=100465 colorings=67400 lazy-girth=50160 last: m=126 classes=6 cclen=87 t=207s
[23:53:34] it=100747 colorings=67600 lazy-girth=50267 last: m=126 classes=6 cclen=87 t=208s
[23:53:34] it=101034 colorings=67800 lazy-girth=50384 last: m=126 classes=6 cclen=87 t=209s
[23:53:35] it=101306 colorings=68000 lazy-girth=50477 last: m=126 classes=6 cclen=68 t=209s
[23:53:36] it=101595 colorings=68200 lazy-girth=50579 last: m=126 classes=6 cclen=87 t=210s
[23:53:37] it=101887 colorings=68400 lazy-girth=50697 last: m=126 classes=6 cclen=87 t=211s
[23:53:38] it=102176 colorings=68600 lazy-girth=50811 last: m=126 classes=6 cclen=87 t=212s
[23:53:38] it=102471 colorings=68800 lazy-girth=50911 last: m=126 classes=6 cclen=87 t=213s
[23:53:39] it=102784 colorings=69000 lazy-girth=51039 last: m=126 classes=6 cclen=87 t=213s
[23:53:40] it=103096 colorings=69200 lazy-girth=51174 last: m=126 classes=6 cclen=87 t=214s
[23:53:41] it=103355 colorings=69400 lazy-girth=51261 last: m=126 classes=6 cclen=87 t=215s
[23:53:42] it=103607 colorings=69600 lazy-girth=51322 last: m=126 classes=6 cclen=84 t=216s
[23:53:42] it=103859 colorings=69800 lazy-girth=51378 last: m=126 classes=6 cclen=87 t=217s
[23:53:43] it=104140 colorings=70000 lazy-girth=51495 last: m=126 classes=6 cclen=87 t=217s
[23:53:44] it=104432 colorings=70200 lazy-girth=51603 last: m=126 classes=6 cclen=87 t=218s
[23:53:45] it=104715 colorings=70400 lazy-girth=51717 last: m=126 classes=6 cclen=87 t=219s
[23:53:46] it=105017 colorings=70600 lazy-girth=51819 last: m=126 classes=6 cclen=87 t=220s
[23:53:46] it=105301 colorings=70800 lazy-girth=51922 last: m=126 classes=6 cclen=87 t=221s
[23:53:47] it=105554 colorings=71000 lazy-girth=52001 last: m=126 classes=6 cclen=87 t=221s
[23:53:48] it=105823 colorings=71200 lazy-girth=52086 last: m=126 classes=6 cclen=87 t=222s
[23:53:49] it=106096 colorings=71400 lazy-girth=52168 last: m=126 classes=6 cclen=86 t=223s
[23:53:49] it=106358 colorings=71600 lazy-girth=52243 last: m=126 classes=6 cclen=87 t=224s
[23:53:50] it=106601 colorings=71800 lazy-girth=52291 last: m=126 classes=6 cclen=87 t=224s
[23:53:51] it=106909 colorings=72000 lazy-girth=52399 last: m=126 classes=6 cclen=87 t=225s
[23:53:52] it=107171 colorings=72200 lazy-girth=52477 last: m=126 classes=6 cclen=87 t=226s
[23:53:52] it=107398 colorings=72400 lazy-girth=52514 last: m=126 classes=6 cclen=87 t=227s
[23:53:53] it=107643 colorings=72600 lazy-girth=52572 last: m=126 classes=6 cclen=87 t=227s
[23:53:54] it=107872 colorings=72800 lazy-girth=52614 last: m=126 classes=6 cclen=87 t=228s
[23:53:55] it=108102 colorings=73000 lazy-girth=52652 last: m=126 classes=6 cclen=87 t=229s
[23:53:55] it=108359 colorings=73200 lazy-girth=52725 last: m=126 classes=6 cclen=87 t=230s
[23:53:56] it=108663 colorings=73400 lazy-girth=52880 last: m=126 classes=6 cclen=87 t=230s
[23:53:57] it=108973 colorings=73600 lazy-girth=53016 last: m=126 classes=6 cclen=87 t=231s
[23:53:58] it=109270 colorings=73800 lazy-girth=53167 last: m=126 classes=6 cclen=87 t=232s
[23:53:59] it=109574 colorings=74000 lazy-girth=53298 last: m=126 classes=6 cclen=87 t=233s
[23:54:00] it=109887 colorings=74200 lazy-girth=53445 last: m=126 classes=6 cclen=87 t=234s
[23:54:01] it=110187 colorings=74400 lazy-girth=53588 last: m=126 classes=6 cclen=87 t=235s
[23:54:01] it=110469 colorings=74600 lazy-girth=53716 last: m=126 classes=6 cclen=87 t=236s
[23:54:02] it=110757 colorings=74800 lazy-girth=53820 last: m=126 classes=6 cclen=87 t=236s
[23:54:03] it=111069 colorings=75000 lazy-girth=53938 last: m=126 classes=6 cclen=87 t=237s
[23:54:04] it=111380 colorings=75200 lazy-girth=54055 last: m=126 classes=6 cclen=86 t=238s
[23:54:05] it=111696 colorings=75400 lazy-girth=54217 last: m=126 classes=6 cclen=87 t=239s
[23:54:06] it=111969 colorings=75600 lazy-girth=54312 last: m=126 classes=6 cclen=87 t=240s
[23:54:07] it=112297 colorings=75800 lazy-girth=54492 last: m=126 classes=6 cclen=87 t=241s
[23:54:07] it=112567 colorings=76000 lazy-girth=54599 last: m=126 classes=6 cclen=87 t=242s
[23:54:08] it=112827 colorings=76200 lazy-girth=54700 last: m=126 classes=6 cclen=87 t=242s
[23:54:09] it=113104 colorings=76400 lazy-girth=54807 last: m=126 classes=6 cclen=87 t=243s
[23:54:10] it=113368 colorings=76600 lazy-girth=54888 last: m=126 classes=6 cclen=87 t=244s
[23:54:11] it=113627 colorings=76800 lazy-girth=54970 last: m=126 classes=6 cclen=87 t=245s
[23:54:11] it=113915 colorings=77000 lazy-girth=55060 last: m=126 classes=6 cclen=87 t=245s
[23:54:12] it=114214 colorings=77200 lazy-girth=55159 last: m=126 classes=6 cclen=87 t=246s
[23:54:13] it=114491 colorings=77400 lazy-girth=55240 last: m=126 classes=6 cclen=86 t=247s
[23:54:14] it=114790 colorings=77600 lazy-girth=55379 last: m=126 classes=6 cclen=87 t=248s
[23:54:14] it=115048 colorings=77800 lazy-girth=55444 last: m=126 classes=6 cclen=87 t=249s
[23:54:15] it=115325 colorings=78000 lazy-girth=55521 last: m=126 classes=6 cclen=87 t=249s
[23:54:16] it=115626 colorings=78200 lazy-girth=55622 last: m=126 classes=6 cclen=87 t=250s
[23:54:17] it=115881 colorings=78400 lazy-girth=55689 last: m=126 classes=6 cclen=86 t=251s
[23:54:17] it=116129 colorings=78600 lazy-girth=55757 last: m=126 classes=6 cclen=86 t=252s
[23:54:18] it=116386 colorings=78800 lazy-girth=55825 last: m=126 classes=6 cclen=87 t=252s
[23:54:19] it=116640 colorings=79000 lazy-girth=55893 last: m=126 classes=6 cclen=87 t=253s
[23:54:20] it=116872 colorings=79200 lazy-girth=55932 last: m=126 classes=6 cclen=87 t=254s
[23:54:20] it=117138 colorings=79400 lazy-girth=56021 last: m=126 classes=6 cclen=87 t=255s
[23:54:21] it=117386 colorings=79600 lazy-girth=56083 last: m=126 classes=6 cclen=87 t=255s
[23:54:22] it=117620 colorings=79800 lazy-girth=56133 last: m=126 classes=6 cclen=87 t=256s
[23:54:23] it=117843 colorings=80000 lazy-girth=56164 last: m=126 classes=6 cclen=86 t=257s
[23:54:23] it=118060 colorings=80200 lazy-girth=56186 last: m=126 classes=6 cclen=87 t=258s
[23:54:24] it=118352 colorings=80400 lazy-girth=56311 last: m=126 classes=6 cclen=86 t=259s
[23:54:25] it=118655 colorings=80600 lazy-girth=56462 last: m=126 classes=6 cclen=87 t=260s
[23:54:26] it=118960 colorings=80800 lazy-girth=56601 last: m=126 classes=6 cclen=87 t=260s
[23:54:27] it=119252 colorings=81000 lazy-girth=56716 last: m=126 classes=6 cclen=87 t=261s
[23:54:28] it=119557 colorings=81200 lazy-girth=56870 last: m=126 classes=6 cclen=87 t=262s
[23:54:29] it=119843 colorings=81400 lazy-girth=56990 last: m=126 classes=6 cclen=87 t=263s
[23:54:29] it=120132 colorings=81600 lazy-girth=57115 last: m=126 classes=6 cclen=87 t=264s
[23:54:30] it=120432 colorings=81800 lazy-girth=57235 last: m=126 classes=6 cclen=87 t=264s
[23:54:31] it=120765 colorings=82000 lazy-girth=57379 last: m=126 classes=6 cclen=87 t=265s
[23:54:32] it=121073 colorings=82200 lazy-girth=57492 last: m=126 classes=6 cclen=87 t=266s
[23:54:32] it=121332 colorings=82400 lazy-girth=57563 last: m=126 classes=6 cclen=87 t=266s
[23:54:33] it=121589 colorings=82600 lazy-girth=57626 last: m=126 classes=6 cclen=87 t=267s
[23:54:34] it=121850 colorings=82800 lazy-girth=57708 last: m=126 classes=6 cclen=87 t=268s
[23:54:35] it=122125 colorings=83000 lazy-girth=57809 last: m=126 classes=6 cclen=87 t=269s
[23:54:35] it=122383 colorings=83200 lazy-girth=57897 last: m=126 classes=6 cclen=87 t=270s
[23:54:36] it=122651 colorings=83400 lazy-girth=57990 last: m=126 classes=6 cclen=87 t=270s
[23:54:37] it=122911 colorings=83600 lazy-girth=58081 last: m=126 classes=6 cclen=87 t=271s
[23:54:38] it=123185 colorings=83800 lazy-girth=58189 last: m=126 classes=6 cclen=87 t=272s
[23:54:39] it=123467 colorings=84000 lazy-girth=58276 last: m=126 classes=6 cclen=87 t=273s
[23:54:39] it=123699 colorings=84200 lazy-girth=58310 last: m=126 classes=6 cclen=87 t=273s
[23:54:40] it=123965 colorings=84400 lazy-girth=58409 last: m=126 classes=6 cclen=87 t=274s
[23:54:41] it=124230 colorings=84600 lazy-girth=58518 last: m=126 classes=6 cclen=87 t=275s
[23:54:41] it=124481 colorings=84800 lazy-girth=58582 last: m=126 classes=6 cclen=87 t=276s
[23:54:42] it=124749 colorings=85000 lazy-girth=58668 last: m=126 classes=6 cclen=87 t=276s
[23:54:43] it=125003 colorings=85200 lazy-girth=58744 last: m=126 classes=6 cclen=86 t=277s
[23:54:44] it=125265 colorings=85400 lazy-girth=58815 last: m=126 classes=6 cclen=87 t=278s
[23:54:44] it=125537 colorings=85600 lazy-girth=58903 last: m=126 classes=6 cclen=87 t=279s
[23:54:45] it=125808 colorings=85800 lazy-girth=59002 last: m=126 classes=6 cclen=87 t=279s
[23:54:46] it=126086 colorings=86000 lazy-girth=59085 last: m=126 classes=6 cclen=87 t=280s
[23:54:47] it=126373 colorings=86200 lazy-girth=59175 last: m=126 classes=6 cclen=87 t=281s
[23:54:48] it=126619 colorings=86400 lazy-girth=59225 last: m=126 classes=6 cclen=87 t=282s
[23:54:48] it=126882 colorings=86600 lazy-girth=59325 last: m=126 classes=6 cclen=87 t=282s
[23:54:49] it=127122 colorings=86800 lazy-girth=59371 last: m=126 classes=6 cclen=87 t=283s
[23:54:50] it=127376 colorings=87000 lazy-girth=59439 last: m=126 classes=6 cclen=85 t=284s
[23:54:50] it=127629 colorings=87200 lazy-girth=59501 last: m=126 classes=6 cclen=87 t=284s
[23:54:51] it=127904 colorings=87400 lazy-girth=59580 last: m=126 classes=6 cclen=87 t=285s
[23:54:52] it=128258 colorings=87600 lazy-girth=59749 last: m=126 classes=6 cclen=87 t=286s
[23:54:53] it=128619 colorings=87800 lazy-girth=59926 last: m=126 classes=6 cclen=87 t=287s
[23:54:54] it=128996 colorings=88000 lazy-girth=60123 last: m=126 classes=6 cclen=87 t=288s
[23:54:54] it=129348 colorings=88200 lazy-girth=60289 last: m=126 classes=6 cclen=87 t=289s
[23:54:55] it=129712 colorings=88400 lazy-girth=60469 last: m=126 classes=6 cclen=87 t=289s
[23:54:56] it=130063 colorings=88600 lazy-girth=60633 last: m=126 classes=6 cclen=87 t=290s
[23:54:57] it=130412 colorings=88800 lazy-girth=60802 last: m=126 classes=6 cclen=87 t=291s
[23:54:57] it=130766 colorings=89000 lazy-girth=60975 last: m=126 classes=6 cclen=87 t=292s
[23:54:58] it=131129 colorings=89200 lazy-girth=61160 last: m=126 classes=6 cclen=87 t=292s
[23:54:59] it=131484 colorings=89400 lazy-girth=61332 last: m=126 classes=6 cclen=87 t=293s
[23:55:00] it=131825 colorings=89600 lazy-girth=61494 last: m=126 classes=6 cclen=87 t=294s
[23:55:01] it=132195 colorings=89800 lazy-girth=61685 last: m=126 classes=6 cclen=87 t=295s
[23:55:01] it=132530 colorings=90000 lazy-girth=61841 last: m=126 classes=6 cclen=87 t=295s
[23:55:02] it=132904 colorings=90200 lazy-girth=62030 last: m=126 classes=6 cclen=87 t=296s
[23:55:03] it=133249 colorings=90400 lazy-girth=62197 last: m=126 classes=6 cclen=87 t=297s
[23:55:04] it=133622 colorings=90600 lazy-girth=62384 last: m=126 classes=6 cclen=87 t=298s
[23:55:04] it=133970 colorings=90800 lazy-girth=62552 last: m=126 classes=6 cclen=87 t=298s
[23:55:05] it=134332 colorings=91000 lazy-girth=62737 last: m=126 classes=6 cclen=87 t=299s
[23:55:06] it=134673 colorings=91200 lazy-girth=62898 last: m=126 classes=6 cclen=87 t=300s
[23:55:07] it=135036 colorings=91400 lazy-girth=63070 last: m=126 classes=6 cclen=87 t=301s
[23:55:07] it=135356 colorings=91600 lazy-girth=63220 last: m=126 classes=6 cclen=87 t=301s
[23:55:08] it=135663 colorings=91800 lazy-girth=63355 last: m=126 classes=6 cclen=87 t=302s
[23:55:09] it=135928 colorings=92000 lazy-girth=63456 last: m=126 classes=6 cclen=87 t=303s
[23:55:10] it=136220 colorings=92200 lazy-girth=63575 last: m=126 classes=6 cclen=86 t=304s
[23:55:11] it=136516 colorings=92400 lazy-girth=63724 last: m=126 classes=6 cclen=87 t=305s
[23:55:12] it=136806 colorings=92600 lazy-girth=63868 last: m=126 classes=6 cclen=87 t=306s
[23:55:12] it=137084 colorings=92800 lazy-girth=63972 last: m=126 classes=6 cclen=87 t=307s
[23:55:13] it=137362 colorings=93000 lazy-girth=64073 last: m=126 classes=6 cclen=87 t=307s
[23:55:14] it=137647 colorings=93200 lazy-girth=64207 last: m=126 classes=6 cclen=87 t=308s
[23:55:15] it=137933 colorings=93400 lazy-girth=64330 last: m=126 classes=6 cclen=87 t=309s
[23:55:15] it=138199 colorings=93600 lazy-girth=64410 last: m=126 classes=6 cclen=87 t=310s
[23:55:16] it=138456 colorings=93800 lazy-girth=64487 last: m=126 classes=6 cclen=87 t=310s
[23:55:17] it=138726 colorings=94000 lazy-girth=64594 last: m=126 classes=6 cclen=87 t=311s
[23:55:18] it=139005 colorings=94200 lazy-girth=64700 last: m=126 classes=6 cclen=87 t=312s
[23:55:18] it=139271 colorings=94400 lazy-girth=64792 last: m=126 classes=6 cclen=86 t=313s
[23:55:19] it=139535 colorings=94600 lazy-girth=64863 last: m=126 classes=6 cclen=87 t=313s
[23:55:20] it=139785 colorings=94800 lazy-girth=64913 last: m=126 classes=6 cclen=87 t=314s
[23:55:20] it=140047 colorings=95000 lazy-girth=64994 last: m=126 classes=6 cclen=86 t=315s
[23:55:21] it=140315 colorings=95200 lazy-girth=65083 last: m=126 classes=6 cclen=87 t=315s
[23:55:22] it=140575 colorings=95400 lazy-girth=65159 last: m=126 classes=6 cclen=87 t=316s
[23:55:23] it=140829 colorings=95600 lazy-girth=65213 last: m=126 classes=6 cclen=87 t=317s
[23:55:23] it=141088 colorings=95800 lazy-girth=65275 last: m=126 classes=6 cclen=87 t=317s
[23:55:24] it=141344 colorings=96000 lazy-girth=65342 last: m=126 classes=6 cclen=86 t=318s
[23:55:25] it=141617 colorings=96200 lazy-girth=65445 last: m=126 classes=6 cclen=87 t=319s
[23:55:25] it=141888 colorings=96400 lazy-girth=65542 last: m=126 classes=6 cclen=87 t=320s
[23:55:26] it=142153 colorings=96600 lazy-girth=65628 last: m=126 classes=6 cclen=86 t=320s
[23:55:27] it=142423 colorings=96800 lazy-girth=65729 last: m=126 classes=6 cclen=87 t=321s
[23:55:28] it=142673 colorings=97000 lazy-girth=65792 last: m=126 classes=6 cclen=87 t=322s
[23:55:28] it=142923 colorings=97200 lazy-girth=65861 last: m=126 classes=6 cclen=87 t=322s
[23:55:29] it=143182 colorings=97400 lazy-girth=65924 last: m=126 classes=6 cclen=87 t=323s
[23:55:30] it=143435 colorings=97600 lazy-girth=65982 last: m=126 classes=6 cclen=87 t=324s
[23:55:30] it=143690 colorings=97800 lazy-girth=66046 last: m=126 classes=6 cclen=87 t=324s
[23:55:31] it=143962 colorings=98000 lazy-girth=66118 last: m=126 classes=6 cclen=87 t=325s
[23:55:32] it=144224 colorings=98200 lazy-girth=66189 last: m=126 classes=6 cclen=87 t=326s
[23:55:32] it=144522 colorings=98400 lazy-girth=66291 last: m=126 classes=6 cclen=87 t=327s
[23:55:33] it=144770 colorings=98600 lazy-girth=66347 last: m=126 classes=6 cclen=87 t=327s
[23:55:34] it=145053 colorings=98800 lazy-girth=66452 last: m=126 classes=6 cclen=87 t=328s
[23:55:35] it=145335 colorings=99000 lazy-girth=66561 last: m=126 classes=6 cclen=87 t=329s
[23:55:36] it=145591 colorings=99200 lazy-girth=66642 last: m=126 classes=6 cclen=87 t=330s
[23:55:36] it=145900 colorings=99400 lazy-girth=66760 last: m=126 classes=6 cclen=87 t=331s
[23:55:37] it=146232 colorings=99600 lazy-girth=66898 last: m=126 classes=6 cclen=87 t=331s
[23:55:38] it=146530 colorings=99800 lazy-girth=67023 last: m=126 classes=6 cclen=87 t=332s
[23:55:39] it=146824 colorings=100000 lazy-girth=67151 last: m=126 classes=6 cclen=86 t=333s
[23:55:39] it=147064 colorings=100200 lazy-girth=67218 last: m=126 classes=6 cclen=85 t=334s
[23:55:40] it=147326 colorings=100400 lazy-girth=67301 last: m=126 classes=6 cclen=87 t=334s
[23:55:41] it=147580 colorings=100600 lazy-girth=67382 last: m=126 classes=6 cclen=87 t=335s
[23:55:42] it=147882 colorings=100800 lazy-girth=67484 last: m=126 classes=6 cclen=87 t=336s
[23:55:43] it=148178 colorings=101000 lazy-girth=67580 last: m=126 classes=6 cclen=87 t=337s
[23:55:43] it=148459 colorings=101200 lazy-girth=67681 last: m=126 classes=6 cclen=87 t=337s
[23:55:44] it=148721 colorings=101400 lazy-girth=67774 last: m=126 classes=6 cclen=87 t=338s
[23:55:45] it=148965 colorings=101600 lazy-girth=67841 last: m=126 classes=6 cclen=87 t=339s
[23:55:46] it=149215 colorings=101800 lazy-girth=67901 last: m=126 classes=6 cclen=86 t=340s
[23:55:46] it=149463 colorings=102000 lazy-girth=67964 last: m=126 classes=6 cclen=87 t=340s
[23:55:47] it=149709 colorings=102200 lazy-girth=68029 last: m=126 classes=6 cclen=87 t=341s
[23:55:48] it=150008 colorings=102400 lazy-girth=68128 last: m=126 classes=6 cclen=87 t=342s
[23:55:48] it=150304 colorings=102600 lazy-girth=68224 last: m=126 classes=6 cclen=87 t=343s
[23:55:49] it=150540 colorings=102800 lazy-girth=68291 last: m=126 classes=6 cclen=87 t=343s
[23:55:50] it=150771 colorings=103000 lazy-girth=68335 last: m=126 classes=6 cclen=86 t=344s
[23:55:51] it=151010 colorings=103200 lazy-girth=68393 last: m=126 classes=6 cclen=87 t=345s
[23:55:51] it=151256 colorings=103400 lazy-girth=68468 last: m=126 classes=6 cclen=86 t=345s
[23:55:52] it=151497 colorings=103600 lazy-girth=68522 last: m=126 classes=6 cclen=87 t=346s
[23:55:53] it=151728 colorings=103800 lazy-girth=68567 last: m=126 classes=6 cclen=87 t=347s
[23:55:53] it=151973 colorings=104000 lazy-girth=68631 last: m=126 classes=6 cclen=87 t=347s
[23:55:54] it=152198 colorings=104200 lazy-girth=68672 last: m=126 classes=6 cclen=87 t=348s
[23:55:55] it=152423 colorings=104400 lazy-girth=68707 last: m=126 classes=6 cclen=87 t=349s
[23:55:55] it=152661 colorings=104600 lazy-girth=68752 last: m=126 classes=6 cclen=87 t=350s
[23:55:56] it=152944 colorings=104800 lazy-girth=68844 last: m=126 classes=6 cclen=87 t=350s
[23:55:57] it=153201 colorings=105000 lazy-girth=68902 last: m=126 classes=6 cclen=87 t=351s
[23:55:58] it=153496 colorings=105200 lazy-girth=68997 last: m=126 classes=6 cclen=87 t=352s
[23:55:58] it=153786 colorings=105400 lazy-girth=69095 last: m=126 classes=6 cclen=87 t=352s
[23:55:59] it=154038 colorings=105600 lazy-girth=69178 last: m=126 classes=6 cclen=87 t=353s
[23:56:00] it=154344 colorings=105800 lazy-girth=69328 last: m=126 classes=6 cclen=86 t=354s
[23:56:01] it=154596 colorings=106000 lazy-girth=69405 last: m=126 classes=6 cclen=87 t=355s
[23:56:03] it=154888 colorings=106200 lazy-girth=69563 last: m=126 classes=6 cclen=87 t=357s
[23:56:04] it=155127 colorings=106400 lazy-girth=69602 last: m=126 classes=6 cclen=87 t=358s
[23:56:04] it=155414 colorings=106600 lazy-girth=69745 last: m=126 classes=6 cclen=87 t=359s
[23:56:05] it=155686 colorings=106800 lazy-girth=69848 last: m=126 classes=6 cclen=87 t=359s
[23:56:06] it=155922 colorings=107000 lazy-girth=69890 last: m=126 classes=6 cclen=87 t=360s
[23:56:07] it=156170 colorings=107200 lazy-girth=69961 last: m=126 classes=6 cclen=87 t=361s
[23:56:07] it=156451 colorings=107400 lazy-girth=70088 last: m=126 classes=6 cclen=86 t=361s
[23:56:08] it=156690 colorings=107600 lazy-girth=70141 last: m=126 classes=6 cclen=87 t=362s
[23:56:09] it=156943 colorings=107800 lazy-girth=70206 last: m=126 classes=6 cclen=87 t=363s
[23:56:09] it=157195 colorings=108000 lazy-girth=70283 last: m=126 classes=6 cclen=87 t=364s
[23:56:10] it=157453 colorings=108200 lazy-girth=70360 last: m=126 classes=6 cclen=87 t=364s
[23:56:11] it=157695 colorings=108400 lazy-girth=70405 last: m=126 classes=6 cclen=87 t=365s
[23:56:11] it=157953 colorings=108600 lazy-girth=70493 last: m=126 classes=6 cclen=87 t=366s
[23:56:12] it=158204 colorings=108800 lazy-girth=70563 last: m=126 classes=6 cclen=87 t=366s
[23:56:13] it=158458 colorings=109000 lazy-girth=70646 last: m=126 classes=6 cclen=87 t=367s
[23:56:13] it=158705 colorings=109200 lazy-girth=70708 last: m=126 classes=6 cclen=87 t=368s
[23:56:14] it=158968 colorings=109400 lazy-girth=70781 last: m=126 classes=6 cclen=87 t=368s
[23:56:15] it=159234 colorings=109600 lazy-girth=70860 last: m=126 classes=6 cclen=87 t=369s
[23:56:16] it=159463 colorings=109800 lazy-girth=70904 last: m=126 classes=6 cclen=87 t=370s
[23:56:17] it=159710 colorings=110000 lazy-girth=70955 last: m=126 classes=6 cclen=87 t=371s
[23:56:17] it=159963 colorings=110200 lazy-girth=71010 last: m=126 classes=6 cclen=87 t=371s
[23:56:18] it=160246 colorings=110400 lazy-girth=71109 last: m=126 classes=6 cclen=87 t=372s
[23:56:19] it=160533 colorings=110600 lazy-girth=71215 last: m=126 classes=6 cclen=87 t=373s
[23:56:20] it=160838 colorings=110800 lazy-girth=71320 last: m=126 classes=6 cclen=87 t=374s
[23:56:20] it=161141 colorings=111000 lazy-girth=71442 last: m=126 classes=6 cclen=86 t=375s
[23:56:21] it=161438 colorings=111200 lazy-girth=71586 last: m=126 classes=6 cclen=87 t=375s
[23:56:22] it=161702 colorings=111400 lazy-girth=71697 last: m=126 classes=6 cclen=87 t=376s
[23:56:23] it=161971 colorings=111600 lazy-girth=71787 last: m=126 classes=6 cclen=87 t=377s
[23:56:24] it=162263 colorings=111800 lazy-girth=71925 last: m=126 classes=6 cclen=87 t=378s
[23:56:24] it=162525 colorings=112000 lazy-girth=72001 last: m=126 classes=6 cclen=87 t=379s
[23:56:25] it=162776 colorings=112200 lazy-girth=72064 last: m=126 classes=6 cclen=87 t=379s
[23:56:26] it=163045 colorings=112400 lazy-girth=72165 last: m=126 classes=6 cclen=87 t=380s
[23:56:27] it=163338 colorings=112600 lazy-girth=72313 last: m=126 classes=6 cclen=87 t=381s
[23:56:27] it=163591 colorings=112800 lazy-girth=72387 last: m=126 classes=6 cclen=87 t=382s
[23:56:28] it=163843 colorings=113000 lazy-girth=72454 last: m=126 classes=6 cclen=87 t=382s
[23:56:29] it=164100 colorings=113200 lazy-girth=72523 last: m=126 classes=6 cclen=87 t=383s
[23:56:30] it=164355 colorings=113400 lazy-girth=72595 last: m=126 classes=6 cclen=87 t=384s
[23:56:30] it=164610 colorings=113600 lazy-girth=72672 last: m=126 classes=6 cclen=87 t=385s
[23:56:31] it=164861 colorings=113800 lazy-girth=72748 last: m=126 classes=6 cclen=86 t=385s
[23:56:32] it=165110 colorings=114000 lazy-girth=72827 last: m=126 classes=6 cclen=87 t=386s
[23:56:33] it=165362 colorings=114200 lazy-girth=72898 last: m=126 classes=6 cclen=87 t=387s
[23:56:33] it=165612 colorings=114400 lazy-girth=72958 last: m=126 classes=6 cclen=87 t=388s
[23:56:34] it=165869 colorings=114600 lazy-girth=73031 last: m=126 classes=6 cclen=87 t=388s
[23:56:35] it=166110 colorings=114800 lazy-girth=73079 last: m=126 classes=6 cclen=87 t=389s
[23:56:36] it=166368 colorings=115000 lazy-girth=73162 last: m=126 classes=6 cclen=87 t=390s
[23:56:36] it=166630 colorings=115200 lazy-girth=73230 last: m=126 classes=6 cclen=87 t=390s
[23:56:37] it=166894 colorings=115400 lazy-girth=73304 last: m=126 classes=6 cclen=87 t=391s
[23:56:38] it=167145 colorings=115600 lazy-girth=73358 last: m=126 classes=6 cclen=87 t=392s
[23:56:39] it=167453 colorings=115800 lazy-girth=73471 last: m=126 classes=6 cclen=87 t=393s
[23:56:39] it=167760 colorings=116000 lazy-girth=73588 last: m=126 classes=6 cclen=87 t=394s
[23:56:40] it=168051 colorings=116200 lazy-girth=73686 last: m=126 classes=6 cclen=87 t=394s
[23:56:41] it=168352 colorings=116400 lazy-girth=73787 last: m=126 classes=6 cclen=87 t=395s
[23:56:42] it=168655 colorings=116600 lazy-girth=73890 last: m=126 classes=6 cclen=87 t=396s
[23:56:43] it=168957 colorings=116800 lazy-girth=73992 last: m=126 classes=6 cclen=87 t=397s
[23:56:43] it=169262 colorings=117000 lazy-girth=74097 last: m=126 classes=6 cclen=87 t=398s
[23:56:44] it=169549 colorings=117200 lazy-girth=74197 last: m=126 classes=6 cclen=87 t=398s
[23:56:45] it=169791 colorings=117400 lazy-girth=74254 last: m=126 classes=6 cclen=87 t=399s
[23:56:46] it=170023 colorings=117600 lazy-girth=74288 last: m=126 classes=6 cclen=87 t=400s
[23:56:46] it=170284 colorings=117800 lazy-girth=74376 last: m=126 classes=6 cclen=87 t=401s
[23:56:47] it=170548 colorings=118000 lazy-girth=74479 last: m=126 classes=6 cclen=87 t=401s
[23:56:48] it=170803 colorings=118200 lazy-girth=74578 last: m=126 classes=6 cclen=87 t=402s
[23:56:49] it=171033 colorings=118400 lazy-girth=74619 last: m=126 classes=6 cclen=87 t=403s
[23:56:49] it=171250 colorings=118600 lazy-girth=74638 last: m=126 classes=6 cclen=87 t=404s
[23:56:50] it=171502 colorings=118800 lazy-girth=74731 last: m=126 classes=6 cclen=87 t=404s
[23:56:51] it=171732 colorings=119000 lazy-girth=74778 last: m=126 classes=6 cclen=87 t=405s
[23:56:52] it=171987 colorings=119200 lazy-girth=74878 last: m=126 classes=6 cclen=87 t=406s
[23:56:52] it=172220 colorings=119400 lazy-girth=74930 last: m=126 classes=6 cclen=87 t=407s
[23:56:53] it=172449 colorings=119600 lazy-girth=74970 last: m=126 classes=6 cclen=87 t=407s
[23:56:54] it=172690 colorings=119800 lazy-girth=75033 last: m=126 classes=6 cclen=87 t=408s
[23:56:55] it=172940 colorings=120000 lazy-girth=75109 last: m=126 classes=6 cclen=87 t=409s
[23:56:55] it=173177 colorings=120200 lazy-girth=75165 last: m=126 classes=6 cclen=87 t=410s
[23:56:56] it=173421 colorings=120400 lazy-girth=75235 last: m=126 classes=6 cclen=87 t=410s
[23:56:57] it=173665 colorings=120600 lazy-girth=75299 last: m=126 classes=6 cclen=87 t=411s
[23:56:58] it=173927 colorings=120800 lazy-girth=75361 last: m=126 classes=6 cclen=87 t=412s
[23:56:59] it=174198 colorings=121000 lazy-girth=75435 last: m=126 classes=6 cclen=87 t=413s
[23:56:59] it=174461 colorings=121200 lazy-girth=75527 last: m=126 classes=6 cclen=87 t=414s
[23:57:00] it=174724 colorings=121400 lazy-girth=75612 last: m=126 classes=6 cclen=87 t=414s
[23:57:01] it=175001 colorings=121600 lazy-girth=75705 last: m=126 classes=6 cclen=87 t=415s
[23:57:02] it=175253 colorings=121800 lazy-girth=75778 last: m=126 classes=6 cclen=87 t=416s
[23:57:02] it=175529 colorings=122000 lazy-girth=75883 last: m=126 classes=6 cclen=87 t=417s
[23:57:03] it=175792 colorings=122200 lazy-girth=76003 last: m=126 classes=6 cclen=86 t=417s
[23:57:04] it=176050 colorings=122400 lazy-girth=76063 last: m=126 classes=6 cclen=87 t=418s
[23:57:05] it=176291 colorings=122600 lazy-girth=76108 last: m=126 classes=6 cclen=87 t=419s
[23:57:05] it=176574 colorings=122800 lazy-girth=76223 last: m=126 classes=6 cclen=87 t=419s
[23:57:06] it=176848 colorings=123000 lazy-girth=76355 last: m=126 classes=6 cclen=87 t=420s
[23:57:07] it=177143 colorings=123200 lazy-girth=76461 last: m=126 classes=6 cclen=87 t=421s
[23:57:08] it=177445 colorings=123400 lazy-girth=76563 last: m=126 classes=6 cclen=86 t=422s
[23:57:08] it=177681 colorings=123600 lazy-girth=76599 last: m=126 classes=6 cclen=87 t=422s
[23:57:09] it=177943 colorings=123800 lazy-girth=76680 last: m=126 classes=6 cclen=87 t=423s
[23:57:10] it=178210 colorings=124000 lazy-girth=76782 last: m=126 classes=6 cclen=87 t=424s
[23:57:11] it=178472 colorings=124200 lazy-girth=76877 last: m=126 classes=6 cclen=87 t=425s
[23:57:11] it=178704 colorings=124400 lazy-girth=76927 last: m=126 classes=6 cclen=87 t=425s
[23:57:12] it=178952 colorings=124600 lazy-girth=76995 last: m=126 classes=6 cclen=87 t=426s
[23:57:13] it=179178 colorings=124800 lazy-girth=77030 last: m=126 classes=6 cclen=87 t=427s
[23:57:13] it=179437 colorings=125000 lazy-girth=77125 last: m=126 classes=6 cclen=87 t=428s
[23:57:14] it=179704 colorings=125200 lazy-girth=77244 last: m=126 classes=6 cclen=87 t=428s
[23:57:15] it=179980 colorings=125400 lazy-girth=77355 last: m=126 classes=6 cclen=87 t=429s
[23:57:16] it=180273 colorings=125600 lazy-girth=77480 last: m=126 classes=6 cclen=87 t=430s
[23:57:17] it=180549 colorings=125800 lazy-girth=77583 last: m=126 classes=6 cclen=87 t=431s
[23:57:18] it=180859 colorings=126000 lazy-girth=77694 last: m=126 classes=6 cclen=87 t=432s
[23:57:19] it=181183 colorings=126200 lazy-girth=77881 last: m=126 classes=6 cclen=87 t=433s
[23:57:20] it=181465 colorings=126400 lazy-girth=78032 last: m=126 classes=6 cclen=87 t=434s
[23:57:20] it=181751 colorings=126600 lazy-girth=78192 last: m=126 classes=6 cclen=87 t=435s
[23:57:21] it=182040 colorings=126800 lazy-girth=78339 last: m=126 classes=6 cclen=87 t=435s
[23:57:22] it=182312 colorings=127000 lazy-girth=78452 last: m=126 classes=6 cclen=87 t=436s
[23:57:23] it=182579 colorings=127200 lazy-girth=78558 last: m=126 classes=6 cclen=87 t=437s
[23:57:24] it=182845 colorings=127400 lazy-girth=78647 last: m=126 classes=6 cclen=87 t=438s
[23:57:24] it=183104 colorings=127600 lazy-girth=78747 last: m=126 classes=6 cclen=87 t=439s
[23:57:25] it=183356 colorings=127800 lazy-girth=78828 last: m=126 classes=6 cclen=86 t=439s
[23:57:26] it=183630 colorings=128000 lazy-girth=78956 last: m=126 classes=6 cclen=87 t=440s
[23:57:27] it=183911 colorings=128200 lazy-girth=79086 last: m=126 classes=6 cclen=86 t=441s
[23:57:28] it=184186 colorings=128400 lazy-girth=79207 last: m=126 classes=6 cclen=87 t=442s
[23:57:28] it=184460 colorings=128600 lazy-girth=79315 last: m=126 classes=6 cclen=87 t=443s
[23:57:29] it=184721 colorings=128800 lazy-girth=79405 last: m=126 classes=6 cclen=86 t=443s
[23:57:30] it=184987 colorings=129000 lazy-girth=79501 last: m=126 classes=6 cclen=87 t=444s
[23:57:31] it=185266 colorings=129200 lazy-girth=79630 last: m=126 classes=6 cclen=87 t=445s
[23:57:31] it=185534 colorings=129400 lazy-girth=79740 last: m=126 classes=6 cclen=87 t=446s
[23:57:32] it=185809 colorings=129600 lazy-girth=79852 last: m=126 classes=6 cclen=87 t=446s
[23:57:33] it=186081 colorings=129800 lazy-girth=79946 last: m=126 classes=6 cclen=87 t=447s
[23:57:34] it=186336 colorings=130000 lazy-girth=80030 last: m=126 classes=6 cclen=87 t=448s
[23:57:35] it=186630 colorings=130200 lazy-girth=80138 last: m=126 classes=6 cclen=87 t=449s
[23:57:35] it=186907 colorings=130400 lazy-girth=80259 last: m=126 classes=6 cclen=87 t=450s
[23:57:36] it=187168 colorings=130600 lazy-girth=80366 last: m=126 classes=6 cclen=87 t=450s
[23:57:37] it=187471 colorings=130800 lazy-girth=80495 last: m=126 classes=6 cclen=87 t=451s
[23:57:38] it=187747 colorings=131000 lazy-girth=80644 last: m=126 classes=6 cclen=87 t=452s
[23:57:39] it=188006 colorings=131200 lazy-girth=80761 last: m=126 classes=6 cclen=87 t=453s
[23:57:40] it=188269 colorings=131400 lazy-girth=80880 last: m=126 classes=6 cclen=87 t=454s
[23:57:40] it=188532 colorings=131600 lazy-girth=81003 last: m=126 classes=6 cclen=87 t=455s
[23:57:41] it=188781 colorings=131800 lazy-girth=81091 last: m=126 classes=6 cclen=87 t=455s
[23:57:42] it=189056 colorings=132000 lazy-girth=81178 last: m=126 classes=6 cclen=85 t=456s
[23:57:43] it=189359 colorings=132200 lazy-girth=81281 last: m=126 classes=6 cclen=87 t=457s
[23:57:44] it=189662 colorings=132400 lazy-girth=81411 last: m=126 classes=6 cclen=87 t=458s
[23:57:45] it=189944 colorings=132600 lazy-girth=81535 last: m=126 classes=6 cclen=87 t=459s
[23:57:45] it=190188 colorings=132800 lazy-girth=81601 last: m=126 classes=6 cclen=87 t=459s
[23:57:46] it=190447 colorings=133000 lazy-girth=81688 last: m=126 classes=6 cclen=87 t=460s
[23:57:47] it=190705 colorings=133200 lazy-girth=81785 last: m=126 classes=6 cclen=87 t=461s
[23:57:48] it=190947 colorings=133400 lazy-girth=81832 last: m=126 classes=6 cclen=86 t=462s
[23:57:48] it=191185 colorings=133600 lazy-girth=81885 last: m=126 classes=6 cclen=87 t=463s
[23:57:49] it=191445 colorings=133800 lazy-girth=81965 last: m=126 classes=6 cclen=87 t=463s
[23:57:50] it=191700 colorings=134000 lazy-girth=82043 last: m=126 classes=6 cclen=87 t=464s
[23:57:51] it=191944 colorings=134200 lazy-girth=82089 last: m=126 classes=6 cclen=87 t=465s
[23:57:51] it=192173 colorings=134400 lazy-girth=82123 last: m=126 classes=6 cclen=87 t=466s
[23:57:52] it=192417 colorings=134600 lazy-girth=82190 last: m=126 classes=6 cclen=87 t=466s
[23:57:53] it=192663 colorings=134800 lazy-girth=82259 last: m=126 classes=6 cclen=87 t=467s
[23:57:54] it=192903 colorings=135000 lazy-girth=82320 last: m=126 classes=6 cclen=87 t=468s
[23:57:54] it=193155 colorings=135200 lazy-girth=82400 last: m=126 classes=6 cclen=87 t=469s
[23:57:55] it=193390 colorings=135400 lazy-girth=82437 last: m=126 classes=6 cclen=87 t=469s
[23:57:56] it=193643 colorings=135600 lazy-girth=82515 last: m=126 classes=6 cclen=87 t=470s
[23:57:57] it=193901 colorings=135800 lazy-girth=82578 last: m=126 classes=6 cclen=87 t=471s
[23:57:57] it=194199 colorings=136000 lazy-girth=82700 last: m=126 classes=6 cclen=87 t=472s
[23:57:58] it=194479 colorings=136200 lazy-girth=82807 last: m=126 classes=6 cclen=87 t=473s
[23:57:59] it=194751 colorings=136400 lazy-girth=82903 last: m=126 classes=6 cclen=87 t=473s
[23:58:00] it=195045 colorings=136600 lazy-girth=82997 last: m=126 classes=6 cclen=87 t=474s
[23:58:01] it=195342 colorings=136800 lazy-girth=83152 last: m=126 classes=6 cclen=87 t=475s
[23:58:02] it=195635 colorings=137000 lazy-girth=83330 last: m=126 classes=6 cclen=87 t=476s
[23:58:03] it=195927 colorings=137200 lazy-girth=83497 last: m=126 classes=6 cclen=87 t=477s
[23:58:04] it=196202 colorings=137400 lazy-girth=83614 last: m=126 classes=6 cclen=87 t=478s
[23:58:04] it=196490 colorings=137600 lazy-girth=83730 last: m=126 classes=6 cclen=87 t=479s
[23:58:05] it=196790 colorings=137800 lazy-girth=83830 last: m=126 classes=6 cclen=87 t=479s
[23:58:06] it=197048 colorings=138000 lazy-girth=83919 last: m=126 classes=6 cclen=87 t=480s
[23:58:07] it=197305 colorings=138200 lazy-girth=83992 last: m=126 classes=6 cclen=87 t=481s
[23:58:08] it=197580 colorings=138400 lazy-girth=84105 last: m=126 classes=6 cclen=87 t=482s
[23:58:08] it=197846 colorings=138600 lazy-girth=84199 last: m=126 classes=6 cclen=86 t=483s
[23:58:09] it=198081 colorings=138800 lazy-girth=84265 last: m=126 classes=6 cclen=87 t=483s
[23:58:10] it=198344 colorings=139000 lazy-girth=84369 last: m=126 classes=6 cclen=86 t=484s
[23:58:11] it=198618 colorings=139200 lazy-girth=84477 last: m=126 classes=6 cclen=87 t=485s
[23:58:12] it=198890 colorings=139400 lazy-girth=84607 last: m=126 classes=6 cclen=87 t=486s
[23:58:12] it=199150 colorings=139600 lazy-girth=84697 last: m=126 classes=6 cclen=87 t=487s
[23:58:13] it=199403 colorings=139800 lazy-girth=84790 last: m=126 classes=6 cclen=87 t=487s
[23:58:14] it=199678 colorings=140000 lazy-girth=84913 last: m=126 classes=6 cclen=86 t=488s
[23:58:15] it=199959 colorings=140200 lazy-girth=85043 last: m=126 classes=6 cclen=87 t=489s
[23:58:16] it=200250 colorings=140400 lazy-girth=85140 last: m=126 classes=6 cclen=87 t=490s
[23:58:17] it=200528 colorings=140600 lazy-girth=85292 last: m=126 classes=6 cclen=87 t=491s
[23:58:17] it=200783 colorings=140800 lazy-girth=85380 last: m=126 classes=6 cclen=87 t=492s
[23:58:18] it=201047 colorings=141000 lazy-girth=85493 last: m=126 classes=6 cclen=87 t=492s
[23:58:19] it=201327 colorings=141200 lazy-girth=85635 last: m=126 classes=6 cclen=87 t=493s
[23:58:20] it=201565 colorings=141400 lazy-girth=85698 last: m=126 classes=6 cclen=87 t=494s
[23:58:21] it=201815 colorings=141600 lazy-girth=85779 last: m=126 classes=6 cclen=87 t=495s
[23:58:22] it=202068 colorings=141800 lazy-girth=85849 last: m=126 classes=6 cclen=87 t=496s
[23:58:22] it=202330 colorings=142000 lazy-girth=85923 last: m=126 classes=6 cclen=87 t=496s
[23:58:23] it=202647 colorings=142200 lazy-girth=86040 last: m=126 classes=6 cclen=87 t=497s
[23:58:24] it=202930 colorings=142400 lazy-girth=86128 last: m=126 classes=6 cclen=87 t=498s
[23:58:25] it=203202 colorings=142600 lazy-girth=86230 last: m=126 classes=6 cclen=87 t=499s
[23:58:26] it=203440 colorings=142800 lazy-girth=86281 last: m=126 classes=6 cclen=87 t=500s
[23:58:26] it=203709 colorings=143000 lazy-girth=86375 last: m=126 classes=6 cclen=86 t=501s
[23:58:27] it=203945 colorings=143200 lazy-girth=86420 last: m=126 classes=6 cclen=87 t=501s
[23:58:28] it=204237 colorings=143400 lazy-girth=86512 last: m=126 classes=6 cclen=87 t=502s
[23:58:29] it=204500 colorings=143600 lazy-girth=86587 last: m=126 classes=6 cclen=87 t=503s
[23:58:30] it=204794 colorings=143800 lazy-girth=86681 last: m=126 classes=6 cclen=80 t=504s
[23:58:31] it=205071 colorings=144000 lazy-girth=86772 last: m=126 classes=6 cclen=87 t=505s
[23:58:31] it=205306 colorings=144200 lazy-girth=86823 last: m=126 classes=6 cclen=87 t=505s
[23:58:32] it=205525 colorings=144400 lazy-girth=86850 last: m=126 classes=6 cclen=87 t=506s
[23:58:33] it=205743 colorings=144600 lazy-girth=86875 last: m=126 classes=6 cclen=86 t=507s
[23:58:33] it=205989 colorings=144800 lazy-girth=86937 last: m=126 classes=6 cclen=86 t=508s
[23:58:34] it=206202 colorings=145000 lazy-girth=86954 last: m=126 classes=6 cclen=87 t=508s
[23:58:35] it=206468 colorings=145200 lazy-girth=87021 last: m=126 classes=6 cclen=87 t=509s
[23:58:36] it=206724 colorings=145400 lazy-girth=87094 last: m=126 classes=6 cclen=86 t=510s
[23:58:37] it=206979 colorings=145600 lazy-girth=87149 last: m=126 classes=6 cclen=87 t=511s
[23:58:37] it=207235 colorings=145800 lazy-girth=87226 last: m=126 classes=6 cclen=87 t=512s
[23:58:38] it=207495 colorings=146000 lazy-girth=87314 last: m=126 classes=6 cclen=87 t=512s
[23:58:39] it=207797 colorings=146200 lazy-girth=87426 last: m=126 classes=6 cclen=87 t=513s
[23:58:40] it=208075 colorings=146400 lazy-girth=87542 last: m=126 classes=6 cclen=87 t=514s
[23:58:41] it=208315 colorings=146600 lazy-girth=87606 last: m=126 classes=6 cclen=86 t=515s
[23:58:41] it=208570 colorings=146800 lazy-girth=87690 last: m=126 classes=6 cclen=87 t=516s
[23:58:42] it=208812 colorings=147000 lazy-girth=87743 last: m=126 classes=6 cclen=87 t=516s
[23:58:43] it=209055 colorings=147200 lazy-girth=87803 last: m=126 classes=6 cclen=87 t=517s
[23:58:44] it=209311 colorings=147400 lazy-girth=87884 last: m=126 classes=6 cclen=87 t=518s
[23:58:44] it=209569 colorings=147600 lazy-girth=87962 last: m=126 classes=6 cclen=86 t=519s
[23:58:45] it=209812 colorings=147800 lazy-girth=88017 last: m=126 classes=6 cclen=87 t=519s
[23:58:46] it=210066 colorings=148000 lazy-girth=88082 last: m=126 classes=6 cclen=87 t=520s
[23:58:47] it=210303 colorings=148200 lazy-girth=88131 last: m=126 classes=6 cclen=87 t=521s
[23:58:47] it=210546 colorings=148400 lazy-girth=88199 last: m=126 classes=6 cclen=87 t=522s
[23:58:48] it=210821 colorings=148600 lazy-girth=88304 last: m=126 classes=6 cclen=87 t=522s
[23:58:49] it=211091 colorings=148800 lazy-girth=88400 last: m=126 classes=6 cclen=87 t=523s
[23:58:50] it=211393 colorings=149000 lazy-girth=88506 last: m=126 classes=6 cclen=87 t=524s
[23:58:51] it=211660 colorings=149200 lazy-girth=88605 last: m=126 classes=6 cclen=87 t=525s
[23:58:51] it=211902 colorings=149400 lazy-girth=88670 last: m=126 classes=6 cclen=87 t=526s
[23:58:52] it=212158 colorings=149600 lazy-girth=88740 last: m=126 classes=6 cclen=87 t=526s
[23:58:53] it=212422 colorings=149800 lazy-girth=88819 last: m=126 classes=6 cclen=87 t=527s
[23:58:54] it=212663 colorings=150000 lazy-girth=88873 last: m=126 classes=6 cclen=87 t=528s
[23:58:55] it=212899 colorings=150200 lazy-girth=88912 last: m=126 classes=6 cclen=87 t=529s
[23:58:55] it=213137 colorings=150400 lazy-girth=88963 last: m=126 classes=6 cclen=87 t=529s
[23:58:56] it=213392 colorings=150600 lazy-girth=89034 last: m=126 classes=6 cclen=87 t=530s
[23:58:57] it=213637 colorings=150800 lazy-girth=89088 last: m=126 classes=6 cclen=87 t=531s
[23:58:57] it=213894 colorings=151000 lazy-girth=89145 last: m=126 classes=6 cclen=87 t=532s
[23:58:58] it=214137 colorings=151200 lazy-girth=89202 last: m=126 classes=6 cclen=83 t=532s
[23:58:59] it=214408 colorings=151400 lazy-girth=89277 last: m=126 classes=6 cclen=87 t=533s
[23:59:00] it=214708 colorings=151600 lazy-girth=89377 last: m=126 classes=6 cclen=87 t=534s
[23:59:01] it=215000 colorings=151800 lazy-girth=89485 last: m=126 classes=6 cclen=87 t=535s
[23:59:02] it=215242 colorings=152000 lazy-girth=89540 last: m=126 classes=6 cclen=87 t=536s
[23:59:03] it=215490 colorings=152200 lazy-girth=89593 last: m=126 classes=6 cclen=87 t=537s
[23:59:03] it=215727 colorings=152400 lazy-girth=89641 last: m=126 classes=6 cclen=87 t=538s
[23:59:04] it=215999 colorings=152600 lazy-girth=89749 last: m=126 classes=6 cclen=87 t=538s
[23:59:05] it=216274 colorings=152800 lazy-girth=89840 last: m=126 classes=6 cclen=87 t=539s
[23:59:06] it=216571 colorings=153000 lazy-girth=89937 last: m=126 classes=6 cclen=87 t=540s
[23:59:07] it=216829 colorings=153200 lazy-girth=90011 last: m=126 classes=6 cclen=87 t=541s
[23:59:08] it=217134 colorings=153400 lazy-girth=90116 last: m=126 classes=6 cclen=87 t=542s
[23:59:08] it=217390 colorings=153600 lazy-girth=90182 last: m=126 classes=6 cclen=87 t=543s
[23:59:09] it=217610 colorings=153800 lazy-girth=90222 last: m=126 classes=6 cclen=87 t=543s
[23:59:10] it=217844 colorings=154000 lazy-girth=90273 last: m=126 classes=6 cclen=87 t=544s
[23:59:11] it=218066 colorings=154200 lazy-girth=90307 last: m=126 classes=6 cclen=87 t=545s
[23:59:12] it=218319 colorings=154400 lazy-girth=90361 last: m=126 classes=6 cclen=87 t=546s
[23:59:12] it=218580 colorings=154600 lazy-girth=90422 last: m=126 classes=6 cclen=86 t=547s
[23:59:13] it=218849 colorings=154800 lazy-girth=90492 last: m=126 classes=6 cclen=86 t=547s
[23:59:14] it=219085 colorings=155000 lazy-girth=90547 last: m=126 classes=6 cclen=87 t=548s
[23:59:15] it=219351 colorings=155200 lazy-girth=90652 last: m=126 classes=6 cclen=87 t=549s
[23:59:16] it=219598 colorings=155400 lazy-girth=90715 last: m=126 classes=6 cclen=87 t=550s
[23:59:16] it=219849 colorings=155600 lazy-girth=90776 last: m=126 classes=6 cclen=87 t=551s
[23:59:17] it=220119 colorings=155800 lazy-girth=90904 last: m=126 classes=6 cclen=87 t=551s
[23:59:18] it=220383 colorings=156000 lazy-girth=91004 last: m=126 classes=6 cclen=87 t=552s
[23:59:19] it=220649 colorings=156200 lazy-girth=91097 last: m=126 classes=6 cclen=87 t=553s
[23:59:20] it=220906 colorings=156400 lazy-girth=91188 last: m=126 classes=6 cclen=87 t=554s
[23:59:20] it=221159 colorings=156600 lazy-girth=91266 last: m=126 classes=6 cclen=87 t=555s
[23:59:21] it=221425 colorings=156800 lazy-girth=91334 last: m=126 classes=6 cclen=87 t=555s
[23:59:22] it=221686 colorings=157000 lazy-girth=91395 last: m=126 classes=6 cclen=87 t=556s
[23:59:23] it=221997 colorings=157200 lazy-girth=91506 last: m=126 classes=6 cclen=87 t=557s
[23:59:24] it=222275 colorings=157400 lazy-girth=91600 last: m=126 classes=6 cclen=87 t=558s
[23:59:25] it=222537 colorings=157600 lazy-girth=91696 last: m=126 classes=6 cclen=87 t=559s
[23:59:26] it=222778 colorings=157800 lazy-girth=91737 last: m=126 classes=6 cclen=87 t=560s
[23:59:26] it=223071 colorings=158000 lazy-girth=91830 last: m=126 classes=6 cclen=87 t=561s
[23:59:27] it=223316 colorings=158200 lazy-girth=91885 last: m=126 classes=6 cclen=87 t=561s
[23:59:28] it=223560 colorings=158400 lazy-girth=91936 last: m=126 classes=6 cclen=87 t=562s
[23:59:29] it=223804 colorings=158600 lazy-girth=91998 last: m=126 classes=6 cclen=87 t=563s
[23:59:30] it=224045 colorings=158800 lazy-girth=92051 last: m=126 classes=6 cclen=87 t=564s
[23:59:31] it=224322 colorings=159000 lazy-girth=92129 last: m=126 classes=6 cclen=87 t=565s
[23:59:31] it=224567 colorings=159200 lazy-girth=92200 last: m=126 classes=6 cclen=87 t=565s
[23:59:32] it=224810 colorings=159400 lazy-girth=92258 last: m=126 classes=6 cclen=87 t=566s
[23:59:33] it=225061 colorings=159600 lazy-girth=92333 last: m=126 classes=6 cclen=87 t=567s
[23:59:34] it=225329 colorings=159800 lazy-girth=92436 last: m=126 classes=6 cclen=87 t=568s
[23:59:35] it=225619 colorings=160000 lazy-girth=92535 last: m=126 classes=6 cclen=87 t=569s
[23:59:36] it=225911 colorings=160200 lazy-girth=92630 last: m=126 classes=6 cclen=87 t=570s
[23:59:36] it=226169 colorings=160400 lazy-girth=92727 last: m=126 classes=6 cclen=87 t=571s
[23:59:37] it=226422 colorings=160600 lazy-girth=92818 last: m=126 classes=6 cclen=87 t=571s
[23:59:38] it=226642 colorings=160800 lazy-girth=92839 last: m=126 classes=6 cclen=87 t=572s
[23:59:39] it=226892 colorings=161000 lazy-girth=92915 last: m=126 classes=6 cclen=87 t=573s
[23:59:39] it=227128 colorings=161200 lazy-girth=92968 last: m=126 classes=6 cclen=87 t=574s
[23:59:40] it=227366 colorings=161400 lazy-girth=93019 last: m=126 classes=6 cclen=87 t=574s
[23:59:41] it=227605 colorings=161600 lazy-girth=93069 last: m=126 classes=6 cclen=87 t=575s
[23:59:42] it=227857 colorings=161800 lazy-girth=93149 last: m=126 classes=6 cclen=87 t=576s
[23:59:43] it=228112 colorings=162000 lazy-girth=93204 last: m=126 classes=6 cclen=87 t=577s
[23:59:43] it=228370 colorings=162200 lazy-girth=93312 last: m=126 classes=6 cclen=87 t=578s
[23:59:44] it=228628 colorings=162400 lazy-girth=93405 last: m=126 classes=6 cclen=87 t=578s
[23:59:45] it=228895 colorings=162600 lazy-girth=93495 last: m=126 classes=6 cclen=87 t=579s
[23:59:46] it=229154 colorings=162800 lazy-girth=93564 last: m=126 classes=6 cclen=87 t=580s
[23:59:46] it=229433 colorings=163000 lazy-girth=93664 last: m=126 classes=6 cclen=87 t=581s
[23:59:47] it=229670 colorings=163200 lazy-girth=93718 last: m=126 classes=6 cclen=87 t=581s
[23:59:48] it=229905 colorings=163400 lazy-girth=93766 last: m=126 classes=6 cclen=87 t=582s
[23:59:49] it=230147 colorings=163600 lazy-girth=93834 last: m=126 classes=6 cclen=87 t=583s
[23:59:50] it=230419 colorings=163800 lazy-girth=93955 last: m=126 classes=6 cclen=86 t=584s
[23:59:51] it=230697 colorings=164000 lazy-girth=94070 last: m=126 classes=6 cclen=87 t=585s
[23:59:51] it=230980 colorings=164200 lazy-girth=94155 last: m=126 classes=6 cclen=87 t=586s
[23:59:52] it=231222 colorings=164400 lazy-girth=94210 last: m=126 classes=6 cclen=87 t=586s
[23:59:53] it=231471 colorings=164600 lazy-girth=94283 last: m=126 classes=6 cclen=87 t=587s
[23:59:54] it=231717 colorings=164800 lazy-girth=94352 last: m=126 classes=6 cclen=87 t=588s
[23:59:54] it=231957 colorings=165000 lazy-girth=94396 last: m=126 classes=6 cclen=87 t=589s
[23:59:55] it=232222 colorings=165200 lazy-girth=94501 last: m=126 classes=6 cclen=87 t=589s
[23:59:56] it=232462 colorings=165400 lazy-girth=94554 last: m=126 classes=6 cclen=84 t=590s
[23:59:57] it=232702 colorings=165600 lazy-girth=94603 last: m=126 classes=6 cclen=87 t=591s
[23:59:58] it=232966 colorings=165800 lazy-girth=94674 last: m=126 classes=6 cclen=87 t=592s
[23:59:59] it=233269 colorings=166000 lazy-girth=94778 last: m=126 classes=6 cclen=87 t=593s
[00:00:00] it=233548 colorings=166200 lazy-girth=94895 last: m=126 classes=6 cclen=87 t=594s
[00:00:01] it=233833 colorings=166400 lazy-girth=94995 last: m=126 classes=6 cclen=87 t=595s
[00:00:02] it=234107 colorings=166600 lazy-girth=95094 last: m=126 classes=6 cclen=87 t=596s
[00:00:03] it=234381 colorings=166800 lazy-girth=95221 last: m=126 classes=6 cclen=87 t=597s
[00:00:04] it=234662 colorings=167000 lazy-girth=95364 last: m=126 classes=6 cclen=87 t=598s
[00:00:05] it=234942 colorings=167200 lazy-girth=95451 last: m=126 classes=6 cclen=87 t=599s
[00:00:05] it=235218 colorings=167400 lazy-girth=95541 last: m=126 classes=6 cclen=87 t=600s
[00:00:06] it=235481 colorings=167600 lazy-girth=95643 last: m=126 classes=6 cclen=87 t=600s
[00:00:07] it=235745 colorings=167800 lazy-girth=95707 last: m=126 classes=6 cclen=87 t=601s
[00:00:08] it=235975 colorings=168000 lazy-girth=95737 last: m=126 classes=6 cclen=87 t=602s
[00:00:09] it=236227 colorings=168200 lazy-girth=95797 last: m=126 classes=6 cclen=87 t=603s
[00:00:10] it=236532 colorings=168400 lazy-girth=95902 last: m=126 classes=6 cclen=87 t=604s
[00:00:11] it=236804 colorings=168600 lazy-girth=95993 last: m=126 classes=6 cclen=87 t=605s
[00:00:12] it=237102 colorings=168800 lazy-girth=96091 last: m=126 classes=6 cclen=87 t=606s
[00:00:13] it=237362 colorings=169000 lazy-girth=96158 last: m=126 classes=6 cclen=87 t=607s
[00:00:14] it=237649 colorings=169200 lazy-girth=96263 last: m=126 classes=6 cclen=87 t=608s
[00:00:14] it=237862 colorings=169400 lazy-girth=96281 last: m=126 classes=6 cclen=87 t=609s
[00:00:15] it=238097 colorings=169600 lazy-girth=96337 last: m=126 classes=6 cclen=87 t=610s
[00:00:16] it=238352 colorings=169800 lazy-girth=96403 last: m=126 classes=6 cclen=87 t=610s
[00:00:17] it=238613 colorings=170000 lazy-girth=96473 last: m=126 classes=6 cclen=87 t=611s
[00:00:18] it=238872 colorings=170200 lazy-girth=96551 last: m=126 classes=6 cclen=87 t=612s
[00:00:19] it=239132 colorings=170400 lazy-girth=96615 last: m=126 classes=6 cclen=87 t=613s
[00:00:20] it=239403 colorings=170600 lazy-girth=96694 last: m=126 classes=6 cclen=87 t=614s
[00:00:20] it=239658 colorings=170800 lazy-girth=96756 last: m=126 classes=6 cclen=87 t=615s
[00:00:21] it=239947 colorings=171000 lazy-girth=96851 last: m=126 classes=6 cclen=87 t=615s
[00:00:22] it=240179 colorings=171200 lazy-girth=96896 last: m=126 classes=6 cclen=87 t=616s
[00:00:23] it=240473 colorings=171400 lazy-girth=97000 last: m=126 classes=6 cclen=87 t=617s
[00:00:24] it=240760 colorings=171600 lazy-girth=97103 last: m=126 classes=6 cclen=87 t=618s
[00:00:25] it=241047 colorings=171800 lazy-girth=97192 last: m=126 classes=6 cclen=87 t=619s
[00:00:26] it=241316 colorings=172000 lazy-girth=97271 last: m=126 classes=6 cclen=87 t=620s
[00:00:27] it=241552 colorings=172200 lazy-girth=97317 last: m=126 classes=6 cclen=87 t=621s
[00:00:27] it=241798 colorings=172400 lazy-girth=97380 last: m=126 classes=6 cclen=87 t=622s
[00:00:28] it=242050 colorings=172600 lazy-girth=97432 last: m=126 classes=6 cclen=87 t=622s
[00:00:29] it=242327 colorings=172800 lazy-girth=97562 last: m=126 classes=6 cclen=87 t=624s
[00:00:30] it=242582 colorings=173000 lazy-girth=97657 last: m=126 classes=6 cclen=87 t=624s
[00:00:31] it=242842 colorings=173200 lazy-girth=97770 last: m=126 classes=6 cclen=85 t=625s
[00:00:32] it=243118 colorings=173400 lazy-girth=97864 last: m=126 classes=6 cclen=86 t=626s
[00:00:33] it=243404 colorings=173600 lazy-girth=97959 last: m=126 classes=6 cclen=87 t=627s
[00:00:34] it=243679 colorings=173800 lazy-girth=98076 last: m=126 classes=6 cclen=87 t=628s
[00:00:35] it=243938 colorings=174000 lazy-girth=98158 last: m=126 classes=6 cclen=87 t=629s
[00:00:36] it=244238 colorings=174200 lazy-girth=98258 last: m=126 classes=6 cclen=87 t=630s
[00:00:37] it=244542 colorings=174400 lazy-girth=98362 last: m=126 classes=6 cclen=87 t=631s
[00:00:38] it=244857 colorings=174600 lazy-girth=98477 last: m=126 classes=6 cclen=87 t=632s
[00:00:39] it=245145 colorings=174800 lazy-girth=98565 last: m=126 classes=6 cclen=87 t=633s
[00:00:40] it=245449 colorings=175000 lazy-girth=98690 last: m=126 classes=6 cclen=87 t=634s
[00:00:41] it=245712 colorings=175200 lazy-girth=98783 last: m=126 classes=6 cclen=87 t=635s
[00:00:42] it=245970 colorings=175400 lazy-girth=98858 last: m=126 classes=6 cclen=87 t=636s
[00:00:42] it=246237 colorings=175600 lazy-girth=98939 last: m=126 classes=6 cclen=87 t=637s
[00:00:43] it=246501 colorings=175800 lazy-girth=99033 last: m=126 classes=6 cclen=86 t=638s
[00:00:44] it=246752 colorings=176000 lazy-girth=99129 last: m=126 classes=6 cclen=87 t=639s
[00:00:45] it=247021 colorings=176200 lazy-girth=99216 last: m=126 classes=6 cclen=87 t=639s
[00:00:46] it=247259 colorings=176400 lazy-girth=99270 last: m=126 classes=6 cclen=86 t=640s
[00:00:47] it=247490 colorings=176600 lazy-girth=99311 last: m=126 classes=6 cclen=87 t=641s
[00:00:48] it=247735 colorings=176800 lazy-girth=99365 last: m=126 classes=6 cclen=87 t=642s
[00:00:49] it=247981 colorings=177000 lazy-girth=99426 last: m=126 classes=6 cclen=86 t=643s
[00:00:50] it=248214 colorings=177200 lazy-girth=99473 last: m=126 classes=6 cclen=87 t=644s
[00:00:51] it=248468 colorings=177400 lazy-girth=99547 last: m=126 classes=6 cclen=87 t=645s
[00:00:51] it=248728 colorings=177600 lazy-girth=99612 last: m=126 classes=6 cclen=87 t=646s
[00:00:52] it=249009 colorings=177800 lazy-girth=99699 last: m=126 classes=6 cclen=87 t=646s
[00:00:53] it=249272 colorings=178000 lazy-girth=99766 last: m=126 classes=6 cclen=87 t=647s
[00:00:54] it=249513 colorings=178200 lazy-girth=99818 last: m=126 classes=6 cclen=87 t=648s
[00:00:55] it=249760 colorings=178400 lazy-girth=99897 last: m=126 classes=6 cclen=87 t=649s
[00:00:56] it=250006 colorings=178600 lazy-girth=99948 last: m=126 classes=6 cclen=87 t=650s
[00:00:57] it=250276 colorings=178800 lazy-girth=100018 last: m=126 classes=6 cclen=86 t=651s
[00:00:58] it=250535 colorings=179000 lazy-girth=100085 last: m=126 classes=6 cclen=87 t=652s
[00:00:59] it=250845 colorings=179200 lazy-girth=100195 last: m=126 classes=6 cclen=87 t=653s
[00:01:00] it=251151 colorings=179400 lazy-girth=100301 last: m=126 classes=6 cclen=87 t=654s
[00:01:01] it=251420 colorings=179600 lazy-girth=100372 last: m=126 classes=6 cclen=87 t=655s
[00:01:02] it=251686 colorings=179800 lazy-girth=100461 last: m=126 classes=6 cclen=87 t=656s
[00:01:03] it=251960 colorings=180000 lazy-girth=100547 last: m=126 classes=6 cclen=87 t=658s
[00:01:04] it=252245 colorings=180200 lazy-girth=100639 last: m=126 classes=6 cclen=86 t=659s
[00:01:05] it=252551 colorings=180400 lazy-girth=100745 last: m=126 classes=6 cclen=87 t=660s
[00:01:07] it=252792 colorings=180600 lazy-girth=100805 last: m=126 classes=6 cclen=87 t=661s
[00:01:08] it=253048 colorings=180800 lazy-girth=100882 last: m=126 classes=6 cclen=87 t=662s
[00:01:09] it=253284 colorings=181000 lazy-girth=100935 last: m=126 classes=6 cclen=87 t=663s
[00:01:12] it=253642 colorings=181200 lazy-girth=101567 last: m=126 classes=6 cclen=87 t=666s
[00:01:13] it=254061 colorings=181400 lazy-girth=102252 last: m=126 classes=6 cclen=87 t=667s
[00:01:15] it=254459 colorings=181600 lazy-girth=102776 last: m=126 classes=6 cclen=78 t=669s
[00:01:16] it=254801 colorings=181800 lazy-girth=103140 last: m=147 classes=7 cclen=86 t=670s
[00:01:17] it=255085 colorings=182000 lazy-girth=103413 last: m=126 classes=6 cclen=87 t=671s
[00:01:19] it=255560 colorings=182200 lazy-girth=104243 last: m=126 classes=6 cclen=87 t=673s
[00:01:20] it=255978 colorings=182400 lazy-girth=104721 last: m=126 classes=6 cclen=78 t=674s
[00:01:21] it=256379 colorings=182600 lazy-girth=105146 last: m=126 classes=6 cclen=87 t=675s
[00:01:22] it=256750 colorings=182800 lazy-girth=105533 last: m=126 classes=6 cclen=87 t=677s
[00:01:24] it=257153 colorings=183000 lazy-girth=105963 last: m=126 classes=6 cclen=86 t=678s
[00:01:25] it=257533 colorings=183200 lazy-girth=106380 last: m=126 classes=6 cclen=87 t=679s
[00:01:26] it=257875 colorings=183400 lazy-girth=106682 last: m=126 classes=6 cclen=86 t=680s
[00:01:27] it=258169 colorings=183600 lazy-girth=106886 last: m=126 classes=6 cclen=87 t=681s
[00:01:28] it=258466 colorings=183800 lazy-girth=107097 last: m=126 classes=6 cclen=87 t=682s
[00:01:29] it=258796 colorings=184000 lazy-girth=107346 last: m=126 classes=6 cclen=87 t=683s
[00:01:30] it=259097 colorings=184200 lazy-girth=107542 last: m=126 classes=6 cclen=87 t=684s
[00:01:31] it=259445 colorings=184400 lazy-girth=107853 last: m=126 classes=6 cclen=68 t=685s
[00:01:32] it=259793 colorings=184600 lazy-girth=108146 last: m=126 classes=6 cclen=87 t=687s
[00:01:34] it=260185 colorings=184800 lazy-girth=108566 last: m=126 classes=6 cclen=87 t=688s
[00:01:35] it=260534 colorings=185000 lazy-girth=108849 last: m=126 classes=6 cclen=87 t=689s
[00:01:36] it=260832 colorings=185200 lazy-girth=109045 last: m=126 classes=6 cclen=87 t=690s
[00:01:37] it=261151 colorings=185400 lazy-girth=109322 last: m=126 classes=6 cclen=87 t=691s
[00:01:38] it=261472 colorings=185600 lazy-girth=109564 last: m=126 classes=6 cclen=87 t=692s
[00:01:39] it=261811 colorings=185800 lazy-girth=109846 last: m=126 classes=6 cclen=87 t=693s
[00:01:40] it=262162 colorings=186000 lazy-girth=110135 last: m=126 classes=6 cclen=80 t=694s
[00:01:41] it=262466 colorings=186200 lazy-girth=110349 last: m=126 classes=6 cclen=87 t=695s
[00:01:42] it=262808 colorings=186400 lazy-girth=110612 last: m=126 classes=6 cclen=87 t=696s
[00:01:43] it=263154 colorings=186600 lazy-girth=110875 last: m=126 classes=6 cclen=86 t=697s
[00:01:44] it=263522 colorings=186800 lazy-girth=111208 last: m=126 classes=6 cclen=87 t=699s
[00:01:52] it=263824 colorings=187000 lazy-girth=111337 last: m=126 classes=6 cclen=87 t=706s
[00:01:53] it=264122 colorings=187200 lazy-girth=111491 last: m=126 classes=6 cclen=87 t=707s
[00:01:54] it=264426 colorings=187400 lazy-girth=111644 last: m=126 classes=6 cclen=86 t=708s
[00:01:54] it=264710 colorings=187600 lazy-girth=111743 last: m=126 classes=6 cclen=87 t=709s
[00:01:55] it=265004 colorings=187800 lazy-girth=111857 last: m=126 classes=6 cclen=87 t=709s
[00:01:56] it=265315 colorings=188000 lazy-girth=112044 last: m=126 classes=6 cclen=87 t=710s
[00:01:57] it=265638 colorings=188200 lazy-girth=112250 last: m=126 classes=6 cclen=87 t=711s
[00:01:58] it=265935 colorings=188400 lazy-girth=112445 last: m=126 classes=6 cclen=87 t=712s
[00:01:59] it=266262 colorings=188600 lazy-girth=112682 last: m=126 classes=6 cclen=87 t=713s
[00:02:00] it=266596 colorings=188800 lazy-girth=112938 last: m=126 classes=6 cclen=87 t=714s
[00:02:01] it=266929 colorings=189000 lazy-girth=113212 last: m=126 classes=6 cclen=87 t=715s
[00:02:02] it=267274 colorings=189200 lazy-girth=113477 last: m=126 classes=6 cclen=87 t=717s
[00:02:03] it=267604 colorings=189400 lazy-girth=113693 last: m=126 classes=6 cclen=87 t=718s
[00:02:04] it=267886 colorings=189600 lazy-girth=113779 last: m=126 classes=6 cclen=87 t=718s
[00:02:05] it=268194 colorings=189800 lazy-girth=113946 last: m=126 classes=6 cclen=87 t=719s
[00:02:06] it=268562 colorings=190000 lazy-girth=114254 last: m=126 classes=6 cclen=87 t=721s
[00:02:07] it=268875 colorings=190200 lazy-girth=114448 last: m=126 classes=6 cclen=87 t=722s
[00:02:08] it=269203 colorings=190400 lazy-girth=114662 last: m=126 classes=6 cclen=87 t=723s
[00:02:09] it=269505 colorings=190600 lazy-girth=114824 last: m=126 classes=6 cclen=87 t=723s
[00:02:10] it=269832 colorings=190800 lazy-girth=115063 last: m=126 classes=6 cclen=87 t=725s
[00:02:12] it=270190 colorings=191000 lazy-girth=115382 last: m=126 classes=6 cclen=87 t=726s
[00:02:13] it=270536 colorings=191200 lazy-girth=115631 last: m=126 classes=6 cclen=87 t=727s
[00:02:14] it=270849 colorings=191400 lazy-girth=115799 last: m=126 classes=6 cclen=85 t=728s
[00:02:15] it=271162 colorings=191600 lazy-girth=115987 last: m=126 classes=6 cclen=87 t=729s
[00:02:15] it=271475 colorings=191800 lazy-girth=116161 last: m=126 classes=6 cclen=87 t=730s
[00:02:16] it=271771 colorings=192000 lazy-girth=116321 last: m=126 classes=6 cclen=87 t=731s
[00:02:17] it=272077 colorings=192200 lazy-girth=116505 last: m=126 classes=6 cclen=87 t=732s
[00:02:18] it=272391 colorings=192400 lazy-girth=116707 last: m=126 classes=6 cclen=87 t=732s
[00:02:19] it=272675 colorings=192600 lazy-girth=116843 last: m=126 classes=6 cclen=87 t=733s
[00:02:20] it=272974 colorings=192800 lazy-girth=117019 last: m=126 classes=6 cclen=87 t=734s
[00:02:21] it=273294 colorings=193000 lazy-girth=117227 last: m=126 classes=6 cclen=87 t=735s
[00:02:22] it=273602 colorings=193200 lazy-girth=117409 last: m=126 classes=6 cclen=87 t=736s
[00:02:23] it=273892 colorings=193400 lazy-girth=117553 last: m=126 classes=6 cclen=87 t=737s
[00:02:24] it=274174 colorings=193600 lazy-girth=117679 last: m=126 classes=6 cclen=87 t=738s
[00:02:25] it=274502 colorings=193800 lazy-girth=117938 last: m=126 classes=6 cclen=87 t=739s
[00:02:26] it=274817 colorings=194000 lazy-girth=118148 last: m=126 classes=6 cclen=87 t=740s
[00:02:27] it=275102 colorings=194200 lazy-girth=118256 last: m=126 classes=6 cclen=87 t=741s
[00:02:28] it=275380 colorings=194400 lazy-girth=118378 last: m=126 classes=6 cclen=87 t=742s
[00:02:29] it=275672 colorings=194600 lazy-girth=118503 last: m=126 classes=6 cclen=87 t=743s
[00:02:29] it=275977 colorings=194800 lazy-girth=118663 last: m=126 classes=6 cclen=87 t=744s
[00:02:30] it=276295 colorings=195000 lazy-girth=118829 last: m=126 classes=6 cclen=87 t=745s
[00:02:31] it=276583 colorings=195200 lazy-girth=118955 last: m=126 classes=6 cclen=86 t=746s
[00:02:32] it=276879 colorings=195400 lazy-girth=119093 last: m=126 classes=6 cclen=87 t=746s
[00:02:33] it=277181 colorings=195600 lazy-girth=119279 last: m=126 classes=6 cclen=87 t=747s
[00:02:34] it=277480 colorings=195800 lazy-girth=119427 last: m=126 classes=6 cclen=87 t=748s
[00:02:35] it=277751 colorings=196000 lazy-girth=119540 last: m=126 classes=6 cclen=87 t=749s
[00:02:36] it=278077 colorings=196200 lazy-girth=119765 last: m=126 classes=6 cclen=87 t=750s
[00:02:37] it=278360 colorings=196400 lazy-girth=119878 last: m=126 classes=6 cclen=87 t=751s
[00:02:38] it=278651 colorings=196600 lazy-girth=120025 last: m=126 classes=6 cclen=87 t=752s
[00:02:39] it=278936 colorings=196800 lazy-girth=120164 last: m=126 classes=6 cclen=87 t=753s
[00:02:40] it=279247 colorings=197000 lazy-girth=120345 last: m=126 classes=6 cclen=87 t=754s
[00:02:40] it=279522 colorings=197200 lazy-girth=120438 last: m=126 classes=6 cclen=87 t=755s
[00:02:41] it=279810 colorings=197400 lazy-girth=120592 last: m=126 classes=6 cclen=87 t=755s
[00:02:42] it=280154 colorings=197600 lazy-girth=120865 last: m=126 classes=6 cclen=87 t=756s
[00:02:43] it=280521 colorings=197800 lazy-girth=121168 last: m=126 classes=6 cclen=87 t=758s
[00:02:44] it=280829 colorings=198000 lazy-girth=121337 last: m=126 classes=6 cclen=87 t=759s
[00:02:45] it=281127 colorings=198200 lazy-girth=121485 last: m=126 classes=6 cclen=87 t=759s
[00:02:46] it=281436 colorings=198400 lazy-girth=121673 last: m=126 classes=6 cclen=87 t=760s
[00:02:47] it=281760 colorings=198600 lazy-girth=121893 last: m=126 classes=6 cclen=86 t=762s
[00:02:48] it=282045 colorings=198800 lazy-girth=122025 last: m=126 classes=6 cclen=87 t=762s
[00:02:49] it=282337 colorings=199000 lazy-girth=122169 last: m=126 classes=6 cclen=87 t=763s
[00:02:50] it=282598 colorings=199200 lazy-girth=122256 last: m=126 classes=6 cclen=87 t=764s
[00:02:51] it=282908 colorings=199400 lazy-girth=122429 last: m=126 classes=6 cclen=87 t=765s
[00:02:52] it=283171 colorings=199600 lazy-girth=122520 last: m=126 classes=6 cclen=87 t=766s
[00:02:53] it=283451 colorings=199800 lazy-girth=122646 last: m=126 classes=6 cclen=86 t=767s
[00:02:53] it=283748 colorings=200000 lazy-girth=122764 last: m=126 classes=6 cclen=87 t=768s
[00:02:54] it=284023 colorings=200200 lazy-girth=122872 last: m=126 classes=6 cclen=87 t=768s
[00:02:55] it=284315 colorings=200400 lazy-girth=123038 last: m=126 classes=6 cclen=87 t=769s
[00:02:56] it=284618 colorings=200600 lazy-girth=123176 last: m=126 classes=6 cclen=87 t=770s
[00:02:57] it=284905 colorings=200800 lazy-girth=123302 last: m=126 classes=6 cclen=87 t=771s
[00:02:58] it=285187 colorings=201000 lazy-girth=123410 last: m=126 classes=6 cclen=85 t=772s
[00:02:59] it=285476 colorings=201200 lazy-girth=123554 last: m=126 classes=6 cclen=87 t=773s
[00:03:00] it=285759 colorings=201400 lazy-girth=123688 last: m=126 classes=6 cclen=87 t=774s
[00:03:01] it=286048 colorings=201600 lazy-girth=123791 last: m=126 classes=6 cclen=87 t=775s
[00:03:01] it=286331 colorings=201800 lazy-girth=123903 last: m=126 classes=6 cclen=87 t=776s
[00:03:02] it=286618 colorings=202000 lazy-girth=124007 last: m=126 classes=6 cclen=87 t=777s
[00:03:03] it=286895 colorings=202200 lazy-girth=124108 last: m=126 classes=6 cclen=87 t=777s
[00:03:04] it=287190 colorings=202400 lazy-girth=124245 last: m=126 classes=6 cclen=87 t=778s
[00:03:05] it=287488 colorings=202600 lazy-girth=124346 last: m=126 classes=6 cclen=86 t=779s
[00:03:06] it=287787 colorings=202800 lazy-girth=124454 last: m=126 classes=6 cclen=87 t=780s
[00:03:07] it=288081 colorings=203000 lazy-girth=124603 last: m=126 classes=6 cclen=69 t=781s
[00:03:08] it=288349 colorings=203200 lazy-girth=124691 last: m=126 classes=6 cclen=87 t=782s
[00:03:08] it=288631 colorings=203400 lazy-girth=124783 last: m=126 classes=6 cclen=87 t=783s
[00:03:09] it=288913 colorings=203600 lazy-girth=124929 last: m=126 classes=6 cclen=85 t=784s
[00:03:10] it=289209 colorings=203800 lazy-girth=125064 last: m=126 classes=6 cclen=87 t=784s
[00:03:11] it=289490 colorings=204000 lazy-girth=125167 last: m=126 classes=6 cclen=87 t=785s
[00:03:12] it=289771 colorings=204200 lazy-girth=125312 last: m=126 classes=6 cclen=87 t=786s
[00:03:13] it=290066 colorings=204400 lazy-girth=125481 last: m=126 classes=6 cclen=87 t=787s
[00:03:14] it=290358 colorings=204600 lazy-girth=125602 last: m=126 classes=6 cclen=87 t=788s
[00:03:15] it=290642 colorings=204800 lazy-girth=125722 last: m=126 classes=6 cclen=86 t=789s
[00:03:15] it=290919 colorings=205000 lazy-girth=125829 last: m=126 classes=6 cclen=87 t=789s
[00:03:16] it=291182 colorings=205200 lazy-girth=125916 last: m=126 classes=6 cclen=87 t=790s
[00:03:17] it=291458 colorings=205400 lazy-girth=126029 last: m=126 classes=6 cclen=87 t=791s
[00:03:18] it=291743 colorings=205600 lazy-girth=126154 last: m=126 classes=6 cclen=87 t=792s
[00:03:19] it=292036 colorings=205800 lazy-girth=126270 last: m=126 classes=6 cclen=87 t=793s
[00:03:19] it=292327 colorings=206000 lazy-girth=126420 last: m=126 classes=6 cclen=87 t=794s
[00:03:20] it=292622 colorings=206200 lazy-girth=126543 last: m=126 classes=6 cclen=87 t=795s
[00:03:21] it=292892 colorings=206400 lazy-girth=126647 last: m=126 classes=6 cclen=87 t=795s
[00:03:22] it=293188 colorings=206600 lazy-girth=126795 last: m=126 classes=6 cclen=87 t=796s
[00:03:23] it=293474 colorings=206800 lazy-girth=126930 last: m=126 classes=6 cclen=87 t=797s
[00:03:24] it=293760 colorings=207000 lazy-girth=127052 last: m=126 classes=6 cclen=87 t=798s
[00:03:25] it=294051 colorings=207200 lazy-girth=127226 last: m=126 classes=6 cclen=87 t=799s
[00:03:26] it=294365 colorings=207400 lazy-girth=127404 last: m=126 classes=6 cclen=87 t=800s
[00:03:27] it=294753 colorings=207600 lazy-girth=127713 last: m=126 classes=6 cclen=87 t=801s
[00:03:28] it=295123 colorings=207800 lazy-girth=127997 last: m=126 classes=6 cclen=87 t=802s
[00:03:29] it=295461 colorings=208000 lazy-girth=128192 last: m=126 classes=6 cclen=87 t=804s
[00:03:30] it=295777 colorings=208200 lazy-girth=128379 last: m=126 classes=6 cclen=87 t=805s
[00:03:31] it=296064 colorings=208400 lazy-girth=128505 last: m=126 classes=6 cclen=87 t=805s
[00:03:32] it=296402 colorings=208600 lazy-girth=128719 last: m=126 classes=6 cclen=87 t=806s
[00:03:33] it=296700 colorings=208800 lazy-girth=128853 last: m=126 classes=6 cclen=87 t=807s
[00:03:34] it=297002 colorings=209000 lazy-girth=128988 last: m=126 classes=6 cclen=87 t=808s
[00:03:35] it=297278 colorings=209200 lazy-girth=129079 last: m=126 classes=6 cclen=87 t=809s
[00:03:36] it=297553 colorings=209400 lazy-girth=129192 last: m=126 classes=6 cclen=87 t=810s
[00:03:37] it=297882 colorings=209600 lazy-girth=129379 last: m=126 classes=6 cclen=87 t=811s
[00:03:38] it=298195 colorings=209800 lazy-girth=129527 last: m=126 classes=6 cclen=87 t=812s
[00:03:39] it=298496 colorings=210000 lazy-girth=129643 last: m=126 classes=6 cclen=87 t=813s
[00:03:40] it=298801 colorings=210200 lazy-girth=129801 last: m=126 classes=6 cclen=87 t=814s
[00:03:41] it=299088 colorings=210400 lazy-girth=129910 last: m=126 classes=6 cclen=87 t=815s
[00:03:41] it=299384 colorings=210600 lazy-girth=130043 last: m=126 classes=6 cclen=87 t=816s
[00:03:42] it=299674 colorings=210800 lazy-girth=130152 last: m=126 classes=6 cclen=87 t=816s
[00:03:43] it=299901 colorings=211000 lazy-girth=130184 last: m=126 classes=6 cclen=87 t=817s
[00:03:44] it=300240 colorings=211200 lazy-girth=130390 last: m=126 classes=6 cclen=87 t=818s
[00:03:45] it=300530 colorings=211400 lazy-girth=130513 last: m=126 classes=6 cclen=87 t=819s
[00:03:46] it=300801 colorings=211600 lazy-girth=130621 last: m=126 classes=6 cclen=87 t=820s
[00:03:47] it=301061 colorings=211800 lazy-girth=130701 last: m=126 classes=6 cclen=87 t=821s
[00:03:47] it=301306 colorings=212000 lazy-girth=130752 last: m=126 classes=6 cclen=87 t=822s
[00:03:48] it=301571 colorings=212200 lazy-girth=130835 last: m=126 classes=6 cclen=87 t=822s
[00:03:49] it=301865 colorings=212400 lazy-girth=130976 last: m=126 classes=6 cclen=87 t=823s
[00:03:50] it=302154 colorings=212600 lazy-girth=131109 last: m=126 classes=6 cclen=87 t=824s
[00:03:51] it=302407 colorings=212800 lazy-girth=131175 last: m=126 classes=6 cclen=87 t=825s
[00:03:52] it=302722 colorings=213000 lazy-girth=131314 last: m=126 classes=6 cclen=86 t=826s
[00:03:53] it=303021 colorings=213200 lazy-girth=131430 last: m=126 classes=6 cclen=87 t=827s
[00:03:53] it=303278 colorings=213400 lazy-girth=131500 last: m=126 classes=6 cclen=87 t=828s
[00:03:54] it=303586 colorings=213600 lazy-girth=131655 last: m=126 classes=6 cclen=87 t=829s
[00:03:55] it=303860 colorings=213800 lazy-girth=131759 last: m=126 classes=6 cclen=87 t=829s
[00:03:56] it=304113 colorings=214000 lazy-girth=131832 last: m=126 classes=6 cclen=87 t=830s
[00:03:57] it=304351 colorings=214200 lazy-girth=131879 last: m=126 classes=6 cclen=86 t=831s
[00:03:57] it=304594 colorings=214400 lazy-girth=131925 last: m=126 classes=6 cclen=87 t=832s
[00:03:58] it=304841 colorings=214600 lazy-girth=131983 last: m=126 classes=6 cclen=87 t=832s
[00:03:59] it=305106 colorings=214800 lazy-girth=132080 last: m=126 classes=6 cclen=87 t=833s
[00:04:00] it=305372 colorings=215000 lazy-girth=132183 last: m=126 classes=6 cclen=87 t=834s
[00:04:01] it=305600 colorings=215200 lazy-girth=132219 last: m=126 classes=6 cclen=87 t=835s
[00:04:01] it=305859 colorings=215400 lazy-girth=132307 last: m=126 classes=6 cclen=87 t=836s
[00:04:02] it=306089 colorings=215600 lazy-girth=132338 last: m=126 classes=6 cclen=87 t=836s
[00:04:03] it=306330 colorings=215800 lazy-girth=132389 last: m=126 classes=6 cclen=87 t=837s
[00:04:03] it=306588 colorings=216000 lazy-girth=132468 last: m=126 classes=6 cclen=87 t=838s
[00:04:04] it=306845 colorings=216200 lazy-girth=132538 last: m=126 classes=6 cclen=86 t=838s
[00:04:05] it=307087 colorings=216400 lazy-girth=132591 last: m=126 classes=6 cclen=87 t=839s
[00:04:06] it=307341 colorings=216600 lazy-girth=132658 last: m=126 classes=6 cclen=87 t=840s
[00:04:06] it=307578 colorings=216800 lazy-girth=132708 last: m=126 classes=6 cclen=87 t=841s
[00:04:07] it=307818 colorings=217000 lazy-girth=132762 last: m=126 classes=6 cclen=87 t=841s
[00:04:08] it=308159 colorings=217200 lazy-girth=133015 last: m=126 classes=6 cclen=87 t=843s
[00:04:10] it=308512 colorings=217400 lazy-girth=133275 last: m=126 classes=6 cclen=87 t=844s
[00:04:11] it=308871 colorings=217600 lazy-girth=133508 last: m=126 classes=6 cclen=87 t=845s
[00:04:12] it=309196 colorings=217800 lazy-girth=133697 last: m=126 classes=6 cclen=87 t=846s
[00:04:13] it=309477 colorings=218000 lazy-girth=133798 last: m=126 classes=6 cclen=87 t=847s
[00:04:13] it=309776 colorings=218200 lazy-girth=133952 last: m=126 classes=6 cclen=87 t=848s
[00:04:15] it=310122 colorings=218400 lazy-girth=134232 last: m=126 classes=6 cclen=87 t=849s
[00:04:16] it=310457 colorings=218600 lazy-girth=134472 last: m=126 classes=6 cclen=86 t=850s
[00:04:17] it=310780 colorings=218800 lazy-girth=134656 last: m=126 classes=6 cclen=87 t=851s
[00:04:18] it=311096 colorings=219000 lazy-girth=134856 last: m=126 classes=6 cclen=87 t=852s
[00:04:19] it=311396 colorings=219200 lazy-girth=135001 last: m=126 classes=6 cclen=86 t=853s
[00:04:20] it=311756 colorings=219400 lazy-girth=135255 last: m=126 classes=6 cclen=86 t=854s
[00:04:21] it=312061 colorings=219600 lazy-girth=135401 last: m=126 classes=6 cclen=87 t=855s
[00:04:21] it=312339 colorings=219800 lazy-girth=135529 last: m=126 classes=6 cclen=87 t=856s
[00:04:23] it=312713 colorings=220000 lazy-girth=135813 last: m=126 classes=6 cclen=87 t=857s
[00:04:24] it=313055 colorings=220200 lazy-girth=136058 last: m=126 classes=6 cclen=87 t=858s
[00:04:25] it=313394 colorings=220400 lazy-girth=136278 last: m=126 classes=6 cclen=87 t=859s
[00:04:26] it=313713 colorings=220600 lazy-girth=136476 last: m=126 classes=6 cclen=87 t=860s
[00:04:27] it=314067 colorings=220800 lazy-girth=136715 last: m=126 classes=6 cclen=87 t=861s
[00:04:28] it=314381 colorings=221000 lazy-girth=136869 last: m=126 classes=6 cclen=87 t=862s
[00:04:29] it=314732 colorings=221200 lazy-girth=137077 last: m=126 classes=6 cclen=87 t=863s
[00:04:30] it=315052 colorings=221400 lazy-girth=137214 last: m=126 classes=6 cclen=87 t=864s
[00:04:31] it=315361 colorings=221600 lazy-girth=137384 last: m=126 classes=6 cclen=87 t=865s
[00:04:32] it=315641 colorings=221800 lazy-girth=137515 last: m=126 classes=6 cclen=87 t=866s
[00:04:33] it=315999 colorings=222000 lazy-girth=137764 last: m=126 classes=6 cclen=87 t=867s
[00:04:33] it=316282 colorings=222200 lazy-girth=137868 last: m=126 classes=6 cclen=87 t=868s
[00:04:34] it=316611 colorings=222400 lazy-girth=138082 last: m=126 classes=6 cclen=87 t=869s
[00:04:35] it=316927 colorings=222600 lazy-girth=138267 last: m=126 classes=6 cclen=87 t=870s
[00:04:36] it=317247 colorings=222800 lazy-girth=138431 last: m=126 classes=6 cclen=87 t=870s
[00:04:37] it=317573 colorings=223000 lazy-girth=138619 last: m=126 classes=6 cclen=87 t=871s
[00:04:38] it=317846 colorings=223200 lazy-girth=138705 last: m=126 classes=6 cclen=87 t=872s
[00:04:39] it=318179 colorings=223400 lazy-girth=138917 last: m=126 classes=6 cclen=87 t=873s
[00:04:40] it=318463 colorings=223600 lazy-girth=139023 last: m=126 classes=6 cclen=87 t=874s
[00:04:41] it=318754 colorings=223800 lazy-girth=139162 last: m=126 classes=6 cclen=87 t=875s
[00:04:42] it=319044 colorings=224000 lazy-girth=139304 last: m=126 classes=6 cclen=87 t=876s
[00:04:42] it=319308 colorings=224200 lazy-girth=139400 last: m=126 classes=6 cclen=87 t=877s
[00:04:43] it=319613 colorings=224400 lazy-girth=139529 last: m=126 classes=6 cclen=87 t=877s
[00:04:44] it=319897 colorings=224600 lazy-girth=139641 last: m=126 classes=6 cclen=87 t=878s
[00:04:45] it=320199 colorings=224800 lazy-girth=139793 last: m=126 classes=6 cclen=87 t=879s
[00:04:46] it=320461 colorings=225000 lazy-girth=139886 last: m=126 classes=6 cclen=87 t=880s
[00:04:47] it=320736 colorings=225200 lazy-girth=139995 last: m=126 classes=6 cclen=87 t=881s
[00:04:48] it=320997 colorings=225400 lazy-girth=140102 last: m=126 classes=6 cclen=87 t=882s
[00:04:48] it=321236 colorings=225600 lazy-girth=140141 last: m=126 classes=6 cclen=87 t=882s
[00:04:49] it=321476 colorings=225800 lazy-girth=140181 last: m=126 classes=6 cclen=86 t=883s
[00:04:50] it=321734 colorings=226000 lazy-girth=140243 last: m=126 classes=6 cclen=87 t=884s
[00:04:51] it=322049 colorings=226200 lazy-girth=140393 last: m=126 classes=6 cclen=87 t=885s
[00:04:52] it=322307 colorings=226400 lazy-girth=140461 last: m=126 classes=6 cclen=87 t=886s
[00:04:52] it=322572 colorings=226600 lazy-girth=140537 last: m=126 classes=6 cclen=87 t=887s
[00:04:53] it=322845 colorings=226800 lazy-girth=140640 last: m=126 classes=6 cclen=87 t=887s
[00:04:54] it=323108 colorings=227000 lazy-girth=140725 last: m=126 classes=6 cclen=87 t=888s
[00:04:55] it=323343 colorings=227200 lazy-girth=140767 last: m=126 classes=6 cclen=87 t=889s
[00:04:56] it=323587 colorings=227400 lazy-girth=140825 last: m=126 classes=6 cclen=87 t=890s
[00:04:56] it=323852 colorings=227600 lazy-girth=140917 last: m=126 classes=6 cclen=87 t=891s
[00:04:57] it=324111 colorings=227800 lazy-girth=140982 last: m=126 classes=6 cclen=87 t=891s
[00:04:58] it=324371 colorings=228000 lazy-girth=141057 last: m=126 classes=6 cclen=87 t=892s
[00:04:59] it=324653 colorings=228200 lazy-girth=141159 last: m=126 classes=6 cclen=87 t=893s
[00:05:00] it=324898 colorings=228400 lazy-girth=141207 last: m=126 classes=6 cclen=87 t=894s
[00:05:00] it=325166 colorings=228600 lazy-girth=141292 last: m=126 classes=6 cclen=87 t=894s
[00:05:01] it=325384 colorings=228800 lazy-girth=141310 last: m=126 classes=6 cclen=87 t=895s
[00:05:02] it=325639 colorings=229000 lazy-girth=141395 last: m=126 classes=6 cclen=87 t=896s
[00:05:03] it=325884 colorings=229200 lazy-girth=141463 last: m=126 classes=6 cclen=87 t=897s
[00:05:03] it=326116 colorings=229400 lazy-girth=141521 last: m=126 classes=6 cclen=87 t=898s
[00:05:04] it=326348 colorings=229600 lazy-girth=141553 last: m=126 classes=6 cclen=87 t=898s
[00:05:05] it=326601 colorings=229800 lazy-girth=141607 last: m=126 classes=6 cclen=87 t=899s
[00:05:06] it=326834 colorings=230000 lazy-girth=141647 last: m=126 classes=6 cclen=87 t=900s
[00:05:06] it=327071 colorings=230200 lazy-girth=141694 last: m=126 classes=6 cclen=87 t=900s
[00:05:07] it=327304 colorings=230400 lazy-girth=141732 last: m=126 classes=6 cclen=87 t=901s
[00:05:08] it=327535 colorings=230600 lazy-girth=141771 last: m=126 classes=6 cclen=87 t=902s
[00:05:09] it=327747 colorings=230800 lazy-girth=141789 last: m=126 classes=6 cclen=87 t=903s
[00:05:09] it=327962 colorings=231000 lazy-girth=141809 last: m=126 classes=6 cclen=87 t=903s
[00:05:10] it=328225 colorings=231200 lazy-girth=141908 last: m=126 classes=6 cclen=86 t=904s
[00:05:12] it=328567 colorings=231400 lazy-girth=142146 last: m=126 classes=6 cclen=87 t=906s
[00:05:13] it=328902 colorings=231600 lazy-girth=142399 last: m=126 classes=6 cclen=87 t=907s
[00:05:14] it=329250 colorings=231800 lazy-girth=142658 last: m=126 classes=6 cclen=87 t=908s
[00:05:15] it=329558 colorings=232000 lazy-girth=142800 last: m=126 classes=6 cclen=87 t=909s
[00:05:16] it=329870 colorings=232200 lazy-girth=142997 last: m=126 classes=6 cclen=87 t=911s
[00:05:17] it=330223 colorings=232400 lazy-girth=143195 last: m=126 classes=6 cclen=87 t=912s
[00:05:18] it=330541 colorings=232600 lazy-girth=143368 last: m=126 classes=6 cclen=87 t=913s
[00:05:19] it=330822 colorings=232800 lazy-girth=143486 last: m=126 classes=6 cclen=87 t=914s
[00:05:20] it=331140 colorings=233000 lazy-girth=143680 last: m=126 classes=6 cclen=87 t=915s
[00:05:22] it=331510 colorings=233200 lazy-girth=143954 last: m=126 classes=6 cclen=87 t=916s
[00:05:23] it=331831 colorings=233400 lazy-girth=144125 last: m=126 classes=6 cclen=84 t=917s
[00:05:24] it=332164 colorings=233600 lazy-girth=144334 last: m=126 classes=6 cclen=87 t=918s
[00:05:25] it=332490 colorings=233800 lazy-girth=144481 last: m=126 classes=6 cclen=87 t=919s
[00:05:26] it=332778 colorings=234000 lazy-girth=144596 last: m=126 classes=6 cclen=87 t=920s
[00:05:27] it=333086 colorings=234200 lazy-girth=144740 last: m=126 classes=6 cclen=87 t=921s
[00:05:28] it=333412 colorings=234400 lazy-girth=144903 last: m=126 classes=6 cclen=87 t=922s
[00:05:29] it=333715 colorings=234600 lazy-girth=145050 last: m=126 classes=6 cclen=87 t=923s
[00:05:30] it=334032 colorings=234800 lazy-girth=145254 last: m=126 classes=6 cclen=87 t=924s
[00:05:31] it=334361 colorings=235000 lazy-girth=145482 last: m=126 classes=6 cclen=85 t=925s
[00:05:32] it=334643 colorings=235200 lazy-girth=145603 last: m=126 classes=6 cclen=87 t=926s
[00:05:33] it=334940 colorings=235400 lazy-girth=145739 last: m=126 classes=6 cclen=87 t=927s
[00:05:34] it=335257 colorings=235600 lazy-girth=145902 last: m=126 classes=6 cclen=87 t=928s
[00:05:35] it=335610 colorings=235800 lazy-girth=146137 last: m=126 classes=6 cclen=87 t=929s
[00:05:36] it=335939 colorings=236000 lazy-girth=146314 last: m=126 classes=6 cclen=86 t=930s
[00:05:37] it=336223 colorings=236200 lazy-girth=146416 last: m=126 classes=6 cclen=87 t=931s
[00:05:38] it=336568 colorings=236400 lazy-girth=146636 last: m=126 classes=6 cclen=87 t=932s
[00:05:39] it=336850 colorings=236600 lazy-girth=146754 last: m=126 classes=6 cclen=87 t=933s
[00:05:40] it=337136 colorings=236800 lazy-girth=146879 last: m=126 classes=6 cclen=87 t=934s
[00:05:41] it=337438 colorings=237000 lazy-girth=147049 last: m=126 classes=6 cclen=87 t=935s
[00:05:42] it=337771 colorings=237200 lazy-girth=147235 last: m=126 classes=6 cclen=85 t=936s
[00:05:43] it=338070 colorings=237400 lazy-girth=147387 last: m=126 classes=6 cclen=87 t=937s
[00:05:44] it=338398 colorings=237600 lazy-girth=147562 last: m=126 classes=6 cclen=87 t=938s
[00:05:45] it=338684 colorings=237800 lazy-girth=147691 last: m=126 classes=6 cclen=87 t=939s
[00:05:46] it=338965 colorings=238000 lazy-girth=147797 last: m=126 classes=6 cclen=87 t=940s
[00:05:47] it=339255 colorings=238200 lazy-girth=147921 last: m=126 classes=6 cclen=87 t=941s
[00:05:47] it=339519 colorings=238400 lazy-girth=148012 last: m=126 classes=6 cclen=87 t=942s
[00:05:48] it=339750 colorings=238600 lazy-girth=148043 last: m=126 classes=6 cclen=86 t=942s
[00:05:49] it=340009 colorings=238800 lazy-girth=148102 last: m=126 classes=6 cclen=87 t=943s
[00:05:50] it=340314 colorings=239000 lazy-girth=148216 last: m=126 classes=6 cclen=87 t=944s
[00:05:51] it=340657 colorings=239200 lazy-girth=148402 last: m=126 classes=6 cclen=87 t=945s
[00:05:52] it=340946 colorings=239400 lazy-girth=148518 last: m=126 classes=6 cclen=87 t=946s
[00:05:53] it=341234 colorings=239600 lazy-girth=148676 last: m=126 classes=6 cclen=87 t=947s
[00:05:54] it=341520 colorings=239800 lazy-girth=148819 last: m=126 classes=6 cclen=87 t=948s
[00:05:55] it=341799 colorings=240000 lazy-girth=148939 last: m=126 classes=6 cclen=87 t=949s
[00:05:56] it=342108 colorings=240200 lazy-girth=149106 last: m=126 classes=6 cclen=87 t=950s
[00:05:57] it=342408 colorings=240400 lazy-girth=149263 last: m=126 classes=6 cclen=87 t=951s
[00:05:58] it=342706 colorings=240600 lazy-girth=149401 last: m=126 classes=6 cclen=87 t=952s
[00:05:59] it=343026 colorings=240800 lazy-girth=149564 last: m=126 classes=6 cclen=87 t=953s
[00:06:00] it=343328 colorings=241000 lazy-girth=149710 last: m=126 classes=6 cclen=87 t=954s
[00:06:01] it=343616 colorings=241200 lazy-girth=149850 last: m=126 classes=6 cclen=87 t=955s
[00:06:02] it=343930 colorings=241400 lazy-girth=150028 last: m=126 classes=6 cclen=87 t=956s
[00:06:03] it=344240 colorings=241600 lazy-girth=150191 last: m=126 classes=6 cclen=87 t=957s
[00:06:04] it=344536 colorings=241800 lazy-girth=150350 last: m=126 classes=6 cclen=87 t=958s
[00:06:05] it=344846 colorings=242000 lazy-girth=150509 last: m=126 classes=6 cclen=87 t=959s
[00:06:06] it=345135 colorings=242200 lazy-girth=150634 last: m=126 classes=6 cclen=87 t=960s
[00:06:07] it=345451 colorings=242400 lazy-girth=150824 last: m=126 classes=6 cclen=87 t=961s
[00:06:08] it=345729 colorings=242600 lazy-girth=150949 last: m=126 classes=6 cclen=87 t=962s
[00:06:09] it=346034 colorings=242800 lazy-girth=151092 last: m=126 classes=6 cclen=87 t=963s
[00:06:10] it=346322 colorings=243000 lazy-girth=151221 last: m=126 classes=6 cclen=87 t=964s
[00:06:11] it=346613 colorings=243200 lazy-girth=151367 last: m=126 classes=6 cclen=87 t=965s
[00:06:12] it=346888 colorings=243400 lazy-girth=151490 last: m=126 classes=6 cclen=86 t=966s
[00:06:13] it=347115 colorings=243600 lazy-girth=151517 last: m=126 classes=6 cclen=87 t=967s
[00:06:13] it=347337 colorings=243800 lazy-girth=151539 last: m=126 classes=6 cclen=87 t=967s
[00:06:14] it=347644 colorings=244000 lazy-girth=151750 last: m=126 classes=6 cclen=83 t=968s
[00:06:15] it=347955 colorings=244200 lazy-girth=151962 last: m=126 classes=6 cclen=87 t=969s
[00:06:16] it=348257 colorings=244400 lazy-girth=152158 last: m=126 classes=6 cclen=87 t=970s
[00:06:17] it=348541 colorings=244600 lazy-girth=152315 last: m=126 classes=6 cclen=86 t=971s
[00:06:18] it=348848 colorings=244800 lazy-girth=152534 last: m=126 classes=6 cclen=87 t=972s
[00:06:19] it=349128 colorings=245000 lazy-girth=152645 last: m=126 classes=6 cclen=87 t=973s
[00:06:20] it=349429 colorings=245200 lazy-girth=152795 last: m=126 classes=6 cclen=87 t=974s
[00:06:21] it=349723 colorings=245400 lazy-girth=152944 last: m=126 classes=6 cclen=87 t=976s
[00:06:22] it=350010 colorings=245600 lazy-girth=153065 last: m=126 classes=6 cclen=87 t=977s
[00:06:23] it=350277 colorings=245800 lazy-girth=153156 last: m=126 classes=6 cclen=87 t=977s
[00:06:24] it=350557 colorings=246000 lazy-girth=153247 last: m=126 classes=6 cclen=87 t=978s
[00:06:25] it=350829 colorings=246200 lazy-girth=153364 last: m=126 classes=6 cclen=87 t=979s
[00:06:26] it=351099 colorings=246400 lazy-girth=153475 last: m=126 classes=6 cclen=87 t=980s
[00:06:27] it=351370 colorings=246600 lazy-girth=153595 last: m=126 classes=6 cclen=87 t=981s
[00:06:28] it=351631 colorings=246800 lazy-girth=153677 last: m=126 classes=6 cclen=86 t=982s
[00:06:28] it=351915 colorings=247000 lazy-girth=153795 last: m=126 classes=6 cclen=87 t=983s
[00:06:29] it=352182 colorings=247200 lazy-girth=153894 last: m=126 classes=6 cclen=87 t=983s
[00:06:30] it=352459 colorings=247400 lazy-girth=154009 last: m=126 classes=6 cclen=87 t=984s
[00:06:31] it=352752 colorings=247600 lazy-girth=154165 last: m=126 classes=6 cclen=87 t=985s
[00:06:32] it=353011 colorings=247800 lazy-girth=154264 last: m=126 classes=6 cclen=86 t=986s
[00:06:33] it=353290 colorings=248000 lazy-girth=154383 last: m=126 classes=6 cclen=87 t=987s
[00:06:34] it=353565 colorings=248200 lazy-girth=154513 last: m=126 classes=6 cclen=87 t=988s
[00:06:35] it=353831 colorings=248400 lazy-girth=154612 last: m=126 classes=6 cclen=87 t=989s
[00:06:36] it=354072 colorings=248600 lazy-girth=154683 last: m=126 classes=6 cclen=87 t=990s
[00:06:36] it=354321 colorings=248800 lazy-girth=154754 last: m=126 classes=6 cclen=87 t=990s
[00:06:37] it=354583 colorings=249000 lazy-girth=154848 last: m=126 classes=6 cclen=87 t=991s
[00:06:38] it=354866 colorings=249200 lazy-girth=154983 last: m=126 classes=6 cclen=87 t=992s
[00:06:39] it=355134 colorings=249400 lazy-girth=155091 last: m=126 classes=6 cclen=87 t=993s
[00:06:40] it=355403 colorings=249600 lazy-girth=155204 last: m=126 classes=6 cclen=87 t=994s
[00:06:41] it=355684 colorings=249800 lazy-girth=155332 last: m=126 classes=6 cclen=87 t=995s
[00:06:42] it=355947 colorings=250000 lazy-girth=155434 last: m=126 classes=6 cclen=87 t=996s
[00:06:43] it=356224 colorings=250200 lazy-girth=155564 last: m=126 classes=6 cclen=87 t=997s
[00:06:44] it=356508 colorings=250400 lazy-girth=155715 last: m=126 classes=6 cclen=87 t=998s
[00:06:44] it=356787 colorings=250600 lazy-girth=155838 last: m=126 classes=6 cclen=87 t=999s
[00:06:45] it=357075 colorings=250800 lazy-girth=155989 last: m=126 classes=6 cclen=87 t=1000s
[00:06:46] it=357355 colorings=251000 lazy-girth=156123 last: m=126 classes=6 cclen=87 t=1001s
[00:06:47] it=357642 colorings=251200 lazy-girth=156274 last: m=126 classes=6 cclen=87 t=1002s
[00:06:48] it=357919 colorings=251400 lazy-girth=156415 last: m=126 classes=6 cclen=87 t=1002s
[00:06:49] it=358213 colorings=251600 lazy-girth=156576 last: m=126 classes=6 cclen=87 t=1003s
[00:06:51] it=358559 colorings=251800 lazy-girth=156837 last: m=126 classes=6 cclen=87 t=1005s
[00:06:52] it=358908 colorings=252000 lazy-girth=157058 last: m=126 classes=6 cclen=86 t=1006s
[00:06:53] it=359179 colorings=252200 lazy-girth=157145 last: m=126 classes=6 cclen=87 t=1007s
[00:06:54] it=359504 colorings=252400 lazy-girth=157339 last: m=126 classes=6 cclen=87 t=1008s
[00:06:55] it=359869 colorings=252600 lazy-girth=157584 last: m=126 classes=6 cclen=87 t=1009s
[00:06:56] it=360134 colorings=252800 lazy-girth=157664 last: m=126 classes=6 cclen=86 t=1010s
[00:06:57] it=360416 colorings=253000 lazy-girth=157791 last: m=126 classes=6 cclen=87 t=1011s
[00:06:58] it=360692 colorings=253200 lazy-girth=157905 last: m=126 classes=6 cclen=87 t=1012s
[00:06:59] it=361000 colorings=253400 lazy-girth=158054 last: m=126 classes=6 cclen=87 t=1013s
[00:07:00] it=361312 colorings=253600 lazy-girth=158228 last: m=126 classes=6 cclen=87 t=1014s
[00:07:01] it=361623 colorings=253800 lazy-girth=158381 last: m=126 classes=6 cclen=87 t=1015s
[00:07:02] it=361913 colorings=254000 lazy-girth=158500 last: m=126 classes=6 cclen=87 t=1016s
[00:07:03] it=362227 colorings=254200 lazy-girth=158709 last: m=126 classes=6 cclen=87 t=1017s
[00:07:04] it=362515 colorings=254400 lazy-girth=158862 last: m=126 classes=6 cclen=87 t=1018s
[00:07:05] it=362807 colorings=254600 lazy-girth=158996 last: m=126 classes=6 cclen=87 t=1019s
[00:07:06] it=363077 colorings=254800 lazy-girth=159091 last: m=126 classes=6 cclen=87 t=1020s
[00:07:07] it=363324 colorings=255000 lazy-girth=159145 last: m=126 classes=6 cclen=87 t=1021s
[00:07:07] it=363587 colorings=255200 lazy-girth=159239 last: m=126 classes=6 cclen=87 t=1022s
[00:07:09] it=363882 colorings=255400 lazy-girth=159381 last: m=126 classes=6 cclen=87 t=1023s
[00:07:09] it=364138 colorings=255600 lazy-girth=159455 last: m=126 classes=6 cclen=87 t=1023s
[00:07:10] it=364434 colorings=255800 lazy-girth=159591 last: m=126 classes=6 cclen=87 t=1025s
[00:07:11] it=364691 colorings=256000 lazy-girth=159657 last: m=126 classes=6 cclen=87 t=1025s
[00:07:12] it=364960 colorings=256200 lazy-girth=159773 last: m=126 classes=6 cclen=87 t=1026s
[00:07:13] it=365245 colorings=256400 lazy-girth=159889 last: m=126 classes=6 cclen=87 t=1027s
[00:07:14] it=365531 colorings=256600 lazy-girth=160019 last: m=126 classes=6 cclen=87 t=1028s
[00:07:15] it=365811 colorings=256800 lazy-girth=160109 last: m=126 classes=6 cclen=87 t=1029s
[00:07:16] it=366040 colorings=257000 lazy-girth=160141 last: m=126 classes=6 cclen=87 t=1030s
[00:07:17] it=366329 colorings=257200 lazy-girth=160264 last: m=126 classes=6 cclen=87 t=1031s
[00:07:18] it=366554 colorings=257400 lazy-girth=160293 last: m=126 classes=6 cclen=87 t=1032s
[00:07:19] it=366837 colorings=257600 lazy-girth=160415 last: m=126 classes=6 cclen=87 t=1033s
[00:07:20] it=367078 colorings=257800 lazy-girth=160469 last: m=126 classes=6 cclen=86 t=1034s
[00:07:20] it=367343 colorings=258000 lazy-girth=160556 last: m=126 classes=6 cclen=87 t=1035s
[00:07:21] it=367588 colorings=258200 lazy-girth=160614 last: m=126 classes=6 cclen=87 t=1035s
[00:07:22] it=367829 colorings=258400 lazy-girth=160673 last: m=126 classes=6 cclen=86 t=1036s
[00:07:23] it=368092 colorings=258600 lazy-girth=160753 last: m=126 classes=6 cclen=87 t=1037s
[00:07:24] it=368370 colorings=258800 lazy-girth=160857 last: m=126 classes=6 cclen=87 t=1038s
[00:07:25] it=368627 colorings=259000 lazy-girth=160929 last: m=126 classes=6 cclen=87 t=1039s
[00:07:26] it=368897 colorings=259200 lazy-girth=161015 last: m=126 classes=6 cclen=82 t=1040s
[00:07:26] it=369140 colorings=259400 lazy-girth=161067 last: m=126 classes=6 cclen=87 t=1041s
[00:07:27] it=369393 colorings=259600 lazy-girth=161129 last: m=126 classes=6 cclen=87 t=1041s
[00:07:28] it=369621 colorings=259800 lazy-girth=161160 last: m=126 classes=6 cclen=87 t=1042s
[00:07:29] it=369876 colorings=260000 lazy-girth=161224 last: m=126 classes=6 cclen=87 t=1043s
[00:07:30] it=370113 colorings=260200 lazy-girth=161266 last: m=126 classes=6 cclen=87 t=1044s
[00:07:31] it=370362 colorings=260400 lazy-girth=161322 last: m=126 classes=6 cclen=87 t=1045s
[00:07:32] it=370738 colorings=260600 lazy-girth=161666 last: m=126 classes=6 cclen=87 t=1046s
[00:07:33] it=370986 colorings=260800 lazy-girth=161714 last: m=126 classes=6 cclen=87 t=1047s
[00:07:34] it=371241 colorings=261000 lazy-girth=161805 last: m=126 classes=6 cclen=87 t=1048s
[00:07:34] it=371520 colorings=261200 lazy-girth=161955 last: m=126 classes=6 cclen=87 t=1049s
[00:07:35] it=371795 colorings=261400 lazy-girth=162088 last: m=126 classes=6 cclen=87 t=1049s
[00:07:37] it=372119 colorings=261600 lazy-girth=162300 last: m=126 classes=6 cclen=86 t=1051s
[00:07:38] it=372438 colorings=261800 lazy-girth=162523 last: m=126 classes=6 cclen=87 t=1052s
[00:07:39] it=372750 colorings=262000 lazy-girth=162746 last: m=126 classes=6 cclen=87 t=1053s
[00:07:40] it=373039 colorings=262200 lazy-girth=162893 last: m=126 classes=6 cclen=87 t=1054s
[00:07:41] it=373310 colorings=262400 lazy-girth=163003 last: m=126 classes=6 cclen=87 t=1055s
[00:07:42] it=373635 colorings=262600 lazy-girth=163184 last: m=126 classes=6 cclen=87 t=1056s
[00:07:43] it=373918 colorings=262800 lazy-girth=163321 last: m=126 classes=6 cclen=87 t=1057s
[00:07:44] it=374199 colorings=263000 lazy-girth=163439 last: m=126 classes=6 cclen=87 t=1058s
[00:07:44] it=374491 colorings=263200 lazy-girth=163587 last: m=126 classes=6 cclen=87 t=1059s
[00:07:45] it=374796 colorings=263400 lazy-girth=163718 last: m=126 classes=6 cclen=87 t=1059s
[00:07:46] it=375067 colorings=263600 lazy-girth=163821 last: m=126 classes=6 cclen=87 t=1060s
[00:07:47] it=375357 colorings=263800 lazy-girth=163918 last: m=126 classes=6 cclen=87 t=1061s
[00:07:48] it=375626 colorings=264000 lazy-girth=164020 last: m=126 classes=6 cclen=87 t=1062s
[00:07:49] it=375941 colorings=264200 lazy-girth=164189 last: m=126 classes=6 cclen=87 t=1063s
[00:07:50] it=376234 colorings=264400 lazy-girth=164314 last: m=126 classes=6 cclen=87 t=1064s
[00:07:51] it=376509 colorings=264600 lazy-girth=164420 last: m=126 classes=6 cclen=87 t=1065s
[00:07:52] it=376790 colorings=264800 lazy-girth=164533 last: m=126 classes=6 cclen=87 t=1066s
[00:07:53] it=377106 colorings=265000 lazy-girth=164702 last: m=126 classes=6 cclen=87 t=1067s
[00:07:54] it=377392 colorings=265200 lazy-girth=164804 last: m=126 classes=6 cclen=86 t=1068s
[00:07:55] it=377710 colorings=265400 lazy-girth=164960 last: m=126 classes=6 cclen=87 t=1069s
[00:07:56] it=377986 colorings=265600 lazy-girth=165069 last: m=126 classes=6 cclen=87 t=1070s
[00:07:57] it=378283 colorings=265800 lazy-girth=165221 last: m=126 classes=6 cclen=87 t=1072s
[00:07:58] it=378584 colorings=266000 lazy-girth=165356 last: m=126 classes=6 cclen=87 t=1073s
[00:07:59] it=378866 colorings=266200 lazy-girth=165456 last: m=126 classes=6 cclen=87 t=1073s
[00:08:00] it=379131 colorings=266400 lazy-girth=165536 last: m=126 classes=6 cclen=87 t=1074s
[00:08:01] it=379390 colorings=266600 lazy-girth=165629 last: m=126 classes=6 cclen=87 t=1075s
[00:08:02] it=379693 colorings=266800 lazy-girth=165778 last: m=126 classes=6 cclen=87 t=1076s
[00:08:03] it=379984 colorings=267000 lazy-girth=165917 last: m=126 classes=6 cclen=87 t=1077s
[00:08:04] it=380276 colorings=267200 lazy-girth=166055 last: m=126 classes=6 cclen=87 t=1078s
[00:08:05] it=380581 colorings=267400 lazy-girth=166199 last: m=126 classes=6 cclen=87 t=1079s
[00:08:06] it=380842 colorings=267600 lazy-girth=166297 last: m=126 classes=6 cclen=87 t=1080s
[00:08:07] it=381120 colorings=267800 lazy-girth=166408 last: m=126 classes=6 cclen=87 t=1081s
[00:08:08] it=381398 colorings=268000 lazy-girth=166522 last: m=126 classes=6 cclen=87 t=1082s
[00:08:08] it=381646 colorings=268200 lazy-girth=166578 last: m=126 classes=6 cclen=87 t=1082s
[00:08:09] it=381919 colorings=268400 lazy-girth=166677 last: m=126 classes=6 cclen=87 t=1083s
[00:08:10] it=382203 colorings=268600 lazy-girth=166800 last: m=126 classes=6 cclen=87 t=1084s
[00:08:11] it=382479 colorings=268800 lazy-girth=166895 last: m=126 classes=6 cclen=87 t=1085s
[00:08:12] it=382715 colorings=269000 lazy-girth=166950 last: m=126 classes=6 cclen=87 t=1086s
[00:08:13] it=382954 colorings=269200 lazy-girth=166997 last: m=126 classes=6 cclen=87 t=1087s
[00:08:13] it=383203 colorings=269400 lazy-girth=167051 last: m=126 classes=6 cclen=87 t=1088s
[00:08:14] it=383462 colorings=269600 lazy-girth=167129 last: m=126 classes=6 cclen=87 t=1088s
[00:08:15] it=383710 colorings=269800 lazy-girth=167192 last: m=126 classes=6 cclen=87 t=1089s
[00:08:16] it=383957 colorings=270000 lazy-girth=167248 last: m=126 classes=6 cclen=87 t=1090s
[00:08:17] it=384216 colorings=270200 lazy-girth=167324 last: m=126 classes=6 cclen=86 t=1091s
[00:08:17] it=384459 colorings=270400 lazy-girth=167372 last: m=126 classes=6 cclen=87 t=1091s
[00:08:18] it=384681 colorings=270600 lazy-girth=167395 last: m=126 classes=6 cclen=87 t=1092s
[00:08:19] it=384922 colorings=270800 lazy-girth=167445 last: m=126 classes=6 cclen=86 t=1093s
[00:08:19] it=385149 colorings=271000 lazy-girth=167478 last: m=126 classes=6 cclen=87 t=1094s
[00:08:20] it=385392 colorings=271200 lazy-girth=167535 last: m=126 classes=6 cclen=87 t=1094s
[00:08:21] it=385621 colorings=271400 lazy-girth=167564 last: m=126 classes=6 cclen=87 t=1095s
[00:08:22] it=385852 colorings=271600 lazy-girth=167597 last: m=126 classes=6 cclen=87 t=1096s
[00:08:22] it=386069 colorings=271800 lazy-girth=167615 last: m=126 classes=6 cclen=87 t=1096s
[00:08:23] it=386306 colorings=272000 lazy-girth=167667 last: m=126 classes=6 cclen=86 t=1097s
[00:08:24] it=386521 colorings=272200 lazy-girth=167684 last: m=126 classes=6 cclen=87 t=1098s
[00:08:24] it=386735 colorings=272400 lazy-girth=167704 last: m=126 classes=6 cclen=86 t=1099s
[00:08:25] it=386973 colorings=272600 lazy-girth=167761 last: m=126 classes=6 cclen=87 t=1100s
[00:08:26] it=387250 colorings=272800 lazy-girth=167886 last: m=126 classes=6 cclen=86 t=1100s
[00:08:27] it=387542 colorings=273000 lazy-girth=168006 last: m=126 classes=6 cclen=87 t=1101s
[00:08:28] it=387799 colorings=273200 lazy-girth=168093 last: m=126 classes=6 cclen=87 t=1102s
[00:08:29] it=388083 colorings=273400 lazy-girth=168216 last: m=126 classes=6 cclen=87 t=1103s
[00:08:30] it=388333 colorings=273600 lazy-girth=168283 last: m=126 classes=6 cclen=87 t=1104s
[00:08:31] it=388685 colorings=273800 lazy-girth=168554 last: m=126 classes=6 cclen=87 t=1105s
[00:08:32] it=388921 colorings=274000 lazy-girth=168609 last: m=126 classes=6 cclen=87 t=1106s
[00:08:33] it=389209 colorings=274200 lazy-girth=168760 last: m=126 classes=6 cclen=87 t=1107s
[00:08:34] it=389512 colorings=274400 lazy-girth=168929 last: m=126 classes=6 cclen=87 t=1108s
[00:08:35] it=389815 colorings=274600 lazy-girth=169132 last: m=126 classes=6 cclen=87 t=1109s
[00:08:36] it=390116 colorings=274800 lazy-girth=169280 last: m=126 classes=6 cclen=87 t=1110s
[00:08:37] it=390395 colorings=275000 lazy-girth=169379 last: m=126 classes=6 cclen=87 t=1111s
[00:08:38] it=390688 colorings=275200 lazy-girth=169507 last: m=126 classes=6 cclen=87 t=1112s
[00:08:39] it=390977 colorings=275400 lazy-girth=169620 last: m=126 classes=6 cclen=87 t=1113s
[00:08:40] it=391248 colorings=275600 lazy-girth=169730 last: m=126 classes=6 cclen=87 t=1114s
[00:08:41] it=391503 colorings=275800 lazy-girth=169802 last: m=126 classes=6 cclen=87 t=1115s
[00:08:42] it=391782 colorings=276000 lazy-girth=169911 last: m=126 classes=6 cclen=87 t=1116s
[00:08:43] it=392053 colorings=276200 lazy-girth=170018 last: m=126 classes=6 cclen=86 t=1117s
[00:08:43] it=392285 colorings=276400 lazy-girth=170066 last: m=126 classes=6 cclen=87 t=1118s
[00:08:44] it=392516 colorings=276600 lazy-girth=170103 last: m=126 classes=6 cclen=86 t=1118s
[00:08:45] it=392755 colorings=276800 lazy-girth=170152 last: m=126 classes=6 cclen=87 t=1119s
[00:08:46] it=393013 colorings=277000 lazy-girth=170221 last: m=126 classes=6 cclen=87 t=1120s
[00:08:47] it=393229 colorings=277200 lazy-girth=170239 last: m=126 classes=6 cclen=87 t=1121s
[00:08:48] it=393501 colorings=277400 lazy-girth=170314 last: m=126 classes=6 cclen=87 t=1122s
[00:08:48] it=393715 colorings=277600 lazy-girth=170328 last: m=126 classes=6 cclen=87 t=1122s
[00:08:49] it=393963 colorings=277800 lazy-girth=170381 last: m=126 classes=6 cclen=87 t=1123s
[00:08:50] it=394209 colorings=278000 lazy-girth=170438 last: m=126 classes=6 cclen=87 t=1124s
[00:08:51] it=394458 colorings=278200 lazy-girth=170496 last: m=126 classes=6 cclen=87 t=1125s
[00:08:52] it=394691 colorings=278400 lazy-girth=170531 last: m=126 classes=6 cclen=87 t=1126s
[00:08:53] it=394957 colorings=278600 lazy-girth=170617 last: m=126 classes=6 cclen=87 t=1127s
[00:08:54] it=395236 colorings=278800 lazy-girth=170734 last: m=126 classes=6 cclen=87 t=1128s
[00:08:54] it=395521 colorings=279000 lazy-girth=170846 last: m=126 classes=6 cclen=87 t=1129s
[00:08:55] it=395809 colorings=279200 lazy-girth=170964 last: m=126 classes=6 cclen=87 t=1130s
[00:08:56] it=396093 colorings=279400 lazy-girth=171074 last: m=126 classes=6 cclen=78 t=1130s
[00:08:57] it=396382 colorings=279600 lazy-girth=171193 last: m=126 classes=6 cclen=87 t=1131s
[00:08:58] it=396662 colorings=279800 lazy-girth=171312 last: m=126 classes=6 cclen=87 t=1133s
[00:08:59] it=396947 colorings=280000 lazy-girth=171434 last: m=126 classes=6 cclen=87 t=1134s
[00:09:00] it=397232 colorings=280200 lazy-girth=171578 last: m=126 classes=6 cclen=87 t=1135s
[00:09:02] it=397505 colorings=280400 lazy-girth=171677 last: m=126 classes=6 cclen=87 t=1136s
[00:09:02] it=397786 colorings=280600 lazy-girth=171790 last: m=126 classes=6 cclen=87 t=1137s
[00:09:03] it=398064 colorings=280800 lazy-girth=171918 last: m=126 classes=6 cclen=87 t=1137s
[00:09:04] it=398337 colorings=281000 lazy-girth=172011 last: m=126 classes=6 cclen=87 t=1138s
[00:09:05] it=398603 colorings=281200 lazy-girth=172109 last: m=126 classes=6 cclen=87 t=1139s
[00:09:06] it=398880 colorings=281400 lazy-girth=172248 last: m=126 classes=6 cclen=87 t=1140s
[00:09:07] it=399126 colorings=281600 lazy-girth=172325 last: m=126 classes=6 cclen=87 t=1141s
[00:09:08] it=399388 colorings=281800 lazy-girth=172420 last: m=126 classes=6 cclen=87 t=1142s
[00:09:09] it=399676 colorings=282000 lazy-girth=172546 last: m=126 classes=6 cclen=87 t=1143s
[00:09:09] it=399952 colorings=282200 lazy-girth=172658 last: m=126 classes=6 cclen=87 t=1144s
[00:09:10] it=400211 colorings=282400 lazy-girth=172765 last: m=126 classes=6 cclen=87 t=1144s
[00:09:11] it=400493 colorings=282600 lazy-girth=172891 last: m=126 classes=6 cclen=87 t=1145s
[00:09:12] it=400735 colorings=282800 lazy-girth=172970 last: m=126 classes=6 cclen=87 t=1146s
[00:09:13] it=400995 colorings=283000 lazy-girth=173080 last: m=126 classes=6 cclen=87 t=1147s
[00:09:14] it=401268 colorings=283200 lazy-girth=173200 last: m=126 classes=6 cclen=87 t=1148s
[00:09:15] it=401546 colorings=283400 lazy-girth=173333 last: m=126 classes=6 cclen=87 t=1149s
[00:09:15] it=401824 colorings=283600 lazy-girth=173451 last: m=126 classes=6 cclen=87 t=1150s
[00:09:16] it=402103 colorings=283800 lazy-girth=173580 last: m=126 classes=6 cclen=87 t=1151s
[00:09:17] it=402384 colorings=284000 lazy-girth=173718 last: m=126 classes=6 cclen=87 t=1151s
[00:09:19] it=402717 colorings=284200 lazy-girth=173984 last: m=126 classes=6 cclen=87 t=1153s
[00:09:20] it=403125 colorings=284400 lazy-girth=174374 last: m=126 classes=6 cclen=87 t=1154s
[00:09:21] it=403505 colorings=284600 lazy-girth=174728 last: m=126 classes=6 cclen=87 t=1156s
[00:09:22] it=403822 colorings=284800 lazy-girth=174895 last: m=126 classes=6 cclen=87 t=1157s
[00:09:24] it=404135 colorings=285000 lazy-girth=175044 last: m=126 classes=6 cclen=87 t=1158s
[00:09:25] it=404485 colorings=285200 lazy-girth=175318 last: m=126 classes=6 cclen=87 t=1159s
[00:09:26] it=404787 colorings=285400 lazy-girth=175480 last: m=126 classes=6 cclen=87 t=1160s
[00:09:27] it=405109 colorings=285600 lazy-girth=175690 last: m=126 classes=6 cclen=87 t=1161s
[00:09:28] it=405432 colorings=285800 lazy-girth=175898 last: m=126 classes=6 cclen=87 t=1162s
[00:09:29] it=405726 colorings=286000 lazy-girth=176056 last: m=126 classes=6 cclen=87 t=1163s
[00:09:30] it=406004 colorings=286200 lazy-girth=176159 last: m=126 classes=6 cclen=87 t=1164s
[00:09:31] it=406313 colorings=286400 lazy-girth=176340 last: m=126 classes=6 cclen=87 t=1165s
[00:09:32] it=406613 colorings=286600 lazy-girth=176535 last: m=126 classes=6 cclen=87 t=1166s
[00:09:33] it=406990 colorings=286800 lazy-girth=176852 last: m=126 classes=6 cclen=87 t=1167s
[00:09:34] it=407298 colorings=287000 lazy-girth=177017 last: m=126 classes=6 cclen=87 t=1168s
[00:09:35] it=407605 colorings=287200 lazy-girth=177177 last: m=126 classes=6 cclen=87 t=1169s
[00:09:36] it=407950 colorings=287400 lazy-girth=177415 last: m=126 classes=6 cclen=87 t=1171s
[00:09:37] it=408240 colorings=287600 lazy-girth=177565 last: m=126 classes=6 cclen=87 t=1171s
[00:09:38] it=408573 colorings=287800 lazy-girth=177809 last: m=126 classes=6 cclen=87 t=1173s
[00:09:39] it=408854 colorings=288000 lazy-girth=177926 last: m=126 classes=6 cclen=87 t=1173s
[00:09:40] it=409140 colorings=288200 lazy-girth=178074 last: m=126 classes=6 cclen=87 t=1174s
[00:09:41] it=409439 colorings=288400 lazy-girth=178240 last: m=126 classes=6 cclen=87 t=1175s
[00:09:42] it=409747 colorings=288600 lazy-girth=178412 last: m=126 classes=6 cclen=87 t=1176s
[00:09:43] it=409996 colorings=288800 lazy-girth=178474 last: m=126 classes=6 cclen=87 t=1177s
[00:09:44] it=410306 colorings=289000 lazy-girth=178637 last: m=126 classes=6 cclen=86 t=1178s
[00:09:45] it=410574 colorings=289200 lazy-girth=178730 last: m=126 classes=6 cclen=87 t=1179s
[00:09:46] it=410897 colorings=289400 lazy-girth=178920 last: m=126 classes=6 cclen=87 t=1180s
[00:09:47] it=411207 colorings=289600 lazy-girth=179100 last: m=126 classes=6 cclen=87 t=1181s
[00:09:48] it=411514 colorings=289800 lazy-girth=179284 last: m=126 classes=6 cclen=87 t=1182s
[00:09:49] it=411809 colorings=290000 lazy-girth=179424 last: m=126 classes=6 cclen=87 t=1183s
[00:09:50] it=412117 colorings=290200 lazy-girth=179603 last: m=126 classes=6 cclen=87 t=1184s
[00:09:50] it=412371 colorings=290400 lazy-girth=179684 last: m=126 classes=6 cclen=87 t=1185s
[00:09:52] it=412731 colorings=290600 lazy-girth=179978 last: m=126 classes=6 cclen=87 t=1186s
[00:09:53] it=413012 colorings=290800 lazy-girth=180091 last: m=126 classes=6 cclen=87 t=1187s
[00:09:54] it=413296 colorings=291000 lazy-girth=180199 last: m=126 classes=6 cclen=85 t=1188s
[00:09:55] it=413575 colorings=291200 lazy-girth=180288 last: m=126 classes=6 cclen=87 t=1189s
[00:09:56] it=413843 colorings=291400 lazy-girth=180407 last: m=126 classes=6 cclen=87 t=1190s
[00:09:57] it=414167 colorings=291600 lazy-girth=180605 last: m=126 classes=6 cclen=87 t=1191s
[00:09:58] it=414473 colorings=291800 lazy-girth=180760 last: m=126 classes=6 cclen=87 t=1192s
[00:09:59] it=414801 colorings=292000 lazy-girth=180971 last: m=126 classes=6 cclen=87 t=1193s
[00:10:00] it=415080 colorings=292200 lazy-girth=181066 last: m=126 classes=6 cclen=87 t=1194s
[00:10:01] it=415327 colorings=292400 lazy-girth=181118 last: m=126 classes=6 cclen=87 t=1195s
[00:10:02] it=415568 colorings=292600 lazy-girth=181178 last: m=126 classes=6 cclen=87 t=1196s
[00:10:03] it=415896 colorings=292800 lazy-girth=181420 last: m=126 classes=6 cclen=87 t=1197s
[00:10:04] it=416195 colorings=293000 lazy-girth=181580 last: m=126 classes=6 cclen=87 t=1198s
[00:10:05] it=416456 colorings=293200 lazy-girth=181664 last: m=126 classes=6 cclen=87 t=1199s
[00:10:06] it=416706 colorings=293400 lazy-girth=181733 last: m=126 classes=6 cclen=85 t=1200s
[00:10:07] it=416989 colorings=293600 lazy-girth=181866 last: m=126 classes=6 cclen=87 t=1201s
[00:10:08] it=417278 colorings=293800 lazy-girth=182007 last: m=126 classes=6 cclen=87 t=1202s
[00:10:09] it=417529 colorings=294000 lazy-girth=182064 last: m=126 classes=6 cclen=87 t=1203s
[00:10:10] it=417807 colorings=294200 lazy-girth=182175 last: m=126 classes=6 cclen=87 t=1204s
[00:10:11] it=418079 colorings=294400 lazy-girth=182272 last: m=126 classes=6 cclen=87 t=1205s
[00:10:12] it=418330 colorings=294600 lazy-girth=182336 last: m=126 classes=6 cclen=87 t=1206s
[00:10:13] it=418583 colorings=294800 lazy-girth=182416 last: m=126 classes=6 cclen=87 t=1207s
[00:10:14] it=418877 colorings=295000 lazy-girth=182564 last: m=126 classes=6 cclen=86 t=1208s
[00:10:15] it=419138 colorings=295200 lazy-girth=182646 last: m=126 classes=6 cclen=87 t=1209s
[00:10:16] it=419389 colorings=295400 lazy-girth=182706 last: m=126 classes=6 cclen=86 t=1210s
[00:10:17] it=419635 colorings=295600 lazy-girth=182779 last: m=126 classes=6 cclen=87 t=1211s
[00:10:17] it=419858 colorings=295800 lazy-girth=182802 last: m=126 classes=6 cclen=87 t=1211s
[00:10:18] it=420088 colorings=296000 lazy-girth=182842 last: m=126 classes=6 cclen=87 t=1212s
[00:10:19] it=420318 colorings=296200 lazy-girth=182884 last: m=126 classes=6 cclen=87 t=1213s
[00:10:20] it=420604 colorings=296400 lazy-girth=182996 last: m=126 classes=6 cclen=87 t=1214s
[00:10:21] it=420857 colorings=296600 lazy-girth=183075 last: m=126 classes=6 cclen=87 t=1215s
[00:10:22] it=421128 colorings=296800 lazy-girth=183178 last: m=126 classes=6 cclen=87 t=1216s
[00:10:23] it=421387 colorings=297000 lazy-girth=183268 last: m=126 classes=6 cclen=87 t=1217s
[00:10:24] it=421632 colorings=297200 lazy-girth=183326 last: m=126 classes=6 cclen=87 t=1218s
[00:10:25] it=421912 colorings=297400 lazy-girth=183430 last: m=126 classes=6 cclen=87 t=1219s
[00:10:25] it=422143 colorings=297600 lazy-girth=183462 last: m=126 classes=6 cclen=87 t=1220s
[00:10:26] it=422414 colorings=297800 lazy-girth=183562 last: m=126 classes=6 cclen=87 t=1221s
[00:10:27] it=422645 colorings=298000 lazy-girth=183598 last: m=126 classes=6 cclen=87 t=1221s
[00:10:28] it=422881 colorings=298200 lazy-girth=183642 last: m=126 classes=6 cclen=87 t=1222s
[00:10:29] it=423153 colorings=298400 lazy-girth=183739 last: m=126 classes=6 cclen=87 t=1223s
[00:10:30] it=423418 colorings=298600 lazy-girth=183833 last: m=126 classes=6 cclen=87 t=1224s
[00:10:31] it=423686 colorings=298800 lazy-girth=183922 last: m=126 classes=6 cclen=87 t=1225s
[00:10:32] it=423921 colorings=299000 lazy-girth=183964 last: m=126 classes=6 cclen=87 t=1226s
[00:10:32] it=424177 colorings=299200 lazy-girth=184034 last: m=126 classes=6 cclen=87 t=1227s
[00:10:33] it=424430 colorings=299400 lazy-girth=184099 last: m=126 classes=6 cclen=87 t=1228s
[00:10:34] it=424667 colorings=299600 lazy-girth=184136 last: m=126 classes=6 cclen=87 t=1228s
[00:10:35] it=424960 colorings=299800 lazy-girth=184283 last: m=126 classes=6 cclen=87 t=1230s
[00:10:37] it=425328 colorings=300000 lazy-girth=184583 last: m=126 classes=6 cclen=87 t=1231s
[00:10:38] it=425651 colorings=300200 lazy-girth=184799 last: m=126 classes=6 cclen=87 t=1232s
[00:10:39] it=426009 colorings=300400 lazy-girth=185042 last: m=126 classes=6 cclen=87 t=1233s
[00:10:40] it=426339 colorings=300600 lazy-girth=185223 last: m=126 classes=6 cclen=87 t=1235s
[00:10:41] it=426630 colorings=300800 lazy-girth=185357 last: m=126 classes=6 cclen=87 t=1236s
[00:10:42] it=426921 colorings=301000 lazy-girth=185490 last: m=126 classes=6 cclen=87 t=1237s
[00:10:43] it=427178 colorings=301200 lazy-girth=185579 last: m=126 classes=6 cclen=87 t=1237s
[00:10:44] it=427516 colorings=301400 lazy-girth=185773 last: m=126 classes=6 cclen=87 t=1239s
[00:10:45] it=427823 colorings=301600 lazy-girth=185906 last: m=126 classes=6 cclen=87 t=1240s
[00:10:46] it=428074 colorings=301800 lazy-girth=185963 last: m=126 classes=6 cclen=87 t=1240s
[00:10:47] it=428338 colorings=302000 lazy-girth=186038 last: m=126 classes=6 cclen=87 t=1241s
[00:10:48] it=428629 colorings=302200 lazy-girth=186188 last: m=126 classes=6 cclen=84 t=1242s
[00:10:49] it=428965 colorings=302400 lazy-girth=186372 last: m=126 classes=6 cclen=86 t=1243s
[00:11:04] it=429210 colorings=302600 lazy-girth=186426 last: m=126 classes=6 cclen=87 t=1258s
[00:11:05] it=429508 colorings=302800 lazy-girth=186572 last: m=126 classes=6 cclen=87 t=1259s
[00:11:06] it=429766 colorings=303000 lazy-girth=186653 last: m=126 classes=6 cclen=87 t=1260s
[00:11:07] it=430036 colorings=303200 lazy-girth=186757 last: m=126 classes=6 cclen=87 t=1261s
[00:11:08] it=430389 colorings=303400 lazy-girth=187063 last: m=126 classes=6 cclen=87 t=1262s
[00:11:09] it=430713 colorings=303600 lazy-girth=187244 last: m=126 classes=6 cclen=87 t=1263s
[00:11:10] it=431054 colorings=303800 lazy-girth=187483 last: m=126 classes=6 cclen=87 t=1265s
[00:11:11] it=431379 colorings=304000 lazy-girth=187644 last: m=126 classes=6 cclen=87 t=1266s
[00:11:12] it=431698 colorings=304200 lazy-girth=187801 last: m=126 classes=6 cclen=87 t=1267s
[00:11:13] it=431979 colorings=304400 lazy-girth=187929 last: m=126 classes=6 cclen=87 t=1267s
[00:11:14] it=432260 colorings=304600 lazy-girth=188045 last: m=126 classes=6 cclen=87 t=1268s
[00:11:15] it=432560 colorings=304800 lazy-girth=188193 last: m=126 classes=6 cclen=87 t=1269s
[00:11:16] it=432864 colorings=305000 lazy-girth=188333 last: m=126 classes=6 cclen=87 t=1270s
[00:11:17] it=433150 colorings=305200 lazy-girth=188465 last: m=126 classes=6 cclen=87 t=1271s
[00:11:18] it=433437 colorings=305400 lazy-girth=188577 last: m=126 classes=6 cclen=87 t=1272s
[00:11:19] it=433750 colorings=305600 lazy-girth=188741 last: m=126 classes=6 cclen=87 t=1273s
[00:11:20] it=434019 colorings=305800 lazy-girth=188818 last: m=126 classes=6 cclen=87 t=1274s
[00:11:21] it=434284 colorings=306000 lazy-girth=188921 last: m=126 classes=6 cclen=87 t=1275s
[00:11:22] it=434589 colorings=306200 lazy-girth=189079 last: m=126 classes=6 cclen=87 t=1276s
[00:11:23] it=434890 colorings=306400 lazy-girth=189207 last: m=126 classes=6 cclen=87 t=1277s
[00:11:24] it=435159 colorings=306600 lazy-girth=189284 last: m=126 classes=6 cclen=85 t=1278s
[00:11:25] it=435447 colorings=306800 lazy-girth=189427 last: m=126 classes=6 cclen=87 t=1279s
[00:11:26] it=435771 colorings=307000 lazy-girth=189625 last: m=126 classes=6 cclen=87 t=1280s
[00:11:27] it=436060 colorings=307200 lazy-girth=189781 last: m=126 classes=6 cclen=87 t=1281s
[00:11:28] it=436382 colorings=307400 lazy-girth=190001 last: m=126 classes=6 cclen=86 t=1282s
[00:11:29] it=436681 colorings=307600 lazy-girth=190169 last: m=126 classes=6 cclen=87 t=1283s
[00:11:30] it=436983 colorings=307800 lazy-girth=190337 last: m=126 classes=6 cclen=87 t=1284s
[00:11:30] it=437282 colorings=308000 lazy-girth=190477 last: m=126 classes=6 cclen=87 t=1285s
[00:11:31] it=437565 colorings=308200 lazy-girth=190573 last: m=126 classes=6 cclen=87 t=1286s
[00:11:32] it=437872 colorings=308400 lazy-girth=190755 last: m=126 classes=6 cclen=87 t=1287s
[00:11:33] it=438225 colorings=308600 lazy-girth=190991 last: m=126 classes=6 cclen=87 t=1288s
[00:11:35] it=438535 colorings=308800 lazy-girth=191192 last: m=126 classes=6 cclen=87 t=1289s
[00:11:36] it=438828 colorings=309000 lazy-girth=191328 last: m=126 classes=6 cclen=87 t=1290s
[00:11:36] it=439068 colorings=309200 lazy-girth=191385 last: m=126 classes=6 cclen=86 t=1290s
[00:11:37] it=439348 colorings=309400 lazy-girth=191517 last: m=126 classes=6 cclen=87 t=1291s
[00:11:38] it=439689 colorings=309600 lazy-girth=191764 last: m=126 classes=6 cclen=87 t=1292s
[00:11:39] it=439998 colorings=309800 lazy-girth=191930 last: m=126 classes=6 cclen=87 t=1293s
[00:11:40] it=440250 colorings=310000 lazy-girth=192010 last: m=126 classes=6 cclen=87 t=1294s
[00:11:41] it=440503 colorings=310200 lazy-girth=192094 last: m=126 classes=6 cclen=87 t=1295s
[00:11:41] it=440752 colorings=310400 lazy-girth=192155 last: m=126 classes=6 cclen=87 t=1296s
[00:11:42] it=441027 colorings=310600 lazy-girth=192260 last: m=126 classes=6 cclen=87 t=1296s
[00:11:43] it=441313 colorings=310800 lazy-girth=192412 last: m=126 classes=6 cclen=87 t=1297s
[00:11:44] it=441643 colorings=311000 lazy-girth=192597 last: m=126 classes=6 cclen=86 t=1299s
[00:11:45] it=441940 colorings=311200 lazy-girth=192727 last: m=126 classes=6 cclen=87 t=1300s
[00:11:46] it=442223 colorings=311400 lazy-girth=192854 last: m=126 classes=6 cclen=87 t=1300s
[00:11:47] it=442492 colorings=311600 lazy-girth=192959 last: m=126 classes=6 cclen=87 t=1301s
[00:11:48] it=442767 colorings=311800 lazy-girth=193057 last: m=126 classes=6 cclen=87 t=1302s
[00:11:49] it=443024 colorings=312000 lazy-girth=193135 last: m=126 classes=6 cclen=87 t=1303s
[00:11:50] it=443361 colorings=312200 lazy-girth=193337 last: m=126 classes=6 cclen=87 t=1304s
[00:11:51] it=443646 colorings=312400 lazy-girth=193445 last: m=126 classes=6 cclen=87 t=1305s
[00:11:52] it=443890 colorings=312600 lazy-girth=193506 last: m=126 classes=6 cclen=87 t=1306s
[00:11:53] it=444138 colorings=312800 lazy-girth=193570 last: m=126 classes=6 cclen=87 t=1307s
[00:11:53] it=444392 colorings=313000 lazy-girth=193633 last: m=126 classes=6 cclen=87 t=1308s
[00:11:54] it=444669 colorings=313200 lazy-girth=193717 last: m=126 classes=6 cclen=87 t=1309s
[00:11:55] it=444929 colorings=313400 lazy-girth=193785 last: m=126 classes=6 cclen=87 t=1309s
[00:11:56] it=445200 colorings=313600 lazy-girth=193871 last: m=126 classes=6 cclen=87 t=1310s
[00:11:57] it=445464 colorings=313800 lazy-girth=193956 last: m=126 classes=6 cclen=87 t=1311s
[00:11:58] it=445732 colorings=314000 lazy-girth=194046 last: m=126 classes=6 cclen=87 t=1312s
[00:11:59] it=445995 colorings=314200 lazy-girth=194154 last: m=126 classes=6 cclen=87 t=1313s
[00:11:59] it=446285 colorings=314400 lazy-girth=194286 last: m=126 classes=6 cclen=87 t=1314s
[00:12:00] it=446576 colorings=314600 lazy-girth=194399 last: m=126 classes=6 cclen=87 t=1315s
[00:12:01] it=446853 colorings=314800 lazy-girth=194506 last: m=126 classes=6 cclen=87 t=1315s
[00:12:02] it=447122 colorings=315000 lazy-girth=194603 last: m=126 classes=6 cclen=87 t=1316s
[00:12:03] it=447392 colorings=315200 lazy-girth=194692 last: m=126 classes=6 cclen=87 t=1317s
[00:12:04] it=447638 colorings=315400 lazy-girth=194747 last: m=126 classes=6 cclen=87 t=1318s
[00:12:05] it=447895 colorings=315600 lazy-girth=194824 last: m=126 classes=6 cclen=87 t=1319s
[00:12:06] it=448164 colorings=315800 lazy-girth=194907 last: m=126 classes=6 cclen=87 t=1320s
[00:12:06] it=448409 colorings=316000 lazy-girth=194960 last: m=126 classes=6 cclen=87 t=1321s
[00:12:07] it=448654 colorings=316200 lazy-girth=195008 last: m=126 classes=6 cclen=87 t=1321s
[00:12:08] it=448888 colorings=316400 lazy-girth=195049 last: m=126 classes=6 cclen=87 t=1322s
[00:12:09] it=449114 colorings=316600 lazy-girth=195079 last: m=126 classes=6 cclen=87 t=1323s
[00:12:10] it=449345 colorings=316800 lazy-girth=195118 last: m=126 classes=6 cclen=87 t=1324s
[00:12:10] it=449605 colorings=317000 lazy-girth=195201 last: m=126 classes=6 cclen=87 t=1325s
[00:12:11] it=449842 colorings=317200 lazy-girth=195241 last: m=126 classes=6 cclen=87 t=1325s
[00:12:12] it=450082 colorings=317400 lazy-girth=195299 last: m=126 classes=6 cclen=87 t=1326s
[00:12:13] it=450322 colorings=317600 lazy-girth=195347 last: m=126 classes=6 cclen=87 t=1327s
[00:12:13] it=450557 colorings=317800 lazy-girth=195389 last: m=126 classes=6 cclen=87 t=1328s
[00:12:14] it=450801 colorings=318000 lazy-girth=195442 last: m=126 classes=6 cclen=87 t=1328s
[00:12:15] it=451053 colorings=318200 lazy-girth=195513 last: m=126 classes=6 cclen=87 t=1329s
[00:12:16] it=451291 colorings=318400 lazy-girth=195552 last: m=126 classes=6 cclen=87 t=1330s
[00:12:17] it=451561 colorings=318600 lazy-girth=195654 last: m=126 classes=6 cclen=87 t=1331s
[00:12:18] it=451875 colorings=318800 lazy-girth=195853 last: m=126 classes=6 cclen=87 t=1332s
[00:12:19] it=452202 colorings=319000 lazy-girth=196045 last: m=126 classes=6 cclen=87 t=1333s
[00:12:20] it=452484 colorings=319200 lazy-girth=196158 last: m=126 classes=6 cclen=87 t=1334s
[00:12:21] it=452785 colorings=319400 lazy-girth=196299 last: m=126 classes=6 cclen=87 t=1335s
[00:12:21] it=453062 colorings=319600 lazy-girth=196410 last: m=126 classes=6 cclen=87 t=1336s
[00:12:22] it=453339 colorings=319800 lazy-girth=196513 last: m=126 classes=6 cclen=87 t=1336s
[00:12:23] it=453685 colorings=320000 lazy-girth=196755 last: m=126 classes=6 cclen=83 t=1338s
[00:12:24] it=453990 colorings=320200 lazy-girth=196892 last: m=126 classes=6 cclen=87 t=1339s
[00:12:26] it=454306 colorings=320400 lazy-girth=197073 last: m=126 classes=6 cclen=87 t=1340s
[00:12:27] it=454620 colorings=320600 lazy-girth=197260 last: m=126 classes=6 cclen=87 t=1341s
[00:12:27] it=454865 colorings=320800 lazy-girth=197338 last: m=126 classes=6 cclen=87 t=1342s
[00:12:28] it=455154 colorings=321000 lazy-girth=197463 last: m=126 classes=6 cclen=87 t=1342s
[00:12:29] it=455413 colorings=321200 lazy-girth=197553 last: m=126 classes=6 cclen=87 t=1343s
[00:12:30] it=455696 colorings=321400 lazy-girth=197665 last: m=126 classes=6 cclen=87 t=1344s
[00:12:31] it=456017 colorings=321600 lazy-girth=197834 last: m=126 classes=6 cclen=87 t=1345s
[00:12:32] it=456276 colorings=321800 lazy-girth=197916 last: m=126 classes=6 cclen=87 t=1346s
[00:12:33] it=456552 colorings=322000 lazy-girth=198021 last: m=126 classes=6 cclen=87 t=1347s
[00:12:33] it=456835 colorings=322200 lazy-girth=198150 last: m=126 classes=6 cclen=87 t=1348s
[00:12:35] it=457156 colorings=322400 lazy-girth=198319 last: m=126 classes=6 cclen=87 t=1349s
[00:12:35] it=457429 colorings=322600 lazy-girth=198423 last: m=126 classes=6 cclen=87 t=1350s
[00:12:36] it=457679 colorings=322800 lazy-girth=198481 last: m=126 classes=6 cclen=87 t=1350s
[00:12:37] it=457957 colorings=323000 lazy-girth=198615 last: m=126 classes=6 cclen=87 t=1351s
[00:12:38] it=458261 colorings=323200 lazy-girth=198754 last: m=126 classes=6 cclen=87 t=1352s
[00:12:39] it=458522 colorings=323400 lazy-girth=198825 last: m=126 classes=6 cclen=87 t=1353s
[00:12:40] it=458806 colorings=323600 lazy-girth=198992 last: m=126 classes=6 cclen=87 t=1354s
[00:12:41] it=459102 colorings=323800 lazy-girth=199153 last: m=126 classes=6 cclen=87 t=1355s
[00:12:42] it=459404 colorings=324000 lazy-girth=199277 last: m=126 classes=6 cclen=87 t=1356s
[00:12:43] it=459692 colorings=324200 lazy-girth=199406 last: m=126 classes=6 cclen=87 t=1357s
[00:12:43] it=459977 colorings=324400 lazy-girth=199559 last: m=126 classes=6 cclen=87 t=1358s
[00:12:44] it=460274 colorings=324600 lazy-girth=199686 last: m=126 classes=6 cclen=87 t=1359s
[00:12:45] it=460554 colorings=324800 lazy-girth=199771 last: m=126 classes=6 cclen=87 t=1359s
[00:12:46] it=460835 colorings=325000 lazy-girth=199894 last: m=126 classes=6 cclen=87 t=1360s
[00:12:47] it=461117 colorings=325200 lazy-girth=200035 last: m=126 classes=6 cclen=87 t=1361s
[00:12:48] it=461432 colorings=325400 lazy-girth=200205 last: m=126 classes=6 cclen=87 t=1362s
[00:12:49] it=461704 colorings=325600 lazy-girth=200289 last: m=126 classes=6 cclen=87 t=1363s
[00:12:50] it=461980 colorings=325800 lazy-girth=200408 last: m=126 classes=6 cclen=87 t=1364s
[00:12:51] it=462254 colorings=326000 lazy-girth=200517 last: m=126 classes=6 cclen=87 t=1365s
[00:12:52] it=462516 colorings=326200 lazy-girth=200613 last: m=126 classes=6 cclen=87 t=1366s
[00:12:52] it=462806 colorings=326400 lazy-girth=200764 last: m=126 classes=6 cclen=87 t=1367s
[00:12:53] it=463071 colorings=326600 lazy-girth=200839 last: m=126 classes=6 cclen=86 t=1367s
[00:12:54] it=463354 colorings=326800 lazy-girth=200942 last: m=126 classes=6 cclen=87 t=1368s
[00:12:55] it=463642 colorings=327000 lazy-girth=201081 last: m=126 classes=6 cclen=86 t=1369s
[00:12:56] it=463919 colorings=327200 lazy-girth=201200 last: m=126 classes=6 cclen=87 t=1370s
[00:12:57] it=464264 colorings=327400 lazy-girth=201463 last: m=126 classes=6 cclen=87 t=1371s
[00:12:58] it=464558 colorings=327600 lazy-girth=201595 last: m=126 classes=6 cclen=87 t=1372s
[00:12:59] it=464840 colorings=327800 lazy-girth=201699 last: m=126 classes=6 cclen=87 t=1373s
[00:13:00] it=465159 colorings=328000 lazy-girth=201863 last: m=126 classes=6 cclen=87 t=1374s
[00:13:01] it=465429 colorings=328200 lazy-girth=201957 last: m=126 classes=6 cclen=87 t=1375s
[00:13:02] it=465707 colorings=328400 lazy-girth=202067 last: m=126 classes=6 cclen=87 t=1376s
[00:13:03] it=465963 colorings=328600 lazy-girth=202142 last: m=126 classes=6 cclen=87 t=1377s
[00:13:03] it=466227 colorings=328800 lazy-girth=202231 last: m=126 classes=6 cclen=85 t=1378s
[00:13:04] it=466527 colorings=329000 lazy-girth=202379 last: m=126 classes=6 cclen=87 t=1379s
[00:13:05] it=466814 colorings=329200 lazy-girth=202506 last: m=126 classes=6 cclen=87 t=1379s
[00:13:06] it=467095 colorings=329400 lazy-girth=202623 last: m=126 classes=6 cclen=87 t=1380s
[00:13:07] it=467355 colorings=329600 lazy-girth=202709 last: m=126 classes=6 cclen=87 t=1381s
[00:13:08] it=467607 colorings=329800 lazy-girth=202788 last: m=126 classes=6 cclen=87 t=1382s
[00:13:09] it=467863 colorings=330000 lazy-girth=202872 last: m=126 classes=6 cclen=87 t=1383s
[00:13:10] it=468166 colorings=330200 lazy-girth=203041 last: m=126 classes=6 cclen=87 t=1384s
[00:13:10] it=468466 colorings=330400 lazy-girth=203199 last: m=126 classes=6 cclen=87 t=1385s
[00:13:11] it=468761 colorings=330600 lazy-girth=203325 last: m=126 classes=6 cclen=87 t=1386s
[00:13:12] it=469063 colorings=330800 lazy-girth=203491 last: m=126 classes=6 cclen=87 t=1387s
[00:13:13] it=469372 colorings=331000 lazy-girth=203653 last: m=126 classes=6 cclen=87 t=1388s
[00:13:14] it=469654 colorings=331200 lazy-girth=203773 last: m=126 classes=6 cclen=87 t=1388s
[00:13:15] it=469954 colorings=331400 lazy-girth=203922 last: m=126 classes=6 cclen=87 t=1389s
[00:13:16] it=470219 colorings=331600 lazy-girth=204006 last: m=126 classes=6 cclen=87 t=1390s
[00:13:17] it=470483 colorings=331800 lazy-girth=204098 last: m=126 classes=6 cclen=87 t=1391s
[00:13:18] it=470727 colorings=332000 lazy-girth=204160 last: m=126 classes=6 cclen=86 t=1392s
[00:13:19] it=471013 colorings=332200 lazy-girth=204272 last: m=126 classes=6 cclen=84 t=1393s
[00:13:20] it=471336 colorings=332400 lazy-girth=204446 last: m=126 classes=6 cclen=86 t=1394s
[00:13:21] it=471629 colorings=332600 lazy-girth=204582 last: m=126 classes=6 cclen=87 t=1395s
[00:13:22] it=471929 colorings=332800 lazy-girth=204711 last: m=126 classes=6 cclen=87 t=1396s
[00:13:23] it=472213 colorings=333000 lazy-girth=204833 last: m=126 classes=6 cclen=86 t=1397s
[00:13:24] it=472507 colorings=333200 lazy-girth=204974 last: m=126 classes=6 cclen=87 t=1398s
[00:13:24] it=472747 colorings=333400 lazy-girth=205034 last: m=126 classes=6 cclen=87 t=1399s
[00:13:25] it=472998 colorings=333600 lazy-girth=205104 last: m=126 classes=6 cclen=87 t=1399s
[00:13:26] it=473242 colorings=333800 lazy-girth=205178 last: m=126 classes=6 cclen=87 t=1400s
[00:13:27] it=473550 colorings=334000 lazy-girth=205361 last: m=126 classes=6 cclen=87 t=1401s
[00:13:28] it=473836 colorings=334200 lazy-girth=205486 last: m=126 classes=6 cclen=87 t=1402s
[00:13:29] it=474127 colorings=334400 lazy-girth=205634 last: m=126 classes=6 cclen=87 t=1403s
[00:13:30] it=474433 colorings=334600 lazy-girth=205798 last: m=126 classes=6 cclen=87 t=1404s
[00:13:31] it=474715 colorings=334800 lazy-girth=205897 last: m=126 classes=6 cclen=87 t=1405s
[00:13:32] it=475020 colorings=335000 lazy-girth=206077 last: m=126 classes=6 cclen=87 t=1406s
[00:13:33] it=475308 colorings=335200 lazy-girth=206215 last: m=126 classes=6 cclen=87 t=1407s
[00:13:34] it=475601 colorings=335400 lazy-girth=206360 last: m=126 classes=6 cclen=87 t=1408s
[00:13:35] it=475916 colorings=335600 lazy-girth=206570 last: m=126 classes=6 cclen=87 t=1409s
[00:13:36] it=476232 colorings=335800 lazy-girth=206745 last: m=126 classes=6 cclen=87 t=1410s
[00:13:37] it=476508 colorings=336000 lazy-girth=206864 last: m=126 classes=6 cclen=87 t=1411s
[00:13:38] it=476826 colorings=336200 lazy-girth=207060 last: m=126 classes=6 cclen=87 t=1412s
[00:13:39] it=477122 colorings=336400 lazy-girth=207220 last: m=126 classes=6 cclen=87 t=1413s
[00:13:40] it=477380 colorings=336600 lazy-girth=207310 last: m=126 classes=6 cclen=87 t=1414s
[00:13:41] it=477641 colorings=336800 lazy-girth=207389 last: m=126 classes=6 cclen=87 t=1415s
[00:13:41] it=477874 colorings=337000 lazy-girth=207431 last: m=126 classes=6 cclen=87 t=1416s
[00:13:42] it=478115 colorings=337200 lazy-girth=207493 last: m=126 classes=6 cclen=87 t=1416s
[00:13:43] it=478366 colorings=337400 lazy-girth=207566 last: m=126 classes=6 cclen=87 t=1417s
[00:13:44] it=478670 colorings=337600 lazy-girth=207716 last: m=126 classes=6 cclen=87 t=1418s
[00:13:45] it=478965 colorings=337800 lazy-girth=207845 last: m=126 classes=6 cclen=87 t=1419s
[00:13:46] it=479254 colorings=338000 lazy-girth=207971 last: m=126 classes=6 cclen=87 t=1420s
[00:13:47] it=479533 colorings=338200 lazy-girth=208090 last: m=126 classes=6 cclen=87 t=1421s
[00:13:48] it=479823 colorings=338400 lazy-girth=208217 last: m=126 classes=6 cclen=87 t=1422s
[00:13:49] it=480114 colorings=338600 lazy-girth=208349 last: m=126 classes=6 cclen=87 t=1423s
[00:13:50] it=480381 colorings=338800 lazy-girth=208426 last: m=126 classes=6 cclen=83 t=1424s
[00:13:51] it=480647 colorings=339000 lazy-girth=208497 last: m=126 classes=6 cclen=87 t=1425s
[00:13:52] it=480987 colorings=339200 lazy-girth=208696 last: m=126 classes=6 cclen=87 t=1426s
[00:13:53] it=481302 colorings=339400 lazy-girth=208891 last: m=126 classes=6 cclen=87 t=1427s
[00:13:54] it=481598 colorings=339600 lazy-girth=209027 last: m=126 classes=6 cclen=87 t=1428s
[00:13:55] it=481853 colorings=339800 lazy-girth=209099 last: m=126 classes=6 cclen=87 t=1429s
[00:13:56] it=482133 colorings=340000 lazy-girth=209242 last: m=126 classes=6 cclen=87 t=1430s
[00:13:57] it=482393 colorings=340200 lazy-girth=209353 last: m=126 classes=6 cclen=87 t=1431s
[00:13:58] it=482671 colorings=340400 lazy-girth=209495 last: m=126 classes=6 cclen=87 t=1432s
[00:13:59] it=482913 colorings=340600 lazy-girth=209567 last: m=126 classes=6 cclen=87 t=1433s
[00:13:59] it=483190 colorings=340800 lazy-girth=209686 last: m=126 classes=6 cclen=87 t=1434s
[00:14:00] it=483436 colorings=341000 lazy-girth=209750 last: m=126 classes=6 cclen=87 t=1434s
[00:14:01] it=483724 colorings=341200 lazy-girth=209917 last: m=126 classes=6 cclen=87 t=1435s
[00:14:02] it=483966 colorings=341400 lazy-girth=209977 last: m=126 classes=6 cclen=87 t=1436s
[00:14:03] it=484214 colorings=341600 lazy-girth=210035 last: m=126 classes=6 cclen=87 t=1437s
[00:14:04] it=484453 colorings=341800 lazy-girth=210090 last: m=126 classes=6 cclen=86 t=1438s
[00:14:05] it=484677 colorings=342000 lazy-girth=210115 last: m=126 classes=6 cclen=87 t=1439s
[00:14:06] it=484936 colorings=342200 lazy-girth=210178 last: m=126 classes=6 cclen=87 t=1440s
[00:14:06] it=485168 colorings=342400 lazy-girth=210216 last: m=126 classes=6 cclen=87 t=1441s
[00:14:07] it=485406 colorings=342600 lazy-girth=210255 last: m=126 classes=6 cclen=87 t=1441s
[00:14:08] it=485638 colorings=342800 lazy-girth=210292 last: m=126 classes=6 cclen=87 t=1442s
[00:14:09] it=485857 colorings=343000 lazy-girth=210311 last: m=126 classes=6 cclen=87 t=1443s
[00:14:09] it=486065 colorings=343200 lazy-girth=210319 last: m=126 classes=6 cclen=87 t=1443s
[00:14:10] it=486296 colorings=343400 lazy-girth=210350 last: m=126 classes=6 cclen=87 t=1444s
[00:14:11] it=486513 colorings=343600 lazy-girth=210367 last: m=126 classes=6 cclen=87 t=1445s
[00:14:12] it=486753 colorings=343800 lazy-girth=210411 last: m=126 classes=6 cclen=87 t=1446s
[00:14:12] it=486991 colorings=344000 lazy-girth=210453 last: m=126 classes=6 cclen=87 t=1447s
[00:14:13] it=487215 colorings=344200 lazy-girth=210477 last: m=126 classes=6 cclen=87 t=1447s
[00:14:14] it=487453 colorings=344400 lazy-girth=210515 last: m=126 classes=6 cclen=87 t=1448s
[00:14:15] it=487693 colorings=344600 lazy-girth=210565 last: m=126 classes=6 cclen=87 t=1449s
[00:14:16] it=487955 colorings=344800 lazy-girth=210634 last: m=126 classes=6 cclen=87 t=1450s
[00:14:16] it=488191 colorings=345000 lazy-girth=210678 last: m=126 classes=6 cclen=87 t=1451s
[00:14:17] it=488422 colorings=345200 lazy-girth=210713 last: m=126 classes=6 cclen=87 t=1451s
[00:14:18] it=488649 colorings=345400 lazy-girth=210740 last: m=126 classes=6 cclen=87 t=1452s
[00:14:19] it=488870 colorings=345600 lazy-girth=210763 last: m=126 classes=6 cclen=87 t=1453s
[00:14:20] it=489110 colorings=345800 lazy-girth=210814 last: m=126 classes=6 cclen=87 t=1454s
[00:14:21] it=489400 colorings=346000 lazy-girth=210942 last: m=126 classes=6 cclen=87 t=1455s
[00:14:22] it=489637 colorings=346200 lazy-girth=211000 last: m=126 classes=6 cclen=86 t=1456s
[00:14:22] it=489893 colorings=346400 lazy-girth=211072 last: m=126 classes=6 cclen=87 t=1457s
[00:14:23] it=490150 colorings=346600 lazy-girth=211151 last: m=126 classes=6 cclen=87 t=1458s
[00:14:24] it=490451 colorings=346800 lazy-girth=211299 last: m=126 classes=6 cclen=87 t=1459s
[00:14:25] it=490752 colorings=347000 lazy-girth=211471 last: m=126 classes=6 cclen=87 t=1460s
[00:14:26] it=491010 colorings=347200 lazy-girth=211560 last: m=126 classes=6 cclen=87 t=1460s
[00:14:27] it=491295 colorings=347400 lazy-girth=211700 last: m=126 classes=6 cclen=87 t=1461s
[00:14:28] it=491576 colorings=347600 lazy-girth=211847 last: m=126 classes=6 cclen=87 t=1462s
[00:14:29] it=491826 colorings=347800 lazy-girth=211920 last: m=126 classes=6 cclen=87 t=1463s
[00:14:30] it=492102 colorings=348000 lazy-girth=212037 last: m=126 classes=6 cclen=87 t=1464s
[00:14:31] it=492363 colorings=348200 lazy-girth=212142 last: m=126 classes=6 cclen=87 t=1465s
[00:14:32] it=492645 colorings=348400 lazy-girth=212266 last: m=126 classes=6 cclen=87 t=1466s
[00:14:33] it=492944 colorings=348600 lazy-girth=212431 last: m=126 classes=6 cclen=87 t=1467s
[00:14:34] it=493223 colorings=348800 lazy-girth=212539 last: m=126 classes=6 cclen=87 t=1468s
[00:14:35] it=493496 colorings=349000 lazy-girth=212668 last: m=126 classes=6 cclen=86 t=1469s
[00:14:36] it=493754 colorings=349200 lazy-girth=212766 last: m=126 classes=6 cclen=87 t=1470s
[00:14:36] it=494018 colorings=349400 lazy-girth=212880 last: m=126 classes=6 cclen=87 t=1471s
[00:14:37] it=494291 colorings=349600 lazy-girth=213008 last: m=126 classes=6 cclen=87 t=1472s
[00:14:38] it=494572 colorings=349800 lazy-girth=213103 last: m=126 classes=6 cclen=87 t=1473s
[00:14:39] it=494851 colorings=350000 lazy-girth=213239 last: m=126 classes=6 cclen=87 t=1473s
[00:14:40] it=495139 colorings=350200 lazy-girth=213418 last: m=126 classes=6 cclen=87 t=1475s
[00:14:41] it=495424 colorings=350400 lazy-girth=213568 last: m=126 classes=6 cclen=87 t=1475s
[00:14:42] it=495734 colorings=350600 lazy-girth=213775 last: m=126 classes=6 cclen=87 t=1477s
[00:14:43] it=496024 colorings=350800 lazy-girth=213937 last: m=126 classes=6 cclen=87 t=1478s
[00:14:44] it=496305 colorings=351000 lazy-girth=214073 last: m=126 classes=6 cclen=87 t=1479s
[00:14:45] it=496574 colorings=351200 lazy-girth=214177 last: m=126 classes=6 cclen=87 t=1480s
[00:14:46] it=496833 colorings=351400 lazy-girth=214269 last: m=126 classes=6 cclen=87 t=1480s
[00:14:47] it=497104 colorings=351600 lazy-girth=214400 last: m=126 classes=6 cclen=87 t=1481s
[00:14:48] it=497370 colorings=351800 lazy-girth=214519 last: m=126 classes=6 cclen=87 t=1482s
[00:14:49] it=497601 colorings=352000 lazy-girth=214575 last: m=126 classes=6 cclen=87 t=1483s
[00:14:50] it=497875 colorings=352200 lazy-girth=214705 last: m=126 classes=6 cclen=87 t=1484s
[00:14:51] it=498176 colorings=352400 lazy-girth=214908 last: m=126 classes=6 cclen=87 t=1485s
[00:14:52] it=498493 colorings=352600 lazy-girth=215134 last: m=126 classes=6 cclen=87 t=1486s
[00:14:53] it=498769 colorings=352800 lazy-girth=215274 last: m=126 classes=6 cclen=87 t=1487s
[00:14:54] it=499042 colorings=353000 lazy-girth=215385 last: m=126 classes=6 cclen=87 t=1488s
[00:14:55] it=499304 colorings=353200 lazy-girth=215509 last: m=126 classes=6 cclen=87 t=1489s
[00:14:56] it=499575 colorings=353400 lazy-girth=215610 last: m=126 classes=6 cclen=87 t=1490s
[00:14:57] it=499843 colorings=353600 lazy-girth=215710 last: m=126 classes=6 cclen=86 t=1491s
[00:14:58] it=500109 colorings=353800 lazy-girth=215818 last: m=126 classes=6 cclen=87 t=1492s
[00:14:59] it=500382 colorings=354000 lazy-girth=215948 last: m=126 classes=6 cclen=87 t=1493s
[00:15:00] it=500698 colorings=354200 lazy-girth=216154 last: m=126 classes=6 cclen=87 t=1494s
[00:15:01] it=501009 colorings=354400 lazy-girth=216365 last: m=126 classes=6 cclen=87 t=1495s
[00:15:02] it=501286 colorings=354600 lazy-girth=216484 last: m=126 classes=6 cclen=87 t=1496s
[00:15:03] it=501562 colorings=354800 lazy-girth=216621 last: m=126 classes=6 cclen=87 t=1497s
[00:15:04] it=501833 colorings=355000 lazy-girth=216741 last: m=126 classes=6 cclen=87 t=1498s
[00:15:04] it=502118 colorings=355200 lazy-girth=216895 last: m=126 classes=6 cclen=86 t=1499s
[00:15:05] it=502386 colorings=355400 lazy-girth=217018 last: m=126 classes=6 cclen=87 t=1500s
[00:15:06] it=502667 colorings=355600 lazy-girth=217150 last: m=126 classes=6 cclen=87 t=1501s
[00:15:07] it=502913 colorings=355800 lazy-girth=217235 last: m=126 classes=6 cclen=87 t=1501s
[00:15:08] it=503205 colorings=356000 lazy-girth=217406 last: m=126 classes=6 cclen=87 t=1503s
[00:15:09] it=503485 colorings=356200 lazy-girth=217558 last: m=126 classes=6 cclen=87 t=1504s
[00:15:10] it=503740 colorings=356400 lazy-girth=217631 last: m=126 classes=6 cclen=87 t=1505s
[00:15:11] it=503981 colorings=356600 lazy-girth=217684 last: m=126 classes=6 cclen=87 t=1505s
[00:15:12] it=504244 colorings=356800 lazy-girth=217765 last: m=126 classes=6 cclen=87 t=1506s
[00:15:13] it=504538 colorings=357000 lazy-girth=217901 last: m=126 classes=6 cclen=86 t=1507s
[00:15:14] it=504826 colorings=357200 lazy-girth=218053 last: m=126 classes=6 cclen=87 t=1508s
[00:15:15] it=505083 colorings=357400 lazy-girth=218140 last: m=126 classes=6 cclen=87 t=1509s
[00:15:16] it=505330 colorings=357600 lazy-girth=218208 last: m=126 classes=6 cclen=87 t=1510s
[00:15:17] it=505593 colorings=357800 lazy-girth=218304 last: m=126 classes=6 cclen=87 t=1511s
[00:15:17] it=505844 colorings=358000 lazy-girth=218410 last: m=126 classes=6 cclen=87 t=1512s
[00:15:18] it=506045 colorings=358200 lazy-girth=218411 last: m=126 classes=6 cclen=87 t=1512s
[00:15:19] it=506319 colorings=358400 lazy-girth=218503 last: m=126 classes=6 cclen=87 t=1513s
[00:15:20] it=506612 colorings=358600 lazy-girth=218659 last: m=126 classes=6 cclen=87 t=1514s
[00:15:21] it=506905 colorings=358800 lazy-girth=218822 last: m=126 classes=6 cclen=87 t=1515s
[00:15:22] it=507112 colorings=359000 lazy-girth=218831 last: m=126 classes=6 cclen=87 t=1516s
[00:15:22] it=507312 colorings=359200 lazy-girth=218831 last: m=126 classes=6 cclen=87 t=1517s
[00:15:23] it=507611 colorings=359400 lazy-girth=218974 last: m=126 classes=6 cclen=87 t=1518s
[00:15:24] it=507900 colorings=359600 lazy-girth=219122 last: m=126 classes=6 cclen=87 t=1519s
[00:15:25] it=508208 colorings=359800 lazy-girth=219311 last: m=126 classes=6 cclen=87 t=1520s
[00:15:26] it=508498 colorings=360000 lazy-girth=219450 last: m=126 classes=6 cclen=87 t=1521s
[00:15:27] it=508792 colorings=360200 lazy-girth=219624 last: m=126 classes=6 cclen=87 t=1522s
[00:15:28] it=509098 colorings=360400 lazy-girth=219777 last: m=126 classes=6 cclen=87 t=1523s
[00:15:29] it=509384 colorings=360600 lazy-girth=219908 last: m=126 classes=6 cclen=68 t=1524s
[00:15:31] it=509685 colorings=360800 lazy-girth=220093 last: m=126 classes=6 cclen=87 t=1525s
[00:15:32] it=509958 colorings=361000 lazy-girth=220197 last: m=126 classes=6 cclen=85 t=1526s
[00:15:33] it=510244 colorings=361200 lazy-girth=220357 last: m=126 classes=6 cclen=87 t=1527s
[00:15:33] it=510524 colorings=361400 lazy-girth=220486 last: m=126 classes=6 cclen=87 t=1528s
[00:15:34] it=510806 colorings=361600 lazy-girth=220631 last: m=126 classes=6 cclen=87 t=1529s
[00:15:35] it=511113 colorings=361800 lazy-girth=220812 last: m=126 classes=6 cclen=87 t=1530s
[00:15:37] it=511419 colorings=362000 lazy-girth=221004 last: m=126 classes=6 cclen=87 t=1531s
[00:15:38] it=511695 colorings=362200 lazy-girth=221131 last: m=126 classes=6 cclen=87 t=1532s
[00:15:38] it=511966 colorings=362400 lazy-girth=221250 last: m=126 classes=6 cclen=87 t=1533s
[00:15:40] it=512273 colorings=362600 lazy-girth=221426 last: m=126 classes=6 cclen=87 t=1534s
[00:15:41] it=512545 colorings=362800 lazy-girth=221551 last: m=126 classes=6 cclen=87 t=1535s
[00:15:41] it=512803 colorings=363000 lazy-girth=221647 last: m=126 classes=6 cclen=87 t=1536s
[00:15:42] it=513081 colorings=363200 lazy-girth=221791 last: m=126 classes=6 cclen=87 t=1536s
[00:15:43] it=513375 colorings=363400 lazy-girth=221977 last: m=126 classes=6 cclen=87 t=1538s
[00:15:45] it=513696 colorings=363600 lazy-girth=222208 last: m=126 classes=6 cclen=87 t=1539s
[00:15:46] it=513970 colorings=363800 lazy-girth=222343 last: m=126 classes=6 cclen=87 t=1540s
[00:15:47] it=514268 colorings=364000 lazy-girth=222497 last: m=126 classes=6 cclen=87 t=1541s
[00:15:48] it=514565 colorings=364200 lazy-girth=222657 last: m=126 classes=6 cclen=87 t=1542s
[00:15:49] it=514821 colorings=364400 lazy-girth=222742 last: m=126 classes=6 cclen=87 t=1543s
[00:15:50] it=515107 colorings=364600 lazy-girth=222901 last: m=126 classes=6 cclen=87 t=1544s
[00:15:51] it=515390 colorings=364800 lazy-girth=223055 last: m=126 classes=6 cclen=87 t=1545s
[00:15:52] it=515680 colorings=365000 lazy-girth=223222 last: m=126 classes=6 cclen=87 t=1546s
[00:15:53] it=515967 colorings=365200 lazy-girth=223394 last: m=126 classes=6 cclen=87 t=1547s
[00:15:54] it=516268 colorings=365400 lazy-girth=223583 last: m=126 classes=6 cclen=87 t=1548s
[00:15:55] it=516567 colorings=365600 lazy-girth=223762 last: m=126 classes=6 cclen=87 t=1550s
[00:15:56] it=516799 colorings=365800 lazy-girth=223805 last: m=126 classes=6 cclen=87 t=1551s
[00:15:57] it=517066 colorings=366000 lazy-girth=223889 last: m=126 classes=6 cclen=87 t=1551s
[00:15:58] it=517305 colorings=366200 lazy-girth=223931 last: m=126 classes=6 cclen=87 t=1552s
[00:15:59] it=517601 colorings=366400 lazy-girth=224089 last: m=126 classes=6 cclen=87 t=1553s
[00:16:00] it=517864 colorings=366600 lazy-girth=224198 last: m=126 classes=6 cclen=87 t=1554s
[00:16:01] it=518124 colorings=366800 lazy-girth=224283 last: m=126 classes=6 cclen=87 t=1555s
[00:16:02] it=518386 colorings=367000 lazy-girth=224368 last: m=126 classes=6 cclen=87 t=1556s
[00:16:03] it=518621 colorings=367200 lazy-girth=224410 last: m=126 classes=6 cclen=87 t=1557s
[00:16:04] it=518920 colorings=367400 lazy-girth=224572 last: m=126 classes=6 cclen=87 t=1558s
[00:16:05] it=519209 colorings=367600 lazy-girth=224707 last: m=126 classes=6 cclen=87 t=1559s
[00:16:06] it=519459 colorings=367800 lazy-girth=224766 last: m=126 classes=6 cclen=87 t=1560s
[00:16:07] it=519708 colorings=368000 lazy-girth=224840 last: m=126 classes=6 cclen=87 t=1561s
[00:16:07] it=519955 colorings=368200 lazy-girth=224900 last: m=126 classes=6 cclen=86 t=1562s
[00:16:08] it=520224 colorings=368400 lazy-girth=225018 last: m=126 classes=6 cclen=87 t=1562s
[00:16:09] it=520487 colorings=368600 lazy-girth=225123 last: m=126 classes=6 cclen=87 t=1563s
[00:16:10] it=520745 colorings=368800 lazy-girth=225205 last: m=126 classes=6 cclen=87 t=1564s
[00:16:11] it=520976 colorings=369000 lazy-girth=225249 last: m=126 classes=6 cclen=87 t=1565s
[00:16:12] it=521249 colorings=369200 lazy-girth=225355 last: m=126 classes=6 cclen=87 t=1566s
[00:16:13] it=521538 colorings=369400 lazy-girth=225491 last: m=126 classes=6 cclen=87 t=1567s
[00:16:14] it=521825 colorings=369600 lazy-girth=225626 last: m=126 classes=6 cclen=87 t=1568s
[00:16:15] it=522069 colorings=369800 lazy-girth=225679 last: m=126 classes=6 cclen=87 t=1569s
[00:16:16] it=522341 colorings=370000 lazy-girth=225790 last: m=126 classes=6 cclen=87 t=1570s
[00:16:17] it=522616 colorings=370200 lazy-girth=225904 last: m=126 classes=6 cclen=87 t=1571s
[00:16:18] it=522873 colorings=370400 lazy-girth=225999 last: m=126 classes=6 cclen=87 t=1572s
[00:16:19] it=523156 colorings=370600 lazy-girth=226161 last: m=126 classes=6 cclen=87 t=1573s
[00:16:20] it=523451 colorings=370800 lazy-girth=226306 last: m=126 classes=6 cclen=87 t=1574s
[00:16:21] it=523698 colorings=371000 lazy-girth=226361 last: m=126 classes=6 cclen=87 t=1575s
[00:16:22] it=523947 colorings=371200 lazy-girth=226441 last: m=126 classes=6 cclen=87 t=1576s
[00:16:23] it=524187 colorings=371400 lazy-girth=226493 last: m=126 classes=6 cclen=87 t=1577s
[00:16:23] it=524436 colorings=371600 lazy-girth=226571 last: m=126 classes=6 cclen=87 t=1578s
[00:16:24] it=524700 colorings=371800 lazy-girth=226686 last: m=126 classes=6 cclen=87 t=1579s
[00:16:25] it=524941 colorings=372000 lazy-girth=226742 last: m=126 classes=6 cclen=86 t=1580s
[00:16:26] it=525209 colorings=372200 lazy-girth=226854 last: m=126 classes=6 cclen=87 t=1580s
[00:16:27] it=525513 colorings=372400 lazy-girth=227030 last: m=126 classes=6 cclen=87 t=1582s
[00:16:28] it=525770 colorings=372600 lazy-girth=227108 last: m=126 classes=6 cclen=87 t=1582s
[00:16:29] it=526014 colorings=372800 lazy-girth=227162 last: m=126 classes=6 cclen=87 t=1583s
[00:16:30] it=526252 colorings=373000 lazy-girth=227229 last: m=126 classes=6 cclen=87 t=1584s
[00:16:31] it=526502 colorings=373200 lazy-girth=227311 last: m=126 classes=6 cclen=87 t=1585s
[00:16:32] it=526732 colorings=373400 lazy-girth=227351 last: m=126 classes=6 cclen=87 t=1586s
[00:16:33] it=527022 colorings=373600 lazy-girth=227502 last: m=126 classes=6 cclen=87 t=1587s
[00:16:34] it=527282 colorings=373800 lazy-girth=227578 last: m=126 classes=6 cclen=87 t=1588s
[00:16:35] it=527547 colorings=374000 lazy-girth=227677 last: m=126 classes=6 cclen=86 t=1589s
[00:16:36] it=527808 colorings=374200 lazy-girth=227794 last: m=126 classes=6 cclen=87 t=1590s
[00:16:37] it=528058 colorings=374400 lazy-girth=227860 last: m=126 classes=6 cclen=87 t=1591s
[00:16:38] it=528351 colorings=374600 lazy-girth=228018 last: m=126 classes=6 cclen=87 t=1592s
[00:16:39] it=528644 colorings=374800 lazy-girth=228187 last: m=126 classes=6 cclen=87 t=1593s
[00:16:40] it=528928 colorings=375000 lazy-girth=228326 last: m=126 classes=6 cclen=87 t=1594s
[00:16:41] it=529222 colorings=375200 lazy-girth=228477 last: m=126 classes=6 cclen=87 t=1595s
[00:16:42] it=529504 colorings=375400 lazy-girth=228633 last: m=126 classes=6 cclen=87 t=1596s
[00:16:42] it=529776 colorings=375600 lazy-girth=228758 last: m=126 classes=6 cclen=87 t=1597s
[00:16:43] it=530055 colorings=375800 lazy-girth=228907 last: m=126 classes=6 cclen=86 t=1598s
[00:16:44] it=530327 colorings=376000 lazy-girth=229030 last: m=126 classes=6 cclen=87 t=1599s
[00:16:45] it=530596 colorings=376200 lazy-girth=229149 last: m=126 classes=6 cclen=87 t=1599s
[00:16:46] it=530884 colorings=376400 lazy-girth=229336 last: m=126 classes=6 cclen=87 t=1600s
[00:16:47] it=531173 colorings=376600 lazy-girth=229491 last: m=126 classes=6 cclen=87 t=1601s
[00:16:48] it=531459 colorings=376800 lazy-girth=229645 last: m=126 classes=6 cclen=87 t=1603s
[00:16:50] it=531764 colorings=377000 lazy-girth=229858 last: m=126 classes=6 cclen=87 t=1604s
[00:16:51] it=532015 colorings=377200 lazy-girth=229939 last: m=126 classes=6 cclen=87 t=1605s
[00:16:52] it=532237 colorings=377400 lazy-girth=229963 last: m=126 classes=6 cclen=87 t=1606s
[00:16:53] it=532461 colorings=377600 lazy-girth=229987 last: m=126 classes=6 cclen=87 t=1607s
[00:16:54] it=532679 colorings=377800 lazy-girth=230006 last: m=126 classes=6 cclen=87 t=1608s
[00:16:56] it=532917 colorings=378000 lazy-girth=230052 last: m=126 classes=6 cclen=84 t=1610s
[00:16:57] it=533204 colorings=378200 lazy-girth=230146 last: m=126 classes=6 cclen=85 t=1611s
[00:16:58] it=533473 colorings=378400 lazy-girth=230221 last: m=126 classes=6 cclen=87 t=1612s
[00:16:59] it=533813 colorings=378600 lazy-girth=230420 last: m=126 classes=6 cclen=87 t=1613s
[00:17:00] it=534108 colorings=378800 lazy-girth=230531 last: m=126 classes=6 cclen=87 t=1614s
[00:17:01] it=534387 colorings=379000 lazy-girth=230644 last: m=126 classes=6 cclen=87 t=1615s
[00:17:02] it=534668 colorings=379200 lazy-girth=230763 last: m=126 classes=6 cclen=87 t=1616s
[00:17:03] it=534946 colorings=379400 lazy-girth=230883 last: m=126 classes=6 cclen=87 t=1617s
[00:17:03] it=535214 colorings=379600 lazy-girth=230961 last: m=126 classes=6 cclen=86 t=1618s
[00:17:04] it=535480 colorings=379800 lazy-girth=231044 last: m=126 classes=6 cclen=87 t=1618s
[00:17:05] it=535748 colorings=380000 lazy-girth=231127 last: m=126 classes=6 cclen=87 t=1619s
[00:17:06] it=536078 colorings=380200 lazy-girth=231275 last: m=126 classes=6 cclen=87 t=1620s
[00:17:07] it=536428 colorings=380400 lazy-girth=231434 last: m=126 classes=6 cclen=86 t=1621s
[00:17:08] it=536707 colorings=380600 lazy-girth=231524 last: m=126 classes=6 cclen=86 t=1622s
[00:17:09] it=536998 colorings=380800 lazy-girth=231634 last: m=126 classes=6 cclen=87 t=1623s
[00:17:10] it=537262 colorings=381000 lazy-girth=231711 last: m=126 classes=6 cclen=87 t=1624s
[00:17:11] it=537542 colorings=381200 lazy-girth=231821 last: m=126 classes=6 cclen=87 t=1625s
[00:17:12] it=537817 colorings=381400 lazy-girth=231912 last: m=126 classes=6 cclen=87 t=1626s
[00:17:12] it=538108 colorings=381600 lazy-girth=232044 last: m=126 classes=6 cclen=87 t=1627s
[00:17:13] it=538381 colorings=381800 lazy-girth=232159 last: m=126 classes=6 cclen=85 t=1628s
[00:17:14] it=538643 colorings=382000 lazy-girth=232257 last: m=126 classes=6 cclen=87 t=1628s
[00:17:15] it=538900 colorings=382200 lazy-girth=232325 last: m=126 classes=6 cclen=87 t=1629s
[00:17:16] it=539152 colorings=382400 lazy-girth=232396 last: m=126 classes=6 cclen=87 t=1630s
[00:17:17] it=539419 colorings=382600 lazy-girth=232481 last: m=126 classes=6 cclen=87 t=1631s
[00:17:18] it=539688 colorings=382800 lazy-girth=232563 last: m=126 classes=6 cclen=87 t=1632s
[00:17:18] it=539933 colorings=383000 lazy-girth=232624 last: m=126 classes=6 cclen=87 t=1633s
[00:17:19] it=540183 colorings=383200 lazy-girth=232690 last: m=126 classes=6 cclen=87 t=1633s
[00:17:20] it=540449 colorings=383400 lazy-girth=232781 last: m=126 classes=6 cclen=87 t=1634s
[00:17:21] it=540709 colorings=383600 lazy-girth=232846 last: m=126 classes=6 cclen=87 t=1635s
[00:17:22] it=540953 colorings=383800 lazy-girth=232910 last: m=126 classes=6 cclen=87 t=1636s
[00:17:22] it=541218 colorings=384000 lazy-girth=232975 last: m=126 classes=6 cclen=87 t=1637s
[00:17:23] it=541479 colorings=384200 lazy-girth=233036 last: m=126 classes=6 cclen=87 t=1637s
[00:17:24] it=541779 colorings=384400 lazy-girth=233136 last: m=126 classes=6 cclen=87 t=1638s
[00:17:25] it=542041 colorings=384600 lazy-girth=233198 last: m=126 classes=6 cclen=87 t=1639s
[00:17:26] it=542310 colorings=384800 lazy-girth=233290 last: m=126 classes=6 cclen=87 t=1640s
[00:17:26] it=542532 colorings=385000 lazy-girth=233316 last: m=126 classes=6 cclen=87 t=1641s
[00:17:27] it=542757 colorings=385200 lazy-girth=233341 last: m=126 classes=6 cclen=87 t=1641s
[00:17:28] it=543004 colorings=385400 lazy-girth=233415 last: m=126 classes=6 cclen=87 t=1642s
[00:17:29] it=543235 colorings=385600 lazy-girth=233456 last: m=126 classes=6 cclen=87 t=1643s
[00:17:30] it=543477 colorings=385800 lazy-girth=233511 last: m=126 classes=6 cclen=87 t=1644s
[00:17:31] it=543721 colorings=386000 lazy-girth=233563 last: m=126 classes=6 cclen=84 t=1645s
[00:17:31] it=543949 colorings=386200 lazy-girth=233598 last: m=126 classes=6 cclen=87 t=1645s
[00:17:32] it=544182 colorings=386400 lazy-girth=233638 last: m=126 classes=6 cclen=87 t=1646s
[00:17:33] it=544410 colorings=386600 lazy-girth=233676 last: m=126 classes=6 cclen=87 t=1647s
[00:17:34] it=544635 colorings=386800 lazy-girth=233703 last: m=126 classes=6 cclen=87 t=1648s
[00:17:35] it=544906 colorings=387000 lazy-girth=233790 last: m=126 classes=6 cclen=87 t=1649s
[00:17:36] it=545187 colorings=387200 lazy-girth=233886 last: m=126 classes=6 cclen=87 t=1650s
[00:17:37] it=545468 colorings=387400 lazy-girth=233992 last: m=126 classes=6 cclen=87 t=1651s
[00:17:38] it=545754 colorings=387600 lazy-girth=234095 last: m=126 classes=6 cclen=87 t=1652s
[00:17:39] it=546044 colorings=387800 lazy-girth=234217 last: m=126 classes=6 cclen=87 t=1653s
[00:17:40] it=546321 colorings=388000 lazy-girth=234306 last: m=126 classes=6 cclen=87 t=1654s
[00:17:41] it=546634 colorings=388200 lazy-girth=234456 last: m=126 classes=6 cclen=87 t=1655s
[00:17:42] it=546922 colorings=388400 lazy-girth=234598 last: m=126 classes=6 cclen=87 t=1656s
[00:17:43] it=547200 colorings=388600 lazy-girth=234727 last: m=126 classes=6 cclen=87 t=1657s
[00:17:44] it=547530 colorings=388800 lazy-girth=234901 last: m=126 classes=6 cclen=87 t=1658s
[00:17:45] it=547790 colorings=389000 lazy-girth=234972 last: m=126 classes=6 cclen=87 t=1659s
[00:17:46] it=548089 colorings=389200 lazy-girth=235108 last: m=126 classes=6 cclen=87 t=1660s
[00:17:47] it=548356 colorings=389400 lazy-girth=235198 last: m=126 classes=6 cclen=87 t=1661s
[00:17:48] it=548634 colorings=389600 lazy-girth=235303 last: m=126 classes=6 cclen=87 t=1662s
[00:17:49] it=548894 colorings=389800 lazy-girth=235392 last: m=126 classes=6 cclen=87 t=1663s
[00:17:49] it=549165 colorings=390000 lazy-girth=235481 last: m=126 classes=6 cclen=87 t=1664s
[00:17:50] it=549442 colorings=390200 lazy-girth=235575 last: m=126 classes=6 cclen=87 t=1665s
[00:17:51] it=549706 colorings=390400 lazy-girth=235655 last: m=126 classes=6 cclen=87 t=1665s
[00:17:52] it=549986 colorings=390600 lazy-girth=235767 last: m=126 classes=6 cclen=87 t=1666s
[00:17:53] it=550250 colorings=390800 lazy-girth=235870 last: m=126 classes=6 cclen=87 t=1667s
[00:17:54] it=550505 colorings=391000 lazy-girth=235942 last: m=126 classes=6 cclen=87 t=1668s
[00:17:55] it=550766 colorings=391200 lazy-girth=236022 last: m=126 classes=6 cclen=87 t=1669s
[00:17:55] it=551038 colorings=391400 lazy-girth=236110 last: m=126 classes=6 cclen=87 t=1670s
[00:17:56] it=551303 colorings=391600 lazy-girth=236192 last: m=126 classes=6 cclen=87 t=1670s
[00:17:57] it=551553 colorings=391800 lazy-girth=236254 last: m=126 classes=6 cclen=87 t=1671s
[00:17:58] it=551800 colorings=392000 lazy-girth=236312 last: m=126 classes=6 cclen=84 t=1672s
[00:17:59] it=552037 colorings=392200 lazy-girth=236355 last: m=126 classes=6 cclen=87 t=1673s
[00:17:59] it=552277 colorings=392400 lazy-girth=236399 last: m=126 classes=6 cclen=87 t=1674s
[00:18:00] it=552526 colorings=392600 lazy-girth=236448 last: m=126 classes=6 cclen=87 t=1674s
[00:18:01] it=552777 colorings=392800 lazy-girth=236518 last: m=126 classes=6 cclen=87 t=1675s
[00:18:02] it=553050 colorings=393000 lazy-girth=236605 last: m=126 classes=6 cclen=87 t=1676s
[00:18:03] it=553303 colorings=393200 lazy-girth=236675 last: m=126 classes=6 cclen=87 t=1677s
[00:18:03] it=553582 colorings=393400 lazy-girth=236763 last: m=126 classes=6 cclen=87 t=1678s
[00:18:04] it=553858 colorings=393600 lazy-girth=236843 last: m=126 classes=6 cclen=87 t=1678s
[00:18:05] it=554136 colorings=393800 lazy-girth=236931 last: m=126 classes=6 cclen=87 t=1679s
[00:18:06] it=554382 colorings=394000 lazy-girth=236985 last: m=126 classes=6 cclen=86 t=1680s
[00:18:07] it=554632 colorings=394200 lazy-girth=237047 last: m=126 classes=6 cclen=87 t=1681s
[00:18:07] it=554869 colorings=394400 lazy-girth=237090 last: m=126 classes=6 cclen=87 t=1682s
[00:18:08] it=555120 colorings=394600 lazy-girth=237150 last: m=126 classes=6 cclen=87 t=1682s
[00:18:09] it=555374 colorings=394800 lazy-girth=237220 last: m=126 classes=6 cclen=87 t=1683s
[00:18:10] it=555626 colorings=395000 lazy-girth=237282 last: m=126 classes=6 cclen=87 t=1684s
[00:18:11] it=555875 colorings=395200 lazy-girth=237333 last: m=126 classes=6 cclen=87 t=1685s
[00:18:12] it=556168 colorings=395400 lazy-girth=237428 last: m=126 classes=6 cclen=87 t=1686s
[00:18:12] it=556414 colorings=395600 lazy-girth=237478 last: m=126 classes=6 cclen=87 t=1687s
[00:18:14] it=556727 colorings=395800 lazy-girth=237630 last: m=126 classes=6 cclen=87 t=1688s
[00:18:14] it=557012 colorings=396000 lazy-girth=237739 last: m=126 classes=6 cclen=87 t=1689s
[00:18:15] it=557318 colorings=396200 lazy-girth=237848 last: m=126 classes=6 cclen=87 t=1690s
[00:18:16] it=557555 colorings=396400 lazy-girth=237885 last: m=126 classes=6 cclen=87 t=1690s
[00:18:17] it=557831 colorings=396600 lazy-girth=237974 last: m=126 classes=6 cclen=87 t=1691s
[00:18:18] it=558115 colorings=396800 lazy-girth=238083 last: m=126 classes=6 cclen=87 t=1692s
[00:18:19] it=558404 colorings=397000 lazy-girth=238186 last: m=126 classes=6 cclen=87 t=1693s
[00:18:20] it=558712 colorings=397200 lazy-girth=238316 last: m=126 classes=6 cclen=86 t=1694s
[00:18:21] it=558997 colorings=397400 lazy-girth=238460 last: m=126 classes=6 cclen=87 t=1695s
[00:18:22] it=559259 colorings=397600 lazy-girth=238561 last: m=126 classes=6 cclen=87 t=1696s
[00:18:23] it=559523 colorings=397800 lazy-girth=238632 last: m=126 classes=6 cclen=87 t=1697s
[00:18:24] it=559782 colorings=398000 lazy-girth=238699 last: m=126 classes=6 cclen=87 t=1698s
[00:18:25] it=560023 colorings=398200 lazy-girth=238740 last: m=126 classes=6 cclen=86 t=1699s
[00:18:25] it=560280 colorings=398400 lazy-girth=238797 last: m=126 classes=6 cclen=87 t=1700s
[00:18:26] it=560528 colorings=398600 lazy-girth=238845 last: m=126 classes=6 cclen=87 t=1700s
[00:18:27] it=560836 colorings=398800 lazy-girth=238956 last: m=126 classes=6 cclen=87 t=1701s
[00:18:28] it=561144 colorings=399000 lazy-girth=239068 last: m=126 classes=6 cclen=87 t=1702s
[00:18:29] it=561427 colorings=399200 lazy-girth=239151 last: m=126 classes=6 cclen=87 t=1703s
[00:18:30] it=561683 colorings=399400 lazy-girth=239208 last: m=126 classes=6 cclen=87 t=1704s
[00:18:31] it=561960 colorings=399600 lazy-girth=239285 last: m=126 classes=6 cclen=87 t=1705s
[00:18:31] it=562223 colorings=399800 lazy-girth=239353 last: m=126 classes=6 cclen=87 t=1706s
[00:18:32] it=562495 colorings=400000 lazy-girth=239447 last: m=126 classes=6 cclen=87 t=1706s
[00:18:33] it=562741 colorings=400200 lazy-girth=239497 last: m=126 classes=6 cclen=84 t=1707s
[00:18:34] it=562961 colorings=400400 lazy-girth=239517 last: m=126 classes=6 cclen=87 t=1708s
[00:18:35] it=563231 colorings=400600 lazy-girth=239644 last: m=126 classes=6 cclen=87 t=1709s
[00:18:36] it=563501 colorings=400800 lazy-girth=239746 last: m=126 classes=6 cclen=87 t=1710s
[00:18:37] it=563771 colorings=401000 lazy-girth=239854 last: m=126 classes=6 cclen=83 t=1711s
[00:18:38] it=564048 colorings=401200 lazy-girth=239979 last: m=126 classes=6 cclen=87 t=1712s
[00:18:38] it=564305 colorings=401400 lazy-girth=240051 last: m=126 classes=6 cclen=87 t=1713s
[00:18:39] it=564573 colorings=401600 lazy-girth=240144 last: m=126 classes=6 cclen=86 t=1713s
[00:18:40] it=564822 colorings=401800 lazy-girth=240210 last: m=126 classes=6 cclen=87 t=1714s
[00:18:41] it=565080 colorings=402000 lazy-girth=240291 last: m=126 classes=6 cclen=87 t=1715s
[00:18:42] it=565333 colorings=402200 lazy-girth=240365 last: m=126 classes=6 cclen=87 t=1716s
[00:18:43] it=565580 colorings=402400 lazy-girth=240422 last: m=126 classes=6 cclen=87 t=1717s
[00:18:43] it=565819 colorings=402600 lazy-girth=240479 last: m=126 classes=6 cclen=85 t=1718s
[00:18:44] it=566051 colorings=402800 lazy-girth=240524 last: m=126 classes=6 cclen=87 t=1718s
[00:18:46] it=566289 colorings=403000 lazy-girth=240570 last: m=126 classes=6 cclen=87 t=1720s
[00:18:46] it=566540 colorings=403200 lazy-girth=240621 last: m=126 classes=6 cclen=87 t=1721s
[00:18:47] it=566816 colorings=403400 lazy-girth=240701 last: m=126 classes=6 cclen=87 t=1722s
[00:18:48] it=567088 colorings=403600 lazy-girth=240779 last: m=126 classes=6 cclen=87 t=1722s
[00:18:49] it=567381 colorings=403800 lazy-girth=240898 last: m=126 classes=6 cclen=87 t=1723s
[00:18:50] it=567670 colorings=404000 lazy-girth=241004 last: m=126 classes=6 cclen=87 t=1724s
[00:18:51] it=567975 colorings=404200 lazy-girth=241139 last: m=126 classes=6 cclen=87 t=1725s
[00:18:52] it=568261 colorings=404400 lazy-girth=241254 last: m=126 classes=6 cclen=87 t=1726s
[00:18:53] it=568548 colorings=404600 lazy-girth=241380 last: m=126 classes=6 cclen=87 t=1727s
[00:18:54] it=568821 colorings=404800 lazy-girth=241503 last: m=126 classes=6 cclen=87 t=1728s
[00:18:55] it=569076 colorings=405000 lazy-girth=241564 last: m=126 classes=6 cclen=87 t=1729s
[00:18:55] it=569317 colorings=405200 lazy-girth=241605 last: m=126 classes=6 cclen=87 t=1729s
[00:18:56] it=569597 colorings=405400 lazy-girth=241705 last: m=126 classes=6 cclen=86 t=1730s
[00:18:57] it=569864 colorings=405600 lazy-girth=241784 last: m=126 classes=6 cclen=87 t=1731s
[00:18:58] it=570151 colorings=405800 lazy-girth=241912 last: m=126 classes=6 cclen=87 t=1732s
[00:18:59] it=570417 colorings=406000 lazy-girth=242003 last: m=126 classes=6 cclen=87 t=1733s
[00:19:00] it=570692 colorings=406200 lazy-girth=242092 last: m=126 classes=6 cclen=87 t=1734s
[00:19:00] it=570939 colorings=406400 lazy-girth=242163 last: m=126 classes=6 cclen=87 t=1735s
[00:19:01] it=571225 colorings=406600 lazy-girth=242249 last: m=126 classes=6 cclen=87 t=1735s
[00:19:02] it=571508 colorings=406800 lazy-girth=242332 last: m=126 classes=6 cclen=87 t=1736s
[00:19:03] it=571783 colorings=407000 lazy-girth=242429 last: m=126 classes=6 cclen=87 t=1737s
[00:19:04] it=572036 colorings=407200 lazy-girth=242495 last: m=126 classes=6 cclen=87 t=1738s
[00:19:05] it=572301 colorings=407400 lazy-girth=242585 last: m=126 classes=6 cclen=87 t=1739s
[00:19:06] it=572571 colorings=407600 lazy-girth=242682 last: m=126 classes=6 cclen=87 t=1740s
[00:19:06] it=572807 colorings=407800 lazy-girth=242734 last: m=126 classes=6 cclen=87 t=1740s
[00:19:07] it=573060 colorings=408000 lazy-girth=242800 last: m=126 classes=6 cclen=87 t=1741s
[00:19:08] it=573307 colorings=408200 lazy-girth=242862 last: m=126 classes=6 cclen=86 t=1742s
[00:19:09] it=573550 colorings=408400 lazy-girth=242919 last: m=126 classes=6 cclen=87 t=1743s
[00:19:09] it=573802 colorings=408600 lazy-girth=242981 last: m=126 classes=6 cclen=87 t=1744s
[00:19:10] it=574061 colorings=408800 lazy-girth=243058 last: m=126 classes=6 cclen=87 t=1744s
[00:19:11] it=574297 colorings=409000 lazy-girth=243100 last: m=126 classes=6 cclen=87 t=1745s
[00:19:12] it=574534 colorings=409200 lazy-girth=243156 last: m=126 classes=6 cclen=87 t=1746s
[00:19:12] it=574793 colorings=409400 lazy-girth=243224 last: m=126 classes=6 cclen=87 t=1747s
[00:19:13] it=575077 colorings=409600 lazy-girth=243308 last: m=126 classes=6 cclen=87 t=1747s
[00:19:14] it=575318 colorings=409800 lazy-girth=243366 last: m=126 classes=6 cclen=87 t=1748s
[00:19:15] it=575562 colorings=410000 lazy-girth=243419 last: m=126 classes=6 cclen=87 t=1749s
[00:19:15] it=575782 colorings=410200 lazy-girth=243448 last: m=126 classes=6 cclen=87 t=1750s
[00:19:16] it=576045 colorings=410400 lazy-girth=243520 last: m=126 classes=6 cclen=87 t=1751s
[00:19:17] it=576306 colorings=410600 lazy-girth=243581 last: m=126 classes=6 cclen=87 t=1752s
[00:19:18] it=576559 colorings=410800 lazy-girth=243648 last: m=126 classes=6 cclen=87 t=1753s
[00:19:19] it=576847 colorings=411000 lazy-girth=243758 last: m=126 classes=6 cclen=87 t=1754s
[00:19:20] it=577131 colorings=411200 lazy-girth=243868 last: m=126 classes=6 cclen=87 t=1754s
[00:19:21] it=577382 colorings=411400 lazy-girth=243920 last: m=126 classes=6 cclen=87 t=1755s
[00:19:22] it=577615 colorings=411600 lazy-girth=243953 last: m=126 classes=6 cclen=87 t=1756s
[00:19:23] it=577927 colorings=411800 lazy-girth=244080 last: m=126 classes=6 cclen=87 t=1757s
[00:19:24] it=578278 colorings=412000 lazy-girth=244242 last: m=126 classes=6 cclen=87 t=1758s
[00:19:25] it=578565 colorings=412200 lazy-girth=244341 last: m=126 classes=6 cclen=87 t=1759s
[00:19:26] it=578858 colorings=412400 lazy-girth=244434 last: m=126 classes=6 cclen=87 t=1760s
[00:19:27] it=579151 colorings=412600 lazy-girth=244527 last: m=126 classes=6 cclen=86 t=1761s
[00:19:27] it=579438 colorings=412800 lazy-girth=244614 last: m=126 classes=6 cclen=87 t=1762s
[00:19:28] it=579707 colorings=413000 lazy-girth=244683 last: m=126 classes=6 cclen=87 t=1762s
[00:19:29] it=579983 colorings=413200 lazy-girth=244770 last: m=126 classes=6 cclen=86 t=1763s
[00:19:30] it=580232 colorings=413400 lazy-girth=244827 last: m=126 classes=6 cclen=87 t=1764s
[00:19:31] it=580505 colorings=413600 lazy-girth=244938 last: m=126 classes=6 cclen=87 t=1765s
[00:19:32] it=580804 colorings=413800 lazy-girth=245115 last: m=126 classes=6 cclen=87 t=1766s
[00:19:33] it=581042 colorings=414000 lazy-girth=245196 last: m=126 classes=6 cclen=87 t=1767s
[00:19:34] it=581300 colorings=414200 lazy-girth=245284 last: m=126 classes=6 cclen=87 t=1768s
[00:19:35] it=581552 colorings=414400 lazy-girth=245355 last: m=126 classes=6 cclen=87 t=1769s
[00:19:35] it=581784 colorings=414600 lazy-girth=245390 last: m=126 classes=6 cclen=87 t=1770s
[00:19:36] it=582035 colorings=414800 lazy-girth=245453 last: m=126 classes=6 cclen=87 t=1770s
[00:19:37] it=582313 colorings=415000 lazy-girth=245573 last: m=126 classes=6 cclen=85 t=1771s
[00:19:38] it=582564 colorings=415200 lazy-girth=245651 last: m=126 classes=6 cclen=86 t=1772s
[00:19:39] it=582802 colorings=415400 lazy-girth=245694 last: m=126 classes=6 cclen=87 t=1773s
[00:19:40] it=583046 colorings=415600 lazy-girth=245748 last: m=126 classes=6 cclen=87 t=1774s
[00:19:41] it=583298 colorings=415800 lazy-girth=245811 last: m=126 classes=6 cclen=87 t=1775s
[00:19:41] it=583548 colorings=416000 lazy-girth=245883 last: m=126 classes=6 cclen=87 t=1776s
[00:19:42] it=583805 colorings=416200 lazy-girth=245966 last: m=126 classes=6 cclen=87 t=1776s
[00:19:43] it=584060 colorings=416400 lazy-girth=246036 last: m=126 classes=6 cclen=86 t=1777s
[00:19:44] it=584307 colorings=416600 lazy-girth=246112 last: m=126 classes=6 cclen=87 t=1778s
[00:19:45] it=584564 colorings=416800 lazy-girth=246199 last: m=126 classes=6 cclen=87 t=1779s
[00:19:46] it=584803 colorings=417000 lazy-girth=246247 last: m=126 classes=6 cclen=87 t=1780s
[00:19:46] it=585053 colorings=417200 lazy-girth=246312 last: m=126 classes=6 cclen=87 t=1781s
[00:19:47] it=585287 colorings=417400 lazy-girth=246360 last: m=126 classes=6 cclen=86 t=1781s
[00:19:48] it=585529 colorings=417600 lazy-girth=246416 last: m=126 classes=6 cclen=87 t=1782s
[00:19:49] it=585780 colorings=417800 lazy-girth=246475 last: m=126 classes=6 cclen=87 t=1783s
[00:19:50] it=586032 colorings=418000 lazy-girth=246527 last: m=126 classes=6 cclen=87 t=1784s
[00:19:51] it=586295 colorings=418200 lazy-girth=246590 last: m=126 classes=6 cclen=87 t=1785s
[00:19:51] it=586592 colorings=418400 lazy-girth=246687 last: m=126 classes=6 cclen=87 t=1785s
[00:19:52] it=586878 colorings=418600 lazy-girth=246773 last: m=126 classes=6 cclen=87 t=1786s
[00:19:53] it=587172 colorings=418800 lazy-girth=246867 last: m=126 classes=6 cclen=87 t=1787s
[00:19:54] it=587462 colorings=419000 lazy-girth=246957 last: m=126 classes=6 cclen=87 t=1788s
[00:19:54] it=587740 colorings=419200 lazy-girth=247035 last: m=126 classes=6 cclen=87 t=1789s
[00:19:55] it=587991 colorings=419400 lazy-girth=247086 last: m=126 classes=6 cclen=87 t=1789s
[00:19:56] it=588275 colorings=419600 lazy-girth=247191 last: m=126 classes=6 cclen=87 t=1790s
[00:19:57] it=588546 colorings=419800 lazy-girth=247281 last: m=126 classes=6 cclen=80 t=1791s
[00:19:58] it=588828 colorings=420000 lazy-girth=247421 last: m=126 classes=6 cclen=87 t=1792s
[00:19:59] it=589106 colorings=420200 lazy-girth=247546 last: m=126 classes=6 cclen=87 t=1793s
[00:20:00] it=589375 colorings=420400 lazy-girth=247629 last: m=126 classes=6 cclen=87 t=1794s
[00:20:01] it=589653 colorings=420600 lazy-girth=247746 last: m=126 classes=6 cclen=87 t=1795s
[00:20:02] it=589943 colorings=420800 lazy-girth=247889 last: m=126 classes=6 cclen=87 t=1796s
[00:20:03] it=590236 colorings=421000 lazy-girth=248023 last: m=126 classes=6 cclen=87 t=1797s
[00:20:03] it=590482 colorings=421200 lazy-girth=248095 last: m=126 classes=6 cclen=87 t=1797s
[00:20:04] it=590744 colorings=421400 lazy-girth=248169 last: m=126 classes=6 cclen=87 t=1798s
[00:20:05] it=591015 colorings=421600 lazy-girth=248276 last: m=126 classes=6 cclen=87 t=1799s
[00:20:06] it=591255 colorings=421800 lazy-girth=248338 last: m=126 classes=6 cclen=87 t=1800s
[00:20:07] it=591534 colorings=422000 lazy-girth=248457 last: m=126 classes=6 cclen=87 t=1801s
[00:20:08] it=591798 colorings=422200 lazy-girth=248535 last: m=126 classes=6 cclen=87 t=1802s
[00:20:08] it=592059 colorings=422400 lazy-girth=248613 last: m=126 classes=6 cclen=87 t=1803s
[00:20:09] it=592323 colorings=422600 lazy-girth=248694 last: m=126 classes=6 cclen=87 t=1803s
[00:20:10] it=592567 colorings=422800 lazy-girth=248750 last: m=126 classes=6 cclen=87 t=1804s
[00:20:11] it=592804 colorings=423000 lazy-girth=248810 last: m=126 classes=6 cclen=86 t=1805s
[00:20:12] it=593046 colorings=423200 lazy-girth=248869 last: m=126 classes=6 cclen=80 t=1806s
[00:20:12] it=593262 colorings=423400 lazy-girth=248887 last: m=126 classes=6 cclen=87 t=1807s
[00:20:13] it=593500 colorings=423600 lazy-girth=248935 last: m=126 classes=6 cclen=87 t=1807s
[00:20:14] it=593736 colorings=423800 lazy-girth=248982 last: m=126 classes=6 cclen=87 t=1808s
[00:20:15] it=593977 colorings=424000 lazy-girth=249024 last: m=126 classes=6 cclen=87 t=1809s
[00:20:16] it=594230 colorings=424200 lazy-girth=249090 last: m=126 classes=6 cclen=87 t=1810s
[00:20:16] it=594461 colorings=424400 lazy-girth=249125 last: m=126 classes=6 cclen=87 t=1811s
[00:20:17] it=594733 colorings=424600 lazy-girth=249201 last: m=126 classes=6 cclen=87 t=1812s
[00:20:18] it=594957 colorings=424800 lazy-girth=249225 last: m=126 classes=6 cclen=86 t=1812s
[00:20:19] it=595222 colorings=425000 lazy-girth=249294 last: m=126 classes=6 cclen=87 t=1813s
[00:20:20] it=595500 colorings=425200 lazy-girth=249412 last: m=126 classes=6 cclen=87 t=1814s
[00:20:21] it=595754 colorings=425400 lazy-girth=249467 last: m=126 classes=6 cclen=87 t=1815s
[00:20:22] it=595991 colorings=425600 lazy-girth=249504 last: m=126 classes=6 cclen=86 t=1816s
[00:20:22] it=596285 colorings=425800 lazy-girth=249610 last: m=126 classes=6 cclen=87 t=1817s
[00:20:23] it=596616 colorings=426000 lazy-girth=249754 last: m=126 classes=6 cclen=87 t=1818s
[00:20:24] it=596901 colorings=426200 lazy-girth=249845 last: m=126 classes=6 cclen=87 t=1819s
[00:20:25] it=597175 colorings=426400 lazy-girth=249962 last: m=126 classes=6 cclen=87 t=1819s
[00:20:26] it=597450 colorings=426600 lazy-girth=250078 last: m=126 classes=6 cclen=87 t=1820s
[00:20:27] it=597705 colorings=426800 lazy-girth=250157 last: m=126 classes=6 cclen=87 t=1821s
[00:20:28] it=597982 colorings=427000 lazy-girth=250277 last: m=126 classes=6 cclen=87 t=1822s
[00:20:29] it=598254 colorings=427200 lazy-girth=250398 last: m=126 classes=6 cclen=86 t=1823s
[00:20:30] it=598520 colorings=427400 lazy-girth=250493 last: m=126 classes=6 cclen=86 t=1824s
[00:20:30] it=598777 colorings=427600 lazy-girth=250572 last: m=126 classes=6 cclen=87 t=1825s
[00:20:31] it=599009 colorings=427800 lazy-girth=250607 last: m=126 classes=6 cclen=87 t=1825s
[00:20:32] it=599266 colorings=428000 lazy-girth=250682 last: m=126 classes=6 cclen=87 t=1826s
[00:20:33] it=599511 colorings=428200 lazy-girth=250738 last: m=126 classes=6 cclen=87 t=1827s
[00:20:34] it=599768 colorings=428400 lazy-girth=250821 last: m=126 classes=6 cclen=87 t=1828s
[00:20:34] it=600010 colorings=428600 lazy-girth=250870 last: m=126 classes=6 cclen=86 t=1829s
[00:20:35] it=600296 colorings=428800 lazy-girth=250956 last: m=126 classes=6 cclen=87 t=1829s
[00:20:36] it=600532 colorings=429000 lazy-girth=250992 last: m=126 classes=6 cclen=87 t=1830s
[00:20:37] it=600798 colorings=429200 lazy-girth=251058 last: m=126 classes=6 cclen=87 t=1831s
[00:20:38] it=601081 colorings=429400 lazy-girth=251175 last: m=126 classes=6 cclen=87 t=1832s
[00:20:39] it=601327 colorings=429600 lazy-girth=251233 last: m=126 classes=6 cclen=87 t=1833s
[00:20:40] it=601568 colorings=429800 lazy-girth=251286 last: m=126 classes=6 cclen=87 t=1834s
[00:20:40] it=601792 colorings=430000 lazy-girth=251310 last: m=126 classes=6 cclen=87 t=1834s
[00:20:41] it=602024 colorings=430200 lazy-girth=251357 last: m=126 classes=6 cclen=87 t=1835s
[00:20:42] it=602270 colorings=430400 lazy-girth=251432 last: m=126 classes=6 cclen=87 t=1836s
[00:20:43] it=602513 colorings=430600 lazy-girth=251499 last: m=126 classes=6 cclen=87 t=1837s
[00:20:44] it=602755 colorings=430800 lazy-girth=251560 last: m=126 classes=6 cclen=87 t=1838s
[00:20:44] it=603004 colorings=431000 lazy-girth=251626 last: m=126 classes=6 cclen=87 t=1839s
[00:20:45] it=603234 colorings=431200 lazy-girth=251671 last: m=126 classes=6 cclen=87 t=1839s
[00:20:46] it=603497 colorings=431400 lazy-girth=251734 last: m=126 classes=6 cclen=78 t=1840s
[00:20:47] it=603786 colorings=431600 lazy-girth=251850 last: m=126 classes=6 cclen=87 t=1841s
[00:20:48] it=604065 colorings=431800 lazy-girth=251986 last: m=126 classes=6 cclen=87 t=1842s
[00:20:49] it=604345 colorings=432000 lazy-girth=252127 last: m=126 classes=6 cclen=87 t=1843s
[00:20:50] it=604621 colorings=432200 lazy-girth=252259 last: m=126 classes=6 cclen=86 t=1844s
[00:20:51] it=604900 colorings=432400 lazy-girth=252367 last: m=126 classes=6 cclen=87 t=1845s
[00:20:52] it=605160 colorings=432600 lazy-girth=252439 last: m=126 classes=6 cclen=87 t=1846s
[00:20:53] it=605445 colorings=432800 lazy-girth=252552 last: m=126 classes=6 cclen=87 t=1847s
[00:20:54] it=605739 colorings=433000 lazy-girth=252707 last: m=126 classes=6 cclen=87 t=1848s
[00:20:55] it=606018 colorings=433200 lazy-girth=252830 last: m=126 classes=6 cclen=87 t=1849s
[00:20:56] it=606306 colorings=433400 lazy-girth=252952 last: m=126 classes=6 cclen=87 t=1850s
[00:20:57] it=606593 colorings=433600 lazy-girth=253075 last: m=126 classes=6 cclen=87 t=1851s
[00:20:58] it=606875 colorings=433800 lazy-girth=253211 last: m=126 classes=6 cclen=87 t=1852s
[00:20:59] it=607154 colorings=434000 lazy-girth=253317 last: m=126 classes=6 cclen=87 t=1853s
[00:21:00] it=607438 colorings=434200 lazy-girth=253440 last: m=126 classes=6 cclen=87 t=1854s
[00:21:01] it=607696 colorings=434400 lazy-girth=253533 last: m=126 classes=6 cclen=87 t=1855s
[00:21:02] it=607993 colorings=434600 lazy-girth=253670 last: m=126 classes=6 cclen=87 t=1856s
[00:21:03] it=608229 colorings=434800 lazy-girth=253721 last: m=126 classes=6 cclen=87 t=1857s
[00:21:04] it=608495 colorings=435000 lazy-girth=253819 last: m=126 classes=6 cclen=87 t=1858s
[00:21:05] it=608846 colorings=435200 lazy-girth=254005 last: m=126 classes=6 cclen=87 t=1859s
[00:21:06] it=609140 colorings=435400 lazy-girth=254181 last: m=126 classes=6 cclen=87 t=1860s
[00:21:06] it=609428 colorings=435600 lazy-girth=254326 last: m=126 classes=6 cclen=87 t=1861s
[00:21:07] it=609734 colorings=435800 lazy-girth=254538 last: m=126 classes=6 cclen=87 t=1862s
[00:21:08] it=610009 colorings=436000 lazy-girth=254629 last: m=126 classes=6 cclen=87 t=1862s
[00:21:09] it=610285 colorings=436200 lazy-girth=254744 last: m=126 classes=6 cclen=87 t=1863s
[00:21:10] it=610555 colorings=436400 lazy-girth=254845 last: m=126 classes=6 cclen=87 t=1864s
[00:21:11] it=610824 colorings=436600 lazy-girth=254945 last: m=126 classes=6 cclen=87 t=1865s
[00:21:12] it=611103 colorings=436800 lazy-girth=255069 last: m=126 classes=6 cclen=87 t=1866s
[00:21:13] it=611368 colorings=437000 lazy-girth=255179 last: m=126 classes=6 cclen=87 t=1867s
[00:21:14] it=611650 colorings=437200 lazy-girth=255297 last: m=126 classes=6 cclen=87 t=1868s
[00:21:15] it=611924 colorings=437400 lazy-girth=255400 last: m=126 classes=6 cclen=87 t=1869s
[00:21:16] it=612190 colorings=437600 lazy-girth=255485 last: m=126 classes=6 cclen=87 t=1870s
[00:21:17] it=612457 colorings=437800 lazy-girth=255601 last: m=126 classes=6 cclen=87 t=1871s
[00:21:18] it=612722 colorings=438000 lazy-girth=255704 last: m=126 classes=6 cclen=87 t=1872s
[00:21:19] it=612990 colorings=438200 lazy-girth=255791 last: m=126 classes=6 cclen=87 t=1873s
[00:21:19] it=613267 colorings=438400 lazy-girth=255868 last: m=126 classes=6 cclen=87 t=1874s
[00:21:20] it=613529 colorings=438600 lazy-girth=255962 last: m=126 classes=6 cclen=87 t=1874s
[00:21:21] it=613798 colorings=438800 lazy-girth=256085 last: m=126 classes=6 cclen=87 t=1875s
[00:21:22] it=614065 colorings=439000 lazy-girth=256211 last: m=126 classes=6 cclen=87 t=1876s
[00:21:23] it=614327 colorings=439200 lazy-girth=256316 last: m=126 classes=6 cclen=87 t=1877s
[00:21:24] it=614597 colorings=439400 lazy-girth=256427 last: m=126 classes=6 cclen=87 t=1878s
[00:21:24] it=614836 colorings=439600 lazy-girth=256500 last: m=126 classes=6 cclen=86 t=1879s
[00:21:25] it=615144 colorings=439800 lazy-girth=256726 last: m=126 classes=6 cclen=87 t=1880s
[00:21:26] it=615394 colorings=440000 lazy-girth=256808 last: m=126 classes=6 cclen=87 t=1881s
[00:21:27] it=615695 colorings=440200 lazy-girth=256952 last: m=126 classes=6 cclen=87 t=1881s
[00:21:28] it=615994 colorings=440400 lazy-girth=257139 last: m=126 classes=6 cclen=87 t=1883s
[00:21:29] it=616255 colorings=440600 lazy-girth=257249 last: m=126 classes=6 cclen=87 t=1883s
[00:21:30] it=616525 colorings=440800 lazy-girth=257370 last: m=126 classes=6 cclen=87 t=1884s
[00:21:31] it=616798 colorings=441000 lazy-girth=257504 last: m=126 classes=6 cclen=87 t=1885s
[00:21:32] it=617052 colorings=441200 lazy-girth=257587 last: m=126 classes=6 cclen=87 t=1887s
[00:21:33] it=617317 colorings=441400 lazy-girth=257652 last: m=126 classes=6 cclen=87 t=1888s
[00:21:34] it=617562 colorings=441600 lazy-girth=257720 last: m=126 classes=6 cclen=87 t=1888s
[00:21:36] it=617844 colorings=441800 lazy-girth=257843 last: m=126 classes=6 cclen=87 t=1890s
[00:21:37] it=618113 colorings=442000 lazy-girth=257925 last: m=126 classes=6 cclen=87 t=1891s
[00:21:38] it=618369 colorings=442200 lazy-girth=258007 last: m=126 classes=6 cclen=87 t=1892s
[00:21:39] it=618625 colorings=442400 lazy-girth=258077 last: m=126 classes=6 cclen=87 t=1893s
[00:21:40] it=618889 colorings=442600 lazy-girth=258155 last: m=126 classes=6 cclen=87 t=1894s
[00:21:41] it=619153 colorings=442800 lazy-girth=258247 last: m=126 classes=6 cclen=86 t=1895s
[00:21:42] it=619439 colorings=443000 lazy-girth=258357 last: m=126 classes=6 cclen=87 t=1896s
[00:21:43] it=619677 colorings=443200 lazy-girth=258431 last: m=126 classes=6 cclen=86 t=1897s
[00:21:44] it=619947 colorings=443400 lazy-girth=258520 last: m=126 classes=6 cclen=87 t=1898s
[00:21:45] it=620189 colorings=443600 lazy-girth=258565 last: m=126 classes=6 cclen=87 t=1899s
[00:21:45] it=620435 colorings=443800 lazy-girth=258616 last: m=126 classes=6 cclen=87 t=1900s
[00:21:46] it=620695 colorings=444000 lazy-girth=258687 last: m=126 classes=6 cclen=87 t=1901s
[00:21:47] it=620963 colorings=444200 lazy-girth=258776 last: m=126 classes=6 cclen=87 t=1901s
[00:21:48] it=621205 colorings=444400 lazy-girth=258824 last: m=126 classes=6 cclen=87 t=1902s
[00:21:49] it=621448 colorings=444600 lazy-girth=258877 last: m=126 classes=6 cclen=87 t=1903s
[00:21:50] it=621692 colorings=444800 lazy-girth=258931 last: m=126 classes=6 cclen=87 t=1904s
[00:21:51] it=621942 colorings=445000 lazy-girth=258989 last: m=126 classes=6 cclen=87 t=1905s
[00:21:52] it=622190 colorings=445200 lazy-girth=259037 last: m=126 classes=6 cclen=87 t=1906s
[00:21:53] it=622469 colorings=445400 lazy-girth=259124 last: m=126 classes=6 cclen=87 t=1907s
[00:21:54] it=622709 colorings=445600 lazy-girth=259184 last: m=126 classes=6 cclen=87 t=1908s
[00:21:54] it=622947 colorings=445800 lazy-girth=259232 last: m=126 classes=6 cclen=87 t=1909s
[00:21:55] it=623207 colorings=446000 lazy-girth=259312 last: m=126 classes=6 cclen=87 t=1910s
[00:21:56] it=623452 colorings=446200 lazy-girth=259364 last: m=126 classes=6 cclen=86 t=1910s
[00:21:57] it=623693 colorings=446400 lazy-girth=259416 last: m=126 classes=6 cclen=87 t=1911s
[00:21:58] it=623926 colorings=446600 lazy-girth=259453 last: m=126 classes=6 cclen=87 t=1912s
[00:21:59] it=624238 colorings=446800 lazy-girth=259674 last: m=126 classes=6 cclen=87 t=1913s
[00:22:00] it=624568 colorings=447000 lazy-girth=259884 last: m=126 classes=6 cclen=87 t=1915s
[00:22:01] it=624880 colorings=447200 lazy-girth=260006 last: m=126 classes=6 cclen=87 t=1916s
[00:22:02] it=625159 colorings=447400 lazy-girth=260086 last: m=126 classes=6 cclen=87 t=1917s
[00:22:03] it=625439 colorings=447600 lazy-girth=260166 last: m=126 classes=6 cclen=87 t=1918s
[00:22:04] it=625711 colorings=447800 lazy-girth=260249 last: m=126 classes=6 cclen=87 t=1918s
[00:22:05] it=625966 colorings=448000 lazy-girth=260313 last: m=126 classes=6 cclen=87 t=1919s
[00:22:06] it=626248 colorings=448200 lazy-girth=260445 last: m=126 classes=6 cclen=87 t=1920s
[00:22:07] it=626508 colorings=448400 lazy-girth=260515 last: m=126 classes=6 cclen=87 t=1921s
[00:22:08] it=626788 colorings=448600 lazy-girth=260633 last: m=126 classes=6 cclen=87 t=1922s
[00:22:09] it=627053 colorings=448800 lazy-girth=260724 last: m=126 classes=6 cclen=87 t=1923s
[00:22:10] it=627341 colorings=449000 lazy-girth=260840 last: m=126 classes=6 cclen=87 t=1924s
[00:22:11] it=627601 colorings=449200 lazy-girth=260941 last: m=126 classes=6 cclen=87 t=1925s
[00:22:12] it=627855 colorings=449400 lazy-girth=261014 last: m=126 classes=6 cclen=87 t=1926s
[00:22:13] it=628138 colorings=449600 lazy-girth=261143 last: m=126 classes=6 cclen=87 t=1927s
[00:22:39] it=628390 colorings=449800 lazy-girth=261207 last: m=126 classes=6 cclen=87 t=1953s
[00:22:40] it=628641 colorings=450000 lazy-girth=261282 last: m=126 classes=6 cclen=87 t=1954s
[00:22:41] it=628914 colorings=450200 lazy-girth=261393 last: m=126 classes=6 cclen=87 t=1955s
[00:22:42] it=629186 colorings=450400 lazy-girth=261495 last: m=126 classes=6 cclen=87 t=1956s
[00:22:43] it=629439 colorings=450600 lazy-girth=261574 last: m=126 classes=6 cclen=87 t=1957s
[00:22:44] it=629701 colorings=450800 lazy-girth=261665 last: m=126 classes=6 cclen=87 t=1958s
[00:22:45] it=629965 colorings=451000 lazy-girth=261770 last: m=126 classes=6 cclen=87 t=1959s
[00:22:46] it=630223 colorings=451200 lazy-girth=261834 last: m=126 classes=6 cclen=87 t=1960s
[00:22:47] it=630499 colorings=451400 lazy-girth=261958 last: m=126 classes=6 cclen=87 t=1961s
[00:22:48] it=630766 colorings=451600 lazy-girth=262044 last: m=126 classes=6 cclen=87 t=1962s
[00:22:49] it=631036 colorings=451800 lazy-girth=262124 last: m=126 classes=6 cclen=87 t=1963s
[00:22:50] it=631319 colorings=452000 lazy-girth=262286 last: m=126 classes=6 cclen=87 t=1964s
[00:22:51] it=631608 colorings=452200 lazy-girth=262447 last: m=126 classes=6 cclen=85 t=1965s
[00:22:52] it=631895 colorings=452400 lazy-girth=262552 last: m=126 classes=6 cclen=87 t=1966s
[00:22:53] it=632151 colorings=452600 lazy-girth=262635 last: m=126 classes=6 cclen=86 t=1967s
[00:22:54] it=632413 colorings=452800 lazy-girth=262739 last: m=126 classes=6 cclen=87 t=1968s
[00:22:55] it=632701 colorings=453000 lazy-girth=262858 last: m=126 classes=6 cclen=87 t=1969s
[00:22:56] it=632947 colorings=453200 lazy-girth=262934 last: m=126 classes=6 cclen=87 t=1970s
[00:22:57] it=633199 colorings=453400 lazy-girth=263028 last: m=126 classes=6 cclen=87 t=1971s
[00:22:58] it=633449 colorings=453600 lazy-girth=263100 last: m=126 classes=6 cclen=84 t=1972s
[00:22:59] it=633700 colorings=453800 lazy-girth=263191 last: m=126 classes=6 cclen=87 t=1973s
[00:23:00] it=633964 colorings=454000 lazy-girth=263298 last: m=126 classes=6 cclen=87 t=1974s
[00:23:01] it=634212 colorings=454200 lazy-girth=263385 last: m=126 classes=6 cclen=68 t=1975s
[00:23:02] it=634503 colorings=454400 lazy-girth=263558 last: m=126 classes=6 cclen=87 t=1976s
[00:23:03] it=634776 colorings=454600 lazy-girth=263689 last: m=126 classes=6 cclen=87 t=1977s
[00:23:04] it=635037 colorings=454800 lazy-girth=263802 last: m=126 classes=6 cclen=87 t=1978s
[00:23:05] it=635320 colorings=455000 lazy-girth=263928 last: m=126 classes=6 cclen=84 t=1979s
[00:23:06] it=635552 colorings=455200 lazy-girth=263960 last: m=126 classes=6 cclen=87 t=1980s
[00:23:07] it=635803 colorings=455400 lazy-girth=264025 last: m=126 classes=6 cclen=87 t=1981s
[00:23:08] it=636078 colorings=455600 lazy-girth=264123 last: m=126 classes=6 cclen=87 t=1982s
[00:23:09] it=636365 colorings=455800 lazy-girth=264232 last: m=126 classes=6 cclen=87 t=1983s
[00:23:10] it=636613 colorings=456000 lazy-girth=264295 last: m=126 classes=6 cclen=87 t=1984s
[00:23:11] it=636864 colorings=456200 lazy-girth=264364 last: m=126 classes=6 cclen=87 t=1985s
[00:23:12] it=637125 colorings=456400 lazy-girth=264453 last: m=126 classes=6 cclen=87 t=1986s
[00:23:13] it=637398 colorings=456600 lazy-girth=264542 last: m=126 classes=6 cclen=87 t=1987s
[00:23:14] it=637658 colorings=456800 lazy-girth=264618 last: m=126 classes=6 cclen=87 t=1988s
[00:23:15] it=637952 colorings=457000 lazy-girth=264713 last: m=126 classes=6 cclen=87 t=1989s
[00:23:16] it=638198 colorings=457200 lazy-girth=264770 last: m=126 classes=6 cclen=87 t=1990s
[00:23:17] it=638435 colorings=457400 lazy-girth=264813 last: m=126 classes=6 cclen=86 t=1991s
[00:23:18] it=638701 colorings=457600 lazy-girth=264898 last: m=126 classes=6 cclen=87 t=1992s
[00:23:19] it=638951 colorings=457800 lazy-girth=264974 last: m=126 classes=6 cclen=87 t=1993s
[00:23:20] it=639189 colorings=458000 lazy-girth=265024 last: m=126 classes=6 cclen=87 t=1994s
[00:23:21] it=639418 colorings=458200 lazy-girth=265064 last: m=126 classes=6 cclen=87 t=1995s
[00:23:21] it=639647 colorings=458400 lazy-girth=265100 last: m=126 classes=6 cclen=87 t=1996s
[00:23:22] it=639911 colorings=458600 lazy-girth=265170 last: m=126 classes=6 cclen=87 t=1997s
[00:23:23] it=640163 colorings=458800 lazy-girth=265224 last: m=126 classes=6 cclen=87 t=1998s
[00:23:24] it=640408 colorings=459000 lazy-girth=265291 last: m=126 classes=6 cclen=87 t=1998s
[00:23:25] it=640650 colorings=459200 lazy-girth=265336 last: m=126 classes=6 cclen=87 t=1999s
[00:23:26] it=640892 colorings=459400 lazy-girth=265386 last: m=126 classes=6 cclen=86 t=2000s
[00:23:28] it=641121 colorings=459600 lazy-girth=265416 last: m=126 classes=6 cclen=86 t=2002s
[00:23:29] it=641381 colorings=459800 lazy-girth=265504 last: m=126 classes=6 cclen=87 t=2003s
[00:23:29] it=641661 colorings=460000 lazy-girth=265605 last: m=126 classes=6 cclen=87 t=2004s
[00:23:30] it=641906 colorings=460200 lazy-girth=265671 last: m=126 classes=6 cclen=87 t=2005s
[00:23:31] it=642167 colorings=460400 lazy-girth=265755 last: m=126 classes=6 cclen=87 t=2005s
[00:23:32] it=642409 colorings=460600 lazy-girth=265797 last: m=126 classes=6 cclen=87 t=2006s
[00:23:33] it=642662 colorings=460800 lazy-girth=265867 last: m=126 classes=6 cclen=87 t=2007s
[00:23:34] it=642906 colorings=461000 lazy-girth=265921 last: m=126 classes=6 cclen=87 t=2008s
[00:23:35] it=643156 colorings=461200 lazy-girth=265990 last: m=126 classes=6 cclen=86 t=2009s
[00:23:36] it=643425 colorings=461400 lazy-girth=266083 last: m=126 classes=6 cclen=87 t=2010s
[00:23:37] it=643676 colorings=461600 lazy-girth=266144 last: m=126 classes=6 cclen=87 t=2011s
[00:23:37] it=643920 colorings=461800 lazy-girth=266188 last: m=126 classes=6 cclen=87 t=2012s
[00:23:38] it=644182 colorings=462000 lazy-girth=266250 last: m=126 classes=6 cclen=87 t=2012s
[00:23:39] it=644439 colorings=462200 lazy-girth=266319 last: m=126 classes=6 cclen=87 t=2013s
[00:23:40] it=644677 colorings=462400 lazy-girth=266375 last: m=126 classes=6 cclen=87 t=2014s
[00:23:41] it=644916 colorings=462600 lazy-girth=266423 last: m=126 classes=6 cclen=87 t=2015s
[00:23:42] it=645164 colorings=462800 lazy-girth=266482 last: m=126 classes=6 cclen=87 t=2016s
[00:23:43] it=645423 colorings=463000 lazy-girth=266559 last: m=126 classes=6 cclen=87 t=2017s
[00:23:43] it=645665 colorings=463200 lazy-girth=266615 last: m=126 classes=6 cclen=87 t=2018s
[00:23:44] it=645929 colorings=463400 lazy-girth=266684 last: m=126 classes=6 cclen=87 t=2018s
[00:23:45] it=646170 colorings=463600 lazy-girth=266737 last: m=126 classes=6 cclen=87 t=2019s
[00:23:46] it=646430 colorings=463800 lazy-girth=266810 last: m=126 classes=6 cclen=87 t=2020s
[00:23:47] it=646688 colorings=464000 lazy-girth=266885 last: m=126 classes=6 cclen=87 t=2021s
[00:23:48] it=646955 colorings=464200 lazy-girth=266965 last: m=126 classes=6 cclen=87 t=2022s
[00:23:49] it=647212 colorings=464400 lazy-girth=267041 last: m=126 classes=6 cclen=85 t=2023s
[00:23:50] it=647492 colorings=464600 lazy-girth=267140 last: m=126 classes=6 cclen=87 t=2024s
[00:23:51] it=647755 colorings=464800 lazy-girth=267233 last: m=126 classes=6 cclen=87 t=2025s
[00:23:52] it=648041 colorings=465000 lazy-girth=267319 last: m=126 classes=6 cclen=87 t=2026s
[00:23:53] it=648322 colorings=465200 lazy-girth=267400 last: m=126 classes=6 cclen=87 t=2027s
[00:23:54] it=648574 colorings=465400 lazy-girth=267473 last: m=126 classes=6 cclen=87 t=2028s
[00:23:55] it=648843 colorings=465600 lazy-girth=267574 last: m=126 classes=6 cclen=87 t=2029s
[00:23:56] it=649105 colorings=465800 lazy-girth=267652 last: m=126 classes=6 cclen=87 t=2030s
[00:23:57] it=649351 colorings=466000 lazy-girth=267710 last: m=126 classes=6 cclen=87 t=2031s
[00:23:58] it=649585 colorings=466200 lazy-girth=267750 last: m=126 classes=6 cclen=87 t=2032s
[00:23:59] it=649837 colorings=466400 lazy-girth=267822 last: m=126 classes=6 cclen=87 t=2033s
[00:24:00] it=650082 colorings=466600 lazy-girth=267879 last: m=126 classes=6 cclen=87 t=2034s
[00:24:00] it=650328 colorings=466800 lazy-girth=267937 last: m=126 classes=6 cclen=87 t=2035s
[00:24:01] it=650578 colorings=467000 lazy-girth=268007 last: m=126 classes=6 cclen=87 t=2036s
[00:24:02] it=650837 colorings=467200 lazy-girth=268066 last: m=126 classes=6 cclen=87 t=2036s
[00:24:03] it=651061 colorings=467400 lazy-girth=268100 last: m=126 classes=6 cclen=87 t=2037s
[00:24:04] it=651282 colorings=467600 lazy-girth=268125 last: m=126 classes=6 cclen=87 t=2038s
[00:24:05] it=651549 colorings=467800 lazy-girth=268194 last: m=126 classes=6 cclen=87 t=2039s
[00:24:06] it=651844 colorings=468000 lazy-girth=268289 last: m=126 classes=6 cclen=87 t=2040s
[00:24:07] it=652146 colorings=468200 lazy-girth=268391 last: m=126 classes=6 cclen=87 t=2041s
[00:24:08] it=652440 colorings=468400 lazy-girth=268485 last: m=126 classes=6 cclen=87 t=2042s
[00:24:09] it=652740 colorings=468600 lazy-girth=268585 last: m=126 classes=6 cclen=87 t=2043s
[00:24:10] it=653021 colorings=468800 lazy-girth=268666 last: m=126 classes=6 cclen=86 t=2044s
[00:24:11] it=653320 colorings=469000 lazy-girth=268765 last: m=126 classes=6 cclen=87 t=2045s
[00:24:12] it=653603 colorings=469200 lazy-girth=268848 last: m=126 classes=6 cclen=87 t=2046s
[00:24:12] it=653897 colorings=469400 lazy-girth=268942 last: m=126 classes=6 cclen=87 t=2047s
[00:24:13] it=654203 colorings=469600 lazy-girth=269048 last: m=126 classes=6 cclen=87 t=2048s
[00:24:14] it=654498 colorings=469800 lazy-girth=269143 last: m=126 classes=6 cclen=87 t=2048s
[00:24:15] it=654769 colorings=470000 lazy-girth=269214 last: m=126 classes=6 cclen=87 t=2049s
[00:24:16] it=655067 colorings=470200 lazy-girth=269312 last: m=126 classes=6 cclen=87 t=2051s
[00:24:17] it=655344 colorings=470400 lazy-girth=269389 last: m=126 classes=6 cclen=87 t=2052s
[00:24:18] it=655647 colorings=470600 lazy-girth=269492 last: m=126 classes=6 cclen=86 t=2053s
[00:24:19] it=655933 colorings=470800 lazy-girth=269582 last: m=126 classes=6 cclen=87 t=2054s
[00:24:21] it=656205 colorings=471000 lazy-girth=269681 last: m=126 classes=6 cclen=87 t=2055s
[00:24:21] it=656460 colorings=471200 lazy-girth=269772 last: m=126 classes=6 cclen=87 t=2056s
[00:24:23] it=656745 colorings=471400 lazy-girth=269898 last: m=126 classes=6 cclen=87 t=2057s
[00:24:24] it=657006 colorings=471600 lazy-girth=269981 last: m=126 classes=6 cclen=87 t=2058s
[00:24:25] it=657257 colorings=471800 lazy-girth=270059 last: m=126 classes=6 cclen=87 t=2059s
[00:24:26] it=657494 colorings=472000 lazy-girth=270105 last: m=126 classes=6 cclen=87 t=2060s
[00:24:27] it=657764 colorings=472200 lazy-girth=270213 last: m=126 classes=6 cclen=87 t=2061s
[00:24:28] it=658046 colorings=472400 lazy-girth=270331 last: m=126 classes=6 cclen=87 t=2062s
[00:24:29] it=658328 colorings=472600 lazy-girth=270415 last: m=126 classes=6 cclen=86 t=2063s
[00:24:30] it=658605 colorings=472800 lazy-girth=270492 last: m=126 classes=6 cclen=87 t=2064s
[00:24:31] it=658870 colorings=473000 lazy-girth=270583 last: m=126 classes=6 cclen=87 t=2065s
[00:24:31] it=659121 colorings=473200 lazy-girth=270664 last: m=126 classes=6 cclen=87 t=2066s
[00:24:33] it=659380 colorings=473400 lazy-girth=270758 last: m=126 classes=6 cclen=87 t=2067s
[00:24:34] it=659646 colorings=473600 lazy-girth=270868 last: m=126 classes=6 cclen=87 t=2068s
[00:24:35] it=659927 colorings=473800 lazy-girth=270993 last: m=126 classes=6 cclen=87 t=2069s
[00:24:36] it=660192 colorings=474000 lazy-girth=271092 last: m=126 classes=6 cclen=87 t=2070s
[00:24:37] it=660494 colorings=474200 lazy-girth=271194 last: m=126 classes=6 cclen=87 t=2071s
[00:24:38] it=660766 colorings=474400 lazy-girth=271281 last: m=126 classes=6 cclen=87 t=2072s
[00:24:39] it=661035 colorings=474600 lazy-girth=271394 last: m=126 classes=6 cclen=87 t=2073s
[00:24:40] it=661294 colorings=474800 lazy-girth=271499 last: m=126 classes=6 cclen=87 t=2074s
[00:24:41] it=661547 colorings=475000 lazy-girth=271595 last: m=126 classes=6 cclen=87 t=2075s
[00:24:42] it=661825 colorings=475200 lazy-girth=271729 last: m=126 classes=6 cclen=87 t=2076s
[00:24:43] it=662086 colorings=475400 lazy-girth=271843 last: m=126 classes=6 cclen=87 t=2077s
[00:24:44] it=662358 colorings=475600 lazy-girth=271967 last: m=126 classes=6 cclen=87 t=2078s
[00:24:45] it=662623 colorings=475800 lazy-girth=272082 last: m=126 classes=6 cclen=87 t=2079s
[00:24:46] it=662907 colorings=476000 lazy-girth=272260 last: m=126 classes=6 cclen=87 t=2080s
[00:24:47] it=663159 colorings=476200 lazy-girth=272356 last: m=126 classes=6 cclen=87 t=2081s
[00:24:48] it=663417 colorings=476400 lazy-girth=272464 last: m=126 classes=6 cclen=87 t=2082s
[00:24:49] it=663662 colorings=476600 lazy-girth=272545 last: m=126 classes=6 cclen=87 t=2083s
[00:24:50] it=663932 colorings=476800 lazy-girth=272665 last: m=126 classes=6 cclen=87 t=2084s
[00:24:51] it=664159 colorings=477000 lazy-girth=272692 last: m=126 classes=6 cclen=87 t=2085s
[00:24:52] it=664407 colorings=477200 lazy-girth=272748 last: m=126 classes=6 cclen=87 t=2086s
[00:24:53] it=664668 colorings=477400 lazy-girth=272819 last: m=126 classes=6 cclen=87 t=2087s
[00:24:54] it=664915 colorings=477600 lazy-girth=272894 last: m=126 classes=6 cclen=87 t=2088s
[00:24:55] it=665173 colorings=477800 lazy-girth=272979 last: m=126 classes=6 cclen=87 t=2089s
[00:24:56] it=665416 colorings=478000 lazy-girth=273032 last: m=126 classes=6 cclen=87 t=2090s
[00:24:57] it=665666 colorings=478200 lazy-girth=273098 last: m=126 classes=6 cclen=87 t=2091s
[00:24:57] it=665933 colorings=478400 lazy-girth=273191 last: m=126 classes=6 cclen=87 t=2092s
[00:24:59] it=666190 colorings=478600 lazy-girth=273258 last: m=126 classes=6 cclen=87 t=2093s
[00:24:59] it=666430 colorings=478800 lazy-girth=273314 last: m=126 classes=6 cclen=87 t=2094s
[00:25:00] it=666690 colorings=479000 lazy-girth=273374 last: m=126 classes=6 cclen=87 t=2094s
[00:25:01] it=666937 colorings=479200 lazy-girth=273430 last: m=126 classes=6 cclen=87 t=2095s
[00:25:02] it=667163 colorings=479400 lazy-girth=273458 last: m=126 classes=6 cclen=87 t=2096s
[00:25:03] it=667408 colorings=479600 lazy-girth=273515 last: m=126 classes=6 cclen=87 t=2097s
[00:25:04] it=667641 colorings=479800 lazy-girth=273548 last: m=126 classes=6 cclen=87 t=2098s
[00:25:05] it=667889 colorings=480000 lazy-girth=273608 last: m=126 classes=6 cclen=87 t=2099s
[00:25:06] it=668150 colorings=480200 lazy-girth=273695 last: m=126 classes=6 cclen=87 t=2100s
[00:25:07] it=668407 colorings=480400 lazy-girth=273774 last: m=126 classes=6 cclen=87 t=2101s
[00:25:08] it=668667 colorings=480600 lazy-girth=273846 last: m=126 classes=6 cclen=87 t=2102s
[00:25:09] it=668919 colorings=480800 lazy-girth=273922 last: m=126 classes=6 cclen=87 t=2103s
[00:25:09] it=669167 colorings=481000 lazy-girth=273972 last: m=126 classes=6 cclen=87 t=2104s
[00:25:10] it=669430 colorings=481200 lazy-girth=274036 last: m=126 classes=6 cclen=87 t=2104s
[00:25:11] it=669670 colorings=481400 lazy-girth=274089 last: m=126 classes=6 cclen=87 t=2105s
[00:25:12] it=669922 colorings=481600 lazy-girth=274157 last: m=126 classes=6 cclen=87 t=2106s
[00:25:13] it=670152 colorings=481800 lazy-girth=274187 last: m=126 classes=6 cclen=87 t=2107s
[00:25:14] it=670417 colorings=482000 lazy-girth=274253 last: m=126 classes=6 cclen=87 t=2108s
[00:25:15] it=670683 colorings=482200 lazy-girth=274322 last: m=126 classes=6 cclen=87 t=2109s
[00:25:16] it=670919 colorings=482400 lazy-girth=274373 last: m=126 classes=6 cclen=87 t=2110s
[00:25:16] it=671149 colorings=482600 lazy-girth=274415 last: m=126 classes=6 cclen=87 t=2111s
[00:25:17] it=671378 colorings=482800 lazy-girth=274459 last: m=126 classes=6 cclen=87 t=2111s
[00:25:18] it=671621 colorings=483000 lazy-girth=274510 last: m=126 classes=6 cclen=87 t=2113s
[00:25:19] it=671864 colorings=483200 lazy-girth=274553 last: m=126 classes=6 cclen=87 t=2113s
[00:25:20] it=672087 colorings=483400 lazy-girth=274576 last: m=126 classes=6 cclen=87 t=2114s
[00:25:21] it=672340 colorings=483600 lazy-girth=274641 last: m=126 classes=6 cclen=87 t=2115s
[00:25:22] it=672571 colorings=483800 lazy-girth=274672 last: m=126 classes=6 cclen=87 t=2116s
[00:25:23] it=672804 colorings=484000 lazy-girth=274708 last: m=126 classes=6 cclen=87 t=2117s
[00:25:24] it=673045 colorings=484200 lazy-girth=274754 last: m=126 classes=6 cclen=87 t=2118s
[00:25:25] it=673305 colorings=484400 lazy-girth=274831 last: m=126 classes=6 cclen=87 t=2119s
[00:25:26] it=673562 colorings=484600 lazy-girth=274913 last: m=126 classes=6 cclen=87 t=2120s
[00:25:27] it=673810 colorings=484800 lazy-girth=274981 last: m=126 classes=6 cclen=87 t=2121s
[00:25:28] it=674066 colorings=485000 lazy-girth=275052 last: m=126 classes=6 cclen=87 t=2122s
[00:25:29] it=674320 colorings=485200 lazy-girth=275122 last: m=126 classes=6 cclen=87 t=2123s
[00:25:29] it=674590 colorings=485400 lazy-girth=275202 last: m=126 classes=6 cclen=87 t=2124s
[00:25:30] it=674842 colorings=485600 lazy-girth=275274 last: m=126 classes=6 cclen=87 t=2125s
[00:25:32] it=675074 colorings=485800 lazy-girth=275318 last: m=126 classes=6 cclen=87 t=2126s
[00:25:32] it=675325 colorings=486000 lazy-girth=275369 last: m=126 classes=6 cclen=87 t=2127s
[00:25:33] it=675570 colorings=486200 lazy-girth=275414 last: m=126 classes=6 cclen=87 t=2128s
[00:25:34] it=675849 colorings=486400 lazy-girth=275495 last: m=126 classes=6 cclen=87 t=2129s
[00:25:35] it=676122 colorings=486600 lazy-girth=275573 last: m=126 classes=6 cclen=87 t=2130s
[00:25:36] it=676381 colorings=486800 lazy-girth=275637 last: m=126 classes=6 cclen=87 t=2130s
[00:25:37] it=676669 colorings=487000 lazy-girth=275731 last: m=126 classes=6 cclen=87 t=2131s
[00:25:38] it=676941 colorings=487200 lazy-girth=275828 last: m=126 classes=6 cclen=87 t=2132s
[00:25:39] it=677172 colorings=487400 lazy-girth=275867 last: m=126 classes=6 cclen=87 t=2133s
[00:25:40] it=677426 colorings=487600 lazy-girth=275938 last: m=126 classes=6 cclen=87 t=2134s
[00:25:41] it=677683 colorings=487800 lazy-girth=276034 last: m=126 classes=6 cclen=87 t=2135s
[00:25:42] it=677916 colorings=488000 lazy-girth=276076 last: m=126 classes=6 cclen=87 t=2136s
[00:25:42] it=678147 colorings=488200 lazy-girth=276107 last: m=126 classes=6 cclen=87 t=2137s
[00:25:43] it=678426 colorings=488400 lazy-girth=276202 last: m=126 classes=6 cclen=79 t=2138s
[00:25:44] it=678661 colorings=488600 lazy-girth=276248 last: m=126 classes=6 cclen=87 t=2139s
[00:25:45] it=678884 colorings=488800 lazy-girth=276277 last: m=126 classes=6 cclen=87 t=2139s
[00:25:46] it=679128 colorings=489000 lazy-girth=276333 last: m=126 classes=6 cclen=87 t=2140s
[00:25:47] it=679380 colorings=489200 lazy-girth=276399 last: m=126 classes=6 cclen=87 t=2141s
[00:25:48] it=679652 colorings=489400 lazy-girth=276490 last: m=126 classes=6 cclen=87 t=2142s
[00:25:49] it=679921 colorings=489600 lazy-girth=276583 last: m=126 classes=6 cclen=87 t=2143s
[00:25:50] it=680192 colorings=489800 lazy-girth=276671 last: m=126 classes=6 cclen=87 t=2144s
[00:25:51] it=680439 colorings=490000 lazy-girth=276745 last: m=126 classes=6 cclen=87 t=2145s
[00:25:52] it=680729 colorings=490200 lazy-girth=276843 last: m=126 classes=6 cclen=87 t=2146s
[00:25:53] it=681001 colorings=490400 lazy-girth=276916 last: m=126 classes=6 cclen=87 t=2147s
[00:25:54] it=681252 colorings=490600 lazy-girth=276967 last: m=126 classes=6 cclen=87 t=2148s
[00:25:55] it=681474 colorings=490800 lazy-girth=276997 last: m=126 classes=6 cclen=87 t=2149s
[00:25:56] it=681718 colorings=491000 lazy-girth=277059 last: m=126 classes=6 cclen=87 t=2150s
[00:25:56] it=681956 colorings=491200 lazy-girth=277102 last: m=126 classes=6 cclen=87 t=2151s
[00:25:57] it=682203 colorings=491400 lazy-girth=277167 last: m=126 classes=6 cclen=87 t=2151s
[00:25:58] it=682436 colorings=491600 lazy-girth=277208 last: m=126 classes=6 cclen=87 t=2152s
[00:25:59] it=682696 colorings=491800 lazy-girth=277278 last: m=126 classes=6 cclen=85 t=2153s
[00:26:00] it=682949 colorings=492000 lazy-girth=277347 last: m=126 classes=6 cclen=87 t=2154s
[00:26:01] it=683194 colorings=492200 lazy-girth=277412 last: m=126 classes=6 cclen=87 t=2155s
[00:26:02] it=683461 colorings=492400 lazy-girth=277479 last: m=126 classes=6 cclen=87 t=2156s
[00:26:03] it=683695 colorings=492600 lazy-girth=277521 last: m=126 classes=6 cclen=87 t=2157s
[00:26:04] it=683920 colorings=492800 lazy-girth=277558 last: m=126 classes=6 cclen=87 t=2158s
[00:26:05] it=684150 colorings=493000 lazy-girth=277603 last: m=126 classes=6 cclen=87 t=2159s
[00:26:05] it=684403 colorings=493200 lazy-girth=277687 last: m=126 classes=6 cclen=87 t=2160s
[00:26:06] it=684624 colorings=493400 lazy-girth=277717 last: m=126 classes=6 cclen=87 t=2160s
[00:26:07] it=684851 colorings=493600 lazy-girth=277753 last: m=126 classes=6 cclen=87 t=2161s
[00:26:08] it=685080 colorings=493800 lazy-girth=277790 last: m=126 classes=6 cclen=87 t=2162s
[00:26:09] it=685341 colorings=494000 lazy-girth=277852 last: m=126 classes=6 cclen=86 t=2163s
[00:26:10] it=685616 colorings=494200 lazy-girth=277929 last: m=126 classes=6 cclen=86 t=2164s
[00:26:11] it=685895 colorings=494400 lazy-girth=278025 last: m=126 classes=6 cclen=87 t=2165s
[00:26:12] it=686147 colorings=494600 lazy-girth=278111 last: m=126 classes=6 cclen=87 t=2166s
[00:26:13] it=686419 colorings=494800 lazy-girth=278183 last: m=126 classes=6 cclen=87 t=2167s
[00:26:14] it=686689 colorings=495000 lazy-girth=278290 last: m=126 classes=6 cclen=87 t=2168s
[00:26:15] it=686935 colorings=495200 lazy-girth=278354 last: m=126 classes=6 cclen=87 t=2169s
[00:26:16] it=687192 colorings=495400 lazy-girth=278424 last: m=126 classes=6 cclen=87 t=2170s
[00:26:17] it=687446 colorings=495600 lazy-girth=278480 last: m=126 classes=6 cclen=87 t=2171s
[00:26:18] it=687689 colorings=495800 lazy-girth=278532 last: m=126 classes=6 cclen=87 t=2172s
[00:26:19] it=687921 colorings=496000 lazy-girth=278574 last: m=126 classes=6 cclen=87 t=2173s
[00:26:20] it=688145 colorings=496200 lazy-girth=278603 last: m=126 classes=6 cclen=87 t=2174s
[00:26:21] it=688378 colorings=496400 lazy-girth=278647 last: m=126 classes=6 cclen=87 t=2175s
[00:26:22] it=688603 colorings=496600 lazy-girth=278678 last: m=126 classes=6 cclen=87 t=2176s
[00:26:23] it=688834 colorings=496800 lazy-girth=278715 last: m=126 classes=6 cclen=87 t=2177s
[00:26:24] it=689076 colorings=497000 lazy-girth=278764 last: m=126 classes=6 cclen=87 t=2178s
[00:26:25] it=689322 colorings=497200 lazy-girth=278828 last: m=126 classes=6 cclen=87 t=2179s
[00:26:26] it=689571 colorings=497400 lazy-girth=278890 last: m=126 classes=6 cclen=86 t=2180s
[00:26:26] it=689803 colorings=497600 lazy-girth=278928 last: m=126 classes=6 cclen=87 t=2181s
[00:26:27] it=690056 colorings=497800 lazy-girth=279008 last: m=126 classes=6 cclen=87 t=2182s
[00:26:28] it=690321 colorings=498000 lazy-girth=279074 last: m=126 classes=6 cclen=87 t=2182s
[00:26:29] it=690562 colorings=498200 lazy-girth=279144 last: m=126 classes=6 cclen=87 t=2183s
[00:26:30] it=690806 colorings=498400 lazy-girth=279211 last: m=126 classes=6 cclen=86 t=2184s
[00:26:31] it=691044 colorings=498600 lazy-girth=279262 last: m=126 classes=6 cclen=87 t=2185s
[00:26:32] it=691288 colorings=498800 lazy-girth=279321 last: m=126 classes=6 cclen=87 t=2186s
[00:26:33] it=691542 colorings=499000 lazy-girth=279404 last: m=126 classes=6 cclen=87 t=2187s
[00:26:34] it=691786 colorings=499200 lazy-girth=279456 last: m=126 classes=6 cclen=87 t=2188s
[00:26:35] it=692039 colorings=499400 lazy-girth=279517 last: m=126 classes=6 cclen=87 t=2189s
[00:26:36] it=692282 colorings=499600 lazy-girth=279569 last: m=126 classes=6 cclen=87 t=2190s
[00:26:37] it=692529 colorings=499800 lazy-girth=279628 last: m=126 classes=6 cclen=84 t=2191s
[00:26:38] it=692770 colorings=500000 lazy-girth=279685 last: m=126 classes=6 cclen=87 t=2192s
[00:26:39] it=693032 colorings=500200 lazy-girth=279754 last: m=126 classes=6 cclen=87 t=2193s
[00:26:40] it=693277 colorings=500400 lazy-girth=279809 last: m=126 classes=6 cclen=87 t=2194s
[00:26:41] it=693527 colorings=500600 lazy-girth=279867 last: m=126 classes=6 cclen=87 t=2195s
[00:26:42] it=693776 colorings=500800 lazy-girth=279934 last: m=126 classes=6 cclen=87 t=2196s
[00:26:43] it=694031 colorings=501000 lazy-girth=279989 last: m=126 classes=6 cclen=87 t=2197s
[00:26:44] it=694295 colorings=501200 lazy-girth=280078 last: m=126 classes=6 cclen=87 t=2198s
[00:26:45] it=694578 colorings=501400 lazy-girth=280166 last: m=126 classes=6 cclen=87 t=2199s
[00:26:46] it=694842 colorings=501600 lazy-girth=280244 last: m=126 classes=6 cclen=87 t=2200s
[00:26:47] it=695076 colorings=501800 lazy-girth=280289 last: m=126 classes=6 cclen=87 t=2201s
[00:26:48] it=695317 colorings=502000 lazy-girth=280344 last: m=126 classes=6 cclen=87 t=2202s
[00:26:49] it=695596 colorings=502200 lazy-girth=280426 last: m=126 classes=6 cclen=87 t=2203s
[00:26:49] it=695827 colorings=502400 lazy-girth=280461 last: m=126 classes=6 cclen=85 t=2204s
[00:26:50] it=696063 colorings=502600 lazy-girth=280506 last: m=126 classes=6 cclen=87 t=2204s
[00:26:51] it=696336 colorings=502800 lazy-girth=280592 last: m=126 classes=6 cclen=87 t=2205s
[00:26:53] it=696590 colorings=503000 lazy-girth=280657 last: m=126 classes=6 cclen=87 t=2207s
[00:26:54] it=696868 colorings=503200 lazy-girth=280771 last: m=126 classes=6 cclen=87 t=2208s
[00:26:55] it=697131 colorings=503400 lazy-girth=280859 last: m=126 classes=6 cclen=85 t=2209s
[00:26:56] it=697398 colorings=503600 lazy-girth=280958 last: m=126 classes=6 cclen=87 t=2210s
[00:26:57] it=697659 colorings=503800 lazy-girth=281052 last: m=126 classes=6 cclen=87 t=2211s
[00:26:58] it=697926 colorings=504000 lazy-girth=281171 last: m=126 classes=6 cclen=86 t=2212s
[00:26:59] it=698204 colorings=504200 lazy-girth=281259 last: m=126 classes=6 cclen=87 t=2213s
[00:27:00] it=698465 colorings=504400 lazy-girth=281365 last: m=126 classes=6 cclen=87 t=2215s
[00:27:01] it=698696 colorings=504600 lazy-girth=281421 last: m=126 classes=6 cclen=84 t=2215s
[00:27:02] it=698961 colorings=504800 lazy-girth=281544 last: m=126 classes=6 cclen=87 t=2217s
[00:27:04] it=699220 colorings=505000 lazy-girth=281615 last: m=126 classes=6 cclen=87 t=2218s
[00:27:05] it=699498 colorings=505200 lazy-girth=281694 last: m=126 classes=6 cclen=87 t=2219s
[00:27:06] it=699786 colorings=505400 lazy-girth=281783 last: m=126 classes=6 cclen=86 t=2220s
[00:27:07] it=700039 colorings=505600 lazy-girth=281836 last: m=126 classes=6 cclen=87 t=2221s
[00:27:08] it=700330 colorings=505800 lazy-girth=282003 last: m=126 classes=6 cclen=87 t=2222s
[00:27:09] it=700590 colorings=506000 lazy-girth=282100 last: m=126 classes=6 cclen=87 t=2223s
[00:27:10] it=700863 colorings=506200 lazy-girth=282182 last: m=126 classes=6 cclen=87 t=2224s
[00:27:11] it=701126 colorings=506400 lazy-girth=282268 last: m=126 classes=6 cclen=87 t=2225s
[00:27:12] it=701378 colorings=506600 lazy-girth=282338 last: m=126 classes=6 cclen=87 t=2226s
[00:27:13] it=701630 colorings=506800 lazy-girth=282409 last: m=126 classes=6 cclen=87 t=2227s
[00:27:14] it=701886 colorings=507000 lazy-girth=282496 last: m=126 classes=6 cclen=87 t=2229s
[00:27:15] it=702147 colorings=507200 lazy-girth=282606 last: m=126 classes=6 cclen=87 t=2230s
[00:27:17] it=702387 colorings=507400 lazy-girth=282666 last: m=126 classes=6 cclen=87 t=2231s
[00:27:18] it=702626 colorings=507600 lazy-girth=282715 last: m=126 classes=6 cclen=87 t=2232s
[00:27:18] it=702863 colorings=507800 lazy-girth=282759 last: m=126 classes=6 cclen=87 t=2233s
[00:27:19] it=703132 colorings=508000 lazy-girth=282836 last: m=126 classes=6 cclen=87 t=2234s
[00:27:20] it=703364 colorings=508200 lazy-girth=282883 last: m=126 classes=6 cclen=87 t=2235s
[00:27:21] it=703585 colorings=508400 lazy-girth=282913 last: m=126 classes=6 cclen=87 t=2236s
[00:27:23] it=703826 colorings=508600 lazy-girth=282968 last: m=126 classes=6 cclen=87 t=2237s
[00:27:24] it=704058 colorings=508800 lazy-girth=283000 last: m=126 classes=6 cclen=87 t=2238s
[00:27:24] it=704302 colorings=509000 lazy-girth=283061 last: m=126 classes=6 cclen=87 t=2239s
[00:27:25] it=704546 colorings=509200 lazy-girth=283123 last: m=126 classes=6 cclen=87 t=2239s
[00:27:26] it=704791 colorings=509400 lazy-girth=283182 last: m=126 classes=6 cclen=87 t=2241s
[00:27:28] it=705056 colorings=509600 lazy-girth=283277 last: m=126 classes=6 cclen=87 t=2242s
[00:27:29] it=705301 colorings=509800 lazy-girth=283331 last: m=126 classes=6 cclen=87 t=2243s
[00:27:30] it=705562 colorings=510000 lazy-girth=283397 last: m=126 classes=6 cclen=86 t=2244s
[00:27:30] it=705809 colorings=510200 lazy-girth=283456 last: m=126 classes=6 cclen=87 t=2245s
[00:27:32] it=706059 colorings=510400 lazy-girth=283515 last: m=126 classes=6 cclen=87 t=2246s
[00:27:33] it=706328 colorings=510600 lazy-girth=283584 last: m=126 classes=6 cclen=87 t=2247s
[00:27:34] it=706595 colorings=510800 lazy-girth=283651 last: m=126 classes=6 cclen=87 t=2248s
[00:27:35] it=706870 colorings=511000 lazy-girth=283773 last: m=126 classes=6 cclen=87 t=2249s
[00:27:36] it=707125 colorings=511200 lazy-girth=283851 last: m=126 classes=6 cclen=87 t=2250s
[00:27:37] it=707392 colorings=511400 lazy-girth=283956 last: m=126 classes=6 cclen=87 t=2251s
[00:27:38] it=707634 colorings=511600 lazy-girth=284018 last: m=126 classes=6 cclen=87 t=2252s
[00:27:39] it=707892 colorings=511800 lazy-girth=284105 last: m=126 classes=6 cclen=87 t=2253s
[00:27:41] it=708152 colorings=512000 lazy-girth=284167 last: m=126 classes=6 cclen=87 t=2255s
[00:27:42] it=708432 colorings=512200 lazy-girth=284247 last: m=126 classes=6 cclen=87 t=2256s
[00:27:43] it=708708 colorings=512400 lazy-girth=284323 last: m=126 classes=6 cclen=87 t=2257s
[00:27:44] it=708982 colorings=512600 lazy-girth=284397 last: m=126 classes=6 cclen=87 t=2258s
[00:27:45] it=709252 colorings=512800 lazy-girth=284467 last: m=126 classes=6 cclen=87 t=2259s
[00:27:46] it=709530 colorings=513000 lazy-girth=284567 last: m=126 classes=6 cclen=87 t=2260s
[00:27:47] it=709767 colorings=513200 lazy-girth=284628 last: m=126 classes=6 cclen=87 t=2261s
[00:27:48] it=710019 colorings=513400 lazy-girth=284714 last: m=126 classes=6 cclen=87 t=2262s
[00:27:49] it=710277 colorings=513600 lazy-girth=284805 last: m=126 classes=6 cclen=86 t=2264s
[00:27:50] it=710492 colorings=513800 lazy-girth=284822 last: m=126 classes=6 cclen=87 t=2265s
[00:27:51] it=710739 colorings=514000 lazy-girth=284885 last: m=126 classes=6 cclen=87 t=2266s
[00:27:52] it=710978 colorings=514200 lazy-girth=284942 last: m=126 classes=6 cclen=87 t=2267s
[00:27:54] it=711205 colorings=514400 lazy-girth=284982 last: m=126 classes=6 cclen=87 t=2268s
[00:27:55] it=711430 colorings=514600 lazy-girth=285016 last: m=126 classes=6 cclen=87 t=2269s
[00:27:56] it=711656 colorings=514800 lazy-girth=285054 last: m=126 classes=6 cclen=87 t=2270s
[00:27:57] it=711885 colorings=515000 lazy-girth=285092 last: m=126 classes=6 cclen=86 t=2271s
[00:27:58] it=712133 colorings=515200 lazy-girth=285167 last: m=126 classes=6 cclen=87 t=2272s
[00:27:59] it=712369 colorings=515400 lazy-girth=285219 last: m=126 classes=6 cclen=87 t=2273s
[00:28:00] it=712615 colorings=515600 lazy-girth=285287 last: m=126 classes=6 cclen=86 t=2275s
[00:28:02] it=712840 colorings=515800 lazy-girth=285322 last: m=126 classes=6 cclen=87 t=2276s
[00:28:03] it=713090 colorings=516000 lazy-girth=285387 last: m=126 classes=6 cclen=87 t=2277s
[00:28:04] it=713317 colorings=516200 lazy-girth=285430 last: m=126 classes=6 cclen=87 t=2278s
[00:28:06] it=713556 colorings=516400 lazy-girth=285479 last: m=126 classes=6 cclen=87 t=2280s
[00:28:07] it=713791 colorings=516600 lazy-girth=285536 last: m=126 classes=6 cclen=87 t=2281s
[00:28:09] it=714043 colorings=516800 lazy-girth=285612 last: m=126 classes=6 cclen=87 t=2283s
[00:28:11] it=714347 colorings=517000 lazy-girth=285788 last: m=126 classes=6 cclen=87 t=2286s
[00:28:13] it=714640 colorings=517200 lazy-girth=285936 last: m=126 classes=6 cclen=87 t=2287s
[00:28:14] it=714958 colorings=517400 lazy-girth=286087 last: m=126 classes=6 cclen=87 t=2288s
[00:28:15] it=715254 colorings=517600 lazy-girth=286214 last: m=126 classes=6 cclen=87 t=2289s
[00:28:16] it=715549 colorings=517800 lazy-girth=286351 last: m=126 classes=6 cclen=87 t=2291s
[00:28:17] it=715808 colorings=518000 lazy-girth=286443 last: m=126 classes=6 cclen=87 t=2292s
[00:28:19] it=716131 colorings=518200 lazy-girth=286636 last: m=126 classes=6 cclen=87 t=2293s
[00:28:20] it=716484 colorings=518400 lazy-girth=286830 last: m=126 classes=6 cclen=87 t=2294s
[00:28:22] it=716804 colorings=518600 lazy-girth=286993 last: m=126 classes=6 cclen=87 t=2296s
[00:28:23] it=717088 colorings=518800 lazy-girth=287091 last: m=126 classes=6 cclen=87 t=2297s
[00:28:24] it=717368 colorings=519000 lazy-girth=287204 last: m=126 classes=6 cclen=87 t=2298s
[00:28:25] it=717613 colorings=519200 lazy-girth=287256 last: m=126 classes=6 cclen=87 t=2299s
[00:28:26] it=717869 colorings=519400 lazy-girth=287338 last: m=126 classes=6 cclen=87 t=2300s
[00:28:27] it=718134 colorings=519600 lazy-girth=287454 last: m=126 classes=6 cclen=87 t=2301s
[00:28:28] it=718428 colorings=519800 lazy-girth=287577 last: m=126 classes=6 cclen=87 t=2302s
[00:28:29] it=718745 colorings=520000 lazy-girth=287782 last: m=126 classes=6 cclen=87 t=2303s
[00:28:30] it=719055 colorings=520200 lazy-girth=287937 last: m=126 classes=6 cclen=87 t=2305s
[00:28:32] it=719355 colorings=520400 lazy-girth=288083 last: m=126 classes=6 cclen=87 t=2306s
[00:28:33] it=719642 colorings=520600 lazy-girth=288200 last: m=126 classes=6 cclen=87 t=2307s
[00:28:34] it=719926 colorings=520800 lazy-girth=288316 last: m=126 classes=6 cclen=87 t=2308s
[00:28:35] it=720197 colorings=521000 lazy-girth=288423 last: m=126 classes=6 cclen=87 t=2309s
[00:28:36] it=720439 colorings=521200 lazy-girth=288486 last: m=126 classes=6 cclen=87 t=2310s
[00:28:37] it=720682 colorings=521400 lazy-girth=288536 last: m=126 classes=6 cclen=87 t=2311s
[00:28:38] it=720997 colorings=521600 lazy-girth=288675 last: m=126 classes=6 cclen=87 t=2312s
[00:28:39] it=721307 colorings=521800 lazy-girth=288822 last: m=126 classes=6 cclen=87 t=2313s
[00:28:40] it=721615 colorings=522000 lazy-girth=289009 last: m=126 classes=6 cclen=87 t=2314s
[00:28:41] it=721895 colorings=522200 lazy-girth=289115 last: m=126 classes=6 cclen=87 t=2316s
[00:28:43] it=722207 colorings=522400 lazy-girth=289288 last: m=126 classes=6 cclen=86 t=2317s
[00:28:44] it=722514 colorings=522600 lazy-girth=289421 last: m=126 classes=6 cclen=87 t=2318s
[00:28:45] it=722774 colorings=522800 lazy-girth=289501 last: m=126 classes=6 cclen=87 t=2319s
[00:28:46] it=723040 colorings=523000 lazy-girth=289605 last: m=126 classes=6 cclen=87 t=2320s
[00:28:47] it=723307 colorings=523200 lazy-girth=289691 last: m=126 classes=6 cclen=87 t=2321s
[00:28:48] it=723594 colorings=523400 lazy-girth=289808 last: m=126 classes=6 cclen=85 t=2322s
[00:28:49] it=723875 colorings=523600 lazy-girth=289903 last: m=126 classes=6 cclen=87 t=2323s
[00:28:50] it=724163 colorings=523800 lazy-girth=290010 last: m=126 classes=6 cclen=87 t=2324s
[00:28:51] it=724441 colorings=524000 lazy-girth=290107 last: m=126 classes=6 cclen=87 t=2325s
[00:28:52] it=724703 colorings=524200 lazy-girth=290208 last: m=126 classes=6 cclen=87 t=2326s
[00:28:53] it=724991 colorings=524400 lazy-girth=290317 last: m=126 classes=6 cclen=87 t=2328s
[00:28:54] it=725247 colorings=524600 lazy-girth=290382 last: m=126 classes=6 cclen=87 t=2329s
[00:28:55] it=725490 colorings=524800 lazy-girth=290431 last: m=126 classes=6 cclen=87 t=2329s
[00:28:56] it=725770 colorings=525000 lazy-girth=290531 last: m=126 classes=6 cclen=87 t=2330s
[00:28:57] it=726050 colorings=525200 lazy-girth=290653 last: m=126 classes=6 cclen=87 t=2331s
[00:28:58] it=726311 colorings=525400 lazy-girth=290742 last: m=126 classes=6 cclen=87 t=2332s
[00:28:59] it=726578 colorings=525600 lazy-girth=290828 last: m=126 classes=6 cclen=87 t=2333s
[00:29:00] it=726820 colorings=525800 lazy-girth=290878 last: m=126 classes=6 cclen=87 t=2334s
[00:29:01] it=727062 colorings=526000 lazy-girth=290940 last: m=126 classes=6 cclen=87 t=2335s
[00:29:02] it=727318 colorings=526200 lazy-girth=291005 last: m=126 classes=6 cclen=86 t=2336s
[00:29:03] it=727557 colorings=526400 lazy-girth=291055 last: m=126 classes=6 cclen=87 t=2337s
[00:29:04] it=727846 colorings=526600 lazy-girth=291167 last: m=126 classes=6 cclen=87 t=2338s
[00:29:05] it=728103 colorings=526800 lazy-girth=291238 last: m=126 classes=6 cclen=87 t=2339s
[00:29:06] it=728353 colorings=527000 lazy-girth=291305 last: m=126 classes=6 cclen=87 t=2340s
[00:29:07] it=728626 colorings=527200 lazy-girth=291405 last: m=126 classes=6 cclen=83 t=2341s
[00:29:08] it=728854 colorings=527400 lazy-girth=291454 last: m=126 classes=6 cclen=87 t=2342s
[00:29:08] it=729094 colorings=527600 lazy-girth=291495 last: m=126 classes=6 cclen=86 t=2343s
[00:29:09] it=729325 colorings=527800 lazy-girth=291527 last: m=126 classes=6 cclen=87 t=2343s
[00:29:10] it=729571 colorings=528000 lazy-girth=291583 last: m=126 classes=6 cclen=87 t=2344s
[00:29:11] it=729800 colorings=528200 lazy-girth=291618 last: m=126 classes=6 cclen=87 t=2345s
[00:29:12] it=730046 colorings=528400 lazy-girth=291668 last: m=126 classes=6 cclen=87 t=2346s
[00:29:13] it=730279 colorings=528600 lazy-girth=291703 last: m=126 classes=6 cclen=87 t=2347s
[00:29:14] it=730507 colorings=528800 lazy-girth=291734 last: m=126 classes=6 cclen=87 t=2348s
[00:29:14] it=730748 colorings=529000 lazy-girth=291779 last: m=126 classes=6 cclen=87 t=2349s
[00:29:15] it=730993 colorings=529200 lazy-girth=291836 last: m=126 classes=6 cclen=87 t=2350s
[00:29:16] it=731220 colorings=529400 lazy-girth=291869 last: m=126 classes=6 cclen=87 t=2350s
[00:29:17] it=731466 colorings=529600 lazy-girth=291920 last: m=126 classes=6 cclen=86 t=2351s
[00:29:18] it=731688 colorings=529800 lazy-girth=291943 last: m=126 classes=6 cclen=87 t=2352s
[00:29:19] it=731939 colorings=530000 lazy-girth=291998 last: m=126 classes=6 cclen=84 t=2353s
[00:29:20] it=732171 colorings=530200 lazy-girth=292032 last: m=126 classes=6 cclen=86 t=2354s
[00:29:21] it=732457 colorings=530400 lazy-girth=292169 last: m=126 classes=6 cclen=87 t=2355s
[00:29:22] it=732743 colorings=530600 lazy-girth=292298 last: m=126 classes=6 cclen=87 t=2356s
[00:29:23] it=733058 colorings=530800 lazy-girth=292430 last: m=126 classes=6 cclen=87 t=2358s
[00:29:24] it=733352 colorings=531000 lazy-girth=292548 last: m=126 classes=6 cclen=86 t=2359s
[00:29:25] it=733631 colorings=531200 lazy-girth=292657 last: m=126 classes=6 cclen=87 t=2360s
[00:29:27] it=733927 colorings=531400 lazy-girth=292811 last: m=126 classes=6 cclen=87 t=2361s
[00:29:28] it=734232 colorings=531600 lazy-girth=292966 last: m=126 classes=6 cclen=87 t=2362s
[00:29:29] it=734536 colorings=531800 lazy-girth=293121 last: m=126 classes=6 cclen=87 t=2363s
[00:29:30] it=734795 colorings=532000 lazy-girth=293190 last: m=126 classes=6 cclen=87 t=2364s
[00:29:31] it=735060 colorings=532200 lazy-girth=293285 last: m=126 classes=6 cclen=87 t=2365s
[00:29:32] it=735330 colorings=532400 lazy-girth=293398 last: m=126 classes=6 cclen=87 t=2366s
[00:29:33] it=735645 colorings=532600 lazy-girth=293571 last: m=126 classes=6 cclen=87 t=2367s
[00:29:34] it=735937 colorings=532800 lazy-girth=293690 last: m=126 classes=6 cclen=87 t=2369s
[00:29:36] it=736222 colorings=533000 lazy-girth=293793 last: m=126 classes=6 cclen=87 t=2370s
[00:29:37] it=736494 colorings=533200 lazy-girth=293916 last: m=126 classes=6 cclen=87 t=2371s
[00:29:38] it=736744 colorings=533400 lazy-girth=293987 last: m=126 classes=6 cclen=87 t=2372s
[00:29:39] it=737018 colorings=533600 lazy-girth=294132 last: m=126 classes=6 cclen=87 t=2373s
[00:29:40] it=737320 colorings=533800 lazy-girth=294250 last: m=126 classes=6 cclen=87 t=2374s
[00:29:41] it=737600 colorings=534000 lazy-girth=294357 last: m=126 classes=6 cclen=87 t=2375s
[00:29:42] it=737839 colorings=534200 lazy-girth=294426 last: m=126 classes=6 cclen=87 t=2376s
[00:29:43] it=738143 colorings=534400 lazy-girth=294569 last: m=126 classes=6 cclen=87 t=2377s
[00:29:44] it=738449 colorings=534600 lazy-girth=294710 last: m=126 classes=6 cclen=87 t=2379s
[00:29:45] it=738709 colorings=534800 lazy-girth=294807 last: m=126 classes=6 cclen=87 t=2380s
[00:29:46] it=738947 colorings=535000 lazy-girth=294863 last: m=126 classes=6 cclen=87 t=2380s
[00:29:47] it=739229 colorings=535200 lazy-girth=294961 last: m=126 classes=6 cclen=87 t=2381s
[00:29:48] it=739521 colorings=535400 lazy-girth=295085 last: m=126 classes=6 cclen=87 t=2383s
[00:29:50] it=739809 colorings=535600 lazy-girth=295231 last: m=126 classes=6 cclen=87 t=2384s
[00:29:50] it=740065 colorings=535800 lazy-girth=295299 last: m=126 classes=6 cclen=87 t=2385s
[00:29:51] it=740329 colorings=536000 lazy-girth=295391 last: m=126 classes=6 cclen=86 t=2386s
[00:29:53] it=740637 colorings=536200 lazy-girth=295543 last: m=126 classes=6 cclen=87 t=2387s
[00:29:54] it=740945 colorings=536400 lazy-girth=295697 last: m=126 classes=6 cclen=87 t=2388s
[00:29:55] it=741206 colorings=536600 lazy-girth=295768 last: m=126 classes=6 cclen=87 t=2389s
[00:29:56] it=741476 colorings=536800 lazy-girth=295869 last: m=126 classes=6 cclen=87 t=2390s
[00:29:57] it=741793 colorings=537000 lazy-girth=296052 last: m=126 classes=6 cclen=87 t=2391s
[00:29:58] it=742113 colorings=537200 lazy-girth=296215 last: m=126 classes=6 cclen=87 t=2393s
[00:29:59] it=742399 colorings=537400 lazy-girth=296342 last: m=126 classes=6 cclen=87 t=2394s
[00:30:00] it=742626 colorings=537600 lazy-girth=296383 last: m=126 classes=6 cclen=87 t=2394s
[00:30:01] it=742925 colorings=537800 lazy-girth=296519 last: m=126 classes=6 cclen=87 t=2396s
[00:30:02] it=743208 colorings=538000 lazy-girth=296613 last: m=126 classes=6 cclen=87 t=2396s
[00:30:03] it=743489 colorings=538200 lazy-girth=296736 last: m=126 classes=6 cclen=87 t=2398s
[00:30:04] it=743763 colorings=538400 lazy-girth=296841 last: m=126 classes=6 cclen=87 t=2399s
[00:30:05] it=744042 colorings=538600 lazy-girth=296961 last: m=126 classes=6 cclen=87 t=2400s
[00:30:07] it=744341 colorings=538800 lazy-girth=297127 last: m=126 classes=6 cclen=87 t=2401s
[00:30:08] it=744579 colorings=539000 lazy-girth=297190 last: m=126 classes=6 cclen=87 t=2402s
[00:30:09] it=744871 colorings=539200 lazy-girth=297342 last: m=126 classes=6 cclen=87 t=2403s
[00:30:10] it=745145 colorings=539400 lazy-girth=297453 last: m=126 classes=6 cclen=87 t=2405s
[00:30:12] it=745452 colorings=539600 lazy-girth=297622 last: m=126 classes=6 cclen=86 t=2406s
[00:30:13] it=745753 colorings=539800 lazy-girth=297786 last: m=126 classes=6 cclen=87 t=2407s
[00:30:14] it=745995 colorings=540000 lazy-girth=297855 last: m=126 classes=6 cclen=87 t=2408s
[00:30:15] it=746261 colorings=540200 lazy-girth=297949 last: m=126 classes=6 cclen=87 t=2409s
[00:30:16] it=746535 colorings=540400 lazy-girth=298067 last: m=126 classes=6 cclen=87 t=2410s
[00:30:17] it=746829 colorings=540600 lazy-girth=298242 last: m=126 classes=6 cclen=86 t=2411s
[00:30:18] it=747098 colorings=540800 lazy-girth=298331 last: m=126 classes=6 cclen=86 t=2412s
[00:30:19] it=747353 colorings=541000 lazy-girth=298408 last: m=126 classes=6 cclen=87 t=2413s
[00:30:20] it=747600 colorings=541200 lazy-girth=298475 last: m=126 classes=6 cclen=87 t=2414s
[00:30:21] it=747869 colorings=541400 lazy-girth=298574 last: m=126 classes=6 cclen=87 t=2415s
[00:30:22] it=748137 colorings=541600 lazy-girth=298658 last: m=126 classes=6 cclen=87 t=2416s
[00:30:23] it=748432 colorings=541800 lazy-girth=298777 last: m=126 classes=6 cclen=87 t=2417s
[00:30:24] it=748728 colorings=542000 lazy-girth=298911 last: m=126 classes=6 cclen=87 t=2418s
[00:30:25] it=749013 colorings=542200 lazy-girth=299013 last: m=126 classes=6 cclen=86 t=2419s
[00:30:25] it=749253 colorings=542400 lazy-girth=299063 last: m=126 classes=6 cclen=87 t=2420s
[00:30:26] it=749483 colorings=542600 lazy-girth=299106 last: m=126 classes=6 cclen=87 t=2420s
[00:30:27] it=749736 colorings=542800 lazy-girth=299174 last: m=126 classes=6 cclen=87 t=2421s
[00:30:28] it=750007 colorings=543000 lazy-girth=299307 last: m=126 classes=6 cclen=87 t=2422s
[00:30:29] it=750280 colorings=543200 lazy-girth=299410 last: m=126 classes=6 cclen=87 t=2423s
[00:30:30] it=750534 colorings=543400 lazy-girth=299491 last: m=126 classes=6 cclen=86 t=2424s
[00:30:31] it=750838 colorings=543600 lazy-girth=299648 last: m=126 classes=6 cclen=87 t=2426s
[00:30:33] it=751147 colorings=543800 lazy-girth=299820 last: m=126 classes=6 cclen=87 t=2427s
[00:30:34] it=751420 colorings=544000 lazy-girth=299929 last: m=126 classes=6 cclen=87 t=2428s
[00:30:35] it=751690 colorings=544200 lazy-girth=300052 last: m=126 classes=6 cclen=87 t=2429s
[00:30:36] it=751960 colorings=544400 lazy-girth=300140 last: m=126 classes=6 cclen=87 t=2430s
[00:30:36] it=752221 colorings=544600 lazy-girth=300222 last: m=126 classes=6 cclen=87 t=2431s
[00:30:37] it=752465 colorings=544800 lazy-girth=300287 last: m=126 classes=6 cclen=87 t=2431s
[00:30:38] it=752738 colorings=545000 lazy-girth=300393 last: m=126 classes=6 cclen=87 t=2432s
[00:30:39] it=753005 colorings=545200 lazy-girth=300484 last: m=126 classes=6 cclen=87 t=2433s
[00:30:40] it=753255 colorings=545400 lazy-girth=300545 last: m=126 classes=6 cclen=87 t=2434s
[00:30:41] it=753522 colorings=545600 lazy-girth=300635 last: m=126 classes=6 cclen=87 t=2435s
[00:30:42] it=753816 colorings=545800 lazy-girth=300785 last: m=126 classes=6 cclen=86 t=2436s
[00:30:43] it=754094 colorings=546000 lazy-girth=300890 last: m=126 classes=6 cclen=87 t=2437s
[00:30:44] it=754388 colorings=546200 lazy-girth=301044 last: m=126 classes=6 cclen=87 t=2438s
[00:30:45] it=754665 colorings=546400 lazy-girth=301160 last: m=126 classes=6 cclen=87 t=2439s
[00:30:46] it=754920 colorings=546600 lazy-girth=301234 last: m=126 classes=6 cclen=87 t=2440s
[00:30:47] it=755167 colorings=546800 lazy-girth=301305 last: m=126 classes=6 cclen=87 t=2441s
[00:30:48] it=755427 colorings=547000 lazy-girth=301375 last: m=126 classes=6 cclen=87 t=2442s
[00:30:49] it=755692 colorings=547200 lazy-girth=301462 last: m=126 classes=6 cclen=87 t=2443s
[00:30:50] it=756015 colorings=547400 lazy-girth=301676 last: m=126 classes=6 cclen=87 t=2444s
[00:30:51] it=756286 colorings=547600 lazy-girth=301807 last: m=126 classes=6 cclen=87 t=2445s
[00:30:52] it=756567 colorings=547800 lazy-girth=301942 last: m=126 classes=6 cclen=87 t=2446s
[00:30:53] it=756866 colorings=548000 lazy-girth=302111 last: m=126 classes=6 cclen=87 t=2447s
[00:30:54] it=757142 colorings=548200 lazy-girth=302242 last: m=126 classes=6 cclen=87 t=2448s
[00:30:55] it=757386 colorings=548400 lazy-girth=302301 last: m=126 classes=6 cclen=87 t=2449s
[00:30:56] it=757652 colorings=548600 lazy-girth=302392 last: m=126 classes=6 cclen=87 t=2450s
[00:30:57] it=757941 colorings=548800 lazy-girth=302543 last: m=126 classes=6 cclen=87 t=2451s
[00:30:58] it=758218 colorings=549000 lazy-girth=302683 last: m=126 classes=6 cclen=87 t=2452s
[00:30:59] it=758487 colorings=549200 lazy-girth=302799 last: m=126 classes=6 cclen=87 t=2453s
[00:31:00] it=758763 colorings=549400 lazy-girth=302933 last: m=126 classes=6 cclen=87 t=2454s
[00:31:01] it=759006 colorings=549600 lazy-girth=303009 last: m=126 classes=6 cclen=87 t=2455s
[00:31:02] it=759289 colorings=549800 lazy-girth=303135 last: m=126 classes=6 cclen=87 t=2456s
[00:31:03] it=759570 colorings=550000 lazy-girth=303269 last: m=126 classes=6 cclen=87 t=2457s
[00:31:04] it=759829 colorings=550200 lazy-girth=303356 last: m=126 classes=6 cclen=87 t=2458s
[00:31:05] it=760123 colorings=550400 lazy-girth=303541 last: m=126 classes=6 cclen=87 t=2459s
[00:31:06] it=760368 colorings=550600 lazy-girth=303606 last: m=126 classes=6 cclen=87 t=2460s
[00:31:07] it=760636 colorings=550800 lazy-girth=303735 last: m=126 classes=6 cclen=87 t=2461s
[00:31:07] it=760900 colorings=551000 lazy-girth=303856 last: m=126 classes=6 cclen=87 t=2462s
[00:31:08] it=761175 colorings=551200 lazy-girth=303961 last: m=126 classes=6 cclen=87 t=2463s
[00:31:09] it=761457 colorings=551400 lazy-girth=304091 last: m=126 classes=6 cclen=87 t=2464s
[00:31:10] it=761726 colorings=551600 lazy-girth=304210 last: m=126 classes=6 cclen=87 t=2465s
[00:31:12] it=762016 colorings=551800 lazy-girth=304366 last: m=126 classes=6 cclen=86 t=2466s
[00:31:13] it=762306 colorings=552000 lazy-girth=304507 last: m=126 classes=6 cclen=87 t=2467s
[00:31:14] it=762581 colorings=552200 lazy-girth=304646 last: m=126 classes=6 cclen=87 t=2468s
[00:31:14] it=762827 colorings=552400 lazy-girth=304720 last: m=126 classes=6 cclen=87 t=2469s
[00:31:15] it=763043 colorings=552600 lazy-girth=304738 last: m=126 classes=6 cclen=87 t=2469s
[00:31:16] it=763249 colorings=552800 lazy-girth=304744 last: m=126 classes=6 cclen=87 t=2470s
[00:31:17] it=763490 colorings=553000 lazy-girth=304791 last: m=126 classes=6 cclen=87 t=2471s
[00:31:18] it=763789 colorings=553200 lazy-girth=304974 last: m=126 classes=6 cclen=86 t=2472s
[00:31:19] it=764071 colorings=553400 lazy-girth=305105 last: m=126 classes=6 cclen=87 t=2473s
[00:31:20] it=764329 colorings=553600 lazy-girth=305200 last: m=126 classes=6 cclen=86 t=2474s
[00:31:21] it=764631 colorings=553800 lazy-girth=305377 last: m=126 classes=6 cclen=87 t=2475s
[00:31:22] it=764889 colorings=554000 lazy-girth=305458 last: m=126 classes=6 cclen=87 t=2476s
[00:31:23] it=765159 colorings=554200 lazy-girth=305563 last: m=126 classes=6 cclen=87 t=2477s
[00:31:24] it=765439 colorings=554400 lazy-girth=305695 last: m=126 classes=6 cclen=87 t=2478s
[00:31:25] it=765696 colorings=554600 lazy-girth=305758 last: m=126 classes=6 cclen=87 t=2479s
[00:31:26] it=765984 colorings=554800 lazy-girth=305930 last: m=126 classes=6 cclen=87 t=2480s
[00:31:27] it=766249 colorings=555000 lazy-girth=306051 last: m=126 classes=6 cclen=87 t=2481s
[00:31:28] it=766522 colorings=555200 lazy-girth=306177 last: m=126 classes=6 cclen=87 t=2482s
[00:31:29] it=766800 colorings=555400 lazy-girth=306321 last: m=126 classes=6 cclen=87 t=2483s
[00:31:30] it=767074 colorings=555600 lazy-girth=306419 last: m=126 classes=6 cclen=87 t=2484s
[00:31:31] it=767359 colorings=555800 lazy-girth=306568 last: m=126 classes=6 cclen=87 t=2485s
[00:31:32] it=767630 colorings=556000 lazy-girth=306707 last: m=126 classes=6 cclen=87 t=2486s
[00:31:32] it=767888 colorings=556200 lazy-girth=306819 last: m=126 classes=6 cclen=87 t=2487s
[00:31:34] it=768164 colorings=556400 lazy-girth=306951 last: m=126 classes=6 cclen=87 t=2488s
[00:31:34] it=768432 colorings=556600 lazy-girth=307072 last: m=126 classes=6 cclen=87 t=2489s
[00:31:35] it=768707 colorings=556800 lazy-girth=307212 last: m=126 classes=6 cclen=87 t=2490s
[00:31:37] it=769000 colorings=557000 lazy-girth=307382 last: m=126 classes=6 cclen=87 t=2491s
[00:31:38] it=769271 colorings=557200 lazy-girth=307510 last: m=126 classes=6 cclen=87 t=2492s
[00:31:38] it=769522 colorings=557400 lazy-girth=307604 last: m=126 classes=6 cclen=87 t=2493s
[00:31:39] it=769788 colorings=557600 lazy-girth=307736 last: m=126 classes=6 cclen=87 t=2494s
[00:31:41] it=770095 colorings=557800 lazy-girth=307956 last: m=126 classes=6 cclen=87 t=2495s
[00:31:42] it=770369 colorings=558000 lazy-girth=308089 last: m=126 classes=6 cclen=87 t=2496s
[00:31:43] it=770666 colorings=558200 lazy-girth=308268 last: m=126 classes=6 cclen=87 t=2497s
[00:31:44] it=770928 colorings=558400 lazy-girth=308389 last: m=126 classes=6 cclen=87 t=2498s
[00:31:45] it=771222 colorings=558600 lazy-girth=308569 last: m=126 classes=6 cclen=87 t=2499s
[00:31:46] it=771492 colorings=558800 lazy-girth=308680 last: m=126 classes=6 cclen=87 t=2500s
[00:31:47] it=771801 colorings=559000 lazy-girth=308876 last: m=126 classes=6 cclen=87 t=2501s
[00:31:48] it=772099 colorings=559200 lazy-girth=309034 last: m=126 classes=6 cclen=86 t=2502s
[00:31:49] it=772388 colorings=559400 lazy-girth=309186 last: m=126 classes=6 cclen=87 t=2503s
[00:31:50] it=772641 colorings=559600 lazy-girth=309269 last: m=126 classes=6 cclen=87 t=2504s
[00:31:51] it=772904 colorings=559800 lazy-girth=309351 last: m=126 classes=6 cclen=87 t=2505s
[00:31:52] it=773209 colorings=560000 lazy-girth=309488 last: m=126 classes=6 cclen=87 t=2506s
[00:31:53] it=773506 colorings=560200 lazy-girth=309620 last: m=126 classes=6 cclen=87 t=2508s
[00:31:54] it=773763 colorings=560400 lazy-girth=309689 last: m=126 classes=6 cclen=87 t=2509s
[00:31:55] it=774022 colorings=560600 lazy-girth=309752 last: m=126 classes=6 cclen=87 t=2509s
[00:31:56] it=774283 colorings=560800 lazy-girth=309814 last: m=126 classes=6 cclen=86 t=2510s
[00:31:57] it=774564 colorings=561000 lazy-girth=309926 last: m=126 classes=6 cclen=87 t=2511s
[00:31:58] it=774840 colorings=561200 lazy-girth=310026 last: m=126 classes=6 cclen=87 t=2512s
[00:31:59] it=775095 colorings=561400 lazy-girth=310101 last: m=126 classes=6 cclen=87 t=2513s
[00:32:00] it=775323 colorings=561600 lazy-girth=310146 last: m=126 classes=6 cclen=87 t=2514s
[00:32:00] it=775591 colorings=561800 lazy-girth=310234 last: m=126 classes=6 cclen=87 t=2515s
[00:32:01] it=775836 colorings=562000 lazy-girth=310298 last: m=126 classes=6 cclen=87 t=2515s
[00:32:02] it=776094 colorings=562200 lazy-girth=310403 last: m=126 classes=6 cclen=87 t=2516s
[00:32:03] it=776338 colorings=562400 lazy-girth=310452 last: m=126 classes=6 cclen=87 t=2517s
[00:32:04] it=776620 colorings=562600 lazy-girth=310570 last: m=126 classes=6 cclen=87 t=2518s
[00:32:05] it=776880 colorings=562800 lazy-girth=310655 last: m=126 classes=6 cclen=87 t=2519s
[00:32:06] it=777149 colorings=563000 lazy-girth=310747 last: m=126 classes=6 cclen=87 t=2520s
[00:32:07] it=777410 colorings=563200 lazy-girth=310820 last: m=126 classes=6 cclen=87 t=2521s
[00:32:08] it=777659 colorings=563400 lazy-girth=310897 last: m=126 classes=6 cclen=87 t=2522s
[00:32:09] it=777905 colorings=563600 lazy-girth=310961 last: m=126 classes=6 cclen=87 t=2523s
[00:32:09] it=778165 colorings=563800 lazy-girth=311045 last: m=126 classes=6 cclen=87 t=2524s
[00:32:10] it=778442 colorings=564000 lazy-girth=311139 last: m=126 classes=6 cclen=87 t=2525s
[00:32:11] it=778667 colorings=564200 lazy-girth=311167 last: m=126 classes=6 cclen=87 t=2525s
[00:32:12] it=778899 colorings=564400 lazy-girth=311205 last: m=126 classes=6 cclen=87 t=2526s
[00:32:13] it=779152 colorings=564600 lazy-girth=311272 last: m=126 classes=6 cclen=87 t=2527s
[00:32:14] it=779375 colorings=564800 lazy-girth=311295 last: m=126 classes=6 cclen=87 t=2528s
[00:32:15] it=779607 colorings=565000 lazy-girth=311338 last: m=126 classes=6 cclen=87 t=2529s
[00:32:16] it=779851 colorings=565200 lazy-girth=311385 last: m=126 classes=6 cclen=87 t=2530s
[00:32:16] it=780078 colorings=565400 lazy-girth=311423 last: m=126 classes=6 cclen=87 t=2531s
[00:32:17] it=780310 colorings=565600 lazy-girth=311469 last: m=126 classes=6 cclen=86 t=2531s
[00:32:18] it=780549 colorings=565800 lazy-girth=311520 last: m=126 classes=6 cclen=87 t=2532s
[00:32:19] it=780802 colorings=566000 lazy-girth=311587 last: m=126 classes=6 cclen=87 t=2533s
[00:32:20] it=781039 colorings=566200 lazy-girth=311628 last: m=126 classes=6 cclen=87 t=2534s
[00:32:21] it=781275 colorings=566400 lazy-girth=311676 last: m=126 classes=6 cclen=87 t=2535s
[00:32:22] it=781521 colorings=566600 lazy-girth=311730 last: m=126 classes=6 cclen=87 t=2536s
[00:32:23] it=781751 colorings=566800 lazy-girth=311766 last: m=126 classes=6 cclen=87 t=2537s
[00:32:23] it=781975 colorings=567000 lazy-girth=311808 last: m=126 classes=6 cclen=87 t=2538s
[00:32:25] it=782265 colorings=567200 lazy-girth=311947 last: m=126 classes=6 cclen=87 t=2539s
[00:32:26] it=782570 colorings=567400 lazy-girth=312107 last: m=126 classes=6 cclen=86 t=2540s
[00:32:27] it=782846 colorings=567600 lazy-girth=312216 last: m=126 classes=6 cclen=87 t=2541s
[00:32:28] it=783136 colorings=567800 lazy-girth=312369 last: m=126 classes=6 cclen=87 t=2542s
[00:32:29] it=783425 colorings=568000 lazy-girth=312501 last: m=126 classes=6 cclen=87 t=2543s
[00:32:30] it=783692 colorings=568200 lazy-girth=312588 last: m=126 classes=6 cclen=87 t=2544s
[00:32:31] it=783926 colorings=568400 lazy-girth=312626 last: m=126 classes=6 cclen=87 t=2545s
[00:32:32] it=784163 colorings=568600 lazy-girth=312675 last: m=126 classes=6 cclen=87 t=2546s
[00:32:33] it=784428 colorings=568800 lazy-girth=312744 last: m=126 classes=6 cclen=87 t=2547s
[00:32:34] it=784681 colorings=569000 lazy-girth=312801 last: m=126 classes=6 cclen=87 t=2548s
[00:32:35] it=784945 colorings=569200 lazy-girth=312909 last: m=126 classes=6 cclen=87 t=2549s
[00:32:35] it=785190 colorings=569400 lazy-girth=312957 last: m=126 classes=6 cclen=87 t=2550s
[00:32:36] it=785451 colorings=569600 lazy-girth=313033 last: m=126 classes=6 cclen=87 t=2551s
[00:32:37] it=785688 colorings=569800 lazy-girth=313083 last: m=126 classes=6 cclen=87 t=2551s
[00:32:38] it=785934 colorings=570000 lazy-girth=313134 last: m=126 classes=6 cclen=87 t=2552s
[00:32:39] it=786200 colorings=570200 lazy-girth=313221 last: m=126 classes=6 cclen=87 t=2553s
[00:32:40] it=786469 colorings=570400 lazy-girth=313295 last: m=126 classes=6 cclen=87 t=2554s
[00:32:41] it=786769 colorings=570600 lazy-girth=313473 last: m=126 classes=6 cclen=87 t=2556s
[00:32:43] it=787064 colorings=570800 lazy-girth=313644 last: m=126 classes=6 cclen=87 t=2557s
[00:32:43] it=787306 colorings=571000 lazy-girth=313705 last: m=126 classes=6 cclen=85 t=2558s
[00:32:44] it=787558 colorings=571200 lazy-girth=313763 last: m=126 classes=6 cclen=87 t=2558s
[00:32:45] it=787801 colorings=571400 lazy-girth=313816 last: m=126 classes=6 cclen=87 t=2559s
[00:32:46] it=788035 colorings=571600 lazy-girth=313866 last: m=126 classes=6 cclen=87 t=2560s
[00:32:47] it=788261 colorings=571800 lazy-girth=313894 last: m=126 classes=6 cclen=87 t=2561s
[00:32:48] it=788521 colorings=572000 lazy-girth=313996 last: m=126 classes=6 cclen=87 t=2562s
[00:32:49] it=788819 colorings=572200 lazy-girth=314109 last: m=126 classes=6 cclen=87 t=2563s
[00:32:50] it=789091 colorings=572400 lazy-girth=314209 last: m=126 classes=6 cclen=87 t=2564s
[00:32:51] it=789378 colorings=572600 lazy-girth=314358 last: m=126 classes=6 cclen=87 t=2565s
[00:32:52] it=789629 colorings=572800 lazy-girth=314450 last: m=126 classes=6 cclen=87 t=2566s
[00:32:53] it=789898 colorings=573000 lazy-girth=314544 last: m=126 classes=6 cclen=87 t=2567s
[00:32:54] it=790151 colorings=573200 lazy-girth=314607 last: m=126 classes=6 cclen=87 t=2568s
[00:32:55] it=790396 colorings=573400 lazy-girth=314663 last: m=126 classes=6 cclen=87 t=2569s
[00:32:55] it=790634 colorings=573600 lazy-girth=314716 last: m=126 classes=6 cclen=87 t=2570s
[00:32:56] it=790861 colorings=573800 lazy-girth=314754 last: m=126 classes=6 cclen=87 t=2570s
[00:32:57] it=791096 colorings=574000 lazy-girth=314790 last: m=126 classes=6 cclen=87 t=2571s
[00:32:58] it=791325 colorings=574200 lazy-girth=314822 last: m=126 classes=6 cclen=87 t=2572s
[00:32:59] it=791562 colorings=574400 lazy-girth=314859 last: m=126 classes=6 cclen=87 t=2573s
[00:32:59] it=791784 colorings=574600 lazy-girth=314881 last: m=126 classes=6 cclen=87 t=2574s
[00:33:00] it=792016 colorings=574800 lazy-girth=314917 last: m=126 classes=6 cclen=87 t=2574s
[00:33:01] it=792267 colorings=575000 lazy-girth=314976 last: m=126 classes=6 cclen=87 t=2575s
[00:33:02] it=792495 colorings=575200 lazy-girth=315005 last: m=126 classes=6 cclen=87 t=2576s
[00:33:03] it=792716 colorings=575400 lazy-girth=315027 last: m=126 classes=6 cclen=87 t=2577s
[00:33:03] it=792940 colorings=575600 lazy-girth=315051 last: m=126 classes=6 cclen=87 t=2577s
[00:33:04] it=793152 colorings=575800 lazy-girth=315063 last: m=126 classes=6 cclen=87 t=2578s
[00:33:05] it=793364 colorings=576000 lazy-girth=315075 last: m=126 classes=6 cclen=87 t=2579s
[00:33:06] it=793586 colorings=576200 lazy-girth=315099 last: m=126 classes=6 cclen=87 t=2580s
[00:33:07] it=793840 colorings=576400 lazy-girth=315174 last: m=126 classes=6 cclen=85 t=2581s
[00:33:08] it=794104 colorings=576600 lazy-girth=315286 last: m=126 classes=6 cclen=87 t=2582s
[00:33:09] it=794356 colorings=576800 lazy-girth=315364 last: m=126 classes=6 cclen=87 t=2583s
[00:33:10] it=794613 colorings=577000 lazy-girth=315443 last: m=126 classes=6 cclen=87 t=2584s
[00:33:11] it=794882 colorings=577200 lazy-girth=315561 last: m=126 classes=6 cclen=87 t=2585s
[00:33:12] it=795150 colorings=577400 lazy-girth=315665 last: m=126 classes=6 cclen=87 t=2586s
[00:33:12] it=795383 colorings=577600 lazy-girth=315698 last: m=126 classes=6 cclen=87 t=2587s
[00:33:13] it=795615 colorings=577800 lazy-girth=315741 last: m=126 classes=6 cclen=87 t=2587s
[00:33:14] it=795850 colorings=578000 lazy-girth=315778 last: m=126 classes=6 cclen=87 t=2588s
[00:33:15] it=796073 colorings=578200 lazy-girth=315804 last: m=126 classes=6 cclen=86 t=2589s
[00:33:16] it=796301 colorings=578400 lazy-girth=315834 last: m=126 classes=6 cclen=87 t=2590s
[00:33:16] it=796528 colorings=578600 lazy-girth=315862 last: m=126 classes=6 cclen=87 t=2590s
[00:33:17] it=796758 colorings=578800 lazy-girth=315893 last: m=126 classes=6 cclen=87 t=2591s
[00:33:18] it=796977 colorings=579000 lazy-girth=315915 last: m=126 classes=6 cclen=87 t=2592s
[00:33:19] it=797197 colorings=579200 lazy-girth=315937 last: m=126 classes=6 cclen=87 t=2593s
[00:33:19] it=797427 colorings=579400 lazy-girth=315967 last: m=126 classes=6 cclen=87 t=2594s
[00:33:20] it=797643 colorings=579600 lazy-girth=315983 last: m=126 classes=6 cclen=87 t=2594s
[00:33:22] it=797923 colorings=579800 lazy-girth=316138 last: m=126 classes=6 cclen=87 t=2596s
[00:33:22] it=798200 colorings=580000 lazy-girth=316289 last: m=126 classes=6 cclen=87 t=2597s
[00:33:24] it=798500 colorings=580200 lazy-girth=316497 last: m=126 classes=6 cclen=87 t=2598s
[00:33:25] it=798833 colorings=580400 lazy-girth=316761 last: m=126 classes=6 cclen=87 t=2599s
[00:33:26] it=799053 colorings=580600 lazy-girth=316781 last: m=126 classes=6 cclen=87 t=2600s
[00:33:27] it=799314 colorings=580800 lazy-girth=316842 last: m=126 classes=6 cclen=87 t=2601s
[00:33:28] it=799595 colorings=581000 lazy-girth=316970 last: m=126 classes=6 cclen=86 t=2602s
[00:33:29] it=799874 colorings=581200 lazy-girth=317121 last: m=126 classes=6 cclen=87 t=2603s
[00:33:30] it=800144 colorings=581400 lazy-girth=317220 last: m=126 classes=6 cclen=87 t=2604s
[00:33:31] it=800411 colorings=581600 lazy-girth=317330 last: m=126 classes=6 cclen=87 t=2605s
[00:33:32] it=800657 colorings=581800 lazy-girth=317404 last: m=126 classes=6 cclen=87 t=2606s
[00:33:32] it=800888 colorings=582000 lazy-girth=317440 last: m=126 classes=6 cclen=87 t=2607s
[00:33:33] it=801164 colorings=582200 lazy-girth=317560 last: m=126 classes=6 cclen=87 t=2608s
[00:33:34] it=801425 colorings=582400 lazy-girth=317662 last: m=126 classes=6 cclen=87 t=2608s
[00:33:35] it=801689 colorings=582600 lazy-girth=317780 last: m=126 classes=6 cclen=87 t=2609s
[00:33:36] it=801923 colorings=582800 lazy-girth=317818 last: m=126 classes=6 cclen=87 t=2610s
[00:33:37] it=802205 colorings=583000 lazy-girth=317957 last: m=126 classes=6 cclen=87 t=2611s
[00:33:38] it=802469 colorings=583200 lazy-girth=318048 last: m=126 classes=6 cclen=87 t=2612s
[00:33:39] it=802739 colorings=583400 lazy-girth=318164 last: m=126 classes=6 cclen=87 t=2613s
[00:33:40] it=802990 colorings=583600 lazy-girth=318244 last: m=126 classes=6 cclen=87 t=2615s
[00:33:41] it=803220 colorings=583800 lazy-girth=318275 last: m=126 classes=6 cclen=85 t=2615s
[00:33:42] it=803424 colorings=584000 lazy-girth=318279 last: m=126 classes=6 cclen=87 t=2616s
[00:33:43] it=803650 colorings=584200 lazy-girth=318305 last: m=126 classes=6 cclen=87 t=2617s
[00:33:43] it=803866 colorings=584400 lazy-girth=318321 last: m=126 classes=6 cclen=87 t=2618s
[00:33:44] it=804093 colorings=584600 lazy-girth=318349 last: m=126 classes=6 cclen=87 t=2619s
[00:33:45] it=804369 colorings=584800 lazy-girth=318488 last: m=126 classes=6 cclen=87 t=2620s
[00:33:46] it=804661 colorings=585000 lazy-girth=318651 last: m=126 classes=6 cclen=87 t=2621s
[00:33:47] it=804938 colorings=585200 lazy-girth=318783 last: m=126 classes=6 cclen=87 t=2622s
[00:33:48] it=805218 colorings=585400 lazy-girth=318937 last: m=126 classes=6 cclen=87 t=2622s
[00:33:49] it=805500 colorings=585600 lazy-girth=319071 last: m=126 classes=6 cclen=86 t=2623s
[00:33:50] it=805775 colorings=585800 lazy-girth=319207 last: m=126 classes=6 cclen=86 t=2624s
[00:33:51] it=806045 colorings=586000 lazy-girth=319316 last: m=126 classes=6 cclen=87 t=2625s
[00:33:52] it=806330 colorings=586200 lazy-girth=319488 last: m=126 classes=6 cclen=87 t=2627s
[00:33:53] it=806608 colorings=586400 lazy-girth=319627 last: m=126 classes=6 cclen=87 t=2628s
[00:33:55] it=806894 colorings=586600 lazy-girth=319760 last: m=126 classes=6 cclen=87 t=2629s
[00:33:56] it=807170 colorings=586800 lazy-girth=319904 last: m=126 classes=6 cclen=87 t=2630s
[00:33:57] it=807453 colorings=587000 lazy-girth=320041 last: m=126 classes=6 cclen=87 t=2631s
[00:33:58] it=807730 colorings=587200 lazy-girth=320175 last: m=126 classes=6 cclen=87 t=2632s
[00:33:59] it=808005 colorings=587400 lazy-girth=320317 last: m=126 classes=6 cclen=87 t=2633s
[00:34:00] it=808320 colorings=587600 lazy-girth=320520 last: m=126 classes=6 cclen=87 t=2634s
[00:34:01] it=808629 colorings=587800 lazy-girth=320719 last: m=126 classes=6 cclen=87 t=2635s
[00:34:04] it=809048 colorings=588000 lazy-girth=321134 last: m=126 classes=6 cclen=87 t=2638s
[00:34:06] it=809509 colorings=588200 lazy-girth=321670 last: m=126 classes=6 cclen=87 t=2640s
[00:34:08] it=809892 colorings=588400 lazy-girth=322041 last: m=126 classes=6 cclen=87 t=2642s
[00:34:09] it=810234 colorings=588600 lazy-girth=322350 last: m=126 classes=6 cclen=86 t=2643s
[00:34:11] it=810547 colorings=588800 lazy-girth=322558 last: m=126 classes=6 cclen=87 t=2645s
[00:34:12] it=810840 colorings=589000 lazy-girth=322713 last: m=126 classes=6 cclen=87 t=2646s
[00:34:13] it=811160 colorings=589200 lazy-girth=322863 last: m=126 classes=6 cclen=87 t=2647s
[00:34:14] it=811417 colorings=589400 lazy-girth=322934 last: m=126 classes=6 cclen=87 t=2648s
[00:34:15] it=811673 colorings=589600 lazy-girth=323012 last: m=126 classes=6 cclen=87 t=2649s
[00:34:16] it=811981 colorings=589800 lazy-girth=323168 last: m=126 classes=6 cclen=86 t=2650s
[00:34:17] it=812276 colorings=590000 lazy-girth=323307 last: m=126 classes=6 cclen=87 t=2651s
[00:34:18] it=812528 colorings=590200 lazy-girth=323381 last: m=126 classes=6 cclen=85 t=2652s
[00:34:19] it=812801 colorings=590400 lazy-girth=323483 last: m=126 classes=6 cclen=87 t=2653s
[00:34:20] it=813123 colorings=590600 lazy-girth=323658 last: m=126 classes=6 cclen=87 t=2654s
[00:34:21] it=813402 colorings=590800 lazy-girth=323764 last: m=126 classes=6 cclen=87 t=2655s
[00:34:22] it=813694 colorings=591000 lazy-girth=323875 last: m=126 classes=6 cclen=87 t=2656s
[00:34:23] it=813980 colorings=591200 lazy-girth=324016 last: m=126 classes=6 cclen=87 t=2657s
[00:34:24] it=814262 colorings=591400 lazy-girth=324145 last: m=126 classes=6 cclen=87 t=2658s
[00:34:25] it=814571 colorings=591600 lazy-girth=324288 last: m=126 classes=6 cclen=87 t=2660s
[00:34:26] it=814857 colorings=591800 lazy-girth=324409 last: m=126 classes=6 cclen=87 t=2660s
[00:34:28] it=815163 colorings=592000 lazy-girth=324564 last: m=126 classes=6 cclen=86 t=2662s
[00:34:29] it=815471 colorings=592200 lazy-girth=324714 last: m=126 classes=6 cclen=87 t=2663s
[00:34:30] it=815764 colorings=592400 lazy-girth=324826 last: m=126 classes=6 cclen=87 t=2664s
[00:34:30] it=816015 colorings=592600 lazy-girth=324904 last: m=126 classes=6 cclen=84 t=2665s
[00:34:32] it=816296 colorings=592800 lazy-girth=325029 last: m=126 classes=6 cclen=87 t=2666s
[00:34:33] it=816623 colorings=593000 lazy-girth=325206 last: m=126 classes=6 cclen=87 t=2667s
[00:34:34] it=816896 colorings=593200 lazy-girth=325302 last: m=126 classes=6 cclen=87 t=2668s
[00:34:35] it=817183 colorings=593400 lazy-girth=325423 last: m=126 classes=6 cclen=87 t=2669s
[00:34:37] it=817457 colorings=593600 lazy-girth=325532 last: m=126 classes=6 cclen=87 t=2671s
[00:34:38] it=817747 colorings=593800 lazy-girth=325669 last: m=126 classes=6 cclen=87 t=2672s
[00:34:39] it=818052 colorings=594000 lazy-girth=325800 last: m=126 classes=6 cclen=87 t=2673s
[00:34:40] it=818330 colorings=594200 lazy-girth=325896 last: m=126 classes=6 cclen=87 t=2674s
[00:34:41] it=818575 colorings=594400 lazy-girth=325956 last: m=126 classes=6 cclen=87 t=2675s
[00:34:42] it=818851 colorings=594600 lazy-girth=326065 last: m=126 classes=6 cclen=87 t=2676s
[00:34:43] it=819156 colorings=594800 lazy-girth=326222 last: m=126 classes=6 cclen=87 t=2677s
[00:34:43] it=819443 colorings=595000 lazy-girth=326365 last: m=126 classes=6 cclen=87 t=2678s
[00:34:44] it=819724 colorings=595200 lazy-girth=326465 last: m=126 classes=6 cclen=86 t=2679s
[00:34:46] it=820037 colorings=595400 lazy-girth=326621 last: m=126 classes=6 cclen=87 t=2680s
[00:34:47] it=820303 colorings=595600 lazy-girth=326718 last: m=126 classes=6 cclen=87 t=2681s
[00:34:47] it=820563 colorings=595800 lazy-girth=326814 last: m=126 classes=6 cclen=87 t=2682s
[00:34:49] it=820855 colorings=596000 lazy-girth=326948 last: m=126 classes=6 cclen=87 t=2683s
[00:34:49] it=821117 colorings=596200 lazy-girth=327023 last: m=126 classes=6 cclen=87 t=2684s
[00:34:50] it=821385 colorings=596400 lazy-girth=327121 last: m=126 classes=6 cclen=87 t=2684s
[00:34:51] it=821678 colorings=596600 lazy-girth=327240 last: m=126 classes=6 cclen=87 t=2686s
[00:34:52] it=821957 colorings=596800 lazy-girth=327365 last: m=126 classes=6 cclen=87 t=2686s
[00:34:53] it=822228 colorings=597000 lazy-girth=327457 last: m=126 classes=6 cclen=87 t=2687s
[00:34:54] it=822502 colorings=597200 lazy-girth=327552 last: m=126 classes=6 cclen=87 t=2688s
[00:34:55] it=822804 colorings=597400 lazy-girth=327682 last: m=126 classes=6 cclen=87 t=2689s
[00:34:56] it=823088 colorings=597600 lazy-girth=327824 last: m=126 classes=6 cclen=87 t=2690s
[00:34:57] it=823359 colorings=597800 lazy-girth=327909 last: m=126 classes=6 cclen=87 t=2691s
[00:34:58] it=823637 colorings=598000 lazy-girth=327990 last: m=126 classes=6 cclen=87 t=2692s
[00:34:59] it=823898 colorings=598200 lazy-girth=328069 last: m=126 classes=6 cclen=87 t=2693s
[00:35:00] it=824159 colorings=598400 lazy-girth=328176 last: m=126 classes=6 cclen=87 t=2694s
[00:35:01] it=824453 colorings=598600 lazy-girth=328352 last: m=126 classes=6 cclen=87 t=2696s
[00:35:03] it=824767 colorings=598800 lazy-girth=328520 last: m=126 classes=6 cclen=87 t=2697s
[00:35:04] it=825040 colorings=599000 lazy-girth=328607 last: m=126 classes=6 cclen=87 t=2698s
[00:35:05] it=825328 colorings=599200 lazy-girth=328704 last: m=126 classes=6 cclen=87 t=2699s
[00:35:06] it=825607 colorings=599400 lazy-girth=328803 last: m=126 classes=6 cclen=87 t=2700s
[00:35:07] it=825892 colorings=599600 lazy-girth=328924 last: m=126 classes=6 cclen=87 t=2701s
[00:35:08] it=826177 colorings=599800 lazy-girth=329024 last: m=126 classes=6 cclen=87 t=2702s
[00:35:09] it=826435 colorings=600000 lazy-girth=329102 last: m=126 classes=6 cclen=87 t=2703s
[00:35:09] it=826707 colorings=600200 lazy-girth=329231 last: m=126 classes=6 cclen=86 t=2704s
[00:35:10] it=827000 colorings=600400 lazy-girth=329356 last: m=126 classes=6 cclen=87 t=2705s
[00:35:12] it=827312 colorings=600600 lazy-girth=329521 last: m=126 classes=6 cclen=87 t=2706s
[00:35:12] it=827560 colorings=600800 lazy-girth=329596 last: m=126 classes=6 cclen=87 t=2707s
[00:35:13] it=827815 colorings=601000 lazy-girth=329686 last: m=126 classes=6 cclen=87 t=2707s
[00:35:14] it=828102 colorings=601200 lazy-girth=329805 last: m=126 classes=6 cclen=87 t=2708s
[00:35:15] it=828381 colorings=601400 lazy-girth=329900 last: m=126 classes=6 cclen=87 t=2709s
[00:35:16] it=828632 colorings=601600 lazy-girth=329965 last: m=126 classes=6 cclen=87 t=2710s
[00:35:17] it=828897 colorings=601800 lazy-girth=330069 last: m=126 classes=6 cclen=87 t=2711s
[00:35:18] it=829190 colorings=602000 lazy-girth=330208 last: m=126 classes=6 cclen=87 t=2712s
[00:35:19] it=829463 colorings=602200 lazy-girth=330313 last: m=126 classes=6 cclen=87 t=2713s
[00:35:20] it=829746 colorings=602400 lazy-girth=330426 last: m=126 classes=6 cclen=87 t=2715s
[00:35:21] it=830015 colorings=602600 lazy-girth=330495 last: m=126 classes=6 cclen=87 t=2716s
[00:35:22] it=830280 colorings=602800 lazy-girth=330560 last: m=126 classes=6 cclen=86 t=2717s
[00:35:23] it=830545 colorings=603000 lazy-girth=330637 last: m=126 classes=6 cclen=87 t=2717s
[00:35:24] it=830820 colorings=603200 lazy-girth=330744 last: m=126 classes=6 cclen=87 t=2718s
[00:35:25] it=831076 colorings=603400 lazy-girth=330836 last: m=126 classes=6 cclen=87 t=2719s
[00:35:26] it=831316 colorings=603600 lazy-girth=330876 last: m=126 classes=6 cclen=87 t=2720s
[00:35:27] it=831562 colorings=603800 lazy-girth=330930 last: m=126 classes=6 cclen=87 t=2721s
[00:35:27] it=831814 colorings=604000 lazy-girth=330985 last: m=126 classes=6 cclen=87 t=2722s
[00:35:28] it=832088 colorings=604200 lazy-girth=331081 last: m=126 classes=6 cclen=85 t=2722s
[00:35:29] it=832334 colorings=604400 lazy-girth=331149 last: m=126 classes=6 cclen=87 t=2723s
[00:35:30] it=832594 colorings=604600 lazy-girth=331233 last: m=126 classes=6 cclen=87 t=2724s
[00:35:31] it=832848 colorings=604800 lazy-girth=331294 last: m=126 classes=6 cclen=87 t=2725s
[00:35:32] it=833095 colorings=605000 lazy-girth=331353 last: m=126 classes=6 cclen=87 t=2726s
[00:35:32] it=833328 colorings=605200 lazy-girth=331386 last: m=126 classes=6 cclen=87 t=2727s
[00:35:33] it=833569 colorings=605400 lazy-girth=331433 last: m=126 classes=6 cclen=87 t=2727s
[00:35:34] it=833804 colorings=605600 lazy-girth=331468 last: m=126 classes=6 cclen=87 t=2728s
[00:35:35] it=834050 colorings=605800 lazy-girth=331521 last: m=126 classes=6 cclen=87 t=2729s
[00:35:36] it=834309 colorings=606000 lazy-girth=331597 last: m=126 classes=6 cclen=87 t=2730s
[00:35:37] it=834555 colorings=606200 lazy-girth=331671 last: m=126 classes=6 cclen=87 t=2731s
[00:35:37] it=834812 colorings=606400 lazy-girth=331734 last: m=126 classes=6 cclen=87 t=2732s
[00:35:38] it=835057 colorings=606600 lazy-girth=331797 last: m=126 classes=6 cclen=87 t=2732s
[00:35:39] it=835286 colorings=606800 lazy-girth=331832 last: m=126 classes=6 cclen=87 t=2733s
[00:35:40] it=835529 colorings=607000 lazy-girth=331888 last: m=126 classes=6 cclen=87 t=2734s
[00:35:41] it=835758 colorings=607200 lazy-girth=331917 last: m=126 classes=6 cclen=86 t=2735s
[00:35:41] it=835993 colorings=607400 lazy-girth=331969 last: m=126 classes=6 cclen=87 t=2736s
[00:35:42] it=836242 colorings=607600 lazy-girth=332034 last: m=126 classes=6 cclen=85 t=2736s
[00:35:43] it=836471 colorings=607800 lazy-girth=332069 last: m=126 classes=6 cclen=87 t=2737s
[00:35:44] it=836696 colorings=608000 lazy-girth=332101 last: m=126 classes=6 cclen=87 t=2738s
[00:35:45] it=836918 colorings=608200 lazy-girth=332134 last: m=126 classes=6 cclen=87 t=2739s
[00:35:46] it=837180 colorings=608400 lazy-girth=332222 last: m=126 classes=6 cclen=87 t=2740s
[00:35:47] it=837460 colorings=608600 lazy-girth=332343 last: m=126 classes=6 cclen=87 t=2741s
[00:35:48] it=837751 colorings=608800 lazy-girth=332486 last: m=126 classes=6 cclen=87 t=2742s
[00:35:49] it=838037 colorings=609000 lazy-girth=332611 last: m=126 classes=6 cclen=84 t=2743s
[00:35:50] it=838299 colorings=609200 lazy-girth=332703 last: m=126 classes=6 cclen=87 t=2744s
[00:35:51] it=838606 colorings=609400 lazy-girth=332838 last: m=126 classes=6 cclen=87 t=2745s
[00:35:52] it=838891 colorings=609600 lazy-girth=332953 last: m=126 classes=6 cclen=87 t=2747s
[00:35:53] it=839170 colorings=609800 lazy-girth=333070 last: m=126 classes=6 cclen=87 t=2748s
[00:35:54] it=839424 colorings=610000 lazy-girth=333146 last: m=126 classes=6 cclen=87 t=2749s
[00:35:55] it=839695 colorings=610200 lazy-girth=333236 last: m=126 classes=6 cclen=87 t=2750s
[00:35:56] it=839940 colorings=610400 lazy-girth=333291 last: m=126 classes=6 cclen=87 t=2750s
[00:35:57] it=840228 colorings=610600 lazy-girth=333419 last: m=126 classes=6 cclen=87 t=2752s
[00:35:58] it=840498 colorings=610800 lazy-girth=333524 last: m=126 classes=6 cclen=87 t=2753s
[00:35:59] it=840757 colorings=611000 lazy-girth=333610 last: m=126 classes=6 cclen=87 t=2753s
[00:36:00] it=841002 colorings=611200 lazy-girth=333678 last: m=126 classes=6 cclen=87 t=2754s
[00:36:01] it=841263 colorings=611400 lazy-girth=333756 last: m=126 classes=6 cclen=87 t=2755s
[00:36:02] it=841531 colorings=611600 lazy-girth=333844 last: m=126 classes=6 cclen=87 t=2756s
[00:36:03] it=841773 colorings=611800 lazy-girth=333906 last: m=126 classes=6 cclen=87 t=2757s
[00:36:04] it=842019 colorings=612000 lazy-girth=333962 last: m=126 classes=6 cclen=87 t=2758s
[00:36:05] it=842332 colorings=612200 lazy-girth=334106 last: m=126 classes=6 cclen=87 t=2759s
[00:36:06] it=842601 colorings=612400 lazy-girth=334198 last: m=126 classes=6 cclen=87 t=2760s
[00:36:07] it=842885 colorings=612600 lazy-girth=334312 last: m=126 classes=6 cclen=87 t=2761s
[00:36:08] it=843154 colorings=612800 lazy-girth=334414 last: m=126 classes=6 cclen=87 t=2762s
[00:36:09] it=843420 colorings=613000 lazy-girth=334516 last: m=126 classes=6 cclen=87 t=2763s
[00:36:10] it=843691 colorings=613200 lazy-girth=334626 last: m=126 classes=6 cclen=87 t=2764s
[00:36:11] it=843941 colorings=613400 lazy-girth=334685 last: m=126 classes=6 cclen=87 t=2765s
[00:36:12] it=844236 colorings=613600 lazy-girth=334817 last: m=126 classes=6 cclen=87 t=2766s
[00:36:13] it=844505 colorings=613800 lazy-girth=334933 last: m=126 classes=6 cclen=87 t=2767s
[00:36:14] it=844740 colorings=614000 lazy-girth=334984 last: m=126 classes=6 cclen=87 t=2768s
[00:36:15] it=845007 colorings=614200 lazy-girth=335100 last: m=126 classes=6 cclen=87 t=2769s
[00:36:16] it=845274 colorings=614400 lazy-girth=335188 last: m=126 classes=6 cclen=87 t=2770s
[00:36:17] it=845525 colorings=614600 lazy-girth=335259 last: m=126 classes=6 cclen=87 t=2771s
[00:36:18] it=845764 colorings=614800 lazy-girth=335318 last: m=126 classes=6 cclen=87 t=2772s
[00:36:19] it=846032 colorings=615000 lazy-girth=335407 last: m=126 classes=6 cclen=87 t=2773s
[00:36:20] it=846310 colorings=615200 lazy-girth=335510 last: m=126 classes=6 cclen=87 t=2774s
[00:36:20] it=846548 colorings=615400 lazy-girth=335560 last: m=126 classes=6 cclen=87 t=2775s
[00:36:22] it=846829 colorings=615600 lazy-girth=335666 last: m=126 classes=6 cclen=87 t=2776s
[00:36:22] it=847103 colorings=615800 lazy-girth=335760 last: m=126 classes=6 cclen=87 t=2777s
[00:36:23] it=847344 colorings=616000 lazy-girth=335811 last: m=126 classes=6 cclen=87 t=2778s
[00:36:24] it=847624 colorings=616200 lazy-girth=335921 last: m=126 classes=6 cclen=87 t=2779s
[00:36:25] it=847874 colorings=616400 lazy-girth=335990 last: m=126 classes=6 cclen=87 t=2779s
[00:36:26] it=848120 colorings=616600 lazy-girth=336058 last: m=126 classes=6 cclen=86 t=2780s
[00:36:27] it=848373 colorings=616800 lazy-girth=336123 last: m=126 classes=6 cclen=87 t=2781s
[00:36:28] it=848597 colorings=617000 lazy-girth=336151 last: m=126 classes=6 cclen=87 t=2782s
[00:36:29] it=848822 colorings=617200 lazy-girth=336176 last: m=126 classes=6 cclen=87 t=2783s
[00:36:29] it=849058 colorings=617400 lazy-girth=336217 last: m=126 classes=6 cclen=87 t=2784s
[00:36:30] it=849319 colorings=617600 lazy-girth=336291 last: m=126 classes=6 cclen=87 t=2785s
[00:36:31] it=849564 colorings=617800 lazy-girth=336351 last: m=126 classes=6 cclen=87 t=2785s
[00:36:32] it=849805 colorings=618000 lazy-girth=336401 last: m=126 classes=6 cclen=87 t=2786s
[00:36:33] it=850035 colorings=618200 lazy-girth=336433 last: m=126 classes=6 cclen=87 t=2787s
[00:36:34] it=850269 colorings=618400 lazy-girth=336473 last: m=126 classes=6 cclen=87 t=2788s
[00:36:35] it=850507 colorings=618600 lazy-girth=336524 last: m=126 classes=6 cclen=86 t=2789s
[00:36:35] it=850742 colorings=618800 lazy-girth=336563 last: m=126 classes=6 cclen=87 t=2790s
[00:36:36] it=850987 colorings=619000 lazy-girth=336614 last: m=126 classes=6 cclen=87 t=2791s
[00:36:37] it=851200 colorings=619200 lazy-girth=336627 last: m=126 classes=6 cclen=87 t=2791s
[00:36:38] it=851435 colorings=619400 lazy-girth=336666 last: m=126 classes=6 cclen=87 t=2793s
[00:36:39] it=851670 colorings=619600 lazy-girth=336707 last: m=126 classes=6 cclen=87 t=2794s
[00:36:40] it=851898 colorings=619800 lazy-girth=336742 last: m=126 classes=6 cclen=87 t=2794s
[00:36:41] it=852114 colorings=620000 lazy-girth=336758 last: m=126 classes=6 cclen=87 t=2795s
[00:36:42] it=852370 colorings=620200 lazy-girth=336864 last: m=126 classes=6 cclen=87 t=2796s
[00:36:43] it=852589 colorings=620400 lazy-girth=336883 last: m=126 classes=6 cclen=87 t=2797s
[00:36:44] it=852848 colorings=620600 lazy-girth=336991 last: m=126 classes=6 cclen=87 t=2798s
[00:36:45] it=853116 colorings=620800 lazy-girth=337094 last: m=126 classes=6 cclen=87 t=2799s
[00:36:46] it=853342 colorings=621000 lazy-girth=337131 last: m=126 classes=6 cclen=87 t=2800s
[00:36:47] it=853615 colorings=621200 lazy-girth=337275 last: m=126 classes=6 cclen=87 t=2801s
[00:36:47] it=853847 colorings=621400 lazy-girth=337318 last: m=126 classes=6 cclen=87 t=2801s
[00:36:48] it=854144 colorings=621600 lazy-girth=337509 last: m=126 classes=6 cclen=87 t=2802s
[00:36:49] it=854450 colorings=621800 lazy-girth=337718 last: m=126 classes=6 cclen=87 t=2803s
[00:36:50] it=854772 colorings=622000 lazy-girth=337941 last: m=126 classes=6 cclen=87 t=2805s
[00:36:52] it=855080 colorings=622200 lazy-girth=338162 last: m=126 classes=6 cclen=86 t=2806s
[00:37:33] it=855392 colorings=622400 lazy-girth=338376 last: m=126 classes=6 cclen=87 t=2847s
[00:37:35] it=855695 colorings=622600 lazy-girth=338574 last: m=126 classes=6 cclen=87 t=2849s
[00:37:36] it=855901 colorings=622800 lazy-girth=338580 last: m=126 classes=6 cclen=87 t=2850s
[00:37:36] it=856113 colorings=623000 lazy-girth=338592 last: m=126 classes=6 cclen=86 t=2850s
[00:37:37] it=856370 colorings=623200 lazy-girth=338652 last: m=126 classes=6 cclen=86 t=2852s
[00:37:38] it=856610 colorings=623400 lazy-girth=338709 last: m=126 classes=6 cclen=87 t=2852s
[00:37:39] it=856896 colorings=623600 lazy-girth=338854 last: m=126 classes=6 cclen=87 t=2854s
[00:37:40] it=857161 colorings=623800 lazy-girth=338932 last: m=126 classes=6 cclen=87 t=2855s
[00:37:41] it=857418 colorings=624000 lazy-girth=339019 last: m=126 classes=6 cclen=87 t=2856s
[00:37:43] it=857661 colorings=624200 lazy-girth=339092 last: m=126 classes=6 cclen=87 t=2857s
[00:37:43] it=857866 colorings=624400 lazy-girth=339097 last: m=126 classes=6 cclen=87 t=2858s
[00:37:44] it=858080 colorings=624600 lazy-girth=339111 last: m=126 classes=6 cclen=84 t=2858s
[00:37:45] it=858292 colorings=624800 lazy-girth=339123 last: m=126 classes=6 cclen=87 t=2859s
[00:37:46] it=858530 colorings=625000 lazy-girth=339178 last: m=126 classes=6 cclen=87 t=2860s
[00:37:47] it=858792 colorings=625200 lazy-girth=339269 last: m=126 classes=6 cclen=87 t=2861s
[00:37:48] it=859047 colorings=625400 lazy-girth=339350 last: m=126 classes=6 cclen=87 t=2862s
[00:37:49] it=859326 colorings=625600 lazy-girth=339459 last: m=126 classes=6 cclen=87 t=2863s
[00:37:50] it=859594 colorings=625800 lazy-girth=339573 last: m=126 classes=6 cclen=87 t=2864s
[00:37:51] it=859877 colorings=626000 lazy-girth=339679 last: m=126 classes=6 cclen=87 t=2865s
[00:37:52] it=860135 colorings=626200 lazy-girth=339768 last: m=126 classes=6 cclen=87 t=2866s
[00:37:53] it=860418 colorings=626400 lazy-girth=339899 last: m=126 classes=6 cclen=87 t=2868s
[00:37:55] it=860692 colorings=626600 lazy-girth=339998 last: m=126 classes=6 cclen=87 t=2869s
[00:37:56] it=860948 colorings=626800 lazy-girth=340093 last: m=126 classes=6 cclen=87 t=2870s
[00:37:57] it=861233 colorings=627000 lazy-girth=340214 last: m=126 classes=6 cclen=87 t=2871s
[00:37:58] it=861512 colorings=627200 lazy-girth=340325 last: m=126 classes=6 cclen=87 t=2872s
[00:37:59] it=861784 colorings=627400 lazy-girth=340439 last: m=126 classes=6 cclen=87 t=2873s
[00:38:00] it=862065 colorings=627600 lazy-girth=340582 last: m=126 classes=6 cclen=87 t=2874s
[00:38:01] it=862337 colorings=627800 lazy-girth=340706 last: m=126 classes=6 cclen=87 t=2876s
[00:38:03] it=862599 colorings=628000 lazy-girth=340812 last: m=126 classes=6 cclen=87 t=2877s
[00:38:04] it=862868 colorings=628200 lazy-girth=340920 last: m=126 classes=6 cclen=87 t=2878s
[00:38:05] it=863131 colorings=628400 lazy-girth=341038 last: m=126 classes=6 cclen=87 t=2879s
[00:38:06] it=863410 colorings=628600 lazy-girth=341170 last: m=126 classes=6 cclen=87 t=2880s
[00:38:07] it=863679 colorings=628800 lazy-girth=341308 last: m=126 classes=6 cclen=87 t=2881s
[00:38:08] it=863946 colorings=629000 lazy-girth=341414 last: m=126 classes=6 cclen=87 t=2882s
[00:38:09] it=864211 colorings=629200 lazy-girth=341520 last: m=126 classes=6 cclen=87 t=2883s
[00:38:10] it=864487 colorings=629400 lazy-girth=341652 last: m=126 classes=6 cclen=87 t=2884s
[00:38:11] it=864755 colorings=629600 lazy-girth=341780 last: m=126 classes=6 cclen=87 t=2885s
[00:38:12] it=865031 colorings=629800 lazy-girth=341906 last: m=126 classes=6 cclen=87 t=2887s
[00:38:13] it=865290 colorings=630000 lazy-girth=342011 last: m=126 classes=6 cclen=87 t=2888s
[00:38:15] it=865563 colorings=630200 lazy-girth=342121 last: m=126 classes=6 cclen=87 t=2889s
[00:38:16] it=865826 colorings=630400 lazy-girth=342240 last: m=126 classes=6 cclen=87 t=2890s
[00:38:17] it=866111 colorings=630600 lazy-girth=342404 last: m=126 classes=6 cclen=87 t=2891s
[00:38:18] it=866379 colorings=630800 lazy-girth=342514 last: m=126 classes=6 cclen=87 t=2892s
[00:38:19] it=866653 colorings=631000 lazy-girth=342675 last: m=126 classes=6 cclen=87 t=2894s
[00:38:21] it=866926 colorings=631200 lazy-girth=342771 last: m=126 classes=6 cclen=87 t=2895s
[00:38:22] it=867197 colorings=631400 lazy-girth=342868 last: m=126 classes=6 cclen=87 t=2896s
[00:38:23] it=867477 colorings=631600 lazy-girth=342978 last: m=126 classes=6 cclen=87 t=2897s
[00:38:24] it=867733 colorings=631800 lazy-girth=343068 last: m=126 classes=6 cclen=87 t=2898s
[00:38:25] it=868019 colorings=632000 lazy-girth=343179 last: m=126 classes=6 cclen=87 t=2899s
[00:38:26] it=868273 colorings=632200 lazy-girth=343245 last: m=126 classes=6 cclen=87 t=2900s
[00:38:27] it=868516 colorings=632400 lazy-girth=343293 last: m=126 classes=6 cclen=87 t=2901s
[00:38:28] it=868788 colorings=632600 lazy-girth=343383 last: m=126 classes=6 cclen=87 t=2902s
[00:38:29] it=869054 colorings=632800 lazy-girth=343486 last: m=126 classes=6 cclen=87 t=2903s
[00:38:30] it=869324 colorings=633000 lazy-girth=343587 last: m=126 classes=6 cclen=87 t=2904s
[00:38:31] it=869576 colorings=633200 lazy-girth=343648 last: m=126 classes=6 cclen=87 t=2905s
[00:38:32] it=869828 colorings=633400 lazy-girth=343707 last: m=126 classes=6 cclen=87 t=2906s
[00:38:33] it=870083 colorings=633600 lazy-girth=343787 last: m=126 classes=6 cclen=87 t=2907s
[00:38:33] it=870332 colorings=633800 lazy-girth=343865 last: m=126 classes=6 cclen=87 t=2908s
[00:38:34] it=870587 colorings=634000 lazy-girth=343937 last: m=126 classes=6 cclen=87 t=2909s
[00:38:35] it=870836 colorings=634200 lazy-girth=344008 last: m=126 classes=6 cclen=87 t=2909s
[00:38:36] it=871099 colorings=634400 lazy-girth=344101 last: m=126 classes=6 cclen=87 t=2910s
[00:38:37] it=871324 colorings=634600 lazy-girth=344142 last: m=126 classes=6 cclen=87 t=2911s
[00:38:38] it=871537 colorings=634800 lazy-girth=344156 last: m=126 classes=6 cclen=87 t=2912s
[00:38:39] it=871774 colorings=635000 lazy-girth=344196 last: m=126 classes=6 cclen=87 t=2913s
[00:38:39] it=872015 colorings=635200 lazy-girth=344262 last: m=126 classes=6 cclen=87 t=2914s
[00:38:40] it=872253 colorings=635400 lazy-girth=344311 last: m=126 classes=6 cclen=87 t=2914s
[00:38:41] it=872472 colorings=635600 lazy-girth=344330 last: m=126 classes=6 cclen=87 t=2915s
[00:38:42] it=872714 colorings=635800 lazy-girth=344387 last: m=126 classes=6 cclen=87 t=2916s
[00:38:43] it=872944 colorings=636000 lazy-girth=344427 last: m=126 classes=6 cclen=87 t=2917s
[00:38:43] it=873172 colorings=636200 lazy-girth=344465 last: m=126 classes=6 cclen=87 t=2918s
[00:38:44] it=873383 colorings=636400 lazy-girth=344479 last: m=126 classes=6 cclen=87 t=2918s
[00:38:45] it=873615 colorings=636600 lazy-girth=344524 last: m=126 classes=6 cclen=87 t=2919s
[00:38:46] it=873855 colorings=636800 lazy-girth=344582 last: m=126 classes=6 cclen=87 t=2920s
[00:38:46] it=874081 colorings=637000 lazy-girth=344621 last: m=126 classes=6 cclen=87 t=2921s
[00:38:47] it=874332 colorings=637200 lazy-girth=344705 last: m=126 classes=6 cclen=87 t=2922s
[00:38:48] it=874551 colorings=637400 lazy-girth=344724 last: m=126 classes=6 cclen=86 t=2922s
[00:38:49] it=874830 colorings=637600 lazy-girth=344874 last: m=126 classes=6 cclen=86 t=2923s
[00:38:50] it=875118 colorings=637800 lazy-girth=345046 last: m=126 classes=6 cclen=87 t=2925s
[00:38:52] it=875405 colorings=638000 lazy-girth=345214 last: m=126 classes=6 cclen=87 t=2926s
[00:38:53] it=875662 colorings=638200 lazy-girth=345314 last: m=126 classes=6 cclen=87 t=2927s
[00:38:54] it=875908 colorings=638400 lazy-girth=345382 last: m=126 classes=6 cclen=87 t=2928s
[00:38:54] it=876163 colorings=638600 lazy-girth=345481 last: m=126 classes=6 cclen=82 t=2929s
[00:38:55] it=876385 colorings=638800 lazy-girth=345503 last: m=126 classes=6 cclen=87 t=2929s
[00:38:56] it=876631 colorings=639000 lazy-girth=345574 last: m=126 classes=6 cclen=86 t=2930s
[00:38:57] it=876879 colorings=639200 lazy-girth=345650 last: m=126 classes=6 cclen=87 t=2931s
[00:38:58] it=877140 colorings=639400 lazy-girth=345725 last: m=126 classes=6 cclen=87 t=2932s
[00:38:58] it=877379 colorings=639600 lazy-girth=345768 last: m=126 classes=6 cclen=87 t=2933s
[00:38:59] it=877608 colorings=639800 lazy-girth=345803 last: m=126 classes=6 cclen=87 t=2933s
[00:39:00] it=877833 colorings=640000 lazy-girth=345830 last: m=126 classes=6 cclen=87 t=2934s
[00:39:01] it=878102 colorings=640200 lazy-girth=345912 last: m=126 classes=6 cclen=87 t=2935s
[00:39:01] it=878333 colorings=640400 lazy-girth=345943 last: m=126 classes=6 cclen=87 t=2936s
[00:39:02] it=878600 colorings=640600 lazy-girth=346022 last: m=126 classes=6 cclen=87 t=2936s
[00:39:03] it=878863 colorings=640800 lazy-girth=346103 last: m=126 classes=6 cclen=87 t=2937s
[00:39:04] it=879109 colorings=641000 lazy-girth=346158 last: m=126 classes=6 cclen=87 t=2938s
[00:39:04] it=879315 colorings=641200 lazy-girth=346164 last: m=126 classes=6 cclen=87 t=2939s
[00:39:05] it=879580 colorings=641400 lazy-girth=346258 last: m=126 classes=6 cclen=87 t=2939s
[00:39:06] it=879817 colorings=641600 lazy-girth=346305 last: m=126 classes=6 cclen=87 t=2940s
[00:39:07] it=880056 colorings=641800 lazy-girth=346365 last: m=126 classes=6 cclen=87 t=2941s
[00:39:08] it=880297 colorings=642000 lazy-girth=346422 last: m=126 classes=6 cclen=87 t=2942s
[00:39:08] it=880539 colorings=642200 lazy-girth=346492 last: m=126 classes=6 cclen=87 t=2943s
[00:39:09] it=880786 colorings=642400 lazy-girth=346544 last: m=126 classes=6 cclen=87 t=2943s
[00:39:10] it=881061 colorings=642600 lazy-girth=346645 last: m=126 classes=6 cclen=87 t=2944s
[00:39:11] it=881290 colorings=642800 lazy-girth=346674 last: m=126 classes=6 cclen=82 t=2945s
[00:39:12] it=881515 colorings=643000 lazy-girth=346699 last: m=126 classes=6 cclen=87 t=2946s
[00:39:13] it=881767 colorings=643200 lazy-girth=346783 last: m=126 classes=6 cclen=87 t=2947s
[00:39:14] it=882029 colorings=643400 lazy-girth=346868 last: m=126 classes=6 cclen=87 t=2948s
[00:39:15] it=882266 colorings=643600 lazy-girth=346921 last: m=126 classes=6 cclen=87 t=2949s
[00:39:15] it=882490 colorings=643800 lazy-girth=346945 last: m=126 classes=6 cclen=87 t=2950s
[00:39:16] it=882735 colorings=644000 lazy-girth=346998 last: m=126 classes=6 cclen=87 t=2950s
[00:39:17] it=882981 colorings=644200 lazy-girth=347056 last: m=126 classes=6 cclen=87 t=2951s
[00:39:18] it=883231 colorings=644400 lazy-girth=347114 last: m=126 classes=6 cclen=87 t=2952s
[00:39:19] it=883474 colorings=644600 lazy-girth=347165 last: m=126 classes=6 cclen=87 t=2953s
[00:39:19] it=883691 colorings=644800 lazy-girth=347185 last: m=126 classes=6 cclen=87 t=2954s
[00:39:20] it=883929 colorings=645000 lazy-girth=347226 last: m=126 classes=6 cclen=87 t=2954s
[00:39:21] it=884165 colorings=645200 lazy-girth=347268 last: m=126 classes=6 cclen=87 t=2955s
[00:39:22] it=884412 colorings=645400 lazy-girth=347318 last: m=126 classes=6 cclen=87 t=2956s
[00:39:23] it=884659 colorings=645600 lazy-girth=347371 last: m=126 classes=6 cclen=87 t=2957s
[00:39:24] it=884947 colorings=645800 lazy-girth=347493 last: m=126 classes=6 cclen=86 t=2958s
[00:39:25] it=885212 colorings=646000 lazy-girth=347578 last: m=126 classes=6 cclen=87 t=2959s
[00:39:26] it=885483 colorings=646200 lazy-girth=347692 last: m=126 classes=6 cclen=87 t=2961s
[00:39:27] it=885743 colorings=646400 lazy-girth=347776 last: m=126 classes=6 cclen=87 t=2961s
[00:39:28] it=886018 colorings=646600 lazy-girth=347878 last: m=126 classes=6 cclen=87 t=2963s
[00:39:29] it=886288 colorings=646800 lazy-girth=347976 last: m=126 classes=6 cclen=87 t=2964s
[00:39:30] it=886566 colorings=647000 lazy-girth=348089 last: m=126 classes=6 cclen=87 t=2965s
[00:39:32] it=886844 colorings=647200 lazy-girth=348199 last: m=126 classes=6 cclen=87 t=2966s
[00:39:33] it=887101 colorings=647400 lazy-girth=348272 last: m=126 classes=6 cclen=87 t=2967s
[00:39:34] it=887372 colorings=647600 lazy-girth=348377 last: m=126 classes=6 cclen=87 t=2968s
[00:39:34] it=887630 colorings=647800 lazy-girth=348470 last: m=126 classes=6 cclen=87 t=2969s
[00:39:35] it=887890 colorings=648000 lazy-girth=348565 last: m=126 classes=6 cclen=87 t=2970s
[00:39:36] it=888155 colorings=648200 lazy-girth=348658 last: m=126 classes=6 cclen=87 t=2971s
[00:39:37] it=888426 colorings=648400 lazy-girth=348761 last: m=126 classes=6 cclen=87 t=2972s
[00:39:38] it=888703 colorings=648600 lazy-girth=348866 last: m=126 classes=6 cclen=87 t=2973s
[00:39:39] it=888967 colorings=648800 lazy-girth=348967 last: m=126 classes=6 cclen=87 t=2974s
[00:39:40] it=889226 colorings=649000 lazy-girth=349073 last: m=126 classes=6 cclen=87 t=2975s
[00:39:41] it=889483 colorings=649200 lazy-girth=349153 last: m=126 classes=6 cclen=87 t=2976s
[00:39:42] it=889761 colorings=649400 lazy-girth=349283 last: m=126 classes=6 cclen=86 t=2977s
[00:39:43] it=890030 colorings=649600 lazy-girth=349388 last: m=126 classes=6 cclen=87 t=2978s
[00:39:44] it=890295 colorings=649800 lazy-girth=349511 last: m=126 classes=6 cclen=87 t=2979s
[00:39:45] it=890543 colorings=650000 lazy-girth=349598 last: m=126 classes=6 cclen=87 t=2980s
[00:39:46] it=890810 colorings=650200 lazy-girth=349717 last: m=126 classes=6 cclen=87 t=2981s
[00:39:47] it=891081 colorings=650400 lazy-girth=349849 last: m=126 classes=6 cclen=87 t=2982s
[00:39:48] it=891347 colorings=650600 lazy-girth=349958 last: m=126 classes=6 cclen=87 t=2983s
[00:39:49] it=891623 colorings=650800 lazy-girth=350096 last: m=126 classes=6 cclen=87 t=2984s
[00:39:50] it=891889 colorings=651000 lazy-girth=350219 last: m=126 classes=6 cclen=87 t=2985s
[00:39:51] it=892155 colorings=651200 lazy-girth=350345 last: m=126 classes=6 cclen=87 t=2986s
[00:39:52] it=892416 colorings=651400 lazy-girth=350447 last: m=126 classes=6 cclen=87 t=2987s
[00:39:53] it=892682 colorings=651600 lazy-girth=350561 last: m=126 classes=6 cclen=87 t=2988s
[00:39:55] it=892977 colorings=651800 lazy-girth=350717 last: m=126 classes=6 cclen=87 t=2989s
[00:39:56] it=893260 colorings=652000 lazy-girth=350816 last: m=126 classes=6 cclen=87 t=2990s
[00:39:57] it=893517 colorings=652200 lazy-girth=350890 last: m=126 classes=6 cclen=87 t=2991s
[00:39:58] it=893833 colorings=652400 lazy-girth=351050 last: m=126 classes=6 cclen=82 t=2993s
[00:40:00] it=894122 colorings=652600 lazy-girth=351193 last: m=126 classes=6 cclen=87 t=2994s
[00:40:01] it=894374 colorings=652800 lazy-girth=351269 last: m=126 classes=6 cclen=87 t=2995s
[00:40:02] it=894659 colorings=653000 lazy-girth=351408 last: m=126 classes=6 cclen=87 t=2996s
[00:40:03] it=894943 colorings=653200 lazy-girth=351542 last: m=126 classes=6 cclen=87 t=2997s
[00:40:04] it=895222 colorings=653400 lazy-girth=351646 last: m=126 classes=6 cclen=87 t=2998s
[00:40:05] it=895502 colorings=653600 lazy-girth=351747 last: m=126 classes=6 cclen=87 t=2999s
[00:40:06] it=895781 colorings=653800 lazy-girth=351868 last: m=126 classes=6 cclen=87 t=3000s
[00:40:07] it=896067 colorings=654000 lazy-girth=351986 last: m=126 classes=6 cclen=87 t=3001s
[00:40:08] it=896344 colorings=654200 lazy-girth=352105 last: m=126 classes=6 cclen=87 t=3002s
[00:40:09] it=896611 colorings=654400 lazy-girth=352207 last: m=126 classes=6 cclen=87 t=3003s
[00:40:10] it=896887 colorings=654600 lazy-girth=352308 last: m=126 classes=6 cclen=87 t=3004s
[00:40:11] it=897166 colorings=654800 lazy-girth=352411 last: m=126 classes=6 cclen=87 t=3005s
[00:40:12] it=897467 colorings=655000 lazy-girth=352551 last: m=126 classes=6 cclen=87 t=3006s
[00:40:13] it=897733 colorings=655200 lazy-girth=352657 last: m=126 classes=6 cclen=87 t=3007s
[00:40:14] it=898005 colorings=655400 lazy-girth=352773 last: m=126 classes=6 cclen=85 t=3008s
[00:40:15] it=898307 colorings=655600 lazy-girth=352899 last: m=126 classes=6 cclen=87 t=3009s
[00:40:17] it=898568 colorings=655800 lazy-girth=352989 last: m=126 classes=6 cclen=87 t=3011s
[00:40:18] it=898821 colorings=656000 lazy-girth=353071 last: m=126 classes=6 cclen=86 t=3012s
[00:40:19] it=899084 colorings=656200 lazy-girth=353152 last: m=126 classes=6 cclen=87 t=3013s
[00:40:21] it=899377 colorings=656400 lazy-girth=353269 last: m=126 classes=6 cclen=84 t=3015s
[00:40:22] it=899658 colorings=656600 lazy-girth=353389 last: m=126 classes=6 cclen=86 t=3016s
[00:40:23] it=899951 colorings=656800 lazy-girth=353536 last: m=126 classes=6 cclen=86 t=3017s
[00:40:24] it=900226 colorings=657000 lazy-girth=353653 last: m=126 classes=6 cclen=87 t=3018s
[00:40:25] it=900496 colorings=657200 lazy-girth=353766 last: m=126 classes=6 cclen=87 t=3019s
[00:40:26] it=900809 colorings=657400 lazy-girth=353891 last: m=126 classes=6 cclen=87 t=3021s
[00:40:27] it=901061 colorings=657600 lazy-girth=353968 last: m=126 classes=6 cclen=87 t=3021s
[00:40:28] it=901333 colorings=657800 lazy-girth=354067 last: m=126 classes=6 cclen=86 t=3023s
[00:40:29] it=901606 colorings=658000 lazy-girth=354151 last: m=126 classes=6 cclen=87 t=3023s
[00:40:30] it=901865 colorings=658200 lazy-girth=354244 last: m=126 classes=6 cclen=87 t=3024s
[00:40:32] it=902212 colorings=658400 lazy-girth=354418 last: m=126 classes=6 cclen=87 t=3026s
[00:40:33] it=902472 colorings=658600 lazy-girth=354492 last: m=126 classes=6 cclen=87 t=3027s
[00:40:34] it=902732 colorings=658800 lazy-girth=354565 last: m=126 classes=6 cclen=87 t=3028s
[00:40:35] it=903015 colorings=659000 lazy-girth=354674 last: m=126 classes=6 cclen=87 t=3029s
[00:40:36] it=903263 colorings=659200 lazy-girth=354758 last: m=126 classes=6 cclen=87 t=3030s
[00:40:37] it=903558 colorings=659400 lazy-girth=354876 last: m=126 classes=6 cclen=87 t=3031s
[00:40:38] it=903796 colorings=659600 lazy-girth=354919 last: m=126 classes=6 cclen=87 t=3032s
[00:40:38] it=904052 colorings=659800 lazy-girth=354977 last: m=126 classes=6 cclen=87 t=3033s
[00:40:39] it=904316 colorings=660000 lazy-girth=355087 last: m=126 classes=6 cclen=87 t=3034s
[00:40:40] it=904591 colorings=660200 lazy-girth=355200 last: m=126 classes=6 cclen=87 t=3034s
[00:40:41] it=904876 colorings=660400 lazy-girth=355298 last: m=126 classes=6 cclen=87 t=3035s
[00:40:42] it=905155 colorings=660600 lazy-girth=355430 last: m=126 classes=6 cclen=87 t=3036s
[00:40:43] it=905463 colorings=660800 lazy-girth=355564 last: m=126 classes=6 cclen=87 t=3038s
[00:40:44] it=905736 colorings=661000 lazy-girth=355656 last: m=126 classes=6 cclen=87 t=3039s
[00:40:45] it=906001 colorings=661200 lazy-girth=355756 last: m=126 classes=6 cclen=87 t=3039s
[00:40:46] it=906245 colorings=661400 lazy-girth=355813 last: m=126 classes=6 cclen=79 t=3040s
[00:40:47] it=906495 colorings=661600 lazy-girth=355863 last: m=126 classes=6 cclen=86 t=3041s
[00:40:48] it=906746 colorings=661800 lazy-girth=355916 last: m=126 classes=6 cclen=87 t=3042s
[00:40:49] it=906996 colorings=662000 lazy-girth=355966 last: m=126 classes=6 cclen=87 t=3043s
[00:40:50] it=907253 colorings=662200 lazy-girth=356023 last: m=126 classes=6 cclen=87 t=3044s
[00:40:51] it=907525 colorings=662400 lazy-girth=356120 last: m=126 classes=6 cclen=87 t=3045s
[00:40:52] it=907790 colorings=662600 lazy-girth=356234 last: m=126 classes=6 cclen=86 t=3046s
[00:40:53] it=908072 colorings=662800 lazy-girth=356374 last: m=126 classes=6 cclen=87 t=3047s
[00:40:54] it=908362 colorings=663000 lazy-girth=356510 last: m=126 classes=6 cclen=87 t=3048s
[00:40:55] it=908620 colorings=663200 lazy-girth=356583 last: m=126 classes=6 cclen=87 t=3049s
[00:40:56] it=908886 colorings=663400 lazy-girth=356660 last: m=126 classes=6 cclen=87 t=3050s
[00:40:57] it=909153 colorings=663600 lazy-girth=356770 last: m=126 classes=6 cclen=87 t=3051s
[00:40:58] it=909460 colorings=663800 lazy-girth=356908 last: m=126 classes=6 cclen=87 t=3052s
[00:40:59] it=909756 colorings=664000 lazy-girth=357053 last: m=126 classes=6 cclen=87 t=3053s
[00:41:00] it=910016 colorings=664200 lazy-girth=357120 last: m=126 classes=6 cclen=87 t=3054s
[00:41:01] it=910284 colorings=664400 lazy-girth=357225 last: m=126 classes=6 cclen=87 t=3055s
[00:41:02] it=910538 colorings=664600 lazy-girth=357328 last: m=126 classes=6 cclen=87 t=3056s
[00:41:03] it=910767 colorings=664800 lazy-girth=357357 last: m=126 classes=6 cclen=87 t=3057s
[00:41:04] it=910992 colorings=665000 lazy-girth=357382 last: m=126 classes=6 cclen=87 t=3058s
[00:41:04] it=911221 colorings=665200 lazy-girth=357411 last: m=126 classes=6 cclen=87 t=3058s
[00:41:05] it=911513 colorings=665400 lazy-girth=357549 last: m=126 classes=6 cclen=84 t=3060s
[00:41:06] it=911756 colorings=665600 lazy-girth=357592 last: m=126 classes=6 cclen=87 t=3060s
[00:41:07] it=912033 colorings=665800 lazy-girth=357692 last: m=126 classes=6 cclen=87 t=3061s
[00:41:08] it=912299 colorings=666000 lazy-girth=357800 last: m=126 classes=6 cclen=87 t=3062s
[00:41:09] it=912570 colorings=666200 lazy-girth=357905 last: m=126 classes=6 cclen=87 t=3063s
[00:41:10] it=912857 colorings=666400 lazy-girth=358013 last: m=126 classes=6 cclen=87 t=3064s
[00:41:11] it=913144 colorings=666600 lazy-girth=358157 last: m=126 classes=6 cclen=87 t=3065s
[00:41:12] it=913427 colorings=666800 lazy-girth=358294 last: m=126 classes=6 cclen=87 t=3067s
[00:41:13] it=913728 colorings=667000 lazy-girth=358452 last: m=126 classes=6 cclen=87 t=3068s
[00:41:14] it=913997 colorings=667200 lazy-girth=358561 last: m=126 classes=6 cclen=87 t=3069s
[00:41:15] it=914249 colorings=667400 lazy-girth=358651 last: m=126 classes=6 cclen=87 t=3070s
[00:41:16] it=914510 colorings=667600 lazy-girth=358749 last: m=126 classes=6 cclen=87 t=3071s
[00:41:17] it=914793 colorings=667800 lazy-girth=358911 last: m=126 classes=6 cclen=87 t=3072s
[00:41:18] it=915018 colorings=668000 lazy-girth=358942 last: m=126 classes=6 cclen=87 t=3072s
[00:41:19] it=915293 colorings=668200 lazy-girth=359031 last: m=126 classes=6 cclen=87 t=3073s
[00:41:20] it=915586 colorings=668400 lazy-girth=359206 last: m=126 classes=6 cclen=87 t=3074s
[00:41:21] it=915833 colorings=668600 lazy-girth=359265 last: m=126 classes=6 cclen=87 t=3075s
[00:41:22] it=916116 colorings=668800 lazy-girth=359428 last: m=126 classes=6 cclen=87 t=3076s
[00:41:23] it=916390 colorings=669000 lazy-girth=359553 last: m=126 classes=6 cclen=87 t=3077s
[00:41:24] it=916657 colorings=669200 lazy-girth=359674 last: m=126 classes=6 cclen=87 t=3078s
[00:41:25] it=916914 colorings=669400 lazy-girth=359776 last: m=126 classes=6 cclen=87 t=3079s
[00:41:26] it=917187 colorings=669600 lazy-girth=359906 last: m=126 classes=6 cclen=87 t=3080s
[00:41:27] it=917448 colorings=669800 lazy-girth=359999 last: m=126 classes=6 cclen=87 t=3081s
[00:41:28] it=917704 colorings=670000 lazy-girth=360084 last: m=126 classes=6 cclen=87 t=3082s
[00:41:29] it=917978 colorings=670200 lazy-girth=360229 last: m=126 classes=6 cclen=87 t=3083s
[00:41:30] it=918285 colorings=670400 lazy-girth=360423 last: m=126 classes=6 cclen=87 t=3084s
[00:41:31] it=918530 colorings=670600 lazy-girth=360506 last: m=126 classes=6 cclen=87 t=3085s
[00:41:32] it=918771 colorings=670800 lazy-girth=360555 last: m=126 classes=6 cclen=87 t=3086s
[00:41:33] it=919044 colorings=671000 lazy-girth=360682 last: m=126 classes=6 cclen=87 t=3087s
[00:41:33] it=919294 colorings=671200 lazy-girth=360769 last: m=126 classes=6 cclen=87 t=3088s
[00:41:34] it=919509 colorings=671400 lazy-girth=360798 last: m=126 classes=6 cclen=87 t=3088s
[00:41:35] it=919874 colorings=671600 lazy-girth=361158 last: m=126 classes=6 cclen=87 t=3090s
[00:41:36] it=920085 colorings=671800 lazy-girth=361169 last: m=126 classes=6 cclen=87 t=3090s
[00:41:37] it=920321 colorings=672000 lazy-girth=361229 last: m=126 classes=6 cclen=87 t=3091s
[00:41:38] it=920577 colorings=672200 lazy-girth=361326 last: m=126 classes=6 cclen=87 t=3092s
[00:41:39] it=920840 colorings=672400 lazy-girth=361452 last: m=126 classes=6 cclen=87 t=3093s
[00:41:40] it=921103 colorings=672600 lazy-girth=361561 last: m=126 classes=6 cclen=87 t=3094s
[00:41:41] it=921395 colorings=672800 lazy-girth=361740 last: m=126 classes=6 cclen=87 t=3095s
[00:41:42] it=921674 colorings=673000 lazy-girth=361891 last: m=126 classes=6 cclen=87 t=3096s
[00:41:43] it=921942 colorings=673200 lazy-girth=362005 last: m=126 classes=6 cclen=87 t=3097s
[00:41:44] it=922203 colorings=673400 lazy-girth=362121 last: m=126 classes=6 cclen=87 t=3098s
[00:41:45] it=922456 colorings=673600 lazy-girth=362219 last: m=126 classes=6 cclen=87 t=3099s
[00:41:46] it=922727 colorings=673800 lazy-girth=362346 last: m=126 classes=6 cclen=87 t=3100s
[00:41:47] it=923000 colorings=674000 lazy-girth=362487 last: m=126 classes=6 cclen=87 t=3101s
[00:41:48] it=923273 colorings=674200 lazy-girth=362629 last: m=126 classes=6 cclen=87 t=3102s
[00:41:49] it=923544 colorings=674400 lazy-girth=362768 last: m=126 classes=6 cclen=87 t=3103s
[00:41:50] it=923839 colorings=674600 lazy-girth=362955 last: m=126 classes=6 cclen=87 t=3104s
[00:41:51] it=924093 colorings=674800 lazy-girth=363034 last: m=126 classes=6 cclen=87 t=3105s
[00:41:52] it=924374 colorings=675000 lazy-girth=363176 last: m=126 classes=6 cclen=87 t=3106s
[00:41:53] it=924648 colorings=675200 lazy-girth=363305 last: m=126 classes=6 cclen=87 t=3107s
[00:41:54] it=924921 colorings=675400 lazy-girth=363390 last: m=126 classes=6 cclen=87 t=3108s
[00:41:55] it=925198 colorings=675600 lazy-girth=363507 last: m=126 classes=6 cclen=87 t=3109s
[00:41:56] it=925448 colorings=675800 lazy-girth=363575 last: m=126 classes=6 cclen=87 t=3110s
[00:41:57] it=925751 colorings=676000 lazy-girth=363733 last: m=126 classes=6 cclen=87 t=3111s
[00:41:58] it=926050 colorings=676200 lazy-girth=363886 last: m=126 classes=6 cclen=87 t=3112s
[00:41:59] it=926312 colorings=676400 lazy-girth=363992 last: m=126 classes=6 cclen=85 t=3113s
[00:42:00] it=926553 colorings=676600 lazy-girth=364052 last: m=126 classes=6 cclen=87 t=3114s
[00:42:01] it=926825 colorings=676800 lazy-girth=364171 last: m=126 classes=6 cclen=86 t=3115s
[00:42:01] it=927095 colorings=677000 lazy-girth=364265 last: m=126 classes=6 cclen=87 t=3116s
[00:42:02] it=927336 colorings=677200 lazy-girth=364313 last: m=126 classes=6 cclen=87 t=3116s
[00:42:03] it=927636 colorings=677400 lazy-girth=364436 last: m=126 classes=6 cclen=87 t=3118s
[00:42:04] it=927890 colorings=677600 lazy-girth=364509 last: m=126 classes=6 cclen=87 t=3118s
[00:42:05] it=928158 colorings=677800 lazy-girth=364594 last: m=126 classes=6 cclen=87 t=3119s
[00:42:06] it=928417 colorings=678000 lazy-girth=364685 last: m=126 classes=6 cclen=86 t=3120s
[00:42:07] it=928678 colorings=678200 lazy-girth=364754 last: m=126 classes=6 cclen=85 t=3121s
[00:42:08] it=928933 colorings=678400 lazy-girth=364814 last: m=126 classes=6 cclen=87 t=3122s
[00:42:09] it=929179 colorings=678600 lazy-girth=364885 last: m=126 classes=6 cclen=87 t=3123s
[00:42:10] it=929445 colorings=678800 lazy-girth=365001 last: m=126 classes=6 cclen=87 t=3124s
[00:42:11] it=929726 colorings=679000 lazy-girth=365111 last: m=126 classes=6 cclen=87 t=3125s
[00:42:11] it=929969 colorings=679200 lazy-girth=365163 last: m=126 classes=6 cclen=87 t=3126s
[00:42:12] it=930233 colorings=679400 lazy-girth=365257 last: m=126 classes=6 cclen=87 t=3127s
[00:42:13] it=930498 colorings=679600 lazy-girth=365343 last: m=126 classes=6 cclen=87 t=3128s
[00:42:14] it=930759 colorings=679800 lazy-girth=365439 last: m=126 classes=6 cclen=87 t=3129s
[00:42:15] it=931040 colorings=680000 lazy-girth=365561 last: m=126 classes=6 cclen=87 t=3130s
[00:42:16] it=931281 colorings=680200 lazy-girth=365621 last: m=126 classes=6 cclen=86 t=3130s
[00:42:17] it=931544 colorings=680400 lazy-girth=365703 last: m=126 classes=6 cclen=87 t=3131s
[00:42:18] it=931823 colorings=680600 lazy-girth=365795 last: m=126 classes=6 cclen=87 t=3132s
[00:42:19] it=932080 colorings=680800 lazy-girth=365866 last: m=126 classes=6 cclen=87 t=3133s
[00:42:20] it=932348 colorings=681000 lazy-girth=365964 last: m=126 classes=6 cclen=87 t=3134s
[00:42:21] it=932616 colorings=681200 lazy-girth=366053 last: m=126 classes=6 cclen=87 t=3135s
[00:42:22] it=932875 colorings=681400 lazy-girth=366138 last: m=126 classes=6 cclen=87 t=3136s
[00:42:23] it=933139 colorings=681600 lazy-girth=366241 last: m=126 classes=6 cclen=86 t=3137s
[00:42:23] it=933372 colorings=681800 lazy-girth=366307 last: m=126 classes=6 cclen=87 t=3138s
[00:42:24] it=933638 colorings=682000 lazy-girth=366380 last: m=126 classes=6 cclen=87 t=3139s
[00:42:25] it=933890 colorings=682200 lazy-girth=366452 last: m=126 classes=6 cclen=87 t=3139s
[00:42:26] it=934172 colorings=682400 lazy-girth=366551 last: m=126 classes=6 cclen=87 t=3140s
[00:42:27] it=934421 colorings=682600 lazy-girth=366623 last: m=126 classes=6 cclen=87 t=3141s
[00:42:28] it=934684 colorings=682800 lazy-girth=366716 last: m=126 classes=6 cclen=87 t=3142s
[00:42:29] it=934948 colorings=683000 lazy-girth=366791 last: m=126 classes=6 cclen=87 t=3143s
[00:42:30] it=935197 colorings=683200 lazy-girth=366870 last: m=126 classes=6 cclen=85 t=3144s
[00:42:30] it=935442 colorings=683400 lazy-girth=366922 last: m=126 classes=6 cclen=87 t=3145s
[00:42:31] it=935688 colorings=683600 lazy-girth=366977 last: m=126 classes=6 cclen=87 t=3145s
[00:42:32] it=935930 colorings=683800 lazy-girth=367026 last: m=126 classes=6 cclen=87 t=3146s
[00:42:33] it=936154 colorings=684000 lazy-girth=367052 last: m=126 classes=6 cclen=87 t=3147s
[00:42:33] it=936386 colorings=684200 lazy-girth=367084 last: m=126 classes=6 cclen=87 t=3148s
[00:42:34] it=936607 colorings=684400 lazy-girth=367105 last: m=126 classes=6 cclen=87 t=3148s
[00:42:35] it=936857 colorings=684600 lazy-girth=367162 last: m=126 classes=6 cclen=87 t=3149s
[00:42:36] it=937097 colorings=684800 lazy-girth=367202 last: m=126 classes=6 cclen=87 t=3150s
[00:42:37] it=937343 colorings=685000 lazy-girth=367248 last: m=126 classes=6 cclen=87 t=3151s
[00:42:38] it=937593 colorings=685200 lazy-girth=367307 last: m=126 classes=6 cclen=87 t=3152s
[00:42:39] it=937841 colorings=685400 lazy-girth=367391 last: m=126 classes=6 cclen=87 t=3153s
[00:42:39] it=938054 colorings=685600 lazy-girth=367408 last: m=126 classes=6 cclen=86 t=3153s
[00:42:40] it=938288 colorings=685800 lazy-girth=367462 last: m=126 classes=6 cclen=87 t=3154s
[00:42:41] it=938512 colorings=686000 lazy-girth=367493 last: m=126 classes=6 cclen=87 t=3155s
[00:42:42] it=938745 colorings=686200 lazy-girth=367539 last: m=126 classes=6 cclen=87 t=3156s
[00:42:42] it=938989 colorings=686400 lazy-girth=367590 last: m=126 classes=6 cclen=87 t=3157s
[00:42:43] it=939219 colorings=686600 lazy-girth=367628 last: m=126 classes=6 cclen=87 t=3157s
[00:42:44] it=939449 colorings=686800 lazy-girth=367662 last: m=126 classes=6 cclen=87 t=3158s
[00:42:45] it=939671 colorings=687000 lazy-girth=367689 last: m=126 classes=6 cclen=87 t=3159s
[00:42:46] it=939916 colorings=687200 lazy-girth=367754 last: m=126 classes=6 cclen=87 t=3160s
[00:42:47] it=940152 colorings=687400 lazy-girth=367817 last: m=126 classes=6 cclen=87 t=3161s
[00:42:47] it=940399 colorings=687600 lazy-girth=367892 last: m=126 classes=6 cclen=87 t=3162s
[00:42:49] it=940686 colorings=687800 lazy-girth=368062 last: m=126 classes=6 cclen=87 t=3163s
[00:42:50] it=940986 colorings=688000 lazy-girth=368246 last: m=126 classes=6 cclen=86 t=3164s
[00:42:51] it=941292 colorings=688200 lazy-girth=368452 last: m=126 classes=6 cclen=87 t=3165s
[00:42:52] it=941602 colorings=688400 lazy-girth=368679 last: m=126 classes=6 cclen=87 t=3166s
[00:42:53] it=941838 colorings=688600 lazy-girth=368735 last: m=126 classes=6 cclen=87 t=3167s
[00:42:53] it=942064 colorings=688800 lazy-girth=368761 last: m=126 classes=6 cclen=87 t=3168s
[00:42:54] it=942299 colorings=689000 lazy-girth=368816 last: m=126 classes=6 cclen=87 t=3169s
[00:42:56] it=942580 colorings=689200 lazy-girth=368930 last: m=126 classes=6 cclen=87 t=3170s
[00:42:57] it=942849 colorings=689400 lazy-girth=369021 last: m=126 classes=6 cclen=87 t=3171s
[00:42:57] it=943089 colorings=689600 lazy-girth=369081 last: m=126 classes=6 cclen=87 t=3172s
[00:42:59] it=943349 colorings=689800 lazy-girth=369178 last: m=126 classes=6 cclen=87 t=3173s
[00:43:00] it=943656 colorings=690000 lazy-girth=369321 last: m=126 classes=6 cclen=87 t=3174s
[00:43:01] it=943907 colorings=690200 lazy-girth=369396 last: m=126 classes=6 cclen=87 t=3175s
[00:43:02] it=944171 colorings=690400 lazy-girth=369491 last: m=126 classes=6 cclen=87 t=3176s
[00:43:03] it=944430 colorings=690600 lazy-girth=369554 last: m=126 classes=6 cclen=86 t=3177s
[00:43:04] it=944685 colorings=690800 lazy-girth=369639 last: m=126 classes=6 cclen=87 t=3178s
[00:43:05] it=944954 colorings=691000 lazy-girth=369751 last: m=126 classes=6 cclen=87 t=3179s
[00:43:06] it=945202 colorings=691200 lazy-girth=369826 last: m=126 classes=6 cclen=86 t=3180s
[00:43:07] it=945447 colorings=691400 lazy-girth=369899 last: m=126 classes=6 cclen=87 t=3181s
[00:43:07] it=945702 colorings=691600 lazy-girth=369954 last: m=126 classes=6 cclen=87 t=3182s
[00:43:08] it=945963 colorings=691800 lazy-girth=370021 last: m=126 classes=6 cclen=87 t=3183s
[00:43:09] it=946245 colorings=692000 lazy-girth=370169 last: m=126 classes=6 cclen=87 t=3184s
[00:43:10] it=946531 colorings=692200 lazy-girth=370331 last: m=126 classes=6 cclen=87 t=3185s
[00:43:12] it=946799 colorings=692400 lazy-girth=370431 last: m=126 classes=6 cclen=87 t=3186s
[00:43:13] it=947089 colorings=692600 lazy-girth=370548 last: m=126 classes=6 cclen=87 t=3187s
[00:43:14] it=947342 colorings=692800 lazy-girth=370627 last: m=126 classes=6 cclen=87 t=3188s
[00:43:14] it=947571 colorings=693000 lazy-girth=370658 last: m=126 classes=6 cclen=87 t=3188s
[00:43:15] it=947814 colorings=693200 lazy-girth=370701 last: m=126 classes=6 cclen=87 t=3189s
[00:43:16] it=948068 colorings=693400 lazy-girth=370772 last: m=126 classes=6 cclen=87 t=3190s
[00:43:17] it=948318 colorings=693600 lazy-girth=370828 last: m=126 classes=6 cclen=87 t=3191s
[00:43:18] it=948537 colorings=693800 lazy-girth=370852 last: m=126 classes=6 cclen=86 t=3192s
[00:43:19] it=948796 colorings=694000 lazy-girth=370929 last: m=126 classes=6 cclen=86 t=3193s
[00:43:20] it=949071 colorings=694200 lazy-girth=371027 last: m=126 classes=6 cclen=87 t=3194s
[00:43:21] it=949317 colorings=694400 lazy-girth=371085 last: m=126 classes=6 cclen=87 t=3195s
[00:43:22] it=949586 colorings=694600 lazy-girth=371184 last: m=126 classes=6 cclen=87 t=3196s
[00:43:23] it=949846 colorings=694800 lazy-girth=371256 last: m=126 classes=6 cclen=87 t=3197s
[00:43:24] it=950094 colorings=695000 lazy-girth=371315 last: m=126 classes=6 cclen=87 t=3198s
[00:43:25] it=950393 colorings=695200 lazy-girth=371448 last: m=126 classes=6 cclen=87 t=3199s
[00:43:26] it=950674 colorings=695400 lazy-girth=371586 last: m=126 classes=6 cclen=87 t=3200s
[00:43:27] it=950938 colorings=695600 lazy-girth=371687 last: m=126 classes=6 cclen=87 t=3201s
[00:43:28] it=951188 colorings=695800 lazy-girth=371744 last: m=126 classes=6 cclen=87 t=3202s
[00:43:29] it=951448 colorings=696000 lazy-girth=371815 last: m=126 classes=6 cclen=87 t=3203s
[00:43:30] it=951700 colorings=696200 lazy-girth=371890 last: m=126 classes=6 cclen=87 t=3204s
[00:43:31] it=951978 colorings=696400 lazy-girth=371997 last: m=126 classes=6 cclen=87 t=3205s
[00:43:32] it=952230 colorings=696600 lazy-girth=372073 last: m=126 classes=6 cclen=87 t=3206s
[00:43:33] it=952499 colorings=696800 lazy-girth=372162 last: m=126 classes=6 cclen=87 t=3207s
[00:43:33] it=952735 colorings=697000 lazy-girth=372202 last: m=126 classes=6 cclen=87 t=3208s
[00:43:34] it=952980 colorings=697200 lazy-girth=372259 last: m=126 classes=6 cclen=87 t=3209s
[00:43:35] it=953241 colorings=697400 lazy-girth=372359 last: m=126 classes=6 cclen=86 t=3209s
[00:43:36] it=953506 colorings=697600 lazy-girth=372464 last: m=126 classes=6 cclen=87 t=3210s
[00:43:37] it=953765 colorings=697800 lazy-girth=372555 last: m=126 classes=6 cclen=87 t=3211s
[00:43:38] it=954032 colorings=698000 lazy-girth=372648 last: m=126 classes=6 cclen=87 t=3212s
[00:43:39] it=954280 colorings=698200 lazy-girth=372720 last: m=126 classes=6 cclen=87 t=3213s
[00:43:40] it=954505 colorings=698400 lazy-girth=372754 last: m=126 classes=6 cclen=87 t=3214s
[00:43:41] it=954767 colorings=698600 lazy-girth=372826 last: m=126 classes=6 cclen=87 t=3215s
[00:43:42] it=955025 colorings=698800 lazy-girth=372898 last: m=126 classes=6 cclen=87 t=3216s
[00:43:43] it=955304 colorings=699000 lazy-girth=373023 last: m=126 classes=6 cclen=87 t=3217s
[00:43:44] it=955555 colorings=699200 lazy-girth=373101 last: m=126 classes=6 cclen=87 t=3218s
[00:43:44] it=955799 colorings=699400 lazy-girth=373154 last: m=126 classes=6 cclen=87 t=3219s
[00:43:45] it=956056 colorings=699600 lazy-girth=373229 last: m=126 classes=6 cclen=87 t=3220s
[00:43:46] it=956289 colorings=699800 lazy-girth=373266 last: m=126 classes=6 cclen=87 t=3220s
[00:43:47] it=956525 colorings=700000 lazy-girth=373317 last: m=126 classes=6 cclen=87 t=3221s
[00:43:48] it=956766 colorings=700200 lazy-girth=373359 last: m=126 classes=6 cclen=87 t=3222s
[00:43:49] it=957004 colorings=700400 lazy-girth=373410 last: m=126 classes=6 cclen=87 t=3223s
[00:43:50] it=957255 colorings=700600 lazy-girth=373474 last: m=126 classes=6 cclen=85 t=3224s
[00:43:50] it=957496 colorings=700800 lazy-girth=373531 last: m=126 classes=6 cclen=87 t=3225s
[00:43:51] it=957780 colorings=701000 lazy-girth=373666 last: m=126 classes=6 cclen=87 t=3226s
[00:43:52] it=958056 colorings=701200 lazy-girth=373772 last: m=126 classes=6 cclen=87 t=3227s
[00:43:53] it=958267 colorings=701400 lazy-girth=373785 last: m=126 classes=6 cclen=87 t=3228s
[00:43:54] it=958469 colorings=701600 lazy-girth=373787 last: m=126 classes=6 cclen=87 t=3228s
[00:43:55] it=958708 colorings=701800 lazy-girth=373832 last: m=126 classes=6 cclen=87 t=3229s
[00:43:56] it=958938 colorings=702000 lazy-girth=373862 last: m=126 classes=6 cclen=87 t=3230s
[00:43:56] it=959159 colorings=702200 lazy-girth=373886 last: m=126 classes=6 cclen=87 t=3231s
[00:43:57] it=959387 colorings=702400 lazy-girth=373925 last: m=126 classes=6 cclen=87 t=3231s
[00:43:58] it=959631 colorings=702600 lazy-girth=373982 last: m=126 classes=6 cclen=87 t=3232s
[00:43:59] it=959863 colorings=702800 lazy-girth=374028 last: m=126 classes=6 cclen=87 t=3233s
[00:44:00] it=960103 colorings=703000 lazy-girth=374072 last: m=126 classes=6 cclen=87 t=3234s
[00:44:00] it=960337 colorings=703200 lazy-girth=374110 last: m=126 classes=6 cclen=87 t=3235s
[00:44:01] it=960565 colorings=703400 lazy-girth=374141 last: m=126 classes=6 cclen=87 t=3235s
[00:44:02] it=960778 colorings=703600 lazy-girth=374156 last: m=126 classes=6 cclen=87 t=3236s
[00:44:03] it=961044 colorings=703800 lazy-girth=374241 last: m=126 classes=6 cclen=87 t=3237s
[00:44:04] it=961311 colorings=704000 lazy-girth=374347 last: m=126 classes=6 cclen=87 t=3238s
[00:44:05] it=961568 colorings=704200 lazy-girth=374454 last: m=126 classes=6 cclen=87 t=3239s
[00:44:06] it=961830 colorings=704400 lazy-girth=374561 last: m=126 classes=6 cclen=87 t=3240s
[00:44:07] it=962076 colorings=704600 lazy-girth=374613 last: m=126 classes=6 cclen=87 t=3241s
[00:44:08] it=962336 colorings=704800 lazy-girth=374684 last: m=126 classes=6 cclen=87 t=3242s
[00:44:09] it=962577 colorings=705000 lazy-girth=374748 last: m=126 classes=6 cclen=87 t=3243s
[00:44:10] it=962806 colorings=705200 lazy-girth=374791 last: m=126 classes=6 cclen=87 t=3244s
[00:44:11] it=963041 colorings=705400 lazy-girth=374833 last: m=126 classes=6 cclen=87 t=3245s
[00:44:12] it=963268 colorings=705600 lazy-girth=374860 last: m=126 classes=6 cclen=87 t=3246s
[00:44:12] it=963499 colorings=705800 lazy-girth=374893 last: m=126 classes=6 cclen=87 t=3247s
[00:44:14] it=963750 colorings=706000 lazy-girth=374952 last: m=126 classes=6 cclen=87 t=3248s
[00:44:15] it=963976 colorings=706200 lazy-girth=374982 last: m=126 classes=6 cclen=87 t=3249s
[00:44:16] it=964198 colorings=706400 lazy-girth=375011 last: m=126 classes=6 cclen=87 t=3250s
[00:44:17] it=964417 colorings=706600 lazy-girth=375030 last: m=126 classes=6 cclen=87 t=3251s
[00:44:18] it=964645 colorings=706800 lazy-girth=375058 last: m=126 classes=6 cclen=87 t=3252s
[00:44:18] it=964860 colorings=707000 lazy-girth=375073 last: m=126 classes=6 cclen=87 t=3253s
[00:44:20] it=965082 colorings=707200 lazy-girth=375102 last: m=126 classes=6 cclen=87 t=3254s
[00:44:21] it=965365 colorings=707400 lazy-girth=375264 last: m=126 classes=6 cclen=87 t=3255s
[00:44:22] it=965656 colorings=707600 lazy-girth=375452 last: m=126 classes=6 cclen=87 t=3256s
[00:44:23] it=965958 colorings=707800 lazy-girth=375644 last: m=126 classes=6 cclen=87 t=3257s
[00:44:24] it=966193 colorings=708000 lazy-girth=375689 last: m=126 classes=6 cclen=87 t=3258s
[00:44:25] it=966442 colorings=708200 lazy-girth=375750 last: m=126 classes=6 cclen=86 t=3259s
[00:44:26] it=966698 colorings=708400 lazy-girth=375835 last: m=126 classes=6 cclen=87 t=3260s
[00:44:27] it=966957 colorings=708600 lazy-girth=375925 last: m=126 classes=6 cclen=87 t=3261s
[00:44:28] it=967182 colorings=708800 lazy-girth=375956 last: m=126 classes=6 cclen=87 t=3262s
[00:44:29] it=967391 colorings=709000 lazy-girth=375965 last: m=126 classes=6 cclen=87 t=3263s
[00:44:30] it=967668 colorings=709200 lazy-girth=376082 last: m=126 classes=6 cclen=87 t=3264s
[00:44:31] it=967932 colorings=709400 lazy-girth=376171 last: m=126 classes=6 cclen=87 t=3265s
[00:44:31] it=968202 colorings=709600 lazy-girth=376288 last: m=126 classes=6 cclen=87 t=3266s
[00:44:32] it=968446 colorings=709800 lazy-girth=376355 last: m=126 classes=6 cclen=87 t=3266s
[00:44:33] it=968710 colorings=710000 lazy-girth=376461 last: m=126 classes=6 cclen=86 t=3267s
[00:44:34] it=968966 colorings=710200 lazy-girth=376558 last: m=126 classes=6 cclen=87 t=3268s
[00:44:35] it=969243 colorings=710400 lazy-girth=376675 last: m=126 classes=6 cclen=80 t=3269s
[00:44:36] it=969519 colorings=710600 lazy-girth=376790 last: m=126 classes=6 cclen=86 t=3270s
[00:44:37] it=969793 colorings=710800 lazy-girth=376894 last: m=126 classes=6 cclen=86 t=3271s
[00:44:38] it=970067 colorings=711000 lazy-girth=377014 last: m=126 classes=6 cclen=87 t=3272s
[00:44:39] it=970316 colorings=711200 lazy-girth=377100 last: m=126 classes=6 cclen=87 t=3273s
[00:44:40] it=970591 colorings=711400 lazy-girth=377218 last: m=126 classes=6 cclen=87 t=3274s
[00:44:41] it=970848 colorings=711600 lazy-girth=377329 last: m=126 classes=6 cclen=87 t=3275s
[00:44:41] it=971077 colorings=711800 lazy-girth=377377 last: m=126 classes=6 cclen=87 t=3276s
[00:44:42] it=971330 colorings=712000 lazy-girth=377467 last: m=126 classes=6 cclen=87 t=3276s
[00:44:43] it=971605 colorings=712200 lazy-girth=377592 last: m=126 classes=6 cclen=87 t=3277s
[00:44:44] it=971865 colorings=712400 lazy-girth=377701 last: m=126 classes=6 cclen=87 t=3278s
[00:44:45] it=972137 colorings=712600 lazy-girth=377829 last: m=126 classes=6 cclen=87 t=3279s
[00:44:46] it=972410 colorings=712800 lazy-girth=377963 last: m=126 classes=6 cclen=87 t=3280s
[00:44:47] it=972674 colorings=713000 lazy-girth=378068 last: m=126 classes=6 cclen=87 t=3281s
[00:44:48] it=972917 colorings=713200 lazy-girth=378126 last: m=126 classes=6 cclen=87 t=3282s
[00:44:49] it=973162 colorings=713400 lazy-girth=378174 last: m=126 classes=6 cclen=87 t=3283s
[00:44:50] it=973401 colorings=713600 lazy-girth=378220 last: m=126 classes=6 cclen=87 t=3284s
[00:44:51] it=973632 colorings=713800 lazy-girth=378260 last: m=126 classes=6 cclen=87 t=3285s
[00:44:52] it=973871 colorings=714000 lazy-girth=378308 last: m=126 classes=6 cclen=87 t=3286s
[00:44:53] it=974088 colorings=714200 lazy-girth=378325 last: m=126 classes=6 cclen=87 t=3287s
[00:44:54] it=974330 colorings=714400 lazy-girth=378375 last: m=126 classes=6 cclen=86 t=3288s
[00:44:54] it=974571 colorings=714600 lazy-girth=378427 last: m=126 classes=6 cclen=87 t=3289s
[00:44:56] it=974812 colorings=714800 lazy-girth=378471 last: m=126 classes=6 cclen=87 t=3290s
[00:44:56] it=975049 colorings=715000 lazy-girth=378511 last: m=126 classes=6 cclen=87 t=3291s
[00:44:57] it=975272 colorings=715200 lazy-girth=378536 last: m=126 classes=6 cclen=86 t=3291s
[00:44:58] it=975491 colorings=715400 lazy-girth=378564 last: m=126 classes=6 cclen=87 t=3292s
[00:44:59] it=975718 colorings=715600 lazy-girth=378596 last: m=126 classes=6 cclen=87 t=3293s
[00:45:00] it=975952 colorings=715800 lazy-girth=378643 last: m=126 classes=6 cclen=86 t=3294s
[00:45:01] it=976173 colorings=716000 lazy-girth=378664 last: m=126 classes=6 cclen=87 t=3295s
[00:45:02] it=976417 colorings=716200 lazy-girth=378708 last: m=126 classes=6 cclen=87 t=3296s
[00:45:03] it=976652 colorings=716400 lazy-girth=378743 last: m=126 classes=6 cclen=87 t=3297s
[00:45:04] it=976911 colorings=716600 lazy-girth=378802 last: m=126 classes=6 cclen=87 t=3298s
[00:45:05] it=977131 colorings=716800 lazy-girth=378822 last: m=126 classes=6 cclen=86 t=3299s
[00:45:06] it=977382 colorings=717000 lazy-girth=378875 last: m=126 classes=6 cclen=85 t=3300s
[00:45:06] it=977641 colorings=717200 lazy-girth=378953 last: m=126 classes=6 cclen=87 t=3301s
[00:45:07] it=977923 colorings=717400 lazy-girth=379059 last: m=126 classes=6 cclen=87 t=3301s
[00:45:08] it=978180 colorings=717600 lazy-girth=379133 last: m=126 classes=6 cclen=87 t=3302s
[00:45:09] it=978459 colorings=717800 lazy-girth=379236 last: m=126 classes=6 cclen=87 t=3303s
[00:45:10] it=978731 colorings=718000 lazy-girth=379333 last: m=126 classes=6 cclen=87 t=3304s
[00:45:11] it=979008 colorings=718200 lazy-girth=379464 last: m=126 classes=6 cclen=87 t=3305s
[00:45:12] it=979281 colorings=718400 lazy-girth=379551 last: m=126 classes=6 cclen=87 t=3306s
[00:45:13] it=979548 colorings=718600 lazy-girth=379633 last: m=126 classes=6 cclen=87 t=3307s
[00:45:14] it=979801 colorings=718800 lazy-girth=379696 last: m=126 classes=6 cclen=87 t=3308s
[00:45:15] it=980038 colorings=719000 lazy-girth=379733 last: m=126 classes=6 cclen=87 t=3309s
[00:45:16] it=980294 colorings=719200 lazy-girth=379807 last: m=126 classes=6 cclen=87 t=3310s
[00:45:16] it=980529 colorings=719400 lazy-girth=379845 last: m=126 classes=6 cclen=87 t=3311s
[00:45:17] it=980785 colorings=719600 lazy-girth=379936 last: m=126 classes=6 cclen=87 t=3311s
[00:45:18] it=981050 colorings=719800 lazy-girth=380042 last: m=126 classes=6 cclen=87 t=3312s
[00:45:19] it=981319 colorings=720000 lazy-girth=380129 last: m=126 classes=6 cclen=87 t=3313s
[00:45:20] it=981556 colorings=720200 lazy-girth=380171 last: m=126 classes=6 cclen=87 t=3314s
[00:45:21] it=981779 colorings=720400 lazy-girth=380194 last: m=126 classes=6 cclen=87 t=3315s
[00:45:22] it=982036 colorings=720600 lazy-girth=380274 last: m=126 classes=6 cclen=87 t=3316s
[00:45:24] it=982289 colorings=720800 lazy-girth=380354 last: m=126 classes=6 cclen=87 t=3318s
[00:45:25] it=982544 colorings=721000 lazy-girth=380440 last: m=126 classes=6 cclen=85 t=3319s
[00:45:25] it=982766 colorings=721200 lazy-girth=380462 last: m=126 classes=6 cclen=87 t=3320s
[00:45:26] it=983014 colorings=721400 lazy-girth=380510 last: m=126 classes=6 cclen=87 t=3321s
[00:45:27] it=983293 colorings=721600 lazy-girth=380627 last: m=126 classes=6 cclen=87 t=3322s
[00:45:28] it=983538 colorings=721800 lazy-girth=380701 last: m=126 classes=6 cclen=87 t=3322s
[00:45:29] it=983775 colorings=722000 lazy-girth=380746 last: m=126 classes=6 cclen=87 t=3323s
[00:45:30] it=984026 colorings=722200 lazy-girth=380818 last: m=126 classes=6 cclen=87 t=3324s
[00:45:31] it=984260 colorings=722400 lazy-girth=380857 last: m=126 classes=6 cclen=86 t=3325s
[00:45:31] it=984501 colorings=722600 lazy-girth=380911 last: m=126 classes=6 cclen=87 t=3325s
[00:45:32] it=984723 colorings=722800 lazy-girth=380933 last: m=126 classes=6 cclen=87 t=3326s
[00:45:33] it=984958 colorings=723000 lazy-girth=380970 last: m=126 classes=6 cclen=86 t=3327s
[00:45:34] it=985201 colorings=723200 lazy-girth=381028 last: m=126 classes=6 cclen=87 t=3328s
[00:45:34] it=985438 colorings=723400 lazy-girth=381081 last: m=126 classes=6 cclen=87 t=3329s
[00:45:36] it=985716 colorings=723600 lazy-girth=381201 last: m=126 classes=6 cclen=87 t=3330s
[00:45:37] it=985981 colorings=723800 lazy-girth=381302 last: m=126 classes=6 cclen=87 t=3331s
[00:45:38] it=986261 colorings=724000 lazy-girth=381403 last: m=126 classes=6 cclen=87 t=3332s
[00:45:39] it=986508 colorings=724200 lazy-girth=381472 last: m=126 classes=6 cclen=87 t=3333s
[00:45:40] it=986774 colorings=724400 lazy-girth=381572 last: m=126 classes=6 cclen=87 t=3334s
[00:45:41] it=987080 colorings=724600 lazy-girth=381720 last: m=126 classes=6 cclen=87 t=3335s
[00:45:42] it=987352 colorings=724800 lazy-girth=381822 last: m=126 classes=6 cclen=87 t=3336s
[00:45:43] it=987619 colorings=725000 lazy-girth=381903 last: m=126 classes=6 cclen=87 t=3337s
[00:45:44] it=987890 colorings=725200 lazy-girth=382001 last: m=126 classes=6 cclen=87 t=3338s
[00:45:45] it=988172 colorings=725400 lazy-girth=382114 last: m=126 classes=6 cclen=87 t=3339s
[00:45:46] it=988422 colorings=725600 lazy-girth=382170 last: m=126 classes=6 cclen=87 t=3340s
[00:45:47] it=988681 colorings=725800 lazy-girth=382231 last: m=126 classes=6 cclen=87 t=3341s
[00:45:48] it=988969 colorings=726000 lazy-girth=382353 last: m=126 classes=6 cclen=87 t=3342s
[00:45:49] it=989244 colorings=726200 lazy-girth=382471 last: m=126 classes=6 cclen=87 t=3343s
[00:45:49] it=989525 colorings=726400 lazy-girth=382573 last: m=126 classes=6 cclen=87 t=3344s
[00:45:50] it=989784 colorings=726600 lazy-girth=382641 last: m=126 classes=6 cclen=87 t=3345s
[00:45:51] it=990071 colorings=726800 lazy-girth=382780 last: m=126 classes=6 cclen=87 t=3346s
[00:45:52] it=990320 colorings=727000 lazy-girth=382857 last: m=126 classes=6 cclen=87 t=3346s
[00:45:53] it=990607 colorings=727200 lazy-girth=382998 last: m=126 classes=6 cclen=79 t=3348s
[00:45:55] it=990880 colorings=727400 lazy-girth=383100 last: m=126 classes=6 cclen=86 t=3349s
[00:45:55] it=991137 colorings=727600 lazy-girth=383182 last: m=126 classes=6 cclen=87 t=3350s
[00:45:56] it=991387 colorings=727800 lazy-girth=383250 last: m=126 classes=6 cclen=87 t=3350s
[00:45:57] it=991643 colorings=728000 lazy-girth=383308 last: m=126 classes=6 cclen=87 t=3351s
[00:45:58] it=991900 colorings=728200 lazy-girth=383386 last: m=126 classes=6 cclen=87 t=3352s
[00:45:59] it=992170 colorings=728400 lazy-girth=383476 last: m=126 classes=6 cclen=87 t=3353s
[00:46:00] it=992443 colorings=728600 lazy-girth=383558 last: m=126 classes=6 cclen=87 t=3354s
[00:46:01] it=992692 colorings=728800 lazy-girth=383638 last: m=126 classes=6 cclen=87 t=3355s
[00:46:02] it=992987 colorings=729000 lazy-girth=383771 last: m=126 classes=6 cclen=86 t=3356s
[00:46:03] it=993223 colorings=729200 lazy-girth=383830 last: m=126 classes=6 cclen=87 t=3357s
[00:46:04] it=993434 colorings=729400 lazy-girth=383841 last: m=126 classes=6 cclen=86 t=3358s
[00:46:04] it=993657 colorings=729600 lazy-girth=383864 last: m=126 classes=6 cclen=86 t=3359s
[00:46:05] it=993890 colorings=729800 lazy-girth=383904 last: m=126 classes=6 cclen=87 t=3359s
[00:46:06] it=994145 colorings=730000 lazy-girth=383986 last: m=126 classes=6 cclen=87 t=3360s
[00:46:07] it=994409 colorings=730200 lazy-girth=384068 last: m=126 classes=6 cclen=87 t=3361s
[00:46:08] it=994657 colorings=730400 lazy-girth=384136 last: m=126 classes=6 cclen=87 t=3362s
[00:46:09] it=994892 colorings=730600 lazy-girth=384175 last: m=126 classes=6 cclen=87 t=3363s
[00:46:09] it=995124 colorings=730800 lazy-girth=384207 last: m=126 classes=6 cclen=87 t=3364s
[00:46:10] it=995391 colorings=731000 lazy-girth=384327 last: m=126 classes=6 cclen=87 t=3365s
[00:46:11] it=995640 colorings=731200 lazy-girth=384391 last: m=126 classes=6 cclen=87 t=3366s
[00:46:12] it=995891 colorings=731400 lazy-girth=384467 last: m=126 classes=6 cclen=87 t=3366s
[00:46:13] it=996128 colorings=731600 lazy-girth=384517 last: m=126 classes=6 cclen=87 t=3367s
[00:46:14] it=996360 colorings=731800 lazy-girth=384557 last: m=126 classes=6 cclen=87 t=3368s
[00:46:14] it=996584 colorings=732000 lazy-girth=384581 last: m=126 classes=6 cclen=87 t=3369s
[00:46:15] it=996822 colorings=732200 lazy-girth=384637 last: m=126 classes=6 cclen=87 t=3369s
[00:46:16] it=997057 colorings=732400 lazy-girth=384687 last: m=126 classes=6 cclen=87 t=3370s
[00:46:17] it=997301 colorings=732600 lazy-girth=384748 last: m=126 classes=6 cclen=87 t=3371s
[00:46:18] it=997518 colorings=732800 lazy-girth=384773 last: m=126 classes=6 cclen=87 t=3372s
[00:46:19] it=997743 colorings=733000 lazy-girth=384807 last: m=126 classes=6 cclen=87 t=3373s
[00:46:19] it=997960 colorings=733200 lazy-girth=384831 last: m=126 classes=6 cclen=87 t=3373s
[00:46:20] it=998175 colorings=733400 lazy-girth=384846 last: m=126 classes=6 cclen=87 t=3374s
[00:46:21] it=998397 colorings=733600 lazy-girth=384868 last: m=126 classes=6 cclen=87 t=3375s
[00:46:22] it=998628 colorings=733800 lazy-girth=384905 last: m=126 classes=6 cclen=87 t=3376s
[00:46:23] it=998868 colorings=734000 lazy-girth=384965 last: m=126 classes=6 cclen=87 t=3377s
[00:46:24] it=999140 colorings=734200 lazy-girth=385068 last: m=126 classes=6 cclen=87 t=3378s
[00:46:25] it=999420 colorings=734400 lazy-girth=385167 last: m=126 classes=6 cclen=87 t=3379s
[00:46:26] it=999688 colorings=734600 lazy-girth=385257 last: m=126 classes=6 cclen=87 t=3380s
[00:46:27] it=999969 colorings=734800 lazy-girth=385377 last: m=126 classes=6 cclen=87 t=3381s
[00:46:28] it=1000225 colorings=735000 lazy-girth=385443 last: m=126 classes=6 cclen=87 t=3382s
[00:46:28] it=1000486 colorings=735200 lazy-girth=385530 last: m=126 classes=6 cclen=86 t=3383s
[00:46:29] it=1000720 colorings=735400 lazy-girth=385577 last: m=126 classes=6 cclen=86 t=3383s
[00:46:30] it=1001024 colorings=735600 lazy-girth=385709 last: m=126 classes=6 cclen=87 t=3385s
[00:46:31] it=1001277 colorings=735800 lazy-girth=385782 last: m=126 classes=6 cclen=87 t=3385s
[00:46:32] it=1001548 colorings=736000 lazy-girth=385887 last: m=126 classes=6 cclen=87 t=3387s
[00:46:33] it=1001829 colorings=736200 lazy-girth=386014 last: m=126 classes=6 cclen=87 t=3388s
[00:46:34] it=1002062 colorings=736400 lazy-girth=386055 last: m=126 classes=6 cclen=87 t=3388s
[00:46:35] it=1002347 colorings=736600 lazy-girth=386179 last: m=126 classes=6 cclen=87 t=3389s
[00:46:36] it=1002617 colorings=736800 lazy-girth=386292 last: m=126 classes=6 cclen=87 t=3390s
[00:46:37] it=1002857 colorings=737000 lazy-girth=386362 last: m=126 classes=6 cclen=87 t=3391s
[00:46:38] it=1003081 colorings=737200 lazy-girth=386386 last: m=126 classes=6 cclen=87 t=3392s
[00:46:39] it=1003289 colorings=737400 lazy-girth=386394 last: m=126 classes=6 cclen=87 t=3393s
[00:46:39] it=1003515 colorings=737600 lazy-girth=386420 last: m=126 classes=6 cclen=87 t=3394s
[00:46:40] it=1003760 colorings=737800 lazy-girth=386465 last: m=126 classes=6 cclen=87 t=3394s
[00:46:41] it=1004017 colorings=738000 lazy-girth=386537 last: m=126 classes=6 cclen=87 t=3395s
[00:46:42] it=1004290 colorings=738200 lazy-girth=386672 last: m=126 classes=6 cclen=87 t=3396s
[00:46:43] it=1004556 colorings=738400 lazy-girth=386771 last: m=126 classes=6 cclen=87 t=3397s
[00:46:44] it=1004814 colorings=738600 lazy-girth=386850 last: m=126 classes=6 cclen=87 t=3398s
[00:46:45] it=1005076 colorings=738800 lazy-girth=386933 last: m=126 classes=6 cclen=87 t=3399s
[00:46:46] it=1005327 colorings=739000 lazy-girth=387021 last: m=126 classes=6 cclen=87 t=3400s
[00:46:47] it=1005600 colorings=739200 lazy-girth=387126 last: m=126 classes=6 cclen=87 t=3401s
[00:46:48] it=1005885 colorings=739400 lazy-girth=387253 last: m=126 classes=6 cclen=87 t=3402s
[00:46:49] it=1006128 colorings=739600 lazy-girth=387320 last: m=126 classes=6 cclen=87 t=3403s
[00:46:50] it=1006445 colorings=739800 lazy-girth=387566 last: m=126 classes=6 cclen=85 t=3404s
[00:46:51] it=1006778 colorings=740000 lazy-girth=387845 last: m=126 classes=6 cclen=87 t=3405s
[00:46:52] it=1007032 colorings=740200 lazy-girth=387899 last: m=126 classes=6 cclen=87 t=3406s
[00:46:53] it=1007288 colorings=740400 lazy-girth=387979 last: m=126 classes=6 cclen=87 t=3407s
[00:46:54] it=1007536 colorings=740600 lazy-girth=388063 last: m=126 classes=6 cclen=87 t=3408s
[00:46:55] it=1007802 colorings=740800 lazy-girth=388161 last: m=126 classes=6 cclen=87 t=3409s
[00:46:56] it=1008064 colorings=741000 lazy-girth=388250 last: m=126 classes=6 cclen=87 t=3410s
[00:46:57] it=1008336 colorings=741200 lazy-girth=388371 last: m=126 classes=6 cclen=87 t=3411s
[00:46:58] it=1008604 colorings=741400 lazy-girth=388476 last: m=126 classes=6 cclen=87 t=3412s
[00:46:59] it=1008871 colorings=741600 lazy-girth=388580 last: m=126 classes=6 cclen=87 t=3413s
[00:47:00] it=1009136 colorings=741800 lazy-girth=388681 last: m=126 classes=6 cclen=87 t=3414s
[00:47:00] it=1009404 colorings=742000 lazy-girth=388793 last: m=126 classes=6 cclen=87 t=3415s
[00:47:01] it=1009682 colorings=742200 lazy-girth=388935 last: m=126 classes=6 cclen=87 t=3416s
[00:47:02] it=1009950 colorings=742400 lazy-girth=389025 last: m=126 classes=6 cclen=87 t=3417s
[00:47:03] it=1010223 colorings=742600 lazy-girth=389161 last: m=126 classes=6 cclen=87 t=3417s
[00:47:04] it=1010494 colorings=742800 lazy-girth=389259 last: m=126 classes=6 cclen=87 t=3419s
[00:47:05] it=1010749 colorings=743000 lazy-girth=389353 last: m=126 classes=6 cclen=87 t=3419s
[00:47:06] it=1010962 colorings=743200 lazy-girth=389366 last: m=126 classes=6 cclen=87 t=3420s
[00:47:07] it=1011174 colorings=743400 lazy-girth=389378 last: m=126 classes=6 cclen=87 t=3421s
[00:47:07] it=1011400 colorings=743600 lazy-girth=389404 last: m=126 classes=6 cclen=87 t=3421s
[00:47:08] it=1011663 colorings=743800 lazy-girth=389498 last: m=126 classes=6 cclen=87 t=3423s
[00:47:09] it=1011919 colorings=744000 lazy-girth=389588 last: m=126 classes=6 cclen=87 t=3423s
[00:47:10] it=1012198 colorings=744200 lazy-girth=389710 last: m=126 classes=6 cclen=87 t=3425s
[00:47:11] it=1012457 colorings=744400 lazy-girth=389824 last: m=126 classes=6 cclen=87 t=3425s
[00:47:12] it=1012711 colorings=744600 lazy-girth=389908 last: m=126 classes=6 cclen=87 t=3426s
[00:47:13] it=1012979 colorings=744800 lazy-girth=390020 last: m=126 classes=6 cclen=87 t=3427s
[00:47:14] it=1013231 colorings=745000 lazy-girth=390095 last: m=126 classes=6 cclen=87 t=3428s
[00:47:15] it=1013494 colorings=745200 lazy-girth=390222 last: m=126 classes=6 cclen=87 t=3429s
[00:47:16] it=1013758 colorings=745400 lazy-girth=390334 last: m=126 classes=6 cclen=87 t=3430s
[00:47:17] it=1014039 colorings=745600 lazy-girth=390468 last: m=126 classes=6 cclen=87 t=3431s
[00:47:18] it=1014319 colorings=745800 lazy-girth=390606 last: m=126 classes=6 cclen=87 t=3432s
[00:47:19] it=1014592 colorings=746000 lazy-girth=390739 last: m=126 classes=6 cclen=86 t=3433s
[00:47:20] it=1014847 colorings=746200 lazy-girth=390839 last: m=126 classes=6 cclen=87 t=3434s
[00:47:21] it=1015114 colorings=746400 lazy-girth=390968 last: m=126 classes=6 cclen=87 t=3435s
[00:47:22] it=1015391 colorings=746600 lazy-girth=391113 last: m=126 classes=6 cclen=87 t=3436s
[00:47:23] it=1015646 colorings=746800 lazy-girth=391213 last: m=126 classes=6 cclen=87 t=3437s
[00:47:24] it=1015926 colorings=747000 lazy-girth=391382 last: m=126 classes=6 cclen=87 t=3438s
[00:47:25] it=1016194 colorings=747200 lazy-girth=391498 last: m=126 classes=6 cclen=87 t=3439s
[00:47:26] it=1016462 colorings=747400 lazy-girth=391619 last: m=126 classes=6 cclen=87 t=3440s
[00:47:28] it=1016748 colorings=747600 lazy-girth=391764 last: m=126 classes=6 cclen=87 t=3442s
[00:47:29] it=1017020 colorings=747800 lazy-girth=391869 last: m=126 classes=6 cclen=87 t=3443s
[00:47:30] it=1017310 colorings=748000 lazy-girth=392006 last: m=126 classes=6 cclen=87 t=3444s
[00:47:31] it=1017569 colorings=748200 lazy-girth=392100 last: m=126 classes=6 cclen=87 t=3445s
[00:47:31] it=1017812 colorings=748400 lazy-girth=392173 last: m=126 classes=6 cclen=87 t=3446s
[00:47:32] it=1018095 colorings=748600 lazy-girth=392295 last: m=126 classes=6 cclen=87 t=3447s
[00:47:33] it=1018356 colorings=748800 lazy-girth=392373 last: m=126 classes=6 cclen=87 t=3448s
[00:47:34] it=1018615 colorings=749000 lazy-girth=392463 last: m=126 classes=6 cclen=87 t=3448s
[00:47:35] it=1018888 colorings=749200 lazy-girth=392561 last: m=126 classes=6 cclen=87 t=3449s
[00:47:36] it=1019150 colorings=749400 lazy-girth=392659 last: m=126 classes=6 cclen=87 t=3450s
[00:47:37] it=1019397 colorings=749600 lazy-girth=392719 last: m=126 classes=6 cclen=87 t=3451s
[00:47:38] it=1019634 colorings=749800 lazy-girth=392762 last: m=126 classes=6 cclen=87 t=3452s
[00:47:39] it=1019878 colorings=750000 lazy-girth=392812 last: m=126 classes=6 cclen=87 t=3453s
[00:47:40] it=1020156 colorings=750200 lazy-girth=392911 last: m=126 classes=6 cclen=87 t=3454s
[00:47:41] it=1020444 colorings=750400 lazy-girth=393035 last: m=126 classes=6 cclen=87 t=3455s
[00:47:42] it=1020695 colorings=750600 lazy-girth=393130 last: m=126 classes=6 cclen=87 t=3456s
[00:47:43] it=1020938 colorings=750800 lazy-girth=393193 last: m=126 classes=6 cclen=87 t=3457s
[00:47:44] it=1021206 colorings=751000 lazy-girth=393274 last: m=126 classes=6 cclen=87 t=3458s
[00:47:45] it=1021476 colorings=751200 lazy-girth=393369 last: m=126 classes=6 cclen=87 t=3459s
[00:47:45] it=1021755 colorings=751400 lazy-girth=393488 last: m=126 classes=6 cclen=87 t=3460s
[00:47:46] it=1022042 colorings=751600 lazy-girth=393631 last: m=126 classes=6 cclen=87 t=3461s
[00:47:48] it=1022320 colorings=751800 lazy-girth=393743 last: m=126 classes=6 cclen=86 t=3462s
[00:47:48] it=1022573 colorings=752000 lazy-girth=393806 last: m=126 classes=6 cclen=87 t=3463s
[00:47:49] it=1022823 colorings=752200 lazy-girth=393881 last: m=126 classes=6 cclen=87 t=3464s
[00:47:50] it=1023069 colorings=752400 lazy-girth=393943 last: m=126 classes=6 cclen=87 t=3465s
[00:47:51] it=1023328 colorings=752600 lazy-girth=394009 last: m=126 classes=6 cclen=87 t=3466s
[00:47:52] it=1023576 colorings=752800 lazy-girth=394074 last: m=126 classes=6 cclen=87 t=3466s
[00:47:53] it=1023830 colorings=753000 lazy-girth=394135 last: m=126 classes=6 cclen=87 t=3467s
[00:47:54] it=1024064 colorings=753200 lazy-girth=394173 last: m=126 classes=6 cclen=87 t=3468s
[00:47:55] it=1024317 colorings=753400 lazy-girth=394240 last: m=126 classes=6 cclen=87 t=3469s
[00:47:56] it=1024563 colorings=753600 lazy-girth=394301 last: m=126 classes=6 cclen=87 t=3470s
[00:47:57] it=1024794 colorings=753800 lazy-girth=394342 last: m=126 classes=6 cclen=87 t=3471s
[00:47:58] it=1025048 colorings=754000 lazy-girth=394407 last: m=126 classes=6 cclen=87 t=3472s
[00:47:59] it=1025287 colorings=754200 lazy-girth=394452 last: m=126 classes=6 cclen=87 t=3473s
[00:47:59] it=1025522 colorings=754400 lazy-girth=394496 last: m=126 classes=6 cclen=87 t=3474s
[00:48:00] it=1025758 colorings=754600 lazy-girth=394533 last: m=126 classes=6 cclen=87 t=3474s
[00:48:01] it=1025990 colorings=754800 lazy-girth=394566 last: m=126 classes=6 cclen=87 t=3475s
[00:48:02] it=1026218 colorings=755000 lazy-girth=394600 last: m=126 classes=6 cclen=87 t=3476s
[00:48:03] it=1026447 colorings=755200 lazy-girth=394633 last: m=126 classes=6 cclen=87 t=3478s
[00:48:04] it=1026660 colorings=755400 lazy-girth=394649 last: m=126 classes=6 cclen=87 t=3478s
[00:48:05] it=1026888 colorings=755600 lazy-girth=394680 last: m=126 classes=6 cclen=87 t=3479s
[00:48:06] it=1027099 colorings=755800 lazy-girth=394693 last: m=126 classes=6 cclen=87 t=3480s
[00:48:07] it=1027343 colorings=756000 lazy-girth=394767 last: m=126 classes=6 cclen=87 t=3481s
[00:48:08] it=1027585 colorings=756200 lazy-girth=394839 last: m=126 classes=6 cclen=87 t=3482s
[00:48:09] it=1027840 colorings=756400 lazy-girth=394923 last: m=126 classes=6 cclen=87 t=3483s
[00:48:10] it=1028111 colorings=756600 lazy-girth=395031 last: m=126 classes=6 cclen=87 t=3484s
[00:48:11] it=1028370 colorings=756800 lazy-girth=395130 last: m=126 classes=6 cclen=87 t=3485s
[00:48:12] it=1028633 colorings=757000 lazy-girth=395227 last: m=126 classes=6 cclen=87 t=3486s
[00:48:13] it=1028883 colorings=757200 lazy-girth=395279 last: m=126 classes=6 cclen=87 t=3487s
[00:48:14] it=1029128 colorings=757400 lazy-girth=395353 last: m=126 classes=6 cclen=87 t=3488s
[00:48:15] it=1029395 colorings=757600 lazy-girth=395453 last: m=126 classes=6 cclen=86 t=3489s
[00:48:16] it=1029648 colorings=757800 lazy-girth=395534 last: m=126 classes=6 cclen=87 t=3490s
[00:48:17] it=1029905 colorings=758000 lazy-girth=395612 last: m=126 classes=6 cclen=83 t=3491s
[00:48:18] it=1030169 colorings=758200 lazy-girth=395687 last: m=126 classes=6 cclen=87 t=3492s
[00:48:19] it=1030438 colorings=758400 lazy-girth=395801 last: m=126 classes=6 cclen=87 t=3493s
[00:48:20] it=1030702 colorings=758600 lazy-girth=395891 last: m=126 classes=6 cclen=87 t=3494s
[00:48:21] it=1030973 colorings=758800 lazy-girth=396004 last: m=126 classes=6 cclen=87 t=3495s
[00:48:22] it=1031221 colorings=759000 lazy-girth=396065 last: m=126 classes=6 cclen=87 t=3496s
[00:48:22] it=1031470 colorings=759200 lazy-girth=396125 last: m=126 classes=6 cclen=87 t=3497s
[00:48:24] it=1031746 colorings=759400 lazy-girth=396222 last: m=126 classes=6 cclen=87 t=3498s
[00:48:24] it=1031990 colorings=759600 lazy-girth=396288 last: m=126 classes=6 cclen=87 t=3498s
[00:48:25] it=1032247 colorings=759800 lazy-girth=396367 last: m=126 classes=6 cclen=87 t=3499s
[00:48:26] it=1032499 colorings=760000 lazy-girth=396430 last: m=126 classes=6 cclen=87 t=3500s
[00:48:27] it=1032727 colorings=760200 lazy-girth=396472 last: m=126 classes=6 cclen=87 t=3501s
[00:48:28] it=1032953 colorings=760400 lazy-girth=396505 last: m=126 classes=6 cclen=87 t=3502s
[00:48:29] it=1033207 colorings=760600 lazy-girth=396570 last: m=126 classes=6 cclen=87 t=3503s
[00:48:29] it=1033432 colorings=760800 lazy-girth=396598 last: m=126 classes=6 cclen=87 t=3504s
[00:48:30] it=1033673 colorings=761000 lazy-girth=396645 last: m=126 classes=6 cclen=87 t=3505s
[00:48:31] it=1033891 colorings=761200 lazy-girth=396667 last: m=126 classes=6 cclen=87 t=3505s
[00:48:32] it=1034123 colorings=761400 lazy-girth=396703 last: m=126 classes=6 cclen=87 t=3506s
[00:48:33] it=1034334 colorings=761600 lazy-girth=396716 last: m=126 classes=6 cclen=87 t=3507s
[00:48:33] it=1034541 colorings=761800 lazy-girth=396723 last: m=126 classes=6 cclen=87 t=3508s
[00:48:34] it=1034750 colorings=762000 lazy-girth=396734 last: m=126 classes=6 cclen=87 t=3508s
[00:48:35] it=1034976 colorings=762200 lazy-girth=396766 last: m=126 classes=6 cclen=87 t=3509s
[00:48:36] it=1035196 colorings=762400 lazy-girth=396786 last: m=126 classes=6 cclen=87 t=3510s
[00:48:37] it=1035451 colorings=762600 lazy-girth=396870 last: m=126 classes=6 cclen=87 t=3511s
[00:48:38] it=1035724 colorings=762800 lazy-girth=396990 last: m=126 classes=6 cclen=87 t=3512s
[00:48:39] it=1035976 colorings=763000 lazy-girth=397082 last: m=126 classes=6 cclen=87 t=3513s
[00:48:40] it=1036242 colorings=763200 lazy-girth=397166 last: m=126 classes=6 cclen=86 t=3514s
[00:48:41] it=1036478 colorings=763400 lazy-girth=397224 last: m=126 classes=6 cclen=87 t=3515s
[00:48:42] it=1036763 colorings=763600 lazy-girth=397342 last: m=126 classes=6 cclen=87 t=3516s
[00:48:43] it=1037017 colorings=763800 lazy-girth=397433 last: m=126 classes=6 cclen=83 t=3517s
[00:48:44] it=1037273 colorings=764000 lazy-girth=397510 last: m=126 classes=6 cclen=87 t=3518s
[00:48:45] it=1037533 colorings=764200 lazy-girth=397618 last: m=126 classes=6 cclen=87 t=3519s
[00:48:46] it=1037779 colorings=764400 lazy-girth=397704 last: m=126 classes=6 cclen=87 t=3520s
[00:48:47] it=1038035 colorings=764600 lazy-girth=397811 last: m=126 classes=6 cclen=87 t=3521s
[00:48:48] it=1038325 colorings=764800 lazy-girth=398004 last: m=126 classes=6 cclen=87 t=3523s
[00:48:50] it=1038602 colorings=765000 lazy-girth=398142 last: m=126 classes=6 cclen=87 t=3524s
[00:48:51] it=1038850 colorings=765200 lazy-girth=398207 last: m=126 classes=6 cclen=87 t=3525s
[00:48:52] it=1039113 colorings=765400 lazy-girth=398306 last: m=126 classes=6 cclen=87 t=3526s
[00:48:53] it=1039369 colorings=765600 lazy-girth=398409 last: m=126 classes=6 cclen=87 t=3527s
[00:48:54] it=1039605 colorings=765800 lazy-girth=398465 last: m=126 classes=6 cclen=87 t=3528s
[00:48:55] it=1039851 colorings=766000 lazy-girth=398521 last: m=126 classes=6 cclen=87 t=3529s
[00:48:56] it=1040103 colorings=766200 lazy-girth=398602 last: m=126 classes=6 cclen=86 t=3530s
[00:48:57] it=1040382 colorings=766400 lazy-girth=398714 last: m=126 classes=6 cclen=87 t=3531s
[00:48:58] it=1040653 colorings=766600 lazy-girth=398822 last: m=126 classes=6 cclen=87 t=3532s
[00:48:59] it=1040915 colorings=766800 lazy-girth=398905 last: m=126 classes=6 cclen=87 t=3533s
[00:49:00] it=1041148 colorings=767000 lazy-girth=398953 last: m=126 classes=6 cclen=87 t=3534s
[00:49:01] it=1041377 colorings=767200 lazy-girth=398991 last: m=126 classes=6 cclen=87 t=3535s
[00:49:02] it=1041613 colorings=767400 lazy-girth=399031 last: m=126 classes=6 cclen=87 t=3536s
[00:49:03] it=1041815 colorings=767600 lazy-girth=399033 last: m=126 classes=6 cclen=87 t=3537s
[00:49:03] it=1042036 colorings=767800 lazy-girth=399055 last: m=126 classes=6 cclen=87 t=3538s
[00:49:05] it=1042265 colorings=768000 lazy-girth=399092 last: m=126 classes=6 cclen=86 t=3539s
[00:49:05] it=1042494 colorings=768200 lazy-girth=399125 last: m=126 classes=6 cclen=87 t=3540s
[00:49:06] it=1042723 colorings=768400 lazy-girth=399157 last: m=126 classes=6 cclen=87 t=3540s
[00:49:07] it=1042951 colorings=768600 lazy-girth=399194 last: m=126 classes=6 cclen=86 t=3541s
[00:49:08] it=1043179 colorings=768800 lazy-girth=399232 last: m=126 classes=6 cclen=87 t=3542s
[00:49:09] it=1043406 colorings=769000 lazy-girth=399266 last: m=126 classes=6 cclen=87 t=3543s
[00:49:10] it=1043637 colorings=769200 lazy-girth=399300 last: m=126 classes=6 cclen=87 t=3544s
[00:49:11] it=1043919 colorings=769400 lazy-girth=399437 last: m=126 classes=6 cclen=87 t=3545s
[00:49:12] it=1044183 colorings=769600 lazy-girth=399539 last: m=126 classes=6 cclen=87 t=3547s
[00:49:13] it=1044445 colorings=769800 lazy-girth=399646 last: m=126 classes=6 cclen=87 t=3548s
[00:49:15] it=1044714 colorings=770000 lazy-girth=399752 last: m=126 classes=6 cclen=87 t=3549s
[00:49:16] it=1044999 colorings=770200 lazy-girth=399885 last: m=126 classes=6 cclen=87 t=3550s
[00:49:17] it=1045265 colorings=770400 lazy-girth=399999 last: m=126 classes=6 cclen=87 t=3551s
[00:49:18] it=1045547 colorings=770600 lazy-girth=400127 last: m=126 classes=6 cclen=87 t=3552s
[00:49:19] it=1045798 colorings=770800 lazy-girth=400194 last: m=126 classes=6 cclen=87 t=3553s
[00:49:20] it=1046060 colorings=771000 lazy-girth=400307 last: m=126 classes=6 cclen=87 t=3554s
[00:49:21] it=1046323 colorings=771200 lazy-girth=400421 last: m=126 classes=6 cclen=86 t=3555s
[00:49:22] it=1046594 colorings=771400 lazy-girth=400540 last: m=126 classes=6 cclen=69 t=3557s
[00:49:23] it=1046856 colorings=771600 lazy-girth=400655 last: m=126 classes=6 cclen=87 t=3558s
[00:49:25] it=1047135 colorings=771800 lazy-girth=400812 last: m=126 classes=6 cclen=87 t=3559s
[00:49:26] it=1047412 colorings=772000 lazy-girth=400961 last: m=126 classes=6 cclen=87 t=3560s
[00:49:27] it=1047687 colorings=772200 lazy-girth=401088 last: m=126 classes=6 cclen=87 t=3561s
[00:49:28] it=1047939 colorings=772400 lazy-girth=401177 last: m=126 classes=6 cclen=87 t=3562s
[00:49:29] it=1048192 colorings=772600 lazy-girth=401273 last: m=126 classes=6 cclen=87 t=3563s
[00:49:30] it=1048464 colorings=772800 lazy-girth=401392 last: m=126 classes=6 cclen=86 t=3564s
[00:49:31] it=1048707 colorings=773000 lazy-girth=401472 last: m=126 classes=6 cclen=87 t=3565s
[00:49:33] it=1048987 colorings=773200 lazy-girth=401629 last: m=126 classes=6 cclen=87 t=3567s
[00:49:35] it=1049304 colorings=773400 lazy-girth=401860 last: m=126 classes=6 cclen=87 t=3569s
[00:49:36] it=1049554 colorings=773600 lazy-girth=401933 last: m=126 classes=6 cclen=87 t=3570s
[00:49:37] it=1049783 colorings=773800 lazy-girth=401962 last: m=126 classes=6 cclen=87 t=3571s
[00:49:38] it=1050040 colorings=774000 lazy-girth=402064 last: m=126 classes=6 cclen=87 t=3572s
[00:49:39] it=1050279 colorings=774200 lazy-girth=402111 last: m=126 classes=6 cclen=87 t=3574s
[00:49:40] it=1050536 colorings=774400 lazy-girth=402219 last: m=126 classes=6 cclen=87 t=3575s
[00:49:42] it=1050818 colorings=774600 lazy-girth=402383 last: m=126 classes=6 cclen=87 t=3576s
[00:49:43] it=1051103 colorings=774800 lazy-girth=402540 last: m=126 classes=6 cclen=87 t=3577s
[00:49:44] it=1051403 colorings=775000 lazy-girth=402734 last: m=126 classes=6 cclen=87 t=3578s
[00:49:45] it=1051695 colorings=775200 lazy-girth=402908 last: m=126 classes=6 cclen=87 t=3580s
[00:49:47] it=1051977 colorings=775400 lazy-girth=403048 last: m=126 classes=6 cclen=87 t=3581s
[00:49:48] it=1052210 colorings=775600 lazy-girth=403081 last: m=126 classes=6 cclen=87 t=3582s
[00:49:48] it=1052430 colorings=775800 lazy-girth=403104 last: m=126 classes=6 cclen=87 t=3583s
[00:49:50] it=1052670 colorings=776000 lazy-girth=403156 last: m=126 classes=6 cclen=87 t=3584s
[00:49:51] it=1052936 colorings=776200 lazy-girth=403283 last: m=126 classes=6 cclen=87 t=3585s
[00:49:52] it=1053178 colorings=776400 lazy-girth=403357 last: m=126 classes=6 cclen=87 t=3586s
[00:49:53] it=1053458 colorings=776600 lazy-girth=403503 last: m=126 classes=6 cclen=87 t=3587s
[00:49:54] it=1053761 colorings=776800 lazy-girth=403722 last: m=126 classes=6 cclen=87 t=3589s
[00:49:56] it=1054050 colorings=777000 lazy-girth=403911 last: m=126 classes=6 cclen=87 t=3590s
[00:49:57] it=1054294 colorings=777200 lazy-girth=403981 last: m=126 classes=6 cclen=87 t=3591s
[00:49:58] it=1054519 colorings=777400 lazy-girth=404006 last: m=126 classes=6 cclen=87 t=3592s
[00:49:59] it=1054761 colorings=777600 lazy-girth=404049 last: m=126 classes=6 cclen=87 t=3594s
[00:50:01] it=1055013 colorings=777800 lazy-girth=404101 last: m=126 classes=6 cclen=87 t=3595s
[00:50:02] it=1055288 colorings=778000 lazy-girth=404176 last: m=126 classes=6 cclen=87 t=3596s
[00:50:03] it=1055540 colorings=778200 lazy-girth=404228 last: m=126 classes=6 cclen=86 t=3597s
[00:50:04] it=1055803 colorings=778400 lazy-girth=404315 last: m=126 classes=6 cclen=87 t=3598s
[00:50:05] it=1056085 colorings=778600 lazy-girth=404421 last: m=126 classes=6 cclen=87 t=3599s
[00:50:06] it=1056340 colorings=778800 lazy-girth=404494 last: m=126 classes=6 cclen=86 t=3600s
[00:50:07] it=1056619 colorings=779000 lazy-girth=404623 last: m=126 classes=6 cclen=86 t=3601s
[00:50:08] it=1056882 colorings=779200 lazy-girth=404704 last: m=126 classes=6 cclen=87 t=3602s
[00:50:09] it=1057129 colorings=779400 lazy-girth=404775 last: m=126 classes=6 cclen=87 t=3604s
[00:50:10] it=1057378 colorings=779600 lazy-girth=404865 last: m=126 classes=6 cclen=87 t=3605s
[00:50:11] it=1057610 colorings=779800 lazy-girth=404897 last: m=126 classes=6 cclen=87 t=3606s
[00:50:12] it=1057853 colorings=780000 lazy-girth=404952 last: m=126 classes=6 cclen=87 t=3607s
[00:50:13] it=1058090 colorings=780200 lazy-girth=404993 last: m=126 classes=6 cclen=87 t=3608s
[00:50:14] it=1058352 colorings=780400 lazy-girth=405076 last: m=126 classes=6 cclen=87 t=3609s
[00:50:16] it=1058606 colorings=780600 lazy-girth=405167 last: m=126 classes=6 cclen=87 t=3610s
[00:50:16] it=1058854 colorings=780800 lazy-girth=405233 last: m=126 classes=6 cclen=87 t=3611s
[00:50:17] it=1059097 colorings=781000 lazy-girth=405291 last: m=126 classes=6 cclen=86 t=3612s
[00:50:18] it=1059316 colorings=781200 lazy-girth=405310 last: m=126 classes=6 cclen=87 t=3612s
[00:50:19] it=1059579 colorings=781400 lazy-girth=405394 last: m=126 classes=6 cclen=87 t=3613s
[00:50:20] it=1059834 colorings=781600 lazy-girth=405459 last: m=126 classes=6 cclen=87 t=3614s
[00:50:21] it=1060076 colorings=781800 lazy-girth=405513 last: m=126 classes=6 cclen=87 t=3615s
[00:50:22] it=1060326 colorings=782000 lazy-girth=405584 last: m=126 classes=6 cclen=87 t=3616s
[00:50:23] it=1060601 colorings=782200 lazy-girth=405694 last: m=126 classes=6 cclen=87 t=3617s
[00:50:24] it=1060828 colorings=782400 lazy-girth=405722 last: m=126 classes=6 cclen=87 t=3618s
[00:50:25] it=1061055 colorings=782600 lazy-girth=405749 last: m=126 classes=6 cclen=87 t=3619s
[00:50:26] it=1061296 colorings=782800 lazy-girth=405811 last: m=126 classes=6 cclen=87 t=3620s
[00:50:27] it=1061537 colorings=783000 lazy-girth=405864 last: m=126 classes=6 cclen=87 t=3621s
[00:50:28] it=1061772 colorings=783200 lazy-girth=405907 last: m=126 classes=6 cclen=87 t=3622s
[00:50:29] it=1062002 colorings=783400 lazy-girth=405950 last: m=126 classes=6 cclen=87 t=3623s
[00:50:30] it=1062250 colorings=783600 lazy-girth=406004 last: m=126 classes=6 cclen=87 t=3624s
[00:50:31] it=1062502 colorings=783800 lazy-girth=406081 last: m=126 classes=6 cclen=87 t=3625s
[00:50:32] it=1062731 colorings=784000 lazy-girth=406119 last: m=126 classes=6 cclen=87 t=3626s
[00:50:33] it=1062957 colorings=784200 lazy-girth=406158 last: m=126 classes=6 cclen=87 t=3627s
[00:50:34] it=1063194 colorings=784400 lazy-girth=406209 last: m=126 classes=6 cclen=86 t=3628s
[00:50:35] it=1063414 colorings=784600 lazy-girth=406238 last: m=126 classes=6 cclen=87 t=3629s
[00:50:36] it=1063749 colorings=784800 lazy-girth=406511 last: m=126 classes=6 cclen=87 t=3631s
[00:50:37] it=1064012 colorings=785000 lazy-girth=406609 last: m=126 classes=6 cclen=87 t=3632s
[00:50:38] it=1064241 colorings=785200 lazy-girth=406644 last: m=126 classes=6 cclen=86 t=3632s
[00:50:39] it=1064507 colorings=785400 lazy-girth=406767 last: m=126 classes=6 cclen=86 t=3633s
[00:50:40] it=1064771 colorings=785600 lazy-girth=406890 last: m=126 classes=6 cclen=87 t=3635s
[00:50:41] it=1065036 colorings=785800 lazy-girth=407016 last: m=126 classes=6 cclen=87 t=3636s
[00:50:42] it=1065296 colorings=786000 lazy-girth=407144 last: m=126 classes=6 cclen=87 t=3637s
[00:50:43] it=1065591 colorings=786200 lazy-girth=407339 last: m=126 classes=6 cclen=87 t=3638s
[00:50:45] it=1065845 colorings=786400 lazy-girth=407449 last: m=126 classes=6 cclen=87 t=3639s
[00:50:46] it=1066104 colorings=786600 lazy-girth=407559 last: m=126 classes=6 cclen=87 t=3640s
[00:50:47] it=1066364 colorings=786800 lazy-girth=407677 last: m=126 classes=6 cclen=87 t=3641s
[00:50:48] it=1066615 colorings=787000 lazy-girth=407777 last: m=126 classes=6 cclen=87 t=3642s
[00:50:49] it=1066903 colorings=787200 lazy-girth=407960 last: m=126 classes=6 cclen=86 t=3643s
[00:50:50] it=1067172 colorings=787400 lazy-girth=408064 last: m=126 classes=6 cclen=87 t=3645s
[00:50:52] it=1067402 colorings=787600 lazy-girth=408094 last: m=126 classes=6 cclen=87 t=3646s
[00:50:53] it=1067635 colorings=787800 lazy-girth=408127 last: m=126 classes=6 cclen=87 t=3647s
[00:50:54] it=1067850 colorings=788000 lazy-girth=408142 last: m=126 classes=6 cclen=87 t=3648s
[00:50:55] it=1068080 colorings=788200 lazy-girth=408172 last: m=126 classes=6 cclen=87 t=3649s
[00:50:56] it=1068306 colorings=788400 lazy-girth=408198 last: m=126 classes=6 cclen=87 t=3650s
[00:50:57] it=1068575 colorings=788600 lazy-girth=408274 last: m=126 classes=6 cclen=87 t=3651s
[00:50:58] it=1068840 colorings=788800 lazy-girth=408360 last: m=126 classes=6 cclen=87 t=3652s
[00:50:59] it=1069098 colorings=789000 lazy-girth=408442 last: m=126 classes=6 cclen=87 t=3654s
[00:51:00] it=1069352 colorings=789200 lazy-girth=408527 last: m=126 classes=6 cclen=86 t=3655s
[00:51:02] it=1069619 colorings=789400 lazy-girth=408595 last: m=126 classes=6 cclen=87 t=3656s
[00:51:04] it=1069885 colorings=789600 lazy-girth=408687 last: m=126 classes=6 cclen=87 t=3658s
[00:51:06] it=1070147 colorings=789800 lazy-girth=408775 last: m=126 classes=6 cclen=87 t=3660s
[00:51:07] it=1070371 colorings=790000 lazy-girth=408799 last: m=126 classes=6 cclen=87 t=3661s
[00:51:08] it=1070611 colorings=790200 lazy-girth=408839 last: m=126 classes=6 cclen=85 t=3662s
[00:51:09] it=1070901 colorings=790400 lazy-girth=408952 last: m=126 classes=6 cclen=87 t=3663s
[00:51:10] it=1071159 colorings=790600 lazy-girth=409023 last: m=126 classes=6 cclen=87 t=3664s
[00:51:11] it=1071407 colorings=790800 lazy-girth=409091 last: m=126 classes=6 cclen=87 t=3665s
[00:51:12] it=1071668 colorings=791000 lazy-girth=409157 last: m=126 classes=6 cclen=87 t=3667s
[00:51:14] it=1071930 colorings=791200 lazy-girth=409258 last: m=126 classes=6 cclen=87 t=3668s
[00:51:15] it=1072211 colorings=791400 lazy-girth=409383 last: m=126 classes=6 cclen=87 t=3669s
[00:51:16] it=1072487 colorings=791600 lazy-girth=409483 last: m=126 classes=6 cclen=87 t=3670s
[00:51:17] it=1072732 colorings=791800 lazy-girth=409553 last: m=126 classes=6 cclen=87 t=3671s
[00:51:18] it=1072973 colorings=792000 lazy-girth=409614 last: m=126 classes=6 cclen=87 t=3672s
[00:51:19] it=1073241 colorings=792200 lazy-girth=409707 last: m=126 classes=6 cclen=87 t=3673s
[00:51:20] it=1073498 colorings=792400 lazy-girth=409795 last: m=126 classes=6 cclen=87 t=3675s
[00:51:22] it=1073759 colorings=792600 lazy-girth=409878 last: m=126 classes=6 cclen=87 t=3676s
[00:51:23] it=1074025 colorings=792800 lazy-girth=409966 last: m=126 classes=6 cclen=87 t=3677s
[00:51:24] it=1074266 colorings=793000 lazy-girth=410031 last: m=126 classes=6 cclen=87 t=3678s
[00:51:25] it=1074528 colorings=793200 lazy-girth=410114 last: m=126 classes=6 cclen=87 t=3679s
[00:51:26] it=1074795 colorings=793400 lazy-girth=410203 last: m=126 classes=6 cclen=87 t=3680s
[00:51:27] it=1075052 colorings=793600 lazy-girth=410309 last: m=126 classes=6 cclen=87 t=3682s
[00:51:28] it=1075308 colorings=793800 lazy-girth=410383 last: m=126 classes=6 cclen=87 t=3683s
[00:51:30] it=1075560 colorings=794000 lazy-girth=410467 last: m=126 classes=6 cclen=87 t=3684s
[00:51:31] it=1075804 colorings=794200 lazy-girth=410526 last: m=126 classes=6 cclen=87 t=3685s
[00:51:32] it=1076023 colorings=794400 lazy-girth=410545 last: m=126 classes=6 cclen=87 t=3686s
[00:51:33] it=1076266 colorings=794600 lazy-girth=410605 last: m=126 classes=6 cclen=87 t=3687s
[00:51:34] it=1076525 colorings=794800 lazy-girth=410687 last: m=126 classes=6 cclen=87 t=3688s
[00:51:35] it=1076752 colorings=795000 lazy-girth=410722 last: m=126 classes=6 cclen=87 t=3689s
[00:51:36] it=1076986 colorings=795200 lazy-girth=410762 last: m=126 classes=6 cclen=87 t=3690s
[00:51:37] it=1077234 colorings=795400 lazy-girth=410840 last: m=126 classes=6 cclen=87 t=3691s
[00:51:38] it=1077486 colorings=795600 lazy-girth=410924 last: m=126 classes=6 cclen=87 t=3693s
[00:51:40] it=1077743 colorings=795800 lazy-girth=411008 last: m=126 classes=6 cclen=87 t=3694s
[00:51:41] it=1078012 colorings=796000 lazy-girth=411110 last: m=126 classes=6 cclen=87 t=3695s
[00:51:42] it=1078261 colorings=796200 lazy-girth=411188 last: m=126 classes=6 cclen=87 t=3696s
[00:51:43] it=1078520 colorings=796400 lazy-girth=411291 last: m=126 classes=6 cclen=87 t=3697s
[00:51:44] it=1078776 colorings=796600 lazy-girth=411374 last: m=126 classes=6 cclen=86 t=3698s
[00:51:45] it=1079037 colorings=796800 lazy-girth=411467 last: m=126 classes=6 cclen=87 t=3700s
[00:51:46] it=1079293 colorings=797000 lazy-girth=411567 last: m=126 classes=6 cclen=87 t=3701s
[00:51:47] it=1079544 colorings=797200 lazy-girth=411646 last: m=126 classes=6 cclen=87 t=3702s
[00:51:48] it=1079808 colorings=797400 lazy-girth=411761 last: m=126 classes=6 cclen=87 t=3703s
[00:51:50] it=1080071 colorings=797600 lazy-girth=411880 last: m=126 classes=6 cclen=86 t=3704s
[00:51:51] it=1080349 colorings=797800 lazy-girth=412029 last: m=126 classes=6 cclen=87 t=3705s
[00:51:52] it=1080596 colorings=798000 lazy-girth=412106 last: m=126 classes=6 cclen=87 t=3706s
[00:51:53] it=1080842 colorings=798200 lazy-girth=412174 last: m=126 classes=6 cclen=87 t=3707s
[00:51:54] it=1081080 colorings=798400 lazy-girth=412238 last: m=126 classes=6 cclen=87 t=3708s
[00:51:55] it=1081349 colorings=798600 lazy-girth=412354 last: m=126 classes=6 cclen=87 t=3709s
[00:51:56] it=1081593 colorings=798800 lazy-girth=412421 last: m=126 classes=6 cclen=87 t=3710s
[00:51:57] it=1081873 colorings=799000 lazy-girth=412561 last: m=126 classes=6 cclen=87 t=3711s
[00:51:59] it=1082139 colorings=799200 lazy-girth=412664 last: m=126 classes=6 cclen=87 t=3713s
[00:52:00] it=1082417 colorings=799400 lazy-girth=412788 last: m=126 classes=6 cclen=87 t=3714s
[00:52:01] it=1082679 colorings=799600 lazy-girth=412866 last: m=126 classes=6 cclen=87 t=3715s
[00:52:02] it=1082948 colorings=799800 lazy-girth=412959 last: m=126 classes=6 cclen=87 t=3716s
[00:52:03] it=1083210 colorings=800000 lazy-girth=413030 last: m=126 classes=6 cclen=87 t=3717s
[00:52:04] it=1083460 colorings=800200 lazy-girth=413101 last: m=126 classes=6 cclen=87 t=3718s
[00:52:05] it=1083737 colorings=800400 lazy-girth=413218 last: m=126 classes=6 cclen=87 t=3719s
[00:52:06] it=1083999 colorings=800600 lazy-girth=413293 last: m=126 classes=6 cclen=87 t=3720s
[00:52:07] it=1084258 colorings=800800 lazy-girth=413381 last: m=126 classes=6 cclen=86 t=3721s
[00:52:08] it=1084549 colorings=801000 lazy-girth=413506 last: m=126 classes=6 cclen=87 t=3722s
[00:52:09] it=1084789 colorings=801200 lazy-girth=413548 last: m=126 classes=6 cclen=87 t=3723s
[00:52:10] it=1085056 colorings=801400 lazy-girth=413648 last: m=126 classes=6 cclen=87 t=3724s
[00:52:11] it=1085301 colorings=801600 lazy-girth=413711 last: m=126 classes=6 cclen=86 t=3725s
[00:52:12] it=1085548 colorings=801800 lazy-girth=413788 last: m=126 classes=6 cclen=87 t=3726s
[00:52:13] it=1085821 colorings=802000 lazy-girth=413880 last: m=126 classes=6 cclen=87 t=3727s
[00:52:14] it=1086061 colorings=802200 lazy-girth=413933 last: m=126 classes=6 cclen=87 t=3728s
[00:52:15] it=1086330 colorings=802400 lazy-girth=414010 last: m=126 classes=6 cclen=87 t=3729s
[00:52:16] it=1086585 colorings=802600 lazy-girth=414086 last: m=126 classes=6 cclen=87 t=3730s
[00:52:17] it=1086836 colorings=802800 lazy-girth=414143 last: m=126 classes=6 cclen=87 t=3731s
[00:52:18] it=1087135 colorings=803000 lazy-girth=414283 last: m=126 classes=6 cclen=87 t=3732s
[00:52:19] it=1087401 colorings=803200 lazy-girth=414386 last: m=126 classes=6 cclen=87 t=3733s
[00:52:20] it=1087662 colorings=803400 lazy-girth=414490 last: m=126 classes=6 cclen=87 t=3734s
[00:52:21] it=1087930 colorings=803600 lazy-girth=414594 last: m=126 classes=6 cclen=87 t=3735s
[00:52:22] it=1088204 colorings=803800 lazy-girth=414731 last: m=126 classes=6 cclen=87 t=3736s
[00:52:23] it=1088477 colorings=804000 lazy-girth=414825 last: m=126 classes=6 cclen=87 t=3737s
[00:52:24] it=1088725 colorings=804200 lazy-girth=414889 last: m=126 classes=6 cclen=87 t=3738s
[00:52:25] it=1089009 colorings=804400 lazy-girth=414994 last: m=126 classes=6 cclen=87 t=3739s
[00:52:26] it=1089245 colorings=804600 lazy-girth=415034 last: m=126 classes=6 cclen=87 t=3740s
[00:52:27] it=1089475 colorings=804800 lazy-girth=415064 last: m=126 classes=6 cclen=87 t=3741s
[00:52:27] it=1089679 colorings=805000 lazy-girth=415068 last: m=126 classes=6 cclen=86 t=3742s
[00:52:28] it=1089886 colorings=805200 lazy-girth=415075 last: m=126 classes=6 cclen=87 t=3742s
[00:52:29] it=1090138 colorings=805400 lazy-girth=415130 last: m=126 classes=6 cclen=87 t=3743s
[00:52:30] it=1090391 colorings=805600 lazy-girth=415209 last: m=126 classes=6 cclen=87 t=3744s
[00:52:31] it=1090659 colorings=805800 lazy-girth=415319 last: m=126 classes=6 cclen=87 t=3745s
[00:52:32] it=1090907 colorings=806000 lazy-girth=415392 last: m=126 classes=6 cclen=87 t=3746s
[00:52:33] it=1091162 colorings=806200 lazy-girth=415458 last: m=126 classes=6 cclen=87 t=3747s
[00:52:34] it=1091404 colorings=806400 lazy-girth=415520 last: m=126 classes=6 cclen=87 t=3748s
[00:52:35] it=1091638 colorings=806600 lazy-girth=415563 last: m=126 classes=6 cclen=87 t=3749s
[00:52:36] it=1091885 colorings=806800 lazy-girth=415623 last: m=126 classes=6 cclen=87 t=3750s
[00:52:36] it=1092119 colorings=807000 lazy-girth=415682 last: m=126 classes=6 cclen=87 t=3750s
[00:52:37] it=1092372 colorings=807200 lazy-girth=415767 last: m=126 classes=6 cclen=86 t=3751s
[00:52:38] it=1092614 colorings=807400 lazy-girth=415824 last: m=126 classes=6 cclen=87 t=3752s
[00:52:39] it=1092864 colorings=807600 lazy-girth=415897 last: m=126 classes=6 cclen=87 t=3753s
[00:52:40] it=1093100 colorings=807800 lazy-girth=415948 last: m=126 classes=6 cclen=87 t=3754s
[00:52:41] it=1093345 colorings=808000 lazy-girth=416005 last: m=126 classes=6 cclen=87 t=3755s
[00:52:42] it=1093600 colorings=808200 lazy-girth=416072 last: m=126 classes=6 cclen=86 t=3756s
[00:52:42] it=1093823 colorings=808400 lazy-girth=416099 last: m=126 classes=6 cclen=87 t=3757s
[00:52:43] it=1094051 colorings=808600 lazy-girth=416154 last: m=126 classes=6 cclen=87 t=3757s
[00:52:44] it=1094290 colorings=808800 lazy-girth=416202 last: m=126 classes=6 cclen=87 t=3758s
[00:52:45] it=1094502 colorings=809000 lazy-girth=416218 last: m=126 classes=6 cclen=87 t=3759s
[00:52:46] it=1094725 colorings=809200 lazy-girth=416247 last: m=126 classes=6 cclen=87 t=3760s
[00:52:47] it=1094975 colorings=809400 lazy-girth=416312 last: m=126 classes=6 cclen=87 t=3761s
[00:52:48] it=1095202 colorings=809600 lazy-girth=416356 last: m=126 classes=6 cclen=87 t=3762s
[00:52:49] it=1095464 colorings=809800 lazy-girth=416473 last: m=126 classes=6 cclen=87 t=3763s
[00:52:50] it=1095744 colorings=810000 lazy-girth=416638 last: m=126 classes=6 cclen=87 t=3764s
[00:52:51] it=1096001 colorings=810200 lazy-girth=416759 last: m=126 classes=6 cclen=87 t=3765s
[00:52:52] it=1096283 colorings=810400 lazy-girth=416930 last: m=126 classes=6 cclen=87 t=3766s
[00:52:53] it=1096521 colorings=810600 lazy-girth=416981 last: m=126 classes=6 cclen=87 t=3767s
[00:52:53] it=1096744 colorings=810800 lazy-girth=417004 last: m=126 classes=6 cclen=87 t=3767s
[00:52:54] it=1096955 colorings=811000 lazy-girth=417015 last: m=126 classes=6 cclen=87 t=3768s
[00:52:55] it=1097155 colorings=811200 lazy-girth=417015 last: m=126 classes=6 cclen=87 t=3769s
[00:52:56] it=1097408 colorings=811400 lazy-girth=417070 last: m=126 classes=6 cclen=87 t=3770s
[00:52:57] it=1097669 colorings=811600 lazy-girth=417164 last: m=126 classes=6 cclen=87 t=3771s
[00:52:58] it=1097935 colorings=811800 lazy-girth=417254 last: m=126 classes=6 cclen=87 t=3772s
[00:52:59] it=1098188 colorings=812000 lazy-girth=417324 last: m=126 classes=6 cclen=87 t=3773s
[00:53:00] it=1098435 colorings=812200 lazy-girth=417380 last: m=126 classes=6 cclen=87 t=3774s
[00:53:01] it=1098664 colorings=812400 lazy-girth=417409 last: m=126 classes=6 cclen=87 t=3775s
[00:53:02] it=1098901 colorings=812600 lazy-girth=417455 last: m=126 classes=6 cclen=87 t=3776s
[00:53:03] it=1099147 colorings=812800 lazy-girth=417509 last: m=126 classes=6 cclen=87 t=3777s
[00:53:04] it=1099399 colorings=813000 lazy-girth=417570 last: m=126 classes=6 cclen=87 t=3778s
[00:53:05] it=1099650 colorings=813200 lazy-girth=417642 last: m=126 classes=6 cclen=87 t=3779s
[00:53:06] it=1099906 colorings=813400 lazy-girth=417717 last: m=126 classes=6 cclen=87 t=3780s
[00:53:06] it=1100153 colorings=813600 lazy-girth=417771 last: m=126 classes=6 cclen=86 t=3781s
[00:53:07] it=1100422 colorings=813800 lazy-girth=417871 last: m=126 classes=6 cclen=87 t=3782s
[00:53:08] it=1100687 colorings=814000 lazy-girth=417949 last: m=126 classes=6 cclen=87 t=3783s
[00:53:09] it=1100941 colorings=814200 lazy-girth=418019 last: m=126 classes=6 cclen=87 t=3783s
[00:53:10] it=1101164 colorings=814400 lazy-girth=418048 last: m=126 classes=6 cclen=86 t=3784s
[00:53:11] it=1101407 colorings=814600 lazy-girth=418108 last: m=126 classes=6 cclen=87 t=3785s
[00:53:12] it=1101645 colorings=814800 lazy-girth=418154 last: m=126 classes=6 cclen=87 t=3786s
[00:53:13] it=1101874 colorings=815000 lazy-girth=418184 last: m=126 classes=6 cclen=87 t=3787s
[00:53:14] it=1102138 colorings=815200 lazy-girth=418279 last: m=126 classes=6 cclen=87 t=3788s
[00:53:15] it=1102415 colorings=815400 lazy-girth=418387 last: m=126 classes=6 cclen=87 t=3789s
[00:53:16] it=1102648 colorings=815600 lazy-girth=418433 last: m=126 classes=6 cclen=87 t=3790s
[00:53:17] it=1102923 colorings=815800 lazy-girth=418529 last: m=126 classes=6 cclen=87 t=3791s
[00:53:18] it=1103174 colorings=816000 lazy-girth=418593 last: m=126 classes=6 cclen=87 t=3792s
[00:53:19] it=1103449 colorings=816200 lazy-girth=418701 last: m=126 classes=6 cclen=87 t=3793s
[00:53:20] it=1103694 colorings=816400 lazy-girth=418774 last: m=126 classes=6 cclen=87 t=3794s
[00:53:21] it=1103942 colorings=816600 lazy-girth=418847 last: m=126 classes=6 cclen=86 t=3795s
[00:53:22] it=1104198 colorings=816800 lazy-girth=418916 last: m=126 classes=6 cclen=87 t=3796s
[00:53:23] it=1104437 colorings=817000 lazy-girth=418962 last: m=126 classes=6 cclen=87 t=3797s
[00:53:24] it=1104667 colorings=817200 lazy-girth=418997 last: m=126 classes=6 cclen=87 t=3798s
[00:53:25] it=1104926 colorings=817400 lazy-girth=419073 last: m=126 classes=6 cclen=87 t=3799s
[00:53:26] it=1105190 colorings=817600 lazy-girth=419161 last: m=126 classes=6 cclen=87 t=3800s
[00:53:26] it=1105434 colorings=817800 lazy-girth=419223 last: m=126 classes=6 cclen=87 t=3801s
[00:53:27] it=1105677 colorings=818000 lazy-girth=419272 last: m=126 classes=6 cclen=87 t=3802s
[00:53:28] it=1105911 colorings=818200 lazy-girth=419306 last: m=126 classes=6 cclen=86 t=3802s
[00:53:29] it=1106185 colorings=818400 lazy-girth=419393 last: m=126 classes=6 cclen=87 t=3803s
[00:53:30] it=1106444 colorings=818600 lazy-girth=419456 last: m=126 classes=6 cclen=87 t=3804s
[00:53:31] it=1106677 colorings=818800 lazy-girth=419503 last: m=126 classes=6 cclen=87 t=3805s
[00:53:32] it=1106878 colorings=819000 lazy-girth=419504 last: m=126 classes=6 cclen=86 t=3806s
[00:53:33] it=1107112 colorings=819200 lazy-girth=419548 last: m=126 classes=6 cclen=87 t=3807s
[00:53:34] it=1107362 colorings=819400 lazy-girth=419614 last: m=126 classes=6 cclen=87 t=3808s
[00:53:34] it=1107598 colorings=819600 lazy-girth=419656 last: m=126 classes=6 cclen=87 t=3809s
[00:53:35] it=1107824 colorings=819800 lazy-girth=419688 last: m=126 classes=6 cclen=87 t=3809s
[00:53:36] it=1108068 colorings=820000 lazy-girth=419741 last: m=126 classes=6 cclen=87 t=3810s
[00:53:37] it=1108295 colorings=820200 lazy-girth=419775 last: m=126 classes=6 cclen=87 t=3811s
[00:53:38] it=1108525 colorings=820400 lazy-girth=419811 last: m=126 classes=6 cclen=87 t=3812s
[00:53:39] it=1108818 colorings=820600 lazy-girth=419926 last: m=126 classes=6 cclen=87 t=3813s
[00:53:40] it=1109076 colorings=820800 lazy-girth=420005 last: m=126 classes=6 cclen=87 t=3815s
[00:53:41] it=1109332 colorings=821000 lazy-girth=420086 last: m=126 classes=6 cclen=87 t=3815s
[00:53:42] it=1109577 colorings=821200 lazy-girth=420166 last: m=126 classes=6 cclen=87 t=3816s
[00:53:43] it=1109845 colorings=821400 lazy-girth=420263 last: m=126 classes=6 cclen=87 t=3818s
[00:53:44] it=1110097 colorings=821600 lazy-girth=420340 last: m=126 classes=6 cclen=87 t=3819s
[00:53:45] it=1110355 colorings=821800 lazy-girth=420408 last: m=126 classes=6 cclen=87 t=3820s
[00:53:46] it=1110611 colorings=822000 lazy-girth=420495 last: m=126 classes=6 cclen=87 t=3821s
[00:53:47] it=1110877 colorings=822200 lazy-girth=420584 last: m=126 classes=6 cclen=87 t=3822s
[00:53:49] it=1111129 colorings=822400 lazy-girth=420653 last: m=126 classes=6 cclen=87 t=3823s
[00:53:50] it=1111397 colorings=822600 lazy-girth=420756 last: m=126 classes=6 cclen=87 t=3824s
[00:53:51] it=1111650 colorings=822800 lazy-girth=420827 last: m=126 classes=6 cclen=87 t=3825s
[00:53:52] it=1111891 colorings=823000 lazy-girth=420880 last: m=126 classes=6 cclen=87 t=3826s
[00:53:53] it=1112152 colorings=823200 lazy-girth=420967 last: m=126 classes=6 cclen=85 t=3827s
[00:53:54] it=1112409 colorings=823400 lazy-girth=421055 last: m=126 classes=6 cclen=87 t=3828s
[00:53:55] it=1112653 colorings=823600 lazy-girth=421117 last: m=126 classes=6 cclen=87 t=3829s
[00:53:56] it=1112917 colorings=823800 lazy-girth=421207 last: m=126 classes=6 cclen=79 t=3830s
[00:53:57] it=1113177 colorings=824000 lazy-girth=421285 last: m=126 classes=6 cclen=87 t=3831s
[00:53:58] it=1113429 colorings=824200 lazy-girth=421350 last: m=126 classes=6 cclen=87 t=3832s
[00:53:59] it=1113689 colorings=824400 lazy-girth=421429 last: m=126 classes=6 cclen=86 t=3833s
[00:54:00] it=1113956 colorings=824600 lazy-girth=421518 last: m=126 classes=6 cclen=87 t=3834s
[00:54:01] it=1114210 colorings=824800 lazy-girth=421593 last: m=126 classes=6 cclen=87 t=3835s
[00:54:02] it=1114457 colorings=825000 lazy-girth=421652 last: m=126 classes=6 cclen=87 t=3836s
[00:54:03] it=1114728 colorings=825200 lazy-girth=421766 last: m=126 classes=6 cclen=86 t=3837s
[00:54:04] it=1114964 colorings=825400 lazy-girth=421816 last: m=126 classes=6 cclen=87 t=3838s
[00:54:05] it=1115202 colorings=825600 lazy-girth=421877 last: m=126 classes=6 cclen=69 t=3839s
[00:54:06] it=1115451 colorings=825800 lazy-girth=421947 last: m=126 classes=6 cclen=87 t=3841s
[00:54:08] it=1115706 colorings=826000 lazy-girth=422029 last: m=126 classes=6 cclen=87 t=3842s
[00:54:09] it=1115975 colorings=826200 lazy-girth=422122 last: m=126 classes=6 cclen=87 t=3843s
[00:54:10] it=1116227 colorings=826400 lazy-girth=422186 last: m=126 classes=6 cclen=87 t=3844s
[00:54:11] it=1116487 colorings=826600 lazy-girth=422287 last: m=126 classes=6 cclen=87 t=3845s
[00:54:12] it=1116730 colorings=826800 lazy-girth=422351 last: m=126 classes=6 cclen=87 t=3846s
[00:54:13] it=1116994 colorings=827000 lazy-girth=422444 last: m=126 classes=6 cclen=87 t=3847s
[00:54:14] it=1117257 colorings=827200 lazy-girth=422536 last: m=126 classes=6 cclen=86 t=3848s
[00:54:15] it=1117512 colorings=827400 lazy-girth=422619 last: m=126 classes=6 cclen=87 t=3849s
[00:54:16] it=1117771 colorings=827600 lazy-girth=422711 last: m=126 classes=6 cclen=87 t=3850s
[00:54:17] it=1118042 colorings=827800 lazy-girth=422817 last: m=126 classes=6 cclen=87 t=3851s
[00:54:18] it=1118297 colorings=828000 lazy-girth=422901 last: m=126 classes=6 cclen=87 t=3852s
[00:54:19] it=1118555 colorings=828200 lazy-girth=422996 last: m=126 classes=6 cclen=87 t=3853s
[00:54:20] it=1118812 colorings=828400 lazy-girth=423094 last: m=126 classes=6 cclen=87 t=3854s
[00:54:21] it=1119038 colorings=828600 lazy-girth=423138 last: m=126 classes=6 cclen=87 t=3855s
[00:54:22] it=1119300 colorings=828800 lazy-girth=423242 last: m=126 classes=6 cclen=87 t=3856s
[00:54:23] it=1119549 colorings=829000 lazy-girth=423330 last: m=126 classes=6 cclen=87 t=3857s
[00:54:24] it=1119808 colorings=829200 lazy-girth=423431 last: m=126 classes=6 cclen=87 t=3858s
[00:54:25] it=1120062 colorings=829400 lazy-girth=423512 last: m=126 classes=6 cclen=87 t=3859s
[00:54:26] it=1120292 colorings=829600 lazy-girth=423553 last: m=126 classes=6 cclen=87 t=3860s
[00:54:26] it=1120525 colorings=829800 lazy-girth=423587 last: m=126 classes=6 cclen=87 t=3861s
[00:54:27] it=1120752 colorings=830000 lazy-girth=423617 last: m=126 classes=6 cclen=86 t=3861s
[00:54:28] it=1120987 colorings=830200 lazy-girth=423656 last: m=126 classes=6 cclen=87 t=3862s
[00:54:29] it=1121222 colorings=830400 lazy-girth=423699 last: m=126 classes=6 cclen=87 t=3863s
[00:54:30] it=1121461 colorings=830600 lazy-girth=423753 last: m=126 classes=6 cclen=87 t=3864s
[00:54:31] it=1121692 colorings=830800 lazy-girth=423799 last: m=126 classes=6 cclen=86 t=3865s
[00:54:33] it=1121928 colorings=831000 lazy-girth=423835 last: m=126 classes=6 cclen=87 t=3867s
[00:54:34] it=1122177 colorings=831200 lazy-girth=423918 last: m=126 classes=6 cclen=87 t=3868s
[00:54:35] it=1122487 colorings=831400 lazy-girth=424111 last: m=126 classes=6 cclen=87 t=3869s
[00:54:36] it=1122732 colorings=831600 lazy-girth=424168 last: m=126 classes=6 cclen=87 t=3871s
[00:54:37] it=1122980 colorings=831800 lazy-girth=424257 last: m=126 classes=6 cclen=87 t=3872s
[00:54:38] it=1123252 colorings=832000 lazy-girth=424395 last: m=126 classes=6 cclen=87 t=3873s
[00:54:40] it=1123514 colorings=832200 lazy-girth=424519 last: m=126 classes=6 cclen=87 t=3874s
[00:54:41] it=1123811 colorings=832400 lazy-girth=424712 last: m=126 classes=6 cclen=87 t=3875s
[00:54:42] it=1124056 colorings=832600 lazy-girth=424774 last: m=126 classes=6 cclen=87 t=3876s
[00:54:42] it=1124279 colorings=832800 lazy-girth=424798 last: m=126 classes=6 cclen=87 t=3877s
[00:54:43] it=1124544 colorings=833000 lazy-girth=424898 last: m=126 classes=6 cclen=87 t=3878s
[00:54:44] it=1124764 colorings=833200 lazy-girth=424918 last: m=126 classes=6 cclen=87 t=3878s
[00:54:45] it=1125003 colorings=833400 lazy-girth=424977 last: m=126 classes=6 cclen=87 t=3879s
[00:54:46] it=1125287 colorings=833600 lazy-girth=425131 last: m=126 classes=6 cclen=87 t=3880s
[00:54:47] it=1125537 colorings=833800 lazy-girth=425208 last: m=126 classes=6 cclen=87 t=3881s
[00:54:48] it=1125752 colorings=834000 lazy-girth=425227 last: m=126 classes=6 cclen=87 t=3882s
[00:54:49] it=1126030 colorings=834200 lazy-girth=425375 last: m=126 classes=6 cclen=87 t=3883s
[00:56:09] it=1126286 colorings=834400 lazy-girth=425481 last: m=126 classes=6 cclen=87 t=3963s
[00:56:10] it=1126564 colorings=834600 lazy-girth=425592 last: m=126 classes=6 cclen=87 t=3965s
[00:56:11] it=1126815 colorings=834800 lazy-girth=425658 last: m=126 classes=6 cclen=87 t=3966s
[00:56:12] it=1127050 colorings=835000 lazy-girth=425708 last: m=126 classes=6 cclen=87 t=3967s
[00:56:14] it=1127324 colorings=835200 lazy-girth=425806 last: m=126 classes=6 cclen=87 t=3968s
[00:56:15] it=1127627 colorings=835400 lazy-girth=425932 last: m=126 classes=6 cclen=86 t=3969s
[00:56:16] it=1127879 colorings=835600 lazy-girth=425992 last: m=126 classes=6 cclen=87 t=3970s
[00:56:17] it=1128144 colorings=835800 lazy-girth=426096 last: m=126 classes=6 cclen=87 t=3971s
[00:56:18] it=1128409 colorings=836000 lazy-girth=426173 last: m=126 classes=6 cclen=87 t=3972s
[00:56:19] it=1128663 colorings=836200 lazy-girth=426261 last: m=126 classes=6 cclen=87 t=3973s
[00:56:20] it=1128930 colorings=836400 lazy-girth=426378 last: m=126 classes=6 cclen=87 t=3974s
[00:56:21] it=1129234 colorings=836600 lazy-girth=426514 last: m=126 classes=6 cclen=87 t=3975s
[00:56:22] it=1129521 colorings=836800 lazy-girth=426660 last: m=126 classes=6 cclen=85 t=3976s
[00:56:23] it=1129784 colorings=837000 lazy-girth=426783 last: m=126 classes=6 cclen=87 t=3977s
[00:56:24] it=1130048 colorings=837200 lazy-girth=426871 last: m=126 classes=6 cclen=87 t=3979s
[00:56:25] it=1130277 colorings=837400 lazy-girth=426919 last: m=126 classes=6 cclen=87 t=3980s
[00:56:27] it=1130544 colorings=837600 lazy-girth=427032 last: m=126 classes=6 cclen=87 t=3981s
[00:56:27] it=1130809 colorings=837800 lazy-girth=427134 last: m=126 classes=6 cclen=87 t=3982s
[00:56:28] it=1131070 colorings=838000 lazy-girth=427244 last: m=126 classes=6 cclen=87 t=3983s
[00:56:30] it=1131321 colorings=838200 lazy-girth=427324 last: m=126 classes=6 cclen=87 t=3984s
[00:56:31] it=1131573 colorings=838400 lazy-girth=427387 last: m=126 classes=6 cclen=87 t=3985s
[00:56:32] it=1131819 colorings=838600 lazy-girth=427444 last: m=126 classes=6 cclen=86 t=3986s
[00:56:33] it=1132082 colorings=838800 lazy-girth=427523 last: m=126 classes=6 cclen=87 t=3987s
[00:56:34] it=1132352 colorings=839000 lazy-girth=427636 last: m=126 classes=6 cclen=87 t=3988s
[00:56:35] it=1132621 colorings=839200 lazy-girth=427741 last: m=126 classes=6 cclen=87 t=3989s
[00:56:36] it=1132883 colorings=839400 lazy-girth=427826 last: m=126 classes=6 cclen=87 t=3990s
[00:56:37] it=1133116 colorings=839600 lazy-girth=427869 last: m=126 classes=6 cclen=87 t=3991s
[00:56:38] it=1133394 colorings=839800 lazy-girth=427977 last: m=126 classes=6 cclen=87 t=3992s
[00:56:39] it=1133675 colorings=840000 lazy-girth=428084 last: m=126 classes=6 cclen=87 t=3993s
[00:56:40] it=1133936 colorings=840200 lazy-girth=428179 last: m=126 classes=6 cclen=87 t=3994s
[00:56:41] it=1134204 colorings=840400 lazy-girth=428257 last: m=126 classes=6 cclen=84 t=3995s
[00:56:42] it=1134459 colorings=840600 lazy-girth=428327 last: m=126 classes=6 cclen=87 t=3996s
[00:56:43] it=1134749 colorings=840800 lazy-girth=428451 last: m=126 classes=6 cclen=87 t=3997s
[00:56:44] it=1135003 colorings=841000 lazy-girth=428514 last: m=126 classes=6 cclen=87 t=3998s
[00:56:45] it=1135283 colorings=841200 lazy-girth=428603 last: m=126 classes=6 cclen=87 t=3999s
[00:56:46] it=1135533 colorings=841400 lazy-girth=428687 last: m=126 classes=6 cclen=87 t=4000s
[00:56:47] it=1135792 colorings=841600 lazy-girth=428757 last: m=126 classes=6 cclen=87 t=4001s
[00:56:48] it=1136066 colorings=841800 lazy-girth=428846 last: m=126 classes=6 cclen=87 t=4002s
[00:56:49] it=1136310 colorings=842000 lazy-girth=428896 last: m=126 classes=6 cclen=87 t=4003s
[00:56:50] it=1136576 colorings=842200 lazy-girth=429003 last: m=126 classes=6 cclen=87 t=4004s
[00:56:51] it=1136840 colorings=842400 lazy-girth=429097 last: m=126 classes=6 cclen=87 t=4005s
[00:56:52] it=1137073 colorings=842600 lazy-girth=429141 last: m=126 classes=6 cclen=87 t=4006s
[00:56:53] it=1137317 colorings=842800 lazy-girth=429203 last: m=126 classes=6 cclen=87 t=4007s
[00:56:54] it=1137569 colorings=843000 lazy-girth=429275 last: m=126 classes=6 cclen=87 t=4008s
[00:56:55] it=1137819 colorings=843200 lazy-girth=429351 last: m=126 classes=6 cclen=87 t=4009s
[00:56:56] it=1138076 colorings=843400 lazy-girth=429443 last: m=126 classes=6 cclen=87 t=4010s
[00:56:57] it=1138349 colorings=843600 lazy-girth=429543 last: m=126 classes=6 cclen=86 t=4011s
[00:56:58] it=1138600 colorings=843800 lazy-girth=429607 last: m=126 classes=6 cclen=87 t=4012s
[00:56:59] it=1138855 colorings=844000 lazy-girth=429689 last: m=126 classes=6 cclen=87 t=4013s
[00:57:00] it=1139112 colorings=844200 lazy-girth=429780 last: m=126 classes=6 cclen=87 t=4014s
[00:57:01] it=1139366 colorings=844400 lazy-girth=429880 last: m=126 classes=6 cclen=87 t=4015s
[00:57:02] it=1139598 colorings=844600 lazy-girth=429915 last: m=126 classes=6 cclen=87 t=4016s
[00:57:03] it=1139864 colorings=844800 lazy-girth=430028 last: m=126 classes=6 cclen=87 t=4017s
[00:57:04] it=1140113 colorings=845000 lazy-girth=430090 last: m=126 classes=6 cclen=87 t=4018s
[00:57:05] it=1140370 colorings=845200 lazy-girth=430176 last: m=126 classes=6 cclen=87 t=4019s
[00:57:06] it=1140596 colorings=845400 lazy-girth=430219 last: m=126 classes=6 cclen=87 t=4020s
[00:57:07] it=1140811 colorings=845600 lazy-girth=430234 last: m=126 classes=6 cclen=87 t=4021s
[00:57:08] it=1141068 colorings=845800 lazy-girth=430329 last: m=126 classes=6 cclen=87 t=4022s
[00:57:09] it=1141310 colorings=846000 lazy-girth=430382 last: m=126 classes=6 cclen=87 t=4023s
[00:57:10] it=1141556 colorings=846200 lazy-girth=430464 last: m=126 classes=6 cclen=87 t=4024s
[00:57:11] it=1141777 colorings=846400 lazy-girth=430485 last: m=126 classes=6 cclen=87 t=4025s
[00:57:12] it=1142011 colorings=846600 lazy-girth=430533 last: m=126 classes=6 cclen=87 t=4026s
[00:57:13] it=1142268 colorings=846800 lazy-girth=430630 last: m=126 classes=6 cclen=87 t=4027s
[00:57:14] it=1142498 colorings=847000 lazy-girth=430672 last: m=126 classes=6 cclen=87 t=4028s
[00:57:15] it=1142753 colorings=847200 lazy-girth=430759 last: m=126 classes=6 cclen=87 t=4029s
[00:57:16] it=1143011 colorings=847400 lazy-girth=430850 last: m=126 classes=6 cclen=87 t=4030s
[00:57:17] it=1143242 colorings=847600 lazy-girth=430890 last: m=126 classes=6 cclen=87 t=4031s
[00:57:18] it=1143475 colorings=847800 lazy-girth=430941 last: m=126 classes=6 cclen=87 t=4032s
[00:57:19] it=1143748 colorings=848000 lazy-girth=431053 last: m=126 classes=6 cclen=87 t=4033s
[00:57:20] it=1144001 colorings=848200 lazy-girth=431146 last: m=126 classes=6 cclen=87 t=4034s
[00:57:21] it=1144211 colorings=848400 lazy-girth=431156 last: m=126 classes=6 cclen=87 t=4035s
[00:57:22] it=1144466 colorings=848600 lazy-girth=431263 last: m=126 classes=6 cclen=87 t=4036s
[00:57:23] it=1144725 colorings=848800 lazy-girth=431374 last: m=126 classes=6 cclen=87 t=4037s
[00:57:24] it=1144965 colorings=849000 lazy-girth=431452 last: m=126 classes=6 cclen=87 t=4038s
[00:57:25] it=1145232 colorings=849200 lazy-girth=431576 last: m=126 classes=6 cclen=87 t=4039s
[00:57:26] it=1145497 colorings=849400 lazy-girth=431689 last: m=126 classes=6 cclen=87 t=4040s
[00:57:27] it=1145744 colorings=849600 lazy-girth=431768 last: m=126 classes=6 cclen=87 t=4041s
[00:57:28] it=1146014 colorings=849800 lazy-girth=431900 last: m=126 classes=6 cclen=87 t=4042s
[00:57:29] it=1146247 colorings=850000 lazy-girth=431947 last: m=126 classes=6 cclen=87 t=4043s
[00:57:30] it=1146512 colorings=850200 lazy-girth=432054 last: m=126 classes=6 cclen=87 t=4044s
[00:57:31] it=1146766 colorings=850400 lazy-girth=432146 last: m=126 classes=6 cclen=87 t=4045s
[00:57:32] it=1147023 colorings=850600 lazy-girth=432229 last: m=126 classes=6 cclen=87 t=4046s
[00:57:33] it=1147269 colorings=850800 lazy-girth=432275 last: m=126 classes=6 cclen=87 t=4047s
[00:57:34] it=1147544 colorings=851000 lazy-girth=432383 last: m=126 classes=6 cclen=87 t=4048s
[00:57:35] it=1147795 colorings=851200 lazy-girth=432474 last: m=126 classes=6 cclen=87 t=4049s
[00:57:36] it=1148050 colorings=851400 lazy-girth=432555 last: m=126 classes=6 cclen=87 t=4050s
[00:57:37] it=1148297 colorings=851600 lazy-girth=432610 last: m=126 classes=6 cclen=87 t=4051s
[00:57:38] it=1148557 colorings=851800 lazy-girth=432685 last: m=126 classes=6 cclen=87 t=4052s
[00:57:39] it=1148802 colorings=852000 lazy-girth=432735 last: m=126 classes=6 cclen=87 t=4053s
[00:57:40] it=1149048 colorings=852200 lazy-girth=432795 last: m=126 classes=6 cclen=87 t=4054s
[00:57:41] it=1149273 colorings=852400 lazy-girth=432821 last: m=126 classes=6 cclen=87 t=4055s
[00:57:42] it=1149501 colorings=852600 lazy-girth=432849 last: m=126 classes=6 cclen=87 t=4056s
[00:57:43] it=1149749 colorings=852800 lazy-girth=432914 last: m=126 classes=6 cclen=87 t=4057s
[00:57:43] it=1149972 colorings=853000 lazy-girth=432939 last: m=126 classes=6 cclen=87 t=4058s
[00:57:44] it=1150213 colorings=853200 lazy-girth=432993 last: m=126 classes=6 cclen=87 t=4058s
[00:57:45] it=1150453 colorings=853400 lazy-girth=433040 last: m=126 classes=6 cclen=87 t=4059s
[00:57:46] it=1150703 colorings=853600 lazy-girth=433106 last: m=126 classes=6 cclen=87 t=4060s
[00:57:47] it=1150939 colorings=853800 lazy-girth=433147 last: m=126 classes=6 cclen=87 t=4061s
[00:57:48] it=1151176 colorings=854000 lazy-girth=433186 last: m=126 classes=6 cclen=87 t=4062s
[00:57:49] it=1151401 colorings=854200 lazy-girth=433217 last: m=126 classes=6 cclen=87 t=4063s
[00:57:50] it=1151614 colorings=854400 lazy-girth=433230 last: m=126 classes=6 cclen=86 t=4064s
[00:57:51] it=1151847 colorings=854600 lazy-girth=433275 last: m=126 classes=6 cclen=87 t=4065s
[00:57:52] it=1152130 colorings=854800 lazy-girth=433445 last: m=126 classes=6 cclen=87 t=4066s
[00:57:53] it=1152355 colorings=855000 lazy-girth=433489 last: m=126 classes=6 cclen=87 t=4067s
[00:57:54] it=1152606 colorings=855200 lazy-girth=433592 last: m=126 classes=6 cclen=87 t=4068s
[00:57:55] it=1152871 colorings=855400 lazy-girth=433722 last: m=126 classes=6 cclen=87 t=4069s
[00:57:56] it=1153153 colorings=855600 lazy-girth=433882 last: m=126 classes=6 cclen=87 t=4070s
[00:57:57] it=1153403 colorings=855800 lazy-girth=433973 last: m=126 classes=6 cclen=87 t=4071s
[00:57:58] it=1153617 colorings=856000 lazy-girth=433987 last: m=126 classes=6 cclen=87 t=4072s
[00:57:59] it=1153846 colorings=856200 lazy-girth=434016 last: m=126 classes=6 cclen=87 t=4073s
[00:58:00] it=1154094 colorings=856400 lazy-girth=434071 last: m=126 classes=6 cclen=87 t=4074s
[00:58:01] it=1154364 colorings=856600 lazy-girth=434190 last: m=126 classes=6 cclen=87 t=4075s
[00:58:02] it=1154621 colorings=856800 lazy-girth=434266 last: m=126 classes=6 cclen=87 t=4076s
[00:58:03] it=1154877 colorings=857000 lazy-girth=434350 last: m=126 classes=6 cclen=87 t=4077s
[00:58:04] it=1155148 colorings=857200 lazy-girth=434431 last: m=126 classes=6 cclen=87 t=4078s
[00:58:05] it=1155380 colorings=857400 lazy-girth=434480 last: m=126 classes=6 cclen=87 t=4079s
[00:58:06] it=1155624 colorings=857600 lazy-girth=434549 last: m=126 classes=6 cclen=87 t=4080s
[00:58:07] it=1155880 colorings=857800 lazy-girth=434629 last: m=126 classes=6 cclen=84 t=4081s
[00:58:08] it=1156104 colorings=858000 lazy-girth=434666 last: m=126 classes=6 cclen=86 t=4082s
[00:58:09] it=1156306 colorings=858200 lazy-girth=434668 last: m=126 classes=6 cclen=87 t=4083s
[00:58:09] it=1156512 colorings=858400 lazy-girth=434674 last: m=126 classes=6 cclen=87 t=4083s
[00:58:10] it=1156713 colorings=858600 lazy-girth=434675 last: m=126 classes=6 cclen=87 t=4084s
[00:58:11] it=1156956 colorings=858800 lazy-girth=434730 last: m=126 classes=6 cclen=87 t=4085s
[00:58:12] it=1157218 colorings=859000 lazy-girth=434817 last: m=126 classes=6 cclen=87 t=4086s
[00:58:13] it=1157467 colorings=859200 lazy-girth=434886 last: m=126 classes=6 cclen=87 t=4087s
[00:58:14] it=1157725 colorings=859400 lazy-girth=434972 last: m=126 classes=6 cclen=87 t=4088s
[00:58:15] it=1157997 colorings=859600 lazy-girth=435073 last: m=126 classes=6 cclen=87 t=4090s
[00:58:16] it=1158239 colorings=859800 lazy-girth=435137 last: m=126 classes=6 cclen=87 t=4091s
[00:58:17] it=1158501 colorings=860000 lazy-girth=435223 last: m=126 classes=6 cclen=84 t=4092s
[00:58:19] it=1158735 colorings=860200 lazy-girth=435276 last: m=126 classes=6 cclen=87 t=4093s
[00:58:20] it=1159001 colorings=860400 lazy-girth=435371 last: m=126 classes=6 cclen=87 t=4094s
[00:58:21] it=1159234 colorings=860600 lazy-girth=435414 last: m=126 classes=6 cclen=87 t=4095s
[00:58:22] it=1159480 colorings=860800 lazy-girth=435494 last: m=126 classes=6 cclen=87 t=4096s
[00:58:23] it=1159746 colorings=861000 lazy-girth=435584 last: m=126 classes=6 cclen=87 t=4098s
[00:58:24] it=1159999 colorings=861200 lazy-girth=435668 last: m=126 classes=6 cclen=87 t=4099s
[00:58:26] it=1160262 colorings=861400 lazy-girth=435772 last: m=126 classes=6 cclen=87 t=4100s
[00:58:27] it=1160513 colorings=861600 lazy-girth=435852 last: m=126 classes=6 cclen=87 t=4101s
[00:58:28] it=1160767 colorings=861800 lazy-girth=435929 last: m=126 classes=6 cclen=87 t=4102s
[00:58:30] it=1161020 colorings=862000 lazy-girth=436015 last: m=126 classes=6 cclen=87 t=4104s
[00:58:31] it=1161281 colorings=862200 lazy-girth=436117 last: m=126 classes=6 cclen=87 t=4105s
[00:58:32] it=1161521 colorings=862400 lazy-girth=436179 last: m=126 classes=6 cclen=87 t=4106s
[00:58:33] it=1161790 colorings=862600 lazy-girth=436301 last: m=126 classes=6 cclen=87 t=4107s
[00:58:34] it=1162043 colorings=862800 lazy-girth=436395 last: m=126 classes=6 cclen=86 t=4109s
[00:58:36] it=1162296 colorings=863000 lazy-girth=436474 last: m=126 classes=6 cclen=87 t=4110s
[00:58:37] it=1162585 colorings=863200 lazy-girth=436616 last: m=126 classes=6 cclen=87 t=4111s
[00:58:38] it=1162859 colorings=863400 lazy-girth=436721 last: m=126 classes=6 cclen=87 t=4112s
[00:58:39] it=1163113 colorings=863600 lazy-girth=436780 last: m=126 classes=6 cclen=87 t=4113s
[00:58:40] it=1163381 colorings=863800 lazy-girth=436877 last: m=126 classes=6 cclen=87 t=4114s
[00:58:41] it=1163649 colorings=864000 lazy-girth=436991 last: m=126 classes=6 cclen=87 t=4115s
[00:58:42] it=1163929 colorings=864200 lazy-girth=437104 last: m=126 classes=6 cclen=87 t=4116s
[00:58:43] it=1164193 colorings=864400 lazy-girth=437204 last: m=126 classes=6 cclen=87 t=4117s
[00:58:44] it=1164440 colorings=864600 lazy-girth=437290 last: m=126 classes=6 cclen=87 t=4118s
[00:58:45] it=1164686 colorings=864800 lazy-girth=437367 last: m=126 classes=6 cclen=87 t=4119s
[00:58:46] it=1164945 colorings=865000 lazy-girth=437436 last: m=126 classes=6 cclen=86 t=4120s
[00:58:47] it=1165235 colorings=865200 lazy-girth=437557 last: m=126 classes=6 cclen=87 t=4122s
[00:58:48] it=1165478 colorings=865400 lazy-girth=437613 last: m=126 classes=6 cclen=87 t=4123s
[00:58:50] it=1165742 colorings=865600 lazy-girth=437701 last: m=126 classes=6 cclen=87 t=4124s
[00:58:50] it=1165986 colorings=865800 lazy-girth=437753 last: m=126 classes=6 cclen=87 t=4125s
[00:58:51] it=1166222 colorings=866000 lazy-girth=437795 last: m=126 classes=6 cclen=87 t=4125s
[00:58:52] it=1166457 colorings=866200 lazy-girth=437835 last: m=126 classes=6 cclen=87 t=4126s
[00:58:53] it=1166690 colorings=866400 lazy-girth=437870 last: m=126 classes=6 cclen=87 t=4127s
[00:58:54] it=1166925 colorings=866600 lazy-girth=437911 last: m=126 classes=6 cclen=87 t=4128s
[00:58:55] it=1167187 colorings=866800 lazy-girth=437992 last: m=126 classes=6 cclen=87 t=4129s
[00:58:55] it=1167432 colorings=867000 lazy-girth=438050 last: m=126 classes=6 cclen=87 t=4129s
[00:58:56] it=1167670 colorings=867200 lazy-girth=438097 last: m=126 classes=6 cclen=87 t=4130s
[00:58:57] it=1167912 colorings=867400 lazy-girth=438152 last: m=126 classes=6 cclen=87 t=4131s
[00:58:58] it=1168156 colorings=867600 lazy-girth=438234 last: m=126 classes=6 cclen=87 t=4132s
[00:58:59] it=1168409 colorings=867800 lazy-girth=438306 last: m=126 classes=6 cclen=87 t=4133s
[00:59:00] it=1168652 colorings=868000 lazy-girth=438362 last: m=126 classes=6 cclen=85 t=4134s
[00:59:01] it=1168897 colorings=868200 lazy-girth=438418 last: m=126 classes=6 cclen=87 t=4135s
[00:59:01] it=1169131 colorings=868400 lazy-girth=438467 last: m=126 classes=6 cclen=87 t=4136s
[00:59:03] it=1169369 colorings=868600 lazy-girth=438510 last: m=126 classes=6 cclen=87 t=4137s
[00:59:03] it=1169615 colorings=868800 lazy-girth=438570 last: m=126 classes=6 cclen=87 t=4138s
[00:59:04] it=1169869 colorings=869000 lazy-girth=438664 last: m=126 classes=6 cclen=87 t=4139s
[00:59:05] it=1170125 colorings=869200 lazy-girth=438725 last: m=126 classes=6 cclen=87 t=4140s
[00:59:06] it=1170371 colorings=869400 lazy-girth=438782 last: m=126 classes=6 cclen=87 t=4141s
[00:59:08] it=1170636 colorings=869600 lazy-girth=438893 last: m=126 classes=6 cclen=87 t=4142s
[00:59:08] it=1170889 colorings=869800 lazy-girth=438956 last: m=126 classes=6 cclen=86 t=4143s
[00:59:09] it=1171166 colorings=870000 lazy-girth=439091 last: m=126 classes=6 cclen=87 t=4144s
[00:59:10] it=1171402 colorings=870200 lazy-girth=439139 last: m=126 classes=6 cclen=87 t=4145s
[00:59:11] it=1171647 colorings=870400 lazy-girth=439192 last: m=126 classes=6 cclen=87 t=4146s
[00:59:12] it=1171917 colorings=870600 lazy-girth=439273 last: m=126 classes=6 cclen=87 t=4146s
[00:59:13] it=1172172 colorings=870800 lazy-girth=439359 last: m=126 classes=6 cclen=87 t=4147s
[00:59:14] it=1172408 colorings=871000 lazy-girth=439410 last: m=126 classes=6 cclen=87 t=4148s
[00:59:15] it=1172643 colorings=871200 lazy-girth=439455 last: m=126 classes=6 cclen=87 t=4149s
[00:59:16] it=1172882 colorings=871400 lazy-girth=439514 last: m=126 classes=6 cclen=87 t=4150s
[00:59:17] it=1173113 colorings=871600 lazy-girth=439552 last: m=126 classes=6 cclen=87 t=4151s
[00:59:18] it=1173370 colorings=871800 lazy-girth=439625 last: m=126 classes=6 cclen=87 t=4152s
[00:59:18] it=1173620 colorings=872000 lazy-girth=439696 last: m=126 classes=6 cclen=87 t=4153s
[00:59:19] it=1173853 colorings=872200 lazy-girth=439737 last: m=126 classes=6 cclen=85 t=4153s
[00:59:20] it=1174096 colorings=872400 lazy-girth=439799 last: m=126 classes=6 cclen=87 t=4154s
[00:59:21] it=1174311 colorings=872600 lazy-girth=439816 last: m=126 classes=6 cclen=87 t=4155s
[00:59:22] it=1174537 colorings=872800 lazy-girth=439850 last: m=126 classes=6 cclen=87 t=4156s
[00:59:23] it=1174773 colorings=873000 lazy-girth=439889 last: m=126 classes=6 cclen=87 t=4157s
[00:59:24] it=1175025 colorings=873200 lazy-girth=439962 last: m=126 classes=6 cclen=87 t=4158s
[00:59:25] it=1175280 colorings=873400 lazy-girth=440033 last: m=126 classes=6 cclen=87 t=4159s
[00:59:26] it=1175512 colorings=873600 lazy-girth=440078 last: m=126 classes=6 cclen=87 t=4160s
[00:59:27] it=1175764 colorings=873800 lazy-girth=440147 last: m=126 classes=6 cclen=87 t=4161s
[00:59:28] it=1176029 colorings=874000 lazy-girth=440229 last: m=126 classes=6 cclen=87 t=4162s
[00:59:29] it=1176293 colorings=874200 lazy-girth=440312 last: m=126 classes=6 cclen=87 t=4163s
[00:59:30] it=1176546 colorings=874400 lazy-girth=440386 last: m=126 classes=6 cclen=86 t=4164s
[00:59:31] it=1176793 colorings=874600 lazy-girth=440462 last: m=126 classes=6 cclen=87 t=4165s
[00:59:32] it=1177050 colorings=874800 lazy-girth=440528 last: m=126 classes=6 cclen=87 t=4166s
[00:59:33] it=1177296 colorings=875000 lazy-girth=440583 last: m=126 classes=6 cclen=87 t=4167s
[00:59:34] it=1177541 colorings=875200 lazy-girth=440641 last: m=126 classes=6 cclen=87 t=4168s
[00:59:35] it=1177778 colorings=875400 lazy-girth=440693 last: m=126 classes=6 cclen=87 t=4169s
[00:59:36] it=1178020 colorings=875600 lazy-girth=440748 last: m=126 classes=6 cclen=87 t=4170s
[00:59:37] it=1178254 colorings=875800 lazy-girth=440791 last: m=126 classes=6 cclen=87 t=4171s
[00:59:38] it=1178506 colorings=876000 lazy-girth=440859 last: m=126 classes=6 cclen=86 t=4172s
[00:59:39] it=1178733 colorings=876200 lazy-girth=440891 last: m=126 classes=6 cclen=87 t=4173s
[00:59:40] it=1178969 colorings=876400 lazy-girth=440933 last: m=126 classes=6 cclen=87 t=4174s
[00:59:41] it=1179213 colorings=876600 lazy-girth=440980 last: m=126 classes=6 cclen=87 t=4175s
[00:59:42] it=1179453 colorings=876800 lazy-girth=441028 last: m=126 classes=6 cclen=87 t=4176s
[00:59:43] it=1179673 colorings=877000 lazy-girth=441048 last: m=126 classes=6 cclen=87 t=4177s
[00:59:44] it=1179896 colorings=877200 lazy-girth=441075 last: m=126 classes=6 cclen=87 t=4178s
[00:59:45] it=1180108 colorings=877400 lazy-girth=441087 last: m=126 classes=6 cclen=87 t=4179s
[00:59:46] it=1180341 colorings=877600 lazy-girth=441127 last: m=126 classes=6 cclen=87 t=4180s
[00:59:47] it=1180609 colorings=877800 lazy-girth=441229 last: m=126 classes=6 cclen=87 t=4181s
[00:59:48] it=1180855 colorings=878000 lazy-girth=441290 last: m=126 classes=6 cclen=86 t=4182s
[00:59:49] it=1181097 colorings=878200 lazy-girth=441349 last: m=126 classes=6 cclen=87 t=4183s
[00:59:50] it=1181342 colorings=878400 lazy-girth=441402 last: m=126 classes=6 cclen=87 t=4184s
[00:59:50] it=1181570 colorings=878600 lazy-girth=441438 last: m=126 classes=6 cclen=87 t=4185s
[00:59:51] it=1181792 colorings=878800 lazy-girth=441460 last: m=126 classes=6 cclen=87 t=4185s
[00:59:52] it=1182038 colorings=879000 lazy-girth=441530 last: m=126 classes=6 cclen=87 t=4186s
[00:59:53] it=1182280 colorings=879200 lazy-girth=441592 last: m=126 classes=6 cclen=87 t=4187s
[00:59:54] it=1182518 colorings=879400 lazy-girth=441645 last: m=126 classes=6 cclen=87 t=4188s
[00:59:55] it=1182754 colorings=879600 lazy-girth=441695 last: m=126 classes=6 cclen=87 t=4189s
[00:59:56] it=1182976 colorings=879800 lazy-girth=441728 last: m=126 classes=6 cclen=87 t=4190s
[00:59:58] it=1183337 colorings=880000 lazy-girth=442097 last: m=126 classes=6 cclen=87 t=4192s
[01:00:00] it=1183657 colorings=880200 lazy-girth=442385 last: m=126 classes=6 cclen=87 t=4194s
[01:00:01] it=1183989 colorings=880400 lazy-girth=442704 last: m=126 classes=6 cclen=86 t=4195s
[01:00:03] it=1184318 colorings=880600 lazy-girth=443016 last: m=126 classes=6 cclen=87 t=4197s
[01:00:04] it=1184631 colorings=880800 lazy-girth=443285 last: m=126 classes=6 cclen=87 t=4198s
[01:00:06] it=1184950 colorings=881000 lazy-girth=443520 last: m=126 classes=6 cclen=87 t=4200s
[01:00:07] it=1185253 colorings=881200 lazy-girth=443661 last: m=126 classes=6 cclen=87 t=4201s
[01:00:08] it=1185505 colorings=881400 lazy-girth=443740 last: m=126 classes=6 cclen=87 t=4202s
[01:00:09] it=1185750 colorings=881600 lazy-girth=443819 last: m=126 classes=6 cclen=87 t=4203s
[01:00:10] it=1186014 colorings=881800 lazy-girth=443925 last: m=126 classes=6 cclen=87 t=4204s
[01:00:11] it=1186267 colorings=882000 lazy-girth=443984 last: m=126 classes=6 cclen=87 t=4205s
[01:00:12] it=1186529 colorings=882200 lazy-girth=444086 last: m=126 classes=6 cclen=87 t=4206s
[01:00:13] it=1186810 colorings=882400 lazy-girth=444234 last: m=126 classes=6 cclen=87 t=4207s
[01:00:14] it=1187054 colorings=882600 lazy-girth=444278 last: m=126 classes=6 cclen=87 t=4208s
[01:00:15] it=1187313 colorings=882800 lazy-girth=444359 last: m=126 classes=6 cclen=87 t=4209s
[01:00:16] it=1187589 colorings=883000 lazy-girth=444494 last: m=126 classes=6 cclen=87 t=4210s
[01:00:17] it=1187832 colorings=883200 lazy-girth=444537 last: m=126 classes=6 cclen=87 t=4211s
[01:00:18] it=1188089 colorings=883400 lazy-girth=444623 last: m=126 classes=6 cclen=86 t=4212s
[01:00:19] it=1188374 colorings=883600 lazy-girth=444765 last: m=126 classes=6 cclen=87 t=4213s
[01:00:20] it=1188660 colorings=883800 lazy-girth=444918 last: m=126 classes=6 cclen=87 t=4215s
[01:00:22] it=1188939 colorings=884000 lazy-girth=445013 last: m=126 classes=6 cclen=84 t=4216s
[01:00:23] it=1189204 colorings=884200 lazy-girth=445116 last: m=126 classes=6 cclen=87 t=4217s
[01:00:24] it=1189438 colorings=884400 lazy-girth=445163 last: m=126 classes=6 cclen=87 t=4218s
[01:00:25] it=1189696 colorings=884600 lazy-girth=445237 last: m=126 classes=6 cclen=87 t=4219s
[01:00:26] it=1189975 colorings=884800 lazy-girth=445373 last: m=126 classes=6 cclen=87 t=4220s
[01:00:27] it=1190226 colorings=885000 lazy-girth=445461 last: m=126 classes=6 cclen=86 t=4221s
[01:00:28] it=1190476 colorings=885200 lazy-girth=445545 last: m=126 classes=6 cclen=87 t=4222s
[01:00:29] it=1190732 colorings=885400 lazy-girth=445642 last: m=126 classes=6 cclen=86 t=4223s
[01:00:30] it=1190987 colorings=885600 lazy-girth=445720 last: m=126 classes=6 cclen=87 t=4224s
[01:00:31] it=1191244 colorings=885800 lazy-girth=445823 last: m=126 classes=6 cclen=87 t=4225s
[01:00:32] it=1191503 colorings=886000 lazy-girth=445924 last: m=126 classes=6 cclen=87 t=4226s
[01:00:33] it=1191789 colorings=886200 lazy-girth=446048 last: m=126 classes=6 cclen=87 t=4227s
[01:00:34] it=1192037 colorings=886400 lazy-girth=446125 last: m=126 classes=6 cclen=87 t=4228s
[01:00:35] it=1192268 colorings=886600 lazy-girth=446162 last: m=126 classes=6 cclen=87 t=4229s
[01:00:36] it=1192526 colorings=886800 lazy-girth=446278 last: m=126 classes=6 cclen=87 t=4230s
[01:00:37] it=1192782 colorings=887000 lazy-girth=446375 last: m=126 classes=6 cclen=87 t=4231s
[01:00:38] it=1193037 colorings=887200 lazy-girth=446476 last: m=126 classes=6 cclen=87 t=4232s
[01:00:39] it=1193276 colorings=887400 lazy-girth=446527 last: m=126 classes=6 cclen=87 t=4233s
[01:00:40] it=1193537 colorings=887600 lazy-girth=446637 last: m=126 classes=6 cclen=87 t=4234s
[01:00:41] it=1193789 colorings=887800 lazy-girth=446715 last: m=126 classes=6 cclen=87 t=4235s
[01:00:42] it=1194060 colorings=888000 lazy-girth=446847 last: m=126 classes=6 cclen=87 t=4236s
[01:00:43] it=1194292 colorings=888200 lazy-girth=446906 last: m=126 classes=6 cclen=87 t=4237s
[01:00:44] it=1194542 colorings=888400 lazy-girth=446984 last: m=126 classes=6 cclen=87 t=4238s
[01:00:45] it=1194816 colorings=888600 lazy-girth=447122 last: m=126 classes=6 cclen=87 t=4239s
[01:00:46] it=1195059 colorings=888800 lazy-girth=447199 last: m=126 classes=6 cclen=79 t=4240s
[01:00:47] it=1195344 colorings=889000 lazy-girth=447370 last: m=126 classes=6 cclen=87 t=4241s
[01:00:48] it=1195581 colorings=889200 lazy-girth=447435 last: m=126 classes=6 cclen=80 t=4242s
[01:00:49] it=1195825 colorings=889400 lazy-girth=447509 last: m=126 classes=6 cclen=87 t=4243s
[01:00:50] it=1196090 colorings=889600 lazy-girth=447617 last: m=126 classes=6 cclen=87 t=4244s
[01:00:51] it=1196337 colorings=889800 lazy-girth=447697 last: m=126 classes=6 cclen=87 t=4245s
[01:00:52] it=1196592 colorings=890000 lazy-girth=447806 last: m=126 classes=6 cclen=87 t=4246s
[01:00:53] it=1196843 colorings=890200 lazy-girth=447882 last: m=126 classes=6 cclen=87 t=4247s
[01:00:54] it=1197118 colorings=890400 lazy-girth=448034 last: m=126 classes=6 cclen=87 t=4248s
[01:00:56] it=1197388 colorings=890600 lazy-girth=448160 last: m=126 classes=6 cclen=87 t=4250s
[01:00:57] it=1197620 colorings=890800 lazy-girth=448214 last: m=126 classes=6 cclen=87 t=4251s
[01:00:58] it=1197874 colorings=891000 lazy-girth=448311 last: m=126 classes=6 cclen=87 t=4252s
[01:00:59] it=1198126 colorings=891200 lazy-girth=448412 last: m=126 classes=6 cclen=87 t=4253s
[01:01:00] it=1198386 colorings=891400 lazy-girth=448527 last: m=126 classes=6 cclen=87 t=4254s
[01:01:01] it=1198632 colorings=891600 lazy-girth=448584 last: m=126 classes=6 cclen=87 t=4255s
[01:01:02] it=1198861 colorings=891800 lazy-girth=448613 last: m=126 classes=6 cclen=87 t=4256s
[01:01:03] it=1199117 colorings=892000 lazy-girth=448680 last: m=126 classes=6 cclen=87 t=4257s
[01:01:04] it=1199352 colorings=892200 lazy-girth=448715 last: m=126 classes=6 cclen=87 t=4258s
[01:01:05] it=1199577 colorings=892400 lazy-girth=448740 last: m=126 classes=6 cclen=87 t=4259s
[01:01:06] it=1199835 colorings=892600 lazy-girth=448824 last: m=126 classes=6 cclen=87 t=4260s
[01:01:07] it=1200067 colorings=892800 lazy-girth=448870 last: m=126 classes=6 cclen=86 t=4261s
[01:01:08] it=1200316 colorings=893000 lazy-girth=448938 last: m=126 classes=6 cclen=87 t=4262s
[01:01:09] it=1200574 colorings=893200 lazy-girth=449004 last: m=126 classes=6 cclen=87 t=4263s
[01:01:10] it=1200815 colorings=893400 lazy-girth=449055 last: m=126 classes=6 cclen=87 t=4264s
[01:01:11] it=1201043 colorings=893600 lazy-girth=449093 last: m=126 classes=6 cclen=87 t=4265s
[01:01:12] it=1201272 colorings=893800 lazy-girth=449122 last: m=126 classes=6 cclen=87 t=4266s
[01:01:13] it=1201483 colorings=894000 lazy-girth=449133 last: m=126 classes=6 cclen=87 t=4267s
[01:01:13] it=1201700 colorings=894200 lazy-girth=449150 last: m=126 classes=6 cclen=87 t=4268s
[01:01:14] it=1201912 colorings=894400 lazy-girth=449162 last: m=126 classes=6 cclen=87 t=4268s
[01:01:15] it=1202145 colorings=894600 lazy-girth=449195 last: m=126 classes=6 cclen=87 t=4269s
[01:01:16] it=1202387 colorings=894800 lazy-girth=449246 last: m=126 classes=6 cclen=87 t=4270s
[01:01:17] it=1202631 colorings=895000 lazy-girth=449301 last: m=126 classes=6 cclen=87 t=4271s
[01:01:18] it=1202869 colorings=895200 lazy-girth=449339 last: m=126 classes=6 cclen=87 t=4272s
[01:01:19] it=1203128 colorings=895400 lazy-girth=449427 last: m=126 classes=6 cclen=87 t=4273s
[01:01:20] it=1203370 colorings=895600 lazy-girth=449499 last: m=126 classes=6 cclen=87 t=4274s
[01:01:21] it=1203606 colorings=895800 lazy-girth=449540 last: m=126 classes=6 cclen=87 t=4275s
[01:01:22] it=1203850 colorings=896000 lazy-girth=449596 last: m=126 classes=6 cclen=86 t=4276s
[01:01:23] it=1204097 colorings=896200 lazy-girth=449657 last: m=126 classes=6 cclen=87 t=4277s
[01:01:24] it=1204331 colorings=896400 lazy-girth=449697 last: m=126 classes=6 cclen=87 t=4278s
[01:01:25] it=1204565 colorings=896600 lazy-girth=449745 last: m=126 classes=6 cclen=87 t=4279s
[01:01:26] it=1204796 colorings=896800 lazy-girth=449787 last: m=126 classes=6 cclen=87 t=4280s
[01:01:26] it=1205028 colorings=897000 lazy-girth=449833 last: m=126 classes=6 cclen=87 t=4281s
[01:01:27] it=1205260 colorings=897200 lazy-girth=449877 last: m=126 classes=6 cclen=86 t=4282s
[01:01:29] it=1205495 colorings=897400 lazy-girth=449918 last: m=126 classes=6 cclen=87 t=4284s
[01:01:30] it=1205768 colorings=897600 lazy-girth=450019 last: m=126 classes=6 cclen=86 t=4285s
[01:01:32] it=1206026 colorings=897800 lazy-girth=450079 last: m=126 classes=6 cclen=87 t=4286s
[01:01:33] it=1206306 colorings=898000 lazy-girth=450201 last: m=126 classes=6 cclen=87 t=4287s
[01:01:34] it=1206557 colorings=898200 lazy-girth=450274 last: m=126 classes=6 cclen=87 t=4288s
[01:01:35] it=1206806 colorings=898400 lazy-girth=450341 last: m=126 classes=6 cclen=86 t=4289s
[01:01:36] it=1207069 colorings=898600 lazy-girth=450427 last: m=126 classes=6 cclen=87 t=4290s
[01:01:37] it=1207339 colorings=898800 lazy-girth=450522 last: m=126 classes=6 cclen=87 t=4291s
[01:01:38] it=1207584 colorings=899000 lazy-girth=450574 last: m=126 classes=6 cclen=87 t=4292s
[01:01:39] it=1207851 colorings=899200 lazy-girth=450664 last: m=126 classes=6 cclen=87 t=4293s
[01:01:40] it=1208129 colorings=899400 lazy-girth=450801 last: m=126 classes=6 cclen=86 t=4294s
[01:01:41] it=1208398 colorings=899600 lazy-girth=450933 last: m=126 classes=6 cclen=87 t=4295s
[01:01:42] it=1208650 colorings=899800 lazy-girth=451035 last: m=126 classes=6 cclen=87 t=4296s
[01:01:43] it=1208926 colorings=900000 lazy-girth=451136 last: m=126 classes=6 cclen=86 t=4297s
[01:01:44] it=1209213 colorings=900200 lazy-girth=451267 last: m=126 classes=6 cclen=87 t=4298s
[01:01:45] it=1209483 colorings=900400 lazy-girth=451385 last: m=126 classes=6 cclen=87 t=4299s
[01:01:46] it=1209735 colorings=900600 lazy-girth=451465 last: m=126 classes=6 cclen=87 t=4300s
[01:01:47] it=1209982 colorings=900800 lazy-girth=451514 last: m=126 classes=6 cclen=87 t=4301s
[01:01:48] it=1210232 colorings=901000 lazy-girth=451605 last: m=126 classes=6 cclen=87 t=4302s
[01:01:49] it=1210511 colorings=901200 lazy-girth=451727 last: m=126 classes=6 cclen=87 t=4303s
[01:01:50] it=1210765 colorings=901400 lazy-girth=451814 last: m=126 classes=6 cclen=87 t=4304s
[01:01:51] it=1211013 colorings=901600 lazy-girth=451874 last: m=126 classes=6 cclen=87 t=4305s
[01:01:52] it=1211261 colorings=901800 lazy-girth=451934 last: m=126 classes=6 cclen=87 t=4306s
[01:01:53] it=1211508 colorings=902000 lazy-girth=451995 last: m=126 classes=6 cclen=87 t=4307s
[01:01:54] it=1211761 colorings=902200 lazy-girth=452077 last: m=126 classes=6 cclen=87 t=4308s
[01:01:55] it=1212010 colorings=902400 lazy-girth=452131 last: m=126 classes=6 cclen=87 t=4309s
[01:01:56] it=1212251 colorings=902600 lazy-girth=452193 last: m=126 classes=6 cclen=87 t=4310s
[01:01:57] it=1212522 colorings=902800 lazy-girth=452317 last: m=126 classes=6 cclen=87 t=4311s
[01:01:58] it=1212789 colorings=903000 lazy-girth=452408 last: m=126 classes=6 cclen=87 t=4312s
[01:01:59] it=1213060 colorings=903200 lazy-girth=452513 last: m=126 classes=6 cclen=87 t=4313s
[01:02:00] it=1213323 colorings=903400 lazy-girth=452629 last: m=126 classes=6 cclen=87 t=4314s
[01:02:01] it=1213574 colorings=903600 lazy-girth=452699 last: m=126 classes=6 cclen=87 t=4315s
[01:02:02] it=1213828 colorings=903800 lazy-girth=452787 last: m=126 classes=6 cclen=87 t=4316s
[01:02:03] it=1214071 colorings=904000 lazy-girth=452869 last: m=126 classes=6 cclen=87 t=4317s
[01:02:04] it=1214309 colorings=904200 lazy-girth=452913 last: m=126 classes=6 cclen=86 t=4318s
[01:02:05] it=1214538 colorings=904400 lazy-girth=452948 last: m=126 classes=6 cclen=86 t=4319s
[01:02:06] it=1214767 colorings=904600 lazy-girth=452977 last: m=126 classes=6 cclen=87 t=4320s
[01:02:07] it=1215005 colorings=904800 lazy-girth=453023 last: m=126 classes=6 cclen=86 t=4321s
[01:02:08] it=1215208 colorings=905000 lazy-girth=453026 last: m=126 classes=6 cclen=84 t=4322s
[01:02:08] it=1215411 colorings=905200 lazy-girth=453029 last: m=126 classes=6 cclen=87 t=4323s
[01:02:09] it=1215612 colorings=905400 lazy-girth=453030 last: m=126 classes=6 cclen=84 t=4323s
[01:02:10] it=1215822 colorings=905600 lazy-girth=453047 last: m=126 classes=6 cclen=87 t=4324s
[01:02:11] it=1216067 colorings=905800 lazy-girth=453107 last: m=126 classes=6 cclen=87 t=4325s
[01:02:12] it=1216307 colorings=906000 lazy-girth=453160 last: m=126 classes=6 cclen=87 t=4326s
[01:02:13] it=1216549 colorings=906200 lazy-girth=453209 last: m=126 classes=6 cclen=87 t=4327s
[01:02:14] it=1216788 colorings=906400 lazy-girth=453260 last: m=126 classes=6 cclen=87 t=4329s
[01:02:15] it=1217037 colorings=906600 lazy-girth=453334 last: m=126 classes=6 cclen=87 t=4330s
[01:02:16] it=1217279 colorings=906800 lazy-girth=453398 last: m=126 classes=6 cclen=87 t=4331s
[01:02:17] it=1217518 colorings=907000 lazy-girth=453437 last: m=126 classes=6 cclen=86 t=4331s
[01:02:18] it=1217752 colorings=907200 lazy-girth=453478 last: m=126 classes=6 cclen=87 t=4332s
[01:02:19] it=1217981 colorings=907400 lazy-girth=453519 last: m=126 classes=6 cclen=87 t=4333s
[01:02:20] it=1218204 colorings=907600 lazy-girth=453545 last: m=126 classes=6 cclen=87 t=4334s
[01:02:21] it=1218429 colorings=907800 lazy-girth=453577 last: m=126 classes=6 cclen=85 t=4335s
[01:02:22] it=1218654 colorings=908000 lazy-girth=453604 last: m=126 classes=6 cclen=87 t=4336s
[01:02:23] it=1218871 colorings=908200 lazy-girth=453621 last: m=126 classes=6 cclen=87 t=4337s
[01:02:24] it=1219082 colorings=908400 lazy-girth=453632 last: m=126 classes=6 cclen=87 t=4338s
[01:02:25] it=1219357 colorings=908600 lazy-girth=453734 last: m=126 classes=6 cclen=86 t=4339s
[01:02:26] it=1219598 colorings=908800 lazy-girth=453813 last: m=126 classes=6 cclen=87 t=4340s
[01:02:27] it=1219880 colorings=909000 lazy-girth=453932 last: m=126 classes=6 cclen=87 t=4341s
[01:02:28] it=1220142 colorings=909200 lazy-girth=454021 last: m=126 classes=6 cclen=87 t=4342s
[01:02:29] it=1220411 colorings=909400 lazy-girth=454124 last: m=126 classes=6 cclen=87 t=4343s
[01:02:30] it=1220695 colorings=909600 lazy-girth=454243 last: m=126 classes=6 cclen=87 t=4344s
[01:02:31] it=1220976 colorings=909800 lazy-girth=454373 last: m=126 classes=6 cclen=87 t=4345s
[01:02:32] it=1221203 colorings=910000 lazy-girth=454421 last: m=126 classes=6 cclen=87 t=4346s
[01:02:33] it=1221441 colorings=910200 lazy-girth=454474 last: m=126 classes=6 cclen=87 t=4347s
[01:02:34] it=1221692 colorings=910400 lazy-girth=454527 last: m=126 classes=6 cclen=87 t=4348s
[01:02:35] it=1221955 colorings=910600 lazy-girth=454613 last: m=126 classes=6 cclen=87 t=4349s
[01:02:36] it=1222192 colorings=910800 lazy-girth=454670 last: m=126 classes=6 cclen=87 t=4350s
[01:02:37] it=1222432 colorings=911000 lazy-girth=454722 last: m=126 classes=6 cclen=87 t=4351s
[01:02:38] it=1222651 colorings=911200 lazy-girth=454743 last: m=126 classes=6 cclen=87 t=4352s
[01:02:39] it=1222872 colorings=911400 lazy-girth=454764 last: m=126 classes=6 cclen=87 t=4353s
[01:02:39] it=1223094 colorings=911600 lazy-girth=454786 last: m=126 classes=6 cclen=87 t=4354s
[01:02:40] it=1223338 colorings=911800 lazy-girth=454846 last: m=126 classes=6 cclen=87 t=4354s
[01:02:41] it=1223576 colorings=912000 lazy-girth=454897 last: m=126 classes=6 cclen=87 t=4355s
[01:02:42] it=1223815 colorings=912200 lazy-girth=454955 last: m=126 classes=6 cclen=87 t=4356s
[01:02:43] it=1224054 colorings=912400 lazy-girth=454995 last: m=126 classes=6 cclen=87 t=4357s
[01:02:44] it=1224293 colorings=912600 lazy-girth=455046 last: m=126 classes=6 cclen=87 t=4358s
[01:02:45] it=1224516 colorings=912800 lazy-girth=455073 last: m=126 classes=6 cclen=87 t=4359s
[01:02:46] it=1224731 colorings=913000 lazy-girth=455088 last: m=126 classes=6 cclen=87 t=4360s
[01:02:47] it=1224947 colorings=913200 lazy-girth=455106 last: m=126 classes=6 cclen=87 t=4361s
[01:02:48] it=1225187 colorings=913400 lazy-girth=455153 last: m=126 classes=6 cclen=86 t=4362s
[01:02:48] it=1225405 colorings=913600 lazy-girth=455171 last: m=126 classes=6 cclen=87 t=4363s
[01:02:49] it=1225636 colorings=913800 lazy-girth=455207 last: m=126 classes=6 cclen=87 t=4364s
[01:02:50] it=1225856 colorings=914000 lazy-girth=455229 last: m=126 classes=6 cclen=87 t=4364s
[01:02:51] it=1226099 colorings=914200 lazy-girth=455282 last: m=126 classes=6 cclen=87 t=4365s
[01:02:52] it=1226336 colorings=914400 lazy-girth=455320 last: m=126 classes=6 cclen=87 t=4366s
[01:02:53] it=1226595 colorings=914600 lazy-girth=455427 last: m=126 classes=6 cclen=87 t=4367s
[01:02:54] it=1226870 colorings=914800 lazy-girth=455555 last: m=126 classes=6 cclen=87 t=4368s
[01:02:55] it=1227145 colorings=915000 lazy-girth=455674 last: m=126 classes=6 cclen=87 t=4369s
[01:02:56] it=1227412 colorings=915200 lazy-girth=455789 last: m=126 classes=6 cclen=87 t=4371s
[01:02:57] it=1227648 colorings=915400 lazy-girth=455826 last: m=126 classes=6 cclen=87 t=4371s
[01:02:58] it=1227928 colorings=915600 lazy-girth=455952 last: m=126 classes=6 cclen=87 t=4373s
[01:02:59] it=1228170 colorings=915800 lazy-girth=456023 last: m=126 classes=6 cclen=87 t=4373s
[01:03:00] it=1228446 colorings=916000 lazy-girth=456149 last: m=126 classes=6 cclen=87 t=4375s
[01:03:01] it=1228715 colorings=916200 lazy-girth=456247 last: m=126 classes=6 cclen=87 t=4376s
[01:03:03] it=1228964 colorings=916400 lazy-girth=456310 last: m=126 classes=6 cclen=87 t=4377s
[01:03:03] it=1229200 colorings=916600 lazy-girth=456370 last: m=126 classes=6 cclen=87 t=4378s
[01:03:04] it=1229456 colorings=916800 lazy-girth=456470 last: m=126 classes=6 cclen=85 t=4378s
[01:03:05] it=1229696 colorings=917000 lazy-girth=456516 last: m=126 classes=6 cclen=87 t=4380s
[01:03:06] it=1229935 colorings=917200 lazy-girth=456558 last: m=126 classes=6 cclen=87 t=4380s
[01:03:07] it=1230208 colorings=917400 lazy-girth=456674 last: m=126 classes=6 cclen=87 t=4382s
[01:03:08] it=1230470 colorings=917600 lazy-girth=456782 last: m=126 classes=6 cclen=87 t=4383s
[01:03:09] it=1230741 colorings=917800 lazy-girth=456899 last: m=126 classes=6 cclen=86 t=4384s
[01:03:10] it=1231001 colorings=918000 lazy-girth=457013 last: m=126 classes=6 cclen=87 t=4385s
[01:03:12] it=1231280 colorings=918200 lazy-girth=457125 last: m=126 classes=6 cclen=87 t=4386s
[01:03:12] it=1231524 colorings=918400 lazy-girth=457200 last: m=126 classes=6 cclen=87 t=4387s
[01:03:13] it=1231768 colorings=918600 lazy-girth=457269 last: m=126 classes=6 cclen=87 t=4387s
[01:03:14] it=1232025 colorings=918800 lazy-girth=457362 last: m=126 classes=6 cclen=87 t=4388s
[01:03:16] it=1232309 colorings=919000 lazy-girth=457519 last: m=126 classes=6 cclen=87 t=4390s
[01:03:17] it=1232591 colorings=919200 lazy-girth=457663 last: m=126 classes=6 cclen=87 t=4391s
[01:03:18] it=1232821 colorings=919400 lazy-girth=457700 last: m=126 classes=6 cclen=87 t=4392s
[01:03:19] it=1233096 colorings=919600 lazy-girth=457836 last: m=126 classes=6 cclen=87 t=4393s
[01:03:20] it=1233369 colorings=919800 lazy-girth=457967 last: m=126 classes=6 cclen=87 t=4394s
[01:03:21] it=1233627 colorings=920000 lazy-girth=458063 last: m=126 classes=6 cclen=87 t=4395s
[01:03:22] it=1233887 colorings=920200 lazy-girth=458167 last: m=126 classes=6 cclen=87 t=4396s
[01:03:23] it=1234154 colorings=920400 lazy-girth=458262 last: m=126 classes=6 cclen=87 t=4397s
[01:03:24] it=1234412 colorings=920600 lazy-girth=458374 last: m=126 classes=6 cclen=87 t=4398s
[01:03:25] it=1234672 colorings=920800 lazy-girth=458480 last: m=126 classes=6 cclen=87 t=4399s
[01:03:26] it=1234932 colorings=921000 lazy-girth=458601 last: m=126 classes=6 cclen=87 t=4400s
[01:03:27] it=1235186 colorings=921200 lazy-girth=458688 last: m=126 classes=6 cclen=86 t=4401s
[01:03:28] it=1235448 colorings=921400 lazy-girth=458792 last: m=126 classes=6 cclen=87 t=4402s
[01:03:29] it=1235703 colorings=921600 lazy-girth=458899 last: m=126 classes=6 cclen=87 t=4403s
[01:03:30] it=1235966 colorings=921800 lazy-girth=459028 last: m=126 classes=6 cclen=87 t=4404s
[01:03:31] it=1236238 colorings=922000 lazy-girth=459168 last: m=126 classes=6 cclen=87 t=4405s
[01:03:32] it=1236471 colorings=922200 lazy-girth=459236 last: m=126 classes=6 cclen=87 t=4406s
[01:03:33] it=1236728 colorings=922400 lazy-girth=459350 last: m=126 classes=6 cclen=86 t=4407s
[01:03:34] it=1236988 colorings=922600 lazy-girth=459470 last: m=126 classes=6 cclen=87 t=4408s
[01:03:35] it=1237242 colorings=922800 lazy-girth=459581 last: m=126 classes=6 cclen=87 t=4409s
[01:03:36] it=1237511 colorings=923000 lazy-girth=459710 last: m=126 classes=6 cclen=87 t=4410s
[01:03:37] it=1237787 colorings=923200 lazy-girth=459865 last: m=126 classes=6 cclen=87 t=4411s
[01:03:38] it=1238045 colorings=923400 lazy-girth=459995 last: m=126 classes=6 cclen=87 t=4413s
[01:03:40] it=1238335 colorings=923600 lazy-girth=460170 last: m=126 classes=6 cclen=87 t=4414s
[01:03:41] it=1238609 colorings=923800 lazy-girth=460301 last: m=126 classes=6 cclen=87 t=4415s
[01:03:42] it=1238864 colorings=924000 lazy-girth=460392 last: m=126 classes=6 cclen=87 t=4416s
[01:03:43] it=1239095 colorings=924200 lazy-girth=460437 last: m=126 classes=6 cclen=87 t=4417s
[01:03:44] it=1239333 colorings=924400 lazy-girth=460499 last: m=126 classes=6 cclen=87 t=4418s
[01:03:45] it=1239579 colorings=924600 lazy-girth=460570 last: m=126 classes=6 cclen=86 t=4419s
[01:03:46] it=1239822 colorings=924800 lazy-girth=460622 last: m=126 classes=6 cclen=87 t=4420s
[01:03:47] it=1240106 colorings=925000 lazy-girth=460775 last: m=126 classes=6 cclen=87 t=4421s
[01:03:48] it=1240356 colorings=925200 lazy-girth=460861 last: m=126 classes=6 cclen=87 t=4422s
[01:03:49] it=1240594 colorings=925400 lazy-girth=460920 last: m=126 classes=6 cclen=87 t=4423s
[01:03:50] it=1240872 colorings=925600 lazy-girth=461059 last: m=126 classes=6 cclen=87 t=4424s
[01:03:51] it=1241115 colorings=925800 lazy-girth=461121 last: m=126 classes=6 cclen=87 t=4425s
[01:03:52] it=1241391 colorings=926000 lazy-girth=461275 last: m=126 classes=6 cclen=87 t=4426s
[01:03:53] it=1241638 colorings=926200 lazy-girth=461357 last: m=126 classes=6 cclen=87 t=4427s
[01:03:54] it=1241902 colorings=926400 lazy-girth=461471 last: m=126 classes=6 cclen=87 t=4428s
[01:03:55] it=1242177 colorings=926600 lazy-girth=461607 last: m=126 classes=6 cclen=87 t=4429s
[01:03:56] it=1242455 colorings=926800 lazy-girth=461748 last: m=126 classes=6 cclen=87 t=4431s
[01:03:57] it=1242721 colorings=927000 lazy-girth=461865 last: m=126 classes=6 cclen=87 t=4432s
[01:03:58] it=1242984 colorings=927200 lazy-girth=461974 last: m=126 classes=6 cclen=87 t=4433s
[01:03:59] it=1243239 colorings=927400 lazy-girth=462078 last: m=126 classes=6 cclen=87 t=4434s
[01:04:00] it=1243501 colorings=927600 lazy-girth=462188 last: m=126 classes=6 cclen=87 t=4435s
[01:04:02] it=1243773 colorings=927800 lazy-girth=462327 last: m=126 classes=6 cclen=87 t=4436s
[01:04:03] it=1244027 colorings=928000 lazy-girth=462438 last: m=126 classes=6 cclen=86 t=4437s
[01:04:04] it=1244291 colorings=928200 lazy-girth=462548 last: m=126 classes=6 cclen=87 t=4438s
[01:04:05] it=1244542 colorings=928400 lazy-girth=462653 last: m=126 classes=6 cclen=87 t=4439s
[01:04:06] it=1244806 colorings=928600 lazy-girth=462775 last: m=126 classes=6 cclen=87 t=4440s
[01:04:07] it=1245052 colorings=928800 lazy-girth=462871 last: m=126 classes=6 cclen=87 t=4441s
[01:04:08] it=1245318 colorings=929000 lazy-girth=462999 last: m=126 classes=6 cclen=87 t=4442s
[01:04:09] it=1245598 colorings=929200 lazy-girth=463140 last: m=126 classes=6 cclen=86 t=4443s
[01:04:10] it=1245843 colorings=929400 lazy-girth=463214 last: m=126 classes=6 cclen=87 t=4444s
[01:04:11] it=1246059 colorings=929600 lazy-girth=463235 last: m=126 classes=6 cclen=87 t=4445s
[01:04:12] it=1246297 colorings=929800 lazy-girth=463281 last: m=126 classes=6 cclen=87 t=4446s
[01:04:13] it=1246518 colorings=930000 lazy-girth=463304 last: m=126 classes=6 cclen=87 t=4447s
[01:04:13] it=1246744 colorings=930200 lazy-girth=463337 last: m=126 classes=6 cclen=87 t=4448s
[01:04:14] it=1246973 colorings=930400 lazy-girth=463372 last: m=126 classes=6 cclen=87 t=4448s
[01:04:15] it=1247200 colorings=930600 lazy-girth=463406 last: m=126 classes=6 cclen=87 t=4449s
[01:04:17] it=1247419 colorings=930800 lazy-girth=463425 last: m=126 classes=6 cclen=87 t=4451s
[01:04:18] it=1247641 colorings=931000 lazy-girth=463447 last: m=126 classes=6 cclen=86 t=4452s
[01:04:19] it=1247870 colorings=931200 lazy-girth=463476 last: m=126 classes=6 cclen=86 t=4453s
[01:04:20] it=1248100 colorings=931400 lazy-girth=463506 last: m=126 classes=6 cclen=85 t=4454s
[01:04:21] it=1248357 colorings=931600 lazy-girth=463588 last: m=126 classes=6 cclen=87 t=4455s
[01:04:22] it=1248613 colorings=931800 lazy-girth=463664 last: m=126 classes=6 cclen=87 t=4457s
[01:04:23] it=1248846 colorings=932000 lazy-girth=463710 last: m=126 classes=6 cclen=87 t=4457s
[01:04:24] it=1249077 colorings=932200 lazy-girth=463751 last: m=126 classes=6 cclen=87 t=4459s
[01:04:25] it=1249289 colorings=932400 lazy-girth=463766 last: m=126 classes=6 cclen=85 t=4459s
[01:04:26] it=1249542 colorings=932600 lazy-girth=463839 last: m=126 classes=6 cclen=87 t=4460s
[01:04:27] it=1249772 colorings=932800 lazy-girth=463871 last: m=126 classes=6 cclen=87 t=4461s
[01:04:28] it=1250015 colorings=933000 lazy-girth=463944 last: m=126 classes=6 cclen=87 t=4462s
[01:04:29] it=1250250 colorings=933200 lazy-girth=463988 last: m=126 classes=6 cclen=87 t=4463s
[01:04:30] it=1250497 colorings=933400 lazy-girth=464043 last: m=126 classes=6 cclen=87 t=4464s
[01:04:31] it=1250733 colorings=933600 lazy-girth=464091 last: m=126 classes=6 cclen=87 t=4465s
[01:04:32] it=1250965 colorings=933800 lazy-girth=464128 last: m=126 classes=6 cclen=87 t=4466s
[01:04:33] it=1251197 colorings=934000 lazy-girth=464164 last: m=126 classes=6 cclen=87 t=4467s
[01:04:34] it=1251425 colorings=934200 lazy-girth=464201 last: m=126 classes=6 cclen=87 t=4468s
[01:04:35] it=1251648 colorings=934400 lazy-girth=464232 last: m=126 classes=6 cclen=87 t=4469s
[01:04:36] it=1251879 colorings=934600 lazy-girth=464268 last: m=126 classes=6 cclen=87 t=4470s
[01:04:38] it=1252105 colorings=934800 lazy-girth=464298 last: m=126 classes=6 cclen=87 t=4472s
[01:04:39] it=1252334 colorings=935000 lazy-girth=464335 last: m=126 classes=6 cclen=87 t=4473s
[01:04:40] it=1252560 colorings=935200 lazy-girth=464366 last: m=126 classes=6 cclen=87 t=4474s
[01:04:41] it=1252775 colorings=935400 lazy-girth=464383 last: m=126 classes=6 cclen=87 t=4475s
[01:04:42] it=1252994 colorings=935600 lazy-girth=464407 last: m=126 classes=6 cclen=87 t=4476s
[01:04:43] it=1253217 colorings=935800 lazy-girth=464434 last: m=126 classes=6 cclen=87 t=4477s
[01:04:44] it=1253432 colorings=936000 lazy-girth=464450 last: m=126 classes=6 cclen=87 t=4478s
[01:04:45] it=1253654 colorings=936200 lazy-girth=464481 last: m=126 classes=6 cclen=87 t=4479s
[01:04:46] it=1253892 colorings=936400 lazy-girth=464531 last: m=126 classes=6 cclen=87 t=4480s
[01:04:47] it=1254165 colorings=936600 lazy-girth=464658 last: m=126 classes=6 cclen=87 t=4481s
[01:04:48] it=1254408 colorings=936800 lazy-girth=464717 last: m=126 classes=6 cclen=87 t=4482s
[01:04:49] it=1254665 colorings=937000 lazy-girth=464822 last: m=126 classes=6 cclen=87 t=4483s
[01:04:50] it=1254928 colorings=937200 lazy-girth=464906 last: m=126 classes=6 cclen=87 t=4484s
[01:04:51] it=1255166 colorings=937400 lazy-girth=464952 last: m=126 classes=6 cclen=87 t=4485s
[01:04:52] it=1255424 colorings=937600 lazy-girth=465038 last: m=126 classes=6 cclen=86 t=4486s
[01:04:53] it=1255687 colorings=937800 lazy-girth=465140 last: m=126 classes=6 cclen=87 t=4487s
[01:04:54] it=1255979 colorings=938000 lazy-girth=465276 last: m=126 classes=6 cclen=87 t=4488s
[01:04:55] it=1256206 colorings=938200 lazy-girth=465324 last: m=126 classes=6 cclen=87 t=4489s
[01:04:56] it=1256455 colorings=938400 lazy-girth=465394 last: m=126 classes=6 cclen=87 t=4490s
[01:04:57] it=1256713 colorings=938600 lazy-girth=465472 last: m=126 classes=6 cclen=87 t=4491s
[01:04:58] it=1256980 colorings=938800 lazy-girth=465601 last: m=126 classes=6 cclen=87 t=4492s
[01:04:59] it=1257238 colorings=939000 lazy-girth=465691 last: m=126 classes=6 cclen=87 t=4493s
[01:05:00] it=1257490 colorings=939200 lazy-girth=465768 last: m=126 classes=6 cclen=87 t=4494s
[01:05:01] it=1257745 colorings=939400 lazy-girth=465832 last: m=126 classes=6 cclen=87 t=4496s
[01:05:02] it=1258030 colorings=939600 lazy-girth=465950 last: m=126 classes=6 cclen=87 t=4497s
[01:05:04] it=1258302 colorings=939800 lazy-girth=466039 last: m=126 classes=6 cclen=87 t=4498s
[01:05:05] it=1258550 colorings=940000 lazy-girth=466103 last: m=126 classes=6 cclen=87 t=4499s
[01:05:06] it=1258805 colorings=940200 lazy-girth=466169 last: m=126 classes=6 cclen=87 t=4500s
[01:05:07] it=1259077 colorings=940400 lazy-girth=466291 last: m=126 classes=6 cclen=87 t=4501s
[01:05:08] it=1259351 colorings=940600 lazy-girth=466421 last: m=126 classes=6 cclen=87 t=4502s
[01:05:09] it=1259632 colorings=940800 lazy-girth=466552 last: m=126 classes=6 cclen=87 t=4503s
[01:05:10] it=1259899 colorings=941000 lazy-girth=466660 last: m=126 classes=6 cclen=87 t=4504s
[01:05:11] it=1260123 colorings=941200 lazy-girth=466701 last: m=126 classes=6 cclen=87 t=4505s
[01:05:12] it=1260375 colorings=941400 lazy-girth=466762 last: m=126 classes=6 cclen=87 t=4506s
[01:05:13] it=1260619 colorings=941600 lazy-girth=466810 last: m=126 classes=6 cclen=87 t=4507s
[01:05:14] it=1260883 colorings=941800 lazy-girth=466897 last: m=126 classes=6 cclen=87 t=4508s
[01:05:15] it=1261133 colorings=942000 lazy-girth=466984 last: m=126 classes=6 cclen=87 t=4509s
[01:05:16] it=1261404 colorings=942200 lazy-girth=467101 last: m=126 classes=6 cclen=87 t=4510s
[01:05:17] it=1261666 colorings=942400 lazy-girth=467186 last: m=126 classes=6 cclen=87 t=4511s
[01:05:18] it=1261902 colorings=942600 lazy-girth=467233 last: m=126 classes=6 cclen=86 t=4512s
[01:05:19] it=1262152 colorings=942800 lazy-girth=467304 last: m=126 classes=6 cclen=87 t=4513s
[01:05:20] it=1262417 colorings=943000 lazy-girth=467387 last: m=126 classes=6 cclen=87 t=4514s
[01:05:21] it=1262656 colorings=943200 lazy-girth=467431 last: m=126 classes=6 cclen=87 t=4515s
[01:05:22] it=1262875 colorings=943400 lazy-girth=467457 last: m=126 classes=6 cclen=87 t=4516s
[01:05:23] it=1263108 colorings=943600 lazy-girth=467502 last: m=126 classes=6 cclen=87 t=4517s
[01:05:24] it=1263378 colorings=943800 lazy-girth=467608 last: m=126 classes=6 cclen=87 t=4518s
[01:05:25] it=1263671 colorings=944000 lazy-girth=467739 last: m=126 classes=6 cclen=87 t=4519s
[01:05:26] it=1263932 colorings=944200 lazy-girth=467848 last: m=126 classes=6 cclen=87 t=4520s
[01:05:27] it=1264161 colorings=944400 lazy-girth=467894 last: m=126 classes=6 cclen=87 t=4521s
[01:05:28] it=1264418 colorings=944600 lazy-girth=467998 last: m=126 classes=6 cclen=87 t=4522s
[01:05:29] it=1264666 colorings=944800 lazy-girth=468082 last: m=126 classes=6 cclen=87 t=4523s
[01:05:30] it=1264908 colorings=945000 lazy-girth=468142 last: m=126 classes=6 cclen=87 t=4524s
[01:05:31] it=1265184 colorings=945200 lazy-girth=468246 last: m=126 classes=6 cclen=86 t=4525s
[01:05:32] it=1265436 colorings=945400 lazy-girth=468314 last: m=126 classes=6 cclen=86 t=4526s
[01:05:33] it=1265664 colorings=945600 lazy-girth=468354 last: m=126 classes=6 cclen=87 t=4527s
[01:05:34] it=1265957 colorings=945800 lazy-girth=468482 last: m=126 classes=6 cclen=87 t=4528s
[01:05:35] it=1266207 colorings=946000 lazy-girth=468564 last: m=126 classes=6 cclen=87 t=4529s
[01:05:36] it=1266446 colorings=946200 lazy-girth=468620 last: m=126 classes=6 cclen=87 t=4530s
[01:05:37] it=1266712 colorings=946400 lazy-girth=468710 last: m=126 classes=6 cclen=87 t=4531s
[01:05:38] it=1266987 colorings=946600 lazy-girth=468852 last: m=126 classes=6 cclen=87 t=4532s
[01:05:39] it=1267249 colorings=946800 lazy-girth=468949 last: m=126 classes=6 cclen=86 t=4533s
[01:05:40] it=1267497 colorings=947000 lazy-girth=469003 last: m=126 classes=6 cclen=87 t=4534s
[01:05:41] it=1267769 colorings=947200 lazy-girth=469127 last: m=126 classes=6 cclen=87 t=4535s
[01:05:42] it=1268024 colorings=947400 lazy-girth=469227 last: m=126 classes=6 cclen=87 t=4536s
[01:05:43] it=1268289 colorings=947600 lazy-girth=469317 last: m=126 classes=6 cclen=87 t=4537s
[01:05:44] it=1268552 colorings=947800 lazy-girth=469415 last: m=126 classes=6 cclen=87 t=4538s
[01:05:45] it=1268791 colorings=948000 lazy-girth=469496 last: m=126 classes=6 cclen=87 t=4539s
[01:05:45] it=1269006 colorings=948200 lazy-girth=469511 last: m=126 classes=6 cclen=87 t=4540s
[01:05:46] it=1269222 colorings=948400 lazy-girth=469527 last: m=126 classes=6 cclen=87 t=4540s
[01:05:47] it=1269454 colorings=948600 lazy-girth=469584 last: m=126 classes=6 cclen=87 t=4541s
[01:05:48] it=1269707 colorings=948800 lazy-girth=469679 last: m=126 classes=6 cclen=86 t=4542s
[01:05:49] it=1269970 colorings=949000 lazy-girth=469796 last: m=126 classes=6 cclen=87 t=4543s
[01:05:50] it=1270221 colorings=949200 lazy-girth=469880 last: m=126 classes=6 cclen=86 t=4544s
[01:05:51] it=1270487 colorings=949400 lazy-girth=469994 last: m=126 classes=6 cclen=87 t=4545s
[01:05:52] it=1270764 colorings=949600 lazy-girth=470143 last: m=126 classes=6 cclen=87 t=4546s
[01:05:53] it=1271008 colorings=949800 lazy-girth=470211 last: m=126 classes=6 cclen=87 t=4547s
[01:05:54] it=1271252 colorings=950000 lazy-girth=470292 last: m=126 classes=6 cclen=87 t=4548s
[01:05:55] it=1271524 colorings=950200 lazy-girth=470422 last: m=126 classes=6 cclen=87 t=4549s
[01:05:56] it=1271756 colorings=950400 lazy-girth=470482 last: m=126 classes=6 cclen=87 t=4550s
[01:05:57] it=1271992 colorings=950600 lazy-girth=470543 last: m=126 classes=6 cclen=87 t=4551s
[01:05:58] it=1272253 colorings=950800 lazy-girth=470641 last: m=126 classes=6 cclen=87 t=4552s
[01:05:59] it=1272488 colorings=951000 lazy-girth=470706 last: m=126 classes=6 cclen=87 t=4553s
[01:06:00] it=1272737 colorings=951200 lazy-girth=470800 last: m=126 classes=6 cclen=87 t=4554s
[01:06:01] it=1272975 colorings=951400 lazy-girth=470868 last: m=126 classes=6 cclen=87 t=4555s
[01:06:01] it=1273214 colorings=951600 lazy-girth=470945 last: m=126 classes=6 cclen=87 t=4556s
[01:06:03] it=1273483 colorings=951800 lazy-girth=471079 last: m=126 classes=6 cclen=87 t=4557s
[01:06:04] it=1273746 colorings=952000 lazy-girth=471207 last: m=126 classes=6 cclen=87 t=4558s
[01:06:05] it=1274044 colorings=952200 lazy-girth=471418 last: m=126 classes=6 cclen=87 t=4559s
[01:06:06] it=1274305 colorings=952400 lazy-girth=471530 last: m=126 classes=6 cclen=87 t=4560s
[01:06:07] it=1274563 colorings=952600 lazy-girth=471640 last: m=126 classes=6 cclen=87 t=4561s
[01:06:08] it=1274830 colorings=952800 lazy-girth=471766 last: m=126 classes=6 cclen=87 t=4562s
[01:06:09] it=1275098 colorings=953000 lazy-girth=471889 last: m=126 classes=6 cclen=87 t=4563s
[01:06:10] it=1275354 colorings=953200 lazy-girth=472003 last: m=126 classes=6 cclen=87 t=4564s
[01:06:11] it=1275610 colorings=953400 lazy-girth=472112 last: m=126 classes=6 cclen=87 t=4565s
[01:06:12] it=1275887 colorings=953600 lazy-girth=472277 last: m=126 classes=6 cclen=86 t=4567s
[01:06:13] it=1276122 colorings=953800 lazy-girth=472340 last: m=126 classes=6 cclen=87 t=4567s
[01:06:14] it=1276365 colorings=954000 lazy-girth=472418 last: m=126 classes=6 cclen=87 t=4569s
[01:06:15] it=1276618 colorings=954200 lazy-girth=472488 last: m=126 classes=6 cclen=87 t=4570s
[01:06:17] it=1276875 colorings=954400 lazy-girth=472571 last: m=126 classes=6 cclen=87 t=4571s
[01:06:18] it=1277108 colorings=954600 lazy-girth=472610 last: m=126 classes=6 cclen=87 t=4572s
[01:06:19] it=1277352 colorings=954800 lazy-girth=472666 last: m=126 classes=6 cclen=87 t=4573s
[01:06:20] it=1277594 colorings=955000 lazy-girth=472725 last: m=126 classes=6 cclen=87 t=4574s
[01:06:21] it=1277838 colorings=955200 lazy-girth=472807 last: m=126 classes=6 cclen=87 t=4575s
[01:06:22] it=1278126 colorings=955400 lazy-girth=472930 last: m=126 classes=6 cclen=87 t=4576s
[01:06:23] it=1278359 colorings=955600 lazy-girth=472970 last: m=126 classes=6 cclen=87 t=4577s
[01:06:24] it=1278627 colorings=955800 lazy-girth=473072 last: m=126 classes=6 cclen=86 t=4578s
[01:06:25] it=1278872 colorings=956000 lazy-girth=473148 last: m=126 classes=6 cclen=87 t=4579s
[01:06:26] it=1279132 colorings=956200 lazy-girth=473252 last: m=126 classes=6 cclen=87 t=4580s
[01:06:27] it=1279401 colorings=956400 lazy-girth=473372 last: m=126 classes=6 cclen=87 t=4581s
[01:06:28] it=1279672 colorings=956600 lazy-girth=473491 last: m=126 classes=6 cclen=87 t=4582s
[01:06:29] it=1279926 colorings=956800 lazy-girth=473560 last: m=126 classes=6 cclen=87 t=4583s
[01:06:30] it=1280171 colorings=957000 lazy-girth=473619 last: m=126 classes=6 cclen=87 t=4584s
[01:06:31] it=1280415 colorings=957200 lazy-girth=473677 last: m=126 classes=6 cclen=87 t=4585s
[01:06:32] it=1280662 colorings=957400 lazy-girth=473763 last: m=126 classes=6 cclen=87 t=4586s
[01:06:33] it=1280922 colorings=957600 lazy-girth=473853 last: m=126 classes=6 cclen=87 t=4587s
[01:06:34] it=1281168 colorings=957800 lazy-girth=473925 last: m=126 classes=6 cclen=87 t=4588s
[01:06:35] it=1281394 colorings=958000 lazy-girth=473969 last: m=126 classes=6 cclen=87 t=4589s
[01:06:36] it=1281672 colorings=958200 lazy-girth=474085 last: m=126 classes=6 cclen=87 t=4590s
[01:06:37] it=1281929 colorings=958400 lazy-girth=474170 last: m=126 classes=6 cclen=87 t=4591s
[01:06:38] it=1282188 colorings=958600 lazy-girth=474262 last: m=126 classes=6 cclen=87 t=4592s
[01:06:39] it=1282423 colorings=958800 lazy-girth=474306 last: m=126 classes=6 cclen=87 t=4593s
[01:06:40] it=1282678 colorings=959000 lazy-girth=474381 last: m=126 classes=6 cclen=86 t=4594s
[01:06:41] it=1282903 colorings=959200 lazy-girth=474421 last: m=126 classes=6 cclen=87 t=4595s
[01:06:42] it=1283151 colorings=959400 lazy-girth=474506 last: m=126 classes=6 cclen=87 t=4596s
[01:06:43] it=1283364 colorings=959600 lazy-girth=474519 last: m=126 classes=6 cclen=87 t=4597s
[01:06:44] it=1283625 colorings=959800 lazy-girth=474650 last: m=126 classes=6 cclen=87 t=4599s
[01:06:46] it=1283907 colorings=960000 lazy-girth=474817 last: m=126 classes=6 cclen=87 t=4600s
[01:06:47] it=1284194 colorings=960200 lazy-girth=474996 last: m=126 classes=6 cclen=87 t=4601s
[01:06:48] it=1284484 colorings=960400 lazy-girth=475178 last: m=126 classes=6 cclen=87 t=4602s
[01:06:49] it=1284770 colorings=960600 lazy-girth=475364 last: m=126 classes=6 cclen=87 t=4604s
[01:06:51] it=1285062 colorings=960800 lazy-girth=475557 last: m=126 classes=6 cclen=87 t=4605s
[01:06:52] it=1285302 colorings=961000 lazy-girth=475605 last: m=126 classes=6 cclen=87 t=4606s
[01:06:53] it=1285562 colorings=961200 lazy-girth=475710 last: m=126 classes=6 cclen=87 t=4607s
[01:06:54] it=1285805 colorings=961400 lazy-girth=475770 last: m=126 classes=6 cclen=87 t=4608s
[01:06:55] it=1286058 colorings=961600 lazy-girth=475863 last: m=126 classes=6 cclen=87 t=4609s
[01:06:56] it=1286316 colorings=961800 lazy-girth=475971 last: m=126 classes=6 cclen=87 t=4610s
[01:06:56] it=1286584 colorings=962000 lazy-girth=476076 last: m=126 classes=6 cclen=87 t=4611s
[01:06:57] it=1286816 colorings=962200 lazy-girth=476131 last: m=126 classes=6 cclen=87 t=4612s
[01:06:58] it=1287069 colorings=962400 lazy-girth=476220 last: m=126 classes=6 cclen=87 t=4613s
[01:06:59] it=1287318 colorings=962600 lazy-girth=476308 last: m=126 classes=6 cclen=87 t=4614s
[01:07:00] it=1287563 colorings=962800 lazy-girth=476378 last: m=126 classes=6 cclen=86 t=4614s
[01:07:01] it=1287801 colorings=963000 lazy-girth=476446 last: m=126 classes=6 cclen=86 t=4615s
[01:07:02] it=1288062 colorings=963200 lazy-girth=476552 last: m=126 classes=6 cclen=87 t=4616s
[01:07:03] it=1288310 colorings=963400 lazy-girth=476636 last: m=126 classes=6 cclen=87 t=4617s
[01:07:04] it=1288553 colorings=963600 lazy-girth=476716 last: m=126 classes=6 cclen=87 t=4618s
[01:07:05] it=1288766 colorings=963800 lazy-girth=476736 last: m=126 classes=6 cclen=86 t=4619s
[01:07:06] it=1289004 colorings=964000 lazy-girth=476779 last: m=126 classes=6 cclen=87 t=4620s
[01:07:07] it=1289266 colorings=964200 lazy-girth=476895 last: m=126 classes=6 cclen=87 t=4621s
[01:07:08] it=1289510 colorings=964400 lazy-girth=476968 last: m=126 classes=6 cclen=87 t=4622s
[01:07:09] it=1289752 colorings=964600 lazy-girth=477049 last: m=126 classes=6 cclen=87 t=4623s
[01:07:10] it=1290001 colorings=964800 lazy-girth=477137 last: m=126 classes=6 cclen=87 t=4624s
[01:07:11] it=1290261 colorings=965000 lazy-girth=477250 last: m=126 classes=6 cclen=87 t=4625s
[01:07:12] it=1290513 colorings=965200 lazy-girth=477346 last: m=126 classes=6 cclen=87 t=4626s
[01:07:13] it=1290767 colorings=965400 lazy-girth=477450 last: m=126 classes=6 cclen=87 t=4627s
[01:07:14] it=1291025 colorings=965600 lazy-girth=477560 last: m=126 classes=6 cclen=87 t=4628s
[01:07:15] it=1291268 colorings=965800 lazy-girth=477639 last: m=126 classes=6 cclen=87 t=4629s
[01:07:16] it=1291534 colorings=966000 lazy-girth=477779 last: m=126 classes=6 cclen=86 t=4630s
[01:07:17] it=1291806 colorings=966200 lazy-girth=477916 last: m=126 classes=6 cclen=87 t=4631s
[01:07:18] it=1292053 colorings=966400 lazy-girth=478008 last: m=126 classes=6 cclen=87 t=4632s
[01:07:19] it=1292321 colorings=966600 lazy-girth=478129 last: m=126 classes=6 cclen=87 t=4633s
[01:07:20] it=1292567 colorings=966800 lazy-girth=478196 last: m=126 classes=6 cclen=87 t=4634s
[01:07:21] it=1292831 colorings=967000 lazy-girth=478312 last: m=126 classes=6 cclen=87 t=4635s
[01:07:22] it=1293087 colorings=967200 lazy-girth=478387 last: m=126 classes=6 cclen=87 t=4636s
[01:07:23] it=1293356 colorings=967400 lazy-girth=478512 last: m=126 classes=6 cclen=87 t=4637s
[01:07:24] it=1293616 colorings=967600 lazy-girth=478613 last: m=126 classes=6 cclen=87 t=4638s
[01:07:25] it=1293852 colorings=967800 lazy-girth=478675 last: m=126 classes=6 cclen=85 t=4639s
[01:07:26] it=1294105 colorings=968000 lazy-girth=478766 last: m=126 classes=6 cclen=87 t=4640s
[01:07:27] it=1294371 colorings=968200 lazy-girth=478883 last: m=126 classes=6 cclen=87 t=4641s
[01:07:28] it=1294629 colorings=968400 lazy-girth=478981 last: m=126 classes=6 cclen=87 t=4642s
[01:07:29] it=1294904 colorings=968600 lazy-girth=479100 last: m=126 classes=6 cclen=87 t=4643s
[01:07:30] it=1295170 colorings=968800 lazy-girth=479213 last: m=126 classes=6 cclen=87 t=4644s
[01:07:31] it=1295422 colorings=969000 lazy-girth=479326 last: m=126 classes=6 cclen=87 t=4645s
[01:07:32] it=1295686 colorings=969200 lazy-girth=479427 last: m=126 classes=6 cclen=87 t=4646s
[01:07:33] it=1295938 colorings=969400 lazy-girth=479514 last: m=126 classes=6 cclen=87 t=4647s
[01:07:34] it=1296187 colorings=969600 lazy-girth=479597 last: m=126 classes=6 cclen=87 t=4648s
[01:07:35] it=1296440 colorings=969800 lazy-girth=479680 last: m=126 classes=6 cclen=87 t=4649s
[01:07:35] it=1296684 colorings=970000 lazy-girth=479760 last: m=126 classes=6 cclen=87 t=4650s
[01:07:36] it=1296931 colorings=970200 lazy-girth=479853 last: m=126 classes=6 cclen=87 t=4651s
[01:07:37] it=1297171 colorings=970400 lazy-girth=479935 last: m=126 classes=6 cclen=87 t=4651s
[01:07:38] it=1297404 colorings=970600 lazy-girth=479993 last: m=126 classes=6 cclen=87 t=4652s
[01:07:39] it=1297638 colorings=970800 lazy-girth=480052 last: m=126 classes=6 cclen=87 t=4653s
[01:07:40] it=1297910 colorings=971000 lazy-girth=480176 last: m=126 classes=6 cclen=87 t=4654s
[01:07:41] it=1298169 colorings=971200 lazy-girth=480277 last: m=126 classes=6 cclen=87 t=4655s
[01:07:42] it=1298419 colorings=971400 lazy-girth=480380 last: m=126 classes=6 cclen=87 t=4656s
[01:07:43] it=1298687 colorings=971600 lazy-girth=480522 last: m=126 classes=6 cclen=87 t=4657s
[01:07:44] it=1298935 colorings=971800 lazy-girth=480606 last: m=126 classes=6 cclen=87 t=4658s
[01:07:45] it=1299195 colorings=972000 lazy-girth=480708 last: m=126 classes=6 cclen=87 t=4659s
[01:07:46] it=1299430 colorings=972200 lazy-girth=480778 last: m=126 classes=6 cclen=87 t=4660s
[01:07:47] it=1299688 colorings=972400 lazy-girth=480894 last: m=126 classes=6 cclen=87 t=4661s
[01:07:48] it=1299940 colorings=972600 lazy-girth=480986 last: m=126 classes=6 cclen=87 t=4663s
[01:07:50] it=1300180 colorings=972800 lazy-girth=481043 last: m=126 classes=6 cclen=87 t=4664s
[01:07:51] it=1300405 colorings=973000 lazy-girth=481073 last: m=126 classes=6 cclen=87 t=4665s
[01:07:52] it=1300637 colorings=973200 lazy-girth=481114 last: m=126 classes=6 cclen=87 t=4666s
[01:07:53] it=1300875 colorings=973400 lazy-girth=481173 last: m=126 classes=6 cclen=87 t=4667s
[01:07:54] it=1301118 colorings=973600 lazy-girth=481223 last: m=126 classes=6 cclen=87 t=4668s
[01:07:55] it=1301346 colorings=973800 lazy-girth=481260 last: m=126 classes=6 cclen=87 t=4669s
[01:07:56] it=1301585 colorings=974000 lazy-girth=481301 last: m=126 classes=6 cclen=87 t=4670s
[01:07:57] it=1301814 colorings=974200 lazy-girth=481339 last: m=126 classes=6 cclen=87 t=4671s
[01:07:58] it=1302065 colorings=974400 lazy-girth=481401 last: m=126 classes=6 cclen=87 t=4673s
[01:07:59] it=1302296 colorings=974600 lazy-girth=481433 last: m=126 classes=6 cclen=87 t=4674s
[01:08:00] it=1302529 colorings=974800 lazy-girth=481476 last: m=126 classes=6 cclen=87 t=4675s
[01:08:02] it=1302774 colorings=975000 lazy-girth=481541 last: m=126 classes=6 cclen=87 t=4676s
[01:08:03] it=1303008 colorings=975200 lazy-girth=481575 last: m=126 classes=6 cclen=87 t=4677s
[01:08:04] it=1303226 colorings=975400 lazy-girth=481593 last: m=126 classes=6 cclen=87 t=4678s
[01:08:05] it=1303438 colorings=975600 lazy-girth=481606 last: m=126 classes=6 cclen=87 t=4679s
[01:08:06] it=1303670 colorings=975800 lazy-girth=481639 last: m=126 classes=6 cclen=87 t=4680s
[01:08:07] it=1303888 colorings=976000 lazy-girth=481661 last: m=126 classes=6 cclen=87 t=4681s
[01:08:08] it=1304116 colorings=976200 lazy-girth=481693 last: m=126 classes=6 cclen=87 t=4682s
[01:08:09] it=1304341 colorings=976400 lazy-girth=481721 last: m=126 classes=6 cclen=87 t=4683s
[01:08:10] it=1304568 colorings=976600 lazy-girth=481749 last: m=126 classes=6 cclen=87 t=4685s
[01:08:12] it=1304795 colorings=976800 lazy-girth=481782 last: m=126 classes=6 cclen=87 t=4686s
[01:08:13] it=1305013 colorings=977000 lazy-girth=481805 last: m=126 classes=6 cclen=87 t=4687s
[01:08:14] it=1305237 colorings=977200 lazy-girth=481835 last: m=126 classes=6 cclen=87 t=4688s
[01:08:15] it=1305466 colorings=977400 lazy-girth=481865 last: m=126 classes=6 cclen=87 t=4689s
[01:08:16] it=1305695 colorings=977600 lazy-girth=481898 last: m=126 classes=6 cclen=87 t=4690s
[01:08:17] it=1305920 colorings=977800 lazy-girth=481925 last: m=126 classes=6 cclen=87 t=4691s
[01:08:18] it=1306135 colorings=978000 lazy-girth=481940 last: m=126 classes=6 cclen=87 t=4692s
[01:08:19] it=1306349 colorings=978200 lazy-girth=481955 last: m=126 classes=6 cclen=86 t=4693s
[01:08:20] it=1306573 colorings=978400 lazy-girth=481986 last: m=126 classes=6 cclen=87 t=4694s
[01:08:21] it=1306793 colorings=978600 lazy-girth=482012 last: m=126 classes=6 cclen=87 t=4695s
[01:08:22] it=1307004 colorings=978800 lazy-girth=482023 last: m=126 classes=6 cclen=87 t=4697s
[01:08:24] it=1307233 colorings=979000 lazy-girth=482058 last: m=126 classes=6 cclen=87 t=4698s
[01:08:25] it=1307497 colorings=979200 lazy-girth=482140 last: m=126 classes=6 cclen=87 t=4700s
[01:08:26] it=1307733 colorings=979400 lazy-girth=482193 last: m=126 classes=6 cclen=86 t=4701s
[01:08:28] it=1308008 colorings=979600 lazy-girth=482335 last: m=126 classes=6 cclen=87 t=4702s
[01:08:29] it=1308277 colorings=979800 lazy-girth=482418 last: m=126 classes=6 cclen=87 t=4703s
[01:08:30] it=1308516 colorings=980000 lazy-girth=482464 last: m=126 classes=6 cclen=87 t=4704s
[01:08:31] it=1308767 colorings=980200 lazy-girth=482541 last: m=126 classes=6 cclen=87 t=4705s
[01:08:32] it=1309019 colorings=980400 lazy-girth=482601 last: m=126 classes=6 cclen=87 t=4706s
[01:08:33] it=1309278 colorings=980600 lazy-girth=482686 last: m=126 classes=6 cclen=87 t=4707s
[01:08:34] it=1309536 colorings=980800 lazy-girth=482763 last: m=126 classes=6 cclen=87 t=4708s
[01:08:35] it=1309788 colorings=981000 lazy-girth=482849 last: m=126 classes=6 cclen=87 t=4709s
[01:08:36] it=1310045 colorings=981200 lazy-girth=482915 last: m=126 classes=6 cclen=87 t=4710s
[01:08:37] it=1310292 colorings=981400 lazy-girth=482970 last: m=126 classes=6 cclen=87 t=4711s
[01:08:38] it=1310541 colorings=981600 lazy-girth=483027 last: m=126 classes=6 cclen=87 t=4712s
[01:08:39] it=1310801 colorings=981800 lazy-girth=483102 last: m=126 classes=6 cclen=87 t=4713s
[01:08:40] it=1311074 colorings=982000 lazy-girth=483210 last: m=126 classes=6 cclen=87 t=4714s
[01:08:41] it=1311329 colorings=982200 lazy-girth=483281 last: m=126 classes=6 cclen=87 t=4716s
[01:08:42] it=1311567 colorings=982400 lazy-girth=483339 last: m=126 classes=6 cclen=87 t=4717s
[01:08:44] it=1311817 colorings=982600 lazy-girth=483411 last: m=126 classes=6 cclen=87 t=4718s
[01:08:45] it=1312102 colorings=982800 lazy-girth=483529 last: m=126 classes=6 cclen=87 t=4719s
[01:08:46] it=1312354 colorings=983000 lazy-girth=483590 last: m=126 classes=6 cclen=87 t=4720s
[01:08:47] it=1312602 colorings=983200 lazy-girth=483658 last: m=126 classes=6 cclen=87 t=4721s
[01:08:48] it=1312839 colorings=983400 lazy-girth=483714 last: m=126 classes=6 cclen=86 t=4722s
[01:08:49] it=1313092 colorings=983600 lazy-girth=483787 last: m=126 classes=6 cclen=87 t=4723s
[01:08:50] it=1313369 colorings=983800 lazy-girth=483910 last: m=126 classes=6 cclen=87 t=4724s
[01:08:51] it=1313615 colorings=984000 lazy-girth=483984 last: m=126 classes=6 cclen=68 t=4725s
[01:08:52] it=1313884 colorings=984200 lazy-girth=484087 last: m=126 classes=6 cclen=87 t=4726s
[01:08:53] it=1314123 colorings=984400 lazy-girth=484129 last: m=126 classes=6 cclen=87 t=4727s
[01:08:54] it=1314365 colorings=984600 lazy-girth=484181 last: m=126 classes=6 cclen=87 t=4728s
[01:08:55] it=1314640 colorings=984800 lazy-girth=484314 last: m=126 classes=6 cclen=87 t=4729s
[01:08:56] it=1314874 colorings=985000 lazy-girth=484355 last: m=126 classes=6 cclen=87 t=4730s
[01:08:57] it=1315139 colorings=985200 lazy-girth=484449 last: m=126 classes=6 cclen=87 t=4731s
[01:08:58] it=1315380 colorings=985400 lazy-girth=484510 last: m=126 classes=6 cclen=87 t=4732s
[01:08:59] it=1315625 colorings=985600 lazy-girth=484566 last: m=126 classes=6 cclen=87 t=4733s
[01:09:00] it=1315877 colorings=985800 lazy-girth=484638 last: m=126 classes=6 cclen=87 t=4734s
[01:09:01] it=1316123 colorings=986000 lazy-girth=484706 last: m=126 classes=6 cclen=87 t=4735s
[01:09:02] it=1316393 colorings=986200 lazy-girth=484797 last: m=126 classes=6 cclen=87 t=4736s
[01:09:03] it=1316629 colorings=986400 lazy-girth=484851 last: m=126 classes=6 cclen=87 t=4737s
[01:09:04] it=1316885 colorings=986600 lazy-girth=484945 last: m=126 classes=6 cclen=87 t=4738s
[01:09:05] it=1317126 colorings=986800 lazy-girth=485003 last: m=126 classes=6 cclen=87 t=4739s
[01:09:06] it=1317357 colorings=987000 lazy-girth=485048 last: m=126 classes=6 cclen=87 t=4740s
[01:09:07] it=1317593 colorings=987200 lazy-girth=485097 last: m=126 classes=6 cclen=87 t=4741s
[01:09:08] it=1317862 colorings=987400 lazy-girth=485205 last: m=126 classes=6 cclen=87 t=4742s
[01:09:09] it=1318120 colorings=987600 lazy-girth=485286 last: m=126 classes=6 cclen=87 t=4743s
[01:09:10] it=1318374 colorings=987800 lazy-girth=485370 last: m=126 classes=6 cclen=87 t=4744s
[01:09:11] it=1318626 colorings=988000 lazy-girth=485455 last: m=126 classes=6 cclen=87 t=4745s
[01:09:12] it=1318867 colorings=988200 lazy-girth=485510 last: m=126 classes=6 cclen=87 t=4746s
[01:09:12] it=1319117 colorings=988400 lazy-girth=485600 last: m=126 classes=6 cclen=87 t=4747s
[01:09:13] it=1319347 colorings=988600 lazy-girth=485642 last: m=126 classes=6 cclen=87 t=4748s
[01:09:14] it=1319616 colorings=988800 lazy-girth=485753 last: m=126 classes=6 cclen=86 t=4749s
[01:09:15] it=1319867 colorings=989000 lazy-girth=485826 last: m=126 classes=6 cclen=87 t=4750s
[01:09:16] it=1320106 colorings=989200 lazy-girth=485888 last: m=126 classes=6 cclen=87 t=4751s
[01:09:17] it=1320341 colorings=989400 lazy-girth=485948 last: m=126 classes=6 cclen=87 t=4751s
[01:09:18] it=1320569 colorings=989600 lazy-girth=485996 last: m=126 classes=6 cclen=86 t=4752s
[01:09:19] it=1320787 colorings=989800 lazy-girth=486014 last: m=126 classes=6 cclen=87 t=4753s
[01:09:20] it=1321023 colorings=990000 lazy-girth=486063 last: m=126 classes=6 cclen=87 t=4754s
[01:09:21] it=1321280 colorings=990200 lazy-girth=486164 last: m=126 classes=6 cclen=86 t=4755s
[01:09:22] it=1321525 colorings=990400 lazy-girth=486243 last: m=126 classes=6 cclen=87 t=4756s
[01:09:23] it=1321748 colorings=990600 lazy-girth=486286 last: m=126 classes=6 cclen=87 t=4757s
[01:09:23] it=1321953 colorings=990800 lazy-girth=486291 last: m=126 classes=6 cclen=87 t=4757s
[01:09:24] it=1322184 colorings=991000 lazy-girth=486340 last: m=126 classes=6 cclen=87 t=4758s
[01:09:25] it=1322391 colorings=991200 lazy-girth=486347 last: m=126 classes=6 cclen=87 t=4759s
[01:09:26] it=1322641 colorings=991400 lazy-girth=486433 last: m=126 classes=6 cclen=87 t=4760s
[01:09:28] it=1322890 colorings=991600 lazy-girth=486517 last: m=126 classes=6 cclen=87 t=4762s
[01:09:29] it=1323125 colorings=991800 lazy-girth=486580 last: m=126 classes=6 cclen=87 t=4763s
[01:09:30] it=1323377 colorings=992000 lazy-girth=486669 last: m=126 classes=6 cclen=87 t=4764s
[01:09:31] it=1323627 colorings=992200 lazy-girth=486770 last: m=126 classes=6 cclen=87 t=4765s
[01:09:32] it=1323889 colorings=992400 lazy-girth=486877 last: m=126 classes=6 cclen=87 t=4766s
[01:09:33] it=1324154 colorings=992600 lazy-girth=487001 last: m=126 classes=6 cclen=87 t=4767s
[01:09:34] it=1324402 colorings=992800 lazy-girth=487080 last: m=126 classes=6 cclen=86 t=4768s
[01:09:35] it=1324657 colorings=993000 lazy-girth=487169 last: m=126 classes=6 cclen=87 t=4769s
[01:09:36] it=1324872 colorings=993200 lazy-girth=487184 last: m=126 classes=6 cclen=87 t=4770s
[01:09:36] it=1325087 colorings=993400 lazy-girth=487199 last: m=126 classes=6 cclen=87 t=4771s
[01:09:37] it=1325337 colorings=993600 lazy-girth=487256 last: m=126 classes=6 cclen=87 t=4772s
[01:09:38] it=1325579 colorings=993800 lazy-girth=487315 last: m=126 classes=6 cclen=87 t=4773s
[01:09:39] it=1325834 colorings=994000 lazy-girth=487388 last: m=126 classes=6 cclen=87 t=4774s
[01:09:40] it=1326069 colorings=994200 lazy-girth=487438 last: m=126 classes=6 cclen=87 t=4775s
[01:09:41] it=1326315 colorings=994400 lazy-girth=487498 last: m=126 classes=6 cclen=87 t=4775s
[01:09:42] it=1326560 colorings=994600 lazy-girth=487564 last: m=126 classes=6 cclen=87 t=4776s
[01:09:43] it=1326792 colorings=994800 lazy-girth=487617 last: m=126 classes=6 cclen=87 t=4777s
[01:09:44] it=1327039 colorings=995000 lazy-girth=487677 last: m=126 classes=6 cclen=87 t=4778s
[01:09:45] it=1327275 colorings=995200 lazy-girth=487736 last: m=126 classes=6 cclen=87 t=4779s
[01:09:46] it=1327514 colorings=995400 lazy-girth=487780 last: m=126 classes=6 cclen=87 t=4780s
[01:09:47] it=1327738 colorings=995600 lazy-girth=487806 last: m=126 classes=6 cclen=87 t=4781s
[01:09:48] it=1327984 colorings=995800 lazy-girth=487882 last: m=126 classes=6 cclen=87 t=4782s
[01:09:49] it=1328219 colorings=996000 lazy-girth=487927 last: m=126 classes=6 cclen=87 t=4783s
[01:09:50] it=1328443 colorings=996200 lazy-girth=487962 last: m=126 classes=6 cclen=85 t=4784s
[01:09:51] it=1328667 colorings=996400 lazy-girth=487991 last: m=126 classes=6 cclen=87 t=4785s
[01:09:52] it=1328901 colorings=996600 lazy-girth=488040 last: m=126 classes=6 cclen=87 t=4786s
[01:09:52] it=1329114 colorings=996800 lazy-girth=488055 last: m=126 classes=6 cclen=87 t=4787s
[01:09:53] it=1329347 colorings=997000 lazy-girth=488100 last: m=126 classes=6 cclen=87 t=4787s
[01:09:54] it=1329583 colorings=997200 lazy-girth=488155 last: m=126 classes=6 cclen=87 t=4788s
[01:09:55] it=1329840 colorings=997400 lazy-girth=488232 last: m=126 classes=6 cclen=87 t=4789s
[01:09:56] it=1330110 colorings=997600 lazy-girth=488329 last: m=126 classes=6 cclen=87 t=4790s
[01:09:57] it=1330346 colorings=997800 lazy-girth=488384 last: m=126 classes=6 cclen=87 t=4791s
[01:09:58] it=1330598 colorings=998000 lazy-girth=488441 last: m=126 classes=6 cclen=87 t=4792s
[01:09:59] it=1330860 colorings=998200 lazy-girth=488533 last: m=126 classes=6 cclen=87 t=4793s
[01:10:00] it=1331126 colorings=998400 lazy-girth=488612 last: m=126 classes=6 cclen=87 t=4794s
[01:10:01] it=1331367 colorings=998600 lazy-girth=488666 last: m=126 classes=6 cclen=87 t=4795s
[01:10:02] it=1331645 colorings=998800 lazy-girth=488767 last: m=126 classes=6 cclen=87 t=4796s
[01:10:03] it=1331896 colorings=999000 lazy-girth=488841 last: m=126 classes=6 cclen=87 t=4797s
[01:10:04] it=1332137 colorings=999200 lazy-girth=488905 last: m=126 classes=6 cclen=87 t=4798s
[01:10:06] it=1332396 colorings=999400 lazy-girth=488994 last: m=126 classes=6 cclen=87 t=4800s
[01:10:06] it=1332625 colorings=999600 lazy-girth=489044 last: m=126 classes=6 cclen=87 t=4801s
[01:10:07] it=1332863 colorings=999800 lazy-girth=489094 last: m=126 classes=6 cclen=86 t=4802s
[01:10:09] it=1333126 colorings=1000000 lazy-girth=489179 last: m=126 classes=6 cclen=87 t=4803s
[01:10:10] it=1333380 colorings=1000200 lazy-girth=489252 last: m=126 classes=6 cclen=87 t=4804s
[01:10:11] it=1333630 colorings=1000400 lazy-girth=489321 last: m=126 classes=6 cclen=87 t=4805s
[01:10:12] it=1333895 colorings=1000600 lazy-girth=489405 last: m=126 classes=6 cclen=87 t=4806s
[01:10:13] it=1334147 colorings=1000800 lazy-girth=489487 last: m=126 classes=6 cclen=87 t=4807s
[01:10:14] it=1334399 colorings=1001000 lazy-girth=489554 last: m=126 classes=6 cclen=87 t=4808s
[01:10:15] it=1334629 colorings=1001200 lazy-girth=489589 last: m=126 classes=6 cclen=87 t=4809s
[01:10:16] it=1334854 colorings=1001400 lazy-girth=489614 last: m=126 classes=6 cclen=87 t=4810s
[01:10:17] it=1335097 colorings=1001600 lazy-girth=489662 last: m=126 classes=6 cclen=87 t=4811s
[01:10:18] it=1335335 colorings=1001800 lazy-girth=489713 last: m=126 classes=6 cclen=87 t=4812s
[01:10:19] it=1335567 colorings=1002000 lazy-girth=489755 last: m=126 classes=6 cclen=87 t=4813s
[01:10:20] it=1335789 colorings=1002200 lazy-girth=489781 last: m=126 classes=6 cclen=87 t=4814s
[01:10:21] it=1336004 colorings=1002400 lazy-girth=489799 last: m=126 classes=6 cclen=87 t=4815s
[01:10:21] it=1336234 colorings=1002600 lazy-girth=489839 last: m=126 classes=6 cclen=87 t=4816s
[01:10:22] it=1336465 colorings=1002800 lazy-girth=489880 last: m=126 classes=6 cclen=84 t=4817s
[01:10:23] it=1336691 colorings=1003000 lazy-girth=489908 last: m=126 classes=6 cclen=87 t=4817s
[01:10:24] it=1336931 colorings=1003200 lazy-girth=489956 last: m=126 classes=6 cclen=87 t=4818s
[01:10:25] it=1337168 colorings=1003400 lazy-girth=489994 last: m=126 classes=6 cclen=87 t=4819s
[01:10:26] it=1337410 colorings=1003600 lazy-girth=490040 last: m=126 classes=6 cclen=87 t=4820s
[01:10:27] it=1337639 colorings=1003800 lazy-girth=490072 last: m=126 classes=6 cclen=87 t=4821s
[01:10:28] it=1337856 colorings=1004000 lazy-girth=490093 last: m=126 classes=6 cclen=87 t=4822s
[01:10:29] it=1338111 colorings=1004200 lazy-girth=490180 last: m=126 classes=6 cclen=87 t=4824s
[01:10:30] it=1338361 colorings=1004400 lazy-girth=490260 last: m=126 classes=6 cclen=87 t=4825s
[01:10:31] it=1338581 colorings=1004600 lazy-girth=490287 last: m=126 classes=6 cclen=86 t=4825s
[01:10:32] it=1338849 colorings=1004800 lazy-girth=490384 last: m=126 classes=6 cclen=86 t=4827s
[01:10:34] it=1339104 colorings=1005000 lazy-girth=490445 last: m=126 classes=6 cclen=87 t=4828s
[01:10:35] it=1339360 colorings=1005200 lazy-girth=490530 last: m=126 classes=6 cclen=87 t=4829s
[01:10:36] it=1339598 colorings=1005400 lazy-girth=490590 last: m=126 classes=6 cclen=87 t=4830s
[01:10:36] it=1339847 colorings=1005600 lazy-girth=490677 last: m=126 classes=6 cclen=87 t=4831s
[01:10:38] it=1340101 colorings=1005800 lazy-girth=490754 last: m=126 classes=6 cclen=87 t=4832s
[01:10:39] it=1340336 colorings=1006000 lazy-girth=490799 last: m=126 classes=6 cclen=87 t=4833s
[01:10:40] it=1340602 colorings=1006200 lazy-girth=490913 last: m=126 classes=6 cclen=87 t=4834s
[01:10:41] it=1340831 colorings=1006400 lazy-girth=490961 last: m=126 classes=6 cclen=87 t=4835s
[01:10:42] it=1341084 colorings=1006600 lazy-girth=491027 last: m=126 classes=6 cclen=87 t=4836s
[01:10:43] it=1341329 colorings=1006800 lazy-girth=491093 last: m=126 classes=6 cclen=86 t=4837s
[01:10:44] it=1341567 colorings=1007000 lazy-girth=491133 last: m=126 classes=6 cclen=87 t=4838s
[01:10:45] it=1341817 colorings=1007200 lazy-girth=491196 last: m=126 classes=6 cclen=87 t=4839s
[01:10:46] it=1342067 colorings=1007400 lazy-girth=491270 last: m=126 classes=6 cclen=87 t=4840s
[01:10:47] it=1342326 colorings=1007600 lazy-girth=491372 last: m=126 classes=6 cclen=87 t=4841s
[01:10:48] it=1342587 colorings=1007800 lazy-girth=491463 last: m=126 classes=6 cclen=87 t=4842s
[01:10:49] it=1342820 colorings=1008000 lazy-girth=491523 last: m=126 classes=6 cclen=87 t=4843s
[01:10:50] it=1343055 colorings=1008200 lazy-girth=491592 last: m=126 classes=6 cclen=87 t=4844s
[01:10:51] it=1343299 colorings=1008400 lazy-girth=491687 last: m=126 classes=6 cclen=87 t=4845s
[01:10:52] it=1343572 colorings=1008600 lazy-girth=491831 last: m=126 classes=6 cclen=87 t=4846s
[01:10:53] it=1343846 colorings=1008800 lazy-girth=491959 last: m=126 classes=6 cclen=87 t=4847s
[01:10:54] it=1344095 colorings=1009000 lazy-girth=492036 last: m=126 classes=6 cclen=87 t=4848s
[01:10:55] it=1344338 colorings=1009200 lazy-girth=492094 last: m=126 classes=6 cclen=87 t=4849s
[01:10:56] it=1344589 colorings=1009400 lazy-girth=492172 last: m=126 classes=6 cclen=87 t=4850s
[01:10:57] it=1344824 colorings=1009600 lazy-girth=492228 last: m=126 classes=6 cclen=87 t=4851s
[01:10:58] it=1345064 colorings=1009800 lazy-girth=492291 last: m=126 classes=6 cclen=87 t=4852s
[01:10:59] it=1345314 colorings=1010000 lazy-girth=492373 last: m=126 classes=6 cclen=87 t=4853s
[01:11:00] it=1345544 colorings=1010200 lazy-girth=492418 last: m=126 classes=6 cclen=87 t=4854s
[01:11:01] it=1345785 colorings=1010400 lazy-girth=492485 last: m=126 classes=6 cclen=87 t=4855s
[01:11:02] it=1346043 colorings=1010600 lazy-girth=492580 last: m=126 classes=6 cclen=86 t=4856s
[01:11:03] it=1346300 colorings=1010800 lazy-girth=492676 last: m=126 classes=6 cclen=87 t=4857s
[01:11:04] it=1346536 colorings=1011000 lazy-girth=492734 last: m=126 classes=6 cclen=86 t=4858s
[01:11:05] it=1346808 colorings=1011200 lazy-girth=492847 last: m=126 classes=6 cclen=87 t=4859s
[01:11:06] it=1347047 colorings=1011400 lazy-girth=492914 last: m=126 classes=6 cclen=87 t=4860s
[01:11:07] it=1347294 colorings=1011600 lazy-girth=493006 last: m=126 classes=6 cclen=86 t=4861s
[01:11:09] it=1347538 colorings=1011800 lazy-girth=493083 last: m=126 classes=6 cclen=86 t=4863s
[01:11:10] it=1347767 colorings=1012000 lazy-girth=493135 last: m=126 classes=6 cclen=87 t=4864s
[01:11:11] it=1348023 colorings=1012200 lazy-girth=493242 last: m=126 classes=6 cclen=87 t=4865s
[01:11:12] it=1348284 colorings=1012400 lazy-girth=493349 last: m=126 classes=6 cclen=87 t=4866s
[01:11:14] it=1348535 colorings=1012600 lazy-girth=493422 last: m=126 classes=6 cclen=87 t=4868s
[01:11:15] it=1348757 colorings=1012800 lazy-girth=493453 last: m=126 classes=6 cclen=87 t=4869s
[01:11:16] it=1348983 colorings=1013000 lazy-girth=493482 last: m=126 classes=6 cclen=87 t=4870s
[01:11:18] it=1349247 colorings=1013200 lazy-girth=493590 last: m=126 classes=6 cclen=87 t=4872s
[01:11:19] it=1349483 colorings=1013400 lazy-girth=493644 last: m=126 classes=6 cclen=87 t=4873s
[01:11:20] it=1349732 colorings=1013600 lazy-girth=493702 last: m=126 classes=6 cclen=87 t=4874s
[01:11:21] it=1349966 colorings=1013800 lazy-girth=493743 last: m=126 classes=6 cclen=87 t=4875s
[01:11:22] it=1350199 colorings=1014000 lazy-girth=493781 last: m=126 classes=6 cclen=87 t=4876s
[01:11:23] it=1350428 colorings=1014200 lazy-girth=493813 last: m=126 classes=6 cclen=87 t=4877s
[01:11:24] it=1350676 colorings=1014400 lazy-girth=493885 last: m=126 classes=6 cclen=87 t=4878s
[01:11:25] it=1350903 colorings=1014600 lazy-girth=493922 last: m=126 classes=6 cclen=87 t=4879s
[01:11:26] it=1351127 colorings=1014800 lazy-girth=493950 last: m=126 classes=6 cclen=87 t=4880s
[01:11:27] it=1351349 colorings=1015000 lazy-girth=493973 last: m=126 classes=6 cclen=87 t=4881s
[01:11:28] it=1351583 colorings=1015200 lazy-girth=494012 last: m=126 classes=6 cclen=87 t=4882s
[01:11:29] it=1351811 colorings=1015400 lazy-girth=494046 last: m=126 classes=6 cclen=87 t=4883s
[01:11:30] it=1352040 colorings=1015600 lazy-girth=494080 last: m=126 classes=6 cclen=87 t=4884s
[01:11:31] it=1352260 colorings=1015800 lazy-girth=494103 last: m=126 classes=6 cclen=87 t=4885s
[01:11:32] it=1352494 colorings=1016000 lazy-girth=494139 last: m=126 classes=6 cclen=87 t=4886s
[01:11:33] it=1352712 colorings=1016200 lazy-girth=494158 last: m=126 classes=6 cclen=87 t=4888s
[01:11:34] it=1352949 colorings=1016400 lazy-girth=494208 last: m=126 classes=6 cclen=87 t=4889s
[01:11:36] it=1353188 colorings=1016600 lazy-girth=494251 last: m=126 classes=6 cclen=87 t=4890s
[01:11:37] it=1353420 colorings=1016800 lazy-girth=494298 last: m=126 classes=6 cclen=87 t=4891s
[01:11:38] it=1353656 colorings=1017000 lazy-girth=494340 last: m=126 classes=6 cclen=87 t=4892s
[01:11:39] it=1353895 colorings=1017200 lazy-girth=494384 last: m=126 classes=6 cclen=87 t=4893s
[01:11:40] it=1354114 colorings=1017400 lazy-girth=494403 last: m=126 classes=6 cclen=87 t=4894s
[01:11:41] it=1354345 colorings=1017600 lazy-girth=494442 last: m=126 classes=6 cclen=87 t=4895s
[01:11:41] it=1354581 colorings=1017800 lazy-girth=494488 last: m=126 classes=6 cclen=87 t=4896s
[01:11:42] it=1354802 colorings=1018000 lazy-girth=494510 last: m=126 classes=6 cclen=87 t=4897s
[01:11:43] it=1355026 colorings=1018200 lazy-girth=494537 last: m=126 classes=6 cclen=87 t=4898s
[01:11:44] it=1355254 colorings=1018400 lazy-girth=494576 last: m=126 classes=6 cclen=87 t=4899s
[01:11:45] it=1355472 colorings=1018600 lazy-girth=494596 last: m=126 classes=6 cclen=87 t=4899s
[01:11:46] it=1355689 colorings=1018800 lazy-girth=494617 last: m=126 classes=6 cclen=86 t=4900s
[01:11:48] it=1355908 colorings=1019000 lazy-girth=494644 last: m=126 classes=6 cclen=87 t=4902s
[01:11:50] it=1356228 colorings=1019200 lazy-girth=494927 last: m=126 classes=6 cclen=87 t=4904s
[01:11:51] it=1356544 colorings=1019400 lazy-girth=495137 last: m=126 classes=6 cclen=87 t=4906s
[01:11:53] it=1356809 colorings=1019600 lazy-girth=495257 last: m=126 classes=6 cclen=87 t=4907s
[01:11:54] it=1357062 colorings=1019800 lazy-girth=495343 last: m=126 classes=6 cclen=86 t=4908s
[01:11:55] it=1357307 colorings=1020000 lazy-girth=495405 last: m=126 classes=6 cclen=87 t=4910s
[01:11:57] it=1357567 colorings=1020200 lazy-girth=495487 last: m=126 classes=6 cclen=87 t=4911s
[01:11:58] it=1357817 colorings=1020400 lazy-girth=495567 last: m=126 classes=6 cclen=86 t=4912s
[01:11:59] it=1358037 colorings=1020600 lazy-girth=495587 last: m=126 classes=6 cclen=87 t=4913s
[01:12:00] it=1358256 colorings=1020800 lazy-girth=495606 last: m=126 classes=6 cclen=87 t=4914s
[01:12:01] it=1358504 colorings=1021000 lazy-girth=495684 last: m=126 classes=6 cclen=86 t=4915s
[01:12:02] it=1358753 colorings=1021200 lazy-girth=495738 last: m=126 classes=6 cclen=87 t=4916s
[01:12:03] it=1359003 colorings=1021400 lazy-girth=495807 last: m=126 classes=6 cclen=86 t=4917s
[01:12:04] it=1359224 colorings=1021600 lazy-girth=495828 last: m=126 classes=6 cclen=87 t=4918s
[01:12:05] it=1359468 colorings=1021800 lazy-girth=495897 last: m=126 classes=6 cclen=87 t=4919s
[01:12:06] it=1359711 colorings=1022000 lazy-girth=495958 last: m=126 classes=6 cclen=87 t=4921s
[01:12:08] it=1359943 colorings=1022200 lazy-girth=495992 last: m=126 classes=6 cclen=87 t=4922s
[01:12:09] it=1360212 colorings=1022400 lazy-girth=496096 last: m=126 classes=6 cclen=87 t=4923s
[01:12:10] it=1360464 colorings=1022600 lazy-girth=496179 last: m=126 classes=6 cclen=87 t=4924s
[01:12:11] it=1360696 colorings=1022800 lazy-girth=496228 last: m=126 classes=6 cclen=87 t=4925s
[01:12:12] it=1360948 colorings=1023000 lazy-girth=496313 last: m=126 classes=6 cclen=87 t=4926s
[01:12:13] it=1361195 colorings=1023200 lazy-girth=496383 last: m=126 classes=6 cclen=86 t=4927s
[01:12:14] it=1361443 colorings=1023400 lazy-girth=496461 last: m=126 classes=6 cclen=87 t=4928s
[01:12:15] it=1361696 colorings=1023600 lazy-girth=496538 last: m=126 classes=6 cclen=87 t=4930s
[01:12:16] it=1361912 colorings=1023800 lazy-girth=496557 last: m=126 classes=6 cclen=87 t=4930s
[01:12:17] it=1362143 colorings=1024000 lazy-girth=496599 last: m=126 classes=6 cclen=87 t=4932s
[01:12:19] it=1362397 colorings=1024200 lazy-girth=496693 last: m=126 classes=6 cclen=86 t=4933s
[01:12:20] it=1362659 colorings=1024400 lazy-girth=496781 last: m=126 classes=6 cclen=83 t=4934s
[01:12:21] it=1362903 colorings=1024600 lazy-girth=496851 last: m=126 classes=6 cclen=87 t=4935s
[01:12:22] it=1363128 colorings=1024800 lazy-girth=496891 last: m=126 classes=6 cclen=87 t=4936s
[01:12:23] it=1363333 colorings=1025000 lazy-girth=496896 last: m=126 classes=6 cclen=87 t=4937s
[01:12:24] it=1363575 colorings=1025200 lazy-girth=496972 last: m=126 classes=6 cclen=87 t=4938s
[01:12:25] it=1363847 colorings=1025400 lazy-girth=497095 last: m=126 classes=6 cclen=86 t=4939s
[01:12:26] it=1364077 colorings=1025600 lazy-girth=497142 last: m=126 classes=6 cclen=87 t=4940s
[01:12:27] it=1364321 colorings=1025800 lazy-girth=497213 last: m=126 classes=6 cclen=87 t=4941s
[01:12:28] it=1364575 colorings=1026000 lazy-girth=497303 last: m=126 classes=6 cclen=87 t=4942s
[01:12:29] it=1364809 colorings=1026200 lazy-girth=497356 last: m=126 classes=6 cclen=87 t=4944s
[01:12:31] it=1365057 colorings=1026400 lazy-girth=497427 last: m=126 classes=6 cclen=87 t=4945s
[01:12:32] it=1365314 colorings=1026600 lazy-girth=497519 last: m=126 classes=6 cclen=86 t=4946s
[01:12:33] it=1365558 colorings=1026800 lazy-girth=497596 last: m=126 classes=6 cclen=87 t=4947s
[01:12:34] it=1365800 colorings=1027000 lazy-girth=497666 last: m=126 classes=6 cclen=87 t=4948s
[01:12:35] it=1366057 colorings=1027200 lazy-girth=497770 last: m=126 classes=6 cclen=87 t=4949s
[01:12:37] it=1366343 colorings=1027400 lazy-girth=497918 last: m=126 classes=6 cclen=87 t=4951s
[01:12:38] it=1366612 colorings=1027600 lazy-girth=498004 last: m=126 classes=6 cclen=86 t=4952s
[01:12:39] it=1366834 colorings=1027800 lazy-girth=498030 last: m=126 classes=6 cclen=86 t=4953s
[01:12:40] it=1367073 colorings=1028000 lazy-girth=498071 last: m=126 classes=6 cclen=87 t=4954s
[01:12:41] it=1367322 colorings=1028200 lazy-girth=498123 last: m=126 classes=6 cclen=87 t=4955s
[01:12:42] it=1367580 colorings=1028400 lazy-girth=498193 last: m=126 classes=6 cclen=87 t=4956s
[01:12:43] it=1367815 colorings=1028600 lazy-girth=498250 last: m=126 classes=6 cclen=87 t=4957s
[01:12:44] it=1368071 colorings=1028800 lazy-girth=498319 last: m=126 classes=6 cclen=87 t=4958s
[01:12:45] it=1368319 colorings=1029000 lazy-girth=498379 last: m=126 classes=6 cclen=86 t=4959s
[01:12:45] it=1368541 colorings=1029200 lazy-girth=498413 last: m=126 classes=6 cclen=87 t=4960s
[01:12:46] it=1368744 colorings=1029400 lazy-girth=498416 last: m=126 classes=6 cclen=87 t=4960s
[01:12:47] it=1368984 colorings=1029600 lazy-girth=498465 last: m=126 classes=6 cclen=87 t=4961s
[01:12:48] it=1369224 colorings=1029800 lazy-girth=498512 last: m=126 classes=6 cclen=87 t=4962s
[01:12:49] it=1369468 colorings=1030000 lazy-girth=498570 last: m=126 classes=6 cclen=87 t=4963s
[01:12:50] it=1369692 colorings=1030200 lazy-girth=498604 last: m=126 classes=6 cclen=87 t=4964s
[01:12:51] it=1369914 colorings=1030400 lazy-girth=498627 last: m=126 classes=6 cclen=87 t=4965s
[01:12:52] it=1370143 colorings=1030600 lazy-girth=498659 last: m=126 classes=6 cclen=86 t=4966s
[01:12:53] it=1370369 colorings=1030800 lazy-girth=498686 last: m=126 classes=6 cclen=87 t=4967s
[01:12:54] it=1370625 colorings=1031000 lazy-girth=498788 last: m=126 classes=6 cclen=87 t=4968s
[01:12:55] it=1370878 colorings=1031200 lazy-girth=498874 last: m=126 classes=6 cclen=87 t=4969s
[01:12:56] it=1371123 colorings=1031400 lazy-girth=498947 last: m=126 classes=6 cclen=87 t=4970s
[01:12:57] it=1371381 colorings=1031600 lazy-girth=499018 last: m=126 classes=6 cclen=87 t=4971s
[01:12:58] it=1371626 colorings=1031800 lazy-girth=499095 last: m=126 classes=6 cclen=87 t=4972s
[01:12:59] it=1371865 colorings=1032000 lazy-girth=499145 last: m=126 classes=6 cclen=87 t=4973s
[01:13:00] it=1372116 colorings=1032200 lazy-girth=499219 last: m=126 classes=6 cclen=87 t=4974s
[01:13:01] it=1372362 colorings=1032400 lazy-girth=499294 last: m=126 classes=6 cclen=87 t=4976s
[01:13:02] it=1372634 colorings=1032600 lazy-girth=499404 last: m=126 classes=6 cclen=87 t=4977s
[01:13:04] it=1372871 colorings=1032800 lazy-girth=499461 last: m=126 classes=6 cclen=87 t=4978s
[01:13:05] it=1373147 colorings=1033000 lazy-girth=499582 last: m=126 classes=6 cclen=87 t=4979s
[01:13:06] it=1373383 colorings=1033200 lazy-girth=499643 last: m=126 classes=6 cclen=87 t=4980s
[01:13:07] it=1373638 colorings=1033400 lazy-girth=499720 last: m=126 classes=6 cclen=87 t=4981s
[01:13:08] it=1373890 colorings=1033600 lazy-girth=499789 last: m=126 classes=6 cclen=86 t=4982s
[01:13:09] it=1374142 colorings=1033800 lazy-girth=499857 last: m=126 classes=6 cclen=87 t=4983s
[01:13:10] it=1374373 colorings=1034000 lazy-girth=499897 last: m=126 classes=6 cclen=87 t=4984s
[01:13:11] it=1374613 colorings=1034200 lazy-girth=499952 last: m=126 classes=6 cclen=87 t=4985s
[01:13:12] it=1374861 colorings=1034400 lazy-girth=500047 last: m=126 classes=6 cclen=87 t=4986s
[01:13:13] it=1375122 colorings=1034600 lazy-girth=500121 last: m=126 classes=6 cclen=87 t=4987s
[01:13:14] it=1375352 colorings=1034800 lazy-girth=500165 last: m=126 classes=6 cclen=87 t=4988s
[01:13:15] it=1375604 colorings=1035000 lazy-girth=500255 last: m=126 classes=6 cclen=86 t=4990s
[01:13:16] it=1375842 colorings=1035200 lazy-girth=500298 last: m=126 classes=6 cclen=87 t=4991s
[01:13:17] it=1376088 colorings=1035400 lazy-girth=500359 last: m=126 classes=6 cclen=87 t=4992s
[01:13:19] it=1376352 colorings=1035600 lazy-girth=500448 last: m=126 classes=6 cclen=87 t=4993s
[01:13:20] it=1376618 colorings=1035800 lazy-girth=500536 last: m=126 classes=6 cclen=87 t=4994s
[01:13:21] it=1376867 colorings=1036000 lazy-girth=500611 last: m=126 classes=6 cclen=87 t=4995s
[01:13:22] it=1377122 colorings=1036200 lazy-girth=500695 last: m=126 classes=6 cclen=87 t=4996s
[01:13:23] it=1377350 colorings=1036400 lazy-girth=500733 last: m=126 classes=6 cclen=87 t=4997s
[01:13:24] it=1377602 colorings=1036600 lazy-girth=500792 last: m=126 classes=6 cclen=87 t=4998s
[01:13:24] it=1377827 colorings=1036800 lazy-girth=500831 last: m=126 classes=6 cclen=87 t=4999s
[01:13:25] it=1378030 colorings=1037000 lazy-girth=500834 last: m=126 classes=6 cclen=87 t=4999s
[01:13:26] it=1378252 colorings=1037200 lazy-girth=500857 last: m=126 classes=6 cclen=86 t=5000s
[01:13:27] it=1378493 colorings=1037400 lazy-girth=500904 last: m=126 classes=6 cclen=87 t=5001s
[01:13:28] it=1378737 colorings=1037600 lazy-girth=500967 last: m=126 classes=6 cclen=87 t=5002s
[01:13:29] it=1378973 colorings=1037800 lazy-girth=501025 last: m=126 classes=6 cclen=87 t=5003s
[01:13:30] it=1379210 colorings=1038000 lazy-girth=501066 last: m=126 classes=6 cclen=87 t=5004s
[01:13:31] it=1379447 colorings=1038200 lazy-girth=501117 last: m=126 classes=6 cclen=87 t=5005s
[01:13:32] it=1379679 colorings=1038400 lazy-girth=501152 last: m=126 classes=6 cclen=87 t=5006s
[01:13:33] it=1379916 colorings=1038600 lazy-girth=501197 last: m=126 classes=6 cclen=87 t=5007s
[01:13:34] it=1380147 colorings=1038800 lazy-girth=501235 last: m=126 classes=6 cclen=87 t=5008s
[01:13:35] it=1380371 colorings=1039000 lazy-girth=501264 last: m=126 classes=6 cclen=87 t=5009s
[01:13:36] it=1380595 colorings=1039200 lazy-girth=501296 last: m=126 classes=6 cclen=87 t=5010s
[01:13:37] it=1380834 colorings=1039400 lazy-girth=501362 last: m=126 classes=6 cclen=87 t=5011s
[01:13:38] it=1381113 colorings=1039600 lazy-girth=501512 last: m=126 classes=6 cclen=87 t=5012s
[01:13:39] it=1381377 colorings=1039800 lazy-girth=501634 last: m=126 classes=6 cclen=87 t=5013s
[01:13:40] it=1381625 colorings=1040000 lazy-girth=501712 last: m=126 classes=6 cclen=87 t=5014s
[01:13:41] it=1381848 colorings=1040200 lazy-girth=501736 last: m=126 classes=6 cclen=87 t=5015s
[01:13:42] it=1382099 colorings=1040400 lazy-girth=501801 last: m=126 classes=6 cclen=87 t=5017s
[01:13:44] it=1382360 colorings=1040600 lazy-girth=501874 last: m=126 classes=6 cclen=87 t=5018s
[01:13:45] it=1382619 colorings=1040800 lazy-girth=501963 last: m=126 classes=6 cclen=87 t=5019s
[01:13:46] it=1382871 colorings=1041000 lazy-girth=502036 last: m=126 classes=6 cclen=87 t=5020s
[01:13:47] it=1383095 colorings=1041200 lazy-girth=502067 last: m=126 classes=6 cclen=87 t=5021s
[01:13:48] it=1383329 colorings=1041400 lazy-girth=502113 last: m=126 classes=6 cclen=86 t=5022s
[01:13:49] it=1383568 colorings=1041600 lazy-girth=502179 last: m=126 classes=6 cclen=87 t=5023s
[01:13:50] it=1383838 colorings=1041800 lazy-girth=502310 last: m=126 classes=6 cclen=87 t=5024s
[01:13:51] it=1384108 colorings=1042000 lazy-girth=502444 last: m=126 classes=6 cclen=87 t=5025s
[01:13:52] it=1384343 colorings=1042200 lazy-girth=502485 last: m=126 classes=6 cclen=87 t=5026s
[01:13:53] it=1384591 colorings=1042400 lazy-girth=502559 last: m=126 classes=6 cclen=86 t=5027s
[01:13:54] it=1384861 colorings=1042600 lazy-girth=502647 last: m=126 classes=6 cclen=87 t=5028s
[01:13:55] it=1385100 colorings=1042800 lazy-girth=502705 last: m=126 classes=6 cclen=87 t=5029s
[01:13:56] it=1385354 colorings=1043000 lazy-girth=502789 last: m=126 classes=6 cclen=87 t=5030s
[01:13:57] it=1385595 colorings=1043200 lazy-girth=502854 last: m=126 classes=6 cclen=87 t=5032s
[01:13:58] it=1385800 colorings=1043400 lazy-girth=502859 last: m=126 classes=6 cclen=87 t=5032s
[01:13:59] it=1386019 colorings=1043600 lazy-girth=502884 last: m=126 classes=6 cclen=87 t=5033s
[01:14:00] it=1386256 colorings=1043800 lazy-girth=502926 last: m=126 classes=6 cclen=87 t=5034s
[01:14:01] it=1386484 colorings=1044000 lazy-girth=502966 last: m=126 classes=6 cclen=87 t=5035s
[01:14:02] it=1386716 colorings=1044200 lazy-girth=503017 last: m=126 classes=6 cclen=87 t=5036s
[01:14:03] it=1386952 colorings=1044400 lazy-girth=503065 last: m=126 classes=6 cclen=87 t=5037s
[01:14:04] it=1387182 colorings=1044600 lazy-girth=503105 last: m=126 classes=6 cclen=87 t=5038s
[01:14:04] it=1387403 colorings=1044800 lazy-girth=503130 last: m=126 classes=6 cclen=87 t=5039s
[01:14:05] it=1387632 colorings=1045000 lazy-girth=503170 last: m=126 classes=6 cclen=87 t=5039s
[01:14:06] it=1387871 colorings=1045200 lazy-girth=503227 last: m=126 classes=6 cclen=87 t=5040s
[01:14:07] it=1388100 colorings=1045400 lazy-girth=503268 last: m=126 classes=6 cclen=87 t=5041s
[01:14:08] it=1388349 colorings=1045600 lazy-girth=503322 last: m=126 classes=6 cclen=87 t=5043s
[01:14:09] it=1388593 colorings=1045800 lazy-girth=503376 last: m=126 classes=6 cclen=87 t=5044s
[01:14:11] it=1388842 colorings=1046000 lazy-girth=503441 last: m=126 classes=6 cclen=87 t=5045s
[01:14:12] it=1389072 colorings=1046200 lazy-girth=503478 last: m=126 classes=6 cclen=86 t=5046s
[01:14:13] it=1389316 colorings=1046400 lazy-girth=503541 last: m=126 classes=6 cclen=87 t=5047s
[01:14:14] it=1389570 colorings=1046600 lazy-girth=503625 last: m=126 classes=6 cclen=87 t=5048s
[01:14:15] it=1389798 colorings=1046800 lazy-girth=503660 last: m=126 classes=6 cclen=87 t=5049s
[01:14:16] it=1390018 colorings=1047000 lazy-girth=503687 last: m=126 classes=6 cclen=87 t=5050s
[01:14:17] it=1390262 colorings=1047200 lazy-girth=503738 last: m=126 classes=6 cclen=87 t=5051s
[01:14:18] it=1390514 colorings=1047400 lazy-girth=503812 last: m=126 classes=6 cclen=87 t=5052s
[01:14:19] it=1390748 colorings=1047600 lazy-girth=503862 last: m=126 classes=6 cclen=87 t=5053s
[01:14:20] it=1390990 colorings=1047800 lazy-girth=503924 last: m=126 classes=6 cclen=87 t=5055s
[01:14:21] it=1391210 colorings=1048000 lazy-girth=503952 last: m=126 classes=6 cclen=87 t=5056s
[01:14:22] it=1391453 colorings=1048200 lazy-girth=504016 last: m=126 classes=6 cclen=85 t=5057s
[01:14:24] it=1391705 colorings=1048400 lazy-girth=504092 last: m=126 classes=6 cclen=87 t=5058s
[01:14:25] it=1391935 colorings=1048600 lazy-girth=504139 last: m=126 classes=6 cclen=87 t=5059s
[01:14:26] it=1392181 colorings=1048800 lazy-girth=504207 last: m=126 classes=6 cclen=87 t=5060s
[01:14:27] it=1392417 colorings=1049000 lazy-girth=504265 last: m=126 classes=6 cclen=87 t=5061s
[01:14:28] it=1392663 colorings=1049200 lazy-girth=504334 last: m=126 classes=6 cclen=87 t=5062s
[01:14:29] it=1392908 colorings=1049400 lazy-girth=504399 last: m=126 classes=6 cclen=87 t=5064s
[01:14:31] it=1393147 colorings=1049600 lazy-girth=504462 last: m=126 classes=6 cclen=87 t=5065s
[01:14:32] it=1393393 colorings=1049800 lazy-girth=504536 last: m=126 classes=6 cclen=87 t=5066s
[01:14:33] it=1393651 colorings=1050000 lazy-girth=504630 last: m=126 classes=6 cclen=87 t=5068s
[01:14:35] it=1393873 colorings=1050200 lazy-girth=504657 last: m=126 classes=6 cclen=87 t=5069s
[01:14:36] it=1394104 colorings=1050400 lazy-girth=504704 last: m=126 classes=6 cclen=85 t=5070s
[01:14:37] it=1394331 colorings=1050600 lazy-girth=504734 last: m=126 classes=6 cclen=87 t=5071s
[01:14:38] it=1394576 colorings=1050800 lazy-girth=504791 last: m=126 classes=6 cclen=87 t=5072s
[01:14:39] it=1394806 colorings=1051000 lazy-girth=504833 last: m=126 classes=6 cclen=86 t=5073s
[01:14:40] it=1395031 colorings=1051200 lazy-girth=504863 last: m=126 classes=6 cclen=87 t=5074s
[01:14:41] it=1395256 colorings=1051400 lazy-girth=504896 last: m=126 classes=6 cclen=87 t=5075s
[01:14:42] it=1395482 colorings=1051600 lazy-girth=504929 last: m=126 classes=6 cclen=87 t=5076s
[01:14:43] it=1395716 colorings=1051800 lazy-girth=504968 last: m=126 classes=6 cclen=87 t=5077s
[01:14:44] it=1395931 colorings=1052000 lazy-girth=504986 last: m=126 classes=6 cclen=87 t=5078s
[01:14:45] it=1396159 colorings=1052200 lazy-girth=505022 last: m=126 classes=6 cclen=87 t=5079s
[01:14:46] it=1396397 colorings=1052400 lazy-girth=505072 last: m=126 classes=6 cclen=87 t=5081s
[01:14:48] it=1396641 colorings=1052600 lazy-girth=505141 last: m=126 classes=6 cclen=85 t=5082s
[01:14:49] it=1396895 colorings=1052800 lazy-girth=505210 last: m=126 classes=6 cclen=87 t=5084s
[01:14:51] it=1397135 colorings=1053000 lazy-girth=505271 last: m=126 classes=6 cclen=87 t=5085s
[01:14:52] it=1397385 colorings=1053200 lazy-girth=505340 last: m=126 classes=6 cclen=87 t=5086s
[01:14:53] it=1397649 colorings=1053400 lazy-girth=505422 last: m=126 classes=6 cclen=87 t=5087s
[01:14:54] it=1397902 colorings=1053600 lazy-girth=505500 last: m=126 classes=6 cclen=87 t=5088s
[01:14:56] it=1398151 colorings=1053800 lazy-girth=505570 last: m=126 classes=6 cclen=87 t=5090s
[01:14:57] it=1398392 colorings=1054000 lazy-girth=505623 last: m=126 classes=6 cclen=87 t=5091s
[01:14:58] it=1398648 colorings=1054200 lazy-girth=505706 last: m=126 classes=6 cclen=87 t=5092s
[01:14:59] it=1398903 colorings=1054400 lazy-girth=505795 last: m=126 classes=6 cclen=87 t=5093s
[01:15:01] it=1399152 colorings=1054600 lazy-girth=505873 last: m=126 classes=6 cclen=87 t=5095s
[01:15:02] it=1399399 colorings=1054800 lazy-girth=505939 last: m=126 classes=6 cclen=87 t=5096s
[01:15:03] it=1399639 colorings=1055000 lazy-girth=505990 last: m=126 classes=6 cclen=87 t=5097s
[01:15:04] it=1399891 colorings=1055200 lazy-girth=506059 last: m=126 classes=6 cclen=87 t=5098s
[01:15:05] it=1400136 colorings=1055400 lazy-girth=506128 last: m=126 classes=6 cclen=87 t=5099s
[01:15:06] it=1400381 colorings=1055600 lazy-girth=506193 last: m=126 classes=6 cclen=87 t=5100s
[01:15:07] it=1400649 colorings=1055800 lazy-girth=506284 last: m=126 classes=6 cclen=87 t=5101s
[01:15:08] it=1400884 colorings=1056000 lazy-girth=506328 last: m=126 classes=6 cclen=87 t=5102s
[01:15:09] it=1401146 colorings=1056200 lazy-girth=506415 last: m=126 classes=6 cclen=87 t=5103s
[01:15:10] it=1401384 colorings=1056400 lazy-girth=506461 last: m=126 classes=6 cclen=87 t=5104s
[01:15:11] it=1401638 colorings=1056600 lazy-girth=506537 last: m=126 classes=6 cclen=87 t=5105s
[01:15:12] it=1401879 colorings=1056800 lazy-girth=506595 last: m=126 classes=6 cclen=87 t=5106s
[01:15:13] it=1402122 colorings=1057000 lazy-girth=506649 last: m=126 classes=6 cclen=87 t=5107s
[01:15:14] it=1402350 colorings=1057200 lazy-girth=506691 last: m=126 classes=6 cclen=87 t=5108s
[01:15:15] it=1402595 colorings=1057400 lazy-girth=506761 last: m=126 classes=6 cclen=87 t=5109s
[01:15:16] it=1402852 colorings=1057600 lazy-girth=506847 last: m=126 classes=6 cclen=87 t=5110s
[01:15:17] it=1403079 colorings=1057800 lazy-girth=506892 last: m=126 classes=6 cclen=87 t=5111s
[01:15:18] it=1403313 colorings=1058000 lazy-girth=506929 last: m=126 classes=6 cclen=87 t=5112s
[01:15:19] it=1403575 colorings=1058200 lazy-girth=507027 last: m=126 classes=6 cclen=87 t=5113s
[01:15:20] it=1403783 colorings=1058400 lazy-girth=507037 last: m=126 classes=6 cclen=87 t=5114s
[01:15:21] it=1404030 colorings=1058600 lazy-girth=507116 last: m=126 classes=6 cclen=87 t=5115s
[01:15:22] it=1404281 colorings=1058800 lazy-girth=507185 last: m=126 classes=6 cclen=87 t=5116s
[01:15:23] it=1404511 colorings=1059000 lazy-girth=507217 last: m=126 classes=6 cclen=86 t=5117s
[01:15:24] it=1404767 colorings=1059200 lazy-girth=507304 last: m=126 classes=6 cclen=87 t=5118s
[01:15:25] it=1405010 colorings=1059400 lazy-girth=507371 last: m=126 classes=6 cclen=87 t=5119s
[01:15:26] it=1405251 colorings=1059600 lazy-girth=507438 last: m=126 classes=6 cclen=87 t=5121s
[01:15:27] it=1405486 colorings=1059800 lazy-girth=507480 last: m=126 classes=6 cclen=86 t=5122s
[01:15:28] it=1405743 colorings=1060000 lazy-girth=507580 last: m=126 classes=6 cclen=87 t=5123s
[01:15:29] it=1406002 colorings=1060200 lazy-girth=507675 last: m=126 classes=6 cclen=86 t=5123s
[01:15:30] it=1406231 colorings=1060400 lazy-girth=507717 last: m=126 classes=6 cclen=87 t=5124s
[01:15:31] it=1406465 colorings=1060600 lazy-girth=507773 last: m=126 classes=6 cclen=87 t=5125s
[01:15:32] it=1406706 colorings=1060800 lazy-girth=507835 last: m=126 classes=6 cclen=87 t=5126s
[01:15:33] it=1406933 colorings=1061000 lazy-girth=507879 last: m=126 classes=6 cclen=87 t=5127s
[01:15:34] it=1407177 colorings=1061200 lazy-girth=507951 last: m=126 classes=6 cclen=87 t=5128s
[01:15:35] it=1407415 colorings=1061400 lazy-girth=508005 last: m=126 classes=6 cclen=87 t=5129s
[01:15:36] it=1407649 colorings=1061600 lazy-girth=508063 last: m=126 classes=6 cclen=87 t=5130s
[01:15:37] it=1407882 colorings=1061800 lazy-girth=508122 last: m=126 classes=6 cclen=87 t=5131s
[01:15:38] it=1408134 colorings=1062000 lazy-girth=508205 last: m=126 classes=6 cclen=87 t=5132s
[01:15:39] it=1408399 colorings=1062200 lazy-girth=508310 last: m=126 classes=6 cclen=87 t=5133s
[01:15:40] it=1408668 colorings=1062400 lazy-girth=508428 last: m=126 classes=6 cclen=87 t=5134s
[01:15:41] it=1408890 colorings=1062600 lazy-girth=508465 last: m=126 classes=6 cclen=87 t=5135s
[01:15:42] it=1409140 colorings=1062800 lazy-girth=508557 last: m=126 classes=6 cclen=87 t=5136s
[01:15:43] it=1409379 colorings=1063000 lazy-girth=508622 last: m=126 classes=6 cclen=87 t=5137s
[01:15:45] it=1409629 colorings=1063200 lazy-girth=508702 last: m=126 classes=6 cclen=87 t=5139s
[01:15:46] it=1409877 colorings=1063400 lazy-girth=508754 last: m=126 classes=6 cclen=87 t=5140s
[01:15:47] it=1410135 colorings=1063600 lazy-girth=508836 last: m=126 classes=6 cclen=86 t=5141s
[01:15:48] it=1410384 colorings=1063800 lazy-girth=508900 last: m=126 classes=6 cclen=87 t=5142s
[01:15:49] it=1410631 colorings=1064000 lazy-girth=508978 last: m=126 classes=6 cclen=87 t=5143s
[01:15:50] it=1410860 colorings=1064200 lazy-girth=509011 last: m=126 classes=6 cclen=87 t=5144s
[01:15:51] it=1411099 colorings=1064400 lazy-girth=509067 last: m=126 classes=6 cclen=87 t=5145s
[01:15:52] it=1411352 colorings=1064600 lazy-girth=509149 last: m=126 classes=6 cclen=87 t=5146s
[01:15:53] it=1411574 colorings=1064800 lazy-girth=509176 last: m=126 classes=6 cclen=87 t=5147s
[01:15:54] it=1411811 colorings=1065000 lazy-girth=509225 last: m=126 classes=6 cclen=87 t=5148s
[01:15:55] it=1412056 colorings=1065200 lazy-girth=509288 last: m=126 classes=6 cclen=87 t=5149s
[01:15:56] it=1412300 colorings=1065400 lazy-girth=509360 last: m=126 classes=6 cclen=87 t=5150s
[01:15:57] it=1412534 colorings=1065600 lazy-girth=509400 last: m=126 classes=6 cclen=87 t=5151s
[01:15:58] it=1412797 colorings=1065800 lazy-girth=509485 last: m=126 classes=6 cclen=87 t=5152s
[01:15:59] it=1413043 colorings=1066000 lazy-girth=509541 last: m=126 classes=6 cclen=87 t=5153s
[01:16:00] it=1413275 colorings=1066200 lazy-girth=509586 last: m=126 classes=6 cclen=84 t=5154s
[01:16:01] it=1413518 colorings=1066400 lazy-girth=509649 last: m=126 classes=6 cclen=87 t=5155s
[01:16:02] it=1413762 colorings=1066600 lazy-girth=509722 last: m=126 classes=6 cclen=87 t=5156s
[01:16:03] it=1414004 colorings=1066800 lazy-girth=509771 last: m=126 classes=6 cclen=87 t=5157s
[01:16:04] it=1414244 colorings=1067000 lazy-girth=509822 last: m=126 classes=6 cclen=87 t=5158s
[01:16:05] it=1414488 colorings=1067200 lazy-girth=509892 last: m=126 classes=6 cclen=87 t=5159s
[01:16:06] it=1414708 colorings=1067400 lazy-girth=509921 last: m=126 classes=6 cclen=87 t=5160s
[01:16:07] it=1414934 colorings=1067600 lazy-girth=509951 last: m=126 classes=6 cclen=87 t=5161s
[01:16:07] it=1415151 colorings=1067800 lazy-girth=509972 last: m=126 classes=6 cclen=86 t=5162s
[01:16:08] it=1415369 colorings=1068000 lazy-girth=509995 last: m=126 classes=6 cclen=87 t=5163s
[01:16:09] it=1415610 colorings=1068200 lazy-girth=510050 last: m=126 classes=6 cclen=87 t=5164s
[01:16:10] it=1415841 colorings=1068400 lazy-girth=510090 last: m=126 classes=6 cclen=87 t=5164s
[01:16:11] it=1416082 colorings=1068600 lazy-girth=510145 last: m=126 classes=6 cclen=87 t=5165s
[01:16:12] it=1416322 colorings=1068800 lazy-girth=510191 last: m=126 classes=6 cclen=87 t=5166s
[01:16:13] it=1416539 colorings=1069000 lazy-girth=510212 last: m=126 classes=6 cclen=87 t=5167s
[01:16:14] it=1416773 colorings=1069200 lazy-girth=510259 last: m=126 classes=6 cclen=87 t=5168s
[01:16:16] it=1417021 colorings=1069400 lazy-girth=510322 last: m=126 classes=6 cclen=87 t=5170s
[01:16:17] it=1417249 colorings=1069600 lazy-girth=510359 last: m=126 classes=6 cclen=87 t=5171s
[01:16:18] it=1417489 colorings=1069800 lazy-girth=510414 last: m=126 classes=6 cclen=85 t=5172s
[01:16:19] it=1417746 colorings=1070000 lazy-girth=510502 last: m=126 classes=6 cclen=87 t=5173s
[01:16:20] it=1417983 colorings=1070200 lazy-girth=510555 last: m=126 classes=6 cclen=87 t=5174s
[01:16:21] it=1418212 colorings=1070400 lazy-girth=510593 last: m=126 classes=6 cclen=87 t=5175s
[01:17:57] it=1418441 colorings=1070600 lazy-girth=510634 last: m=126 classes=6 cclen=86 t=5271s
[01:17:58] it=1418690 colorings=1070800 lazy-girth=510706 last: m=126 classes=6 cclen=87 t=5272s
[01:17:59] it=1418935 colorings=1071000 lazy-girth=510766 last: m=126 classes=6 cclen=87 t=5273s
[01:18:00] it=1419184 colorings=1071200 lazy-girth=510836 last: m=126 classes=6 cclen=87 t=5274s
[01:18:01] it=1419419 colorings=1071400 lazy-girth=510886 last: m=126 classes=6 cclen=87 t=5275s
[01:18:02] it=1419665 colorings=1071600 lazy-girth=510962 last: m=126 classes=6 cclen=87 t=5276s
[01:18:03] it=1419890 colorings=1071800 lazy-girth=511001 last: m=126 classes=6 cclen=87 t=5277s
[01:18:04] it=1420130 colorings=1072000 lazy-girth=511048 last: m=126 classes=6 cclen=87 t=5278s
[01:18:05] it=1420377 colorings=1072200 lazy-girth=511126 last: m=126 classes=6 cclen=87 t=5279s
[01:18:06] it=1420605 colorings=1072400 lazy-girth=511160 last: m=126 classes=6 cclen=87 t=5280s
[01:18:07] it=1420842 colorings=1072600 lazy-girth=511213 last: m=126 classes=6 cclen=87 t=5281s
[01:18:08] it=1421058 colorings=1072800 lazy-girth=511229 last: m=126 classes=6 cclen=87 t=5282s
[01:18:09] it=1421294 colorings=1073000 lazy-girth=511273 last: m=126 classes=6 cclen=87 t=5283s
[01:18:10] it=1421518 colorings=1073200 lazy-girth=511304 last: m=126 classes=6 cclen=86 t=5284s
[01:18:10] it=1421746 colorings=1073400 lazy-girth=511335 last: m=126 classes=6 cclen=87 t=5285s
[01:18:11] it=1421982 colorings=1073600 lazy-girth=511380 last: m=126 classes=6 cclen=87 t=5285s
[01:18:12] it=1422211 colorings=1073800 lazy-girth=511415 last: m=126 classes=6 cclen=87 t=5286s
[01:18:13] it=1422428 colorings=1074000 lazy-girth=511435 last: m=126 classes=6 cclen=87 t=5287s
[01:18:14] it=1422668 colorings=1074200 lazy-girth=511486 last: m=126 classes=6 cclen=87 t=5288s
[01:18:15] it=1422889 colorings=1074400 lazy-girth=511512 last: m=126 classes=6 cclen=87 t=5289s
[01:18:16] it=1423161 colorings=1074600 lazy-girth=511621 last: m=126 classes=6 cclen=87 t=5290s
[01:18:17] it=1423401 colorings=1074800 lazy-girth=511681 last: m=126 classes=6 cclen=87 t=5291s
[01:18:18] it=1423632 colorings=1075000 lazy-girth=511740 last: m=126 classes=6 cclen=87 t=5292s
[01:18:19] it=1423892 colorings=1075200 lazy-girth=511863 last: m=126 classes=6 cclen=87 t=5293s
[01:18:20] it=1424141 colorings=1075400 lazy-girth=511962 last: m=126 classes=6 cclen=87 t=5294s
[01:18:21] it=1424352 colorings=1075600 lazy-girth=511973 last: m=126 classes=6 cclen=87 t=5295s
[01:18:21] it=1424562 colorings=1075800 lazy-girth=511983 last: m=126 classes=6 cclen=87 t=5296s
[01:18:22] it=1424795 colorings=1076000 lazy-girth=512017 last: m=126 classes=6 cclen=87 t=5296s
[01:18:23] it=1425026 colorings=1076200 lazy-girth=512056 last: m=126 classes=6 cclen=87 t=5297s
[01:18:24] it=1425248 colorings=1076400 lazy-girth=512080 last: m=126 classes=6 cclen=87 t=5298s
[01:18:25] it=1425475 colorings=1076600 lazy-girth=512113 last: m=126 classes=6 cclen=87 t=5299s
[01:18:26] it=1425694 colorings=1076800 lazy-girth=512138 last: m=126 classes=6 cclen=87 t=5300s
[01:18:27] it=1425928 colorings=1077000 lazy-girth=512188 last: m=126 classes=6 cclen=87 t=5301s
[01:18:27] it=1426167 colorings=1077200 lazy-girth=512243 last: m=126 classes=6 cclen=87 t=5302s
[01:18:28] it=1426411 colorings=1077400 lazy-girth=512305 last: m=126 classes=6 cclen=87 t=5303s
[01:18:29] it=1426632 colorings=1077600 lazy-girth=512332 last: m=126 classes=6 cclen=87 t=5303s
[01:18:30] it=1426868 colorings=1077800 lazy-girth=512383 last: m=126 classes=6 cclen=87 t=5304s
[01:18:31] it=1427116 colorings=1078000 lazy-girth=512454 last: m=126 classes=6 cclen=87 t=5305s
[01:18:32] it=1427344 colorings=1078200 lazy-girth=512491 last: m=126 classes=6 cclen=87 t=5306s
[01:18:33] it=1427569 colorings=1078400 lazy-girth=512527 last: m=126 classes=6 cclen=87 t=5307s
[01:18:34] it=1427817 colorings=1078600 lazy-girth=512593 last: m=126 classes=6 cclen=87 t=5308s
[01:18:35] it=1428073 colorings=1078800 lazy-girth=512678 last: m=126 classes=6 cclen=87 t=5309s
[01:18:36] it=1428284 colorings=1079000 lazy-girth=512699 last: m=126 classes=6 cclen=87 t=5310s
[01:18:36] it=1428537 colorings=1079200 lazy-girth=512766 last: m=126 classes=6 cclen=87 t=5311s
[01:18:37] it=1428797 colorings=1079400 lazy-girth=512857 last: m=126 classes=6 cclen=87 t=5311s
[01:18:38] it=1429034 colorings=1079600 lazy-girth=512908 last: m=126 classes=6 cclen=87 t=5312s
[01:18:39] it=1429289 colorings=1079800 lazy-girth=512998 last: m=126 classes=6 cclen=87 t=5313s
[01:18:40] it=1429537 colorings=1080000 lazy-girth=513074 last: m=126 classes=6 cclen=86 t=5314s
[01:18:41] it=1429789 colorings=1080200 lazy-girth=513147 last: m=126 classes=6 cclen=87 t=5315s
[01:18:42] it=1430049 colorings=1080400 lazy-girth=513241 last: m=126 classes=6 cclen=87 t=5316s
[01:18:43] it=1430282 colorings=1080600 lazy-girth=513284 last: m=126 classes=6 cclen=87 t=5317s
[01:18:44] it=1430513 colorings=1080800 lazy-girth=513322 last: m=126 classes=6 cclen=87 t=5318s
[01:18:45] it=1430738 colorings=1081000 lazy-girth=513351 last: m=126 classes=6 cclen=87 t=5319s
[01:18:46] it=1430959 colorings=1081200 lazy-girth=513376 last: m=126 classes=6 cclen=87 t=5320s
[01:18:47] it=1431182 colorings=1081400 lazy-girth=513400 last: m=126 classes=6 cclen=87 t=5321s
[01:18:48] it=1431408 colorings=1081600 lazy-girth=513428 last: m=126 classes=6 cclen=87 t=5322s
[01:18:49] it=1431628 colorings=1081800 lazy-girth=513448 last: m=126 classes=6 cclen=87 t=5323s
[01:18:50] it=1431867 colorings=1082000 lazy-girth=513509 last: m=126 classes=6 cclen=87 t=5325s
[01:18:52] it=1432126 colorings=1082200 lazy-girth=513595 last: m=126 classes=6 cclen=87 t=5326s
[01:18:53] it=1432394 colorings=1082400 lazy-girth=513684 last: m=126 classes=6 cclen=86 t=5327s
[01:18:54] it=1432644 colorings=1082600 lazy-girth=513750 last: m=126 classes=6 cclen=86 t=5328s
[01:18:55] it=1432910 colorings=1082800 lazy-girth=513834 last: m=126 classes=6 cclen=87 t=5329s
[01:18:55] it=1433155 colorings=1083000 lazy-girth=513895 last: m=126 classes=6 cclen=87 t=5330s
[01:18:56] it=1433418 colorings=1083200 lazy-girth=513972 last: m=126 classes=6 cclen=87 t=5331s
[01:18:57] it=1433679 colorings=1083400 lazy-girth=514044 last: m=126 classes=6 cclen=87 t=5332s
[01:18:58] it=1433941 colorings=1083600 lazy-girth=514134 last: m=126 classes=6 cclen=87 t=5333s
[01:18:59] it=1434189 colorings=1083800 lazy-girth=514198 last: m=126 classes=6 cclen=87 t=5333s
[01:19:00] it=1434448 colorings=1084000 lazy-girth=514279 last: m=126 classes=6 cclen=85 t=5335s
[01:19:01] it=1434668 colorings=1084200 lazy-girth=514303 last: m=126 classes=6 cclen=87 t=5335s
[01:19:02] it=1434904 colorings=1084400 lazy-girth=514362 last: m=126 classes=6 cclen=87 t=5336s
[01:19:03] it=1435147 colorings=1084600 lazy-girth=514415 last: m=126 classes=6 cclen=86 t=5337s
[01:19:04] it=1435411 colorings=1084800 lazy-girth=514526 last: m=126 classes=6 cclen=84 t=5339s
[01:19:06] it=1435665 colorings=1085000 lazy-girth=514591 last: m=126 classes=6 cclen=87 t=5340s
[01:19:07] it=1435937 colorings=1085200 lazy-girth=514679 last: m=126 classes=6 cclen=87 t=5341s
[01:19:08] it=1436168 colorings=1085400 lazy-girth=514728 last: m=126 classes=6 cclen=87 t=5342s
[01:19:09] it=1436412 colorings=1085600 lazy-girth=514795 last: m=126 classes=6 cclen=85 t=5343s
[01:19:09] it=1436662 colorings=1085800 lazy-girth=514863 last: m=126 classes=6 cclen=87 t=5344s
[01:19:10] it=1436911 colorings=1086000 lazy-girth=514950 last: m=126 classes=6 cclen=87 t=5344s
[01:19:11] it=1437176 colorings=1086200 lazy-girth=515045 last: m=126 classes=6 cclen=87 t=5345s
[01:19:12] it=1437411 colorings=1086400 lazy-girth=515096 last: m=126 classes=6 cclen=87 t=5346s
[01:19:13] it=1437645 colorings=1086600 lazy-girth=515152 last: m=126 classes=6 cclen=87 t=5347s
[01:19:14] it=1437895 colorings=1086800 lazy-girth=515229 last: m=126 classes=6 cclen=87 t=5348s
[01:19:16] it=1438133 colorings=1087000 lazy-girth=515284 last: m=126 classes=6 cclen=87 t=5350s
[01:19:18] it=1438367 colorings=1087200 lazy-girth=515336 last: m=126 classes=6 cclen=87 t=5352s
[01:19:18] it=1438606 colorings=1087400 lazy-girth=515404 last: m=126 classes=6 cclen=87 t=5353s
[01:19:19] it=1438823 colorings=1087600 lazy-girth=515430 last: m=126 classes=6 cclen=85 t=5354s
[01:19:20] it=1439071 colorings=1087800 lazy-girth=515513 last: m=126 classes=6 cclen=87 t=5355s
[01:19:21] it=1439333 colorings=1088000 lazy-girth=515607 last: m=126 classes=6 cclen=87 t=5356s
[01:19:22] it=1439566 colorings=1088200 lazy-girth=515654 last: m=126 classes=6 cclen=87 t=5357s
[01:19:23] it=1439789 colorings=1088400 lazy-girth=515684 last: m=126 classes=6 cclen=86 t=5357s
[01:19:24] it=1440004 colorings=1088600 lazy-girth=515705 last: m=126 classes=6 cclen=87 t=5358s
[01:19:25] it=1440227 colorings=1088800 lazy-girth=515732 last: m=126 classes=6 cclen=87 t=5359s
[01:19:26] it=1440478 colorings=1089000 lazy-girth=515813 last: m=126 classes=6 cclen=84 t=5360s
[01:19:27] it=1440704 colorings=1089200 lazy-girth=515846 last: m=126 classes=6 cclen=87 t=5361s
[01:19:28] it=1440944 colorings=1089400 lazy-girth=515909 last: m=126 classes=6 cclen=87 t=5362s
[01:19:29] it=1441158 colorings=1089600 lazy-girth=515929 last: m=126 classes=6 cclen=87 t=5363s
[01:19:30] it=1441383 colorings=1089800 lazy-girth=515957 last: m=126 classes=6 cclen=87 t=5364s
[01:19:31] it=1441626 colorings=1090000 lazy-girth=516025 last: m=126 classes=6 cclen=87 t=5365s
[01:19:31] it=1441844 colorings=1090200 lazy-girth=516048 last: m=126 classes=6 cclen=87 t=5366s
[01:19:32] it=1442088 colorings=1090400 lazy-girth=516115 last: m=126 classes=6 cclen=87 t=5366s
[01:19:33] it=1442324 colorings=1090600 lazy-girth=516167 last: m=126 classes=6 cclen=87 t=5367s
[01:19:34] it=1442597 colorings=1090800 lazy-girth=516275 last: m=126 classes=6 cclen=87 t=5368s
[01:19:35] it=1442846 colorings=1091000 lazy-girth=516359 last: m=126 classes=6 cclen=87 t=5369s
[01:19:36] it=1443080 colorings=1091200 lazy-girth=516410 last: m=126 classes=6 cclen=87 t=5371s
[01:19:37] it=1443332 colorings=1091400 lazy-girth=516493 last: m=126 classes=6 cclen=87 t=5371s
[01:19:38] it=1443561 colorings=1091600 lazy-girth=516532 last: m=126 classes=6 cclen=87 t=5372s
[01:19:39] it=1443816 colorings=1091800 lazy-girth=516622 last: m=126 classes=6 cclen=87 t=5373s
[01:19:40] it=1444064 colorings=1092000 lazy-girth=516695 last: m=126 classes=6 cclen=87 t=5374s
[01:19:41] it=1444330 colorings=1092200 lazy-girth=516805 last: m=126 classes=6 cclen=87 t=5375s
[01:19:42] it=1444560 colorings=1092400 lazy-girth=516850 last: m=126 classes=6 cclen=87 t=5376s
[01:19:43] it=1444816 colorings=1092600 lazy-girth=516939 last: m=126 classes=6 cclen=87 t=5377s
[01:19:44] it=1445054 colorings=1092800 lazy-girth=517008 last: m=126 classes=6 cclen=87 t=5378s
[01:19:44] it=1445301 colorings=1093000 lazy-girth=517087 last: m=126 classes=6 cclen=87 t=5379s
[01:19:46] it=1445557 colorings=1093200 lazy-girth=517158 last: m=126 classes=6 cclen=87 t=5380s
[01:19:47] it=1445799 colorings=1093400 lazy-girth=517224 last: m=126 classes=6 cclen=87 t=5381s
[01:19:47] it=1446054 colorings=1093600 lazy-girth=517303 last: m=126 classes=6 cclen=87 t=5382s
[01:19:48] it=1446297 colorings=1093800 lazy-girth=517365 last: m=126 classes=6 cclen=87 t=5382s
[01:19:49] it=1446565 colorings=1094000 lazy-girth=517449 last: m=126 classes=6 cclen=87 t=5383s
[01:19:50] it=1446824 colorings=1094200 lazy-girth=517535 last: m=126 classes=6 cclen=87 t=5384s
[01:19:51] it=1447058 colorings=1094400 lazy-girth=517579 last: m=126 classes=6 cclen=87 t=5385s
[01:19:52] it=1447290 colorings=1094600 lazy-girth=517617 last: m=126 classes=6 cclen=87 t=5386s
[01:19:53] it=1447523 colorings=1094800 lazy-girth=517657 last: m=126 classes=6 cclen=87 t=5387s
[01:19:54] it=1447761 colorings=1095000 lazy-girth=517703 last: m=126 classes=6 cclen=85 t=5388s
[01:19:54] it=1448004 colorings=1095200 lazy-girth=517766 last: m=126 classes=6 cclen=87 t=5389s
[01:19:55] it=1448257 colorings=1095400 lazy-girth=517840 last: m=126 classes=6 cclen=87 t=5389s
[01:19:56] it=1448469 colorings=1095600 lazy-girth=517852 last: m=126 classes=6 cclen=87 t=5390s
[01:19:57] it=1448709 colorings=1095800 lazy-girth=517924 last: m=126 classes=6 cclen=84 t=5391s
[01:19:58] it=1448944 colorings=1096000 lazy-girth=517963 last: m=126 classes=6 cclen=87 t=5392s
[01:19:58] it=1449164 colorings=1096200 lazy-girth=517983 last: m=126 classes=6 cclen=87 t=5393s
[01:19:59] it=1449394 colorings=1096400 lazy-girth=518022 last: m=126 classes=6 cclen=87 t=5393s
[01:20:00] it=1449627 colorings=1096600 lazy-girth=518064 last: m=126 classes=6 cclen=87 t=5394s
[01:20:01] it=1449856 colorings=1096800 lazy-girth=518103 last: m=126 classes=6 cclen=87 t=5395s
[01:20:02] it=1450097 colorings=1097000 lazy-girth=518160 last: m=126 classes=6 cclen=87 t=5396s
[01:20:02] it=1450326 colorings=1097200 lazy-girth=518205 last: m=126 classes=6 cclen=87 t=5397s
[01:20:03] it=1450554 colorings=1097400 lazy-girth=518249 last: m=126 classes=6 cclen=87 t=5397s
[01:20:04] it=1450785 colorings=1097600 lazy-girth=518294 last: m=126 classes=6 cclen=87 t=5398s
[01:20:05] it=1451035 colorings=1097800 lazy-girth=518365 last: m=126 classes=6 cclen=87 t=5399s
[01:20:06] it=1451275 colorings=1098000 lazy-girth=518421 last: m=126 classes=6 cclen=87 t=5400s
[01:20:07] it=1451516 colorings=1098200 lazy-girth=518475 last: m=126 classes=6 cclen=87 t=5401s
[01:20:08] it=1451765 colorings=1098400 lazy-girth=518540 last: m=126 classes=6 cclen=87 t=5402s
[01:20:08] it=1452001 colorings=1098600 lazy-girth=518588 last: m=126 classes=6 cclen=87 t=5403s
[01:20:09] it=1452249 colorings=1098800 lazy-girth=518637 last: m=126 classes=6 cclen=87 t=5404s
[01:20:10] it=1452474 colorings=1099000 lazy-girth=518665 last: m=126 classes=6 cclen=86 t=5405s
[01:20:11] it=1452722 colorings=1099200 lazy-girth=518748 last: m=126 classes=6 cclen=86 t=5406s
[01:20:12] it=1452959 colorings=1099400 lazy-girth=518799 last: m=126 classes=6 cclen=87 t=5406s
[01:20:13] it=1453184 colorings=1099600 lazy-girth=518837 last: m=126 classes=6 cclen=87 t=5407s
[01:20:14] it=1453405 colorings=1099800 lazy-girth=518865 last: m=126 classes=6 cclen=87 t=5408s
[01:20:15] it=1453644 colorings=1100000 lazy-girth=518925 last: m=126 classes=6 cclen=87 t=5409s
[01:20:15] it=1453844 colorings=1100200 lazy-girth=518925 last: m=126 classes=6 cclen=87 t=5410s
[01:20:16] it=1454044 colorings=1100400 lazy-girth=518925 last: m=126 classes=6 cclen=87 t=5410s
[01:20:17] it=1454244 colorings=1100600 lazy-girth=518925 last: m=126 classes=6 cclen=87 t=5411s
[01:20:18] it=1454477 colorings=1100800 lazy-girth=518970 last: m=126 classes=6 cclen=87 t=5412s
[01:20:19] it=1454732 colorings=1101000 lazy-girth=519051 last: m=126 classes=6 cclen=87 t=5413s
[01:20:20] it=1454982 colorings=1101200 lazy-girth=519123 last: m=126 classes=6 cclen=87 t=5414s
[01:20:21] it=1455229 colorings=1101400 lazy-girth=519194 last: m=126 classes=6 cclen=87 t=5415s
[01:20:22] it=1455494 colorings=1101600 lazy-girth=519298 last: m=126 classes=6 cclen=86 t=5416s
[01:20:23] it=1455741 colorings=1101800 lazy-girth=519378 last: m=126 classes=6 cclen=87 t=5417s
[01:20:24] it=1455990 colorings=1102000 lazy-girth=519454 last: m=126 classes=6 cclen=87 t=5418s
[01:20:25] it=1456236 colorings=1102200 lazy-girth=519522 last: m=126 classes=6 cclen=87 t=5419s
[01:20:26] it=1456482 colorings=1102400 lazy-girth=519595 last: m=126 classes=6 cclen=87 t=5420s
[01:20:27] it=1456754 colorings=1102600 lazy-girth=519726 last: m=126 classes=6 cclen=87 t=5421s
[01:20:28] it=1456996 colorings=1102800 lazy-girth=519798 last: m=126 classes=6 cclen=87 t=5422s
[01:20:29] it=1457239 colorings=1103000 lazy-girth=519869 last: m=126 classes=6 cclen=87 t=5423s
[01:20:29] it=1457493 colorings=1103200 lazy-girth=519952 last: m=126 classes=6 cclen=87 t=5424s
[01:20:30] it=1457732 colorings=1103400 lazy-girth=520016 last: m=126 classes=6 cclen=87 t=5425s
[01:20:31] it=1457985 colorings=1103600 lazy-girth=520099 last: m=126 classes=6 cclen=87 t=5426s
[01:20:32] it=1458241 colorings=1103800 lazy-girth=520163 last: m=126 classes=6 cclen=87 t=5427s
[01:20:33] it=1458488 colorings=1104000 lazy-girth=520228 last: m=126 classes=6 cclen=87 t=5427s
[01:20:34] it=1458719 colorings=1104200 lazy-girth=520260 last: m=126 classes=6 cclen=87 t=5428s
[01:20:35] it=1458975 colorings=1104400 lazy-girth=520340 last: m=126 classes=6 cclen=86 t=5429s
[01:20:36] it=1459212 colorings=1104600 lazy-girth=520395 last: m=126 classes=6 cclen=87 t=5430s
[01:20:37] it=1459466 colorings=1104800 lazy-girth=520481 last: m=126 classes=6 cclen=87 t=5431s
[01:20:38] it=1459700 colorings=1105000 lazy-girth=520523 last: m=126 classes=6 cclen=87 t=5432s
[01:20:39] it=1459950 colorings=1105200 lazy-girth=520598 last: m=126 classes=6 cclen=87 t=5433s
[01:20:39] it=1460200 colorings=1105400 lazy-girth=520658 last: m=126 classes=6 cclen=87 t=5434s
[01:20:40] it=1460429 colorings=1105600 lazy-girth=520695 last: m=126 classes=6 cclen=87 t=5434s
[01:20:41] it=1460645 colorings=1105800 lazy-girth=520711 last: m=126 classes=6 cclen=87 t=5435s
[01:20:42] it=1460898 colorings=1106000 lazy-girth=520779 last: m=126 classes=6 cclen=87 t=5436s
[01:20:43] it=1461149 colorings=1106200 lazy-girth=520860 last: m=126 classes=6 cclen=87 t=5437s
[01:20:44] it=1461393 colorings=1106400 lazy-girth=520934 last: m=126 classes=6 cclen=87 t=5438s
[01:20:44] it=1461634 colorings=1106600 lazy-girth=520988 last: m=126 classes=6 cclen=87 t=5439s
[01:20:45] it=1461878 colorings=1106800 lazy-girth=521050 last: m=126 classes=6 cclen=87 t=5439s
[01:20:46] it=1462103 colorings=1107000 lazy-girth=521082 last: m=126 classes=6 cclen=86 t=5440s
[01:20:47] it=1462324 colorings=1107200 lazy-girth=521103 last: m=126 classes=6 cclen=87 t=5441s
[01:20:48] it=1462547 colorings=1107400 lazy-girth=521135 last: m=126 classes=6 cclen=87 t=5442s
[01:20:49] it=1462782 colorings=1107600 lazy-girth=521189 last: m=126 classes=6 cclen=87 t=5443s
[01:20:49] it=1463024 colorings=1107800 lazy-girth=521241 last: m=126 classes=6 cclen=87 t=5444s
[01:20:50] it=1463272 colorings=1108000 lazy-girth=521303 last: m=126 classes=6 cclen=87 t=5445s
[01:20:51] it=1463512 colorings=1108200 lazy-girth=521358 last: m=126 classes=6 cclen=87 t=5445s
[01:20:52] it=1463749 colorings=1108400 lazy-girth=521414 last: m=126 classes=6 cclen=87 t=5446s
[01:20:53] it=1463984 colorings=1108600 lazy-girth=521469 last: m=126 classes=6 cclen=87 t=5447s
[01:20:54] it=1464216 colorings=1108800 lazy-girth=521502 last: m=126 classes=6 cclen=87 t=5448s
[01:20:55] it=1464445 colorings=1109000 lazy-girth=521536 last: m=126 classes=6 cclen=87 t=5449s
[01:20:56] it=1464682 colorings=1109200 lazy-girth=521577 last: m=126 classes=6 cclen=87 t=5450s
[01:20:57] it=1464913 colorings=1109400 lazy-girth=521625 last: m=126 classes=6 cclen=87 t=5451s
[01:20:57] it=1465147 colorings=1109600 lazy-girth=521671 last: m=126 classes=6 cclen=87 t=5452s
[01:20:58] it=1465373 colorings=1109800 lazy-girth=521710 last: m=126 classes=6 cclen=87 t=5452s
[01:20:59] it=1465592 colorings=1110000 lazy-girth=521738 last: m=126 classes=6 cclen=87 t=5453s
[01:21:00] it=1465812 colorings=1110200 lazy-girth=521762 last: m=126 classes=6 cclen=87 t=5454s
[01:21:01] it=1466040 colorings=1110400 lazy-girth=521796 last: m=126 classes=6 cclen=87 t=5455s
[01:21:02] it=1466279 colorings=1110600 lazy-girth=521838 last: m=126 classes=6 cclen=87 t=5456s
[01:21:03] it=1466509 colorings=1110800 lazy-girth=521870 last: m=126 classes=6 cclen=86 t=5457s
[01:21:03] it=1466737 colorings=1111000 lazy-girth=521900 last: m=126 classes=6 cclen=86 t=5458s
[01:21:04] it=1466959 colorings=1111200 lazy-girth=521924 last: m=126 classes=6 cclen=87 t=5458s
[01:21:05] it=1467184 colorings=1111400 lazy-girth=521952 last: m=126 classes=6 cclen=87 t=5459s
[01:21:06] it=1467401 colorings=1111600 lazy-girth=521969 last: m=126 classes=6 cclen=87 t=5460s
[01:21:07] it=1467618 colorings=1111800 lazy-girth=521986 last: m=126 classes=6 cclen=86 t=5461s
[01:21:09] it=1467846 colorings=1112000 lazy-girth=522014 last: m=126 classes=6 cclen=87 t=5463s
[01:21:10] it=1468076 colorings=1112200 lazy-girth=522044 last: m=126 classes=6 cclen=87 t=5464s
[01:21:11] it=1468323 colorings=1112400 lazy-girth=522102 last: m=126 classes=6 cclen=87 t=5465s
[01:21:12] it=1468545 colorings=1112600 lazy-girth=522124 last: m=126 classes=6 cclen=87 t=5466s
[01:21:12] it=1468764 colorings=1112800 lazy-girth=522143 last: m=126 classes=6 cclen=87 t=5467s
[01:21:13] it=1469039 colorings=1113000 lazy-girth=522250 last: m=126 classes=6 cclen=87 t=5468s
[01:21:14] it=1469288 colorings=1113200 lazy-girth=522315 last: m=126 classes=6 cclen=86 t=5468s
[01:21:15] it=1469526 colorings=1113400 lazy-girth=522375 last: m=126 classes=6 cclen=87 t=5469s
[01:21:16] it=1469767 colorings=1113600 lazy-girth=522434 last: m=126 classes=6 cclen=87 t=5470s
[01:21:17] it=1469995 colorings=1113800 lazy-girth=522467 last: m=126 classes=6 cclen=87 t=5471s
[01:21:18] it=1470238 colorings=1114000 lazy-girth=522537 last: m=126 classes=6 cclen=87 t=5472s
[01:21:19] it=1470469 colorings=1114200 lazy-girth=522583 last: m=126 classes=6 cclen=87 t=5473s
[01:21:20] it=1470705 colorings=1114400 lazy-girth=522631 last: m=126 classes=6 cclen=87 t=5474s
[01:21:20] it=1470955 colorings=1114600 lazy-girth=522701 last: m=126 classes=6 cclen=87 t=5475s
[01:21:21] it=1471190 colorings=1114800 lazy-girth=522749 last: m=126 classes=6 cclen=87 t=5476s
[01:21:22] it=1471423 colorings=1115000 lazy-girth=522790 last: m=126 classes=6 cclen=87 t=5476s
[01:21:23] it=1471647 colorings=1115200 lazy-girth=522827 last: m=126 classes=6 cclen=87 t=5477s
[01:21:24] it=1471868 colorings=1115400 lazy-girth=522852 last: m=126 classes=6 cclen=87 t=5478s
[01:21:25] it=1472092 colorings=1115600 lazy-girth=522886 last: m=126 classes=6 cclen=87 t=5479s
[01:21:26] it=1472298 colorings=1115800 lazy-girth=522894 last: m=126 classes=6 cclen=87 t=5480s
[01:21:26] it=1472521 colorings=1116000 lazy-girth=522922 last: m=126 classes=6 cclen=87 t=5481s
[01:21:28] it=1472765 colorings=1116200 lazy-girth=522994 last: m=126 classes=6 cclen=87 t=5482s
[01:21:29] it=1473003 colorings=1116400 lazy-girth=523066 last: m=126 classes=6 cclen=87 t=5483s
[01:21:30] it=1473263 colorings=1116600 lazy-girth=523184 last: m=126 classes=6 cclen=87 t=5484s
[01:21:31] it=1473528 colorings=1116800 lazy-girth=523316 last: m=126 classes=6 cclen=85 t=5485s
[01:21:32] it=1473776 colorings=1117000 lazy-girth=523406 last: m=126 classes=6 cclen=87 t=5486s
[01:21:33] it=1474019 colorings=1117200 lazy-girth=523463 last: m=126 classes=6 cclen=87 t=5487s
[01:21:34] it=1474234 colorings=1117400 lazy-girth=523478 last: m=126 classes=6 cclen=87 t=5488s
[01:21:34] it=1474469 colorings=1117600 lazy-girth=523533 last: m=126 classes=6 cclen=87 t=5489s
[01:21:35] it=1474716 colorings=1117800 lazy-girth=523625 last: m=126 classes=6 cclen=87 t=5490s
[01:21:36] it=1474984 colorings=1118000 lazy-girth=523764 last: m=126 classes=6 cclen=87 t=5491s
[01:21:37] it=1475239 colorings=1118200 lazy-girth=523853 last: m=126 classes=6 cclen=87 t=5492s
[01:21:39] it=1475481 colorings=1118400 lazy-girth=523920 last: m=126 classes=6 cclen=87 t=5493s
[01:21:39] it=1475717 colorings=1118600 lazy-girth=523965 last: m=126 classes=6 cclen=87 t=5494s
[01:21:40] it=1475981 colorings=1118800 lazy-girth=524072 last: m=126 classes=6 cclen=87 t=5495s
[01:21:42] it=1476223 colorings=1119000 lazy-girth=524138 last: m=126 classes=6 cclen=87 t=5496s
[01:21:42] it=1476458 colorings=1119200 lazy-girth=524181 last: m=126 classes=6 cclen=87 t=5497s
[01:21:43] it=1476708 colorings=1119400 lazy-girth=524246 last: m=126 classes=6 cclen=87 t=5498s
[01:21:44] it=1476967 colorings=1119600 lazy-girth=524322 last: m=126 classes=6 cclen=87 t=5499s
[01:21:45] it=1477206 colorings=1119800 lazy-girth=524376 last: m=126 classes=6 cclen=87 t=5500s
[01:21:46] it=1477447 colorings=1120000 lazy-girth=524438 last: m=126 classes=6 cclen=87 t=5500s
[01:21:47] it=1477676 colorings=1120200 lazy-girth=524484 last: m=126 classes=6 cclen=87 t=5501s
[01:21:48] it=1477959 colorings=1120400 lazy-girth=524627 last: m=126 classes=6 cclen=87 t=5503s
[01:21:49] it=1478208 colorings=1120600 lazy-girth=524682 last: m=126 classes=6 cclen=87 t=5503s
[01:21:50] it=1478444 colorings=1120800 lazy-girth=524729 last: m=126 classes=6 cclen=87 t=5504s
[01:21:51] it=1478683 colorings=1121000 lazy-girth=524786 last: m=126 classes=6 cclen=86 t=5505s
[01:21:52] it=1478944 colorings=1121200 lazy-girth=524869 last: m=126 classes=6 cclen=87 t=5506s
[01:21:53] it=1479183 colorings=1121400 lazy-girth=524928 last: m=126 classes=6 cclen=87 t=5507s
[01:21:54] it=1479416 colorings=1121600 lazy-girth=524967 last: m=126 classes=6 cclen=87 t=5508s
[01:21:55] it=1479648 colorings=1121800 lazy-girth=525007 last: m=126 classes=6 cclen=87 t=5509s
[01:21:56] it=1479907 colorings=1122000 lazy-girth=525085 last: m=126 classes=6 cclen=87 t=5510s
[01:21:57] it=1480130 colorings=1122200 lazy-girth=525116 last: m=126 classes=6 cclen=87 t=5511s
[01:21:57] it=1480350 colorings=1122400 lazy-girth=525139 last: m=126 classes=6 cclen=87 t=5512s
[01:21:59] it=1480593 colorings=1122600 lazy-girth=525217 last: m=126 classes=6 cclen=87 t=5513s
[01:21:59] it=1480833 colorings=1122800 lazy-girth=525273 last: m=126 classes=6 cclen=87 t=5514s
[01:22:00] it=1481077 colorings=1123000 lazy-girth=525331 last: m=126 classes=6 cclen=87 t=5515s
[01:22:02] it=1481324 colorings=1123200 lazy-girth=525399 last: m=126 classes=6 cclen=87 t=5516s
[01:22:03] it=1481572 colorings=1123400 lazy-girth=525465 last: m=126 classes=6 cclen=87 t=5518s
[01:22:04] it=1481821 colorings=1123600 lazy-girth=525536 last: m=126 classes=6 cclen=87 t=5519s
[01:22:05] it=1482069 colorings=1123800 lazy-girth=525611 last: m=126 classes=6 cclen=86 t=5519s
[01:22:06] it=1482299 colorings=1124000 lazy-girth=525644 last: m=126 classes=6 cclen=87 t=5521s
[01:22:07] it=1482508 colorings=1124200 lazy-girth=525653 last: m=126 classes=6 cclen=87 t=5522s
[01:22:08] it=1482710 colorings=1124400 lazy-girth=525655 last: m=126 classes=6 cclen=87 t=5522s
[01:22:09] it=1482942 colorings=1124600 lazy-girth=525716 last: m=126 classes=6 cclen=87 t=5523s
[01:22:10] it=1483204 colorings=1124800 lazy-girth=525844 last: m=126 classes=6 cclen=87 t=5524s
[01:22:11] it=1483410 colorings=1125000 lazy-girth=525850 last: m=126 classes=6 cclen=87 t=5525s
[01:22:12] it=1483614 colorings=1125200 lazy-girth=525854 last: m=126 classes=6 cclen=87 t=5526s
[01:22:12] it=1483828 colorings=1125400 lazy-girth=525871 last: m=126 classes=6 cclen=87 t=5527s
[01:22:13] it=1484057 colorings=1125600 lazy-girth=525907 last: m=126 classes=6 cclen=87 t=5527s
[01:22:14] it=1484294 colorings=1125800 lazy-girth=525965 last: m=126 classes=6 cclen=87 t=5528s
[01:22:15] it=1484529 colorings=1126000 lazy-girth=526015 last: m=126 classes=6 cclen=87 t=5529s
[01:22:16] it=1484765 colorings=1126200 lazy-girth=526054 last: m=126 classes=6 cclen=87 t=5530s
[01:22:17] it=1485004 colorings=1126400 lazy-girth=526107 last: m=126 classes=6 cclen=87 t=5531s
[01:22:18] it=1485254 colorings=1126600 lazy-girth=526167 last: m=126 classes=6 cclen=87 t=5532s
[01:22:19] it=1485488 colorings=1126800 lazy-girth=526220 last: m=126 classes=6 cclen=87 t=5533s
[01:22:20] it=1485719 colorings=1127000 lazy-girth=526267 last: m=126 classes=6 cclen=87 t=5534s
[01:22:21] it=1485960 colorings=1127200 lazy-girth=526329 last: m=126 classes=6 cclen=87 t=5535s
[01:22:22] it=1486193 colorings=1127400 lazy-girth=526376 last: m=126 classes=6 cclen=87 t=5536s
[01:22:23] it=1486432 colorings=1127600 lazy-girth=526436 last: m=126 classes=6 cclen=87 t=5537s
[01:22:24] it=1486653 colorings=1127800 lazy-girth=526464 last: m=126 classes=6 cclen=87 t=5538s
[01:22:24] it=1486895 colorings=1128000 lazy-girth=526531 last: m=126 classes=6 cclen=87 t=5539s
[01:22:25] it=1487133 colorings=1128200 lazy-girth=526583 last: m=126 classes=6 cclen=87 t=5539s
[01:22:26] it=1487369 colorings=1128400 lazy-girth=526648 last: m=126 classes=6 cclen=86 t=5540s
[01:22:27] it=1487607 colorings=1128600 lazy-girth=526701 last: m=126 classes=6 cclen=87 t=5541s
[01:22:28] it=1487849 colorings=1128800 lazy-girth=526768 last: m=126 classes=6 cclen=87 t=5542s
[01:22:29] it=1488095 colorings=1129000 lazy-girth=526851 last: m=126 classes=6 cclen=87 t=5543s
[01:22:30] it=1488358 colorings=1129200 lazy-girth=526937 last: m=126 classes=6 cclen=87 t=5544s
[01:22:31] it=1488600 colorings=1129400 lazy-girth=526996 last: m=126 classes=6 cclen=87 t=5545s
[01:22:32] it=1488845 colorings=1129600 lazy-girth=527063 last: m=126 classes=6 cclen=87 t=5546s
[01:22:33] it=1489079 colorings=1129800 lazy-girth=527098 last: m=126 classes=6 cclen=87 t=5547s
[01:22:34] it=1489334 colorings=1130000 lazy-girth=527189 last: m=126 classes=6 cclen=87 t=5548s
[01:22:35] it=1489572 colorings=1130200 lazy-girth=527252 last: m=126 classes=6 cclen=87 t=5549s
[01:22:36] it=1489817 colorings=1130400 lazy-girth=527314 last: m=126 classes=6 cclen=87 t=5550s
[01:22:37] it=1490051 colorings=1130600 lazy-girth=527352 last: m=126 classes=6 cclen=85 t=5551s
[01:22:38] it=1490295 colorings=1130800 lazy-girth=527416 last: m=126 classes=6 cclen=87 t=5552s
[01:22:39] it=1490527 colorings=1131000 lazy-girth=527467 last: m=126 classes=6 cclen=87 t=5553s
[01:22:40] it=1490774 colorings=1131200 lazy-girth=527529 last: m=126 classes=6 cclen=87 t=5554s
[01:22:40] it=1491009 colorings=1131400 lazy-girth=527575 last: m=126 classes=6 cclen=87 t=5555s
[01:22:41] it=1491217 colorings=1131600 lazy-girth=527584 last: m=126 classes=6 cclen=87 t=5555s
[01:22:42] it=1491458 colorings=1131800 lazy-girth=527633 last: m=126 classes=6 cclen=87 t=5556s
[01:22:43] it=1491682 colorings=1132000 lazy-girth=527659 last: m=126 classes=6 cclen=87 t=5557s
[01:22:44] it=1491910 colorings=1132200 lazy-girth=527696 last: m=126 classes=6 cclen=87 t=5558s
[01:22:44] it=1492131 colorings=1132400 lazy-girth=527718 last: m=126 classes=6 cclen=87 t=5559s
[01:22:45] it=1492351 colorings=1132600 lazy-girth=527739 last: m=126 classes=6 cclen=87 t=5559s
[01:22:46] it=1492576 colorings=1132800 lazy-girth=527766 last: m=126 classes=6 cclen=87 t=5560s
[01:22:47] it=1492829 colorings=1133000 lazy-girth=527851 last: m=126 classes=6 cclen=87 t=5561s
[01:22:48] it=1493055 colorings=1133200 lazy-girth=527893 last: m=126 classes=6 cclen=87 t=5562s
[01:22:49] it=1493292 colorings=1133400 lazy-girth=527949 last: m=126 classes=6 cclen=87 t=5563s
[01:22:50] it=1493536 colorings=1133600 lazy-girth=528001 last: m=126 classes=6 cclen=87 t=5564s
[01:22:51] it=1493768 colorings=1133800 lazy-girth=528044 last: m=126 classes=6 cclen=87 t=5565s
[01:22:52] it=1494006 colorings=1134000 lazy-girth=528089 last: m=126 classes=6 cclen=87 t=5566s
[01:22:53] it=1494241 colorings=1134200 lazy-girth=528135 last: m=126 classes=6 cclen=87 t=5567s
[01:22:53] it=1494476 colorings=1134400 lazy-girth=528178 last: m=126 classes=6 cclen=87 t=5568s
[01:22:54] it=1494706 colorings=1134600 lazy-girth=528211 last: m=126 classes=6 cclen=86 t=5568s
[01:22:55] it=1494918 colorings=1134800 lazy-girth=528223 last: m=126 classes=6 cclen=87 t=5569s
[01:22:56] it=1495138 colorings=1135000 lazy-girth=528247 last: m=126 classes=6 cclen=87 t=5570s
[01:22:56] it=1495359 colorings=1135200 lazy-girth=528272 last: m=126 classes=6 cclen=87 t=5571s
[01:22:57] it=1495578 colorings=1135400 lazy-girth=528294 last: m=126 classes=6 cclen=87 t=5571s
[01:22:58] it=1495789 colorings=1135600 lazy-girth=528308 last: m=126 classes=6 cclen=87 t=5572s
[01:22:59] it=1496017 colorings=1135800 lazy-girth=528348 last: m=126 classes=6 cclen=87 t=5573s
[01:23:00] it=1496255 colorings=1136000 lazy-girth=528407 last: m=126 classes=6 cclen=86 t=5574s
[01:23:00] it=1496501 colorings=1136200 lazy-girth=528469 last: m=126 classes=6 cclen=87 t=5575s
[01:23:01] it=1496737 colorings=1136400 lazy-girth=528513 last: m=126 classes=6 cclen=87 t=5576s
[01:23:02] it=1496977 colorings=1136600 lazy-girth=528561 last: m=126 classes=6 cclen=87 t=5576s
[01:23:03] it=1497202 colorings=1136800 lazy-girth=528593 last: m=126 classes=6 cclen=87 t=5577s
[01:23:04] it=1497432 colorings=1137000 lazy-girth=528628 last: m=126 classes=6 cclen=87 t=5578s
[01:23:04] it=1497636 colorings=1137200 lazy-girth=528634 last: m=126 classes=6 cclen=87 t=5579s
[01:23:05] it=1497865 colorings=1137400 lazy-girth=528669 last: m=126 classes=6 cclen=87 t=5579s
[01:23:06] it=1498100 colorings=1137600 lazy-girth=528718 last: m=126 classes=6 cclen=87 t=5580s
[01:23:07] it=1498318 colorings=1137800 lazy-girth=528738 last: m=126 classes=6 cclen=87 t=5581s
[01:23:07] it=1498533 colorings=1138000 lazy-girth=528755 last: m=126 classes=6 cclen=87 t=5582s
[01:23:08] it=1498768 colorings=1138200 lazy-girth=528814 last: m=126 classes=6 cclen=87 t=5583s
[01:23:09] it=1498989 colorings=1138400 lazy-girth=528847 last: m=126 classes=6 cclen=87 t=5583s
[01:23:10] it=1499238 colorings=1138600 lazy-girth=528938 last: m=126 classes=6 cclen=87 t=5584s
[01:23:11] it=1499479 colorings=1138800 lazy-girth=529000 last: m=126 classes=6 cclen=87 t=5585s
[01:23:12] it=1499720 colorings=1139000 lazy-girth=529062 last: m=126 classes=6 cclen=87 t=5586s
[01:23:13] it=1499953 colorings=1139200 lazy-girth=529103 last: m=126 classes=6 cclen=87 t=5587s
[01:23:14] it=1500195 colorings=1139400 lazy-girth=529157 last: m=126 classes=6 cclen=87 t=5588s
[01:23:14] it=1500426 colorings=1139600 lazy-girth=529194 last: m=126 classes=6 cclen=87 t=5589s
[01:23:15] it=1500659 colorings=1139800 lazy-girth=529242 last: m=126 classes=6 cclen=87 t=5589s
[01:23:16] it=1500879 colorings=1140000 lazy-girth=529265 last: m=126 classes=6 cclen=87 t=5590s
[01:23:17] it=1501100 colorings=1140200 lazy-girth=529291 last: m=126 classes=6 cclen=87 t=5591s
[01:23:18] it=1501316 colorings=1140400 lazy-girth=529309 last: m=126 classes=6 cclen=87 t=5592s
[01:23:19] it=1501540 colorings=1140600 lazy-girth=529343 last: m=126 classes=6 cclen=87 t=5593s
[01:23:19] it=1501764 colorings=1140800 lazy-girth=529371 last: m=126 classes=6 cclen=87 t=5594s
[01:23:20] it=1502002 colorings=1141000 lazy-girth=529429 last: m=126 classes=6 cclen=87 t=5595s
[01:23:21] it=1502244 colorings=1141200 lazy-girth=529493 last: m=126 classes=6 cclen=87 t=5596s
[01:23:22] it=1502505 colorings=1141400 lazy-girth=529604 last: m=126 classes=6 cclen=87 t=5597s
[01:23:23] it=1502739 colorings=1141600 lazy-girth=529657 last: m=126 classes=6 cclen=87 t=5597s
[01:23:24] it=1502977 colorings=1141800 lazy-girth=529719 last: m=126 classes=6 cclen=87 t=5598s
[01:23:25] it=1503211 colorings=1142000 lazy-girth=529774 last: m=126 classes=6 cclen=87 t=5599s
[01:23:26] it=1503447 colorings=1142200 lazy-girth=529826 last: m=126 classes=6 cclen=87 t=5600s
[01:23:27] it=1503690 colorings=1142400 lazy-girth=529898 last: m=126 classes=6 cclen=87 t=5601s
[01:23:28] it=1503931 colorings=1142600 lazy-girth=529978 last: m=126 classes=6 cclen=87 t=5602s
[01:23:29] it=1504167 colorings=1142800 lazy-girth=530044 last: m=126 classes=6 cclen=87 t=5603s
[01:23:30] it=1504378 colorings=1143000 lazy-girth=530059 last: m=126 classes=6 cclen=87 t=5605s
[01:23:31] it=1504584 colorings=1143200 lazy-girth=530065 last: m=126 classes=6 cclen=87 t=5606s
[01:23:32] it=1504803 colorings=1143400 lazy-girth=530084 last: m=126 classes=6 cclen=87 t=5606s
[01:23:33] it=1505071 colorings=1143600 lazy-girth=530221 last: m=126 classes=6 cclen=86 t=5607s
[01:23:34] it=1505301 colorings=1143800 lazy-girth=530277 last: m=126 classes=6 cclen=87 t=5608s
[01:23:35] it=1505529 colorings=1144000 lazy-girth=530312 last: m=126 classes=6 cclen=87 t=5609s
[01:23:36] it=1505772 colorings=1144200 lazy-girth=530372 last: m=126 classes=6 cclen=87 t=5610s
[01:23:37] it=1506027 colorings=1144400 lazy-girth=530451 last: m=126 classes=6 cclen=87 t=5611s
[01:23:38] it=1506279 colorings=1144600 lazy-girth=530526 last: m=126 classes=6 cclen=87 t=5612s
[01:23:39] it=1506509 colorings=1144800 lazy-girth=530576 last: m=126 classes=6 cclen=87 t=5613s
[01:23:39] it=1506750 colorings=1145000 lazy-girth=530636 last: m=126 classes=6 cclen=87 t=5614s
[01:23:40] it=1506982 colorings=1145200 lazy-girth=530681 last: m=126 classes=6 cclen=87 t=5614s
[01:23:41] it=1507242 colorings=1145400 lazy-girth=530771 last: m=126 classes=6 cclen=87 t=5615s
[01:23:42] it=1507449 colorings=1145600 lazy-girth=530778 last: m=126 classes=6 cclen=87 t=5616s
[01:23:43] it=1507659 colorings=1145800 lazy-girth=530788 last: m=126 classes=6 cclen=87 t=5617s
[01:23:43] it=1507901 colorings=1146000 lazy-girth=530854 last: m=126 classes=6 cclen=87 t=5618s
[01:23:44] it=1508154 colorings=1146200 lazy-girth=530939 last: m=126 classes=6 cclen=87 t=5619s
[01:23:45] it=1508388 colorings=1146400 lazy-girth=530994 last: m=126 classes=6 cclen=87 t=5619s
[01:23:46] it=1508631 colorings=1146600 lazy-girth=531059 last: m=126 classes=6 cclen=87 t=5620s
[01:23:47] it=1508875 colorings=1146800 lazy-girth=531130 last: m=126 classes=6 cclen=87 t=5621s
[01:23:48] it=1509106 colorings=1147000 lazy-girth=531177 last: m=126 classes=6 cclen=87 t=5622s
[01:23:48] it=1509314 colorings=1147200 lazy-girth=531185 last: m=126 classes=6 cclen=87 t=5623s
[01:23:49] it=1509560 colorings=1147400 lazy-girth=531259 last: m=126 classes=6 cclen=87 t=5623s
[01:23:50] it=1509794 colorings=1147600 lazy-girth=531303 last: m=126 classes=6 cclen=82 t=5624s
[01:23:51] it=1510043 colorings=1147800 lazy-girth=531383 last: m=126 classes=6 cclen=87 t=5625s
[01:23:52] it=1510283 colorings=1148000 lazy-girth=531443 last: m=126 classes=6 cclen=87 t=5626s
[01:23:53] it=1510547 colorings=1148200 lazy-girth=531555 last: m=126 classes=6 cclen=87 t=5627s
[01:23:54] it=1510805 colorings=1148400 lazy-girth=531658 last: m=126 classes=6 cclen=87 t=5628s
[01:23:55] it=1511057 colorings=1148600 lazy-girth=531738 last: m=126 classes=6 cclen=87 t=5629s
[01:23:55] it=1511305 colorings=1148800 lazy-girth=531821 last: m=126 classes=6 cclen=87 t=5630s
[01:23:57] it=1511564 colorings=1149000 lazy-girth=531914 last: m=126 classes=6 cclen=87 t=5631s
[01:23:58] it=1511817 colorings=1149200 lazy-girth=531977 last: m=126 classes=6 cclen=87 t=5632s
[01:23:59] it=1512055 colorings=1149400 lazy-girth=532028 last: m=126 classes=6 cclen=87 t=5633s
[01:24:00] it=1512292 colorings=1149600 lazy-girth=532078 last: m=126 classes=6 cclen=87 t=5634s
[01:24:01] it=1512541 colorings=1149800 lazy-girth=532148 last: m=126 classes=6 cclen=87 t=5635s
[01:24:01] it=1512792 colorings=1150000 lazy-girth=532207 last: m=126 classes=6 cclen=87 t=5636s
[01:24:02] it=1513035 colorings=1150200 lazy-girth=532268 last: m=126 classes=6 cclen=87 t=5636s
[01:24:03] it=1513282 colorings=1150400 lazy-girth=532330 last: m=126 classes=6 cclen=87 t=5637s
[01:24:04] it=1513533 colorings=1150600 lazy-girth=532412 last: m=126 classes=6 cclen=87 t=5638s
[01:24:05] it=1513768 colorings=1150800 lazy-girth=532461 last: m=126 classes=6 cclen=87 t=5639s
[01:24:06] it=1514019 colorings=1151000 lazy-girth=532528 last: m=126 classes=6 cclen=87 t=5640s
[01:24:07] it=1514248 colorings=1151200 lazy-girth=532568 last: m=126 classes=6 cclen=87 t=5641s
[01:24:08] it=1514493 colorings=1151400 lazy-girth=532620 last: m=126 classes=6 cclen=87 t=5642s
[01:24:09] it=1514735 colorings=1151600 lazy-girth=532681 last: m=126 classes=6 cclen=87 t=5643s
[01:24:10] it=1514987 colorings=1151800 lazy-girth=532751 last: m=126 classes=6 cclen=87 t=5644s
[01:24:11] it=1515229 colorings=1152000 lazy-girth=532809 last: m=126 classes=6 cclen=87 t=5645s
[01:24:12] it=1515468 colorings=1152200 lazy-girth=532859 last: m=126 classes=6 cclen=87 t=5646s
[01:24:12] it=1515707 colorings=1152400 lazy-girth=532912 last: m=126 classes=6 cclen=87 t=5647s
[01:24:13] it=1515944 colorings=1152600 lazy-girth=532961 last: m=126 classes=6 cclen=87 t=5648s
[01:24:14] it=1516184 colorings=1152800 lazy-girth=533019 last: m=126 classes=6 cclen=87 t=5649s
[01:24:15] it=1516425 colorings=1153000 lazy-girth=533067 last: m=126 classes=6 cclen=87 t=5650s
[01:24:16] it=1516660 colorings=1153200 lazy-girth=533127 last: m=126 classes=6 cclen=87 t=5650s
[01:24:17] it=1516901 colorings=1153400 lazy-girth=533184 last: m=126 classes=6 cclen=87 t=5651s
[01:24:18] it=1517148 colorings=1153600 lazy-girth=533267 last: m=126 classes=6 cclen=85 t=5652s
[01:24:19] it=1517408 colorings=1153800 lazy-girth=533366 last: m=126 classes=6 cclen=87 t=5653s
[01:24:20] it=1517629 colorings=1154000 lazy-girth=533396 last: m=126 classes=6 cclen=87 t=5654s
[01:24:21] it=1517877 colorings=1154200 lazy-girth=533469 last: m=126 classes=6 cclen=87 t=5655s
[01:24:22] it=1518113 colorings=1154400 lazy-girth=533513 last: m=126 classes=6 cclen=87 t=5656s
[01:24:23] it=1518337 colorings=1154600 lazy-girth=533544 last: m=126 classes=6 cclen=87 t=5657s
[01:24:24] it=1518581 colorings=1154800 lazy-girth=533610 last: m=126 classes=6 cclen=87 t=5658s
[01:24:24] it=1518818 colorings=1155000 lazy-girth=533657 last: m=126 classes=6 cclen=87 t=5658s
[01:24:25] it=1519036 colorings=1155200 lazy-girth=533685 last: m=126 classes=6 cclen=87 t=5659s
[01:24:26] it=1519276 colorings=1155400 lazy-girth=533742 last: m=126 classes=6 cclen=87 t=5660s
[01:24:27] it=1519508 colorings=1155600 lazy-girth=533789 last: m=126 classes=6 cclen=87 t=5661s
[01:24:27] it=1519748 colorings=1155800 lazy-girth=533839 last: m=126 classes=6 cclen=85 t=5662s
[01:24:28] it=1519976 colorings=1156000 lazy-girth=533873 last: m=126 classes=6 cclen=87 t=5662s
[01:24:29] it=1520194 colorings=1156200 lazy-girth=533896 last: m=126 classes=6 cclen=87 t=5663s
[01:24:30] it=1520411 colorings=1156400 lazy-girth=533920 last: m=126 classes=6 cclen=87 t=5664s
[01:24:30] it=1520618 colorings=1156600 lazy-girth=533928 last: m=126 classes=6 cclen=87 t=5665s
[01:24:32] it=1520849 colorings=1156800 lazy-girth=533981 last: m=126 classes=6 cclen=87 t=5666s
[01:24:32] it=1521092 colorings=1157000 lazy-girth=534038 last: m=126 classes=6 cclen=87 t=5666s
[01:24:33] it=1521351 colorings=1157200 lazy-girth=534121 last: m=126 classes=6 cclen=87 t=5667s
[01:24:34] it=1521590 colorings=1157400 lazy-girth=534166 last: m=126 classes=6 cclen=87 t=5668s
[01:24:35] it=1521827 colorings=1157600 lazy-girth=534206 last: m=126 classes=6 cclen=87 t=5669s
[01:24:36] it=1522055 colorings=1157800 lazy-girth=534244 last: m=126 classes=6 cclen=87 t=5670s
[01:24:37] it=1522292 colorings=1158000 lazy-girth=534286 last: m=126 classes=6 cclen=87 t=5671s
[01:24:38] it=1522512 colorings=1158200 lazy-girth=534316 last: m=126 classes=6 cclen=87 t=5672s
[01:24:39] it=1522743 colorings=1158400 lazy-girth=534364 last: m=126 classes=6 cclen=87 t=5673s
[01:24:40] it=1522997 colorings=1158600 lazy-girth=534455 last: m=126 classes=6 cclen=87 t=5674s
[01:24:41] it=1523244 colorings=1158800 lazy-girth=534536 last: m=126 classes=6 cclen=87 t=5675s
[01:24:42] it=1523463 colorings=1159000 lazy-girth=534556 last: m=126 classes=6 cclen=87 t=5676s
[01:24:43] it=1523683 colorings=1159200 lazy-girth=534579 last: m=126 classes=6 cclen=87 t=5677s
[01:24:44] it=1523906 colorings=1159400 lazy-girth=534602 last: m=126 classes=6 cclen=87 t=5678s
[01:24:45] it=1524136 colorings=1159600 lazy-girth=534635 last: m=126 classes=6 cclen=86 t=5679s
[01:24:46] it=1524357 colorings=1159800 lazy-girth=534656 last: m=126 classes=6 cclen=87 t=5680s
[01:24:47] it=1524573 colorings=1160000 lazy-girth=534672 last: m=126 classes=6 cclen=87 t=5681s
[01:24:48] it=1524833 colorings=1160200 lazy-girth=534783 last: m=126 classes=6 cclen=87 t=5682s
[01:24:49] it=1525058 colorings=1160400 lazy-girth=534821 last: m=126 classes=6 cclen=87 t=5683s
[01:24:51] it=1525317 colorings=1160600 lazy-girth=534932 last: m=126 classes=6 cclen=87 t=5685s
[01:24:52] it=1525543 colorings=1160800 lazy-girth=534968 last: m=126 classes=6 cclen=87 t=5686s
[01:24:53] it=1525782 colorings=1161000 lazy-girth=535031 last: m=126 classes=6 cclen=87 t=5687s
[01:24:54] it=1526023 colorings=1161200 lazy-girth=535087 last: m=126 classes=6 cclen=87 t=5688s
[01:24:55] it=1526266 colorings=1161400 lazy-girth=535158 last: m=126 classes=6 cclen=87 t=5689s
[01:24:56] it=1526506 colorings=1161600 lazy-girth=535227 last: m=126 classes=6 cclen=87 t=5690s
[01:24:57] it=1526734 colorings=1161800 lazy-girth=535261 last: m=126 classes=6 cclen=87 t=5691s
[01:24:58] it=1526995 colorings=1162000 lazy-girth=535346 last: m=126 classes=6 cclen=87 t=5692s
[01:24:59] it=1527228 colorings=1162200 lazy-girth=535390 last: m=126 classes=6 cclen=87 t=5693s
[01:25:00] it=1527470 colorings=1162400 lazy-girth=535455 last: m=126 classes=6 cclen=87 t=5694s
[01:25:01] it=1527692 colorings=1162600 lazy-girth=535489 last: m=126 classes=6 cclen=87 t=5695s
[01:25:02] it=1527947 colorings=1162800 lazy-girth=535576 last: m=126 classes=6 cclen=87 t=5696s
[01:25:03] it=1528205 colorings=1163000 lazy-girth=535658 last: m=126 classes=6 cclen=87 t=5697s
[01:25:04] it=1528444 colorings=1163200 lazy-girth=535715 last: m=126 classes=6 cclen=87 t=5698s
[01:25:05] it=1528670 colorings=1163400 lazy-girth=535767 last: m=126 classes=6 cclen=87 t=5699s
[01:25:06] it=1528891 colorings=1163600 lazy-girth=535794 last: m=126 classes=6 cclen=87 t=5700s
[01:25:07] it=1529118 colorings=1163800 lazy-girth=535831 last: m=126 classes=6 cclen=87 t=5701s
[01:25:08] it=1529366 colorings=1164000 lazy-girth=535906 last: m=126 classes=6 cclen=85 t=5702s
[01:25:09] it=1529605 colorings=1164200 lazy-girth=535977 last: m=126 classes=6 cclen=87 t=5703s
[01:25:10] it=1529840 colorings=1164400 lazy-girth=536022 last: m=126 classes=6 cclen=87 t=5704s
[01:25:11] it=1530079 colorings=1164600 lazy-girth=536068 last: m=126 classes=6 cclen=87 t=5705s
[01:25:12] it=1530314 colorings=1164800 lazy-girth=536110 last: m=126 classes=6 cclen=87 t=5706s
[01:25:12] it=1530551 colorings=1165000 lazy-girth=536158 last: m=126 classes=6 cclen=87 t=5707s
[01:25:13] it=1530780 colorings=1165200 lazy-girth=536198 last: m=126 classes=6 cclen=87 t=5707s
[01:25:14] it=1531016 colorings=1165400 lazy-girth=536246 last: m=126 classes=6 cclen=87 t=5708s
[01:25:15] it=1531255 colorings=1165600 lazy-girth=536302 last: m=126 classes=6 cclen=87 t=5709s
[01:25:16] it=1531471 colorings=1165800 lazy-girth=536322 last: m=126 classes=6 cclen=87 t=5710s
[01:25:16] it=1531695 colorings=1166000 lazy-girth=536352 last: m=126 classes=6 cclen=87 t=5711s
[01:25:17] it=1531920 colorings=1166200 lazy-girth=536383 last: m=126 classes=6 cclen=87 t=5712s
[01:25:18] it=1532161 colorings=1166400 lazy-girth=536443 last: m=126 classes=6 cclen=87 t=5713s
[01:25:19] it=1532386 colorings=1166600 lazy-girth=536472 last: m=126 classes=6 cclen=87 t=5714s
[01:25:20] it=1532607 colorings=1166800 lazy-girth=536496 last: m=126 classes=6 cclen=87 t=5715s
[01:25:21] it=1532817 colorings=1167000 lazy-girth=536506 last: m=126 classes=6 cclen=87 t=5716s
[01:25:22] it=1533037 colorings=1167200 lazy-girth=536533 last: m=126 classes=6 cclen=87 t=5717s
[01:25:23] it=1533271 colorings=1167400 lazy-girth=536577 last: m=126 classes=6 cclen=87 t=5717s
[01:25:24] it=1533503 colorings=1167600 lazy-girth=536633 last: m=126 classes=6 cclen=86 t=5718s
[01:25:25] it=1533751 colorings=1167800 lazy-girth=536704 last: m=126 classes=6 cclen=87 t=5719s
[01:25:26] it=1533984 colorings=1168000 lazy-girth=536754 last: m=126 classes=6 cclen=87 t=5720s
[01:25:27] it=1534201 colorings=1168200 lazy-girth=536778 last: m=126 classes=6 cclen=87 t=5721s
[01:25:29] it=1534475 colorings=1168400 lazy-girth=536932 last: m=126 classes=6 cclen=87 t=5723s
[01:25:30] it=1534694 colorings=1168600 lazy-girth=536963 last: m=126 classes=6 cclen=87 t=5724s
[01:25:31] it=1534930 colorings=1168800 lazy-girth=537034 last: m=126 classes=6 cclen=87 t=5725s
[01:25:32] it=1535175 colorings=1169000 lazy-girth=537122 last: m=126 classes=6 cclen=87 t=5726s
[01:25:33] it=1535402 colorings=1169200 lazy-girth=537155 last: m=126 classes=6 cclen=87 t=5727s
[01:25:34] it=1535621 colorings=1169400 lazy-girth=537174 last: m=126 classes=6 cclen=87 t=5728s
[01:25:35] it=1535845 colorings=1169600 lazy-girth=537199 last: m=126 classes=6 cclen=87 t=5729s
[01:25:36] it=1536066 colorings=1169800 lazy-girth=537224 last: m=126 classes=6 cclen=87 t=5730s
[01:25:37] it=1536285 colorings=1170000 lazy-girth=537244 last: m=126 classes=6 cclen=87 t=5731s
[01:25:38] it=1536517 colorings=1170200 lazy-girth=537301 last: m=126 classes=6 cclen=87 t=5732s
[01:25:39] it=1536760 colorings=1170400 lazy-girth=537379 last: m=126 classes=6 cclen=87 t=5733s
[01:25:39] it=1536988 colorings=1170600 lazy-girth=537418 last: m=126 classes=6 cclen=87 t=5734s
[01:25:41] it=1537227 colorings=1170800 lazy-girth=537459 last: m=126 classes=6 cclen=87 t=5735s
[01:25:42] it=1537452 colorings=1171000 lazy-girth=537487 last: m=126 classes=6 cclen=87 t=5736s
[01:25:43] it=1537688 colorings=1171200 lazy-girth=537529 last: m=126 classes=6 cclen=87 t=5737s
[01:25:44] it=1537923 colorings=1171400 lazy-girth=537590 last: m=126 classes=6 cclen=87 t=5738s
[01:25:45] it=1538161 colorings=1171600 lazy-girth=537651 last: m=126 classes=6 cclen=87 t=5739s
[01:25:46] it=1538370 colorings=1171800 lazy-girth=537660 last: m=126 classes=6 cclen=87 t=5740s
[01:25:46] it=1538588 colorings=1172000 lazy-girth=537686 last: m=126 classes=6 cclen=84 t=5741s
[01:25:47] it=1538820 colorings=1172200 lazy-girth=537723 last: m=126 classes=6 cclen=87 t=5741s
[01:25:48] it=1539057 colorings=1172400 lazy-girth=537780 last: m=126 classes=6 cclen=87 t=5742s
[01:25:49] it=1539319 colorings=1172600 lazy-girth=537879 last: m=126 classes=6 cclen=87 t=5743s
[01:25:50] it=1539556 colorings=1172800 lazy-girth=537929 last: m=126 classes=6 cclen=87 t=5744s
[01:25:51] it=1539802 colorings=1173000 lazy-girth=537994 last: m=126 classes=6 cclen=87 t=5745s
[01:25:52] it=1540055 colorings=1173200 lazy-girth=538095 last: m=126 classes=6 cclen=87 t=5746s
[01:25:53] it=1540284 colorings=1173400 lazy-girth=538133 last: m=126 classes=6 cclen=87 t=5747s
[01:25:54] it=1540506 colorings=1173600 lazy-girth=538163 last: m=126 classes=6 cclen=87 t=5748s
[01:25:55] it=1540747 colorings=1173800 lazy-girth=538225 last: m=126 classes=6 cclen=87 t=5749s
[01:25:56] it=1540986 colorings=1174000 lazy-girth=538278 last: m=126 classes=6 cclen=87 t=5750s
[01:25:57] it=1541225 colorings=1174200 lazy-girth=538325 last: m=126 classes=6 cclen=87 t=5751s
[01:25:58] it=1541448 colorings=1174400 lazy-girth=538358 last: m=126 classes=6 cclen=87 t=5752s
[01:25:59] it=1541688 colorings=1174600 lazy-girth=538413 last: m=126 classes=6 cclen=87 t=5753s
[01:26:00] it=1541920 colorings=1174800 lazy-girth=538449 last: m=126 classes=6 cclen=87 t=5754s
[01:26:01] it=1542157 colorings=1175000 lazy-girth=538499 last: m=126 classes=6 cclen=87 t=5755s
[01:26:02] it=1542403 colorings=1175200 lazy-girth=538557 last: m=126 classes=6 cclen=87 t=5756s
[01:26:03] it=1542631 colorings=1175400 lazy-girth=538599 last: m=126 classes=6 cclen=87 t=5757s
[01:26:03] it=1542863 colorings=1175600 lazy-girth=538643 last: m=126 classes=6 cclen=87 t=5758s
[01:26:04] it=1543082 colorings=1175800 lazy-girth=538665 last: m=126 classes=6 cclen=87 t=5759s
[01:26:05] it=1543309 colorings=1176000 lazy-girth=538699 last: m=126 classes=6 cclen=87 t=5759s
[01:26:06] it=1543546 colorings=1176200 lazy-girth=538755 last: m=126 classes=6 cclen=86 t=5760s
[01:26:07] it=1543749 colorings=1176400 lazy-girth=538758 last: m=126 classes=6 cclen=87 t=5761s
[01:26:08] it=1543986 colorings=1176600 lazy-girth=538814 last: m=126 classes=6 cclen=87 t=5762s
[01:26:09] it=1544214 colorings=1176800 lazy-girth=538854 last: m=126 classes=6 cclen=87 t=5763s
[01:26:10] it=1544451 colorings=1177000 lazy-girth=538906 last: m=126 classes=6 cclen=84 t=5764s
[01:26:10] it=1544678 colorings=1177200 lazy-girth=538946 last: m=126 classes=6 cclen=87 t=5765s
[01:26:11] it=1544912 colorings=1177400 lazy-girth=538985 last: m=126 classes=6 cclen=87 t=5766s
[01:26:12] it=1545142 colorings=1177600 lazy-girth=539030 last: m=126 classes=6 cclen=87 t=5766s
[01:26:13] it=1545365 colorings=1177800 lazy-girth=539059 last: m=126 classes=6 cclen=87 t=5767s
[01:26:14] it=1545606 colorings=1178000 lazy-girth=539118 last: m=126 classes=6 cclen=87 t=5768s
[01:26:15] it=1545854 colorings=1178200 lazy-girth=539188 last: m=126 classes=6 cclen=87 t=5769s
[01:26:16] it=1546115 colorings=1178400 lazy-girth=539270 last: m=126 classes=6 cclen=87 t=5770s
[01:26:17] it=1546343 colorings=1178600 lazy-girth=539304 last: m=126 classes=6 cclen=87 t=5771s
[01:26:18] it=1546578 colorings=1178800 lazy-girth=539346 last: m=126 classes=6 cclen=86 t=5772s
[01:26:19] it=1546829 colorings=1179000 lazy-girth=539414 last: m=126 classes=6 cclen=87 t=5773s
[01:26:20] it=1547074 colorings=1179200 lazy-girth=539476 last: m=126 classes=6 cclen=87 t=5774s
[01:26:21] it=1547331 colorings=1179400 lazy-girth=539540 last: m=126 classes=6 cclen=87 t=5775s
[01:26:21] it=1547560 colorings=1179600 lazy-girth=539582 last: m=126 classes=6 cclen=87 t=5776s
[01:26:22] it=1547794 colorings=1179800 lazy-girth=539627 last: m=126 classes=6 cclen=87 t=5777s
[01:26:23] it=1548015 colorings=1180000 lazy-girth=539649 last: m=126 classes=6 cclen=87 t=5777s
[01:26:24] it=1548246 colorings=1180200 lazy-girth=539690 last: m=126 classes=6 cclen=87 t=5778s
[01:26:25] it=1548488 colorings=1180400 lazy-girth=539750 last: m=126 classes=6 cclen=86 t=5779s
[01:26:26] it=1548702 colorings=1180600 lazy-girth=539771 last: m=126 classes=6 cclen=85 t=5780s
[01:26:27] it=1548937 colorings=1180800 lazy-girth=539822 last: m=126 classes=6 cclen=87 t=5781s
[01:26:27] it=1549172 colorings=1181000 lazy-girth=539867 last: m=126 classes=6 cclen=87 t=5782s
[01:26:28] it=1549401 colorings=1181200 lazy-girth=539901 last: m=126 classes=6 cclen=87 t=5782s
[01:26:29] it=1549622 colorings=1181400 lazy-girth=539926 last: m=126 classes=6 cclen=87 t=5783s
[01:26:30] it=1549843 colorings=1181600 lazy-girth=539950 last: m=126 classes=6 cclen=87 t=5784s
[01:26:31] it=1550080 colorings=1181800 lazy-girth=539995 last: m=126 classes=6 cclen=86 t=5785s
[01:26:32] it=1550331 colorings=1182000 lazy-girth=540061 last: m=126 classes=6 cclen=87 t=5786s
[01:26:33] it=1550581 colorings=1182200 lazy-girth=540122 last: m=126 classes=6 cclen=87 t=5787s
[01:26:34] it=1550814 colorings=1182400 lazy-girth=540160 last: m=126 classes=6 cclen=87 t=5788s
[01:26:35] it=1551052 colorings=1182600 lazy-girth=540221 last: m=126 classes=6 cclen=87 t=5789s
[01:26:36] it=1551286 colorings=1182800 lazy-girth=540265 last: m=126 classes=6 cclen=87 t=5790s
[01:26:37] it=1551498 colorings=1183000 lazy-girth=540277 last: m=126 classes=6 cclen=87 t=5791s
[01:26:38] it=1551712 colorings=1183200 lazy-girth=540291 last: m=126 classes=6 cclen=87 t=5792s
[01:26:39] it=1551957 colorings=1183400 lazy-girth=540352 last: m=126 classes=6 cclen=86 t=5793s
[01:26:40] it=1552203 colorings=1183600 lazy-girth=540428 last: m=126 classes=6 cclen=76 t=5794s
[01:26:40] it=1552441 colorings=1183800 lazy-girth=540495 last: m=126 classes=6 cclen=87 t=5795s
[01:26:41] it=1552667 colorings=1184000 lazy-girth=540533 last: m=126 classes=6 cclen=87 t=5795s
[01:26:42] it=1552924 colorings=1184200 lazy-girth=540626 last: m=126 classes=6 cclen=87 t=5796s
[01:26:43] it=1553176 colorings=1184400 lazy-girth=540704 last: m=126 classes=6 cclen=87 t=5797s
[01:26:44] it=1553402 colorings=1184600 lazy-girth=540738 last: m=126 classes=6 cclen=87 t=5798s
[01:26:45] it=1553640 colorings=1184800 lazy-girth=540806 last: m=126 classes=6 cclen=87 t=5799s
[01:26:46] it=1553878 colorings=1185000 lazy-girth=540865 last: m=126 classes=6 cclen=87 t=5800s
[01:26:47] it=1554112 colorings=1185200 lazy-girth=540916 last: m=126 classes=6 cclen=87 t=5801s
[01:26:48] it=1554344 colorings=1185400 lazy-girth=540952 last: m=126 classes=6 cclen=87 t=5802s
[01:26:49] it=1554594 colorings=1185600 lazy-girth=541009 last: m=126 classes=6 cclen=87 t=5803s
[01:26:49] it=1554836 colorings=1185800 lazy-girth=541068 last: m=126 classes=6 cclen=87 t=5804s
[01:26:50] it=1555077 colorings=1186000 lazy-girth=541130 last: m=126 classes=6 cclen=87 t=5805s
[01:26:51] it=1555293 colorings=1186200 lazy-girth=541146 last: m=126 classes=6 cclen=85 t=5805s
[01:26:52] it=1555493 colorings=1186400 lazy-girth=541146 last: m=126 classes=6 cclen=87 t=5806s
[01:26:53] it=1555727 colorings=1186600 lazy-girth=541188 last: m=126 classes=6 cclen=87 t=5807s
[01:26:54] it=1555981 colorings=1186800 lazy-girth=541280 last: m=126 classes=6 cclen=87 t=5808s
[01:26:55] it=1556236 colorings=1187000 lazy-girth=541374 last: m=126 classes=6 cclen=87 t=5809s
[01:26:56] it=1556467 colorings=1187200 lazy-girth=541419 last: m=126 classes=6 cclen=87 t=5810s
[01:26:57] it=1556705 colorings=1187400 lazy-girth=541478 last: m=126 classes=6 cclen=87 t=5811s
[01:26:58] it=1556937 colorings=1187600 lazy-girth=541532 last: m=126 classes=6 cclen=87 t=5812s
[01:26:59] it=1557187 colorings=1187800 lazy-girth=541619 last: m=126 classes=6 cclen=87 t=5813s
[01:27:00] it=1557417 colorings=1188000 lazy-girth=541668 last: m=126 classes=6 cclen=87 t=5814s
[01:27:01] it=1557648 colorings=1188200 lazy-girth=541719 last: m=126 classes=6 cclen=86 t=5815s
[01:27:02] it=1557888 colorings=1188400 lazy-girth=541773 last: m=126 classes=6 cclen=87 t=5816s
[01:27:03] it=1558133 colorings=1188600 lazy-girth=541824 last: m=126 classes=6 cclen=87 t=5817s
[01:27:04] it=1558383 colorings=1188800 lazy-girth=541897 last: m=126 classes=6 cclen=87 t=5818s
[01:27:05] it=1558609 colorings=1189000 lazy-girth=541926 last: m=126 classes=6 cclen=87 t=5819s
[01:27:05] it=1558843 colorings=1189200 lazy-girth=541964 last: m=126 classes=6 cclen=87 t=5820s
[01:27:06] it=1559068 colorings=1189400 lazy-girth=541991 last: m=126 classes=6 cclen=87 t=5821s
[01:27:07] it=1559293 colorings=1189600 lazy-girth=542016 last: m=126 classes=6 cclen=87 t=5821s
[01:27:08] it=1559516 colorings=1189800 lazy-girth=542039 last: m=126 classes=6 cclen=87 t=5822s
[01:27:09] it=1559738 colorings=1190000 lazy-girth=542062 last: m=126 classes=6 cclen=87 t=5823s
[01:27:10] it=1559976 colorings=1190200 lazy-girth=542117 last: m=126 classes=6 cclen=87 t=5824s
[01:27:11] it=1560214 colorings=1190400 lazy-girth=542162 last: m=126 classes=6 cclen=87 t=5825s
[01:27:12] it=1560464 colorings=1190600 lazy-girth=542226 last: m=126 classes=6 cclen=87 t=5826s
[01:27:13] it=1560697 colorings=1190800 lazy-girth=542276 last: m=126 classes=6 cclen=87 t=5827s
[01:27:14] it=1560939 colorings=1191000 lazy-girth=542335 last: m=126 classes=6 cclen=87 t=5828s
[01:27:15] it=1561187 colorings=1191200 lazy-girth=542397 last: m=126 classes=6 cclen=87 t=5829s
[01:27:16] it=1561437 colorings=1191400 lazy-girth=542461 last: m=126 classes=6 cclen=87 t=5830s
[01:27:17] it=1561691 colorings=1191600 lazy-girth=542544 last: m=126 classes=6 cclen=87 t=5831s
[01:27:18] it=1561929 colorings=1191800 lazy-girth=542598 last: m=126 classes=6 cclen=87 t=5832s
[01:27:19] it=1562172 colorings=1192000 lazy-girth=542661 last: m=126 classes=6 cclen=87 t=5833s
[01:27:20] it=1562395 colorings=1192200 lazy-girth=542695 last: m=126 classes=6 cclen=87 t=5834s
[01:27:22] it=1562639 colorings=1192400 lazy-girth=542761 last: m=126 classes=6 cclen=87 t=5836s
[01:27:23] it=1562865 colorings=1192600 lazy-girth=542798 last: m=126 classes=6 cclen=87 t=5837s
[01:27:24] it=1563097 colorings=1192800 lazy-girth=542863 last: m=126 classes=6 cclen=87 t=5838s
[01:27:25] it=1563359 colorings=1193000 lazy-girth=542984 last: m=126 classes=6 cclen=87 t=5839s
[01:27:26] it=1563582 colorings=1193200 lazy-girth=543020 last: m=126 classes=6 cclen=87 t=5840s
[01:27:27] it=1563812 colorings=1193400 lazy-girth=543073 last: m=126 classes=6 cclen=87 t=5841s
[01:27:28] it=1564048 colorings=1193600 lazy-girth=543144 last: m=126 classes=6 cclen=87 t=5842s
[01:27:28] it=1564300 colorings=1193800 lazy-girth=543252 last: m=126 classes=6 cclen=87 t=5843s
[01:27:29] it=1564528 colorings=1194000 lazy-girth=543280 last: m=126 classes=6 cclen=87 t=5843s
[01:27:31] it=1564738 colorings=1194200 lazy-girth=543290 last: m=126 classes=6 cclen=87 t=5845s
[01:27:32] it=1564958 colorings=1194400 lazy-girth=543310 last: m=126 classes=6 cclen=87 t=5846s
[01:27:32] it=1565209 colorings=1194600 lazy-girth=543379 last: m=126 classes=6 cclen=87 t=5847s
[01:27:33] it=1565464 colorings=1194800 lazy-girth=543470 last: m=126 classes=6 cclen=87 t=5848s
[01:27:34] it=1565685 colorings=1195000 lazy-girth=543494 last: m=126 classes=6 cclen=86 t=5848s
[01:27:35] it=1565927 colorings=1195200 lazy-girth=543556 last: m=126 classes=6 cclen=87 t=5849s
[01:27:36] it=1566165 colorings=1195400 lazy-girth=543616 last: m=126 classes=6 cclen=87 t=5850s
[01:27:37] it=1566386 colorings=1195600 lazy-girth=543645 last: m=126 classes=6 cclen=87 t=5851s
[01:27:37] it=1566631 colorings=1195800 lazy-girth=543703 last: m=126 classes=6 cclen=87 t=5852s
[01:27:38] it=1566873 colorings=1196000 lazy-girth=543774 last: m=126 classes=6 cclen=87 t=5853s
[01:27:39] it=1567100 colorings=1196200 lazy-girth=543811 last: m=126 classes=6 cclen=87 t=5853s
[01:27:40] it=1567335 colorings=1196400 lazy-girth=543859 last: m=126 classes=6 cclen=87 t=5854s
[01:27:41] it=1567565 colorings=1196600 lazy-girth=543900 last: m=126 classes=6 cclen=87 t=5855s
[01:27:42] it=1567798 colorings=1196800 lazy-girth=543944 last: m=126 classes=6 cclen=87 t=5856s
[01:27:44] it=1568017 colorings=1197000 lazy-girth=543969 last: m=126 classes=6 cclen=87 t=5858s
[01:27:45] it=1568247 colorings=1197200 lazy-girth=544010 last: m=126 classes=6 cclen=87 t=5859s
[01:27:46] it=1568464 colorings=1197400 lazy-girth=544030 last: m=126 classes=6 cclen=87 t=5860s
[01:27:46] it=1568699 colorings=1197600 lazy-girth=544087 last: m=126 classes=6 cclen=81 t=5861s
[01:27:47] it=1568965 colorings=1197800 lazy-girth=544209 last: m=126 classes=6 cclen=87 t=5862s
[01:27:48] it=1569194 colorings=1198000 lazy-girth=544254 last: m=126 classes=6 cclen=87 t=5862s
[01:27:49] it=1569462 colorings=1198200 lazy-girth=544372 last: m=126 classes=6 cclen=87 t=5863s
[01:27:50] it=1569684 colorings=1198400 lazy-girth=544398 last: m=126 classes=6 cclen=87 t=5864s
[01:27:51] it=1569914 colorings=1198600 lazy-girth=544438 last: m=126 classes=6 cclen=87 t=5865s
[01:27:52] it=1570131 colorings=1198800 lazy-girth=544459 last: m=126 classes=6 cclen=87 t=5866s
[01:27:53] it=1570345 colorings=1199000 lazy-girth=544473 last: m=126 classes=6 cclen=87 t=5867s
[01:27:54] it=1570569 colorings=1199200 lazy-girth=544499 last: m=126 classes=6 cclen=87 t=5868s
[01:27:55] it=1570794 colorings=1199400 lazy-girth=544526 last: m=126 classes=6 cclen=87 t=5869s
[01:27:55] it=1571020 colorings=1199600 lazy-girth=544566 last: m=126 classes=6 cclen=87 t=5870s
[01:27:56] it=1571260 colorings=1199800 lazy-girth=544612 last: m=126 classes=6 cclen=87 t=5870s
[01:27:57] it=1571508 colorings=1200000 lazy-girth=544681 last: m=126 classes=6 cclen=87 t=5872s
[01:27:58] it=1571749 colorings=1200200 lazy-girth=544733 last: m=126 classes=6 cclen=87 t=5873s
[01:27:59] it=1571966 colorings=1200400 lazy-girth=544750 last: m=126 classes=6 cclen=87 t=5873s
[01:28:00] it=1572222 colorings=1200600 lazy-girth=544826 last: m=126 classes=6 cclen=87 t=5874s
[01:28:01] it=1572458 colorings=1200800 lazy-girth=544868 last: m=126 classes=6 cclen=87 t=5875s
[01:28:02] it=1572704 colorings=1201000 lazy-girth=544927 last: m=126 classes=6 cclen=87 t=5876s
[01:28:03] it=1572935 colorings=1201200 lazy-girth=544966 last: m=126 classes=6 cclen=87 t=5877s
[01:28:04] it=1573171 colorings=1201400 lazy-girth=545010 last: m=126 classes=6 cclen=87 t=5878s
[01:28:05] it=1573389 colorings=1201600 lazy-girth=545033 last: m=126 classes=6 cclen=87 t=5879s
[01:28:06] it=1573626 colorings=1201800 lazy-girth=545084 last: m=126 classes=6 cclen=87 t=5880s
[01:28:06] it=1573865 colorings=1202000 lazy-girth=545126 last: m=126 classes=6 cclen=87 t=5881s
[01:28:07] it=1574101 colorings=1202200 lazy-girth=545181 last: m=126 classes=6 cclen=87 t=5881s
[01:28:08] it=1574333 colorings=1202400 lazy-girth=545230 last: m=126 classes=6 cclen=87 t=5882s
[01:28:09] it=1574556 colorings=1202600 lazy-girth=545262 last: m=126 classes=6 cclen=87 t=5883s
[01:28:10] it=1574817 colorings=1202800 lazy-girth=545359 last: m=126 classes=6 cclen=87 t=5884s
[01:28:11] it=1575066 colorings=1203000 lazy-girth=545433 last: m=126 classes=6 cclen=87 t=5885s
[01:28:12] it=1575299 colorings=1203200 lazy-girth=545471 last: m=126 classes=6 cclen=87 t=5886s
[01:28:13] it=1575549 colorings=1203400 lazy-girth=545551 last: m=126 classes=6 cclen=87 t=5887s
[01:28:14] it=1575793 colorings=1203600 lazy-girth=545609 last: m=126 classes=6 cclen=86 t=5888s
[01:28:15] it=1576026 colorings=1203800 lazy-girth=545647 last: m=126 classes=6 cclen=87 t=5889s
[01:28:16] it=1576263 colorings=1204000 lazy-girth=545689 last: m=126 classes=6 cclen=87 t=5890s
[01:28:16] it=1576503 colorings=1204200 lazy-girth=545741 last: m=126 classes=6 cclen=87 t=5891s
[01:28:17] it=1576728 colorings=1204400 lazy-girth=545774 last: m=126 classes=6 cclen=87 t=5891s
[01:28:18] it=1576945 colorings=1204600 lazy-girth=545791 last: m=126 classes=6 cclen=87 t=5892s
[01:28:19] it=1577167 colorings=1204800 lazy-girth=545815 last: m=126 classes=6 cclen=87 t=5893s
[01:28:20] it=1577390 colorings=1205000 lazy-girth=545849 last: m=126 classes=6 cclen=87 t=5894s
[01:28:21] it=1577627 colorings=1205200 lazy-girth=545905 last: m=126 classes=6 cclen=87 t=5895s
[01:28:22] it=1577868 colorings=1205400 lazy-girth=545975 last: m=126 classes=6 cclen=87 t=5896s
[01:28:23] it=1578084 colorings=1205600 lazy-girth=545991 last: m=126 classes=6 cclen=87 t=5897s
[01:28:24] it=1578322 colorings=1205800 lazy-girth=546047 last: m=126 classes=6 cclen=87 t=5898s
[01:28:24] it=1578556 colorings=1206000 lazy-girth=546096 last: m=126 classes=6 cclen=87 t=5899s
[01:28:25] it=1578794 colorings=1206200 lazy-girth=546152 last: m=126 classes=6 cclen=87 t=5899s
[01:28:26] it=1579013 colorings=1206400 lazy-girth=546171 last: m=126 classes=6 cclen=87 t=5900s
[01:28:27] it=1579258 colorings=1206600 lazy-girth=546231 last: m=126 classes=6 cclen=87 t=5901s
[01:28:28] it=1579506 colorings=1206800 lazy-girth=546305 last: m=126 classes=6 cclen=87 t=5902s
[01:28:29] it=1579747 colorings=1207000 lazy-girth=546361 last: m=126 classes=6 cclen=87 t=5903s
[01:28:30] it=1579994 colorings=1207200 lazy-girth=546431 last: m=126 classes=6 cclen=87 t=5904s
[01:28:31] it=1580213 colorings=1207400 lazy-girth=546462 last: m=126 classes=6 cclen=87 t=5905s
[01:28:32] it=1580443 colorings=1207600 lazy-girth=546510 last: m=126 classes=6 cclen=87 t=5906s
[01:28:33] it=1580680 colorings=1207800 lazy-girth=546571 last: m=126 classes=6 cclen=87 t=5907s
[01:28:34] it=1580913 colorings=1208000 lazy-girth=546611 last: m=126 classes=6 cclen=87 t=5908s
[01:28:35] it=1581152 colorings=1208200 lazy-girth=546655 last: m=126 classes=6 cclen=87 t=5909s
[01:28:36] it=1581376 colorings=1208400 lazy-girth=546681 last: m=126 classes=6 cclen=87 t=5910s
[01:28:37] it=1581615 colorings=1208600 lazy-girth=546725 last: m=126 classes=6 cclen=87 t=5911s
[01:28:38] it=1581845 colorings=1208800 lazy-girth=546757 last: m=126 classes=6 cclen=87 t=5912s
[01:28:39] it=1582071 colorings=1209000 lazy-girth=546787 last: m=126 classes=6 cclen=87 t=5913s
[01:28:40] it=1582306 colorings=1209200 lazy-girth=546824 last: m=126 classes=6 cclen=87 t=5914s
[01:28:41] it=1582551 colorings=1209400 lazy-girth=546886 last: m=126 classes=6 cclen=87 t=5915s
[01:28:42] it=1582798 colorings=1209600 lazy-girth=546963 last: m=126 classes=6 cclen=87 t=5916s
[01:28:43] it=1583049 colorings=1209800 lazy-girth=547048 last: m=126 classes=6 cclen=87 t=5917s
[01:28:44] it=1583279 colorings=1210000 lazy-girth=547090 last: m=126 classes=6 cclen=87 t=5918s
[01:28:44] it=1583532 colorings=1210200 lazy-girth=547167 last: m=126 classes=6 cclen=87 t=5919s
[01:28:45] it=1583773 colorings=1210400 lazy-girth=547219 last: m=126 classes=6 cclen=87 t=5919s
[01:28:47] it=1584032 colorings=1210600 lazy-girth=547333 last: m=126 classes=6 cclen=87 t=5921s
[01:28:49] it=1584279 colorings=1210800 lazy-girth=547404 last: m=126 classes=6 cclen=87 t=5923s
[01:28:49] it=1584496 colorings=1211000 lazy-girth=547421 last: m=126 classes=6 cclen=86 t=5924s
[01:28:50] it=1584727 colorings=1211200 lazy-girth=547463 last: m=126 classes=6 cclen=87 t=5925s
[01:28:51] it=1584943 colorings=1211400 lazy-girth=547484 last: m=126 classes=6 cclen=87 t=5926s
[01:28:52] it=1585176 colorings=1211600 lazy-girth=547536 last: m=126 classes=6 cclen=87 t=5927s
[01:28:54] it=1585410 colorings=1211800 lazy-girth=547591 last: m=126 classes=6 cclen=87 t=5928s
[01:28:54] it=1585629 colorings=1212000 lazy-girth=547611 last: m=126 classes=6 cclen=87 t=5929s
[01:28:55] it=1585863 colorings=1212200 lazy-girth=547665 last: m=126 classes=6 cclen=87 t=5930s
[01:28:56] it=1586096 colorings=1212400 lazy-girth=547715 last: m=126 classes=6 cclen=87 t=5931s
[01:28:58] it=1586322 colorings=1212600 lazy-girth=547741 last: m=126 classes=6 cclen=87 t=5932s
[01:28:59] it=1586574 colorings=1212800 lazy-girth=547811 last: m=126 classes=6 cclen=87 t=5933s
[01:29:00] it=1586826 colorings=1213000 lazy-girth=547888 last: m=126 classes=6 cclen=87 t=5934s
[01:29:01] it=1587050 colorings=1213200 lazy-girth=547936 last: m=126 classes=6 cclen=87 t=5935s
[01:29:02] it=1587252 colorings=1213400 lazy-girth=547938 last: m=126 classes=6 cclen=87 t=5936s
[01:29:03] it=1587497 colorings=1213600 lazy-girth=548005 last: m=126 classes=6 cclen=87 t=5937s
[01:29:04] it=1587745 colorings=1213800 lazy-girth=548069 last: m=126 classes=6 cclen=87 t=5938s
[01:29:05] it=1587976 colorings=1214000 lazy-girth=548120 last: m=126 classes=6 cclen=87 t=5939s
[01:29:06] it=1588220 colorings=1214200 lazy-girth=548188 last: m=126 classes=6 cclen=87 t=5940s
[01:29:07] it=1588452 colorings=1214400 lazy-girth=548220 last: m=126 classes=6 cclen=87 t=5941s
[01:29:08] it=1588701 colorings=1214600 lazy-girth=548302 last: m=126 classes=6 cclen=87 t=5942s
[01:29:09] it=1588918 colorings=1214800 lazy-girth=548322 last: m=126 classes=6 cclen=87 t=5943s
[01:29:10] it=1589150 colorings=1215000 lazy-girth=548366 last: m=126 classes=6 cclen=87 t=5944s
[01:29:11] it=1589363 colorings=1215200 lazy-girth=548383 last: m=126 classes=6 cclen=87 t=5945s
[01:29:11] it=1589592 colorings=1215400 lazy-girth=548420 last: m=126 classes=6 cclen=87 t=5946s
[01:29:12] it=1589825 colorings=1215600 lazy-girth=548463 last: m=126 classes=6 cclen=87 t=5947s
[01:29:14] it=1590080 colorings=1215800 lazy-girth=548558 last: m=126 classes=6 cclen=87 t=5948s
[01:29:15] it=1590329 colorings=1216000 lazy-girth=548633 last: m=126 classes=6 cclen=87 t=5949s
[01:29:16] it=1590545 colorings=1216200 lazy-girth=548649 last: m=126 classes=6 cclen=87 t=5950s
[01:29:17] it=1590763 colorings=1216400 lazy-girth=548672 last: m=126 classes=6 cclen=86 t=5951s
[01:29:18] it=1591004 colorings=1216600 lazy-girth=548728 last: m=126 classes=6 cclen=87 t=5952s
[01:29:19] it=1591248 colorings=1216800 lazy-girth=548786 last: m=126 classes=6 cclen=87 t=5953s
[01:29:20] it=1591477 colorings=1217000 lazy-girth=548825 last: m=126 classes=6 cclen=87 t=5954s
[01:29:20] it=1591709 colorings=1217200 lazy-girth=548870 last: m=126 classes=6 cclen=87 t=5955s
[01:29:21] it=1591933 colorings=1217400 lazy-girth=548897 last: m=126 classes=6 cclen=87 t=5956s
[01:29:22] it=1592154 colorings=1217600 lazy-girth=548924 last: m=126 classes=6 cclen=87 t=5957s
[01:29:23] it=1592381 colorings=1217800 lazy-girth=548959 last: m=126 classes=6 cclen=87 t=5958s
[01:29:24] it=1592618 colorings=1218000 lazy-girth=549009 last: m=126 classes=6 cclen=87 t=5959s
[01:29:25] it=1592830 colorings=1218200 lazy-girth=549021 last: m=126 classes=6 cclen=87 t=5959s
[01:29:26] it=1593066 colorings=1218400 lazy-girth=549064 last: m=126 classes=6 cclen=87 t=5960s
[01:29:27] it=1593301 colorings=1218600 lazy-girth=549111 last: m=126 classes=6 cclen=87 t=5961s
[01:29:28] it=1593540 colorings=1218800 lazy-girth=549159 last: m=126 classes=6 cclen=87 t=5962s
[01:29:29] it=1593750 colorings=1219000 lazy-girth=549169 last: m=126 classes=6 cclen=87 t=5963s
[01:29:30] it=1593973 colorings=1219200 lazy-girth=549197 last: m=126 classes=6 cclen=87 t=5964s
[01:29:31] it=1594204 colorings=1219400 lazy-girth=549231 last: m=126 classes=6 cclen=87 t=5965s
[01:29:32] it=1594433 colorings=1219600 lazy-girth=549263 last: m=126 classes=6 cclen=86 t=5966s
[01:29:33] it=1594665 colorings=1219800 lazy-girth=549300 last: m=126 classes=6 cclen=87 t=5967s
[01:29:34] it=1594891 colorings=1220000 lazy-girth=549345 last: m=126 classes=6 cclen=87 t=5968s
[01:29:35] it=1595114 colorings=1220200 lazy-girth=549388 last: m=126 classes=6 cclen=87 t=5969s
[01:29:36] it=1595366 colorings=1220400 lazy-girth=549479 last: m=126 classes=6 cclen=87 t=5970s
[01:29:37] it=1595606 colorings=1220600 lazy-girth=549520 last: m=126 classes=6 cclen=87 t=5971s
[01:29:38] it=1595847 colorings=1220800 lazy-girth=549565 last: m=126 classes=6 cclen=87 t=5972s
[01:29:39] it=1596059 colorings=1221000 lazy-girth=549578 last: m=126 classes=6 cclen=87 t=5973s
[01:29:40] it=1596283 colorings=1221200 lazy-girth=549602 last: m=126 classes=6 cclen=87 t=5974s
[01:29:41] it=1596519 colorings=1221400 lazy-girth=549644 last: m=126 classes=6 cclen=87 t=5975s
[01:29:42] it=1596736 colorings=1221600 lazy-girth=549663 last: m=126 classes=6 cclen=87 t=5976s
[01:29:42] it=1596943 colorings=1221800 lazy-girth=549670 last: m=126 classes=6 cclen=87 t=5977s
[01:29:43] it=1597174 colorings=1222000 lazy-girth=549704 last: m=126 classes=6 cclen=87 t=5978s
[01:29:44] it=1597398 colorings=1222200 lazy-girth=549729 last: m=126 classes=6 cclen=87 t=5979s
[01:29:45] it=1597639 colorings=1222400 lazy-girth=549776 last: m=126 classes=6 cclen=87 t=5980s
[01:29:46] it=1597882 colorings=1222600 lazy-girth=549827 last: m=126 classes=6 cclen=87 t=5981s
[01:29:47] it=1598103 colorings=1222800 lazy-girth=549853 last: m=126 classes=6 cclen=87 t=5982s
[01:29:49] it=1598335 colorings=1223000 lazy-girth=549896 last: m=126 classes=6 cclen=87 t=5983s
[01:29:50] it=1598579 colorings=1223200 lazy-girth=549962 last: m=126 classes=6 cclen=87 t=5984s
[01:29:50] it=1598819 colorings=1223400 lazy-girth=550019 last: m=126 classes=6 cclen=86 t=5985s
[01:29:51] it=1599068 colorings=1223600 lazy-girth=550081 last: m=126 classes=6 cclen=87 t=5986s
[01:29:52] it=1599298 colorings=1223800 lazy-girth=550115 last: m=126 classes=6 cclen=87 t=5987s
[01:29:53] it=1599542 colorings=1224000 lazy-girth=550173 last: m=126 classes=6 cclen=87 t=5988s
[01:29:55] it=1599803 colorings=1224200 lazy-girth=550284 last: m=126 classes=6 cclen=87 t=5989s
[01:29:56] it=1600044 colorings=1224400 lazy-girth=550350 last: m=126 classes=6 cclen=87 t=5990s
[01:29:57] it=1600282 colorings=1224600 lazy-girth=550425 last: m=126 classes=6 cclen=86 t=5991s
[01:29:58] it=1600520 colorings=1224800 lazy-girth=550481 last: m=126 classes=6 cclen=87 t=5992s
[01:29:59] it=1600772 colorings=1225000 lazy-girth=550547 last: m=126 classes=6 cclen=87 t=5993s
[01:30:00] it=1601004 colorings=1225200 lazy-girth=550589 last: m=126 classes=6 cclen=87 t=5994s
[01:30:01] it=1601238 colorings=1225400 lazy-girth=550638 last: m=126 classes=6 cclen=87 t=5995s
[01:30:02] it=1601486 colorings=1225600 lazy-girth=550704 last: m=126 classes=6 cclen=87 t=5996s
[01:30:03] it=1601731 colorings=1225800 lazy-girth=550761 last: m=126 classes=6 cclen=87 t=5997s
[01:30:04] it=1601950 colorings=1226000 lazy-girth=550785 last: m=126 classes=6 cclen=87 t=5998s
[01:30:05] it=1602180 colorings=1226200 lazy-girth=550831 last: m=126 classes=6 cclen=87 t=5999s
[01:30:06] it=1602383 colorings=1226400 lazy-girth=550834 last: m=126 classes=6 cclen=87 t=6000s
[01:30:07] it=1602634 colorings=1226600 lazy-girth=550915 last: m=126 classes=6 cclen=87 t=6001s
[01:30:08] it=1602865 colorings=1226800 lazy-girth=550967 last: m=126 classes=6 cclen=87 t=6002s
[01:30:09] it=1603114 colorings=1227000 lazy-girth=551048 last: m=126 classes=6 cclen=87 t=6003s
[01:30:10] it=1603320 colorings=1227200 lazy-girth=551054 last: m=126 classes=6 cclen=87 t=6004s
[01:30:11] it=1603579 colorings=1227400 lazy-girth=551151 last: m=126 classes=6 cclen=87 t=6005s
[01:30:12] it=1603834 colorings=1227600 lazy-girth=551231 last: m=126 classes=6 cclen=87 t=6006s
[01:30:13] it=1604070 colorings=1227800 lazy-girth=551276 last: m=126 classes=6 cclen=85 t=6007s
[01:30:14] it=1604309 colorings=1228000 lazy-girth=551329 last: m=126 classes=6 cclen=87 t=6008s
[01:30:15] it=1604534 colorings=1228200 lazy-girth=551358 last: m=126 classes=6 cclen=87 t=6009s
[01:30:16] it=1604786 colorings=1228400 lazy-girth=551447 last: m=126 classes=6 cclen=87 t=6010s
[01:30:17] it=1605031 colorings=1228600 lazy-girth=551502 last: m=126 classes=6 cclen=87 t=6011s
[01:30:18] it=1605275 colorings=1228800 lazy-girth=551565 last: m=126 classes=6 cclen=87 t=6012s
[01:30:19] it=1605514 colorings=1229000 lazy-girth=551619 last: m=126 classes=6 cclen=87 t=6013s
[01:30:20] it=1605754 colorings=1229200 lazy-girth=551673 last: m=126 classes=6 cclen=87 t=6014s
[01:30:21] it=1606003 colorings=1229400 lazy-girth=551747 last: m=126 classes=6 cclen=87 t=6015s
[01:30:22] it=1606237 colorings=1229600 lazy-girth=551789 last: m=126 classes=6 cclen=87 t=6016s
[01:30:23] it=1606478 colorings=1229800 lazy-girth=551834 last: m=126 classes=6 cclen=87 t=6017s
[01:30:24] it=1606710 colorings=1230000 lazy-girth=551879 last: m=126 classes=6 cclen=87 t=6018s
[01:30:25] it=1606935 colorings=1230200 lazy-girth=551916 last: m=126 classes=6 cclen=87 t=6019s
[01:30:26] it=1607160 colorings=1230400 lazy-girth=551948 last: m=126 classes=6 cclen=87 t=6020s
[01:30:26] it=1607390 colorings=1230600 lazy-girth=551987 last: m=126 classes=6 cclen=87 t=6021s
[01:30:27] it=1607609 colorings=1230800 lazy-girth=552009 last: m=126 classes=6 cclen=87 t=6022s
[01:30:28] it=1607844 colorings=1231000 lazy-girth=552059 last: m=126 classes=6 cclen=87 t=6023s
[01:30:29] it=1608080 colorings=1231200 lazy-girth=552105 last: m=126 classes=6 cclen=86 t=6024s
[01:30:30] it=1608314 colorings=1231400 lazy-girth=552149 last: m=126 classes=6 cclen=87 t=6024s
[01:30:31] it=1608539 colorings=1231600 lazy-girth=552186 last: m=126 classes=6 cclen=87 t=6025s
[01:30:32] it=1608763 colorings=1231800 lazy-girth=552224 last: m=126 classes=6 cclen=87 t=6026s
[01:30:33] it=1608994 colorings=1232000 lazy-girth=552264 last: m=126 classes=6 cclen=87 t=6027s
[01:30:34] it=1609221 colorings=1232200 lazy-girth=552293 last: m=126 classes=6 cclen=87 t=6028s
[01:30:35] it=1609445 colorings=1232400 lazy-girth=552317 last: m=126 classes=6 cclen=87 t=6029s
[01:30:37] it=1609664 colorings=1232600 lazy-girth=552338 last: m=126 classes=6 cclen=87 t=6031s
[01:30:38] it=1609897 colorings=1232800 lazy-girth=552383 last: m=126 classes=6 cclen=87 t=6033s
[01:30:41] it=1610107 colorings=1233000 lazy-girth=552393 last: m=126 classes=6 cclen=87 t=6035s
[01:30:42] it=1610337 colorings=1233200 lazy-girth=552427 last: m=126 classes=6 cclen=87 t=6036s
[01:30:43] it=1610555 colorings=1233400 lazy-girth=552452 last: m=126 classes=6 cclen=87 t=6037s
[01:30:44] it=1610769 colorings=1233600 lazy-girth=552466 last: m=126 classes=6 cclen=87 t=6038s
[01:30:45] it=1610983 colorings=1233800 lazy-girth=552483 last: m=126 classes=6 cclen=87 t=6039s
[01:30:46] it=1611205 colorings=1234000 lazy-girth=552507 last: m=126 classes=6 cclen=87 t=6040s
[01:30:47] it=1611423 colorings=1234200 lazy-girth=552525 last: m=126 classes=6 cclen=86 t=6041s
[01:30:49] it=1611643 colorings=1234400 lazy-girth=552546 last: m=126 classes=6 cclen=87 t=6043s
[01:30:50] it=1611865 colorings=1234600 lazy-girth=552572 last: m=126 classes=6 cclen=87 t=6044s
[01:30:51] it=1612085 colorings=1234800 lazy-girth=552594 last: m=126 classes=6 cclen=87 t=6045s
[01:30:52] it=1612300 colorings=1235000 lazy-girth=552609 last: m=126 classes=6 cclen=87 t=6046s
[01:30:53] it=1612519 colorings=1235200 lazy-girth=552633 last: m=126 classes=6 cclen=87 t=6047s
[01:30:54] it=1612738 colorings=1235400 lazy-girth=552652 last: m=126 classes=6 cclen=87 t=6048s
[01:30:55] it=1612966 colorings=1235600 lazy-girth=552681 last: m=126 classes=6 cclen=87 t=6049s
[01:30:55] it=1613183 colorings=1235800 lazy-girth=552699 last: m=126 classes=6 cclen=87 t=6050s
[01:30:57] it=1613402 colorings=1236000 lazy-girth=552720 last: m=126 classes=6 cclen=86 t=6051s
[01:30:58] it=1613607 colorings=1236200 lazy-girth=552725 last: m=126 classes=6 cclen=87 t=6052s
[01:30:59] it=1613810 colorings=1236400 lazy-girth=552728 last: m=126 classes=6 cclen=87 t=6053s
[01:30:59] it=1614016 colorings=1236600 lazy-girth=552734 last: m=126 classes=6 cclen=87 t=6054s
[01:31:00] it=1614219 colorings=1236800 lazy-girth=552737 last: m=126 classes=6 cclen=87 t=6054s
[01:31:01] it=1614421 colorings=1237000 lazy-girth=552739 last: m=126 classes=6 cclen=87 t=6055s
[01:31:02] it=1614624 colorings=1237200 lazy-girth=552742 last: m=126 classes=6 cclen=87 t=6056s
[01:31:03] it=1614830 colorings=1237400 lazy-girth=552748 last: m=126 classes=6 cclen=86 t=6057s
[01:31:04] it=1615033 colorings=1237600 lazy-girth=552751 last: m=126 classes=6 cclen=87 t=6058s
[01:31:05] it=1615238 colorings=1237800 lazy-girth=552756 last: m=126 classes=6 cclen=87 t=6059s
[01:31:06] it=1615448 colorings=1238000 lazy-girth=552766 last: m=126 classes=6 cclen=87 t=6060s
[01:31:07] it=1615652 colorings=1238200 lazy-girth=552770 last: m=126 classes=6 cclen=86 t=6061s
[01:31:07] it=1615857 colorings=1238400 lazy-girth=552775 last: m=126 classes=6 cclen=86 t=6061s
[01:31:08] it=1616063 colorings=1238600 lazy-girth=552781 last: m=126 classes=6 cclen=87 t=6062s
[01:31:09] it=1616269 colorings=1238800 lazy-girth=552787 last: m=126 classes=6 cclen=87 t=6063s
[01:31:10] it=1616479 colorings=1239000 lazy-girth=552797 last: m=126 classes=6 cclen=83 t=6064s
[01:31:11] it=1616704 colorings=1239200 lazy-girth=552823 last: m=126 classes=6 cclen=87 t=6065s
[01:31:12] it=1616919 colorings=1239400 lazy-girth=552840 last: m=126 classes=6 cclen=87 t=6066s
[01:31:13] it=1617140 colorings=1239600 lazy-girth=552862 last: m=126 classes=6 cclen=87 t=6067s
[01:31:14] it=1617357 colorings=1239800 lazy-girth=552882 last: m=126 classes=6 cclen=87 t=6068s
[01:31:15] it=1617582 colorings=1240000 lazy-girth=552915 last: m=126 classes=6 cclen=87 t=6069s
[01:31:16] it=1617798 colorings=1240200 lazy-girth=552933 last: m=126 classes=6 cclen=87 t=6070s
[01:31:17] it=1618017 colorings=1240400 lazy-girth=552954 last: m=126 classes=6 cclen=86 t=6072s
[01:31:18] it=1618230 colorings=1240600 lazy-girth=552967 last: m=126 classes=6 cclen=87 t=6072s
[01:31:19] it=1618463 colorings=1240800 lazy-girth=553004 last: m=126 classes=6 cclen=87 t=6073s
[01:31:20] it=1618688 colorings=1241000 lazy-girth=553036 last: m=126 classes=6 cclen=87 t=6074s
[01:31:21] it=1618903 colorings=1241200 lazy-girth=553056 last: m=126 classes=6 cclen=87 t=6075s
[01:31:22] it=1619122 colorings=1241400 lazy-girth=553083 last: m=126 classes=6 cclen=69 t=6076s
[01:31:23] it=1619350 colorings=1241600 lazy-girth=553129 last: m=126 classes=6 cclen=87 t=6077s
[01:31:24] it=1619587 colorings=1241800 lazy-girth=553184 last: m=126 classes=6 cclen=87 t=6079s
[01:31:25] it=1619820 colorings=1242000 lazy-girth=553236 last: m=126 classes=6 cclen=87 t=6079s
[01:31:26] it=1620047 colorings=1242200 lazy-girth=553268 last: m=126 classes=6 cclen=87 t=6080s
[01:31:27] it=1620279 colorings=1242400 lazy-girth=553312 last: m=126 classes=6 cclen=87 t=6081s
[01:31:28] it=1620502 colorings=1242600 lazy-girth=553339 last: m=126 classes=6 cclen=87 t=6082s
[01:31:29] it=1620727 colorings=1242800 lazy-girth=553380 last: m=126 classes=6 cclen=87 t=6083s
[01:31:30] it=1620954 colorings=1243000 lazy-girth=553419 last: m=126 classes=6 cclen=87 t=6084s
[01:31:31] it=1621186 colorings=1243200 lazy-girth=553476 last: m=126 classes=6 cclen=69 t=6086s
[01:31:33] it=1621398 colorings=1243400 lazy-girth=553488 last: m=126 classes=6 cclen=87 t=6087s
[01:31:34] it=1621632 colorings=1243600 lazy-girth=553530 last: m=126 classes=6 cclen=87 t=6088s
[01:31:35] it=1621847 colorings=1243800 lazy-girth=553549 last: m=126 classes=6 cclen=87 t=6089s
[01:31:36] it=1622066 colorings=1244000 lazy-girth=553572 last: m=126 classes=6 cclen=87 t=6090s
[01:31:36] it=1622291 colorings=1244200 lazy-girth=553601 last: m=126 classes=6 cclen=87 t=6091s
[01:31:37] it=1622512 colorings=1244400 lazy-girth=553632 last: m=126 classes=6 cclen=87 t=6092s
[01:31:39] it=1622736 colorings=1244600 lazy-girth=553658 last: m=126 classes=6 cclen=87 t=6093s
[01:31:40] it=1622967 colorings=1244800 lazy-girth=553689 last: m=126 classes=6 cclen=86 t=6094s
[01:31:41] it=1623190 colorings=1245000 lazy-girth=553713 last: m=126 classes=6 cclen=87 t=6095s
[01:31:42] it=1623403 colorings=1245200 lazy-girth=553726 last: m=126 classes=6 cclen=87 t=6096s
[01:31:43] it=1623622 colorings=1245400 lazy-girth=553754 last: m=126 classes=6 cclen=87 t=6097s
[01:31:44] it=1623843 colorings=1245600 lazy-girth=553777 last: m=126 classes=6 cclen=87 t=6098s
[01:31:45] it=1624055 colorings=1245800 lazy-girth=553790 last: m=126 classes=6 cclen=87 t=6100s
[01:31:46] it=1624273 colorings=1246000 lazy-girth=553808 last: m=126 classes=6 cclen=87 t=6101s
[01:31:47] it=1624489 colorings=1246200 lazy-girth=553835 last: m=126 classes=6 cclen=87 t=6102s
[01:31:49] it=1624710 colorings=1246400 lazy-girth=553865 last: m=126 classes=6 cclen=87 t=6103s
[01:31:50] it=1624934 colorings=1246600 lazy-girth=553893 last: m=126 classes=6 cclen=87 t=6104s
[01:31:51] it=1625163 colorings=1246800 lazy-girth=553928 last: m=126 classes=6 cclen=87 t=6105s
[01:31:52] it=1625385 colorings=1247000 lazy-girth=553951 last: m=126 classes=6 cclen=87 t=6106s
[01:31:53] it=1625599 colorings=1247200 lazy-girth=553965 last: m=126 classes=6 cclen=87 t=6107s
[01:31:54] it=1625812 colorings=1247400 lazy-girth=553978 last: m=126 classes=6 cclen=87 t=6108s
[01:31:55] it=1626033 colorings=1247600 lazy-girth=554005 last: m=126 classes=6 cclen=87 t=6109s
[01:31:56] it=1626254 colorings=1247800 lazy-girth=554033 last: m=126 classes=6 cclen=87 t=6111s
[01:31:57] it=1626470 colorings=1248000 lazy-girth=554052 last: m=126 classes=6 cclen=87 t=6112s
[01:31:59] it=1626690 colorings=1248200 lazy-girth=554072 last: m=126 classes=6 cclen=87 t=6113s
[01:32:00] it=1626920 colorings=1248400 lazy-girth=554110 last: m=126 classes=6 cclen=87 t=6114s
[01:32:01] it=1627152 colorings=1248600 lazy-girth=554157 last: m=126 classes=6 cclen=87 t=6115s
[01:32:02] it=1627367 colorings=1248800 lazy-girth=554175 last: m=126 classes=6 cclen=85 t=6116s
[01:32:03] it=1627578 colorings=1249000 lazy-girth=554188 last: m=126 classes=6 cclen=87 t=6117s
[01:32:04] it=1627798 colorings=1249200 lazy-girth=554209 last: m=126 classes=6 cclen=87 t=6118s
[01:32:05] it=1628014 colorings=1249400 lazy-girth=554233 last: m=126 classes=6 cclen=87 t=6119s
[01:32:06] it=1628227 colorings=1249600 lazy-girth=554250 last: m=126 classes=6 cclen=87 t=6121s
[01:32:08] it=1628452 colorings=1249800 lazy-girth=554288 last: m=126 classes=6 cclen=87 t=6122s
[01:32:09] it=1628671 colorings=1250000 lazy-girth=554310 last: m=126 classes=6 cclen=87 t=6123s
[01:32:10] it=1628885 colorings=1250200 lazy-girth=554325 last: m=126 classes=6 cclen=87 t=6124s
[01:32:11] it=1629112 colorings=1250400 lazy-girth=554352 last: m=126 classes=6 cclen=86 t=6125s
[01:32:12] it=1629335 colorings=1250600 lazy-girth=554382 last: m=126 classes=6 cclen=87 t=6126s
[01:32:13] it=1629543 colorings=1250800 lazy-girth=554390 last: m=126 classes=6 cclen=87 t=6128s
[01:32:15] it=1629769 colorings=1251000 lazy-girth=554420 last: m=126 classes=6 cclen=87 t=6129s
[01:32:16] it=1629994 colorings=1251200 lazy-girth=554449 last: m=126 classes=6 cclen=87 t=6130s
[01:32:17] it=1630207 colorings=1251400 lazy-girth=554463 last: m=126 classes=6 cclen=87 t=6131s
[01:32:18] it=1630410 colorings=1251600 lazy-girth=554466 last: m=126 classes=6 cclen=87 t=6132s
[01:32:19] it=1630622 colorings=1251800 lazy-girth=554480 last: m=126 classes=6 cclen=87 t=6133s
[01:32:20] it=1630844 colorings=1252000 lazy-girth=554507 last: m=126 classes=6 cclen=87 t=6134s
[01:32:21] it=1631075 colorings=1252200 lazy-girth=554540 last: m=126 classes=6 cclen=87 t=6135s
[01:32:22] it=1631300 colorings=1252400 lazy-girth=554568 last: m=126 classes=6 cclen=87 t=6137s
[01:32:24] it=1631519 colorings=1252600 lazy-girth=554591 last: m=126 classes=6 cclen=87 t=6138s
[01:32:25] it=1631739 colorings=1252800 lazy-girth=554616 last: m=126 classes=6 cclen=87 t=6139s
[01:32:26] it=1631966 colorings=1253000 lazy-girth=554653 last: m=126 classes=6 cclen=87 t=6140s
[01:32:27] it=1632201 colorings=1253200 lazy-girth=554711 last: m=126 classes=6 cclen=87 t=6142s
[01:32:29] it=1632425 colorings=1253400 lazy-girth=554740 last: m=126 classes=6 cclen=87 t=6143s
[01:32:30] it=1632639 colorings=1253600 lazy-girth=554757 last: m=126 classes=6 cclen=86 t=6144s
[01:32:31] it=1632858 colorings=1253800 lazy-girth=554778 last: m=126 classes=6 cclen=87 t=6145s
[01:32:33] it=1633082 colorings=1254000 lazy-girth=554811 last: m=126 classes=6 cclen=87 t=6147s
[01:32:34] it=1633311 colorings=1254200 lazy-girth=554846 last: m=126 classes=6 cclen=87 t=6148s
[01:32:36] it=1633536 colorings=1254400 lazy-girth=554879 last: m=126 classes=6 cclen=87 t=6150s
[01:32:38] it=1633766 colorings=1254600 lazy-girth=554915 last: m=126 classes=6 cclen=87 t=6152s
[01:32:40] it=1633992 colorings=1254800 lazy-girth=554950 last: m=126 classes=6 cclen=87 t=6154s
[01:32:42] it=1634226 colorings=1255000 lazy-girth=555000 last: m=126 classes=6 cclen=87 t=6157s
[01:32:44] it=1634498 colorings=1255200 lazy-girth=555118 last: m=126 classes=6 cclen=87 t=6158s
[01:32:45] it=1634723 colorings=1255400 lazy-girth=555164 last: m=126 classes=6 cclen=87 t=6159s
[01:32:46] it=1634956 colorings=1255600 lazy-girth=555203 last: m=126 classes=6 cclen=87 t=6160s
[01:32:47] it=1635188 colorings=1255800 lazy-girth=555251 last: m=126 classes=6 cclen=87 t=6161s
[01:32:48] it=1635456 colorings=1256000 lazy-girth=555367 last: m=126 classes=6 cclen=87 t=6162s
[01:32:49] it=1635693 colorings=1256200 lazy-girth=555430 last: m=126 classes=6 cclen=87 t=6163s
[01:32:50] it=1635929 colorings=1256400 lazy-girth=555497 last: m=126 classes=6 cclen=87 t=6164s
[01:32:51] it=1636157 colorings=1256600 lazy-girth=555540 last: m=126 classes=6 cclen=87 t=6165s
[01:32:52] it=1636378 colorings=1256800 lazy-girth=555561 last: m=126 classes=6 cclen=87 t=6167s
[01:32:53] it=1636587 colorings=1257000 lazy-girth=555570 last: m=126 classes=6 cclen=85 t=6168s
[01:32:54] it=1636832 colorings=1257200 lazy-girth=555622 last: m=126 classes=6 cclen=87 t=6169s
[01:32:55] it=1637063 colorings=1257400 lazy-girth=555668 last: m=126 classes=6 cclen=87 t=6169s
[01:32:56] it=1637294 colorings=1257600 lazy-girth=555704 last: m=126 classes=6 cclen=87 t=6171s
[01:32:57] it=1637510 colorings=1257800 lazy-girth=555721 last: m=126 classes=6 cclen=87 t=6172s
[01:32:58] it=1637723 colorings=1258000 lazy-girth=555738 last: m=126 classes=6 cclen=87 t=6172s
[01:33:00] it=1637948 colorings=1258200 lazy-girth=555767 last: m=126 classes=6 cclen=87 t=6174s
[01:33:01] it=1638175 colorings=1258400 lazy-girth=555800 last: m=126 classes=6 cclen=87 t=6175s
[01:33:02] it=1638413 colorings=1258600 lazy-girth=555848 last: m=126 classes=6 cclen=87 t=6176s
[01:33:03] it=1638652 colorings=1258800 lazy-girth=555900 last: m=126 classes=6 cclen=87 t=6177s
[01:33:04] it=1638868 colorings=1259000 lazy-girth=555922 last: m=126 classes=6 cclen=87 t=6178s
[01:33:05] it=1639094 colorings=1259200 lazy-girth=555956 last: m=126 classes=6 cclen=87 t=6179s
[01:33:06] it=1639310 colorings=1259400 lazy-girth=555977 last: m=126 classes=6 cclen=87 t=6180s
[01:33:07] it=1639554 colorings=1259600 lazy-girth=556034 last: m=126 classes=6 cclen=87 t=6181s
[01:33:08] it=1639804 colorings=1259800 lazy-girth=556105 last: m=126 classes=6 cclen=87 t=6182s
[01:33:09] it=1640036 colorings=1260000 lazy-girth=556154 last: m=126 classes=6 cclen=87 t=6183s
[01:33:10] it=1640286 colorings=1260200 lazy-girth=556229 last: m=126 classes=6 cclen=87 t=6184s
[01:33:10] it=1640517 colorings=1260400 lazy-girth=556281 last: m=126 classes=6 cclen=87 t=6185s
[01:33:11] it=1640745 colorings=1260600 lazy-girth=556320 last: m=126 classes=6 cclen=87 t=6186s
[01:33:12] it=1640974 colorings=1260800 lazy-girth=556370 last: m=126 classes=6 cclen=87 t=6187s
[01:33:13] it=1641219 colorings=1261000 lazy-girth=556440 last: m=126 classes=6 cclen=87 t=6188s
[01:33:14] it=1641447 colorings=1261200 lazy-girth=556481 last: m=126 classes=6 cclen=86 t=6189s
[01:33:16] it=1641687 colorings=1261400 lazy-girth=556559 last: m=126 classes=6 cclen=87 t=6190s
[01:33:17] it=1641918 colorings=1261600 lazy-girth=556601 last: m=126 classes=6 cclen=87 t=6191s
[01:33:18] it=1642167 colorings=1261800 lazy-girth=556686 last: m=126 classes=6 cclen=87 t=6192s
[01:33:19] it=1642400 colorings=1262000 lazy-girth=556726 last: m=126 classes=6 cclen=87 t=6193s
[01:33:20] it=1642639 colorings=1262200 lazy-girth=556793 last: m=126 classes=6 cclen=87 t=6194s
[01:33:21] it=1642888 colorings=1262400 lazy-girth=556882 last: m=126 classes=6 cclen=87 t=6195s
[01:33:22] it=1643124 colorings=1262600 lazy-girth=556933 last: m=126 classes=6 cclen=87 t=6196s
[01:33:23] it=1643370 colorings=1262800 lazy-girth=556992 last: m=126 classes=6 cclen=87 t=6197s
[01:33:23] it=1643597 colorings=1263000 lazy-girth=557032 last: m=126 classes=6 cclen=87 t=6198s
[01:33:24] it=1643815 colorings=1263200 lazy-girth=557053 last: m=126 classes=6 cclen=87 t=6199s
[01:33:25] it=1644050 colorings=1263400 lazy-girth=557094 last: m=126 classes=6 cclen=87 t=6199s
[01:33:26] it=1644278 colorings=1263600 lazy-girth=557129 last: m=126 classes=6 cclen=87 t=6200s
[01:33:27] it=1644489 colorings=1263800 lazy-girth=557143 last: m=126 classes=6 cclen=87 t=6201s
[01:33:28] it=1644717 colorings=1264000 lazy-girth=557182 last: m=126 classes=6 cclen=87 t=6202s
[01:33:29] it=1644927 colorings=1264200 lazy-girth=557198 last: m=126 classes=6 cclen=87 t=6203s
[01:33:30] it=1645150 colorings=1264400 lazy-girth=557245 last: m=126 classes=6 cclen=87 t=6204s
[01:33:31] it=1645399 colorings=1264600 lazy-girth=557337 last: m=126 classes=6 cclen=87 t=6205s
[01:33:32] it=1645640 colorings=1264800 lazy-girth=557392 last: m=126 classes=6 cclen=87 t=6206s
[01:33:33] it=1645894 colorings=1265000 lazy-girth=557463 last: m=126 classes=6 cclen=87 t=6207s
[01:33:34] it=1646106 colorings=1265200 lazy-girth=557484 last: m=126 classes=6 cclen=87 t=6208s
[01:33:35] it=1646356 colorings=1265400 lazy-girth=557547 last: m=126 classes=6 cclen=87 t=6209s
[01:33:36] it=1646611 colorings=1265600 lazy-girth=557628 last: m=126 classes=6 cclen=87 t=6210s
[01:33:37] it=1646839 colorings=1265800 lazy-girth=557662 last: m=126 classes=6 cclen=87 t=6211s
[01:33:38] it=1647087 colorings=1266000 lazy-girth=557729 last: m=126 classes=6 cclen=87 t=6212s
[01:33:39] it=1647319 colorings=1266200 lazy-girth=557779 last: m=126 classes=6 cclen=87 t=6213s
[01:33:40] it=1647575 colorings=1266400 lazy-girth=557864 last: m=126 classes=6 cclen=87 t=6214s
[01:33:41] it=1647809 colorings=1266600 lazy-girth=557909 last: m=126 classes=6 cclen=87 t=6215s
[01:33:42] it=1648043 colorings=1266800 lazy-girth=557950 last: m=126 classes=6 cclen=86 t=6216s
[01:33:43] it=1648288 colorings=1267000 lazy-girth=558006 last: m=126 classes=6 cclen=87 t=6217s
[01:33:45] it=1648534 colorings=1267200 lazy-girth=558071 last: m=126 classes=6 cclen=87 t=6219s
[01:33:46] it=1648757 colorings=1267400 lazy-girth=558099 last: m=126 classes=6 cclen=87 t=6220s
[01:33:47] it=1648988 colorings=1267600 lazy-girth=558136 last: m=126 classes=6 cclen=87 t=6221s
[01:33:48] it=1649235 colorings=1267800 lazy-girth=558187 last: m=126 classes=6 cclen=87 t=6223s
[01:33:49] it=1649472 colorings=1268000 lazy-girth=558238 last: m=126 classes=6 cclen=87 t=6224s
[01:33:50] it=1649695 colorings=1268200 lazy-girth=558263 last: m=126 classes=6 cclen=87 t=6224s
[01:33:51] it=1649926 colorings=1268400 lazy-girth=558297 last: m=126 classes=6 cclen=87 t=6225s
[01:33:52] it=1650153 colorings=1268600 lazy-girth=558328 last: m=126 classes=6 cclen=87 t=6226s
[01:33:53] it=1650396 colorings=1268800 lazy-girth=558386 last: m=126 classes=6 cclen=87 t=6227s
[01:33:55] it=1650640 colorings=1269000 lazy-girth=558439 last: m=126 classes=6 cclen=87 t=6229s
[01:33:56] it=1650855 colorings=1269200 lazy-girth=558454 last: m=126 classes=6 cclen=86 t=6230s
[01:33:57] it=1651074 colorings=1269400 lazy-girth=558473 last: m=126 classes=6 cclen=87 t=6231s
[01:33:58] it=1651292 colorings=1269600 lazy-girth=558498 last: m=126 classes=6 cclen=87 t=6232s
[01:33:59] it=1651525 colorings=1269800 lazy-girth=558553 last: m=126 classes=6 cclen=87 t=6233s
[01:34:00] it=1651750 colorings=1270000 lazy-girth=558578 last: m=126 classes=6 cclen=87 t=6234s
[01:34:02] it=1652000 colorings=1270200 lazy-girth=558649 last: m=126 classes=6 cclen=87 t=6236s
[01:34:03] it=1652238 colorings=1270400 lazy-girth=558703 last: m=126 classes=6 cclen=87 t=6237s
[01:34:04] it=1652474 colorings=1270600 lazy-girth=558747 last: m=126 classes=6 cclen=87 t=6238s
[01:34:05] it=1652710 colorings=1270800 lazy-girth=558801 last: m=126 classes=6 cclen=87 t=6239s
[01:34:06] it=1652953 colorings=1271000 lazy-girth=558855 last: m=126 classes=6 cclen=87 t=6240s
[01:34:07] it=1653207 colorings=1271200 lazy-girth=558929 last: m=126 classes=6 cclen=87 t=6241s
[01:34:08] it=1653437 colorings=1271400 lazy-girth=558964 last: m=126 classes=6 cclen=87 t=6242s
[01:34:09] it=1653684 colorings=1271600 lazy-girth=559032 last: m=126 classes=6 cclen=84 t=6244s
[01:34:11] it=1653940 colorings=1271800 lazy-girth=559132 last: m=126 classes=6 cclen=87 t=6245s
[01:34:12] it=1654186 colorings=1272000 lazy-girth=559201 last: m=126 classes=6 cclen=87 t=6246s
[01:34:13] it=1654440 colorings=1272200 lazy-girth=559283 last: m=126 classes=6 cclen=87 t=6247s
[01:34:13] it=1654661 colorings=1272400 lazy-girth=559308 last: m=126 classes=6 cclen=85 t=6248s
[01:34:14] it=1654880 colorings=1272600 lazy-girth=559331 last: m=126 classes=6 cclen=87 t=6249s
[01:34:15] it=1655104 colorings=1272800 lazy-girth=559359 last: m=126 classes=6 cclen=87 t=6250s
[01:34:16] it=1655337 colorings=1273000 lazy-girth=559418 last: m=126 classes=6 cclen=87 t=6251s
[01:34:17] it=1655563 colorings=1273200 lazy-girth=559447 last: m=126 classes=6 cclen=87 t=6251s
[01:34:18] it=1655797 colorings=1273400 lazy-girth=559501 last: m=126 classes=6 cclen=87 t=6252s
[01:34:19] it=1656017 colorings=1273600 lazy-girth=559535 last: m=126 classes=6 cclen=87 t=6253s
[01:34:20] it=1656252 colorings=1273800 lazy-girth=559581 last: m=126 classes=6 cclen=87 t=6254s
[01:34:21] it=1656480 colorings=1274000 lazy-girth=559618 last: m=126 classes=6 cclen=87 t=6255s
[01:34:22] it=1656711 colorings=1274200 lazy-girth=559661 last: m=126 classes=6 cclen=87 t=6256s
[01:34:23] it=1656945 colorings=1274400 lazy-girth=559708 last: m=126 classes=6 cclen=87 t=6257s
[01:34:24] it=1657191 colorings=1274600 lazy-girth=559767 last: m=126 classes=6 cclen=87 t=6258s
[01:34:25] it=1657432 colorings=1274800 lazy-girth=559814 last: m=126 classes=6 cclen=87 t=6259s
[01:34:26] it=1657666 colorings=1275000 lazy-girth=559859 last: m=126 classes=6 cclen=87 t=6260s
[01:34:27] it=1657910 colorings=1275200 lazy-girth=559922 last: m=126 classes=6 cclen=87 t=6261s
[01:34:28] it=1658144 colorings=1275400 lazy-girth=559961 last: m=126 classes=6 cclen=87 t=6262s
[01:34:29] it=1658384 colorings=1275600 lazy-girth=560013 last: m=126 classes=6 cclen=87 t=6263s
[01:34:30] it=1658622 colorings=1275800 lazy-girth=560065 last: m=126 classes=6 cclen=87 t=6264s
[01:34:31] it=1658850 colorings=1276000 lazy-girth=560095 last: m=126 classes=6 cclen=87 t=6265s
[01:34:32] it=1659097 colorings=1276200 lazy-girth=560168 last: m=126 classes=6 cclen=87 t=6266s
[01:34:33] it=1659327 colorings=1276400 lazy-girth=560214 last: m=126 classes=6 cclen=87 t=6267s
[01:34:34] it=1659573 colorings=1276600 lazy-girth=560292 last: m=126 classes=6 cclen=87 t=6268s
[01:34:35] it=1659799 colorings=1276800 lazy-girth=560330 last: m=126 classes=6 cclen=87 t=6269s
[01:34:36] it=1660030 colorings=1277000 lazy-girth=560368 last: m=126 classes=6 cclen=87 t=6270s
[01:34:37] it=1660246 colorings=1277200 lazy-girth=560386 last: m=126 classes=6 cclen=87 t=6271s
[01:34:38] it=1660477 colorings=1277400 lazy-girth=560428 last: m=126 classes=6 cclen=87 t=6272s
[01:34:39] it=1660699 colorings=1277600 lazy-girth=560453 last: m=126 classes=6 cclen=87 t=6273s
[01:34:40] it=1660917 colorings=1277800 lazy-girth=560472 last: m=126 classes=6 cclen=87 t=6274s
[01:34:41] it=1661155 colorings=1278000 lazy-girth=560523 last: m=126 classes=6 cclen=87 t=6275s
[01:34:42] it=1661390 colorings=1278200 lazy-girth=560565 last: m=126 classes=6 cclen=87 t=6276s
[01:34:43] it=1661628 colorings=1278400 lazy-girth=560616 last: m=126 classes=6 cclen=87 t=6277s
[01:34:44] it=1661870 colorings=1278600 lazy-girth=560691 last: m=126 classes=6 cclen=87 t=6278s
[01:34:45] it=1662107 colorings=1278800 lazy-girth=560750 last: m=126 classes=6 cclen=86 t=6279s
[01:34:46] it=1662340 colorings=1279000 lazy-girth=560801 last: m=126 classes=6 cclen=87 t=6280s
[01:34:47] it=1662573 colorings=1279200 lazy-girth=560847 last: m=126 classes=6 cclen=87 t=6281s
[01:34:48] it=1662800 colorings=1279400 lazy-girth=560884 last: m=126 classes=6 cclen=87 t=6282s
[01:34:49] it=1663030 colorings=1279600 lazy-girth=560929 last: m=126 classes=6 cclen=87 t=6283s
[01:34:50] it=1663258 colorings=1279800 lazy-girth=560976 last: m=126 classes=6 cclen=87 t=6284s
[01:34:51] it=1663476 colorings=1280000 lazy-girth=561000 last: m=126 classes=6 cclen=87 t=6285s
[01:34:51] it=1663710 colorings=1280200 lazy-girth=561045 last: m=126 classes=6 cclen=87 t=6286s
[01:34:52] it=1663925 colorings=1280400 lazy-girth=561064 last: m=126 classes=6 cclen=87 t=6286s
[01:34:53] it=1664134 colorings=1280600 lazy-girth=561077 last: m=126 classes=6 cclen=86 t=6287s
[01:34:54] it=1664361 colorings=1280800 lazy-girth=561108 last: m=126 classes=6 cclen=87 t=6288s
[01:34:55] it=1664593 colorings=1281000 lazy-girth=561143 last: m=126 classes=6 cclen=87 t=6289s
[01:34:56] it=1664823 colorings=1281200 lazy-girth=561182 last: m=126 classes=6 cclen=86 t=6290s
[01:34:57] it=1665042 colorings=1281400 lazy-girth=561203 last: m=126 classes=6 cclen=87 t=6291s
[01:34:58] it=1665262 colorings=1281600 lazy-girth=561230 last: m=126 classes=6 cclen=87 t=6292s
[01:34:59] it=1665493 colorings=1281800 lazy-girth=561275 last: m=126 classes=6 cclen=85 t=6293s
[01:35:00] it=1665726 colorings=1282000 lazy-girth=561326 last: m=126 classes=6 cclen=87 t=6295s
[01:35:01] it=1665957 colorings=1282200 lazy-girth=561365 last: m=126 classes=6 cclen=87 t=6295s
[01:35:02] it=1666162 colorings=1282400 lazy-girth=561370 last: m=126 classes=6 cclen=78 t=6296s
[01:35:03] it=1666401 colorings=1282600 lazy-girth=561436 last: m=126 classes=6 cclen=87 t=6297s
[01:35:04] it=1666629 colorings=1282800 lazy-girth=561474 last: m=126 classes=6 cclen=87 t=6298s
[01:35:05] it=1666848 colorings=1283000 lazy-girth=561503 last: m=126 classes=6 cclen=87 t=6299s
[01:35:06] it=1667096 colorings=1283200 lazy-girth=561573 last: m=126 classes=6 cclen=87 t=6300s
[01:35:07] it=1667327 colorings=1283400 lazy-girth=561615 last: m=126 classes=6 cclen=87 t=6301s
[01:35:08] it=1667562 colorings=1283600 lazy-girth=561668 last: m=126 classes=6 cclen=87 t=6302s
[01:35:10] it=1667804 colorings=1283800 lazy-girth=561735 last: m=126 classes=6 cclen=87 t=6304s
[01:35:12] it=1668090 colorings=1284000 lazy-girth=561863 last: m=126 classes=6 cclen=86 t=6306s
[01:35:13] it=1668339 colorings=1284200 lazy-girth=561946 last: m=126 classes=6 cclen=87 t=6307s
[01:35:14] it=1668570 colorings=1284400 lazy-girth=561984 last: m=126 classes=6 cclen=87 t=6308s
[01:35:15] it=1668832 colorings=1284600 lazy-girth=562075 last: m=126 classes=6 cclen=87 t=6309s
[01:35:16] it=1669071 colorings=1284800 lazy-girth=562120 last: m=126 classes=6 cclen=87 t=6310s
[01:35:17] it=1669316 colorings=1285000 lazy-girth=562181 last: m=126 classes=6 cclen=87 t=6311s
[01:35:18] it=1669518 colorings=1285200 lazy-girth=562183 last: m=126 classes=6 cclen=87 t=6312s
[01:35:18] it=1669720 colorings=1285400 lazy-girth=562185 last: m=126 classes=6 cclen=87 t=6312s
[01:35:19] it=1669935 colorings=1285600 lazy-girth=562207 last: m=126 classes=6 cclen=87 t=6313s
[01:35:20] it=1670160 colorings=1285800 lazy-girth=562250 last: m=126 classes=6 cclen=87 t=6314s
[01:35:21] it=1670382 colorings=1286000 lazy-girth=562282 last: m=126 classes=6 cclen=87 t=6315s
[01:35:22] it=1670626 colorings=1286200 lazy-girth=562354 last: m=126 classes=6 cclen=87 t=6316s
[01:35:23] it=1670855 colorings=1286400 lazy-girth=562403 last: m=126 classes=6 cclen=87 t=6317s
[01:35:24] it=1671079 colorings=1286600 lazy-girth=562437 last: m=126 classes=6 cclen=87 t=6318s
[01:35:25] it=1671314 colorings=1286800 lazy-girth=562495 last: m=126 classes=6 cclen=87 t=6319s
[01:35:26] it=1671530 colorings=1287000 lazy-girth=562520 last: m=126 classes=6 cclen=87 t=6320s
[01:35:27] it=1671766 colorings=1287200 lazy-girth=562593 last: m=126 classes=6 cclen=87 t=6321s
[01:35:28] it=1671993 colorings=1287400 lazy-girth=562633 last: m=126 classes=6 cclen=87 t=6322s
[01:35:29] it=1672226 colorings=1287600 lazy-girth=562691 last: m=126 classes=6 cclen=87 t=6323s
[01:35:30] it=1672458 colorings=1287800 lazy-girth=562732 last: m=126 classes=6 cclen=87 t=6324s
[01:35:31] it=1672700 colorings=1288000 lazy-girth=562792 last: m=126 classes=6 cclen=87 t=6325s
[01:35:32] it=1672941 colorings=1288200 lazy-girth=562840 last: m=126 classes=6 cclen=87 t=6326s
[01:35:33] it=1673180 colorings=1288400 lazy-girth=562890 last: m=126 classes=6 cclen=87 t=6327s
[01:35:34] it=1673414 colorings=1288600 lazy-girth=562935 last: m=126 classes=6 cclen=86 t=6328s
[01:35:35] it=1673668 colorings=1288800 lazy-girth=563011 last: m=126 classes=6 cclen=87 t=6330s
[01:35:36] it=1673900 colorings=1289000 lazy-girth=563048 last: m=126 classes=6 cclen=87 t=6331s
[01:35:38] it=1674135 colorings=1289200 lazy-girth=563095 last: m=126 classes=6 cclen=87 t=6332s
[01:35:39] it=1674371 colorings=1289400 lazy-girth=563140 last: m=126 classes=6 cclen=83 t=6333s
[01:35:40] it=1674603 colorings=1289600 lazy-girth=563194 last: m=126 classes=6 cclen=87 t=6334s
[01:35:41] it=1674840 colorings=1289800 lazy-girth=563244 last: m=126 classes=6 cclen=87 t=6335s
[01:35:42] it=1675080 colorings=1290000 lazy-girth=563298 last: m=126 classes=6 cclen=87 t=6336s
[01:35:43] it=1675323 colorings=1290200 lazy-girth=563367 last: m=126 classes=6 cclen=87 t=6337s
[01:35:44] it=1675536 colorings=1290400 lazy-girth=563382 last: m=126 classes=6 cclen=87 t=6338s
[01:35:45] it=1675768 colorings=1290600 lazy-girth=563428 last: m=126 classes=6 cclen=87 t=6339s
[01:35:46] it=1675998 colorings=1290800 lazy-girth=563467 last: m=126 classes=6 cclen=87 t=6340s
[01:35:47] it=1676217 colorings=1291000 lazy-girth=563493 last: m=126 classes=6 cclen=87 t=6342s
[01:35:48] it=1676423 colorings=1291200 lazy-girth=563499 last: m=126 classes=6 cclen=85 t=6342s
[01:35:49] it=1676639 colorings=1291400 lazy-girth=563526 last: m=126 classes=6 cclen=87 t=6343s
[01:35:50] it=1676864 colorings=1291600 lazy-girth=563562 last: m=126 classes=6 cclen=87 t=6344s
[01:35:51] it=1677092 colorings=1291800 lazy-girth=563609 last: m=126 classes=6 cclen=87 t=6345s
[01:35:52] it=1677337 colorings=1292000 lazy-girth=563681 last: m=126 classes=6 cclen=86 t=6346s
[01:35:53] it=1677540 colorings=1292200 lazy-girth=563684 last: m=126 classes=6 cclen=87 t=6347s
[01:35:54] it=1677770 colorings=1292400 lazy-girth=563721 last: m=126 classes=6 cclen=87 t=6349s
[01:35:55] it=1677989 colorings=1292600 lazy-girth=563740 last: m=126 classes=6 cclen=87 t=6350s
[01:35:57] it=1678206 colorings=1292800 lazy-girth=563759 last: m=126 classes=6 cclen=87 t=6351s
[01:35:58] it=1678435 colorings=1293000 lazy-girth=563806 last: m=126 classes=6 cclen=87 t=6352s
[01:35:59] it=1678671 colorings=1293200 lazy-girth=563862 last: m=126 classes=6 cclen=87 t=6353s
[01:36:00] it=1678936 colorings=1293400 lazy-girth=563967 last: m=126 classes=6 cclen=87 t=6354s
[01:36:01] it=1679182 colorings=1293600 lazy-girth=564028 last: m=126 classes=6 cclen=87 t=6356s
[01:36:03] it=1679417 colorings=1293800 lazy-girth=564064 last: m=126 classes=6 cclen=87 t=6357s
[01:36:04] it=1679634 colorings=1294000 lazy-girth=564081 last: m=126 classes=6 cclen=87 t=6358s
[01:36:05] it=1679858 colorings=1294200 lazy-girth=564108 last: m=126 classes=6 cclen=87 t=6359s
[01:36:06] it=1680088 colorings=1294400 lazy-girth=564141 last: m=126 classes=6 cclen=87 t=6360s
[01:36:07] it=1680315 colorings=1294600 lazy-girth=564177 last: m=126 classes=6 cclen=87 t=6361s
[01:36:08] it=1680541 colorings=1294800 lazy-girth=564208 last: m=126 classes=6 cclen=87 t=6362s
[01:36:09] it=1680772 colorings=1295000 lazy-girth=564244 last: m=126 classes=6 cclen=87 t=6363s
[01:36:10] it=1680998 colorings=1295200 lazy-girth=564273 last: m=126 classes=6 cclen=87 t=6364s
[01:36:11] it=1681210 colorings=1295400 lazy-girth=564292 last: m=126 classes=6 cclen=86 t=6365s
[01:36:12] it=1681458 colorings=1295600 lazy-girth=564359 last: m=126 classes=6 cclen=87 t=6366s
[01:36:13] it=1681690 colorings=1295800 lazy-girth=564405 last: m=126 classes=6 cclen=87 t=6367s
[01:36:14] it=1681913 colorings=1296000 lazy-girth=564435 last: m=126 classes=6 cclen=87 t=6368s
[01:36:15] it=1682131 colorings=1296200 lazy-girth=564462 last: m=126 classes=6 cclen=87 t=6369s
[01:36:17] it=1682356 colorings=1296400 lazy-girth=564488 last: m=126 classes=6 cclen=87 t=6371s
[01:36:18] it=1682590 colorings=1296600 lazy-girth=564548 last: m=126 classes=6 cclen=87 t=6372s
[01:36:19] it=1682829 colorings=1296800 lazy-girth=564600 last: m=126 classes=6 cclen=87 t=6373s
[01:36:20] it=1683069 colorings=1297000 lazy-girth=564653 last: m=126 classes=6 cclen=87 t=6374s
[01:36:21] it=1683316 colorings=1297200 lazy-girth=564720 last: m=126 classes=6 cclen=87 t=6375s
[01:36:22] it=1683559 colorings=1297400 lazy-girth=564781 last: m=126 classes=6 cclen=87 t=6376s
[01:36:23] it=1683789 colorings=1297600 lazy-girth=564819 last: m=126 classes=6 cclen=87 t=6377s
[01:36:24] it=1684004 colorings=1297800 lazy-girth=564842 last: m=126 classes=6 cclen=87 t=6378s
[01:36:25] it=1684262 colorings=1298000 lazy-girth=564932 last: m=126 classes=6 cclen=87 t=6379s
[01:36:26] it=1684485 colorings=1298200 lazy-girth=564967 last: m=126 classes=6 cclen=87 t=6380s
[01:36:27] it=1684735 colorings=1298400 lazy-girth=565048 last: m=126 classes=6 cclen=87 t=6381s
[01:36:28] it=1684965 colorings=1298600 lazy-girth=565108 last: m=126 classes=6 cclen=87 t=6382s
[01:36:29] it=1685178 colorings=1298800 lazy-girth=565123 last: m=126 classes=6 cclen=87 t=6384s
[01:36:30] it=1685392 colorings=1299000 lazy-girth=565137 last: m=126 classes=6 cclen=86 t=6385s
[01:36:32] it=1685609 colorings=1299200 lazy-girth=565155 last: m=126 classes=6 cclen=87 t=6386s
[01:36:33] it=1685824 colorings=1299400 lazy-girth=565173 last: m=126 classes=6 cclen=87 t=6387s
[01:36:34] it=1686056 colorings=1299600 lazy-girth=565221 last: m=126 classes=6 cclen=87 t=6388s
[01:36:35] it=1686275 colorings=1299800 lazy-girth=565245 last: m=126 classes=6 cclen=87 t=6389s
[01:36:36] it=1686522 colorings=1300000 lazy-girth=565310 last: m=126 classes=6 cclen=87 t=6390s
[01:36:37] it=1686746 colorings=1300200 lazy-girth=565343 last: m=126 classes=6 cclen=86 t=6391s
[01:36:38] it=1686985 colorings=1300400 lazy-girth=565402 last: m=126 classes=6 cclen=87 t=6392s
[01:36:39] it=1687223 colorings=1300600 lazy-girth=565457 last: m=126 classes=6 cclen=87 t=6393s
[01:36:40] it=1687423 colorings=1300800 lazy-girth=565457 last: m=126 classes=6 cclen=87 t=6394s
[01:36:41] it=1687659 colorings=1301000 lazy-girth=565505 last: m=126 classes=6 cclen=87 t=6395s
[01:36:42] it=1687868 colorings=1301200 lazy-girth=565516 last: m=126 classes=6 cclen=87 t=6396s
[01:36:43] it=1688083 colorings=1301400 lazy-girth=565538 last: m=126 classes=6 cclen=87 t=6397s
[01:36:44] it=1688314 colorings=1301600 lazy-girth=565586 last: m=126 classes=6 cclen=85 t=6398s
[01:36:45] it=1688522 colorings=1301800 lazy-girth=565599 last: m=126 classes=6 cclen=87 t=6399s
[01:36:46] it=1688764 colorings=1302000 lazy-girth=565660 last: m=126 classes=6 cclen=87 t=6400s
[01:36:47] it=1689000 colorings=1302200 lazy-girth=565710 last: m=126 classes=6 cclen=87 t=6401s
[01:36:48] it=1689241 colorings=1302400 lazy-girth=565770 last: m=126 classes=6 cclen=87 t=6402s
[01:36:49] it=1689480 colorings=1302600 lazy-girth=565830 last: m=126 classes=6 cclen=87 t=6403s
[01:36:50] it=1689729 colorings=1302800 lazy-girth=565913 last: m=126 classes=6 cclen=87 t=6404s
[01:36:51] it=1689963 colorings=1303000 lazy-girth=565973 last: m=126 classes=6 cclen=87 t=6405s
[01:36:52] it=1690194 colorings=1303200 lazy-girth=566009 last: m=126 classes=6 cclen=87 t=6406s
[01:36:53] it=1690412 colorings=1303400 lazy-girth=566034 last: m=126 classes=6 cclen=87 t=6407s
[01:36:54] it=1690620 colorings=1303600 lazy-girth=566044 last: m=126 classes=6 cclen=87 t=6408s
[01:36:54] it=1690841 colorings=1303800 lazy-girth=566073 last: m=126 classes=6 cclen=87 t=6409s
[01:36:55] it=1691079 colorings=1304000 lazy-girth=566124 last: m=126 classes=6 cclen=87 t=6410s
[01:36:56] it=1691305 colorings=1304200 lazy-girth=566165 last: m=126 classes=6 cclen=83 t=6411s
[01:36:59] it=1691526 colorings=1304400 lazy-girth=566195 last: m=126 classes=6 cclen=87 t=6413s
[01:37:00] it=1691781 colorings=1304600 lazy-girth=566271 last: m=126 classes=6 cclen=87 t=6414s
[01:37:02] it=1692028 colorings=1304800 lazy-girth=566343 last: m=126 classes=6 cclen=87 t=6416s
[01:37:03] it=1692261 colorings=1305000 lazy-girth=566387 last: m=126 classes=6 cclen=87 t=6417s
[01:37:04] it=1692480 colorings=1305200 lazy-girth=566412 last: m=126 classes=6 cclen=87 t=6418s
[01:37:05] it=1692697 colorings=1305400 lazy-girth=566435 last: m=126 classes=6 cclen=87 t=6419s
[01:37:06] it=1692922 colorings=1305600 lazy-girth=566467 last: m=126 classes=6 cclen=87 t=6420s
[01:37:52] it=1693154 colorings=1305800 lazy-girth=566518 last: m=126 classes=6 cclen=87 t=6466s
[01:37:53] it=1693383 colorings=1306000 lazy-girth=566554 last: m=126 classes=6 cclen=87 t=6467s
[01:37:54] it=1693625 colorings=1306200 lazy-girth=566617 last: m=126 classes=6 cclen=87 t=6468s
[01:37:55] it=1693859 colorings=1306400 lazy-girth=566664 last: m=126 classes=6 cclen=87 t=6469s
[01:37:56] it=1694094 colorings=1306600 lazy-girth=566716 last: m=126 classes=6 cclen=87 t=6470s
[01:37:57] it=1694327 colorings=1306800 lazy-girth=566766 last: m=126 classes=6 cclen=87 t=6471s
[01:37:58] it=1694571 colorings=1307000 lazy-girth=566828 last: m=126 classes=6 cclen=87 t=6472s
[01:37:58] it=1694800 colorings=1307200 lazy-girth=566873 last: m=126 classes=6 cclen=87 t=6473s
[01:37:59] it=1695038 colorings=1307400 lazy-girth=566939 last: m=126 classes=6 cclen=87 t=6473s
[01:38:00] it=1695262 colorings=1307600 lazy-girth=566973 last: m=126 classes=6 cclen=87 t=6474s
[01:38:01] it=1695496 colorings=1307800 lazy-girth=567027 last: m=126 classes=6 cclen=87 t=6475s
[01:38:02] it=1695722 colorings=1308000 lazy-girth=567065 last: m=126 classes=6 cclen=87 t=6476s
[01:38:03] it=1695953 colorings=1308200 lazy-girth=567106 last: m=126 classes=6 cclen=87 t=6477s
[01:38:03] it=1696172 colorings=1308400 lazy-girth=567139 last: m=126 classes=6 cclen=87 t=6478s
[01:38:04] it=1696395 colorings=1308600 lazy-girth=567176 last: m=126 classes=6 cclen=87 t=6479s
[01:38:05] it=1696635 colorings=1308800 lazy-girth=567238 last: m=126 classes=6 cclen=87 t=6479s
[01:38:06] it=1696850 colorings=1309000 lazy-girth=567259 last: m=126 classes=6 cclen=87 t=6480s
[01:38:07] it=1697073 colorings=1309200 lazy-girth=567289 last: m=126 classes=6 cclen=87 t=6481s
[01:38:08] it=1697309 colorings=1309400 lazy-girth=567339 last: m=126 classes=6 cclen=87 t=6482s
[01:38:08] it=1697527 colorings=1309600 lazy-girth=567365 last: m=126 classes=6 cclen=87 t=6483s
[01:38:09] it=1697734 colorings=1309800 lazy-girth=567376 last: m=126 classes=6 cclen=87 t=6483s
[01:38:10] it=1697973 colorings=1310000 lazy-girth=567431 last: m=126 classes=6 cclen=87 t=6484s
[01:38:11] it=1698201 colorings=1310200 lazy-girth=567471 last: m=126 classes=6 cclen=87 t=6485s
[01:38:11] it=1698430 colorings=1310400 lazy-girth=567514 last: m=126 classes=6 cclen=87 t=6486s
[01:38:12] it=1698678 colorings=1310600 lazy-girth=567568 last: m=126 classes=6 cclen=87 t=6487s
[01:38:13] it=1698917 colorings=1310800 lazy-girth=567627 last: m=126 classes=6 cclen=87 t=6488s
[01:38:14] it=1699170 colorings=1311000 lazy-girth=567702 last: m=126 classes=6 cclen=87 t=6488s
[01:38:15] it=1699416 colorings=1311200 lazy-girth=567762 last: m=126 classes=6 cclen=87 t=6489s
[01:38:16] it=1699648 colorings=1311400 lazy-girth=567806 last: m=126 classes=6 cclen=87 t=6490s
[01:38:17] it=1699884 colorings=1311600 lazy-girth=567866 last: m=126 classes=6 cclen=87 t=6491s
[01:38:18] it=1700120 colorings=1311800 lazy-girth=567915 last: m=126 classes=6 cclen=86 t=6492s
[01:38:19] it=1700359 colorings=1312000 lazy-girth=567976 last: m=126 classes=6 cclen=87 t=6493s
[01:38:19] it=1700597 colorings=1312200 lazy-girth=568038 last: m=126 classes=6 cclen=87 t=6494s
[01:38:20] it=1700838 colorings=1312400 lazy-girth=568099 last: m=126 classes=6 cclen=87 t=6494s
[01:38:21] it=1701068 colorings=1312600 lazy-girth=568139 last: m=126 classes=6 cclen=87 t=6495s
[01:38:22] it=1701303 colorings=1312800 lazy-girth=568187 last: m=126 classes=6 cclen=87 t=6496s
[01:38:23] it=1701512 colorings=1313000 lazy-girth=568200 last: m=126 classes=6 cclen=87 t=6497s
[01:38:23] it=1701731 colorings=1313200 lazy-girth=568222 last: m=126 classes=6 cclen=87 t=6498s
[01:38:24] it=1701965 colorings=1313400 lazy-girth=568271 last: m=126 classes=6 cclen=87 t=6498s
[01:38:25] it=1702191 colorings=1313600 lazy-girth=568304 last: m=126 classes=6 cclen=87 t=6499s
[01:38:26] it=1702411 colorings=1313800 lazy-girth=568328 last: m=126 classes=6 cclen=87 t=6500s
[01:38:27] it=1702626 colorings=1314000 lazy-girth=568352 last: m=126 classes=6 cclen=87 t=6501s
[01:38:27] it=1702857 colorings=1314200 lazy-girth=568390 last: m=126 classes=6 cclen=87 t=6501s
[01:38:28] it=1703080 colorings=1314400 lazy-girth=568421 last: m=126 classes=6 cclen=87 t=6502s
[01:38:29] it=1703317 colorings=1314600 lazy-girth=568482 last: m=126 classes=6 cclen=87 t=6503s
[01:38:30] it=1703561 colorings=1314800 lazy-girth=568548 last: m=126 classes=6 cclen=87 t=6504s
[01:38:31] it=1703794 colorings=1315000 lazy-girth=568587 last: m=126 classes=6 cclen=87 t=6505s
[01:38:32] it=1704019 colorings=1315200 lazy-girth=568623 last: m=126 classes=6 cclen=87 t=6506s
[01:38:32] it=1704219 colorings=1315400 lazy-girth=568623 last: m=126 classes=6 cclen=87 t=6506s
[01:38:33] it=1704441 colorings=1315600 lazy-girth=568651 last: m=126 classes=6 cclen=87 t=6507s
[01:38:34] it=1704664 colorings=1315800 lazy-girth=568678 last: m=126 classes=6 cclen=87 t=6508s
[01:38:35] it=1704880 colorings=1316000 lazy-girth=568707 last: m=126 classes=6 cclen=87 t=6509s
[01:38:35] it=1705114 colorings=1316200 lazy-girth=568758 last: m=126 classes=6 cclen=87 t=6509s
[01:38:36] it=1705338 colorings=1316400 lazy-girth=568791 last: m=126 classes=6 cclen=87 t=6510s
[01:38:37] it=1705580 colorings=1316600 lazy-girth=568845 last: m=126 classes=6 cclen=87 t=6511s
[01:38:38] it=1705819 colorings=1316800 lazy-girth=568897 last: m=126 classes=6 cclen=87 t=6512s
[01:38:39] it=1706064 colorings=1317000 lazy-girth=568960 last: m=126 classes=6 cclen=87 t=6513s
[01:38:39] it=1706298 colorings=1317200 lazy-girth=569005 last: m=126 classes=6 cclen=87 t=6514s
[01:38:40] it=1706544 colorings=1317400 lazy-girth=569078 last: m=126 classes=6 cclen=87 t=6515s
[01:38:41] it=1706788 colorings=1317600 lazy-girth=569150 last: m=126 classes=6 cclen=87 t=6515s
[01:38:42] it=1707029 colorings=1317800 lazy-girth=569216 last: m=126 classes=6 cclen=87 t=6516s
[01:38:43] it=1707263 colorings=1318000 lazy-girth=569263 last: m=126 classes=6 cclen=87 t=6517s
[01:38:44] it=1707491 colorings=1318200 lazy-girth=569303 last: m=126 classes=6 cclen=87 t=6518s
[01:38:44] it=1707709 colorings=1318400 lazy-girth=569326 last: m=126 classes=6 cclen=87 t=6519s
[01:38:45] it=1707943 colorings=1318600 lazy-girth=569373 last: m=126 classes=6 cclen=87 t=6519s
[01:38:46] it=1708165 colorings=1318800 lazy-girth=569404 last: m=126 classes=6 cclen=87 t=6520s
[01:38:47] it=1708383 colorings=1319000 lazy-girth=569434 last: m=126 classes=6 cclen=87 t=6521s
[01:38:48] it=1708599 colorings=1319200 lazy-girth=569451 last: m=126 classes=6 cclen=86 t=6522s
[01:38:49] it=1708808 colorings=1319400 lazy-girth=569460 last: m=126 classes=6 cclen=87 t=6523s
[01:38:50] it=1709008 colorings=1319600 lazy-girth=569460 last: m=126 classes=6 cclen=87 t=6524s
[01:38:51] it=1709228 colorings=1319800 lazy-girth=569482 last: m=126 classes=6 cclen=87 t=6525s
[01:38:52] it=1709451 colorings=1320000 lazy-girth=569515 last: m=126 classes=6 cclen=87 t=6526s
[01:38:52] it=1709658 colorings=1320200 lazy-girth=569522 last: m=126 classes=6 cclen=87 t=6527s
[01:38:53] it=1709871 colorings=1320400 lazy-girth=569535 last: m=126 classes=6 cclen=87 t=6527s
[01:38:54] it=1710084 colorings=1320600 lazy-girth=569548 last: m=126 classes=6 cclen=87 t=6528s
[01:38:55] it=1710299 colorings=1320800 lazy-girth=569564 last: m=126 classes=6 cclen=86 t=6529s
[01:38:56] it=1710514 colorings=1321000 lazy-girth=569579 last: m=126 classes=6 cclen=87 t=6530s
[01:38:57] it=1710734 colorings=1321200 lazy-girth=569601 last: m=126 classes=6 cclen=86 t=6531s
[01:38:58] it=1710955 colorings=1321400 lazy-girth=569625 last: m=126 classes=6 cclen=87 t=6532s
[01:38:59] it=1711177 colorings=1321600 lazy-girth=569651 last: m=126 classes=6 cclen=87 t=6533s
[01:39:00] it=1711399 colorings=1321800 lazy-girth=569673 last: m=126 classes=6 cclen=87 t=6534s
[01:39:00] it=1711612 colorings=1322000 lazy-girth=569687 last: m=126 classes=6 cclen=87 t=6535s
[01:39:01] it=1711824 colorings=1322200 lazy-girth=569699 last: m=126 classes=6 cclen=86 t=6535s
[01:39:02] it=1712031 colorings=1322400 lazy-girth=569708 last: m=126 classes=6 cclen=87 t=6536s
[01:39:03] it=1712241 colorings=1322600 lazy-girth=569718 last: m=126 classes=6 cclen=87 t=6537s
[01:39:04] it=1712458 colorings=1322800 lazy-girth=569736 last: m=126 classes=6 cclen=87 t=6538s
[01:39:05] it=1712675 colorings=1323000 lazy-girth=569755 last: m=126 classes=6 cclen=87 t=6539s
[01:39:05] it=1712893 colorings=1323200 lazy-girth=569779 last: m=126 classes=6 cclen=87 t=6540s
[01:39:06] it=1713112 colorings=1323400 lazy-girth=569801 last: m=126 classes=6 cclen=87 t=6540s
[01:39:07] it=1713322 colorings=1323600 lazy-girth=569814 last: m=126 classes=6 cclen=87 t=6541s
[01:39:08] it=1713534 colorings=1323800 lazy-girth=569830 last: m=126 classes=6 cclen=87 t=6542s
[01:39:09] it=1713747 colorings=1324000 lazy-girth=569846 last: m=126 classes=6 cclen=87 t=6543s
[01:39:09] it=1713957 colorings=1324200 lazy-girth=569858 last: m=126 classes=6 cclen=87 t=6544s
[01:39:10] it=1714160 colorings=1324400 lazy-girth=569862 last: m=126 classes=6 cclen=87 t=6544s
[01:39:11] it=1714360 colorings=1324600 lazy-girth=569862 last: m=126 classes=6 cclen=87 t=6545s
[01:39:12] it=1714561 colorings=1324800 lazy-girth=569863 last: m=126 classes=6 cclen=87 t=6546s
[01:39:13] it=1714761 colorings=1325000 lazy-girth=569863 last: m=126 classes=6 cclen=87 t=6547s
[01:39:13] it=1714976 colorings=1325200 lazy-girth=569882 last: m=126 classes=6 cclen=87 t=6548s
[01:39:14] it=1715201 colorings=1325400 lazy-girth=569912 last: m=126 classes=6 cclen=87 t=6549s
[01:39:15] it=1715412 colorings=1325600 lazy-girth=569923 last: m=126 classes=6 cclen=87 t=6549s
[01:39:16] it=1715633 colorings=1325800 lazy-girth=569947 last: m=126 classes=6 cclen=87 t=6550s
[01:39:17] it=1715843 colorings=1326000 lazy-girth=569958 last: m=126 classes=6 cclen=87 t=6551s
[01:39:18] it=1716069 colorings=1326200 lazy-girth=569988 last: m=126 classes=6 cclen=87 t=6552s
[01:39:19] it=1716289 colorings=1326400 lazy-girth=570015 last: m=126 classes=6 cclen=87 t=6553s
[01:39:19] it=1716490 colorings=1326600 lazy-girth=570016 last: m=126 classes=6 cclen=87 t=6554s
[01:39:20] it=1716690 colorings=1326800 lazy-girth=570016 last: m=126 classes=6 cclen=87 t=6554s
[01:39:21] it=1716890 colorings=1327000 lazy-girth=570016 last: m=126 classes=6 cclen=87 t=6555s
[01:39:22] it=1717090 colorings=1327200 lazy-girth=570016 last: m=126 classes=6 cclen=87 t=6556s
[01:39:23] it=1717294 colorings=1327400 lazy-girth=570020 last: m=126 classes=6 cclen=87 t=6557s
[01:39:23] it=1717511 colorings=1327600 lazy-girth=570040 last: m=126 classes=6 cclen=87 t=6558s
[01:39:24] it=1717726 colorings=1327800 lazy-girth=570058 last: m=126 classes=6 cclen=87 t=6559s
[01:39:25] it=1717945 colorings=1328000 lazy-girth=570080 last: m=126 classes=6 cclen=87 t=6559s
[01:39:26] it=1718164 colorings=1328200 lazy-girth=570102 last: m=126 classes=6 cclen=87 t=6560s
[01:39:27] it=1718377 colorings=1328400 lazy-girth=570117 last: m=126 classes=6 cclen=87 t=6561s
[01:39:28] it=1718577 colorings=1328600 lazy-girth=570117 last: m=126 classes=6 cclen=87 t=6562s
[01:39:28] it=1718777 colorings=1328800 lazy-girth=570117 last: m=126 classes=6 cclen=87 t=6563s
[01:39:29] it=1718977 colorings=1329000 lazy-girth=570117 last: m=126 classes=6 cclen=87 t=6563s
[01:39:30] it=1719189 colorings=1329200 lazy-girth=570131 last: m=126 classes=6 cclen=87 t=6564s
[01:39:31] it=1719410 colorings=1329400 lazy-girth=570157 last: m=126 classes=6 cclen=87 t=6565s
[01:39:32] it=1719639 colorings=1329600 lazy-girth=570192 last: m=126 classes=6 cclen=85 t=6566s
[01:39:33] it=1719858 colorings=1329800 lazy-girth=570214 last: m=126 classes=6 cclen=87 t=6567s
[01:39:33] it=1720078 colorings=1330000 lazy-girth=570237 last: m=126 classes=6 cclen=87 t=6568s
[01:39:34] it=1720303 colorings=1330200 lazy-girth=570270 last: m=126 classes=6 cclen=87 t=6568s
[01:39:35] it=1720540 colorings=1330400 lazy-girth=570321 last: m=126 classes=6 cclen=87 t=6569s
[01:39:36] it=1720768 colorings=1330600 lazy-girth=570362 last: m=126 classes=6 cclen=87 t=6570s
[01:39:37] it=1720981 colorings=1330800 lazy-girth=570376 last: m=126 classes=6 cclen=87 t=6571s
[01:39:38] it=1721191 colorings=1331000 lazy-girth=570386 last: m=126 classes=6 cclen=87 t=6572s
[01:39:39] it=1721415 colorings=1331200 lazy-girth=570418 last: m=126 classes=6 cclen=85 t=6573s
[01:39:40] it=1721634 colorings=1331400 lazy-girth=570445 last: m=126 classes=6 cclen=87 t=6574s
[01:39:41] it=1721847 colorings=1331600 lazy-girth=570461 last: m=126 classes=6 cclen=87 t=6575s
[01:39:42] it=1722079 colorings=1331800 lazy-girth=570494 last: m=126 classes=6 cclen=87 t=6576s
[01:39:44] it=1722323 colorings=1332000 lazy-girth=570577 last: m=126 classes=6 cclen=87 t=6578s
[01:39:45] it=1722572 colorings=1332200 lazy-girth=570671 last: m=126 classes=6 cclen=87 t=6579s
[01:39:45] it=1722801 colorings=1332400 lazy-girth=570713 last: m=126 classes=6 cclen=87 t=6580s
[01:39:46] it=1723036 colorings=1332600 lazy-girth=570781 last: m=126 classes=6 cclen=87 t=6580s
[01:39:47] it=1723278 colorings=1332800 lazy-girth=570842 last: m=126 classes=6 cclen=86 t=6581s
[01:39:48] it=1723511 colorings=1333000 lazy-girth=570891 last: m=126 classes=6 cclen=87 t=6582s
[01:39:49] it=1723754 colorings=1333200 lazy-girth=570985 last: m=126 classes=6 cclen=87 t=6583s
[01:39:50] it=1724007 colorings=1333400 lazy-girth=571095 last: m=126 classes=6 cclen=87 t=6584s
[01:39:51] it=1724223 colorings=1333600 lazy-girth=571123 last: m=126 classes=6 cclen=87 t=6585s
[01:39:51] it=1724452 colorings=1333800 lazy-girth=571181 last: m=126 classes=6 cclen=87 t=6586s
[01:39:52] it=1724684 colorings=1334000 lazy-girth=571239 last: m=126 classes=6 cclen=87 t=6586s
[01:39:53] it=1724921 colorings=1334200 lazy-girth=571327 last: m=126 classes=6 cclen=87 t=6587s
[01:39:54] it=1725181 colorings=1334400 lazy-girth=571450 last: m=126 classes=6 cclen=87 t=6588s
[01:39:55] it=1725463 colorings=1334600 lazy-girth=571634 last: m=126 classes=6 cclen=87 t=6589s
[01:39:56] it=1725709 colorings=1334800 lazy-girth=571719 last: m=126 classes=6 cclen=87 t=6590s
[01:39:57] it=1725990 colorings=1335000 lazy-girth=571872 last: m=126 classes=6 cclen=87 t=6591s
[01:39:58] it=1726262 colorings=1335200 lazy-girth=572017 last: m=126 classes=6 cclen=87 t=6592s
[01:39:59] it=1726498 colorings=1335400 lazy-girth=572068 last: m=126 classes=6 cclen=87 t=6593s
[01:40:00] it=1726747 colorings=1335600 lazy-girth=572150 last: m=126 classes=6 cclen=87 t=6594s
[01:40:01] it=1727011 colorings=1335800 lazy-girth=572256 last: m=126 classes=6 cclen=87 t=6595s
[01:40:02] it=1727248 colorings=1336000 lazy-girth=572319 last: m=126 classes=6 cclen=87 t=6596s
[01:40:03] it=1727518 colorings=1336200 lazy-girth=572453 last: m=126 classes=6 cclen=87 t=6597s
[01:40:04] it=1727762 colorings=1336400 lazy-girth=572536 last: m=126 classes=6 cclen=87 t=6598s
[01:40:05] it=1728020 colorings=1336600 lazy-girth=572653 last: m=126 classes=6 cclen=87 t=6599s
[01:40:06] it=1728297 colorings=1336800 lazy-girth=572816 last: m=126 classes=6 cclen=87 t=6600s
[01:40:07] it=1728554 colorings=1337000 lazy-girth=572913 last: m=126 classes=6 cclen=87 t=6601s
[01:40:07] it=1728793 colorings=1337200 lazy-girth=572992 last: m=126 classes=6 cclen=87 t=6602s
[01:40:08] it=1729054 colorings=1337400 lazy-girth=573095 last: m=126 classes=6 cclen=87 t=6603s
[01:40:09] it=1729296 colorings=1337600 lazy-girth=573169 last: m=126 classes=6 cclen=87 t=6603s
[01:40:10] it=1729538 colorings=1337800 lazy-girth=573245 last: m=126 classes=6 cclen=87 t=6604s
[01:40:11] it=1729776 colorings=1338000 lazy-girth=573314 last: m=126 classes=6 cclen=87 t=6605s
[01:40:12] it=1730037 colorings=1338200 lazy-girth=573424 last: m=126 classes=6 cclen=87 t=6606s
[01:40:13] it=1730304 colorings=1338400 lazy-girth=573532 last: m=126 classes=6 cclen=87 t=6607s
[01:40:14] it=1730541 colorings=1338600 lazy-girth=573601 last: m=126 classes=6 cclen=87 t=6608s
[01:40:15] it=1730782 colorings=1338800 lazy-girth=573679 last: m=126 classes=6 cclen=87 t=6609s
[01:40:16] it=1731013 colorings=1339000 lazy-girth=573738 last: m=126 classes=6 cclen=87 t=6610s
[01:40:17] it=1731272 colorings=1339200 lazy-girth=573850 last: m=126 classes=6 cclen=87 t=6611s
[01:40:17] it=1731526 colorings=1339400 lazy-girth=573970 last: m=126 classes=6 cclen=87 t=6612s
[01:40:19] it=1731796 colorings=1339600 lazy-girth=574112 last: m=126 classes=6 cclen=87 t=6613s
[01:40:20] it=1732026 colorings=1339800 lazy-girth=574163 last: m=126 classes=6 cclen=87 t=6614s
[01:40:20] it=1732236 colorings=1340000 lazy-girth=574173 last: m=126 classes=6 cclen=87 t=6615s
[01:40:21] it=1732449 colorings=1340200 lazy-girth=574187 last: m=126 classes=6 cclen=87 t=6615s
[01:40:22] it=1732669 colorings=1340400 lazy-girth=574212 last: m=126 classes=6 cclen=87 t=6617s
[01:40:24] it=1732889 colorings=1340600 lazy-girth=574232 last: m=126 classes=6 cclen=87 t=6618s
[01:40:25] it=1733100 colorings=1340800 lazy-girth=574243 last: m=126 classes=6 cclen=87 t=6619s
[01:40:26] it=1733343 colorings=1341000 lazy-girth=574311 last: m=126 classes=6 cclen=87 t=6620s
[01:40:27] it=1733589 colorings=1341200 lazy-girth=574383 last: m=126 classes=6 cclen=87 t=6621s
[01:40:27] it=1733834 colorings=1341400 lazy-girth=574448 last: m=126 classes=6 cclen=87 t=6622s
[01:40:28] it=1734076 colorings=1341600 lazy-girth=574502 last: m=126 classes=6 cclen=87 t=6622s
[01:40:29] it=1734303 colorings=1341800 lazy-girth=574538 last: m=126 classes=6 cclen=87 t=6623s
[01:40:30] it=1734532 colorings=1342000 lazy-girth=574583 last: m=126 classes=6 cclen=87 t=6624s
[01:40:31] it=1734758 colorings=1342200 lazy-girth=574626 last: m=126 classes=6 cclen=87 t=6625s
[01:40:32] it=1734983 colorings=1342400 lazy-girth=574656 last: m=126 classes=6 cclen=87 t=6626s
[01:40:32] it=1735233 colorings=1342600 lazy-girth=574721 last: m=126 classes=6 cclen=87 t=6627s
[01:40:33] it=1735470 colorings=1342800 lazy-girth=574763 last: m=126 classes=6 cclen=87 t=6627s
[01:40:34] it=1735703 colorings=1343000 lazy-girth=574805 last: m=126 classes=6 cclen=87 t=6628s
[01:40:35] it=1735935 colorings=1343200 lazy-girth=574842 last: m=126 classes=6 cclen=87 t=6629s
[01:40:36] it=1736189 colorings=1343400 lazy-girth=574931 last: m=126 classes=6 cclen=87 t=6630s
[01:40:37] it=1736424 colorings=1343600 lazy-girth=574982 last: m=126 classes=6 cclen=86 t=6631s
[01:40:37] it=1736661 colorings=1343800 lazy-girth=575027 last: m=126 classes=6 cclen=87 t=6632s
[01:40:38] it=1736883 colorings=1344000 lazy-girth=575052 last: m=126 classes=6 cclen=87 t=6632s
[01:40:39] it=1737111 colorings=1344200 lazy-girth=575100 last: m=126 classes=6 cclen=86 t=6633s
[01:40:40] it=1737336 colorings=1344400 lazy-girth=575132 last: m=126 classes=6 cclen=87 t=6634s
[01:40:41] it=1737572 colorings=1344600 lazy-girth=575185 last: m=126 classes=6 cclen=87 t=6635s
[01:40:41] it=1737802 colorings=1344800 lazy-girth=575235 last: m=126 classes=6 cclen=87 t=6635s
[01:40:42] it=1738041 colorings=1345000 lazy-girth=575296 last: m=126 classes=6 cclen=87 t=6636s
[01:40:43] it=1738263 colorings=1345200 lazy-girth=575323 last: m=126 classes=6 cclen=87 t=6637s
[01:40:44] it=1738495 colorings=1345400 lazy-girth=575365 last: m=126 classes=6 cclen=87 t=6638s
[01:40:45] it=1738715 colorings=1345600 lazy-girth=575390 last: m=126 classes=6 cclen=87 t=6639s
[01:40:46] it=1738950 colorings=1345800 lazy-girth=575434 last: m=126 classes=6 cclen=87 t=6640s
[01:40:46] it=1739172 colorings=1346000 lazy-girth=575456 last: m=126 classes=6 cclen=87 t=6641s
[01:40:47] it=1739383 colorings=1346200 lazy-girth=575467 last: m=126 classes=6 cclen=86 t=6642s
[01:40:49] it=1739617 colorings=1346400 lazy-girth=575516 last: m=126 classes=6 cclen=87 t=6643s
[01:40:50] it=1739858 colorings=1346600 lazy-girth=575594 last: m=126 classes=6 cclen=87 t=6644s
[01:40:50] it=1740105 colorings=1346800 lazy-girth=575673 last: m=126 classes=6 cclen=87 t=6645s
[01:40:51] it=1740320 colorings=1347000 lazy-girth=575694 last: m=126 classes=6 cclen=87 t=6645s
[01:40:52] it=1740565 colorings=1347200 lazy-girth=575768 last: m=126 classes=6 cclen=87 t=6646s
[01:40:53] it=1740791 colorings=1347400 lazy-girth=575809 last: m=126 classes=6 cclen=87 t=6647s
[01:40:54] it=1741015 colorings=1347600 lazy-girth=575841 last: m=126 classes=6 cclen=87 t=6648s
[01:40:55] it=1741257 colorings=1347800 lazy-girth=575901 last: m=126 classes=6 cclen=87 t=6649s
[01:40:56] it=1741494 colorings=1348000 lazy-girth=575949 last: m=126 classes=6 cclen=87 t=6650s
[01:40:56] it=1741724 colorings=1348200 lazy-girth=575993 last: m=126 classes=6 cclen=84 t=6651s
[01:40:57] it=1741969 colorings=1348400 lazy-girth=576052 last: m=126 classes=6 cclen=86 t=6651s
[01:40:58] it=1742210 colorings=1348600 lazy-girth=576109 last: m=126 classes=6 cclen=87 t=6652s
[01:40:59] it=1742446 colorings=1348800 lazy-girth=576158 last: m=126 classes=6 cclen=87 t=6653s
[01:41:00] it=1742690 colorings=1349000 lazy-girth=576217 last: m=126 classes=6 cclen=87 t=6654s
[01:41:01] it=1742899 colorings=1349200 lazy-girth=576226 last: m=126 classes=6 cclen=87 t=6655s
[01:41:01] it=1743132 colorings=1349400 lazy-girth=576267 last: m=126 classes=6 cclen=87 t=6656s
[01:41:02] it=1743357 colorings=1349600 lazy-girth=576294 last: m=126 classes=6 cclen=87 t=6656s
[01:41:03] it=1743584 colorings=1349800 lazy-girth=576331 last: m=126 classes=6 cclen=87 t=6657s
[01:41:04] it=1743814 colorings=1350000 lazy-girth=576376 last: m=126 classes=6 cclen=85 t=6658s
[01:41:05] it=1744052 colorings=1350200 lazy-girth=576419 last: m=126 classes=6 cclen=87 t=6659s
[01:41:06] it=1744257 colorings=1350400 lazy-girth=576424 last: m=126 classes=6 cclen=87 t=6660s
[01:41:06] it=1744477 colorings=1350600 lazy-girth=576451 last: m=126 classes=6 cclen=87 t=6661s
[01:41:07] it=1744708 colorings=1350800 lazy-girth=576499 last: m=126 classes=6 cclen=87 t=6662s
[01:41:08] it=1744933 colorings=1351000 lazy-girth=576533 last: m=126 classes=6 cclen=87 t=6662s
[01:41:09] it=1745150 colorings=1351200 lazy-girth=576558 last: m=126 classes=6 cclen=87 t=6663s
[01:41:10] it=1745397 colorings=1351400 lazy-girth=576619 last: m=126 classes=6 cclen=87 t=6664s
[01:41:11] it=1745631 colorings=1351600 lazy-girth=576656 last: m=126 classes=6 cclen=87 t=6665s
[01:41:12] it=1745860 colorings=1351800 lazy-girth=576697 last: m=126 classes=6 cclen=87 t=6666s
[01:41:13] it=1746088 colorings=1352000 lazy-girth=576727 last: m=126 classes=6 cclen=87 t=6667s
[01:41:13] it=1746311 colorings=1352200 lazy-girth=576761 last: m=126 classes=6 cclen=87 t=6668s
[01:41:14] it=1746529 colorings=1352400 lazy-girth=576786 last: m=126 classes=6 cclen=87 t=6668s
[01:41:15] it=1746763 colorings=1352600 lazy-girth=576831 last: m=126 classes=6 cclen=87 t=6669s
[01:41:16] it=1747003 colorings=1352800 lazy-girth=576889 last: m=126 classes=6 cclen=87 t=6670s
[01:41:17] it=1747230 colorings=1353000 lazy-girth=576927 last: m=126 classes=6 cclen=87 t=6671s
[01:41:18] it=1747440 colorings=1353200 lazy-girth=576942 last: m=126 classes=6 cclen=87 t=6672s
[01:41:18] it=1747652 colorings=1353400 lazy-girth=576959 last: m=126 classes=6 cclen=87 t=6673s
[01:41:19] it=1747898 colorings=1353600 lazy-girth=577029 last: m=126 classes=6 cclen=87 t=6674s
[01:41:21] it=1748140 colorings=1353800 lazy-girth=577108 last: m=126 classes=6 cclen=87 t=6675s
[01:41:22] it=1748387 colorings=1354000 lazy-girth=577188 last: m=126 classes=6 cclen=87 t=6676s
[01:41:23] it=1748648 colorings=1354200 lazy-girth=577293 last: m=126 classes=6 cclen=86 t=6677s
[01:41:24] it=1748879 colorings=1354400 lazy-girth=577340 last: m=126 classes=6 cclen=87 t=6678s
[01:41:25] it=1749113 colorings=1354600 lazy-girth=577405 last: m=126 classes=6 cclen=87 t=6679s
[01:41:26] it=1749364 colorings=1354800 lazy-girth=577505 last: m=126 classes=6 cclen=87 t=6680s
[01:41:27] it=1749624 colorings=1355000 lazy-girth=577631 last: m=126 classes=6 cclen=87 t=6681s
[01:41:27] it=1749837 colorings=1355200 lazy-girth=577653 last: m=126 classes=6 cclen=87 t=6682s
[01:41:28] it=1750106 colorings=1355400 lazy-girth=577775 last: m=126 classes=6 cclen=87 t=6683s
[01:41:29] it=1750352 colorings=1355600 lazy-girth=577851 last: m=126 classes=6 cclen=87 t=6683s
[01:41:30] it=1750609 colorings=1355800 lazy-girth=577956 last: m=126 classes=6 cclen=87 t=6684s
[01:41:31] it=1750871 colorings=1356000 lazy-girth=578060 last: m=126 classes=6 cclen=87 t=6686s
[01:41:32] it=1751126 colorings=1356200 lazy-girth=578152 last: m=126 classes=6 cclen=87 t=6686s
[01:41:33] it=1751370 colorings=1356400 lazy-girth=578222 last: m=126 classes=6 cclen=87 t=6687s
[01:41:34] it=1751595 colorings=1356600 lazy-girth=578265 last: m=126 classes=6 cclen=87 t=6688s
[01:41:35] it=1751822 colorings=1356800 lazy-girth=578304 last: m=126 classes=6 cclen=87 t=6689s
[01:41:36] it=1752076 colorings=1357000 lazy-girth=578401 last: m=126 classes=6 cclen=87 t=6690s
[01:41:37] it=1752340 colorings=1357200 lazy-girth=578529 last: m=126 classes=6 cclen=87 t=6691s
[01:41:38] it=1752593 colorings=1357400 lazy-girth=578633 last: m=126 classes=6 cclen=87 t=6692s
[01:41:39] it=1752851 colorings=1357600 lazy-girth=578745 last: m=126 classes=6 cclen=87 t=6693s
[01:41:40] it=1753074 colorings=1357800 lazy-girth=578786 last: m=126 classes=6 cclen=87 t=6694s
[01:41:41] it=1753318 colorings=1358000 lazy-girth=578869 last: m=126 classes=6 cclen=87 t=6695s
[01:41:42] it=1753573 colorings=1358200 lazy-girth=578965 last: m=126 classes=6 cclen=87 t=6696s
[01:41:43] it=1753808 colorings=1358400 lazy-girth=579031 last: m=126 classes=6 cclen=87 t=6697s
[01:41:44] it=1754040 colorings=1358600 lazy-girth=579089 last: m=126 classes=6 cclen=87 t=6698s
[01:41:45] it=1754313 colorings=1358800 lazy-girth=579225 last: m=126 classes=6 cclen=87 t=6699s
[01:41:46] it=1754542 colorings=1359000 lazy-girth=579275 last: m=126 classes=6 cclen=87 t=6700s
[01:41:47] it=1754797 colorings=1359200 lazy-girth=579367 last: m=126 classes=6 cclen=86 t=6701s
[01:41:48] it=1755023 colorings=1359400 lazy-girth=579415 last: m=126 classes=6 cclen=87 t=6702s
[01:41:49] it=1755288 colorings=1359600 lazy-girth=579545 last: m=126 classes=6 cclen=87 t=6703s
[01:41:50] it=1755507 colorings=1359800 lazy-girth=579568 last: m=126 classes=6 cclen=87 t=6704s
[01:41:51] it=1755723 colorings=1360000 lazy-girth=579587 last: m=126 classes=6 cclen=87 t=6705s
[01:41:52] it=1755942 colorings=1360200 lazy-girth=579607 last: m=126 classes=6 cclen=87 t=6706s
[01:41:53] it=1756164 colorings=1360400 lazy-girth=579640 last: m=126 classes=6 cclen=87 t=6707s
[01:41:54] it=1756383 colorings=1360600 lazy-girth=579661 last: m=126 classes=6 cclen=87 t=6708s
[01:41:55] it=1756601 colorings=1360800 lazy-girth=579683 last: m=126 classes=6 cclen=87 t=6709s
[01:41:56] it=1756815 colorings=1361000 lazy-girth=579698 last: m=126 classes=6 cclen=87 t=6710s
[01:41:57] it=1757035 colorings=1361200 lazy-girth=579722 last: m=126 classes=6 cclen=87 t=6711s
[01:41:58] it=1757269 colorings=1361400 lazy-girth=579763 last: m=126 classes=6 cclen=87 t=6712s
[01:41:59] it=1757480 colorings=1361600 lazy-girth=579775 last: m=126 classes=6 cclen=87 t=6713s
[01:42:00] it=1757697 colorings=1361800 lazy-girth=579794 last: m=126 classes=6 cclen=87 t=6714s
[01:42:01] it=1757907 colorings=1362000 lazy-girth=579807 last: m=126 classes=6 cclen=87 t=6715s
[01:42:02] it=1758110 colorings=1362200 lazy-girth=579810 last: m=126 classes=6 cclen=87 t=6716s
[01:42:03] it=1758318 colorings=1362400 lazy-girth=579818 last: m=126 classes=6 cclen=87 t=6717s
[01:42:04] it=1758543 colorings=1362600 lazy-girth=579853 last: m=126 classes=6 cclen=87 t=6718s
[01:42:05] it=1758763 colorings=1362800 lazy-girth=579881 last: m=126 classes=6 cclen=87 t=6719s
[01:42:06] it=1758966 colorings=1363000 lazy-girth=579884 last: m=126 classes=6 cclen=86 t=6720s
[01:42:07] it=1759183 colorings=1363200 lazy-girth=579903 last: m=126 classes=6 cclen=87 t=6721s
[01:42:08] it=1759401 colorings=1363400 lazy-girth=579927 last: m=126 classes=6 cclen=87 t=6722s
[01:42:08] it=1759613 colorings=1363600 lazy-girth=579939 last: m=126 classes=6 cclen=87 t=6723s
[01:42:09] it=1759817 colorings=1363800 lazy-girth=579946 last: m=126 classes=6 cclen=87 t=6724s
[01:42:10] it=1760026 colorings=1364000 lazy-girth=579955 last: m=126 classes=6 cclen=87 t=6724s
[01:42:11] it=1760258 colorings=1364200 lazy-girth=579997 last: m=126 classes=6 cclen=87 t=6725s
[01:42:12] it=1760462 colorings=1364400 lazy-girth=580002 last: m=126 classes=6 cclen=87 t=6726s
[01:42:13] it=1760672 colorings=1364600 lazy-girth=580012 last: m=126 classes=6 cclen=87 t=6727s
[01:42:14] it=1760894 colorings=1364800 lazy-girth=580035 last: m=126 classes=6 cclen=87 t=6728s
[01:42:15] it=1761095 colorings=1365000 lazy-girth=580036 last: m=126 classes=6 cclen=87 t=6729s
[01:42:16] it=1761301 colorings=1365200 lazy-girth=580044 last: m=126 classes=6 cclen=87 t=6730s
[01:42:17] it=1761532 colorings=1365400 lazy-girth=580091 last: m=126 classes=6 cclen=87 t=6731s
[01:42:18] it=1761738 colorings=1365600 lazy-girth=580099 last: m=126 classes=6 cclen=87 t=6732s
[01:42:19] it=1761944 colorings=1365800 lazy-girth=580107 last: m=126 classes=6 cclen=87 t=6733s
[01:42:20] it=1762181 colorings=1366000 lazy-girth=580154 last: m=126 classes=6 cclen=87 t=6735s
[01:42:22] it=1762446 colorings=1366200 lazy-girth=580248 last: m=126 classes=6 cclen=87 t=6736s
[01:42:23] it=1762706 colorings=1366400 lazy-girth=580347 last: m=126 classes=6 cclen=87 t=6737s
[01:42:24] it=1762943 colorings=1366600 lazy-girth=580401 last: m=126 classes=6 cclen=87 t=6738s
[01:42:25] it=1763203 colorings=1366800 lazy-girth=580504 last: m=126 classes=6 cclen=82 t=6739s
[01:42:26] it=1763443 colorings=1367000 lazy-girth=580563 last: m=126 classes=6 cclen=86 t=6740s
[01:42:27] it=1763688 colorings=1367200 lazy-girth=580636 last: m=126 classes=6 cclen=87 t=6741s
[01:42:28] it=1763921 colorings=1367400 lazy-girth=580682 last: m=126 classes=6 cclen=87 t=6742s
[01:42:29] it=1764166 colorings=1367600 lazy-girth=580744 last: m=126 classes=6 cclen=87 t=6743s
[01:42:30] it=1764391 colorings=1367800 lazy-girth=580775 last: m=126 classes=6 cclen=87 t=6744s
[01:42:31] it=1764619 colorings=1368000 lazy-girth=580815 last: m=126 classes=6 cclen=87 t=6745s
[01:42:32] it=1764842 colorings=1368200 lazy-girth=580842 last: m=126 classes=6 cclen=87 t=6746s
[01:42:33] it=1765082 colorings=1368400 lazy-girth=580890 last: m=126 classes=6 cclen=87 t=6747s
[01:42:33] it=1765295 colorings=1368600 lazy-girth=580903 last: m=126 classes=6 cclen=87 t=6748s
[01:42:34] it=1765519 colorings=1368800 lazy-girth=580933 last: m=126 classes=6 cclen=87 t=6748s
[01:42:35] it=1765746 colorings=1369000 lazy-girth=580973 last: m=126 classes=6 cclen=87 t=6749s
[01:42:36] it=1765986 colorings=1369200 lazy-girth=581019 last: m=126 classes=6 cclen=87 t=6750s
[01:42:37] it=1766210 colorings=1369400 lazy-girth=581056 last: m=126 classes=6 cclen=86 t=6751s
[01:42:38] it=1766446 colorings=1369600 lazy-girth=581104 last: m=126 classes=6 cclen=87 t=6753s
[01:42:40] it=1766681 colorings=1369800 lazy-girth=581161 last: m=126 classes=6 cclen=87 t=6754s
[01:42:41] it=1766911 colorings=1370000 lazy-girth=581204 last: m=126 classes=6 cclen=87 t=6755s
[01:42:41] it=1767142 colorings=1370200 lazy-girth=581248 last: m=126 classes=6 cclen=87 t=6756s
[01:42:42] it=1767390 colorings=1370400 lazy-girth=581316 last: m=126 classes=6 cclen=87 t=6757s
[01:42:43] it=1767644 colorings=1370600 lazy-girth=581397 last: m=126 classes=6 cclen=87 t=6758s
[01:42:44] it=1767876 colorings=1370800 lazy-girth=581431 last: m=126 classes=6 cclen=87 t=6759s
[01:42:45] it=1768101 colorings=1371000 lazy-girth=581464 last: m=126 classes=6 cclen=87 t=6759s
[01:42:46] it=1768330 colorings=1371200 lazy-girth=581502 last: m=126 classes=6 cclen=87 t=6760s
[01:42:47] it=1768567 colorings=1371400 lazy-girth=581546 last: m=126 classes=6 cclen=87 t=6761s
[01:42:48] it=1768813 colorings=1371600 lazy-girth=581604 last: m=126 classes=6 cclen=87 t=6762s
[01:42:49] it=1769034 colorings=1371800 lazy-girth=581635 last: m=126 classes=6 cclen=87 t=6763s
[01:42:50] it=1769269 colorings=1372000 lazy-girth=581670 last: m=126 classes=6 cclen=87 t=6764s
[01:42:51] it=1769517 colorings=1372200 lazy-girth=581739 last: m=126 classes=6 cclen=87 t=6765s
[01:42:52] it=1769793 colorings=1372400 lazy-girth=581870 last: m=126 classes=6 cclen=87 t=6766s
[01:42:53] it=1770021 colorings=1372600 lazy-girth=581915 last: m=126 classes=6 cclen=86 t=6767s
[01:42:54] it=1770267 colorings=1372800 lazy-girth=581985 last: m=126 classes=6 cclen=87 t=6768s
[01:42:55] it=1770479 colorings=1373000 lazy-girth=581998 last: m=126 classes=6 cclen=87 t=6769s
[01:42:56] it=1770728 colorings=1373200 lazy-girth=582074 last: m=126 classes=6 cclen=87 t=6770s
[01:42:57] it=1770958 colorings=1373400 lazy-girth=582109 last: m=126 classes=6 cclen=87 t=6771s
[01:42:58] it=1771211 colorings=1373600 lazy-girth=582182 last: m=126 classes=6 cclen=87 t=6773s
[01:43:00] it=1771449 colorings=1373800 lazy-girth=582240 last: m=126 classes=6 cclen=87 t=6774s
[01:43:01] it=1771699 colorings=1374000 lazy-girth=582320 last: m=126 classes=6 cclen=87 t=6775s
[01:43:02] it=1771912 colorings=1374200 lazy-girth=582333 last: m=126 classes=6 cclen=86 t=6776s
[01:43:03] it=1772116 colorings=1374400 lazy-girth=582337 last: m=126 classes=6 cclen=87 t=6777s
[01:43:04] it=1772360 colorings=1374600 lazy-girth=582396 last: m=126 classes=6 cclen=87 t=6778s
[01:43:05] it=1772611 colorings=1374800 lazy-girth=582469 last: m=126 classes=6 cclen=87 t=6779s
[01:43:06] it=1772862 colorings=1375000 lazy-girth=582554 last: m=126 classes=6 cclen=87 t=6780s
[01:43:07] it=1773118 colorings=1375200 lazy-girth=582644 last: m=126 classes=6 cclen=87 t=6781s
[01:43:08] it=1773392 colorings=1375400 lazy-girth=582757 last: m=126 classes=6 cclen=87 t=6782s
[01:43:09] it=1773632 colorings=1375600 lazy-girth=582817 last: m=126 classes=6 cclen=87 t=6783s
[01:43:10] it=1773894 colorings=1375800 lazy-girth=582929 last: m=126 classes=6 cclen=87 t=6784s
[01:43:11] it=1774147 colorings=1376000 lazy-girth=583023 last: m=126 classes=6 cclen=87 t=6785s
[01:43:12] it=1774383 colorings=1376200 lazy-girth=583067 last: m=126 classes=6 cclen=87 t=6787s
[01:43:13] it=1774627 colorings=1376400 lazy-girth=583127 last: m=126 classes=6 cclen=87 t=6788s
[01:43:14] it=1774868 colorings=1376600 lazy-girth=583194 last: m=126 classes=6 cclen=87 t=6789s
[01:43:16] it=1775109 colorings=1376800 lazy-girth=583264 last: m=126 classes=6 cclen=87 t=6790s
[01:43:17] it=1775333 colorings=1377000 lazy-girth=583306 last: m=126 classes=6 cclen=87 t=6791s
[01:43:17] it=1775553 colorings=1377200 lazy-girth=583331 last: m=126 classes=6 cclen=87 t=6792s
[01:43:18] it=1775782 colorings=1377400 lazy-girth=583362 last: m=126 classes=6 cclen=87 t=6793s
[01:43:19] it=1776009 colorings=1377600 lazy-girth=583394 last: m=126 classes=6 cclen=87 t=6793s
[01:43:20] it=1776257 colorings=1377800 lazy-girth=583469 last: m=126 classes=6 cclen=87 t=6794s
[01:43:21] it=1776492 colorings=1378000 lazy-girth=583522 last: m=126 classes=6 cclen=87 t=6795s
[01:43:22] it=1776718 colorings=1378200 lazy-girth=583552 last: m=126 classes=6 cclen=87 t=6796s
[01:43:23] it=1776958 colorings=1378400 lazy-girth=583612 last: m=126 classes=6 cclen=87 t=6797s
[01:43:24] it=1777179 colorings=1378600 lazy-girth=583650 last: m=126 classes=6 cclen=87 t=6798s
[01:43:25] it=1777412 colorings=1378800 lazy-girth=583687 last: m=126 classes=6 cclen=87 t=6799s
[01:43:26] it=1777642 colorings=1379000 lazy-girth=583720 last: m=126 classes=6 cclen=87 t=6800s
[01:43:27] it=1777858 colorings=1379200 lazy-girth=583736 last: m=126 classes=6 cclen=87 t=6801s
[01:43:28] it=1778078 colorings=1379400 lazy-girth=583757 last: m=126 classes=6 cclen=87 t=6802s
[01:43:29] it=1778329 colorings=1379600 lazy-girth=583826 last: m=126 classes=6 cclen=87 t=6803s
[01:43:30] it=1778575 colorings=1379800 lazy-girth=583902 last: m=126 classes=6 cclen=87 t=6804s
[01:43:31] it=1778827 colorings=1380000 lazy-girth=583988 last: m=126 classes=6 cclen=86 t=6805s
[01:43:32] it=1779075 colorings=1380200 lazy-girth=584057 last: m=126 classes=6 cclen=84 t=6806s
[01:43:33] it=1779309 colorings=1380400 lazy-girth=584093 last: m=126 classes=6 cclen=87 t=6807s
[01:43:34] it=1779533 colorings=1380600 lazy-girth=584128 last: m=126 classes=6 cclen=87 t=6808s
[01:43:35] it=1779767 colorings=1380800 lazy-girth=584178 last: m=126 classes=6 cclen=87 t=6809s
[01:43:36] it=1780007 colorings=1381000 lazy-girth=584247 last: m=126 classes=6 cclen=87 t=6810s
[01:43:37] it=1780221 colorings=1381200 lazy-girth=584265 last: m=126 classes=6 cclen=87 t=6811s
[01:43:38] it=1780436 colorings=1381400 lazy-girth=584286 last: m=126 classes=6 cclen=87 t=6812s
[01:43:39] it=1780678 colorings=1381600 lazy-girth=584345 last: m=126 classes=6 cclen=87 t=6813s
[01:43:40] it=1780919 colorings=1381800 lazy-girth=584398 last: m=126 classes=6 cclen=87 t=6814s
[01:43:41] it=1781166 colorings=1382000 lazy-girth=584481 last: m=126 classes=6 cclen=87 t=6815s
[01:43:42] it=1781417 colorings=1382200 lazy-girth=584547 last: m=126 classes=6 cclen=87 t=6817s
[01:43:44] it=1781651 colorings=1382400 lazy-girth=584599 last: m=126 classes=6 cclen=87 t=6818s
[01:43:45] it=1781872 colorings=1382600 lazy-girth=584628 last: m=126 classes=6 cclen=87 t=6819s
[01:43:46] it=1782084 colorings=1382800 lazy-girth=584641 last: m=126 classes=6 cclen=87 t=6820s
[01:43:47] it=1782303 colorings=1383000 lazy-girth=584661 last: m=126 classes=6 cclen=87 t=6821s
[01:43:48] it=1782547 colorings=1383200 lazy-girth=584706 last: m=126 classes=6 cclen=87 t=6822s
[01:43:49] it=1782798 colorings=1383400 lazy-girth=584765 last: m=126 classes=6 cclen=87 t=6823s
[01:43:50] it=1783016 colorings=1383600 lazy-girth=584788 last: m=126 classes=6 cclen=87 t=6824s
[01:43:50] it=1783231 colorings=1383800 lazy-girth=584805 last: m=126 classes=6 cclen=87 t=6825s
[01:43:52] it=1783449 colorings=1384000 lazy-girth=584827 last: m=126 classes=6 cclen=87 t=6826s
[01:43:53] it=1783686 colorings=1384200 lazy-girth=584885 last: m=126 classes=6 cclen=87 t=6827s
[01:43:54] it=1783919 colorings=1384400 lazy-girth=584940 last: m=126 classes=6 cclen=86 t=6828s
[01:43:55] it=1784142 colorings=1384600 lazy-girth=584966 last: m=126 classes=6 cclen=87 t=6829s
[01:43:56] it=1784367 colorings=1384800 lazy-girth=584993 last: m=126 classes=6 cclen=87 t=6830s
[01:43:57] it=1784589 colorings=1385000 lazy-girth=585018 last: m=126 classes=6 cclen=86 t=6831s
[01:43:58] it=1784807 colorings=1385200 lazy-girth=585039 last: m=126 classes=6 cclen=87 t=6832s
[01:43:59] it=1785021 colorings=1385400 lazy-girth=585053 last: m=126 classes=6 cclen=87 t=6833s
[01:44:00] it=1785276 colorings=1385600 lazy-girth=585134 last: m=126 classes=6 cclen=87 t=6834s
[01:44:01] it=1785526 colorings=1385800 lazy-girth=585210 last: m=126 classes=6 cclen=87 t=6835s
[01:44:02] it=1785744 colorings=1386000 lazy-girth=585228 last: m=126 classes=6 cclen=87 t=6836s
[01:44:03] it=1785974 colorings=1386200 lazy-girth=585258 last: m=126 classes=6 cclen=87 t=6837s
[01:44:04] it=1786203 colorings=1386400 lazy-girth=585292 last: m=126 classes=6 cclen=87 t=6838s
[01:44:05] it=1786443 colorings=1386600 lazy-girth=585349 last: m=126 classes=6 cclen=87 t=6839s
[01:44:06] it=1786659 colorings=1386800 lazy-girth=585368 last: m=126 classes=6 cclen=87 t=6840s
[01:44:07] it=1786880 colorings=1387000 lazy-girth=585391 last: m=126 classes=6 cclen=87 t=6841s
[01:44:08] it=1787104 colorings=1387200 lazy-girth=585423 last: m=126 classes=6 cclen=87 t=6842s
[01:44:09] it=1787325 colorings=1387400 lazy-girth=585444 last: m=126 classes=6 cclen=87 t=6843s
[01:44:10] it=1787553 colorings=1387600 lazy-girth=585483 last: m=126 classes=6 cclen=87 t=6844s
[01:44:11] it=1787778 colorings=1387800 lazy-girth=585517 last: m=126 classes=6 cclen=87 t=6845s
[01:44:12] it=1788002 colorings=1388000 lazy-girth=585547 last: m=126 classes=6 cclen=87 t=6847s
[01:44:13] it=1788216 colorings=1388200 lazy-girth=585563 last: m=126 classes=6 cclen=87 t=6848s
[01:44:14] it=1788434 colorings=1388400 lazy-girth=585587 last: m=126 classes=6 cclen=87 t=6849s
[01:44:16] it=1788670 colorings=1388600 lazy-girth=585640 last: m=126 classes=6 cclen=86 t=6850s
[01:44:17] it=1788902 colorings=1388800 lazy-girth=585685 last: m=126 classes=6 cclen=87 t=6851s
[01:44:18] it=1789118 colorings=1389000 lazy-girth=585702 last: m=126 classes=6 cclen=87 t=6852s
[01:44:19] it=1789337 colorings=1389200 lazy-girth=585723 last: m=126 classes=6 cclen=87 t=6853s
[01:44:20] it=1789572 colorings=1389400 lazy-girth=585773 last: m=126 classes=6 cclen=86 t=6854s
[01:44:21] it=1789794 colorings=1389600 lazy-girth=585804 last: m=126 classes=6 cclen=87 t=6856s
[01:44:22] it=1790009 colorings=1389800 lazy-girth=585824 last: m=126 classes=6 cclen=87 t=6857s
[01:44:23] it=1790243 colorings=1390000 lazy-girth=585877 last: m=126 classes=6 cclen=87 t=6858s
[01:44:25] it=1790471 colorings=1390200 lazy-girth=585920 last: m=126 classes=6 cclen=87 t=6859s
[01:44:26] it=1790727 colorings=1390400 lazy-girth=585993 last: m=126 classes=6 cclen=87 t=6861s
[01:44:27] it=1790955 colorings=1390600 lazy-girth=586034 last: m=126 classes=6 cclen=87 t=6862s
[01:44:28] it=1791189 colorings=1390800 lazy-girth=586086 last: m=126 classes=6 cclen=87 t=6863s
[01:44:30] it=1791414 colorings=1391000 lazy-girth=586118 last: m=126 classes=6 cclen=87 t=6864s
[01:44:32] it=1791651 colorings=1391200 lazy-girth=586169 last: m=126 classes=6 cclen=86 t=6866s
[01:44:33] it=1791860 colorings=1391400 lazy-girth=586182 last: m=126 classes=6 cclen=87 t=6867s
[01:44:34] it=1792096 colorings=1391600 lazy-girth=586245 last: m=126 classes=6 cclen=87 t=6868s
[01:44:35] it=1792349 colorings=1391800 lazy-girth=586315 last: m=126 classes=6 cclen=87 t=6869s
[01:44:36] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1792548 colorings=1391937 lazy-girth=586398 time=6870s


==> anc/search/logs/slice_GD24_r2_g6.log <==
[06:08:04] slice r=2 H=GD24 |H|=16 n=32 classes=42 girth>=6 mindeg>=3
[06:08:04] eager C3/C4 clauses: 4750
[06:08:04] it=448 colorings=200 lazy-girth=248 last: m=64 classes=6 cclen=36 t=0s
[06:08:05] it=1006 colorings=400 lazy-girth=606 last: m=48 classes=4 cclen=36 t=1s
[06:08:05] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1539 colorings=560 lazy-girth=979 time=1s


==> anc/search/logs/slice_GD24_r3_g6.log <==
[23:17:45] slice r=3 H=GD24 |H|=16 n=48 classes=87 girth>=6 mindeg>=3
[23:17:45] eager C3/C4 clauses: 29035
[23:17:46] it=303 colorings=200 lazy-girth=162 last: m=96 classes=8 cclen=73 t=1s
[23:17:47] it=548 colorings=400 lazy-girth=212 last: m=96 classes=8 cclen=76 t=1s
[23:17:47] it=895 colorings=600 lazy-girth=450 last: m=80 classes=7 cclen=78 t=2s
[23:17:48] it=1237 colorings=800 lazy-girth=686 last: m=80 classes=7 cclen=78 t=3s
[23:17:49] it=1643 colorings=1000 lazy-girth=966 last: m=88 classes=7 cclen=80 t=4s
[23:17:50] it=2012 colorings=1200 lazy-girth=1208 last: m=96 classes=8 cclen=77 t=4s
[23:17:50] it=2324 colorings=1400 lazy-girth=1355 last: m=88 classes=7 cclen=77 t=5s
[23:17:51] it=2571 colorings=1600 lazy-girth=1407 last: m=88 classes=7 cclen=71 t=5s
[23:17:51] it=2802 colorings=1800 lazy-girth=1452 last: m=88 classes=7 cclen=78 t=6s
[23:17:52] it=3009 colorings=2000 lazy-girth=1460 last: m=88 classes=8 cclen=76 t=6s
[23:17:52] it=3294 colorings=2200 lazy-girth=1612 last: m=96 classes=8 cclen=77 t=7s
[23:17:53] it=3596 colorings=2400 lazy-girth=1759 last: m=88 classes=8 cclen=76 t=8s
[23:17:53] it=3884 colorings=2600 lazy-girth=1848 last: m=88 classes=7 cclen=74 t=8s
[23:17:54] it=4162 colorings=2800 lazy-girth=1946 last: m=88 classes=7 cclen=76 t=9s
[23:17:55] it=4530 colorings=3000 lazy-girth=2144 last: m=96 classes=8 cclen=79 t=10s
[23:17:56] it=4842 colorings=3200 lazy-girth=2280 last: m=96 classes=8 cclen=74 t=10s
[23:17:56] it=5160 colorings=3400 lazy-girth=2457 last: m=96 classes=8 cclen=74 t=11s
[23:17:57] it=5453 colorings=3600 lazy-girth=2592 last: m=96 classes=8 cclen=59 t=12s
[23:17:58] it=5793 colorings=3800 lazy-girth=2785 last: m=88 classes=8 cclen=77 t=13s
[23:17:58] it=6060 colorings=4000 lazy-girth=2878 last: m=80 classes=7 cclen=79 t=13s
[23:17:59] it=6379 colorings=4200 lazy-girth=3048 last: m=80 classes=7 cclen=79 t=14s
[23:18:00] it=6630 colorings=4400 lazy-girth=3106 last: m=88 classes=7 cclen=78 t=14s
[23:18:00] it=6926 colorings=4600 lazy-girth=3238 last: m=80 classes=7 cclen=75 t=15s
[23:18:01] it=7175 colorings=4800 lazy-girth=3290 last: m=88 classes=7 cclen=78 t=16s
[23:18:01] it=7393 colorings=5000 lazy-girth=3309 last: m=80 classes=7 cclen=77 t=16s
[23:18:02] it=7625 colorings=5200 lazy-girth=3358 last: m=88 classes=7 cclen=69 t=16s
[23:18:02] it=7871 colorings=5400 lazy-girth=3407 last: m=88 classes=7 cclen=76 t=17s
[23:18:02] it=8071 colorings=5600 lazy-girth=3407 last: m=88 classes=8 cclen=75 t=17s
[23:18:03] it=8388 colorings=5800 lazy-girth=3576 last: m=80 classes=7 cclen=78 t=18s
[23:18:04] it=8695 colorings=6000 lazy-girth=3732 last: m=88 classes=8 cclen=78 t=18s
[23:18:04] it=8972 colorings=6200 lazy-girth=3842 last: m=88 classes=7 cclen=76 t=19s
[23:18:05] it=9309 colorings=6400 lazy-girth=4037 last: m=88 classes=7 cclen=78 t=20s
[23:18:05] it=9576 colorings=6600 lazy-girth=4110 last: m=80 classes=7 cclen=79 t=20s
[23:18:06] it=9840 colorings=6800 lazy-girth=4179 last: m=80 classes=7 cclen=76 t=20s
[23:18:06] it=10137 colorings=7000 lazy-girth=4287 last: m=88 classes=7 cclen=80 t=21s
[23:18:07] it=10411 colorings=7200 lazy-girth=4365 last: m=88 classes=7 cclen=80 t=21s
[23:18:07] it=10629 colorings=7400 lazy-girth=4386 last: m=88 classes=7 cclen=79 t=22s
[23:18:08] it=10861 colorings=7600 lazy-girth=4422 last: m=80 classes=7 cclen=80 t=22s
[23:18:08] it=11090 colorings=7800 lazy-girth=4453 last: m=88 classes=7 cclen=75 t=23s
[23:18:09] it=11337 colorings=8000 lazy-girth=4506 last: m=80 classes=7 cclen=78 t=23s
[23:18:09] it=11621 colorings=8200 lazy-girth=4625 last: m=88 classes=7 cclen=78 t=24s
[23:18:10] it=11873 colorings=8400 lazy-girth=4682 last: m=88 classes=8 cclen=73 t=24s
[23:18:10] it=12129 colorings=8600 lazy-girth=4741 last: m=88 classes=7 cclen=77 t=25s
[23:18:11] it=12394 colorings=8800 lazy-girth=4818 last: m=88 classes=7 cclen=75 t=25s
[23:18:11] it=12653 colorings=9000 lazy-girth=4882 last: m=80 classes=7 cclen=78 t=26s
[23:18:12] it=12922 colorings=9200 lazy-girth=4962 last: m=88 classes=7 cclen=68 t=26s
[23:18:12] it=13192 colorings=9400 lazy-girth=5039 last: m=88 classes=7 cclen=80 t=27s
[23:18:13] it=13404 colorings=9600 lazy-girth=5051 last: m=88 classes=7 cclen=78 t=27s
[23:18:13] it=13657 colorings=9800 lazy-girth=5109 last: m=88 classes=7 cclen=80 t=28s
[23:18:14] it=13894 colorings=10000 lazy-girth=5149 last: m=88 classes=7 cclen=70 t=28s
[23:18:14] it=14118 colorings=10200 lazy-girth=5176 last: m=80 classes=7 cclen=78 t=29s
[23:18:15] it=14373 colorings=10400 lazy-girth=5235 last: m=88 classes=7 cclen=79 t=29s
[23:18:15] it=14634 colorings=10600 lazy-girth=5299 last: m=88 classes=8 cclen=77 t=30s
[23:18:16] it=14874 colorings=10800 lazy-girth=5342 last: m=88 classes=7 cclen=78 t=30s
[23:18:16] it=15123 colorings=11000 lazy-girth=5394 last: m=88 classes=8 cclen=78 t=31s
[23:18:17] it=15441 colorings=11200 lazy-girth=5581 last: m=80 classes=7 cclen=68 t=32s
[23:18:18] it=15819 colorings=11400 lazy-girth=5920 last: m=88 classes=7 cclen=80 t=32s
[23:18:18] it=16139 colorings=11600 lazy-girth=6088 last: m=88 classes=8 cclen=79 t=33s
[23:18:19] it=16465 colorings=11800 lazy-girth=6270 last: m=96 classes=8 cclen=79 t=34s
[23:18:20] it=16832 colorings=12000 lazy-girth=6543 last: m=88 classes=8 cclen=74 t=35s
[23:18:21] it=17129 colorings=12200 lazy-girth=6662 last: m=88 classes=8 cclen=76 t=35s
[23:18:21] it=17439 colorings=12400 lazy-girth=6812 last: m=96 classes=8 cclen=78 t=36s
[23:18:22] it=17711 colorings=12600 lazy-girth=6947 last: m=96 classes=8 cclen=77 t=37s
[23:18:23] it=18129 colorings=12800 lazy-girth=7185 last: m=80 classes=7 cclen=78 t=38s
[23:18:23] it=18463 colorings=13000 lazy-girth=7334 last: m=88 classes=7 cclen=79 t=38s
[23:18:25] it=19147 colorings=13200 lazy-girth=7897 last: m=80 classes=7 cclen=80 t=39s
[23:18:25] it=19491 colorings=13400 lazy-girth=8101 last: m=80 classes=7 cclen=79 t=40s
[23:18:26] it=20036 colorings=13600 lazy-girth=8504 last: m=88 classes=7 cclen=76 t=41s
[23:18:27] it=20617 colorings=13800 lazy-girth=8934 last: m=88 classes=7 cclen=80 t=42s
[23:18:28] it=20937 colorings=14000 lazy-girth=9064 last: m=88 classes=7 cclen=78 t=43s
[23:18:28] it=21307 colorings=14200 lazy-girth=9236 last: m=88 classes=7 cclen=72 t=43s
[23:18:29] it=21608 colorings=14400 lazy-girth=9347 last: m=88 classes=7 cclen=78 t=44s
[23:18:29] it=21828 colorings=14600 lazy-girth=9390 last: m=88 classes=8 cclen=74 t=44s
[23:18:30] it=22101 colorings=14800 lazy-girth=9496 last: m=88 classes=8 cclen=79 t=45s
[23:18:31] it=22349 colorings=15000 lazy-girth=9564 last: m=88 classes=7 cclen=78 t=45s
[23:18:31] it=22618 colorings=15200 lazy-girth=9639 last: m=88 classes=7 cclen=79 t=46s
[23:18:32] it=22913 colorings=15400 lazy-girth=9759 last: m=88 classes=7 cclen=79 t=47s
[23:18:33] it=23210 colorings=15600 lazy-girth=9874 last: m=96 classes=8 cclen=79 t=47s
[23:18:33] it=23488 colorings=15800 lazy-girth=9956 last: m=88 classes=7 cclen=79 t=48s
[23:18:34] it=23759 colorings=16000 lazy-girth=10028 last: m=88 classes=7 cclen=79 t=48s
[23:18:34] it=24068 colorings=16200 lazy-girth=10139 last: m=88 classes=8 cclen=67 t=49s
[23:18:35] it=24346 colorings=16400 lazy-girth=10239 last: m=88 classes=8 cclen=66 t=50s
[23:18:36] it=24606 colorings=16600 lazy-girth=10310 last: m=96 classes=8 cclen=49 t=50s
[23:18:36] it=24861 colorings=16800 lazy-girth=10375 last: m=88 classes=8 cclen=73 t=51s
[23:18:37] it=25120 colorings=17000 lazy-girth=10440 last: m=96 classes=8 cclen=67 t=52s
[23:18:38] it=25407 colorings=17200 lazy-girth=10537 last: m=80 classes=7 cclen=80 t=53s
[23:18:38] it=25681 colorings=17400 lazy-girth=10622 last: m=88 classes=7 cclen=71 t=53s
[23:18:39] it=25998 colorings=17600 lazy-girth=10759 last: m=88 classes=7 cclen=68 t=54s
[23:18:40] it=26368 colorings=17800 lazy-girth=10945 last: m=88 classes=7 cclen=77 t=55s
[23:18:41] it=26663 colorings=18000 lazy-girth=11041 last: m=88 classes=7 cclen=79 t=55s
[23:18:41] it=26927 colorings=18200 lazy-girth=11105 last: m=80 classes=7 cclen=77 t=56s
[23:18:42] it=27193 colorings=18400 lazy-girth=11180 last: m=88 classes=7 cclen=78 t=57s
[23:18:42] it=27454 colorings=18600 lazy-girth=11247 last: m=96 classes=9 cclen=68 t=57s
[23:18:43] it=27788 colorings=18800 lazy-girth=11417 last: m=80 classes=7 cclen=77 t=58s
[23:18:44] it=28052 colorings=19000 lazy-girth=11484 last: m=88 classes=7 cclen=79 t=59s
[23:18:45] it=28342 colorings=19200 lazy-girth=11610 last: m=88 classes=7 cclen=77 t=59s
[23:18:45] it=28590 colorings=19400 lazy-girth=11662 last: m=80 classes=7 cclen=78 t=60s
[23:18:46] it=28849 colorings=19600 lazy-girth=11732 last: m=88 classes=7 cclen=76 t=61s
[23:18:47] it=29130 colorings=19800 lazy-girth=11863 last: m=88 classes=8 cclen=79 t=62s
[23:18:47] it=29341 colorings=20000 lazy-girth=11875 last: m=96 classes=8 cclen=66 t=62s
[23:18:48] it=29685 colorings=20200 lazy-girth=12068 last: m=104 classes=8 cclen=56 t=63s
[23:18:49] it=30012 colorings=20400 lazy-girth=12226 last: m=96 classes=8 cclen=67 t=64s
[23:18:50] it=30286 colorings=20600 lazy-girth=12343 last: m=96 classes=8 cclen=78 t=65s
[23:18:51] it=30651 colorings=20800 lazy-girth=12542 last: m=88 classes=7 cclen=75 t=66s
[23:18:51] it=30940 colorings=21000 lazy-girth=12644 last: m=88 classes=7 cclen=78 t=66s
[23:18:52] it=31227 colorings=21200 lazy-girth=12731 last: m=88 classes=7 cclen=80 t=67s
[23:18:53] it=31555 colorings=21400 lazy-girth=12926 last: m=96 classes=8 cclen=72 t=67s
[23:18:54] it=31848 colorings=21600 lazy-girth=13051 last: m=96 classes=8 cclen=79 t=68s
[23:18:54] it=32160 colorings=21800 lazy-girth=13193 last: m=88 classes=7 cclen=72 t=69s
[23:18:55] it=32393 colorings=22000 lazy-girth=13228 last: m=88 classes=8 cclen=76 t=70s
[23:18:56] it=32628 colorings=22200 lazy-girth=13269 last: m=88 classes=7 cclen=79 t=70s
[23:18:56] it=32858 colorings=22400 lazy-girth=13303 last: m=88 classes=8 cclen=79 t=71s
[23:18:56] it=33071 colorings=22600 lazy-girth=13317 last: m=88 classes=7 cclen=78 t=71s
[23:18:57] it=33284 colorings=22800 lazy-girth=13333 last: m=88 classes=7 cclen=76 t=72s
[23:18:57] it=33508 colorings=23000 lazy-girth=13362 last: m=88 classes=7 cclen=74 t=72s
[23:18:58] it=33753 colorings=23200 lazy-girth=13416 last: m=88 classes=7 cclen=77 t=73s
[23:18:59] it=33983 colorings=23400 lazy-girth=13449 last: m=88 classes=7 cclen=78 t=74s
[23:19:00] it=34197 colorings=23600 lazy-girth=13470 last: m=80 classes=7 cclen=80 t=75s
[23:19:01] it=34413 colorings=23800 lazy-girth=13486 last: m=88 classes=8 cclen=76 t=75s
[23:19:01] it=34637 colorings=24000 lazy-girth=13510 last: m=88 classes=7 cclen=79 t=76s
[23:19:02] it=34860 colorings=24200 lazy-girth=13534 last: m=88 classes=8 cclen=77 t=77s
[23:19:02] it=35065 colorings=24400 lazy-girth=13539 last: m=88 classes=8 cclen=78 t=77s
[23:19:03] it=35271 colorings=24600 lazy-girth=13545 last: m=80 classes=7 cclen=80 t=78s
[23:19:03] it=35535 colorings=24800 lazy-girth=13615 last: m=88 classes=7 cclen=74 t=78s
[23:19:05] it=35901 colorings=25000 lazy-girth=13816 last: m=96 classes=8 cclen=70 t=79s
[23:19:06] it=36257 colorings=25200 lazy-girth=14032 last: m=88 classes=7 cclen=74 t=80s
[23:19:06] it=36585 colorings=25400 lazy-girth=14177 last: m=88 classes=7 cclen=79 t=81s
[23:19:07] it=36904 colorings=25600 lazy-girth=14302 last: m=88 classes=8 cclen=79 t=82s
[23:19:08] it=37152 colorings=25800 lazy-girth=14361 last: m=80 classes=7 cclen=79 t=82s
[23:19:09] it=37486 colorings=26000 lazy-girth=14528 last: m=80 classes=7 cclen=76 t=83s
[23:19:09] it=37813 colorings=26200 lazy-girth=14656 last: m=88 classes=7 cclen=80 t=84s
[23:19:10] it=38099 colorings=26400 lazy-girth=14742 last: m=88 classes=7 cclen=79 t=84s
[23:19:10] it=38378 colorings=26600 lazy-girth=14821 last: m=88 classes=7 cclen=79 t=85s
[23:19:11] it=38679 colorings=26800 lazy-girth=14922 last: m=88 classes=8 cclen=78 t=86s
[23:19:12] it=38981 colorings=27000 lazy-girth=15034 last: m=88 classes=7 cclen=74 t=86s
[23:19:12] it=39345 colorings=27200 lazy-girth=15199 last: m=80 classes=7 cclen=75 t=87s
[23:19:13] it=39640 colorings=27400 lazy-girth=15294 last: m=88 classes=8 cclen=78 t=88s
[23:19:14] it=39901 colorings=27600 lazy-girth=15355 last: m=80 classes=7 cclen=76 t=88s
[23:19:14] it=40232 colorings=27800 lazy-girth=15490 last: m=88 classes=7 cclen=77 t=89s
[23:19:15] it=40504 colorings=28000 lazy-girth=15562 last: m=88 classes=7 cclen=72 t=90s
[23:19:15] it=40806 colorings=28200 lazy-girth=15664 last: m=88 classes=7 cclen=80 t=90s
[23:19:16] it=41157 colorings=28400 lazy-girth=15817 last: m=88 classes=7 cclen=80 t=91s
[23:19:17] it=41431 colorings=28600 lazy-girth=15891 last: m=88 classes=7 cclen=79 t=92s
[23:19:18] it=41704 colorings=28800 lazy-girth=15964 last: m=88 classes=7 cclen=76 t=92s
[23:19:18] it=42025 colorings=29000 lazy-girth=16085 last: m=80 classes=7 cclen=78 t=93s
[23:19:19] it=42346 colorings=29200 lazy-girth=16206 last: m=80 classes=7 cclen=80 t=94s
[23:19:19] it=42646 colorings=29400 lazy-girth=16307 last: m=80 classes=7 cclen=76 t=94s
[23:19:20] it=42947 colorings=29600 lazy-girth=16414 last: m=88 classes=7 cclen=78 t=95s
[23:19:21] it=43255 colorings=29800 lazy-girth=16538 last: m=88 classes=7 cclen=78 t=95s
[23:19:21] it=43541 colorings=30000 lazy-girth=16624 last: m=80 classes=7 cclen=79 t=96s
[23:19:22] it=43882 colorings=30200 lazy-girth=16768 last: m=88 classes=8 cclen=76 t=97s
[23:19:23] it=44212 colorings=30400 lazy-girth=16906 last: m=88 classes=8 cclen=79 t=97s
[23:19:23] it=44568 colorings=30600 lazy-girth=17072 last: m=88 classes=7 cclen=77 t=98s
[23:19:24] it=44895 colorings=30800 lazy-girth=17206 last: m=80 classes=7 cclen=78 t=99s
[23:19:25] it=45154 colorings=31000 lazy-girth=17278 last: m=88 classes=8 cclen=72 t=99s
[23:19:25] it=45443 colorings=31200 lazy-girth=17372 last: m=88 classes=7 cclen=77 t=100s
[23:19:26] it=45793 colorings=31400 lazy-girth=17525 last: m=88 classes=7 cclen=77 t=101s
[23:19:27] it=46121 colorings=31600 lazy-girth=17653 last: m=88 classes=8 cclen=77 t=101s
[23:19:27] it=46405 colorings=31800 lazy-girth=17737 last: m=88 classes=8 cclen=78 t=102s
[23:19:28] it=46725 colorings=32000 lazy-girth=17857 last: m=80 classes=7 cclen=79 t=103s
[23:19:29] it=47060 colorings=32200 lazy-girth=18015 last: m=88 classes=7 cclen=59 t=104s
[23:19:30] it=47482 colorings=32400 lazy-girth=18292 last: m=80 classes=7 cclen=78 t=105s
[23:19:31] it=47886 colorings=32600 lazy-girth=18535 last: m=96 classes=8 cclen=68 t=106s
[23:19:32] it=48186 colorings=32800 lazy-girth=18652 last: m=96 classes=8 cclen=76 t=107s
[23:19:33] it=48496 colorings=33000 lazy-girth=18792 last: m=80 classes=7 cclen=79 t=108s
[23:19:34] it=48890 colorings=33200 lazy-girth=19017 last: m=88 classes=7 cclen=79 t=109s
[23:19:35] it=49301 colorings=33400 lazy-girth=19264 last: m=80 classes=7 cclen=79 t=110s
[23:19:36] it=49778 colorings=33600 lazy-girth=19557 last: m=96 classes=8 cclen=72 t=111s
[23:19:37] it=50251 colorings=33800 lazy-girth=19842 last: m=88 classes=7 cclen=76 t=112s
[23:19:39] it=50699 colorings=34000 lazy-girth=20141 last: m=88 classes=8 cclen=75 t=114s
[23:19:40] it=51059 colorings=34200 lazy-girth=20343 last: m=80 classes=7 cclen=80 t=114s
[23:19:41] it=51459 colorings=34400 lazy-girth=20579 last: m=88 classes=7 cclen=78 t=116s
[23:19:42] it=51977 colorings=34600 lazy-girth=20946 last: m=88 classes=7 cclen=73 t=117s
[23:19:43] it=52317 colorings=34800 lazy-girth=21109 last: m=88 classes=8 cclen=78 t=118s
[23:19:45] it=52640 colorings=35000 lazy-girth=21249 last: m=80 classes=7 cclen=78 t=120s
[23:19:46] it=52963 colorings=35200 lazy-girth=21385 last: m=80 classes=7 cclen=75 t=120s
[23:19:47] it=53292 colorings=35400 lazy-girth=21540 last: m=80 classes=7 cclen=74 t=121s
[23:19:47] it=53573 colorings=35600 lazy-girth=21644 last: m=88 classes=7 cclen=78 t=122s
[23:19:49] it=53937 colorings=35800 lazy-girth=21840 last: m=88 classes=8 cclen=76 t=124s
[23:19:50] it=54345 colorings=36000 lazy-girth=22064 last: m=88 classes=8 cclen=79 t=125s
[23:19:52] it=54677 colorings=36200 lazy-girth=22245 last: m=88 classes=7 cclen=78 t=127s
[23:19:53] it=55011 colorings=36400 lazy-girth=22484 last: m=88 classes=8 cclen=74 t=128s
[23:19:54] it=55329 colorings=36600 lazy-girth=22654 last: m=96 classes=8 cclen=63 t=128s
[23:19:55] it=55644 colorings=36800 lazy-girth=22805 last: m=96 classes=8 cclen=78 t=130s
[23:19:56] it=55960 colorings=37000 lazy-girth=22955 last: m=80 classes=7 cclen=75 t=131s
[23:19:57] it=56253 colorings=37200 lazy-girth=23078 last: m=96 classes=8 cclen=74 t=131s
[23:19:57] it=56541 colorings=37400 lazy-girth=23175 last: m=88 classes=7 cclen=72 t=132s
[23:19:58] it=56824 colorings=37600 lazy-girth=23281 last: m=88 classes=8 cclen=78 t=133s
[23:19:59] it=57117 colorings=37800 lazy-girth=23397 last: m=88 classes=7 cclen=78 t=133s
[23:19:59] it=57385 colorings=38000 lazy-girth=23469 last: m=96 classes=8 cclen=79 t=134s
[23:20:00] it=57723 colorings=38200 lazy-girth=23650 last: m=96 classes=9 cclen=63 t=135s
[23:20:01] it=57986 colorings=38400 lazy-girth=23732 last: m=80 classes=7 cclen=77 t=136s
[23:20:02] it=58292 colorings=38600 lazy-girth=23898 last: m=96 classes=8 cclen=76 t=137s
[23:20:03] it=58568 colorings=38800 lazy-girth=23988 last: m=88 classes=7 cclen=78 t=137s
[23:20:03] it=58808 colorings=39000 lazy-girth=24029 last: m=80 classes=7 cclen=77 t=138s
[23:20:04] it=59067 colorings=39200 lazy-girth=24092 last: m=88 classes=7 cclen=78 t=138s
[23:20:04] it=59360 colorings=39400 lazy-girth=24257 last: m=80 classes=7 cclen=77 t=139s
[23:20:06] it=59688 colorings=39600 lazy-girth=24430 last: m=104 classes=8 cclen=58 t=140s
[23:20:07] it=60016 colorings=39800 lazy-girth=24601 last: m=88 classes=8 cclen=70 t=141s
[23:20:07] it=60352 colorings=40000 lazy-girth=24774 last: m=88 classes=7 cclen=79 t=142s
[23:20:08] it=60731 colorings=40200 lazy-girth=25038 last: m=96 classes=8 cclen=77 t=143s
[23:20:09] it=61091 colorings=40400 lazy-girth=25260 last: m=88 classes=7 cclen=79 t=144s
[23:20:10] it=61423 colorings=40600 lazy-girth=25452 last: m=88 classes=8 cclen=75 t=145s
[23:20:11] it=61735 colorings=40800 lazy-girth=25572 last: m=88 classes=7 cclen=78 t=145s
[23:20:11] it=62028 colorings=41000 lazy-girth=25693 last: m=96 classes=8 cclen=75 t=146s
[23:20:12] it=62260 colorings=41200 lazy-girth=25729 last: m=80 classes=7 cclen=79 t=146s
[23:20:12] it=62558 colorings=41400 lazy-girth=25856 last: m=88 classes=8 cclen=77 t=147s
[23:20:13] it=62784 colorings=41600 lazy-girth=25892 last: m=88 classes=7 cclen=80 t=148s
[23:20:14] it=63076 colorings=41800 lazy-girth=26055 last: m=96 classes=8 cclen=76 t=148s
[23:20:15] it=63462 colorings=42000 lazy-girth=26286 last: m=80 classes=7 cclen=70 t=149s
[23:20:16] it=63802 colorings=42200 lazy-girth=26466 last: m=88 classes=7 cclen=71 t=150s
[23:20:16] it=64161 colorings=42400 lazy-girth=26645 last: m=88 classes=7 cclen=76 t=151s
[23:20:17] it=64481 colorings=42600 lazy-girth=26809 last: m=88 classes=7 cclen=79 t=152s
[23:20:18] it=64828 colorings=42800 lazy-girth=27021 last: m=80 classes=7 cclen=78 t=152s
[23:20:18] it=65215 colorings=43000 lazy-girth=27252 last: m=88 classes=7 cclen=77 t=153s
[23:20:19] it=65578 colorings=43200 lazy-girth=27430 last: m=88 classes=8 cclen=77 t=154s
[23:20:20] it=65925 colorings=43400 lazy-girth=27619 last: m=88 classes=7 cclen=78 t=155s
[23:20:21] it=66268 colorings=43600 lazy-girth=27807 last: m=80 classes=7 cclen=79 t=155s
[23:20:22] it=66603 colorings=43800 lazy-girth=27969 last: m=88 classes=8 cclen=73 t=156s
[23:20:22] it=66869 colorings=44000 lazy-girth=28035 last: m=80 classes=7 cclen=74 t=157s
[23:20:23] it=67125 colorings=44200 lazy-girth=28091 last: m=88 classes=7 cclen=78 t=157s
[23:20:23] it=67410 colorings=44400 lazy-girth=28176 last: m=80 classes=7 cclen=78 t=158s
[23:20:24] it=67745 colorings=44600 lazy-girth=28318 last: m=88 classes=7 cclen=79 t=158s
[23:20:24] it=68053 colorings=44800 lazy-girth=28427 last: m=88 classes=7 cclen=78 t=159s
[23:20:25] it=68368 colorings=45000 lazy-girth=28548 last: m=80 classes=7 cclen=80 t=160s
[23:20:25] it=68683 colorings=45200 lazy-girth=28668 last: m=80 classes=7 cclen=78 t=160s
[23:20:26] it=68953 colorings=45400 lazy-girth=28745 last: m=88 classes=7 cclen=67 t=161s
[23:20:26] it=69230 colorings=45600 lazy-girth=28823 last: m=88 classes=7 cclen=76 t=161s
[23:20:27] it=69520 colorings=45800 lazy-girth=28913 last: m=80 classes=7 cclen=77 t=162s
[23:20:28] it=69811 colorings=46000 lazy-girth=29004 last: m=88 classes=7 cclen=78 t=162s
[23:20:28] it=70112 colorings=46200 lazy-girth=29105 last: m=88 classes=7 cclen=78 t=163s
[23:20:31] it=70488 colorings=46400 lazy-girth=29287 last: m=88 classes=7 cclen=78 t=165s
[23:20:31] it=70824 colorings=46600 lazy-girth=29423 last: m=88 classes=7 cclen=78 t=166s
[23:20:32] it=71150 colorings=46800 lazy-girth=29558 last: m=88 classes=7 cclen=78 t=167s
[23:20:33] it=71466 colorings=47000 lazy-girth=29688 last: m=88 classes=8 cclen=75 t=167s
[23:20:33] it=71783 colorings=47200 lazy-girth=29820 last: m=88 classes=7 cclen=79 t=168s
[23:20:34] it=72129 colorings=47400 lazy-girth=29998 last: m=80 classes=7 cclen=79 t=169s
[23:20:35] it=72422 colorings=47600 lazy-girth=30098 last: m=80 classes=7 cclen=79 t=170s
[23:20:36] it=72737 colorings=47800 lazy-girth=30233 last: m=88 classes=7 cclen=79 t=170s
[23:20:36] it=73101 colorings=48000 lazy-girth=30413 last: m=88 classes=7 cclen=73 t=171s
[23:20:37] it=73389 colorings=48200 lazy-girth=30505 last: m=88 classes=7 cclen=79 t=172s
[23:20:38] it=73728 colorings=48400 lazy-girth=30664 last: m=88 classes=7 cclen=74 t=172s
[23:20:38] it=74049 colorings=48600 lazy-girth=30799 last: m=88 classes=8 cclen=74 t=173s
[23:20:39] it=74369 colorings=48800 lazy-girth=30933 last: m=88 classes=8 cclen=78 t=174s
[23:20:40] it=74690 colorings=49000 lazy-girth=31064 last: m=88 classes=7 cclen=75 t=175s
[23:20:41] it=74995 colorings=49200 lazy-girth=31177 last: m=88 classes=7 cclen=79 t=175s
[23:20:42] it=75345 colorings=49400 lazy-girth=31347 last: m=88 classes=8 cclen=79 t=176s
[23:20:43] it=75632 colorings=49600 lazy-girth=31440 last: m=88 classes=8 cclen=78 t=177s
[23:20:43] it=75956 colorings=49800 lazy-girth=31577 last: m=88 classes=8 cclen=77 t=178s
[23:20:44] it=76271 colorings=50000 lazy-girth=31701 last: m=80 classes=7 cclen=79 t=179s
[23:20:45] it=76653 colorings=50200 lazy-girth=31976 last: m=80 classes=7 cclen=78 t=180s
[23:20:46] it=77133 colorings=50400 lazy-girth=32396 last: m=80 classes=7 cclen=75 t=181s
[23:20:47] it=77540 colorings=50600 lazy-girth=32646 last: m=88 classes=7 cclen=78 t=181s
[23:20:48] it=78050 colorings=50800 lazy-girth=33042 last: m=96 classes=8 cclen=67 t=183s
[23:20:49] it=78496 colorings=51000 lazy-girth=33310 last: m=88 classes=7 cclen=64 t=184s
[23:20:50] it=78799 colorings=51200 lazy-girth=33447 last: m=88 classes=7 cclen=75 t=184s
[23:20:50] it=79127 colorings=51400 lazy-girth=33593 last: m=88 classes=8 cclen=77 t=185s
[23:20:51] it=79447 colorings=51600 lazy-girth=33749 last: m=96 classes=8 cclen=69 t=186s
[23:20:52] it=79809 colorings=51800 lazy-girth=33934 last: m=96 classes=8 cclen=76 t=187s
[23:20:53] it=80113 colorings=52000 lazy-girth=34054 last: m=88 classes=7 cclen=79 t=188s
[23:20:54] it=80429 colorings=52200 lazy-girth=34196 last: m=96 classes=8 cclen=78 t=188s
[23:20:54] it=80761 colorings=52400 lazy-girth=34341 last: m=96 classes=8 cclen=79 t=189s
[23:20:55] it=81100 colorings=52600 lazy-girth=34493 last: m=88 classes=7 cclen=78 t=190s
[23:20:56] it=81451 colorings=52800 lazy-girth=34646 last: m=80 classes=7 cclen=79 t=191s
[23:20:57] it=81768 colorings=53000 lazy-girth=34785 last: m=88 classes=8 cclen=76 t=191s
[23:20:57] it=82049 colorings=53200 lazy-girth=34874 last: m=88 classes=8 cclen=75 t=192s
[23:20:58] it=82304 colorings=53400 lazy-girth=34932 last: m=88 classes=7 cclen=79 t=193s
[23:20:59] it=82559 colorings=53600 lazy-girth=34998 last: m=96 classes=8 cclen=71 t=193s
[23:20:59] it=82818 colorings=53800 lazy-girth=35065 last: m=80 classes=7 cclen=75 t=194s
[23:21:00] it=83101 colorings=54000 lazy-girth=35182 last: m=80 classes=7 cclen=79 t=195s
[23:21:01] it=83378 colorings=54200 lazy-girth=35294 last: m=96 classes=8 cclen=66 t=196s
[23:21:02] it=83776 colorings=54400 lazy-girth=35522 last: m=88 classes=7 cclen=79 t=196s
[23:21:03] it=84263 colorings=54600 lazy-girth=35897 last: m=88 classes=7 cclen=78 t=198s
[23:21:04] it=84759 colorings=54800 lazy-girth=36258 last: m=80 classes=7 cclen=79 t=199s
[23:21:05] it=85162 colorings=55000 lazy-girth=36507 last: m=96 classes=8 cclen=79 t=200s
[23:21:06] it=85597 colorings=55200 lazy-girth=36797 last: m=96 classes=8 cclen=78 t=201s
[23:21:07] it=85886 colorings=55400 lazy-girth=36913 last: m=88 classes=7 cclen=79 t=202s
[23:21:08] it=86088 colorings=55600 lazy-girth=36915 last: m=88 classes=8 cclen=77 t=203s
[23:21:08] it=86326 colorings=55800 lazy-girth=36963 last: m=88 classes=8 cclen=74 t=203s
[23:21:09] it=86543 colorings=56000 lazy-girth=36984 last: m=88 classes=8 cclen=78 t=204s
[23:21:10] it=86807 colorings=56200 lazy-girth=37066 last: m=88 classes=7 cclen=70 t=204s
[23:21:10] it=87036 colorings=56400 lazy-girth=37097 last: m=88 classes=7 cclen=72 t=205s
[23:21:11] it=87297 colorings=56600 lazy-girth=37188 last: m=80 classes=7 cclen=78 t=206s
[23:21:11] it=87536 colorings=56800 lazy-girth=37250 last: m=88 classes=8 cclen=71 t=206s
[23:21:12] it=87754 colorings=57000 lazy-girth=37272 last: m=88 classes=8 cclen=74 t=207s
[23:21:13] it=88043 colorings=57200 lazy-girth=37411 last: m=96 classes=8 cclen=66 t=208s
[23:21:14] it=88373 colorings=57400 lazy-girth=37608 last: m=96 classes=8 cclen=76 t=208s
[23:21:14] it=88610 colorings=57600 lazy-girth=37652 last: m=88 classes=7 cclen=60 t=209s
[23:21:15] it=88860 colorings=57800 lazy-girth=37711 last: m=88 classes=7 cclen=78 t=210s
[23:21:16] it=89097 colorings=58000 lazy-girth=37751 last: m=88 classes=8 cclen=75 t=210s
[23:21:16] it=89391 colorings=58200 lazy-girth=37862 last: m=88 classes=7 cclen=79 t=211s
[23:21:17] it=89648 colorings=58400 lazy-girth=37945 last: m=88 classes=8 cclen=78 t=212s
[23:21:18] it=89882 colorings=58600 lazy-girth=37988 last: m=96 classes=8 cclen=75 t=212s
[23:21:18] it=90127 colorings=58800 lazy-girth=38050 last: m=88 classes=7 cclen=80 t=213s
[23:21:19] it=90391 colorings=59000 lazy-girth=38120 last: m=88 classes=8 cclen=76 t=214s
[23:21:20] it=90594 colorings=59200 lazy-girth=38123 last: m=88 classes=7 cclen=80 t=215s
[23:21:20] it=90803 colorings=59400 lazy-girth=38135 last: m=88 classes=8 cclen=68 t=215s
[23:21:21] it=91010 colorings=59600 lazy-girth=38142 last: m=80 classes=7 cclen=77 t=216s
[23:21:21] it=91227 colorings=59800 lazy-girth=38164 last: m=88 classes=8 cclen=77 t=216s
[23:21:22] it=91441 colorings=60000 lazy-girth=38180 last: m=88 classes=8 cclen=78 t=217s
[23:21:22] it=91656 colorings=60200 lazy-girth=38201 last: m=88 classes=7 cclen=78 t=217s
[23:21:23] it=91860 colorings=60400 lazy-girth=38205 last: m=88 classes=7 cclen=79 t=218s
[23:21:23] it=92061 colorings=60600 lazy-girth=38206 last: m=88 classes=8 cclen=78 t=218s
[23:21:24] it=92265 colorings=60800 lazy-girth=38210 last: m=88 classes=7 cclen=80 t=218s
[23:21:24] it=92468 colorings=61000 lazy-girth=38213 last: m=80 classes=7 cclen=74 t=219s
[23:21:25] it=92670 colorings=61200 lazy-girth=38215 last: m=88 classes=8 cclen=75 t=219s
[23:21:26] it=92895 colorings=61400 lazy-girth=38249 last: m=80 classes=7 cclen=76 t=220s
[23:21:26] it=93140 colorings=61600 lazy-girth=38308 last: m=88 classes=7 cclen=78 t=221s
[23:21:27] it=93385 colorings=61800 lazy-girth=38357 last: m=88 classes=8 cclen=77 t=222s
[23:21:28] it=93587 colorings=62000 lazy-girth=38359 last: m=88 classes=8 cclen=77 t=222s
[23:21:28] it=93844 colorings=62200 lazy-girth=38433 last: m=88 classes=7 cclen=76 t=223s
[23:21:29] it=94088 colorings=62400 lazy-girth=38492 last: m=88 classes=7 cclen=76 t=223s
[23:21:30] it=94386 colorings=62600 lazy-girth=38612 last: m=88 classes=8 cclen=77 t=224s
[23:21:30] it=94589 colorings=62800 lazy-girth=38615 last: m=88 classes=7 cclen=77 t=225s
[23:21:31] it=94790 colorings=63000 lazy-girth=38616 last: m=88 classes=8 cclen=78 t=225s
[23:21:31] it=95003 colorings=63200 lazy-girth=38629 last: m=88 classes=8 cclen=71 t=226s
[23:21:32] it=95212 colorings=63400 lazy-girth=38638 last: m=88 classes=7 cclen=79 t=226s
[23:21:32] it=95436 colorings=63600 lazy-girth=38662 last: m=88 classes=7 cclen=79 t=227s
[23:21:33] it=95644 colorings=63800 lazy-girth=38670 last: m=88 classes=7 cclen=79 t=228s
[23:21:34] it=95863 colorings=64000 lazy-girth=38695 last: m=80 classes=7 cclen=79 t=228s
[23:21:35] it=96390 colorings=64200 lazy-girth=39069 last: m=80 classes=7 cclen=76 t=230s
[23:21:36] it=96759 colorings=64400 lazy-girth=39262 last: m=88 classes=7 cclen=69 t=230s
[23:21:37] it=97167 colorings=64600 lazy-girth=39496 last: m=88 classes=7 cclen=80 t=231s
[23:21:38] it=97627 colorings=64800 lazy-girth=39825 last: m=88 classes=7 cclen=75 t=233s
[23:21:40] it=97919 colorings=65000 lazy-girth=39930 last: m=80 classes=7 cclen=77 t=234s
[23:21:41] it=98278 colorings=65200 lazy-girth=40113 last: m=80 classes=7 cclen=78 t=236s
[23:21:42] it=98561 colorings=65400 lazy-girth=40224 last: m=88 classes=7 cclen=77 t=237s
[23:21:43] it=98972 colorings=65600 lazy-girth=40540 last: m=80 classes=7 cclen=75 t=238s
[23:21:44] it=99343 colorings=65800 lazy-girth=40792 last: m=88 classes=7 cclen=77 t=239s
[23:21:45] it=99697 colorings=66000 lazy-girth=41007 last: m=88 classes=7 cclen=77 t=239s
[23:21:45] it=100036 colorings=66200 lazy-girth=41178 last: m=88 classes=7 cclen=79 t=240s
[23:21:46] it=100413 colorings=66400 lazy-girth=41410 last: m=88 classes=7 cclen=65 t=241s
[23:21:47] it=100797 colorings=66600 lazy-girth=41639 last: m=80 classes=7 cclen=80 t=242s
[23:21:47] it=101097 colorings=66800 lazy-girth=41757 last: m=80 classes=7 cclen=78 t=242s
[23:21:48] it=101369 colorings=67000 lazy-girth=41834 last: m=88 classes=7 cclen=76 t=243s
[23:21:49] it=101790 colorings=67200 lazy-girth=42064 last: m=88 classes=7 cclen=80 t=243s
[23:21:50] it=102260 colorings=67400 lazy-girth=42408 last: m=88 classes=7 cclen=77 t=244s
[23:21:50] it=102630 colorings=67600 lazy-girth=42614 last: m=88 classes=7 cclen=69 t=245s
[23:21:51] it=102904 colorings=67800 lazy-girth=42710 last: m=80 classes=7 cclen=79 t=246s
[23:21:52] it=103237 colorings=68000 lazy-girth=42863 last: m=88 classes=7 cclen=80 t=246s
[23:21:52] it=103625 colorings=68200 lazy-girth=43062 last: m=88 classes=7 cclen=75 t=247s
[23:21:53] it=103950 colorings=68400 lazy-girth=43187 last: m=80 classes=7 cclen=79 t=248s
[23:21:55] it=104449 colorings=68600 lazy-girth=43553 last: m=96 classes=8 cclen=73 t=249s
[23:21:56] it=104937 colorings=68800 lazy-girth=43864 last: m=88 classes=7 cclen=77 t=250s
[23:21:56] it=105238 colorings=69000 lazy-girth=43965 last: m=88 classes=7 cclen=80 t=251s
[23:21:57] it=105587 colorings=69200 lazy-girth=44114 last: m=80 classes=7 cclen=79 t=252s
[23:21:58] it=105916 colorings=69400 lazy-girth=44243 last: m=88 classes=7 cclen=79 t=252s
[23:21:58] it=106234 colorings=69600 lazy-girth=44361 last: m=88 classes=7 cclen=70 t=253s
[23:21:59] it=106556 colorings=69800 lazy-girth=44483 last: m=88 classes=7 cclen=78 t=254s
[23:21:59] it=106853 colorings=70000 lazy-girth=44591 last: m=80 classes=7 cclen=78 t=254s
[23:22:00] it=107129 colorings=70200 lazy-girth=44676 last: m=80 classes=7 cclen=77 t=255s
[23:22:00] it=107398 colorings=70400 lazy-girth=44749 last: m=80 classes=7 cclen=76 t=255s
[23:22:01] it=107695 colorings=70600 lazy-girth=44850 last: m=80 classes=7 cclen=76 t=256s
[23:22:02] it=107964 colorings=70800 lazy-girth=44927 last: m=88 classes=7 cclen=65 t=256s
[23:22:02] it=108201 colorings=71000 lazy-girth=44966 last: m=88 classes=7 cclen=79 t=257s
[23:22:03] it=108467 colorings=71200 lazy-girth=45043 last: m=80 classes=7 cclen=69 t=257s
[23:22:03] it=108714 colorings=71400 lazy-girth=45092 last: m=80 classes=7 cclen=77 t=258s
[23:22:04] it=109010 colorings=71600 lazy-girth=45189 last: m=80 classes=7 cclen=74 t=258s
[23:22:04] it=109282 colorings=71800 lazy-girth=45269 last: m=80 classes=7 cclen=78 t=259s
[23:22:04] it=109555 colorings=72000 lazy-girth=45344 last: m=80 classes=7 cclen=66 t=259s
[23:22:05] it=109810 colorings=72200 lazy-girth=45400 last: m=80 classes=7 cclen=77 t=260s
[23:22:05] it=110105 colorings=72400 lazy-girth=45499 last: m=80 classes=7 cclen=80 t=260s
[23:22:06] it=110372 colorings=72600 lazy-girth=45567 last: m=88 classes=7 cclen=78 t=261s
[23:22:06] it=110638 colorings=72800 lazy-girth=45633 last: m=80 classes=7 cclen=75 t=261s
[23:22:07] it=110902 colorings=73000 lazy-girth=45698 last: m=88 classes=7 cclen=71 t=262s
[23:22:07] it=111205 colorings=73200 lazy-girth=45803 last: m=88 classes=7 cclen=80 t=262s
[23:22:08] it=111455 colorings=73400 lazy-girth=45853 last: m=80 classes=7 cclen=75 t=263s
[23:22:08] it=111703 colorings=73600 lazy-girth=45902 last: m=88 classes=7 cclen=75 t=263s
[23:22:09] it=111955 colorings=73800 lazy-girth=45954 last: m=80 classes=7 cclen=78 t=264s
[23:22:09] it=112186 colorings=74000 lazy-girth=45985 last: m=80 classes=7 cclen=74 t=264s
[23:22:10] it=112458 colorings=74200 lazy-girth=46057 last: m=80 classes=7 cclen=77 t=265s
[23:22:10] it=112720 colorings=74400 lazy-girth=46120 last: m=88 classes=7 cclen=75 t=265s
[23:22:11] it=113016 colorings=74600 lazy-girth=46216 last: m=88 classes=7 cclen=80 t=266s
[23:22:11] it=113302 colorings=74800 lazy-girth=46302 last: m=80 classes=7 cclen=67 t=266s
[23:22:13] it=113620 colorings=75000 lazy-girth=46420 last: m=80 classes=7 cclen=79 t=267s
[23:22:13] it=113910 colorings=75200 lazy-girth=46510 last: m=80 classes=7 cclen=76 t=268s
[23:22:14] it=114258 colorings=75400 lazy-girth=46658 last: m=88 classes=7 cclen=79 t=269s
[23:22:14] it=114537 colorings=75600 lazy-girth=46737 last: m=80 classes=7 cclen=74 t=269s
[23:22:15] it=114845 colorings=75800 lazy-girth=46845 last: m=80 classes=7 cclen=78 t=270s
[23:22:16] it=115141 colorings=76000 lazy-girth=46941 last: m=88 classes=7 cclen=79 t=270s
[23:22:16] it=115424 colorings=76200 lazy-girth=47024 last: m=88 classes=7 cclen=75 t=271s
[23:22:17] it=115693 colorings=76400 lazy-girth=47093 last: m=88 classes=7 cclen=77 t=271s
[23:22:17] it=115985 colorings=76600 lazy-girth=47186 last: m=88 classes=7 cclen=67 t=272s
[23:22:18] it=116256 colorings=76800 lazy-girth=47257 last: m=80 classes=7 cclen=75 t=272s
[23:22:18] it=116549 colorings=77000 lazy-girth=47350 last: m=88 classes=7 cclen=79 t=273s
[23:22:19] it=116814 colorings=77200 lazy-girth=47415 last: m=80 classes=7 cclen=75 t=274s
[23:22:19] it=117065 colorings=77400 lazy-girth=47466 last: m=88 classes=7 cclen=77 t=274s
[23:22:20] it=117365 colorings=77600 lazy-girth=47566 last: m=80 classes=7 cclen=76 t=275s
[23:22:20] it=117627 colorings=77800 lazy-girth=47628 last: m=80 classes=7 cclen=69 t=275s
[23:22:21] it=117871 colorings=78000 lazy-girth=47672 last: m=88 classes=7 cclen=79 t=276s
[23:22:21] it=118142 colorings=78200 lazy-girth=47743 last: m=80 classes=7 cclen=70 t=276s
[23:22:22] it=118416 colorings=78400 lazy-girth=47817 last: m=88 classes=7 cclen=78 t=277s
[23:22:23] it=118789 colorings=78600 lazy-girth=48042 last: m=88 classes=7 cclen=78 t=277s
[23:22:24] it=119382 colorings=78800 lazy-girth=48577 last: m=88 classes=7 cclen=64 t=278s
[23:22:24] it=119689 colorings=79000 lazy-girth=48738 last: m=88 classes=7 cclen=78 t=279s
[23:22:26] it=120202 colorings=79200 lazy-girth=49194 last: m=80 classes=7 cclen=79 t=280s
[23:22:26] it=120502 colorings=79400 lazy-girth=49323 last: m=80 classes=7 cclen=79 t=281s
[23:22:27] it=120815 colorings=79600 lazy-girth=49448 last: m=80 classes=7 cclen=79 t=282s
[23:22:32] it=121114 colorings=79800 lazy-girth=49565 last: m=80 classes=7 cclen=79 t=286s
[23:22:33] it=121438 colorings=80000 lazy-girth=49735 last: m=88 classes=7 cclen=79 t=287s
[23:22:34] it=121834 colorings=80200 lazy-girth=49965 last: m=96 classes=8 cclen=72 t=288s
[23:22:35] it=122186 colorings=80400 lazy-girth=50171 last: m=96 classes=8 cclen=69 t=289s
[23:22:36] it=122594 colorings=80600 lazy-girth=50402 last: m=88 classes=7 cclen=78 t=291s
[23:22:36] it=122875 colorings=80800 lazy-girth=50489 last: m=88 classes=7 cclen=79 t=291s
[23:22:37] it=123127 colorings=81000 lazy-girth=50548 last: m=80 classes=7 cclen=77 t=292s
[23:22:38] it=123402 colorings=81200 lazy-girth=50631 last: m=88 classes=7 cclen=79 t=292s
[23:22:38] it=123646 colorings=81400 lazy-girth=50676 last: m=88 classes=7 cclen=78 t=293s
[23:22:39] it=123925 colorings=81600 lazy-girth=50760 last: m=88 classes=7 cclen=78 t=294s
[23:22:40] it=124177 colorings=81800 lazy-girth=50815 last: m=88 classes=7 cclen=78 t=294s
[23:22:40] it=124440 colorings=82000 lazy-girth=50878 last: m=80 classes=7 cclen=72 t=295s
[23:22:41] it=124688 colorings=82200 lazy-girth=50928 last: m=80 classes=7 cclen=76 t=295s
[23:22:42] it=124958 colorings=82400 lazy-girth=50998 last: m=80 classes=7 cclen=79 t=296s
[23:22:42] it=125257 colorings=82600 lazy-girth=51098 last: m=80 classes=7 cclen=72 t=297s
[23:22:43] it=125588 colorings=82800 lazy-girth=51229 last: m=88 classes=7 cclen=78 t=298s
[23:22:43] it=125860 colorings=83000 lazy-girth=51302 last: m=88 classes=7 cclen=79 t=298s
[23:22:44] it=126103 colorings=83200 lazy-girth=51345 last: m=80 classes=7 cclen=78 t=299s
[23:22:45] it=126358 colorings=83400 lazy-girth=51401 last: m=88 classes=7 cclen=77 t=299s
[23:22:45] it=126648 colorings=83600 lazy-girth=51491 last: m=80 classes=7 cclen=79 t=300s
[23:22:46] it=127000 colorings=83800 lazy-girth=51643 last: m=80 classes=7 cclen=79 t=301s
[23:22:46] it=127313 colorings=84000 lazy-girth=51756 last: m=80 classes=7 cclen=77 t=301s
[23:22:47] it=127581 colorings=84200 lazy-girth=51824 last: m=88 classes=7 cclen=78 t=302s
[23:22:48] it=127851 colorings=84400 lazy-girth=51894 last: m=88 classes=7 cclen=78 t=302s
[23:22:48] it=128134 colorings=84600 lazy-girth=51977 last: m=88 classes=7 cclen=78 t=303s
[23:22:49] it=128448 colorings=84800 lazy-girth=52092 last: m=80 classes=7 cclen=74 t=303s
[23:22:49] it=128712 colorings=85000 lazy-girth=52156 last: m=88 classes=7 cclen=80 t=304s
[23:22:50] it=128985 colorings=85200 lazy-girth=52230 last: m=80 classes=7 cclen=79 t=304s
[23:22:50] it=129228 colorings=85400 lazy-girth=52273 last: m=88 classes=7 cclen=76 t=305s
[23:22:51] it=129480 colorings=85600 lazy-girth=52325 last: m=88 classes=7 cclen=78 t=306s
[23:22:52] it=129754 colorings=85800 lazy-girth=52399 last: m=88 classes=7 cclen=80 t=306s
[23:22:52] it=130024 colorings=86000 lazy-girth=52469 last: m=88 classes=7 cclen=77 t=307s
[23:22:53] it=130289 colorings=86200 lazy-girth=52534 last: m=80 classes=7 cclen=75 t=308s
[23:22:54] it=130637 colorings=86400 lazy-girth=52682 last: m=80 classes=7 cclen=77 t=308s
[23:22:54] it=130983 colorings=86600 lazy-girth=52828 last: m=80 classes=7 cclen=78 t=309s
[23:22:55] it=131371 colorings=86800 lazy-girth=53016 last: m=80 classes=7 cclen=77 t=310s
[23:22:56] it=131731 colorings=87000 lazy-girth=53176 last: m=80 classes=7 cclen=77 t=311s
[23:22:57] it=132106 colorings=87200 lazy-girth=53351 last: m=80 classes=7 cclen=77 t=312s
[23:22:58] it=132429 colorings=87400 lazy-girth=53474 last: m=88 classes=7 cclen=79 t=312s
[23:22:59] it=132699 colorings=87600 lazy-girth=53544 last: m=80 classes=7 cclen=80 t=313s
[23:22:59] it=133007 colorings=87800 lazy-girth=53652 last: m=80 classes=7 cclen=76 t=314s
[23:23:00] it=133331 colorings=88000 lazy-girth=53776 last: m=80 classes=7 cclen=79 t=315s
[23:23:01] it=133571 colorings=88200 lazy-girth=53816 last: m=88 classes=7 cclen=78 t=316s
[23:23:02] it=133850 colorings=88400 lazy-girth=53895 last: m=80 classes=7 cclen=79 t=316s
[23:23:02] it=134092 colorings=88600 lazy-girth=53937 last: m=80 classes=7 cclen=78 t=317s
[23:23:03] it=134384 colorings=88800 lazy-girth=54029 last: m=80 classes=7 cclen=72 t=318s
[23:23:04] it=134657 colorings=89000 lazy-girth=54102 last: m=88 classes=7 cclen=76 t=318s
[23:23:04] it=134933 colorings=89200 lazy-girth=54178 last: m=88 classes=7 cclen=80 t=319s
[23:23:05] it=135205 colorings=89400 lazy-girth=54250 last: m=88 classes=7 cclen=79 t=319s
[23:23:05] it=135469 colorings=89600 lazy-girth=54314 last: m=88 classes=7 cclen=68 t=320s
[23:23:06] it=135742 colorings=89800 lazy-girth=54387 last: m=88 classes=7 cclen=77 t=321s
[23:23:07] it=136022 colorings=90000 lazy-girth=54467 last: m=80 classes=7 cclen=75 t=321s
[23:23:07] it=136335 colorings=90200 lazy-girth=54580 last: m=80 classes=7 cclen=79 t=322s
[23:23:08] it=136602 colorings=90400 lazy-girth=54647 last: m=88 classes=7 cclen=79 t=323s
[23:23:09] it=136893 colorings=90600 lazy-girth=54738 last: m=88 classes=7 cclen=77 t=324s
[23:23:10] it=137218 colorings=90800 lazy-girth=54863 last: m=80 classes=7 cclen=78 t=325s
[23:23:11] it=137483 colorings=91000 lazy-girth=54928 last: m=88 classes=7 cclen=78 t=326s
[23:23:12] it=137773 colorings=91200 lazy-girth=55048 last: m=88 classes=7 cclen=63 t=327s
[23:23:13] it=138111 colorings=91400 lazy-girth=55242 last: m=80 classes=7 cclen=77 t=328s
[23:23:14] it=138429 colorings=91600 lazy-girth=55391 last: m=80 classes=7 cclen=76 t=329s
[23:23:15] it=138718 colorings=91800 lazy-girth=55490 last: m=80 classes=7 cclen=80 t=330s
[23:23:17] it=139197 colorings=92000 lazy-girth=56103 last: m=80 classes=7 cclen=77 t=332s
[23:23:18] it=139546 colorings=92200 lazy-girth=56317 last: m=80 classes=7 cclen=78 t=332s
[23:23:19] it=139975 colorings=92400 lazy-girth=56676 last: m=80 classes=7 cclen=72 t=334s
[23:23:20] it=140320 colorings=92600 lazy-girth=56832 last: m=96 classes=8 cclen=77 t=335s
[23:23:21] it=140678 colorings=92800 lazy-girth=57034 last: m=80 classes=7 cclen=76 t=336s
[23:23:22] it=140924 colorings=93000 lazy-girth=57097 last: m=80 classes=7 cclen=77 t=336s
[23:23:22] it=141290 colorings=93200 lazy-girth=57276 last: m=80 classes=7 cclen=73 t=337s
[23:23:23] it=141672 colorings=93400 lazy-girth=57470 last: m=80 classes=7 cclen=78 t=338s
[23:23:25] it=142070 colorings=93600 lazy-girth=57723 last: m=96 classes=8 cclen=71 t=339s
[23:23:26] it=142566 colorings=93800 lazy-girth=58119 last: m=80 classes=7 cclen=77 t=341s
[23:23:27] it=142956 colorings=94000 lazy-girth=58354 last: m=88 classes=7 cclen=76 t=342s
[23:23:28] it=143246 colorings=94200 lazy-girth=58472 last: m=88 classes=7 cclen=79 t=343s
[23:23:29] it=143545 colorings=94400 lazy-girth=58588 last: m=96 classes=8 cclen=79 t=343s
[23:23:30] it=143865 colorings=94600 lazy-girth=58743 last: m=80 classes=7 cclen=79 t=344s
[23:23:31] it=144362 colorings=94800 lazy-girth=59091 last: m=88 classes=7 cclen=80 t=346s
[23:23:32] it=144724 colorings=95000 lazy-girth=59269 last: m=80 classes=7 cclen=73 t=347s
[23:23:33] it=145006 colorings=95200 lazy-girth=59364 last: m=80 classes=7 cclen=78 t=348s
[23:23:33] it=145249 colorings=95400 lazy-girth=59415 last: m=80 classes=7 cclen=77 t=348s
[23:23:34] it=145580 colorings=95600 lazy-girth=59551 last: m=80 classes=7 cclen=77 t=349s
[23:23:35] it=145810 colorings=95800 lazy-girth=59581 last: m=88 classes=7 cclen=77 t=349s
[23:23:36] it=146095 colorings=96000 lazy-girth=59667 last: m=88 classes=7 cclen=74 t=350s
[23:23:36] it=146420 colorings=96200 lazy-girth=59793 last: m=80 classes=7 cclen=72 t=351s
[23:23:37] it=146740 colorings=96400 lazy-girth=59918 last: m=80 classes=7 cclen=78 t=352s
[23:23:38] it=147119 colorings=96600 lazy-girth=60133 last: m=80 classes=7 cclen=77 t=353s
[23:23:39] it=147404 colorings=96800 lazy-girth=60231 last: m=80 classes=7 cclen=76 t=353s
[23:23:39] it=147628 colorings=97000 lazy-girth=60255 last: m=80 classes=7 cclen=77 t=354s
[23:23:40] it=147901 colorings=97200 lazy-girth=60328 last: m=88 classes=7 cclen=79 t=354s
[23:23:40] it=148208 colorings=97400 lazy-girth=60449 last: m=96 classes=8 cclen=66 t=355s
[23:23:41] it=148556 colorings=97600 lazy-girth=60608 last: m=80 classes=7 cclen=73 t=356s
[23:23:42] it=148813 colorings=97800 lazy-girth=60670 last: m=80 classes=7 cclen=79 t=356s
[23:23:42] it=149061 colorings=98000 lazy-girth=60723 last: m=80 classes=7 cclen=72 t=357s
[23:23:43] it=149269 colorings=98200 lazy-girth=60735 last: m=80 classes=7 cclen=78 t=358s
[23:23:44] it=149651 colorings=98400 lazy-girth=60918 last: m=80 classes=7 cclen=74 t=359s
[23:23:44] it=149883 colorings=98600 lazy-girth=60950 last: m=80 classes=7 cclen=78 t=359s
[23:23:47] it=150353 colorings=98800 lazy-girth=61264 last: m=88 classes=7 cclen=80 t=361s
[23:23:48] it=150747 colorings=99000 lazy-girth=61495 last: m=96 classes=8 cclen=78 t=362s
[23:23:48] it=151045 colorings=99200 lazy-girth=61606 last: m=88 classes=7 cclen=77 t=363s
[23:23:49] it=151442 colorings=99400 lazy-girth=61839 last: m=88 classes=7 cclen=52 t=364s
[23:23:50] it=151840 colorings=99600 lazy-girth=62065 last: m=88 classes=7 cclen=75 t=365s
[23:23:51] it=152187 colorings=99800 lazy-girth=62256 last: m=88 classes=7 cclen=76 t=366s
[23:23:53] it=152574 colorings=100000 lazy-girth=62487 last: m=88 classes=7 cclen=77 t=367s
[23:23:53] it=152953 colorings=100200 lazy-girth=62714 last: m=80 classes=7 cclen=74 t=368s
[23:23:55] it=153352 colorings=100400 lazy-girth=62961 last: m=96 classes=8 cclen=71 t=369s
[23:23:56] it=153784 colorings=100600 lazy-girth=63265 last: m=88 classes=7 cclen=80 t=370s
[23:23:57] it=154148 colorings=100800 lazy-girth=63459 last: m=88 classes=7 cclen=79 t=371s
[23:23:58] it=154609 colorings=101000 lazy-girth=63807 last: m=80 classes=7 cclen=78 t=373s
[23:23:59] it=155003 colorings=101200 lazy-girth=64112 last: m=80 classes=7 cclen=76 t=374s
[23:24:00] it=155271 colorings=101400 lazy-girth=64190 last: m=88 classes=8 cclen=78 t=374s
[23:24:00] it=155547 colorings=101600 lazy-girth=64297 last: m=96 classes=8 cclen=70 t=375s
[23:24:01] it=155778 colorings=101800 lazy-girth=64339 last: m=88 classes=8 cclen=75 t=376s
[23:24:01] it=155986 colorings=102000 lazy-girth=64347 last: m=88 classes=8 cclen=75 t=376s
[23:24:02] it=156276 colorings=102200 lazy-girth=64460 last: m=96 classes=8 cclen=76 t=377s
[23:24:03] it=156508 colorings=102400 lazy-girth=64493 last: m=88 classes=7 cclen=80 t=378s
[23:24:04] it=156783 colorings=102600 lazy-girth=64597 last: m=88 classes=7 cclen=78 t=379s
[23:24:04] it=157043 colorings=102800 lazy-girth=64669 last: m=88 classes=8 cclen=77 t=379s
[23:24:05] it=157310 colorings=103000 lazy-girth=64747 last: m=88 classes=7 cclen=80 t=380s
[23:24:05] it=157551 colorings=103200 lazy-girth=64796 last: m=80 classes=7 cclen=78 t=380s
[23:24:06] it=157793 colorings=103400 lazy-girth=64855 last: m=80 classes=7 cclen=73 t=381s
[23:24:06] it=158002 colorings=103600 lazy-girth=64869 last: m=88 classes=7 cclen=67 t=381s
[23:24:07] it=158210 colorings=103800 lazy-girth=64883 last: m=88 classes=7 cclen=74 t=382s
[23:24:07] it=158429 colorings=104000 lazy-girth=64902 last: m=88 classes=8 cclen=75 t=382s
[23:24:08] it=158669 colorings=104200 lazy-girth=64952 last: m=88 classes=7 cclen=79 t=382s
[23:24:08] it=158886 colorings=104400 lazy-girth=64973 last: m=80 classes=7 cclen=78 t=383s
[23:24:09] it=159119 colorings=104600 lazy-girth=65007 last: m=88 classes=7 cclen=75 t=383s
[23:24:09] it=159324 colorings=104800 lazy-girth=65012 last: m=88 classes=7 cclen=78 t=384s
[23:24:09] it=159544 colorings=105000 lazy-girth=65032 last: m=88 classes=8 cclen=75 t=384s
[23:24:10] it=159782 colorings=105200 lazy-girth=65072 last: m=88 classes=7 cclen=79 t=385s
[23:24:11] it=160022 colorings=105400 lazy-girth=65112 last: m=88 classes=7 cclen=71 t=385s
[23:24:11] it=160264 colorings=105600 lazy-girth=65154 last: m=80 classes=7 cclen=79 t=386s
[23:24:12] it=160500 colorings=105800 lazy-girth=65194 last: m=88 classes=8 cclen=71 t=386s
[23:24:12] it=160719 colorings=106000 lazy-girth=65213 last: m=88 classes=7 cclen=76 t=387s
[23:24:13] it=160942 colorings=106200 lazy-girth=65236 last: m=88 classes=8 cclen=77 t=387s
[23:24:13] it=161159 colorings=106400 lazy-girth=65255 last: m=88 classes=7 cclen=77 t=388s
[23:24:14] it=161388 colorings=106600 lazy-girth=65286 last: m=88 classes=8 cclen=73 t=388s
[23:24:14] it=161619 colorings=106800 lazy-girth=65317 last: m=88 classes=8 cclen=78 t=389s
[23:24:15] it=161831 colorings=107000 lazy-girth=65329 last: m=88 classes=7 cclen=65 t=390s
[23:24:15] it=162046 colorings=107200 lazy-girth=65344 last: m=88 classes=8 cclen=70 t=390s
[23:24:17] it=162508 colorings=107400 lazy-girth=65650 last: m=88 classes=7 cclen=80 t=391s
[23:24:18] it=163042 colorings=107600 lazy-girth=66017 last: m=88 classes=7 cclen=79 t=393s
[23:24:19] it=163307 colorings=107800 lazy-girth=66087 last: m=88 classes=7 cclen=78 t=393s
[23:24:20] it=163651 colorings=108000 lazy-girth=66248 last: m=88 classes=7 cclen=68 t=394s
[23:24:20] it=163963 colorings=108200 lazy-girth=66376 last: m=88 classes=7 cclen=78 t=395s
[23:24:22] it=164427 colorings=108400 lazy-girth=66819 last: m=88 classes=8 cclen=69 t=397s
[23:24:23] it=164644 colorings=108600 lazy-girth=66839 last: m=88 classes=7 cclen=78 t=397s
[23:24:23] it=164855 colorings=108800 lazy-girth=66851 last: m=80 classes=7 cclen=77 t=398s
[23:24:24] it=165089 colorings=109000 lazy-girth=66898 last: m=88 classes=7 cclen=80 t=398s
[23:24:24] it=165332 colorings=109200 lazy-girth=66949 last: m=88 classes=7 cclen=77 t=399s
[23:24:25] it=165549 colorings=109400 lazy-girth=66969 last: m=88 classes=8 cclen=78 t=399s
[23:24:25] it=165765 colorings=109600 lazy-girth=66987 last: m=88 classes=7 cclen=77 t=400s
[23:24:26] it=165999 colorings=109800 lazy-girth=67026 last: m=72 classes=7 cclen=71 t=400s
[23:24:26] it=166237 colorings=110000 lazy-girth=67068 last: m=88 classes=8 cclen=76 t=401s
[23:24:26] it=166441 colorings=110200 lazy-girth=67073 last: m=80 classes=7 cclen=76 t=401s
[23:24:27] it=166667 colorings=110400 lazy-girth=67100 last: m=80 classes=7 cclen=74 t=402s
[23:24:27] it=166877 colorings=110600 lazy-girth=67110 last: m=88 classes=8 cclen=78 t=402s
[23:24:28] it=167081 colorings=110800 lazy-girth=67114 last: m=88 classes=8 cclen=75 t=403s
[23:24:28] it=167287 colorings=111000 lazy-girth=67120 last: m=88 classes=8 cclen=73 t=403s
[23:24:29] it=167498 colorings=111200 lazy-girth=67131 last: m=88 classes=8 cclen=76 t=403s
[23:24:29] it=167716 colorings=111400 lazy-girth=67150 last: m=88 classes=7 cclen=78 t=404s
[23:24:30] it=167929 colorings=111600 lazy-girth=67163 last: m=88 classes=8 cclen=78 t=404s
[23:24:30] it=168165 colorings=111800 lazy-girth=67207 last: m=88 classes=8 cclen=79 t=405s
[23:24:31] it=168467 colorings=112000 lazy-girth=67342 last: m=96 classes=8 cclen=76 t=406s
[23:24:32] it=168722 colorings=112200 lazy-girth=67410 last: m=88 classes=7 cclen=75 t=407s
[23:24:33] it=169007 colorings=112400 lazy-girth=67496 last: m=88 classes=7 cclen=77 t=407s
[23:24:33] it=169253 colorings=112600 lazy-girth=67551 last: m=96 classes=8 cclen=67 t=408s
[23:24:34] it=169560 colorings=112800 lazy-girth=67691 last: m=96 classes=8 cclen=52 t=409s
[23:24:35] it=169848 colorings=113000 lazy-girth=67785 last: m=88 classes=7 cclen=78 t=410s
[23:24:36] it=170115 colorings=113200 lazy-girth=67852 last: m=80 classes=7 cclen=77 t=410s
[23:24:36] it=170484 colorings=113400 lazy-girth=68086 last: m=80 classes=7 cclen=71 t=411s
[23:24:38] it=171014 colorings=113600 lazy-girth=68544 last: m=88 classes=7 cclen=77 t=413s
[23:24:38] it=171235 colorings=113800 lazy-girth=68565 last: m=80 classes=7 cclen=78 t=413s
[23:24:39] it=171457 colorings=114000 lazy-girth=68587 last: m=88 classes=7 cclen=77 t=414s
[23:24:40] it=171732 colorings=114200 lazy-girth=68668 last: m=96 classes=8 cclen=73 t=415s
[23:24:41] it=171980 colorings=114400 lazy-girth=68718 last: m=96 classes=8 cclen=56 t=415s
[23:24:42] it=172231 colorings=114600 lazy-girth=68774 last: m=96 classes=8 cclen=65 t=416s
[23:24:42] it=172496 colorings=114800 lazy-girth=68848 last: m=88 classes=7 cclen=78 t=417s
[23:24:43] it=172759 colorings=115000 lazy-girth=68918 last: m=88 classes=7 cclen=79 t=418s
[23:24:44] it=173080 colorings=115200 lazy-girth=69039 last: m=88 classes=7 cclen=78 t=419s
[23:24:46] it=173516 colorings=115400 lazy-girth=69342 last: m=88 classes=7 cclen=68 t=420s
[23:24:47] it=173813 colorings=115600 lazy-girth=69480 last: m=88 classes=8 cclen=77 t=421s
[23:24:47] it=174051 colorings=115800 lazy-girth=69518 last: m=88 classes=8 cclen=79 t=422s
[23:24:48] it=174268 colorings=116000 lazy-girth=69535 last: m=80 classes=7 cclen=76 t=423s
[23:24:49] it=174487 colorings=116200 lazy-girth=69554 last: m=80 classes=7 cclen=79 t=423s
[23:24:54] it=174749 colorings=116400 lazy-girth=69616 last: m=88 classes=7 cclen=76 t=429s
[23:24:55] it=174997 colorings=116600 lazy-girth=69664 last: m=80 classes=7 cclen=76 t=430s
[23:24:56] it=175262 colorings=116800 lazy-girth=69736 last: m=96 classes=8 cclen=75 t=430s
[23:24:57] it=175544 colorings=117000 lazy-girth=69836 last: m=88 classes=7 cclen=78 t=432s
[23:24:58] it=175830 colorings=117200 lazy-girth=69933 last: m=88 classes=8 cclen=67 t=433s
[23:24:59] it=176115 colorings=117400 lazy-girth=70029 last: m=88 classes=7 cclen=80 t=434s
[23:25:00] it=176340 colorings=117600 lazy-girth=70058 last: m=88 classes=7 cclen=76 t=435s
[23:25:01] it=176597 colorings=117800 lazy-girth=70124 last: m=88 classes=7 cclen=79 t=435s
[23:25:01] it=176855 colorings=118000 lazy-girth=70187 last: m=80 classes=7 cclen=78 t=436s
[23:25:02] it=177112 colorings=118200 lazy-girth=70246 last: m=88 classes=7 cclen=79 t=437s
[23:25:03] it=177330 colorings=118400 lazy-girth=70264 last: m=88 classes=7 cclen=79 t=437s
[23:25:03] it=177552 colorings=118600 lazy-girth=70286 last: m=88 classes=8 cclen=78 t=438s
[23:25:04] it=177793 colorings=118800 lazy-girth=70331 last: m=80 classes=7 cclen=78 t=438s
[23:25:04] it=178020 colorings=119000 lazy-girth=70360 last: m=88 classes=7 cclen=69 t=439s
[23:25:05] it=178255 colorings=119200 lazy-girth=70396 last: m=88 classes=7 cclen=78 t=440s
[23:25:06] it=178471 colorings=119400 lazy-girth=70413 last: m=88 classes=8 cclen=74 t=441s
[23:25:07] it=178718 colorings=119600 lazy-girth=70463 last: m=88 classes=8 cclen=77 t=441s
[23:25:07] it=178936 colorings=119800 lazy-girth=70481 last: m=88 classes=8 cclen=77 t=442s
[23:25:08] it=179170 colorings=120000 lazy-girth=70518 last: m=88 classes=8 cclen=78 t=443s
[23:25:09] it=179398 colorings=120200 lazy-girth=70550 last: m=88 classes=7 cclen=78 t=443s
[23:25:09] it=179612 colorings=120400 lazy-girth=70564 last: m=88 classes=7 cclen=80 t=444s
[23:25:10] it=179825 colorings=120600 lazy-girth=70577 last: m=80 classes=7 cclen=78 t=444s
[23:25:10] it=180038 colorings=120800 lazy-girth=70590 last: m=88 classes=8 cclen=78 t=445s
[23:25:11] it=180256 colorings=121000 lazy-girth=70609 last: m=88 classes=8 cclen=79 t=446s
[23:25:12] it=180540 colorings=121200 lazy-girth=70739 last: m=80 classes=7 cclen=72 t=446s
[23:25:12] it=180808 colorings=121400 lazy-girth=70829 last: m=96 classes=8 cclen=64 t=447s
[23:25:13] it=181057 colorings=121600 lazy-girth=70895 last: m=88 classes=8 cclen=77 t=448s
[23:25:13] it=181303 colorings=121800 lazy-girth=70946 last: m=88 classes=8 cclen=75 t=448s
[23:25:14] it=181581 colorings=122000 lazy-girth=71038 last: m=88 classes=7 cclen=77 t=449s
[23:25:14] it=181870 colorings=122200 lazy-girth=71133 last: m=88 classes=8 cclen=73 t=449s
[23:25:15] it=182149 colorings=122400 lazy-girth=71229 last: m=96 classes=8 cclen=76 t=450s
[23:25:16] it=182436 colorings=122600 lazy-girth=71321 last: m=80 classes=7 cclen=78 t=450s
[23:25:16] it=182714 colorings=122800 lazy-girth=71402 last: m=88 classes=7 cclen=79 t=451s
[23:25:17] it=182960 colorings=123000 lazy-girth=71461 last: m=88 classes=8 cclen=75 t=452s
[23:25:17] it=183231 colorings=123200 lazy-girth=71558 last: m=88 classes=7 cclen=76 t=452s
[23:25:18] it=183490 colorings=123400 lazy-girth=71638 last: m=96 classes=8 cclen=78 t=453s
[23:25:19] it=183760 colorings=123600 lazy-girth=71730 last: m=80 classes=7 cclen=78 t=453s
[23:25:19] it=183995 colorings=123800 lazy-girth=71765 last: m=80 classes=7 cclen=77 t=454s
[23:25:20] it=184238 colorings=124000 lazy-girth=71813 last: m=88 classes=7 cclen=79 t=455s
[23:25:21] it=184524 colorings=124200 lazy-girth=71907 last: m=88 classes=7 cclen=79 t=455s
[23:25:21] it=184780 colorings=124400 lazy-girth=71963 last: m=88 classes=7 cclen=76 t=456s
[23:25:22] it=185176 colorings=124600 lazy-girth=72223 last: m=88 classes=8 cclen=78 t=457s
[23:25:23] it=185428 colorings=124800 lazy-girth=72288 last: m=88 classes=7 cclen=80 t=457s
[23:25:23] it=185648 colorings=125000 lazy-girth=72309 last: m=88 classes=8 cclen=79 t=458s
[23:25:24] it=185978 colorings=125200 lazy-girth=72482 last: m=80 classes=7 cclen=78 t=459s
[23:25:25] it=186320 colorings=125400 lazy-girth=72667 last: m=96 classes=8 cclen=64 t=459s
[23:25:26] it=186663 colorings=125600 lazy-girth=72846 last: m=80 classes=7 cclen=78 t=460s
[23:25:26] it=186947 colorings=125800 lazy-girth=72932 last: m=88 classes=7 cclen=79 t=461s
[23:25:26] it=187184 colorings=126000 lazy-girth=72969 last: m=88 classes=8 cclen=77 t=461s
[23:25:27] it=187440 colorings=126200 lazy-girth=73025 last: m=88 classes=7 cclen=79 t=462s
[23:25:28] it=187717 colorings=126400 lazy-girth=73106 last: m=88 classes=8 cclen=66 t=462s
[23:25:28] it=187996 colorings=126600 lazy-girth=73185 last: m=88 classes=7 cclen=75 t=463s
[23:25:29] it=188266 colorings=126800 lazy-girth=73255 last: m=88 classes=7 cclen=76 t=463s
[23:25:29] it=188517 colorings=127000 lazy-girth=73306 last: m=88 classes=7 cclen=52 t=464s
[23:25:30] it=188766 colorings=127200 lazy-girth=73355 last: m=80 classes=7 cclen=78 t=465s
[23:25:30] it=189069 colorings=127400 lazy-girth=73458 last: m=80 classes=7 cclen=78 t=465s
[23:25:31] it=189328 colorings=127600 lazy-girth=73519 last: m=88 classes=7 cclen=76 t=466s
[23:25:31] it=189596 colorings=127800 lazy-girth=73587 last: m=88 classes=7 cclen=79 t=466s
[23:25:32] it=189867 colorings=128000 lazy-girth=73660 last: m=88 classes=8 cclen=69 t=467s
[23:25:32] it=190136 colorings=128200 lazy-girth=73729 last: m=88 classes=7 cclen=77 t=467s
[23:25:33] it=190392 colorings=128400 lazy-girth=73785 last: m=88 classes=8 cclen=72 t=468s
[23:25:33] it=190658 colorings=128600 lazy-girth=73853 last: m=88 classes=7 cclen=77 t=468s
[23:25:34] it=190927 colorings=128800 lazy-girth=73926 last: m=88 classes=7 cclen=76 t=469s
[23:25:35] it=191195 colorings=129000 lazy-girth=73994 last: m=80 classes=7 cclen=68 t=469s
[23:25:35] it=191447 colorings=129200 lazy-girth=74046 last: m=80 classes=7 cclen=77 t=470s
[23:25:36] it=191697 colorings=129400 lazy-girth=74096 last: m=88 classes=8 cclen=74 t=470s
[23:25:36] it=191970 colorings=129600 lazy-girth=74170 last: m=88 classes=7 cclen=78 t=471s
[23:25:37] it=192216 colorings=129800 lazy-girth=74217 last: m=88 classes=8 cclen=78 t=471s
[23:25:37] it=192463 colorings=130000 lazy-girth=74267 last: m=88 classes=7 cclen=76 t=472s
[23:25:38] it=192698 colorings=130200 lazy-girth=74305 last: m=96 classes=8 cclen=72 t=473s
[23:25:39] it=192950 colorings=130400 lazy-girth=74362 last: m=88 classes=7 cclen=78 t=473s
[23:25:39] it=193161 colorings=130600 lazy-girth=74373 last: m=88 classes=8 cclen=79 t=474s
[23:25:40] it=193368 colorings=130800 lazy-girth=74380 last: m=88 classes=7 cclen=79 t=474s
[23:25:40] it=193578 colorings=131000 lazy-girth=74390 last: m=88 classes=7 cclen=79 t=475s
[23:25:41] it=193787 colorings=131200 lazy-girth=74399 last: m=88 classes=8 cclen=77 t=475s
[23:25:41] it=194123 colorings=131400 lazy-girth=74542 last: m=88 classes=7 cclen=79 t=476s
[23:25:43] it=194518 colorings=131600 lazy-girth=74757 last: m=80 classes=7 cclen=71 t=477s
[23:25:44] it=194907 colorings=131800 lazy-girth=74954 last: m=96 classes=8 cclen=78 t=478s
[23:25:46] it=195300 colorings=132000 lazy-girth=75200 last: m=80 classes=7 cclen=79 t=481s
[23:25:47] it=195598 colorings=132200 lazy-girth=75336 last: m=88 classes=7 cclen=76 t=482s
[23:25:48] it=195824 colorings=132400 lazy-girth=75364 last: m=88 classes=7 cclen=73 t=482s
[23:25:48] it=196074 colorings=132600 lazy-girth=75426 last: m=96 classes=8 cclen=76 t=483s
[23:25:49] it=196388 colorings=132800 lazy-girth=75570 last: m=80 classes=7 cclen=74 t=483s
[23:25:49] it=196649 colorings=133000 lazy-girth=75633 last: m=88 classes=7 cclen=79 t=484s
[23:25:50] it=196893 colorings=133200 lazy-girth=75687 last: m=96 classes=8 cclen=78 t=485s
[23:25:51] it=197250 colorings=133400 lazy-girth=75870 last: m=88 classes=7 cclen=77 t=486s
[23:25:52] it=197593 colorings=133600 lazy-girth=76024 last: m=88 classes=7 cclen=79 t=486s
[23:25:53] it=197913 colorings=133800 lazy-girth=76167 last: m=88 classes=7 cclen=79 t=487s
[23:25:54] it=198451 colorings=134000 lazy-girth=76755 last: m=96 classes=8 cclen=65 t=489s
[23:25:55] it=198919 colorings=134200 lazy-girth=77137 last: m=88 classes=7 cclen=78 t=490s
[23:25:56] it=199150 colorings=134400 lazy-girth=77168 last: m=88 classes=7 cclen=78 t=490s
[23:25:56] it=199402 colorings=134600 lazy-girth=77241 last: m=96 classes=8 cclen=66 t=491s
[23:25:57] it=199634 colorings=134800 lazy-girth=77281 last: m=80 classes=7 cclen=79 t=492s
[23:25:58] it=199905 colorings=135000 lazy-girth=77354 last: m=88 classes=7 cclen=78 t=492s
[23:25:58] it=200154 colorings=135200 lazy-girth=77413 last: m=80 classes=7 cclen=80 t=493s
[23:25:59] it=200363 colorings=135400 lazy-girth=77424 last: m=88 classes=7 cclen=80 t=493s
[23:25:59] it=200588 colorings=135600 lazy-girth=77449 last: m=88 classes=8 cclen=78 t=494s
[23:26:00] it=200814 colorings=135800 lazy-girth=77477 last: m=88 classes=7 cclen=80 t=494s
[23:26:00] it=201036 colorings=136000 lazy-girth=77499 last: m=88 classes=7 cclen=77 t=495s
[23:26:00] it=201267 colorings=136200 lazy-girth=77535 last: m=88 classes=7 cclen=77 t=495s
[23:26:01] it=201487 colorings=136400 lazy-girth=77555 last: m=88 classes=8 cclen=73 t=496s
[23:26:01] it=201714 colorings=136600 lazy-girth=77586 last: m=80 classes=7 cclen=79 t=496s
[23:26:02] it=201926 colorings=136800 lazy-girth=77598 last: m=88 classes=7 cclen=78 t=496s
[23:26:02] it=202155 colorings=137000 lazy-girth=77630 last: m=88 classes=7 cclen=79 t=497s
[23:26:03] it=202381 colorings=137200 lazy-girth=77660 last: m=88 classes=7 cclen=75 t=497s
[23:26:03] it=202615 colorings=137400 lazy-girth=77695 last: m=80 classes=7 cclen=80 t=498s
[23:26:04] it=202851 colorings=137600 lazy-girth=77734 last: m=88 classes=7 cclen=77 t=498s
[23:26:04] it=203085 colorings=137800 lazy-girth=77769 last: m=88 classes=8 cclen=73 t=499s
[23:26:05] it=203308 colorings=138000 lazy-girth=77794 last: m=80 classes=7 cclen=75 t=499s
[23:26:05] it=203518 colorings=138200 lazy-girth=77804 last: m=80 classes=7 cclen=79 t=500s
[23:26:06] it=203734 colorings=138400 lazy-girth=77820 last: m=88 classes=7 cclen=79 t=500s
[23:26:06] it=203944 colorings=138600 lazy-girth=77832 last: m=88 classes=7 cclen=72 t=501s
[23:26:07] it=204165 colorings=138800 lazy-girth=77867 last: m=80 classes=7 cclen=78 t=501s
[23:26:07] it=204435 colorings=139000 lazy-girth=77942 last: m=88 classes=8 cclen=72 t=502s
[23:26:08] it=204673 colorings=139200 lazy-girth=77996 last: m=88 classes=8 cclen=77 t=502s
[23:26:09] it=204921 colorings=139400 lazy-girth=78068 last: m=80 classes=7 cclen=80 t=504s
[23:26:09] it=205137 colorings=139600 lazy-girth=78089 last: m=88 classes=7 cclen=80 t=504s
[23:26:10] it=205354 colorings=139800 lazy-girth=78107 last: m=80 classes=7 cclen=79 t=505s
[23:26:10] it=205574 colorings=140000 lazy-girth=78127 last: m=88 classes=8 cclen=75 t=505s
[23:26:11] it=205795 colorings=140200 lazy-girth=78150 last: m=88 classes=8 cclen=76 t=505s
[23:26:11] it=206015 colorings=140400 lazy-girth=78174 last: m=88 classes=7 cclen=78 t=506s
[23:26:12] it=206222 colorings=140600 lazy-girth=78181 last: m=88 classes=7 cclen=80 t=506s
[23:26:12] it=206451 colorings=140800 lazy-girth=78212 last: m=88 classes=7 cclen=80 t=507s
[23:26:13] it=206677 colorings=141000 lazy-girth=78242 last: m=88 classes=7 cclen=77 t=507s
[23:26:13] it=206899 colorings=141200 lazy-girth=78265 last: m=88 classes=7 cclen=78 t=508s
[23:26:14] it=207117 colorings=141400 lazy-girth=78283 last: m=88 classes=8 cclen=77 t=508s
[23:26:14] it=207330 colorings=141600 lazy-girth=78296 last: m=88 classes=8 cclen=66 t=509s
[23:26:15] it=207578 colorings=141800 lazy-girth=78353 last: m=88 classes=7 cclen=80 t=510s
[23:26:17] it=207927 colorings=142000 lazy-girth=78560 last: m=88 classes=7 cclen=77 t=511s
[23:26:17] it=208244 colorings=142200 lazy-girth=78677 last: m=88 classes=7 cclen=76 t=512s
[23:26:19] it=208654 colorings=142400 lazy-girth=78933 last: m=88 classes=7 cclen=79 t=513s
[23:26:19] it=208900 colorings=142600 lazy-girth=78981 last: m=88 classes=7 cclen=78 t=514s
[23:26:20] it=209135 colorings=142800 lazy-girth=79016 last: m=80 classes=7 cclen=80 t=515s
[23:26:21] it=209367 colorings=143000 lazy-girth=79048 last: m=80 classes=7 cclen=78 t=515s
[23:26:21] it=209605 colorings=143200 lazy-girth=79086 last: m=88 classes=8 cclen=74 t=516s
[23:26:22] it=209836 colorings=143400 lazy-girth=79117 last: m=88 classes=8 cclen=76 t=517s
[23:26:23] it=210089 colorings=143600 lazy-girth=79180 last: m=80 classes=7 cclen=79 t=517s
[23:26:24] it=210411 colorings=143800 lazy-girth=79376 last: m=80 classes=7 cclen=79 t=519s
[23:26:25] it=210660 colorings=144000 lazy-girth=79432 last: m=96 classes=8 cclen=79 t=520s
[23:26:26] it=210947 colorings=144200 lazy-girth=79540 last: m=80 classes=7 cclen=75 t=521s
[23:26:28] it=211230 colorings=144400 lazy-girth=79634 last: m=88 classes=7 cclen=80 t=523s
[23:26:29] it=211530 colorings=144600 lazy-girth=79743 last: m=88 classes=7 cclen=71 t=523s
[23:26:29] it=211798 colorings=144800 lazy-girth=79812 last: m=88 classes=7 cclen=79 t=524s
[23:26:30] it=212076 colorings=145000 lazy-girth=79895 last: m=88 classes=7 cclen=74 t=525s
[23:26:31] it=212367 colorings=145200 lazy-girth=80001 last: m=80 classes=7 cclen=76 t=525s
[23:26:31] it=212641 colorings=145400 lazy-girth=80087 last: m=88 classes=7 cclen=80 t=526s
[23:26:32] it=212913 colorings=145600 lazy-girth=80167 last: m=88 classes=7 cclen=77 t=527s
[23:26:33] it=213222 colorings=145800 lazy-girth=80289 last: m=88 classes=7 cclen=75 t=527s
[23:26:33] it=213503 colorings=146000 lazy-girth=80383 last: m=88 classes=7 cclen=72 t=528s
[23:26:34] it=213806 colorings=146200 lazy-girth=80487 last: m=88 classes=8 cclen=77 t=529s
[23:26:34] it=214081 colorings=146400 lazy-girth=80564 last: m=88 classes=7 cclen=75 t=529s
[23:26:35] it=214395 colorings=146600 lazy-girth=80680 last: m=88 classes=7 cclen=80 t=530s
[23:26:36] it=214660 colorings=146800 lazy-girth=80750 last: m=80 classes=7 cclen=78 t=530s
[23:26:36] it=214985 colorings=147000 lazy-girth=80890 last: m=88 classes=7 cclen=78 t=531s
[23:26:37] it=215272 colorings=147200 lazy-girth=80982 last: m=80 classes=7 cclen=78 t=532s
[23:26:38] it=215562 colorings=147400 lazy-girth=81077 last: m=88 classes=7 cclen=77 t=532s
[23:26:38] it=215943 colorings=147600 lazy-girth=81266 last: m=88 classes=8 cclen=76 t=533s
[23:26:39] it=216241 colorings=147800 lazy-girth=81367 last: m=88 classes=7 cclen=80 t=534s
[23:26:40] it=216537 colorings=148000 lazy-girth=81464 last: m=88 classes=7 cclen=76 t=535s
[23:26:40] it=216822 colorings=148200 lazy-girth=81556 last: m=88 classes=7 cclen=80 t=535s
[23:26:41] it=217229 colorings=148400 lazy-girth=81772 last: m=88 classes=7 cclen=79 t=536s
[23:26:42] it=217507 colorings=148600 lazy-girth=81853 last: m=88 classes=8 cclen=79 t=537s
[23:26:43] it=217758 colorings=148800 lazy-girth=81911 last: m=88 classes=8 cclen=72 t=537s
[23:26:43] it=218031 colorings=149000 lazy-girth=81994 last: m=88 classes=8 cclen=77 t=538s
[23:26:44] it=218292 colorings=149200 lazy-girth=82062 last: m=88 classes=8 cclen=75 t=539s
[23:26:45] it=218551 colorings=149400 lazy-girth=82127 last: m=88 classes=8 cclen=75 t=539s
[23:26:45] it=218764 colorings=149600 lazy-girth=82140 last: m=88 classes=8 cclen=70 t=540s
[23:26:46] it=219004 colorings=149800 lazy-girth=82181 last: m=88 classes=8 cclen=74 t=540s
[23:26:46] it=219231 colorings=150000 lazy-girth=82210 last: m=88 classes=8 cclen=72 t=541s
[23:26:47] it=219473 colorings=150200 lazy-girth=82253 last: m=88 classes=8 cclen=77 t=541s
[23:26:47] it=219700 colorings=150400 lazy-girth=82280 last: m=80 classes=7 cclen=71 t=542s
[23:26:48] it=219929 colorings=150600 lazy-girth=82309 last: m=88 classes=8 cclen=72 t=543s
[23:26:49] it=220167 colorings=150800 lazy-girth=82347 last: m=80 classes=7 cclen=80 t=543s
[23:26:49] it=220465 colorings=151000 lazy-girth=82454 last: m=88 classes=7 cclen=70 t=544s
[23:26:50] it=220715 colorings=151200 lazy-girth=82505 last: m=88 classes=8 cclen=78 t=545s
[23:26:50] it=220981 colorings=151400 lazy-girth=82574 last: m=88 classes=7 cclen=78 t=545s
[23:26:51] it=221237 colorings=151600 lazy-girth=82635 last: m=80 classes=7 cclen=79 t=546s
[23:26:52] it=221473 colorings=151800 lazy-girth=82674 last: m=88 classes=8 cclen=70 t=546s
[23:26:52] it=221769 colorings=152000 lazy-girth=82776 last: m=88 classes=8 cclen=74 t=547s
[23:26:53] it=222037 colorings=152200 lazy-girth=82851 last: m=88 classes=7 cclen=78 t=548s
[23:26:53] it=222298 colorings=152400 lazy-girth=82914 last: m=80 classes=7 cclen=76 t=548s
[23:26:54] it=222532 colorings=152600 lazy-girth=82949 last: m=88 classes=7 cclen=79 t=549s
[23:26:55] it=222759 colorings=152800 lazy-girth=82979 last: m=88 classes=8 cclen=76 t=549s
[23:26:55] it=222999 colorings=153000 lazy-girth=83022 last: m=88 classes=8 cclen=77 t=550s
[23:26:56] it=223217 colorings=153200 lazy-girth=83041 last: m=88 classes=8 cclen=76 t=551s
[23:26:57] it=223469 colorings=153400 lazy-girth=83100 last: m=88 classes=7 cclen=79 t=551s
[23:26:57] it=223722 colorings=153600 lazy-girth=83158 last: m=88 classes=8 cclen=72 t=552s
[23:26:58] it=223954 colorings=153800 lazy-girth=83194 last: m=88 classes=8 cclen=75 t=552s
[23:26:58] it=224192 colorings=154000 lazy-girth=83232 last: m=88 classes=7 cclen=79 t=553s
[23:26:59] it=224426 colorings=154200 lazy-girth=83267 last: m=88 classes=7 cclen=70 t=553s
[23:26:59] it=224692 colorings=154400 lazy-girth=83342 last: m=88 classes=8 cclen=75 t=554s
[23:27:00] it=224931 colorings=154600 lazy-girth=83384 last: m=88 classes=7 cclen=76 t=555s
[23:27:01] it=225157 colorings=154800 lazy-girth=83411 last: m=88 classes=8 cclen=71 t=555s
[23:27:01] it=225368 colorings=155000 lazy-girth=83422 last: m=88 classes=7 cclen=80 t=556s
[23:27:02] it=225593 colorings=155200 lazy-girth=83449 last: m=88 classes=8 cclen=75 t=556s
[23:27:02] it=225827 colorings=155400 lazy-girth=83487 last: m=88 classes=8 cclen=79 t=557s
[23:27:03] it=226097 colorings=155600 lazy-girth=83562 last: m=88 classes=7 cclen=70 t=558s
[23:27:03] it=226370 colorings=155800 lazy-girth=83642 last: m=88 classes=8 cclen=78 t=558s
[23:27:04] it=226702 colorings=156000 lazy-girth=83788 last: m=88 classes=8 cclen=76 t=559s
[23:27:05] it=226960 colorings=156200 lazy-girth=83856 last: m=88 classes=8 cclen=75 t=560s
[23:27:05] it=227222 colorings=156400 lazy-girth=83925 last: m=88 classes=7 cclen=80 t=560s
[23:27:06] it=227507 colorings=156600 lazy-girth=84011 last: m=88 classes=8 cclen=78 t=561s
[23:27:07] it=227747 colorings=156800 lazy-girth=84052 last: m=88 classes=7 cclen=78 t=561s
[23:27:07] it=228002 colorings=157000 lazy-girth=84115 last: m=88 classes=8 cclen=75 t=562s
[23:27:08] it=228277 colorings=157200 lazy-girth=84200 last: m=88 classes=7 cclen=75 t=563s
[23:27:08] it=228540 colorings=157400 lazy-girth=84266 last: m=88 classes=7 cclen=79 t=563s
[23:27:09] it=228803 colorings=157600 lazy-girth=84333 last: m=88 classes=7 cclen=80 t=564s
[23:27:10] it=229027 colorings=157800 lazy-girth=84359 last: m=88 classes=8 cclen=75 t=565s
[23:27:11] it=229265 colorings=158000 lazy-girth=84404 last: m=80 classes=7 cclen=77 t=565s
[23:27:11] it=229487 colorings=158200 lazy-girth=84427 last: m=80 classes=7 cclen=80 t=566s
[23:27:12] it=229747 colorings=158400 lazy-girth=84492 last: m=88 classes=8 cclen=77 t=566s
[23:27:12] it=229985 colorings=158600 lazy-girth=84535 last: m=88 classes=8 cclen=78 t=567s
[23:27:13] it=230236 colorings=158800 lazy-girth=84589 last: m=80 classes=7 cclen=77 t=567s
[23:27:13] it=230486 colorings=159000 lazy-girth=84639 last: m=80 classes=7 cclen=73 t=568s
[23:27:14] it=230739 colorings=159200 lazy-girth=84697 last: m=88 classes=8 cclen=77 t=569s
[23:27:15] it=231048 colorings=159400 lazy-girth=84808 last: m=80 classes=7 cclen=75 t=569s
[23:27:15] it=231371 colorings=159600 lazy-girth=84934 last: m=80 classes=7 cclen=75 t=570s
[23:27:16] it=231724 colorings=159800 lazy-girth=85089 last: m=88 classes=7 cclen=80 t=571s
[23:27:17] it=232019 colorings=160000 lazy-girth=85184 last: m=80 classes=7 cclen=79 t=571s
[23:27:17] it=232326 colorings=160200 lazy-girth=85291 last: m=88 classes=7 cclen=78 t=572s
[23:27:18] it=232661 colorings=160400 lazy-girth=85426 last: m=80 classes=7 cclen=78 t=573s
[23:27:19] it=233062 colorings=160600 lazy-girth=85631 last: m=88 classes=7 cclen=79 t=573s
[23:27:19] it=233351 colorings=160800 lazy-girth=85721 last: m=88 classes=7 cclen=78 t=574s
[23:27:20] it=233621 colorings=161000 lazy-girth=85792 last: m=80 classes=7 cclen=77 t=575s
[23:27:20] it=233890 colorings=161200 lazy-girth=85861 last: m=80 classes=7 cclen=79 t=575s
[23:27:21] it=234163 colorings=161400 lazy-girth=85934 last: m=88 classes=7 cclen=78 t=576s
[23:27:22] it=234427 colorings=161600 lazy-girth=85998 last: m=88 classes=7 cclen=70 t=576s
[23:27:23] it=234697 colorings=161800 lazy-girth=86070 last: m=88 classes=7 cclen=79 t=577s
[23:27:23] it=234963 colorings=162000 lazy-girth=86147 last: m=80 classes=7 cclen=77 t=578s
[23:27:24] it=235234 colorings=162200 lazy-girth=86223 last: m=88 classes=7 cclen=80 t=579s
[23:27:25] it=235469 colorings=162400 lazy-girth=86261 last: m=88 classes=8 cclen=78 t=579s
[23:27:25] it=235745 colorings=162600 lazy-girth=86345 last: m=88 classes=8 cclen=75 t=580s
[23:27:26] it=235976 colorings=162800 lazy-girth=86376 last: m=88 classes=8 cclen=77 t=580s
[23:27:26] it=236234 colorings=163000 lazy-girth=86439 last: m=88 classes=8 cclen=78 t=581s
[23:27:27] it=236465 colorings=163200 lazy-girth=86470 last: m=80 classes=7 cclen=79 t=582s
[23:27:28] it=236735 colorings=163400 lazy-girth=86542 last: m=88 classes=8 cclen=76 t=582s
[23:27:28] it=237014 colorings=163600 lazy-girth=86632 last: m=88 classes=8 cclen=79 t=583s
[23:27:29] it=237243 colorings=163800 lazy-girth=86661 last: m=88 classes=8 cclen=79 t=584s
[23:27:29] it=237518 colorings=164000 lazy-girth=86746 last: m=88 classes=8 cclen=76 t=584s
[23:27:30] it=237792 colorings=164200 lazy-girth=86835 last: m=88 classes=7 cclen=75 t=585s
[23:27:31] it=238146 colorings=164400 lazy-girth=87008 last: m=88 classes=7 cclen=77 t=586s
[23:27:32] it=238458 colorings=164600 lazy-girth=87129 last: m=88 classes=7 cclen=67 t=587s
[23:27:33] it=238745 colorings=164800 lazy-girth=87219 last: m=88 classes=7 cclen=79 t=587s
[23:27:33] it=238999 colorings=165000 lazy-girth=87276 last: m=88 classes=8 cclen=78 t=588s
[23:27:34] it=239254 colorings=165200 lazy-girth=87331 last: m=88 classes=8 cclen=76 t=589s
[23:27:35] it=239496 colorings=165400 lazy-girth=87374 last: m=88 classes=8 cclen=78 t=590s
[23:27:37] it=239748 colorings=165600 lazy-girth=87428 last: m=88 classes=8 cclen=77 t=592s
[23:27:38] it=239995 colorings=165800 lazy-girth=87478 last: m=88 classes=8 cclen=79 t=593s
[23:27:39] it=240222 colorings=166000 lazy-girth=87505 last: m=80 classes=7 cclen=70 t=594s
[23:27:40] it=240447 colorings=166200 lazy-girth=87532 last: m=88 classes=8 cclen=79 t=595s
[23:27:41] it=240685 colorings=166400 lazy-girth=87573 last: m=88 classes=7 cclen=79 t=596s
[23:27:42] it=240900 colorings=166600 lazy-girth=87589 last: m=88 classes=8 cclen=78 t=597s
[23:27:43] it=241170 colorings=166800 lazy-girth=87669 last: m=88 classes=7 cclen=80 t=597s
[23:27:43] it=241425 colorings=167000 lazy-girth=87724 last: m=88 classes=8 cclen=74 t=598s
[23:27:44] it=241648 colorings=167200 lazy-girth=87749 last: m=88 classes=8 cclen=78 t=599s
[23:27:45] it=241867 colorings=167400 lazy-girth=87770 last: m=88 classes=8 cclen=72 t=599s
[23:27:46] it=242086 colorings=167600 lazy-girth=87789 last: m=88 classes=7 cclen=79 t=600s
[23:27:46] it=242332 colorings=167800 lazy-girth=87836 last: m=88 classes=8 cclen=79 t=601s
[23:27:47] it=242542 colorings=168000 lazy-girth=87846 last: m=88 classes=7 cclen=77 t=602s
[23:27:48] it=242813 colorings=168200 lazy-girth=87926 last: m=80 classes=7 cclen=76 t=602s
[23:27:48] it=243110 colorings=168400 lazy-girth=88027 last: m=88 classes=8 cclen=77 t=603s
[23:27:49] it=243332 colorings=168600 lazy-girth=88050 last: m=88 classes=7 cclen=78 t=604s
[23:27:50] it=243548 colorings=168800 lazy-girth=88066 last: m=80 classes=7 cclen=78 t=605s
[23:27:51] it=243761 colorings=169000 lazy-girth=88081 last: m=88 classes=7 cclen=80 t=605s
[23:27:51] it=243982 colorings=169200 lazy-girth=88102 last: m=80 classes=7 cclen=78 t=606s
[23:27:53] it=244240 colorings=169400 lazy-girth=88165 last: m=88 classes=8 cclen=77 t=608s
[23:27:54] it=244507 colorings=169600 lazy-girth=88236 last: m=88 classes=8 cclen=77 t=608s
[23:27:54] it=244795 colorings=169800 lazy-girth=88332 last: m=88 classes=8 cclen=78 t=609s
[23:27:56] it=245084 colorings=170000 lazy-girth=88431 last: m=88 classes=7 cclen=77 t=611s
[23:27:57] it=245346 colorings=170200 lazy-girth=88500 last: m=88 classes=8 cclen=77 t=612s
[23:27:58] it=245615 colorings=170400 lazy-girth=88577 last: m=88 classes=8 cclen=76 t=613s
[23:27:59] it=245880 colorings=170600 lazy-girth=88643 last: m=88 classes=8 cclen=79 t=613s
[23:28:00] it=246182 colorings=170800 lazy-girth=88772 last: m=88 classes=8 cclen=77 t=614s
[23:28:01] it=246432 colorings=171000 lazy-girth=88825 last: m=88 classes=7 cclen=79 t=615s
[23:28:02] it=246688 colorings=171200 lazy-girth=88885 last: m=88 classes=8 cclen=73 t=616s
[23:28:13] it=246930 colorings=171400 lazy-girth=88928 last: m=88 classes=7 cclen=78 t=627s
[23:28:14] it=247158 colorings=171600 lazy-girth=88958 last: m=88 classes=8 cclen=70 t=628s
[23:28:14] it=247415 colorings=171800 lazy-girth=89019 last: m=88 classes=8 cclen=67 t=629s
[23:28:15] it=247657 colorings=172000 lazy-girth=89062 last: m=88 classes=7 cclen=80 t=630s
[23:28:16] it=247883 colorings=172200 lazy-girth=89088 last: m=88 classes=7 cclen=79 t=631s
[23:28:17] it=248134 colorings=172400 lazy-girth=89144 last: m=88 classes=8 cclen=76 t=631s
[23:28:18] it=248399 colorings=172600 lazy-girth=89212 last: m=88 classes=7 cclen=79 t=632s
[23:28:19] it=248652 colorings=172800 lazy-girth=89269 last: m=88 classes=7 cclen=73 t=633s
[23:28:20] it=248931 colorings=173000 lazy-girth=89349 last: m=88 classes=7 cclen=80 t=634s
[23:28:21] it=249167 colorings=173200 lazy-girth=89385 last: m=88 classes=7 cclen=78 t=635s
[23:28:21] it=249389 colorings=173400 lazy-girth=89407 last: m=88 classes=7 cclen=77 t=636s
[23:28:22] it=249639 colorings=173600 lazy-girth=89461 last: m=88 classes=8 cclen=77 t=637s
[23:28:24] it=249888 colorings=173800 lazy-girth=89515 last: m=88 classes=7 cclen=74 t=638s
[23:28:24] it=250119 colorings=174000 lazy-girth=89547 last: m=88 classes=7 cclen=80 t=639s
[23:28:25] it=250347 colorings=174200 lazy-girth=89576 last: m=88 classes=8 cclen=78 t=640s
[23:28:26] it=250588 colorings=174400 lazy-girth=89621 last: m=88 classes=8 cclen=78 t=641s
[23:28:27] it=250833 colorings=174600 lazy-girth=89668 last: m=88 classes=7 cclen=76 t=642s
[23:28:28] it=251097 colorings=174800 lazy-girth=89735 last: m=88 classes=8 cclen=76 t=643s
[23:28:29] it=251344 colorings=175000 lazy-girth=89782 last: m=88 classes=8 cclen=77 t=644s
[23:28:30] it=251623 colorings=175200 lazy-girth=89866 last: m=88 classes=8 cclen=74 t=645s
[23:28:31] it=251859 colorings=175400 lazy-girth=89903 last: m=88 classes=8 cclen=68 t=646s
[23:28:32] it=252105 colorings=175600 lazy-girth=89949 last: m=88 classes=8 cclen=78 t=647s
[23:28:34] it=252346 colorings=175800 lazy-girth=89992 last: m=80 classes=7 cclen=79 t=648s
[23:28:35] it=252715 colorings=176000 lazy-girth=90184 last: m=88 classes=7 cclen=80 t=650s
[23:28:36] it=252967 colorings=176200 lazy-girth=90244 last: m=88 classes=7 cclen=79 t=650s
[23:28:37] it=253286 colorings=176400 lazy-girth=90423 last: m=80 classes=7 cclen=76 t=652s
[23:28:38] it=253535 colorings=176600 lazy-girth=90484 last: m=80 classes=7 cclen=79 t=652s
[23:28:38] it=253760 colorings=176800 lazy-girth=90516 last: m=88 classes=8 cclen=77 t=653s
[23:28:39] it=253995 colorings=177000 lazy-girth=90552 last: m=88 classes=8 cclen=68 t=654s
[23:28:40] it=254242 colorings=177200 lazy-girth=90607 last: m=88 classes=7 cclen=79 t=654s
[23:28:40] it=254462 colorings=177400 lazy-girth=90629 last: m=88 classes=7 cclen=75 t=655s
[23:28:41] it=254685 colorings=177600 lazy-girth=90653 last: m=80 classes=7 cclen=79 t=655s
[23:28:41] it=254916 colorings=177800 lazy-girth=90686 last: m=88 classes=8 cclen=79 t=656s
[23:28:42] it=255131 colorings=178000 lazy-girth=90703 last: m=88 classes=7 cclen=79 t=657s
[23:28:43] it=255363 colorings=178200 lazy-girth=90735 last: m=80 classes=7 cclen=79 t=657s
[23:28:43] it=255591 colorings=178400 lazy-girth=90767 last: m=80 classes=7 cclen=79 t=658s
[23:28:44] it=255811 colorings=178600 lazy-girth=90789 last: m=88 classes=8 cclen=74 t=658s
[23:28:44] it=256049 colorings=178800 lazy-girth=90829 last: m=88 classes=8 cclen=77 t=659s
[23:28:45] it=256279 colorings=179000 lazy-girth=90861 last: m=88 classes=8 cclen=78 t=660s
[23:28:46] it=256582 colorings=179200 lazy-girth=90981 last: m=88 classes=7 cclen=74 t=660s
[23:28:47] it=256839 colorings=179400 lazy-girth=91053 last: m=88 classes=8 cclen=78 t=661s
[23:28:47] it=257081 colorings=179600 lazy-girth=91097 last: m=88 classes=7 cclen=72 t=662s
[23:28:48] it=257308 colorings=179800 lazy-girth=91127 last: m=88 classes=8 cclen=71 t=663s
[23:28:49] it=257541 colorings=180000 lazy-girth=91161 last: m=88 classes=7 cclen=78 t=663s
[23:28:49] it=257747 colorings=180200 lazy-girth=91167 last: m=88 classes=7 cclen=73 t=664s
[23:28:50] it=257968 colorings=180400 lazy-girth=91189 last: m=88 classes=8 cclen=75 t=664s
[23:28:50] it=258209 colorings=180600 lazy-girth=91230 last: m=88 classes=8 cclen=76 t=665s
[23:28:51] it=258437 colorings=180800 lazy-girth=91259 last: m=88 classes=7 cclen=78 t=666s
[23:28:52] it=258670 colorings=181000 lazy-girth=91293 last: m=88 classes=7 cclen=77 t=666s
[23:28:52] it=258896 colorings=181200 lazy-girth=91319 last: m=88 classes=7 cclen=79 t=667s
[23:28:54] it=259215 colorings=181400 lazy-girth=91497 last: m=80 classes=7 cclen=80 t=668s
[23:28:55] it=259492 colorings=181600 lazy-girth=91600 last: m=80 classes=7 cclen=71 t=669s
[23:28:56] it=259885 colorings=181800 lazy-girth=91827 last: m=88 classes=7 cclen=79 t=671s
[23:28:58] it=260185 colorings=182000 lazy-girth=91945 last: m=80 classes=7 cclen=77 t=672s
[23:28:59] it=260469 colorings=182200 lazy-girth=92064 last: m=96 classes=8 cclen=64 t=674s
[23:29:00] it=260784 colorings=182400 lazy-girth=92198 last: m=88 classes=7 cclen=78 t=675s
[23:29:02] it=261046 colorings=182600 lazy-girth=92270 last: m=80 classes=7 cclen=73 t=676s
[23:29:03] it=261326 colorings=182800 lazy-girth=92377 last: m=88 classes=7 cclen=78 t=678s
[23:29:04] it=261587 colorings=183000 lazy-girth=92438 last: m=88 classes=8 cclen=73 t=679s
[23:29:05] it=261829 colorings=183200 lazy-girth=92484 last: m=88 classes=7 cclen=80 t=679s
[23:29:05] it=262098 colorings=183400 lazy-girth=92555 last: m=88 classes=7 cclen=79 t=680s
[23:29:06] it=262386 colorings=183600 lazy-girth=92648 last: m=88 classes=8 cclen=72 t=681s
[23:29:06] it=262651 colorings=183800 lazy-girth=92713 last: m=88 classes=7 cclen=79 t=681s
[23:29:07] it=262902 colorings=184000 lazy-girth=92766 last: m=80 classes=7 cclen=75 t=682s
[23:29:08] it=263198 colorings=184200 lazy-girth=92866 last: m=88 classes=7 cclen=80 t=683s
[23:29:09] it=263463 colorings=184400 lazy-girth=92934 last: m=88 classes=8 cclen=70 t=683s
[23:29:09] it=263730 colorings=184600 lazy-girth=93002 last: m=88 classes=8 cclen=75 t=684s
[23:29:10] it=263989 colorings=184800 lazy-girth=93062 last: m=88 classes=8 cclen=75 t=684s
[23:29:10] it=264275 colorings=185000 lazy-girth=93149 last: m=80 classes=7 cclen=76 t=685s
[23:29:11] it=264572 colorings=185200 lazy-girth=93247 last: m=88 classes=7 cclen=79 t=686s
[23:29:12] it=264850 colorings=185400 lazy-girth=93330 last: m=88 classes=8 cclen=74 t=686s
[23:29:12] it=265102 colorings=185600 lazy-girth=93382 last: m=88 classes=8 cclen=73 t=687s
[23:29:13] it=265401 colorings=185800 lazy-girth=93484 last: m=80 classes=7 cclen=79 t=688s
[23:29:14] it=265667 colorings=186000 lazy-girth=93552 last: m=88 classes=7 cclen=80 t=688s
[23:29:14] it=265930 colorings=186200 lazy-girth=93616 last: m=88 classes=7 cclen=76 t=689s
[23:29:15] it=266218 colorings=186400 lazy-girth=93706 last: m=88 classes=7 cclen=77 t=690s
[23:29:16] it=266510 colorings=186600 lazy-girth=93799 last: m=88 classes=7 cclen=75 t=691s
[23:29:17] it=266765 colorings=186800 lazy-girth=93856 last: m=88 classes=7 cclen=69 t=691s
[23:29:17] it=267033 colorings=187000 lazy-girth=93924 last: m=88 classes=8 cclen=68 t=692s
[23:29:18] it=267346 colorings=187200 lazy-girth=94042 last: m=80 classes=7 cclen=78 t=693s
[23:29:19] it=267646 colorings=187400 lazy-girth=94143 last: m=88 classes=7 cclen=76 t=693s
[23:29:19] it=267942 colorings=187600 lazy-girth=94239 last: m=88 classes=8 cclen=78 t=694s
[23:29:20] it=268214 colorings=187800 lazy-girth=94311 last: m=88 classes=7 cclen=79 t=695s
[23:29:21] it=268466 colorings=188000 lazy-girth=94364 last: m=88 classes=7 cclen=59 t=695s
[23:29:21] it=268744 colorings=188200 lazy-girth=94442 last: m=88 classes=8 cclen=78 t=696s
[23:29:22] it=269031 colorings=188400 lazy-girth=94542 last: m=88 classes=7 cclen=79 t=697s
[23:29:23] it=269265 colorings=188600 lazy-girth=94586 last: m=80 classes=7 cclen=78 t=698s
[23:29:24] it=269500 colorings=188800 lazy-girth=94625 last: m=80 classes=7 cclen=79 t=699s
[23:29:25] it=269719 colorings=189000 lazy-girth=94644 last: m=88 classes=7 cclen=78 t=699s
[23:29:25] it=269955 colorings=189200 lazy-girth=94685 last: m=80 classes=7 cclen=79 t=700s
[23:29:26] it=270221 colorings=189400 lazy-girth=94770 last: m=88 classes=7 cclen=80 t=701s
[23:29:27] it=270591 colorings=189600 lazy-girth=94998 last: m=96 classes=8 cclen=77 t=702s
[23:29:29] it=270973 colorings=189800 lazy-girth=95220 last: m=96 classes=8 cclen=67 t=704s
[23:29:30] it=271311 colorings=190000 lazy-girth=95380 last: m=96 classes=8 cclen=68 t=705s
[23:29:31] it=271642 colorings=190200 lazy-girth=95523 last: m=88 classes=7 cclen=80 t=706s
[23:29:33] it=272110 colorings=190400 lazy-girth=95959 last: m=80 classes=7 cclen=78 t=708s
[23:29:34] it=272365 colorings=190600 lazy-girth=96036 last: m=96 classes=8 cclen=74 t=709s
[23:29:35] it=272627 colorings=190800 lazy-girth=96121 last: m=88 classes=7 cclen=78 t=710s
[23:29:37] it=273090 colorings=191000 lazy-girth=96564 last: m=80 classes=7 cclen=77 t=712s
[23:29:39] it=273486 colorings=191200 lazy-girth=96826 last: m=80 classes=7 cclen=73 t=714s
[23:29:41] it=273886 colorings=191400 lazy-girth=97071 last: m=80 classes=7 cclen=77 t=716s
[23:29:44] it=274328 colorings=191600 lazy-girth=97336 last: m=88 classes=7 cclen=67 t=718s
[23:29:45] it=274586 colorings=191800 lazy-girth=97425 last: m=88 classes=7 cclen=75 t=719s
[23:29:45] it=274802 colorings=192000 lazy-girth=97441 last: m=88 classes=7 cclen=79 t=720s
[23:29:46] it=275021 colorings=192200 lazy-girth=97460 last: m=88 classes=7 cclen=80 t=721s
[23:29:47] it=275238 colorings=192400 lazy-girth=97480 last: m=88 classes=7 cclen=78 t=721s
[23:29:48] it=275472 colorings=192600 lazy-girth=97517 last: m=88 classes=7 cclen=79 t=723s
[23:29:49] it=275699 colorings=192800 lazy-girth=97546 last: m=88 classes=7 cclen=75 t=724s
[23:29:50] it=275930 colorings=193000 lazy-girth=97581 last: m=80 classes=7 cclen=75 t=724s
[23:29:50] it=276143 colorings=193200 lazy-girth=97594 last: m=80 classes=7 cclen=78 t=725s
[23:29:51] it=276360 colorings=193400 lazy-girth=97612 last: m=88 classes=8 cclen=77 t=726s
[23:29:51] it=276567 colorings=193600 lazy-girth=97619 last: m=80 classes=7 cclen=73 t=726s
[23:29:52] it=276779 colorings=193800 lazy-girth=97632 last: m=88 classes=8 cclen=78 t=727s
[23:29:53] it=277054 colorings=194000 lazy-girth=97764 last: m=96 classes=8 cclen=70 t=728s
[23:29:54] it=277301 colorings=194200 lazy-girth=97826 last: m=88 classes=8 cclen=75 t=729s
[23:29:55] it=277538 colorings=194400 lazy-girth=97888 last: m=88 classes=7 cclen=79 t=730s
[23:29:56] it=277754 colorings=194600 lazy-girth=97904 last: m=88 classes=7 cclen=80 t=731s
[23:29:57] it=277977 colorings=194800 lazy-girth=97927 last: m=88 classes=8 cclen=76 t=732s
[23:29:58] it=278192 colorings=195000 lazy-girth=97943 last: m=80 classes=7 cclen=75 t=732s
[23:29:58] it=278407 colorings=195200 lazy-girth=97960 last: m=88 classes=7 cclen=80 t=733s
[23:29:59] it=278621 colorings=195400 lazy-girth=97974 last: m=88 classes=7 cclen=78 t=734s
[23:30:00] it=278872 colorings=195600 lazy-girth=98026 last: m=88 classes=7 cclen=76 t=734s
[23:30:01] it=279144 colorings=195800 lazy-girth=98103 last: m=80 classes=7 cclen=76 t=736s
[23:30:02] it=279429 colorings=196000 lazy-girth=98220 last: m=80 classes=7 cclen=78 t=737s
[23:30:04] it=279676 colorings=196200 lazy-girth=98272 last: m=96 classes=8 cclen=70 t=738s
[23:30:05] it=279930 colorings=196400 lazy-girth=98336 last: m=80 classes=7 cclen=78 t=740s
[23:30:07] it=280219 colorings=196600 lazy-girth=98440 last: m=80 classes=7 cclen=77 t=742s
[23:30:08] it=280588 colorings=196800 lazy-girth=98716 last: m=80 classes=7 cclen=78 t=743s
[23:30:10] it=280970 colorings=197000 lazy-girth=98946 last: m=80 classes=7 cclen=80 t=744s
[23:30:11] it=281254 colorings=197200 lazy-girth=99041 last: m=80 classes=7 cclen=73 t=745s
[23:30:12] it=281506 colorings=197400 lazy-girth=99097 last: m=88 classes=8 cclen=77 t=746s
[23:30:13] it=281925 colorings=197600 lazy-girth=99447 last: m=80 classes=7 cclen=72 t=748s
[23:30:15] it=282211 colorings=197800 lazy-girth=99559 last: m=88 classes=8 cclen=67 t=749s
[23:30:16] it=282563 colorings=198000 lazy-girth=99757 last: m=96 classes=8 cclen=76 t=751s
[23:30:17] it=282932 colorings=198200 lazy-girth=99982 last: m=88 classes=8 cclen=71 t=752s
[23:30:18] it=283204 colorings=198400 lazy-girth=100055 last: m=88 classes=8 cclen=68 t=753s
[23:30:19] it=283508 colorings=198600 lazy-girth=100160 last: m=88 classes=8 cclen=75 t=754s
[23:30:20] it=283790 colorings=198800 lazy-girth=100245 last: m=88 classes=7 cclen=75 t=755s
[23:30:21] it=284120 colorings=199000 lazy-girth=100434 last: m=96 classes=8 cclen=78 t=756s
[23:30:24] it=284466 colorings=199200 lazy-girth=100709 last: m=88 classes=7 cclen=78 t=758s
[23:30:24] it=284685 colorings=199400 lazy-girth=100729 last: m=88 classes=7 cclen=78 t=759s
[23:30:25] it=284962 colorings=199600 lazy-girth=100808 last: m=80 classes=7 cclen=77 t=760s
[23:30:26] it=285223 colorings=199800 lazy-girth=100869 last: m=88 classes=8 cclen=77 t=761s
[23:30:27] it=285493 colorings=200000 lazy-girth=100943 last: m=80 classes=7 cclen=78 t=761s
[23:30:27] it=285762 colorings=200200 lazy-girth=101013 last: m=88 classes=7 cclen=78 t=762s
[23:30:28] it=286042 colorings=200400 lazy-girth=101094 last: m=88 classes=8 cclen=76 t=763s
[23:30:29] it=286311 colorings=200600 lazy-girth=101167 last: m=88 classes=8 cclen=78 t=764s
[23:30:30] it=286572 colorings=200800 lazy-girth=101234 last: m=88 classes=8 cclen=78 t=765s
[23:30:31] it=286806 colorings=201000 lazy-girth=101269 last: m=80 classes=7 cclen=73 t=765s
[23:30:31] it=287047 colorings=201200 lazy-girth=101312 last: m=88 classes=8 cclen=77 t=766s
[23:30:32] it=287289 colorings=201400 lazy-girth=101354 last: m=80 classes=7 cclen=78 t=767s
[23:30:33] it=287518 colorings=201600 lazy-girth=101384 last: m=88 classes=8 cclen=68 t=767s
[23:30:33] it=287764 colorings=201800 lazy-girth=101433 last: m=88 classes=8 cclen=78 t=768s
[23:30:34] it=287999 colorings=202000 lazy-girth=101469 last: m=80 classes=7 cclen=71 t=769s
[23:30:35] it=288245 colorings=202200 lazy-girth=101516 last: m=80 classes=7 cclen=79 t=770s
[23:30:36] it=288510 colorings=202400 lazy-girth=101583 last: m=88 classes=8 cclen=78 t=770s
[23:30:36] it=288738 colorings=202600 lazy-girth=101612 last: m=80 classes=7 cclen=79 t=771s
[23:30:37] it=288975 colorings=202800 lazy-girth=101653 last: m=88 classes=8 cclen=78 t=772s
[23:30:39] it=289281 colorings=203000 lazy-girth=101819 last: m=80 classes=7 cclen=79 t=774s
[23:30:41] it=289707 colorings=203200 lazy-girth=102162 last: m=96 classes=8 cclen=70 t=776s
[23:30:42] it=290060 colorings=203400 lazy-girth=102392 last: m=80 classes=7 cclen=78 t=777s
[23:30:43] it=290397 colorings=203600 lazy-girth=102592 last: m=96 classes=8 cclen=76 t=777s
[23:30:44] it=290777 colorings=203800 lazy-girth=102846 last: m=80 classes=7 cclen=78 t=779s
[23:30:46] it=291119 colorings=204000 lazy-girth=103072 last: m=80 classes=7 cclen=80 t=781s
[23:30:48] it=291407 colorings=204200 lazy-girth=103197 last: m=96 classes=8 cclen=73 t=783s
[23:30:52] it=291837 colorings=204400 lazy-girth=103623 last: m=88 classes=7 cclen=72 t=787s
[23:30:53] it=292077 colorings=204600 lazy-girth=103666 last: m=88 classes=8 cclen=78 t=787s
[23:30:53] it=292304 colorings=204800 lazy-girth=103694 last: m=88 classes=7 cclen=80 t=788s
[23:30:54] it=292531 colorings=205000 lazy-girth=103723 last: m=80 classes=7 cclen=78 t=789s
[23:30:55] it=292754 colorings=205200 lazy-girth=103748 last: m=88 classes=8 cclen=79 t=789s
[23:30:55] it=292985 colorings=205400 lazy-girth=103781 last: m=88 classes=8 cclen=77 t=790s
[23:30:56] it=293191 colorings=205600 lazy-girth=103788 last: m=88 classes=7 cclen=72 t=790s
[23:30:56] it=293410 colorings=205800 lazy-girth=103807 last: m=88 classes=8 cclen=73 t=791s
[23:30:57] it=293627 colorings=206000 lazy-girth=103824 last: m=88 classes=7 cclen=76 t=791s
[23:30:57] it=293835 colorings=206200 lazy-girth=103832 last: m=88 classes=7 cclen=79 t=792s
[23:30:58] it=294086 colorings=206400 lazy-girth=103904 last: m=88 classes=7 cclen=72 t=793s
[23:30:59] it=294325 colorings=206600 lazy-girth=103948 last: m=96 classes=8 cclen=78 t=794s
[23:31:00] it=294574 colorings=206800 lazy-girth=104008 last: m=88 classes=8 cclen=77 t=795s
[23:31:00] it=294789 colorings=207000 lazy-girth=104023 last: m=88 classes=7 cclen=78 t=795s
[23:31:01] it=295004 colorings=207200 lazy-girth=104038 last: m=88 classes=7 cclen=80 t=796s
[23:31:02] it=295207 colorings=207400 lazy-girth=104041 last: m=88 classes=8 cclen=76 t=796s
[23:31:02] it=295455 colorings=207600 lazy-girth=104105 last: m=80 classes=7 cclen=77 t=797s
[23:31:05] it=295693 colorings=207800 lazy-girth=104157 last: m=88 classes=7 cclen=80 t=799s
[23:31:05] it=295945 colorings=208000 lazy-girth=104211 last: m=88 classes=8 cclen=77 t=800s
[23:31:06] it=296173 colorings=208200 lazy-girth=104241 last: m=80 classes=7 cclen=80 t=801s
[23:31:07] it=296427 colorings=208400 lazy-girth=104297 last: m=88 classes=7 cclen=79 t=802s
[23:31:08] it=296751 colorings=208600 lazy-girth=104432 last: m=88 classes=7 cclen=79 t=803s
[23:31:09] it=297008 colorings=208800 lazy-girth=104495 last: m=80 classes=7 cclen=79 t=804s
[23:31:10] it=297244 colorings=209000 lazy-girth=104531 last: m=88 classes=7 cclen=71 t=804s
[23:31:10] it=297491 colorings=209200 lazy-girth=104578 last: m=88 classes=8 cclen=74 t=805s
[23:31:11] it=297761 colorings=209400 lazy-girth=104648 last: m=88 classes=8 cclen=76 t=806s
[23:31:12] it=298004 colorings=209600 lazy-girth=104694 last: m=88 classes=7 cclen=78 t=807s
[23:31:13] it=298260 colorings=209800 lazy-girth=104751 last: m=88 classes=8 cclen=76 t=807s
[23:31:13] it=298501 colorings=210000 lazy-girth=104792 last: m=88 classes=8 cclen=77 t=808s
[23:31:14] it=298733 colorings=210200 lazy-girth=104825 last: m=88 classes=7 cclen=77 t=809s
[23:31:15] it=298968 colorings=210400 lazy-girth=104861 last: m=88 classes=8 cclen=77 t=809s
[23:31:15] it=299190 colorings=210600 lazy-girth=104883 last: m=80 classes=7 cclen=78 t=810s
[23:31:16] it=299412 colorings=210800 lazy-girth=104906 last: m=88 classes=7 cclen=70 t=811s
[23:31:18] it=299644 colorings=211000 lazy-girth=104938 last: m=88 classes=8 cclen=77 t=812s
[23:31:18] it=299867 colorings=211200 lazy-girth=104961 last: m=88 classes=8 cclen=78 t=813s
[23:31:19] it=300089 colorings=211400 lazy-girth=104983 last: m=88 classes=7 cclen=79 t=814s
[23:31:20] it=300320 colorings=211600 lazy-girth=105018 last: m=80 classes=7 cclen=76 t=815s
[23:31:21] it=300542 colorings=211800 lazy-girth=105041 last: m=80 classes=7 cclen=76 t=815s
[23:31:22] it=300807 colorings=212000 lazy-girth=105106 last: m=88 classes=7 cclen=79 t=817s
[23:31:23] it=301022 colorings=212200 lazy-girth=105122 last: m=80 classes=7 cclen=79 t=817s
[23:31:23] it=301228 colorings=212400 lazy-girth=105129 last: m=88 classes=7 cclen=79 t=818s
[23:31:24] it=301448 colorings=212600 lazy-girth=105151 last: m=80 classes=7 cclen=78 t=819s
[23:31:25] it=301670 colorings=212800 lazy-girth=105174 last: m=80 classes=7 cclen=75 t=820s
[23:31:26] it=301892 colorings=213000 lazy-girth=105198 last: m=88 classes=8 cclen=78 t=821s
[23:31:27] it=302119 colorings=213200 lazy-girth=105226 last: m=88 classes=7 cclen=78 t=821s
[23:31:27] it=302386 colorings=213400 lazy-girth=105301 last: m=88 classes=7 cclen=77 t=822s
[23:31:28] it=302616 colorings=213600 lazy-girth=105332 last: m=88 classes=7 cclen=70 t=823s
[23:31:29] it=302858 colorings=213800 lazy-girth=105382 last: m=88 classes=8 cclen=72 t=824s
[23:31:30] it=303098 colorings=214000 lazy-girth=105423 last: m=88 classes=8 cclen=73 t=824s
[23:31:30] it=303316 colorings=214200 lazy-girth=105441 last: m=88 classes=8 cclen=78 t=825s
[23:31:31] it=303555 colorings=214400 lazy-girth=105484 last: m=88 classes=7 cclen=79 t=826s
[23:31:32] it=303775 colorings=214600 lazy-girth=105504 last: m=88 classes=8 cclen=78 t=827s
[23:31:33] it=303989 colorings=214800 lazy-girth=105519 last: m=88 classes=7 cclen=80 t=828s
[23:31:34] it=304218 colorings=215000 lazy-girth=105549 last: m=88 classes=7 cclen=80 t=828s
[23:31:34] it=304426 colorings=215200 lazy-girth=105557 last: m=88 classes=8 cclen=77 t=829s
[23:31:35] it=304646 colorings=215400 lazy-girth=105578 last: m=88 classes=8 cclen=78 t=830s
[23:31:36] it=304865 colorings=215600 lazy-girth=105597 last: m=88 classes=7 cclen=76 t=830s
[23:31:37] it=305087 colorings=215800 lazy-girth=105619 last: m=80 classes=7 cclen=79 t=831s
[23:31:37] it=305293 colorings=216000 lazy-girth=105626 last: m=88 classes=8 cclen=76 t=832s
[23:31:38] it=305501 colorings=216200 lazy-girth=105634 last: m=88 classes=8 cclen=79 t=833s
[23:31:39] it=305715 colorings=216400 lazy-girth=105648 last: m=88 classes=7 cclen=80 t=834s
[23:31:40] it=305937 colorings=216600 lazy-girth=105670 last: m=80 classes=7 cclen=77 t=834s
[23:31:40] it=306155 colorings=216800 lazy-girth=105689 last: m=88 classes=8 cclen=78 t=835s
[23:31:41] it=306365 colorings=217000 lazy-girth=105699 last: m=88 classes=8 cclen=77 t=836s
[23:31:42] it=306583 colorings=217200 lazy-girth=105719 last: m=80 classes=7 cclen=78 t=837s
[23:31:42] it=306789 colorings=217400 lazy-girth=105725 last: m=80 classes=7 cclen=80 t=837s
[23:31:43] it=306996 colorings=217600 lazy-girth=105732 last: m=88 classes=8 cclen=74 t=838s
[23:31:44] it=307211 colorings=217800 lazy-girth=105747 last: m=88 classes=7 cclen=79 t=839s
[23:31:45] it=307432 colorings=218000 lazy-girth=105769 last: m=88 classes=7 cclen=79 t=839s
[23:31:45] it=307642 colorings=218200 lazy-girth=105779 last: m=88 classes=7 cclen=69 t=840s
[23:31:46] it=307863 colorings=218400 lazy-girth=105800 last: m=88 classes=8 cclen=77 t=841s
[23:31:47] it=308074 colorings=218600 lazy-girth=105811 last: m=88 classes=7 cclen=75 t=842s
[23:31:48] it=308300 colorings=218800 lazy-girth=105838 last: m=88 classes=7 cclen=76 t=843s
[23:31:49] it=308531 colorings=219000 lazy-girth=105876 last: m=88 classes=7 cclen=76 t=844s
[23:31:50] it=308746 colorings=219200 lazy-girth=105891 last: m=88 classes=8 cclen=75 t=845s
[23:31:51] it=308979 colorings=219400 lazy-girth=105926 last: m=88 classes=8 cclen=77 t=845s
[23:31:52] it=309191 colorings=219600 lazy-girth=105938 last: m=80 classes=7 cclen=76 t=846s
[23:31:53] it=309403 colorings=219800 lazy-girth=105951 last: m=80 classes=7 cclen=78 t=847s
[23:32:05] it=309623 colorings=220000 lazy-girth=105971 last: m=88 classes=8 cclen=78 t=860s
[23:32:07] it=309858 colorings=220200 lazy-girth=106008 last: m=80 classes=7 cclen=79 t=861s
[23:32:08] it=310089 colorings=220400 lazy-girth=106054 last: m=96 classes=8 cclen=78 t=863s
[23:32:08] it=310314 colorings=220600 lazy-girth=106080 last: m=88 classes=7 cclen=79 t=863s
[23:32:10] it=310570 colorings=220800 lazy-girth=106164 last: m=80 classes=7 cclen=75 t=864s
[23:32:10] it=310791 colorings=221000 lazy-girth=106186 last: m=88 classes=7 cclen=66 t=865s
[23:32:11] it=311006 colorings=221200 lazy-girth=106201 last: m=80 classes=7 cclen=76 t=866s
[23:32:12] it=311211 colorings=221400 lazy-girth=106206 last: m=72 classes=6 cclen=80 t=867s
[23:32:13] it=311411 colorings=221600 lazy-girth=106206 last: m=88 classes=7 cclen=67 t=867s
[23:32:13] it=311634 colorings=221800 lazy-girth=106229 last: m=88 classes=7 cclen=77 t=868s
[23:32:14] it=311861 colorings=222000 lazy-girth=106256 last: m=88 classes=7 cclen=79 t=868s
[23:32:14] it=312078 colorings=222200 lazy-girth=106273 last: m=80 classes=7 cclen=79 t=869s
[23:32:15] it=312325 colorings=222400 lazy-girth=106321 last: m=80 classes=7 cclen=73 t=870s
[23:32:15] it=312581 colorings=222600 lazy-girth=106377 last: m=80 classes=7 cclen=77 t=870s
[23:32:16] it=312823 colorings=222800 lazy-girth=106419 last: m=80 classes=7 cclen=78 t=871s
[23:32:17] it=313043 colorings=223000 lazy-girth=106439 last: m=80 classes=7 cclen=79 t=871s
[23:32:17] it=313294 colorings=223200 lazy-girth=106490 last: m=88 classes=7 cclen=80 t=872s
[23:32:18] it=313532 colorings=223400 lazy-girth=106528 last: m=88 classes=7 cclen=78 t=872s
[23:32:18] it=313754 colorings=223600 lazy-girth=106550 last: m=80 classes=7 cclen=68 t=873s
[23:32:19] it=314120 colorings=223800 lazy-girth=106797 last: m=96 classes=8 cclen=68 t=874s
[23:32:20] it=314448 colorings=224000 lazy-girth=106936 last: m=80 classes=7 cclen=80 t=875s
[23:32:21] it=314765 colorings=224200 lazy-girth=107087 last: m=96 classes=8 cclen=75 t=876s
[23:32:23] it=315005 colorings=224400 lazy-girth=107130 last: m=80 classes=7 cclen=77 t=878s
[23:32:24] it=315225 colorings=224600 lazy-girth=107150 last: m=80 classes=7 cclen=71 t=878s
[23:32:25] it=315516 colorings=224800 lazy-girth=107247 last: m=96 classes=8 cclen=78 t=880s
[23:32:27] it=315971 colorings=225000 lazy-girth=107606 last: m=80 classes=7 cclen=75 t=881s
[23:32:29] it=316277 colorings=225200 lazy-girth=107739 last: m=80 classes=7 cclen=80 t=883s
[23:32:29] it=316543 colorings=225400 lazy-girth=107814 last: m=88 classes=7 cclen=75 t=884s
[23:32:30] it=316755 colorings=225600 lazy-girth=107830 last: m=80 classes=7 cclen=79 t=885s
[23:32:31] it=316976 colorings=225800 lazy-girth=107864 last: m=96 classes=8 cclen=77 t=886s
[23:32:33] it=317217 colorings=226000 lazy-girth=107932 last: m=80 classes=7 cclen=78 t=887s
[23:32:33] it=317476 colorings=226200 lazy-girth=108013 last: m=80 classes=7 cclen=69 t=888s
[23:32:35] it=317723 colorings=226400 lazy-girth=108086 last: m=80 classes=7 cclen=79 t=889s
[23:32:36] it=317939 colorings=226600 lazy-girth=108109 last: m=88 classes=7 cclen=68 t=891s
[23:32:37] it=318139 colorings=226800 lazy-girth=108109 last: m=88 classes=7 cclen=78 t=891s
[23:32:37] it=318341 colorings=227000 lazy-girth=108111 last: m=80 classes=7 cclen=79 t=892s
[23:32:38] it=318566 colorings=227200 lazy-girth=108141 last: m=80 classes=7 cclen=78 t=892s
[23:32:38] it=318775 colorings=227400 lazy-girth=108151 last: m=88 classes=7 cclen=73 t=893s
[23:32:39] it=318979 colorings=227600 lazy-girth=108156 last: m=80 classes=7 cclen=75 t=893s
[23:32:39] it=319187 colorings=227800 lazy-girth=108166 last: m=88 classes=7 cclen=79 t=894s
[23:32:40] it=319391 colorings=228000 lazy-girth=108170 last: m=80 classes=7 cclen=79 t=895s
[23:32:41] it=319640 colorings=228200 lazy-girth=108221 last: m=88 classes=7 cclen=77 t=895s
[23:32:41] it=319861 colorings=228400 lazy-girth=108242 last: m=88 classes=7 cclen=66 t=896s
[23:32:42] it=320094 colorings=228600 lazy-girth=108278 last: m=88 classes=7 cclen=69 t=897s
[23:32:42] it=320323 colorings=228800 lazy-girth=108309 last: m=88 classes=8 cclen=76 t=897s
[23:32:43] it=320572 colorings=229000 lazy-girth=108360 last: m=88 classes=7 cclen=80 t=898s
[23:32:44] it=320805 colorings=229200 lazy-girth=108393 last: m=88 classes=8 cclen=79 t=898s
[23:32:44] it=321029 colorings=229400 lazy-girth=108417 last: m=88 classes=7 cclen=75 t=899s
[23:32:45] it=321266 colorings=229600 lazy-girth=108457 last: m=88 classes=8 cclen=71 t=899s
[23:32:45] it=321491 colorings=229800 lazy-girth=108482 last: m=88 classes=8 cclen=79 t=900s
[23:32:46] it=321735 colorings=230000 lazy-girth=108528 last: m=88 classes=8 cclen=75 t=901s
[23:32:47] it=321969 colorings=230200 lazy-girth=108562 last: m=88 classes=7 cclen=79 t=902s
[23:32:47] it=322200 colorings=230400 lazy-girth=108594 last: m=88 classes=8 cclen=77 t=902s
[23:32:48] it=322420 colorings=230600 lazy-girth=108615 last: m=88 classes=7 cclen=77 t=903s
[23:32:49] it=322651 colorings=230800 lazy-girth=108647 last: m=88 classes=8 cclen=68 t=904s
[23:32:50] it=322871 colorings=231000 lazy-girth=108668 last: m=80 classes=7 cclen=77 t=904s
[23:32:50] it=323085 colorings=231200 lazy-girth=108682 last: m=80 classes=7 cclen=75 t=905s
[23:32:52] it=323308 colorings=231400 lazy-girth=108706 last: m=88 classes=7 cclen=78 t=906s
[23:32:52] it=323547 colorings=231600 lazy-girth=108746 last: m=88 classes=8 cclen=76 t=907s
[23:32:53] it=323783 colorings=231800 lazy-girth=108785 last: m=80 classes=7 cclen=74 t=908s
[23:32:54] it=324015 colorings=232000 lazy-girth=108817 last: m=80 classes=7 cclen=77 t=908s
[23:32:54] it=324245 colorings=232200 lazy-girth=108847 last: m=88 classes=7 cclen=73 t=909s
[23:32:55] it=324479 colorings=232400 lazy-girth=108882 last: m=88 classes=8 cclen=76 t=910s
[23:32:56] it=324709 colorings=232600 lazy-girth=108913 last: m=88 classes=8 cclen=78 t=910s
[23:32:56] it=324934 colorings=232800 lazy-girth=108940 last: m=88 classes=7 cclen=78 t=911s
[23:32:57] it=325154 colorings=233000 lazy-girth=108960 last: m=88 classes=7 cclen=71 t=912s
[23:32:58] it=325394 colorings=233200 lazy-girth=109000 last: m=88 classes=7 cclen=77 t=913s
[23:32:58] it=325629 colorings=233400 lazy-girth=109035 last: m=88 classes=8 cclen=76 t=913s
[23:32:59] it=325850 colorings=233600 lazy-girth=109056 last: m=88 classes=8 cclen=77 t=914s
[23:33:00] it=326094 colorings=233800 lazy-girth=109104 last: m=88 classes=7 cclen=76 t=914s
[23:33:00] it=326331 colorings=234000 lazy-girth=109141 last: m=88 classes=8 cclen=78 t=915s
[23:33:01] it=326572 colorings=234200 lazy-girth=109184 last: m=88 classes=7 cclen=80 t=916s
[23:33:02] it=326801 colorings=234400 lazy-girth=109213 last: m=88 classes=7 cclen=77 t=916s
[23:33:02] it=327022 colorings=234600 lazy-girth=109234 last: m=88 classes=7 cclen=80 t=917s
[23:33:03] it=327249 colorings=234800 lazy-girth=109262 last: m=88 classes=8 cclen=76 t=918s
[23:33:04] it=327494 colorings=235000 lazy-girth=109310 last: m=88 classes=7 cclen=79 t=918s
[23:33:04] it=327725 colorings=235200 lazy-girth=109345 last: m=88 classes=8 cclen=78 t=919s
[23:33:05] it=327956 colorings=235400 lazy-girth=109377 last: m=88 classes=8 cclen=77 t=920s
[23:33:05] it=328193 colorings=235600 lazy-girth=109414 last: m=88 classes=8 cclen=72 t=920s
[23:33:06] it=328423 colorings=235800 lazy-girth=109444 last: m=88 classes=7 cclen=74 t=921s
[23:33:07] it=328647 colorings=236000 lazy-girth=109469 last: m=88 classes=8 cclen=78 t=921s
[23:33:07] it=328880 colorings=236200 lazy-girth=109504 last: m=80 classes=7 cclen=79 t=922s
[23:33:08] it=329088 colorings=236400 lazy-girth=109512 last: m=88 classes=7 cclen=78 t=923s
[23:33:09] it=329303 colorings=236600 lazy-girth=109527 last: m=88 classes=7 cclen=76 t=923s
[23:33:09] it=329535 colorings=236800 lazy-girth=109559 last: m=88 classes=8 cclen=67 t=924s
[23:33:10] it=329780 colorings=237000 lazy-girth=109606 last: m=88 classes=8 cclen=77 t=925s
[23:33:11] it=330000 colorings=237200 lazy-girth=109626 last: m=88 classes=7 cclen=71 t=925s
[23:33:11] it=330214 colorings=237400 lazy-girth=109641 last: m=88 classes=7 cclen=79 t=926s
[23:33:12] it=330432 colorings=237600 lazy-girth=109659 last: m=80 classes=7 cclen=79 t=926s
[23:33:12] it=330651 colorings=237800 lazy-girth=109678 last: m=80 classes=7 cclen=79 t=927s
[23:33:13] it=330876 colorings=238000 lazy-girth=109704 last: m=88 classes=8 cclen=77 t=928s
[23:33:14] it=331109 colorings=238200 lazy-girth=109737 last: m=88 classes=8 cclen=77 t=929s
[23:33:15] it=331330 colorings=238400 lazy-girth=109759 last: m=88 classes=7 cclen=77 t=929s
[23:33:15] it=331562 colorings=238600 lazy-girth=109791 last: m=88 classes=7 cclen=76 t=930s
[23:33:16] it=331801 colorings=238800 lazy-girth=109831 last: m=88 classes=7 cclen=80 t=931s
[23:33:17] it=332048 colorings=239000 lazy-girth=109879 last: m=80 classes=7 cclen=76 t=931s
[23:33:17] it=332283 colorings=239200 lazy-girth=109914 last: m=88 classes=8 cclen=78 t=932s
[23:33:18] it=332518 colorings=239400 lazy-girth=109950 last: m=88 classes=8 cclen=70 t=933s
[23:33:19] it=332738 colorings=239600 lazy-girth=109970 last: m=80 classes=7 cclen=73 t=933s
[23:33:19] it=332960 colorings=239800 lazy-girth=109993 last: m=80 classes=7 cclen=79 t=934s
[23:33:20] it=333179 colorings=240000 lazy-girth=110012 last: m=80 classes=7 cclen=74 t=935s
[23:33:21] it=333401 colorings=240200 lazy-girth=110034 last: m=80 classes=7 cclen=78 t=936s
[23:33:21] it=333621 colorings=240400 lazy-girth=110054 last: m=80 classes=7 cclen=79 t=936s
[23:33:22] it=333841 colorings=240600 lazy-girth=110074 last: m=80 classes=7 cclen=80 t=937s
[23:33:23] it=334058 colorings=240800 lazy-girth=110091 last: m=80 classes=7 cclen=76 t=938s
[23:33:24] it=334280 colorings=241000 lazy-girth=110113 last: m=88 classes=8 cclen=79 t=938s
[23:33:24] it=334510 colorings=241200 lazy-girth=110145 last: m=88 classes=8 cclen=75 t=939s
[23:33:25] it=334729 colorings=241400 lazy-girth=110165 last: m=88 classes=7 cclen=76 t=940s
[23:33:26] it=334960 colorings=241600 lazy-girth=110196 last: m=80 classes=7 cclen=72 t=940s
[23:33:26] it=335168 colorings=241800 lazy-girth=110204 last: m=80 classes=7 cclen=79 t=941s
[23:33:27] it=335393 colorings=242000 lazy-girth=110229 last: m=80 classes=7 cclen=77 t=942s
[23:33:28] it=335642 colorings=242200 lazy-girth=110278 last: m=88 classes=8 cclen=78 t=942s
[23:33:28] it=335876 colorings=242400 lazy-girth=110312 last: m=80 classes=7 cclen=78 t=943s
[23:33:29] it=336114 colorings=242600 lazy-girth=110353 last: m=88 classes=8 cclen=77 t=944s
[23:33:30] it=336342 colorings=242800 lazy-girth=110384 last: m=88 classes=8 cclen=67 t=944s
[23:33:31] it=336584 colorings=243000 lazy-girth=110429 last: m=88 classes=8 cclen=76 t=945s
[23:33:31] it=336818 colorings=243200 lazy-girth=110465 last: m=88 classes=8 cclen=76 t=946s
[23:33:32] it=337059 colorings=243400 lazy-girth=110508 last: m=88 classes=8 cclen=75 t=947s
[23:33:33] it=337302 colorings=243600 lazy-girth=110552 last: m=80 classes=7 cclen=79 t=948s
[23:33:34] it=337551 colorings=243800 lazy-girth=110604 last: m=80 classes=7 cclen=78 t=949s
[23:33:35] it=337754 colorings=244000 lazy-girth=110607 last: m=80 classes=7 cclen=78 t=949s
[23:33:35] it=337957 colorings=244200 lazy-girth=110610 last: m=80 classes=7 cclen=76 t=950s
[23:33:36] it=338182 colorings=244400 lazy-girth=110636 last: m=88 classes=8 cclen=76 t=951s
[23:33:37] it=338407 colorings=244600 lazy-girth=110662 last: m=88 classes=7 cclen=75 t=952s
[23:33:38] it=338651 colorings=244800 lazy-girth=110706 last: m=88 classes=7 cclen=80 t=952s
[23:33:39] it=338875 colorings=245000 lazy-girth=110731 last: m=88 classes=7 cclen=75 t=953s
[23:33:39] it=339099 colorings=245200 lazy-girth=110755 last: m=88 classes=8 cclen=74 t=954s
[23:33:40] it=339327 colorings=245400 lazy-girth=110783 last: m=88 classes=7 cclen=80 t=955s
[23:33:41] it=339544 colorings=245600 lazy-girth=110801 last: m=88 classes=8 cclen=79 t=956s
[23:33:42] it=339777 colorings=245800 lazy-girth=110835 last: m=88 classes=8 cclen=70 t=957s
[23:33:43] it=340011 colorings=246000 lazy-girth=110869 last: m=88 classes=8 cclen=77 t=958s
[23:33:44] it=340252 colorings=246200 lazy-girth=110911 last: m=88 classes=8 cclen=78 t=958s
[23:33:45] it=340467 colorings=246400 lazy-girth=110926 last: m=88 classes=8 cclen=78 t=959s
[23:33:46] it=340686 colorings=246600 lazy-girth=110945 last: m=88 classes=8 cclen=77 t=960s
[23:33:47] it=340899 colorings=246800 lazy-girth=110958 last: m=88 classes=8 cclen=76 t=961s
[23:33:48] it=341116 colorings=247000 lazy-girth=110975 last: m=88 classes=8 cclen=75 t=962s
[23:33:49] it=341336 colorings=247200 lazy-girth=110995 last: m=88 classes=8 cclen=76 t=964s
[23:33:51] it=341590 colorings=247400 lazy-girth=111063 last: m=96 classes=8 cclen=65 t=966s
[23:33:53] it=341851 colorings=247600 lazy-girth=111145 last: m=96 classes=8 cclen=74 t=968s
[23:33:56] it=342119 colorings=247800 lazy-girth=111219 last: m=80 classes=7 cclen=79 t=970s
[23:33:58] it=342412 colorings=248000 lazy-girth=111321 last: m=88 classes=7 cclen=77 t=972s
[23:33:59] it=342670 colorings=248200 lazy-girth=111397 last: m=96 classes=8 cclen=77 t=974s
[23:34:01] it=342913 colorings=248400 lazy-girth=111448 last: m=80 classes=7 cclen=78 t=976s
[23:34:04] it=343150 colorings=248600 lazy-girth=111492 last: m=88 classes=7 cclen=76 t=979s
[23:34:07] it=343409 colorings=248800 lazy-girth=111574 last: m=96 classes=8 cclen=79 t=981s
[23:34:10] it=343699 colorings=249000 lazy-girth=111676 last: m=80 classes=7 cclen=78 t=984s
[23:34:12] it=343962 colorings=249200 lazy-girth=111742 last: m=96 classes=8 cclen=76 t=987s
[23:34:14] it=344194 colorings=249400 lazy-girth=111776 last: m=80 classes=7 cclen=79 t=989s
[23:34:17] it=344438 colorings=249600 lazy-girth=111822 last: m=96 classes=8 cclen=71 t=991s
[23:34:19] it=344659 colorings=249800 lazy-girth=111847 last: m=80 classes=7 cclen=73 t=993s
[23:34:21] it=344892 colorings=250000 lazy-girth=111885 last: m=88 classes=7 cclen=76 t=996s
[23:34:23] it=345162 colorings=250200 lazy-girth=111964 last: m=80 classes=7 cclen=79 t=997s
[23:34:26] it=345390 colorings=250400 lazy-girth=111992 last: m=96 classes=8 cclen=76 t=1001s
[23:34:30] it=345644 colorings=250600 lazy-girth=112048 last: m=96 classes=8 cclen=76 t=1005s
[23:34:34] it=345912 colorings=250800 lazy-girth=112172 last: m=80 classes=7 cclen=79 t=1009s
[23:34:40] it=346224 colorings=251000 lazy-girth=112337 last: m=80 classes=7 cclen=78 t=1015s
[23:34:43] it=346524 colorings=251200 lazy-girth=112486 last: m=88 classes=7 cclen=76 t=1018s
[23:34:50] it=346782 colorings=251400 lazy-girth=112568 last: m=88 classes=7 cclen=79 t=1025s
[23:34:56] it=347040 colorings=251600 lazy-girth=112659 last: m=88 classes=7 cclen=73 t=1030s
[23:35:07] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=347144 colorings=251681 lazy-girth=112707 time=1042s


==> anc/search/logs/slice_GD26_r2_g6.log <==
[06:08:05] slice r=2 H=GD26 |H|=24 n=48 classes=62 girth>=6 mindeg>=3
[06:08:05] eager C3/C4 clauses: 16572
[06:08:06] it=287 colorings=200 lazy-girth=105 last: m=108 classes=6 cclen=55 t=1s
[06:08:06] it=602 colorings=400 lazy-girth=249 last: m=108 classes=6 cclen=47 t=1s
[06:08:07] it=944 colorings=600 lazy-girth=413 last: m=108 classes=6 cclen=42 t=2s
[06:08:07] it=1304 colorings=800 lazy-girth=594 last: m=84 classes=5 cclen=56 t=2s
[06:08:08] it=1686 colorings=1000 lazy-girth=783 last: m=84 classes=5 cclen=49 t=3s
[06:08:08] it=2007 colorings=1200 lazy-girth=904 last: m=84 classes=5 cclen=56 t=3s
[06:08:09] it=2376 colorings=1400 lazy-girth=1121 last: m=84 classes=5 cclen=57 t=4s
[06:08:10] it=2802 colorings=1600 lazy-girth=1389 last: m=96 classes=5 cclen=57 t=4s
[06:08:10] it=3194 colorings=1800 lazy-girth=1590 last: m=96 classes=5 cclen=57 t=5s
[06:08:11] it=3555 colorings=2000 lazy-girth=1754 last: m=84 classes=5 cclen=57 t=5s
[06:08:11] it=3892 colorings=2200 lazy-girth=1891 last: m=84 classes=5 cclen=57 t=6s
[06:08:12] it=4271 colorings=2400 lazy-girth=2121 last: m=84 classes=5 cclen=57 t=7s
[06:08:12] it=4630 colorings=2600 lazy-girth=2303 last: m=96 classes=5 cclen=57 t=7s
[06:08:13] it=4992 colorings=2800 lazy-girth=2465 last: m=96 classes=6 cclen=51 t=8s
[06:08:13] it=5321 colorings=3000 lazy-girth=2594 last: m=96 classes=6 cclen=56 t=8s
[06:08:14] it=5695 colorings=3200 lazy-girth=2813 last: m=96 classes=5 cclen=57 t=9s
[06:08:15] it=6117 colorings=3400 lazy-girth=3077 last: m=84 classes=5 cclen=56 t=9s
[06:08:15] it=6503 colorings=3600 lazy-girth=3277 last: m=84 classes=5 cclen=56 t=10s
[06:08:16] it=6878 colorings=3800 lazy-girth=3455 last: m=84 classes=5 cclen=57 t=10s
[06:08:16] it=7210 colorings=4000 lazy-girth=3587 last: m=84 classes=5 cclen=57 t=11s
[06:08:17] it=7608 colorings=4200 lazy-girth=3849 last: m=108 classes=6 cclen=47 t=12s
[06:08:17] it=7968 colorings=4400 lazy-girth=4027 last: m=84 classes=5 cclen=54 t=12s
[06:08:18] it=8322 colorings=4600 lazy-girth=4185 last: m=84 classes=5 cclen=51 t=13s
[06:08:18] it=8662 colorings=4800 lazy-girth=4348 last: m=84 classes=5 cclen=53 t=13s
[06:08:19] it=9002 colorings=5000 lazy-girth=4488 last: m=84 classes=5 cclen=56 t=14s
[06:08:19] it=9312 colorings=5200 lazy-girth=4598 last: m=84 classes=5 cclen=57 t=14s
[06:08:20] it=9663 colorings=5400 lazy-girth=4749 last: m=84 classes=5 cclen=57 t=14s
[06:08:20] it=9987 colorings=5600 lazy-girth=4873 last: m=84 classes=5 cclen=54 t=15s
[06:08:21] it=10366 colorings=5800 lazy-girth=5070 last: m=84 classes=5 cclen=56 t=15s
[06:08:21] it=10787 colorings=6000 lazy-girth=5303 last: m=84 classes=5 cclen=55 t=16s
[06:08:22] it=11255 colorings=6200 lazy-girth=5607 last: m=96 classes=5 cclen=40 t=17s
[06:08:23] it=11716 colorings=6400 lazy-girth=5913 last: m=84 classes=5 cclen=57 t=18s
[06:08:24] it=12114 colorings=6600 lazy-girth=6117 last: m=84 classes=5 cclen=55 t=18s
[06:08:24] it=12559 colorings=6800 lazy-girth=6398 last: m=84 classes=5 cclen=57 t=19s
[06:08:25] it=12993 colorings=7000 lazy-girth=6665 last: m=84 classes=5 cclen=57 t=20s
[06:08:26] it=13454 colorings=7200 lazy-girth=6984 last: m=72 classes=4 cclen=58 t=20s
[06:08:26] it=13838 colorings=7400 lazy-girth=7169 last: m=84 classes=5 cclen=57 t=21s
[06:08:27] it=14237 colorings=7600 lazy-girth=7396 last: m=84 classes=5 cclen=57 t=21s
[06:08:27] it=14694 colorings=7800 lazy-girth=7673 last: m=84 classes=5 cclen=57 t=22s
[06:08:28] it=15109 colorings=8000 lazy-girth=7905 last: m=96 classes=5 cclen=55 t=23s
[06:08:28] it=15523 colorings=8200 lazy-girth=8130 last: m=84 classes=5 cclen=53 t=23s
[06:08:29] it=15900 colorings=8400 lazy-girth=8317 last: m=84 classes=5 cclen=51 t=24s
[06:08:30] it=16248 colorings=8600 lazy-girth=8469 last: m=84 classes=5 cclen=57 t=24s
[06:08:30] it=16693 colorings=8800 lazy-girth=8746 last: m=84 classes=5 cclen=56 t=25s
[06:08:31] it=17095 colorings=9000 lazy-girth=8961 last: m=84 classes=5 cclen=57 t=26s
[06:08:32] it=17626 colorings=9200 lazy-girth=9339 last: m=84 classes=5 cclen=57 t=26s
[06:08:32] it=18078 colorings=9400 lazy-girth=9620 last: m=84 classes=5 cclen=57 t=27s
[06:08:33] it=18557 colorings=9600 lazy-girth=9923 last: m=84 classes=5 cclen=57 t=28s
[06:08:34] it=19034 colorings=9800 lazy-girth=10207 last: m=84 classes=5 cclen=56 t=28s
[06:08:34] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=19139 colorings=9853 lazy-girth=10259 time=28s


==> anc/search/logs/slice_GD33_r2_g6.log <==
[22:43:58] slice r=2 H=GD33 |H|=18 n=36 classes=44 girth>=6 mindeg>=3
[22:43:58] eager C3/C4 clauses: 7069
[22:43:58] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=131 colorings=131 lazy-girth=0 time=0s


==> anc/search/logs/slice_GD33_r3_g6.log <==
[00:22:25] slice r=3 H=GD33 |H|=18 n=54 classes=93 girth>=6 mindeg>=3
[00:22:25] eager C3/C4 clauses: 43350
[00:22:27] it=348 colorings=200 lazy-girth=727 last: m=135 classes=10 cclen=57 t=2s
[00:22:28] it=728 colorings=400 lazy-girth=1342 last: m=108 classes=8 cclen=85 t=3s
[00:22:29] it=1099 colorings=600 lazy-girth=1789 last: m=99 classes=7 cclen=86 t=4s
[00:22:30] it=1454 colorings=800 lazy-girth=2153 last: m=126 classes=9 cclen=61 t=5s
[00:22:32] it=1812 colorings=1000 lazy-girth=3320 last: m=117 classes=8 cclen=77 t=7s
[00:22:33] it=2109 colorings=1200 lazy-girth=3597 last: m=135 classes=10 cclen=64 t=8s
[00:22:34] it=2450 colorings=1400 lazy-girth=3990 last: m=135 classes=10 cclen=78 t=9s
[00:22:35] it=2675 colorings=1600 lazy-girth=4051 last: m=126 classes=10 cclen=65 t=10s
[00:22:36] it=2875 colorings=1800 lazy-girth=4051 last: m=135 classes=10 cclen=78 t=11s
[00:22:37] it=3075 colorings=2000 lazy-girth=4051 last: m=126 classes=10 cclen=78 t=12s
[00:22:38] it=3275 colorings=2200 lazy-girth=4051 last: m=126 classes=10 cclen=77 t=13s
[00:22:40] it=3475 colorings=2400 lazy-girth=4051 last: m=126 classes=10 cclen=61 t=14s
[00:22:41] it=3675 colorings=2600 lazy-girth=4051 last: m=135 classes=10 cclen=66 t=16s
[00:22:42] it=3875 colorings=2800 lazy-girth=4051 last: m=126 classes=10 cclen=81 t=17s
[00:22:43] it=4075 colorings=3000 lazy-girth=4051 last: m=135 classes=10 cclen=60 t=18s
[00:22:44] it=4275 colorings=3200 lazy-girth=4051 last: m=135 classes=10 cclen=55 t=19s
[00:22:45] it=4475 colorings=3400 lazy-girth=4051 last: m=135 classes=10 cclen=57 t=20s
[00:22:46] it=4675 colorings=3600 lazy-girth=4051 last: m=135 classes=9 cclen=61 t=21s
[00:22:47] it=4875 colorings=3800 lazy-girth=4051 last: m=135 classes=9 cclen=81 t=22s
[00:22:48] it=5075 colorings=4000 lazy-girth=4051 last: m=135 classes=9 cclen=76 t=23s
[00:22:49] it=5275 colorings=4200 lazy-girth=4051 last: m=135 classes=9 cclen=78 t=24s
[00:22:50] it=5475 colorings=4400 lazy-girth=4051 last: m=135 classes=10 cclen=78 t=25s
[00:22:51] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5655 colorings=4580 lazy-girth=4051 time=26s


==> anc/search/logs/slice_He27_r2_g6.log <==
[22:36:05] slice r=2 H=He27 |H|=27 n=54 classes=53 girth>=6 mindeg>=3
[22:36:05] eager C3/C4 clauses: 29275
[22:36:06] it=200 colorings=200 lazy-girth=0 last: m=135 classes=5 cclen=48 t=1s
[22:36:07] it=400 colorings=400 lazy-girth=0 last: m=135 classes=5 cclen=48 t=2s
[22:36:07] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=516 colorings=516 lazy-girth=0 time=2s


==> anc/search/logs/slice_M16_r2_g6.log <==
[23:43:18] slice r=2 H=M16 |H|=16 n=32 classes=34 girth>=6 mindeg>=3
[23:43:18] eager C3/C4 clauses: 4612
[23:43:19] it=462 colorings=200 lazy-girth=908 last: m=48 classes=4 cclen=29 t=0s
[23:43:19] it=776 colorings=400 lazy-girth=1250 last: m=56 classes=4 cclen=30 t=0s
[23:43:19] it=1052 colorings=600 lazy-girth=1477 last: m=48 classes=4 cclen=24 t=0s
[23:43:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1354 colorings=707 lazy-girth=2135 time=0s


==> anc/search/logs/slice_M16_r3_g6.log <==
[23:44:29] slice r=3 H=M16 |H|=16 n=48 classes=75 girth>=6 mindeg>=3
[23:44:30] eager C3/C4 clauses: 30460
[23:44:30] it=531 colorings=200 lazy-girth=1538 last: m=96 classes=7 cclen=66 t=1s
[23:44:31] it=890 colorings=400 lazy-girth=1867 last: m=88 classes=6 cclen=67 t=1s
[23:44:31] it=1222 colorings=600 lazy-girth=2201 last: m=88 classes=7 cclen=68 t=1s
[23:44:31] it=1666 colorings=800 lazy-girth=2966 last: m=88 classes=6 cclen=69 t=2s
[23:44:32] it=2066 colorings=1000 lazy-girth=3503 last: m=88 classes=6 cclen=67 t=2s
[23:44:32] it=2432 colorings=1200 lazy-girth=3879 last: m=88 classes=6 cclen=69 t=3s
[23:44:32] it=2809 colorings=1400 lazy-girth=4185 last: m=88 classes=7 cclen=68 t=3s
[23:44:33] it=3307 colorings=1600 lazy-girth=5072 last: m=88 classes=6 cclen=69 t=3s
[23:44:33] it=3823 colorings=1800 lazy-girth=5774 last: m=88 classes=6 cclen=68 t=4s
[23:44:34] it=4213 colorings=2000 lazy-girth=6149 last: m=88 classes=7 cclen=68 t=4s
[23:44:34] it=4562 colorings=2200 lazy-girth=6383 last: m=88 classes=7 cclen=68 t=4s
[23:44:34] it=5124 colorings=2400 lazy-girth=7451 last: m=88 classes=7 cclen=65 t=5s
[23:44:35] it=5432 colorings=2600 lazy-girth=7622 last: m=80 classes=6 cclen=68 t=5s
[23:44:35] it=5732 colorings=2800 lazy-girth=7768 last: m=88 classes=6 cclen=69 t=6s
[23:44:35] it=6048 colorings=3000 lazy-girth=7945 last: m=88 classes=6 cclen=69 t=6s
[23:44:35] it=6353 colorings=3200 lazy-girth=8093 last: m=88 classes=6 cclen=69 t=6s
[23:44:36] it=6699 colorings=3400 lazy-girth=8362 last: m=96 classes=7 cclen=65 t=6s
[23:44:36] it=7040 colorings=3600 lazy-girth=8574 last: m=88 classes=6 cclen=67 t=7s
[23:44:36] it=7373 colorings=3800 lazy-girth=8827 last: m=80 classes=5 cclen=70 t=7s
[23:44:37] it=7847 colorings=4000 lazy-girth=9101 last: m=88 classes=6 cclen=68 t=7s
[23:44:37] it=8241 colorings=4200 lazy-girth=9417 last: m=88 classes=6 cclen=69 t=8s
[23:44:37] it=8556 colorings=4400 lazy-girth=9612 last: m=88 classes=6 cclen=67 t=8s
[23:44:38] it=8921 colorings=4600 lazy-girth=9843 last: m=96 classes=7 cclen=68 t=8s
[23:44:38] it=9286 colorings=4800 lazy-girth=10064 last: m=96 classes=7 cclen=68 t=8s
[23:44:38] it=9634 colorings=5000 lazy-girth=10288 last: m=88 classes=6 cclen=68 t=9s
[23:44:39] it=10076 colorings=5200 lazy-girth=10687 last: m=104 classes=8 cclen=64 t=9s
[23:44:39] it=10451 colorings=5400 lazy-girth=10875 last: m=88 classes=6 cclen=68 t=9s
[23:44:39] it=10791 colorings=5600 lazy-girth=11024 last: m=88 classes=7 cclen=67 t=10s
[23:44:39] it=11111 colorings=5800 lazy-girth=11206 last: m=88 classes=6 cclen=66 t=10s
[23:44:40] it=11395 colorings=6000 lazy-girth=11331 last: m=96 classes=7 cclen=66 t=10s
[23:44:40] it=11705 colorings=6200 lazy-girth=11506 last: m=96 classes=7 cclen=67 t=10s
[23:44:40] it=12036 colorings=6400 lazy-girth=11730 last: m=88 classes=6 cclen=69 t=11s
[23:44:41] it=12543 colorings=6600 lazy-girth=12419 last: m=96 classes=7 cclen=64 t=11s
[23:44:41] it=13068 colorings=6800 lazy-girth=13011 last: m=96 classes=7 cclen=59 t=12s
[23:44:42] it=13521 colorings=7000 lazy-girth=13442 last: m=88 classes=6 cclen=66 t=12s
[23:44:42] it=13784 colorings=7200 lazy-girth=13505 last: m=96 classes=7 cclen=68 t=13s
[23:44:42] it=14117 colorings=7400 lazy-girth=13806 last: m=88 classes=6 cclen=69 t=13s
[23:44:43] it=14462 colorings=7600 lazy-girth=14040 last: m=88 classes=6 cclen=69 t=13s
[23:44:43] it=14818 colorings=7800 lazy-girth=14306 last: m=88 classes=6 cclen=68 t=13s
[23:44:43] it=15159 colorings=8000 lazy-girth=14529 last: m=88 classes=6 cclen=69 t=14s
[23:44:44] it=15507 colorings=8200 lazy-girth=14763 last: m=88 classes=6 cclen=69 t=14s
[23:44:44] it=15850 colorings=8400 lazy-girth=14995 last: m=80 classes=5 cclen=69 t=14s
[23:44:44] it=16153 colorings=8600 lazy-girth=15152 last: m=96 classes=7 cclen=67 t=15s
[23:44:44] it=16393 colorings=8800 lazy-girth=15192 last: m=88 classes=6 cclen=68 t=15s
[23:44:45] it=16755 colorings=9000 lazy-girth=15455 last: m=88 classes=6 cclen=69 t=15s
[23:44:45] it=17134 colorings=9200 lazy-girth=15744 last: m=88 classes=6 cclen=69 t=16s
[23:44:45] it=17480 colorings=9400 lazy-girth=15974 last: m=88 classes=6 cclen=69 t=16s
[23:44:46] it=17860 colorings=9600 lazy-girth=16286 last: m=88 classes=7 cclen=68 t=16s
[23:44:46] it=18197 colorings=9800 lazy-girth=16484 last: m=96 classes=7 cclen=68 t=16s
[23:44:46] it=18512 colorings=10000 lazy-girth=16654 last: m=88 classes=7 cclen=68 t=17s
[23:44:47] it=18863 colorings=10200 lazy-girth=16858 last: m=88 classes=6 cclen=69 t=17s
[23:44:47] it=19308 colorings=10400 lazy-girth=17438 last: m=96 classes=7 cclen=64 t=18s
[23:44:47] it=19692 colorings=10600 lazy-girth=17867 last: m=88 classes=6 cclen=69 t=18s
[23:44:48] it=19913 colorings=10800 lazy-girth=17888 last: m=88 classes=6 cclen=69 t=18s
[23:44:48] it=20258 colorings=11000 lazy-girth=18169 last: m=88 classes=6 cclen=69 t=18s
[23:44:48] it=20608 colorings=11200 lazy-girth=18436 last: m=96 classes=7 cclen=68 t=19s
[23:44:48] it=20941 colorings=11400 lazy-girth=18643 last: m=88 classes=6 cclen=69 t=19s
[23:44:49] it=21277 colorings=11600 lazy-girth=18883 last: m=80 classes=6 cclen=67 t=19s
[23:44:49] it=21634 colorings=11800 lazy-girth=19159 last: m=88 classes=6 cclen=68 t=20s
[23:44:49] it=21955 colorings=12000 lazy-girth=19349 last: m=96 classes=7 cclen=64 t=20s
[23:44:50] it=22196 colorings=12200 lazy-girth=19411 last: m=88 classes=6 cclen=69 t=20s
[23:44:50] it=22448 colorings=12400 lazy-girth=19480 last: m=88 classes=7 cclen=67 t=20s
[23:44:50] it=22809 colorings=12600 lazy-girth=19714 last: m=96 classes=7 cclen=68 t=21s
[23:44:50] it=23096 colorings=12800 lazy-girth=19829 last: m=88 classes=6 cclen=64 t=21s
[23:44:51] it=23384 colorings=13000 lazy-girth=19937 last: m=96 classes=7 cclen=67 t=21s
[23:44:51] it=23683 colorings=13200 lazy-girth=20078 last: m=88 classes=6 cclen=69 t=21s
[23:44:51] it=23994 colorings=13400 lazy-girth=20223 last: m=88 classes=7 cclen=63 t=22s
[23:44:51] it=24284 colorings=13600 lazy-girth=20344 last: m=88 classes=6 cclen=67 t=22s
[23:44:51] it=24575 colorings=13800 lazy-girth=20458 last: m=88 classes=6 cclen=68 t=22s
[23:44:52] it=25092 colorings=14000 lazy-girth=21068 last: m=88 classes=6 cclen=69 t=22s
[23:44:52] it=25530 colorings=14200 lazy-girth=21341 last: m=88 classes=6 cclen=68 t=23s
[23:44:53] it=25904 colorings=14400 lazy-girth=21645 last: m=88 classes=7 cclen=66 t=23s
[23:44:53] it=26283 colorings=14600 lazy-girth=21906 last: m=88 classes=6 cclen=69 t=23s
[23:44:53] it=26654 colorings=14800 lazy-girth=22170 last: m=96 classes=7 cclen=68 t=24s
[23:44:53] it=26967 colorings=15000 lazy-girth=22349 last: m=88 classes=7 cclen=67 t=24s
[23:44:54] it=27324 colorings=15200 lazy-girth=22625 last: m=96 classes=7 cclen=68 t=24s
[23:44:54] it=27653 colorings=15400 lazy-girth=22828 last: m=88 classes=7 cclen=68 t=25s
[23:44:54] it=27960 colorings=15600 lazy-girth=22982 last: m=88 classes=6 cclen=68 t=25s
[23:44:54] it=28217 colorings=15800 lazy-girth=23062 last: m=104 classes=7 cclen=59 t=25s
[23:44:55] it=28533 colorings=16000 lazy-girth=23260 last: m=88 classes=6 cclen=69 t=25s
[23:44:55] it=28805 colorings=16200 lazy-girth=23364 last: m=88 classes=6 cclen=69 t=26s
[23:44:55] it=29108 colorings=16400 lazy-girth=23572 last: m=88 classes=7 cclen=68 t=26s
[23:44:56] it=29431 colorings=16600 lazy-girth=23781 last: m=88 classes=6 cclen=69 t=26s
[23:44:56] it=29721 colorings=16800 lazy-girth=23903 last: m=88 classes=6 cclen=69 t=26s
[23:44:56] it=30055 colorings=17000 lazy-girth=24115 last: m=96 classes=7 cclen=68 t=27s
[23:44:56] it=30417 colorings=17200 lazy-girth=24367 last: m=80 classes=6 cclen=63 t=27s
[23:44:57] it=30767 colorings=17400 lazy-girth=24594 last: m=88 classes=6 cclen=68 t=27s
[23:44:57] it=31094 colorings=17600 lazy-girth=24786 last: m=88 classes=6 cclen=68 t=28s
[23:44:57] it=31466 colorings=17800 lazy-girth=25020 last: m=88 classes=6 cclen=69 t=28s
[23:44:58] it=31839 colorings=18000 lazy-girth=25249 last: m=96 classes=7 cclen=67 t=28s
[23:44:58] it=32208 colorings=18200 lazy-girth=25524 last: m=88 classes=7 cclen=68 t=28s
[23:44:58] it=32551 colorings=18400 lazy-girth=25739 last: m=88 classes=6 cclen=67 t=29s
[23:44:58] it=32871 colorings=18600 lazy-girth=25889 last: m=88 classes=6 cclen=60 t=29s
[23:44:59] it=33142 colorings=18800 lazy-girth=25969 last: m=88 classes=6 cclen=68 t=29s
[23:44:59] it=33443 colorings=19000 lazy-girth=26120 last: m=88 classes=6 cclen=66 t=29s
[23:44:59] it=33755 colorings=19200 lazy-girth=26280 last: m=80 classes=6 cclen=68 t=30s
[23:45:00] it=34222 colorings=19400 lazy-girth=26753 last: m=88 classes=6 cclen=67 t=30s
[23:45:00] it=34550 colorings=19600 lazy-girth=26963 last: m=88 classes=6 cclen=69 t=31s
[23:45:00] it=34887 colorings=19800 lazy-girth=27175 last: m=104 classes=8 cclen=60 t=31s
[23:45:01] it=35304 colorings=20000 lazy-girth=27460 last: m=80 classes=6 cclen=69 t=31s
[23:45:01] it=35602 colorings=20200 lazy-girth=27593 last: m=88 classes=6 cclen=69 t=32s
[23:45:01] it=35940 colorings=20400 lazy-girth=27800 last: m=88 classes=6 cclen=69 t=32s
[23:45:02] it=36195 colorings=20600 lazy-girth=27860 last: m=96 classes=7 cclen=68 t=32s
[23:45:02] it=36474 colorings=20800 lazy-girth=27961 last: m=88 classes=6 cclen=67 t=32s
[23:45:02] it=36769 colorings=21000 lazy-girth=28095 last: m=88 classes=6 cclen=69 t=33s
[23:45:03] it=37188 colorings=21200 lazy-girth=28433 last: m=88 classes=7 cclen=68 t=33s
[23:45:03] it=37549 colorings=21400 lazy-girth=28655 last: m=88 classes=6 cclen=66 t=33s
[23:45:03] it=37864 colorings=21600 lazy-girth=28804 last: m=88 classes=6 cclen=69 t=34s
[23:45:03] it=38216 colorings=21800 lazy-girth=29037 last: m=88 classes=7 cclen=68 t=34s
[23:45:04] it=38555 colorings=22000 lazy-girth=29226 last: m=88 classes=6 cclen=68 t=34s
[23:45:04] it=38893 colorings=22200 lazy-girth=29443 last: m=88 classes=6 cclen=69 t=35s
[23:45:04] it=39219 colorings=22400 lazy-girth=29626 last: m=96 classes=7 cclen=67 t=35s
[23:45:05] it=39532 colorings=22600 lazy-girth=29828 last: m=88 classes=7 cclen=68 t=35s
[23:45:05] it=39842 colorings=22800 lazy-girth=29992 last: m=88 classes=6 cclen=69 t=35s
[23:45:05] it=40145 colorings=23000 lazy-girth=30167 last: m=80 classes=6 cclen=68 t=36s
[23:45:05] it=40480 colorings=23200 lazy-girth=30335 last: m=88 classes=6 cclen=69 t=36s
[23:45:06] it=40766 colorings=23400 lazy-girth=30456 last: m=88 classes=7 cclen=68 t=36s
[23:45:06] it=41100 colorings=23600 lazy-girth=30674 last: m=96 classes=7 cclen=68 t=36s
[23:45:06] it=41426 colorings=23800 lazy-girth=30853 last: m=88 classes=6 cclen=65 t=37s
[23:45:06] it=41726 colorings=24000 lazy-girth=30974 last: m=88 classes=6 cclen=69 t=37s
[23:45:07] it=42028 colorings=24200 lazy-girth=31131 last: m=88 classes=6 cclen=69 t=37s
[23:45:07] it=42410 colorings=24400 lazy-girth=31469 last: m=88 classes=6 cclen=69 t=38s
[23:45:07] it=42744 colorings=24600 lazy-girth=31681 last: m=88 classes=6 cclen=68 t=38s
[23:45:08] it=43028 colorings=24800 lazy-girth=31775 last: m=96 classes=7 cclen=68 t=38s
[23:45:08] it=43357 colorings=25000 lazy-girth=31931 last: m=88 classes=6 cclen=69 t=38s
[23:45:08] it=43683 colorings=25200 lazy-girth=32079 last: m=88 classes=6 cclen=69 t=39s
[23:45:08] it=44019 colorings=25400 lazy-girth=32273 last: m=88 classes=6 cclen=69 t=39s
[23:45:09] it=44286 colorings=25600 lazy-girth=32372 last: m=88 classes=6 cclen=69 t=39s
[23:45:09] it=44622 colorings=25800 lazy-girth=32626 last: m=88 classes=7 cclen=67 t=39s
[23:45:09] it=44949 colorings=26000 lazy-girth=32806 last: m=88 classes=6 cclen=69 t=40s
[23:45:09] it=45255 colorings=26200 lazy-girth=32967 last: m=88 classes=7 cclen=66 t=40s
[23:45:10] it=45579 colorings=26400 lazy-girth=33146 last: m=88 classes=7 cclen=68 t=40s
[23:45:10] it=45880 colorings=26600 lazy-girth=33284 last: m=88 classes=6 cclen=69 t=41s
[23:45:10] it=46188 colorings=26800 lazy-girth=33469 last: m=88 classes=7 cclen=68 t=41s
[23:45:11] it=46477 colorings=27000 lazy-girth=33575 last: m=88 classes=7 cclen=64 t=41s
[23:45:11] it=46795 colorings=27200 lazy-girth=33757 last: m=88 classes=6 cclen=68 t=41s
[23:45:11] it=47067 colorings=27400 lazy-girth=33852 last: m=88 classes=6 cclen=69 t=42s
[23:45:11] it=47429 colorings=27600 lazy-girth=34101 last: m=88 classes=7 cclen=68 t=42s
[23:45:12] it=47770 colorings=27800 lazy-girth=34282 last: m=96 classes=7 cclen=68 t=42s
[23:45:12] it=48104 colorings=28000 lazy-girth=34498 last: m=96 classes=7 cclen=68 t=43s
[23:45:12] it=48420 colorings=28200 lazy-girth=34637 last: m=88 classes=6 cclen=69 t=43s
[23:45:13] it=48718 colorings=28400 lazy-girth=34762 last: m=104 classes=8 cclen=61 t=43s
[23:45:13] it=48993 colorings=28600 lazy-girth=34845 last: m=88 classes=6 cclen=69 t=43s
[23:45:13] it=49308 colorings=28800 lazy-girth=35037 last: m=88 classes=7 cclen=67 t=44s
[23:45:13] it=49605 colorings=29000 lazy-girth=35211 last: m=88 classes=7 cclen=66 t=44s
[23:45:14] it=49913 colorings=29200 lazy-girth=35373 last: m=88 classes=7 cclen=67 t=44s
[23:45:14] it=50313 colorings=29400 lazy-girth=35630 last: m=88 classes=6 cclen=68 t=45s
[23:45:14] it=50546 colorings=29600 lazy-girth=35677 last: m=96 classes=7 cclen=68 t=45s
[23:45:14] it=50798 colorings=29800 lazy-girth=35750 last: m=88 classes=6 cclen=62 t=45s
[23:45:15] it=51082 colorings=30000 lazy-girth=35868 last: m=88 classes=6 cclen=69 t=45s
[23:45:15] it=51414 colorings=30200 lazy-girth=36076 last: m=88 classes=6 cclen=66 t=46s
[23:45:15] it=51736 colorings=30400 lazy-girth=36248 last: m=88 classes=6 cclen=69 t=46s
[23:45:16] it=52038 colorings=30600 lazy-girth=36394 last: m=88 classes=7 cclen=68 t=46s
[23:45:16] it=52273 colorings=30800 lazy-girth=36432 last: m=80 classes=6 cclen=69 t=46s
[23:45:16] it=52572 colorings=31000 lazy-girth=36573 last: m=96 classes=7 cclen=68 t=47s
[23:45:16] it=52815 colorings=31200 lazy-girth=36638 last: m=96 classes=7 cclen=68 t=47s
[23:45:17] it=53141 colorings=31400 lazy-girth=36809 last: m=96 classes=7 cclen=64 t=47s
[23:45:17] it=53465 colorings=31600 lazy-girth=36993 last: m=96 classes=7 cclen=67 t=47s
[23:45:17] it=53741 colorings=31800 lazy-girth=37080 last: m=88 classes=7 cclen=64 t=48s
[23:45:17] it=54006 colorings=32000 lazy-girth=37172 last: m=88 classes=6 cclen=69 t=48s
[23:45:18] it=54317 colorings=32200 lazy-girth=37298 last: m=88 classes=6 cclen=69 t=48s
[23:45:18] it=54582 colorings=32400 lazy-girth=37377 last: m=88 classes=7 cclen=68 t=49s
[23:45:18] it=54903 colorings=32600 lazy-girth=37522 last: m=88 classes=7 cclen=67 t=49s
[23:45:19] it=55172 colorings=32800 lazy-girth=37603 last: m=88 classes=7 cclen=67 t=49s
[23:45:19] it=55544 colorings=33000 lazy-girth=37842 last: m=88 classes=7 cclen=67 t=49s
[23:45:19] it=55853 colorings=33200 lazy-girth=37992 last: m=88 classes=7 cclen=66 t=50s
[23:45:19] it=56142 colorings=33400 lazy-girth=38110 last: m=88 classes=7 cclen=68 t=50s
[23:45:20] it=56452 colorings=33600 lazy-girth=38234 last: m=88 classes=7 cclen=67 t=50s
[23:45:20] it=56742 colorings=33800 lazy-girth=38336 last: m=88 classes=7 cclen=68 t=50s
[23:45:20] it=57067 colorings=34000 lazy-girth=38484 last: m=80 classes=6 cclen=68 t=51s
[23:45:20] it=57336 colorings=34200 lazy-girth=38557 last: m=88 classes=7 cclen=68 t=51s
[23:45:21] it=57599 colorings=34400 lazy-girth=38621 last: m=88 classes=7 cclen=68 t=51s
[23:45:21] it=57888 colorings=34600 lazy-girth=38732 last: m=88 classes=7 cclen=68 t=51s
[23:45:21] it=58220 colorings=34800 lazy-girth=38910 last: m=88 classes=7 cclen=66 t=52s
[23:45:22] it=58572 colorings=35000 lazy-girth=39119 last: m=88 classes=6 cclen=69 t=52s
[23:45:22] it=58877 colorings=35200 lazy-girth=39246 last: m=88 classes=6 cclen=69 t=52s
[23:45:22] it=59144 colorings=35400 lazy-girth=39352 last: m=96 classes=7 cclen=68 t=53s
[23:45:22] it=59449 colorings=35600 lazy-girth=39517 last: m=88 classes=6 cclen=68 t=53s
[23:45:23] it=59762 colorings=35800 lazy-girth=39684 last: m=88 classes=7 cclen=67 t=53s
[23:45:23] it=60071 colorings=36000 lazy-girth=39836 last: m=88 classes=6 cclen=67 t=53s
[23:45:23] it=60389 colorings=36200 lazy-girth=40028 last: m=96 classes=7 cclen=68 t=54s
[23:45:23] it=60663 colorings=36400 lazy-girth=40122 last: m=88 classes=6 cclen=59 t=54s
[23:45:24] it=60954 colorings=36600 lazy-girth=40260 last: m=88 classes=6 cclen=67 t=54s
[23:45:24] it=61261 colorings=36800 lazy-girth=40422 last: m=88 classes=6 cclen=69 t=55s
[23:45:24] it=61576 colorings=37000 lazy-girth=40553 last: m=88 classes=6 cclen=64 t=55s
[23:45:25] it=61850 colorings=37200 lazy-girth=40651 last: m=88 classes=7 cclen=68 t=55s
[23:45:25] it=62136 colorings=37400 lazy-girth=40751 last: m=88 classes=6 cclen=68 t=55s
[23:45:25] it=62407 colorings=37600 lazy-girth=40846 last: m=96 classes=7 cclen=68 t=56s
[23:45:25] it=62703 colorings=37800 lazy-girth=40992 last: m=96 classes=7 cclen=68 t=56s
[23:45:26] it=62986 colorings=38000 lazy-girth=41105 last: m=88 classes=6 cclen=68 t=56s
[23:45:26] it=63289 colorings=38200 lazy-girth=41245 last: m=88 classes=6 cclen=69 t=56s
[23:45:26] it=63595 colorings=38400 lazy-girth=41381 last: m=96 classes=7 cclen=68 t=57s
[23:45:26] it=63847 colorings=38600 lazy-girth=41450 last: m=88 classes=6 cclen=68 t=57s
[23:45:27] it=64168 colorings=38800 lazy-girth=41592 last: m=88 classes=7 cclen=68 t=57s
[23:45:27] it=64476 colorings=39000 lazy-girth=41739 last: m=88 classes=6 cclen=69 t=57s
[23:45:27] it=64782 colorings=39200 lazy-girth=41866 last: m=88 classes=7 cclen=68 t=58s
[23:45:27] it=65135 colorings=39400 lazy-girth=42062 last: m=88 classes=6 cclen=68 t=58s
[23:45:28] it=65447 colorings=39600 lazy-girth=42195 last: m=88 classes=7 cclen=66 t=58s
[23:45:28] it=65784 colorings=39800 lazy-girth=42361 last: m=88 classes=6 cclen=68 t=59s
[23:45:28] it=66092 colorings=40000 lazy-girth=42486 last: m=88 classes=7 cclen=68 t=59s
[23:45:29] it=66377 colorings=40200 lazy-girth=42591 last: m=88 classes=6 cclen=69 t=59s
[23:45:29] it=66643 colorings=40400 lazy-girth=42666 last: m=80 classes=6 cclen=63 t=59s
[23:45:29] it=66916 colorings=40600 lazy-girth=42750 last: m=88 classes=7 cclen=68 t=60s
[23:45:29] it=67166 colorings=40800 lazy-girth=42808 last: m=88 classes=6 cclen=68 t=60s
[23:45:30] it=67400 colorings=41000 lazy-girth=42847 last: m=96 classes=7 cclen=67 t=60s
[23:45:30] it=67641 colorings=41200 lazy-girth=42889 last: m=80 classes=6 cclen=68 t=60s
[23:45:30] it=67896 colorings=41400 lazy-girth=42958 last: m=88 classes=6 cclen=69 t=61s
[23:45:30] it=68203 colorings=41600 lazy-girth=43127 last: m=88 classes=6 cclen=69 t=61s
[23:45:31] it=68455 colorings=41800 lazy-girth=43182 last: m=88 classes=6 cclen=68 t=61s
[23:45:31] it=68741 colorings=42000 lazy-girth=43314 last: m=88 classes=6 cclen=69 t=61s
[23:45:31] it=69027 colorings=42200 lazy-girth=43405 last: m=88 classes=6 cclen=69 t=62s
[23:45:31] it=69263 colorings=42400 lazy-girth=43442 last: m=88 classes=6 cclen=68 t=62s
[23:45:32] it=69525 colorings=42600 lazy-girth=43518 last: m=88 classes=6 cclen=68 t=62s
[23:45:32] it=69799 colorings=42800 lazy-girth=43629 last: m=88 classes=6 cclen=69 t=62s
[23:45:32] it=70060 colorings=43000 lazy-girth=43700 last: m=88 classes=6 cclen=69 t=63s
[23:45:32] it=70333 colorings=43200 lazy-girth=43801 last: m=88 classes=6 cclen=67 t=63s
[23:45:33] it=70606 colorings=43400 lazy-girth=43889 last: m=88 classes=6 cclen=69 t=63s
[23:45:33] it=70868 colorings=43600 lazy-girth=43992 last: m=96 classes=7 cclen=68 t=64s
[23:45:33] it=71157 colorings=43800 lazy-girth=44102 last: m=88 classes=7 cclen=68 t=64s
[23:45:33] it=71426 colorings=44000 lazy-girth=44208 last: m=88 classes=6 cclen=69 t=64s
[23:45:34] it=71672 colorings=44200 lazy-girth=44269 last: m=88 classes=6 cclen=67 t=64s
[23:45:34] it=71961 colorings=44400 lazy-girth=44406 last: m=88 classes=6 cclen=67 t=65s
[23:45:34] it=72234 colorings=44600 lazy-girth=44500 last: m=88 classes=6 cclen=69 t=65s
[23:45:35] it=72494 colorings=44800 lazy-girth=44569 last: m=88 classes=6 cclen=68 t=65s
[23:45:35] it=72723 colorings=45000 lazy-girth=44606 last: m=88 classes=6 cclen=68 t=65s
[23:45:35] it=72967 colorings=45200 lazy-girth=44664 last: m=88 classes=6 cclen=65 t=66s
[23:45:35] it=73220 colorings=45400 lazy-girth=44726 last: m=88 classes=6 cclen=64 t=66s
[23:45:36] it=73486 colorings=45600 lazy-girth=44796 last: m=88 classes=7 cclen=68 t=66s
[23:45:36] it=73720 colorings=45800 lazy-girth=44840 last: m=88 classes=6 cclen=69 t=67s
[23:45:36] it=74001 colorings=46000 lazy-girth=44939 last: m=88 classes=6 cclen=69 t=67s
[23:45:37] it=74339 colorings=46200 lazy-girth=45325 last: m=88 classes=6 cclen=66 t=67s
[23:45:37] it=74768 colorings=46400 lazy-girth=45807 last: m=96 classes=7 cclen=67 t=68s
[23:45:38] it=75035 colorings=46600 lazy-girth=45911 last: m=96 classes=7 cclen=66 t=68s
[23:45:38] it=75375 colorings=46800 lazy-girth=46164 last: m=88 classes=7 cclen=68 t=68s
[23:45:38] it=75776 colorings=47000 lazy-girth=46536 last: m=88 classes=7 cclen=68 t=69s
[23:45:39] it=76136 colorings=47200 lazy-girth=46792 last: m=96 classes=7 cclen=63 t=69s
[23:45:39] it=76505 colorings=47400 lazy-girth=47071 last: m=88 classes=6 cclen=68 t=69s
[23:45:39] it=76879 colorings=47600 lazy-girth=47381 last: m=88 classes=6 cclen=67 t=70s
[23:45:39] it=77188 colorings=47800 lazy-girth=47553 last: m=88 classes=6 cclen=69 t=70s
[23:45:40] it=77469 colorings=48000 lazy-girth=47677 last: m=96 classes=7 cclen=68 t=70s
[23:45:40] it=77810 colorings=48200 lazy-girth=47939 last: m=88 classes=6 cclen=67 t=71s
[23:45:40] it=78069 colorings=48400 lazy-girth=48026 last: m=80 classes=5 cclen=69 t=71s
[23:45:41] it=78439 colorings=48600 lazy-girth=48294 last: m=88 classes=7 cclen=68 t=71s
[23:45:41] it=78740 colorings=48800 lazy-girth=48428 last: m=88 classes=6 cclen=69 t=71s
[23:45:41] it=79097 colorings=49000 lazy-girth=48640 last: m=96 classes=7 cclen=62 t=72s
[23:45:41] it=79441 colorings=49200 lazy-girth=48835 last: m=88 classes=6 cclen=67 t=72s
[23:45:42] it=79800 colorings=49400 lazy-girth=49127 last: m=88 classes=6 cclen=69 t=72s
[23:45:42] it=80205 colorings=49600 lazy-girth=49467 last: m=96 classes=7 cclen=67 t=73s
[23:45:42] it=80540 colorings=49800 lazy-girth=49687 last: m=96 classes=6 cclen=57 t=73s
[23:45:43] it=80840 colorings=50000 lazy-girth=49867 last: m=88 classes=7 cclen=67 t=73s
[23:45:43] it=81142 colorings=50200 lazy-girth=50003 last: m=96 classes=7 cclen=56 t=74s
[23:45:43] it=81441 colorings=50400 lazy-girth=50143 last: m=96 classes=7 cclen=62 t=74s
[23:45:44] it=81785 colorings=50600 lazy-girth=50324 last: m=88 classes=7 cclen=68 t=74s
[23:45:44] it=82149 colorings=50800 lazy-girth=50575 last: m=96 classes=7 cclen=68 t=75s
[23:45:44] it=82480 colorings=51000 lazy-girth=50724 last: m=88 classes=7 cclen=68 t=75s
[23:45:45] it=82742 colorings=51200 lazy-girth=50807 last: m=88 classes=6 cclen=66 t=75s
[23:45:45] it=83006 colorings=51400 lazy-girth=50894 last: m=88 classes=6 cclen=68 t=75s
[23:45:45] it=83410 colorings=51600 lazy-girth=51113 last: m=88 classes=6 cclen=69 t=76s
[23:45:45] it=83766 colorings=51800 lazy-girth=51364 last: m=88 classes=6 cclen=66 t=76s
[23:45:46] it=84092 colorings=52000 lazy-girth=51539 last: m=88 classes=6 cclen=69 t=76s
[23:45:46] it=84442 colorings=52200 lazy-girth=51783 last: m=88 classes=6 cclen=69 t=77s
[23:45:46] it=84859 colorings=52400 lazy-girth=52199 last: m=88 classes=6 cclen=68 t=77s
[23:45:47] it=85173 colorings=52600 lazy-girth=52407 last: m=104 classes=7 cclen=65 t=77s
[23:45:47] it=85515 colorings=52800 lazy-girth=52671 last: m=88 classes=6 cclen=69 t=77s
[23:45:47] it=85802 colorings=53000 lazy-girth=52813 last: m=88 classes=6 cclen=69 t=78s
[23:45:47] it=86124 colorings=53200 lazy-girth=53068 last: m=88 classes=6 cclen=69 t=78s
[23:45:48] it=86444 colorings=53400 lazy-girth=53302 last: m=88 classes=6 cclen=66 t=78s
[23:45:48] it=86761 colorings=53600 lazy-girth=53515 last: m=88 classes=6 cclen=69 t=79s
[23:45:48] it=87064 colorings=53800 lazy-girth=53702 last: m=88 classes=6 cclen=69 t=79s
[23:45:49] it=87379 colorings=54000 lazy-girth=53903 last: m=88 classes=6 cclen=64 t=79s
[23:45:49] it=87717 colorings=54200 lazy-girth=54116 last: m=88 classes=7 cclen=68 t=79s
[23:45:49] it=88009 colorings=54400 lazy-girth=54260 last: m=88 classes=6 cclen=67 t=80s
[23:45:49] it=88300 colorings=54600 lazy-girth=54406 last: m=88 classes=6 cclen=69 t=80s
[23:45:50] it=88606 colorings=54800 lazy-girth=54580 last: m=88 classes=7 cclen=68 t=80s
[23:45:50] it=88881 colorings=55000 lazy-girth=54713 last: m=88 classes=6 cclen=68 t=80s
[23:45:50] it=89225 colorings=55200 lazy-girth=54938 last: m=88 classes=6 cclen=69 t=81s
[23:45:50] it=89511 colorings=55400 lazy-girth=55073 last: m=88 classes=6 cclen=69 t=81s
[23:45:51] it=89792 colorings=55600 lazy-girth=55195 last: m=88 classes=6 cclen=68 t=82s
[23:45:51] it=90072 colorings=55800 lazy-girth=55304 last: m=88 classes=6 cclen=69 t=82s
[23:45:52] it=90315 colorings=56000 lazy-girth=55361 last: m=88 classes=6 cclen=69 t=82s
[23:45:52] it=90596 colorings=56200 lazy-girth=55495 last: m=88 classes=6 cclen=69 t=82s
[23:45:52] it=90919 colorings=56400 lazy-girth=55677 last: m=88 classes=6 cclen=67 t=83s
[23:45:52] it=91254 colorings=56600 lazy-girth=55875 last: m=96 classes=7 cclen=68 t=83s
[23:45:53] it=91581 colorings=56800 lazy-girth=56080 last: m=88 classes=6 cclen=68 t=83s
[23:45:53] it=91869 colorings=57000 lazy-girth=56216 last: m=96 classes=7 cclen=68 t=83s
[23:45:53] it=92189 colorings=57200 lazy-girth=56405 last: m=96 classes=7 cclen=68 t=84s
[23:45:54] it=92534 colorings=57400 lazy-girth=56612 last: m=88 classes=6 cclen=68 t=84s
[23:45:54] it=92810 colorings=57600 lazy-girth=56705 last: m=88 classes=6 cclen=68 t=84s
[23:45:54] it=93128 colorings=57800 lazy-girth=56873 last: m=88 classes=6 cclen=69 t=85s
[23:45:54] it=93357 colorings=58000 lazy-girth=56915 last: m=88 classes=7 cclen=68 t=85s
[23:45:55] it=93660 colorings=58200 lazy-girth=57055 last: m=96 classes=7 cclen=67 t=85s
[23:45:55] it=94012 colorings=58400 lazy-girth=57264 last: m=88 classes=6 cclen=69 t=85s
[23:45:55] it=94367 colorings=58600 lazy-girth=57449 last: m=88 classes=7 cclen=68 t=86s
[23:45:55] it=94700 colorings=58800 lazy-girth=57640 last: m=112 classes=8 cclen=58 t=86s
[23:45:56] it=95067 colorings=59000 lazy-girth=57919 last: m=88 classes=7 cclen=68 t=86s
[23:45:56] it=95442 colorings=59200 lazy-girth=58140 last: m=88 classes=6 cclen=69 t=87s
[23:45:56] it=95764 colorings=59400 lazy-girth=58282 last: m=96 classes=7 cclen=68 t=87s
[23:45:57] it=96083 colorings=59600 lazy-girth=58452 last: m=88 classes=6 cclen=69 t=87s
[23:45:57] it=96400 colorings=59800 lazy-girth=58596 last: m=88 classes=7 cclen=68 t=88s
[23:45:57] it=96677 colorings=60000 lazy-girth=58686 last: m=88 classes=6 cclen=69 t=88s
[23:45:58] it=96987 colorings=60200 lazy-girth=58845 last: m=88 classes=6 cclen=67 t=88s
[23:45:58] it=97310 colorings=60400 lazy-girth=59007 last: m=88 classes=6 cclen=68 t=88s
[23:45:58] it=97630 colorings=60600 lazy-girth=59207 last: m=88 classes=6 cclen=69 t=89s
[23:45:59] it=98032 colorings=60800 lazy-girth=59636 last: m=96 classes=7 cclen=67 t=89s
[23:45:59] it=98345 colorings=61000 lazy-girth=59827 last: m=88 classes=6 cclen=68 t=89s
[23:45:59] it=98657 colorings=61200 lazy-girth=59974 last: m=88 classes=6 cclen=69 t=90s
[23:45:59] it=98953 colorings=61400 lazy-girth=60121 last: m=96 classes=7 cclen=64 t=90s
[23:46:00] it=99219 colorings=61600 lazy-girth=60214 last: m=88 classes=7 cclen=68 t=90s
[23:46:00] it=99513 colorings=61800 lazy-girth=60331 last: m=80 classes=6 cclen=69 t=91s
[23:46:00] it=99843 colorings=62000 lazy-girth=60492 last: m=88 classes=6 cclen=69 t=91s
[23:46:01] it=100098 colorings=62200 lazy-girth=60556 last: m=96 classes=7 cclen=63 t=91s
[23:46:01] it=100359 colorings=62400 lazy-girth=60631 last: m=96 classes=7 cclen=68 t=91s
[23:46:01] it=100620 colorings=62600 lazy-girth=60704 last: m=104 classes=7 cclen=66 t=92s
[23:46:01] it=100887 colorings=62800 lazy-girth=60798 last: m=96 classes=6 cclen=68 t=92s
[23:46:02] it=101191 colorings=63000 lazy-girth=60970 last: m=88 classes=6 cclen=59 t=92s
[23:46:02] it=101502 colorings=63200 lazy-girth=61107 last: m=96 classes=7 cclen=68 t=92s
[23:46:02] it=101797 colorings=63400 lazy-girth=61233 last: m=88 classes=6 cclen=61 t=93s
[23:46:02] it=102147 colorings=63600 lazy-girth=61419 last: m=88 classes=7 cclen=68 t=93s
[23:46:03] it=102465 colorings=63800 lazy-girth=61569 last: m=88 classes=7 cclen=67 t=93s
[23:46:03] it=102701 colorings=64000 lazy-girth=61614 last: m=96 classes=7 cclen=68 t=93s
[23:46:03] it=103021 colorings=64200 lazy-girth=61812 last: m=88 classes=6 cclen=69 t=94s
[23:46:03] it=103382 colorings=64400 lazy-girth=62083 last: m=88 classes=6 cclen=68 t=94s
[23:46:04] it=103710 colorings=64600 lazy-girth=62255 last: m=88 classes=6 cclen=68 t=94s
[23:46:04] it=104068 colorings=64800 lazy-girth=62436 last: m=96 classes=7 cclen=67 t=95s
[23:46:04] it=104353 colorings=65000 lazy-girth=62529 last: m=88 classes=6 cclen=69 t=95s
[23:46:05] it=104664 colorings=65200 lazy-girth=62658 last: m=88 classes=6 cclen=67 t=95s
[23:46:05] it=104994 colorings=65400 lazy-girth=62797 last: m=96 classes=7 cclen=67 t=96s
[23:46:05] it=105286 colorings=65600 lazy-girth=62915 last: m=88 classes=6 cclen=69 t=96s
[23:46:06] it=105638 colorings=65800 lazy-girth=63155 last: m=88 classes=7 cclen=68 t=96s
[23:46:06] it=105924 colorings=66000 lazy-girth=63259 last: m=88 classes=6 cclen=69 t=96s
[23:46:06] it=106219 colorings=66200 lazy-girth=63423 last: m=88 classes=7 cclen=64 t=97s
[23:46:07] it=106884 colorings=66400 lazy-girth=64219 last: m=88 classes=7 cclen=68 t=97s
[23:46:07] it=107460 colorings=66600 lazy-girth=64882 last: m=88 classes=6 cclen=68 t=98s
[23:46:08] it=107833 colorings=66800 lazy-girth=65130 last: m=96 classes=7 cclen=68 t=98s
[23:46:08] it=108149 colorings=67000 lazy-girth=65278 last: m=96 classes=7 cclen=68 t=99s
[23:46:08] it=108456 colorings=67200 lazy-girth=65400 last: m=88 classes=6 cclen=64 t=99s
[23:46:09] it=108754 colorings=67400 lazy-girth=65509 last: m=88 classes=7 cclen=67 t=99s
[23:46:09] it=108997 colorings=67600 lazy-girth=65561 last: m=96 classes=7 cclen=68 t=99s
[23:46:09] it=109253 colorings=67800 lazy-girth=65635 last: m=96 classes=7 cclen=67 t=100s
[23:46:09] it=109583 colorings=68000 lazy-girth=65788 last: m=96 classes=7 cclen=68 t=100s
[23:46:10] it=109827 colorings=68200 lazy-girth=65849 last: m=88 classes=7 cclen=67 t=100s
[23:46:10] it=110115 colorings=68400 lazy-girth=65974 last: m=88 classes=7 cclen=68 t=100s
[23:46:10] it=110390 colorings=68600 lazy-girth=66061 last: m=88 classes=7 cclen=67 t=101s
[23:46:10] it=110635 colorings=68800 lazy-girth=66114 last: m=88 classes=7 cclen=68 t=101s
[23:46:11] it=110915 colorings=69000 lazy-girth=66206 last: m=88 classes=7 cclen=67 t=101s
[23:46:11] it=111166 colorings=69200 lazy-girth=66261 last: m=96 classes=7 cclen=67 t=101s
[23:46:11] it=111431 colorings=69400 lazy-girth=66332 last: m=88 classes=7 cclen=67 t=102s
[23:46:11] it=111727 colorings=69600 lazy-girth=66445 last: m=88 classes=6 cclen=67 t=102s
[23:46:12] it=111980 colorings=69800 lazy-girth=66505 last: m=88 classes=7 cclen=68 t=102s
[23:46:12] it=112263 colorings=70000 lazy-girth=66598 last: m=88 classes=7 cclen=65 t=102s
[23:46:12] it=112580 colorings=70200 lazy-girth=66732 last: m=88 classes=7 cclen=67 t=103s
[23:46:13] it=112957 colorings=70400 lazy-girth=66921 last: m=96 classes=7 cclen=67 t=103s
[23:46:13] it=113253 colorings=70600 lazy-girth=67048 last: m=88 classes=6 cclen=69 t=103s
[23:46:13] it=113546 colorings=70800 lazy-girth=67192 last: m=88 classes=7 cclen=68 t=104s
[23:46:13] it=113858 colorings=71000 lazy-girth=67384 last: m=80 classes=6 cclen=68 t=104s
[23:46:14] it=114200 colorings=71200 lazy-girth=67556 last: m=88 classes=6 cclen=69 t=104s
[23:46:14] it=114499 colorings=71400 lazy-girth=67665 last: m=88 classes=7 cclen=66 t=105s
[23:46:14] it=114789 colorings=71600 lazy-girth=67770 last: m=88 classes=7 cclen=68 t=105s
[23:46:15] it=115028 colorings=71800 lazy-girth=67811 last: m=96 classes=7 cclen=67 t=105s
[23:46:15] it=115302 colorings=72000 lazy-girth=67905 last: m=88 classes=6 cclen=62 t=105s
[23:46:15] it=115585 colorings=72200 lazy-girth=68032 last: m=88 classes=7 cclen=67 t=106s
[23:46:15] it=115889 colorings=72400 lazy-girth=68210 last: m=88 classes=6 cclen=69 t=106s
[23:46:16] it=116164 colorings=72600 lazy-girth=68307 last: m=88 classes=7 cclen=67 t=106s
[23:46:16] it=116480 colorings=72800 lazy-girth=68503 last: m=88 classes=6 cclen=68 t=107s
[23:46:16] it=116788 colorings=73000 lazy-girth=68635 last: m=88 classes=6 cclen=69 t=107s
[23:46:17] it=117044 colorings=73200 lazy-girth=68696 last: m=88 classes=6 cclen=69 t=107s
[23:46:17] it=117278 colorings=73400 lazy-girth=68731 last: m=88 classes=6 cclen=69 t=107s
[23:46:17] it=117572 colorings=73600 lazy-girth=68848 last: m=88 classes=6 cclen=66 t=108s
[23:46:17] it=117813 colorings=73800 lazy-girth=68904 last: m=88 classes=6 cclen=62 t=108s
[23:46:18] it=118059 colorings=74000 lazy-girth=68972 last: m=96 classes=7 cclen=67 t=108s
[23:46:18] it=118309 colorings=74200 lazy-girth=69027 last: m=88 classes=7 cclen=68 t=108s
[23:46:18] it=118615 colorings=74400 lazy-girth=69186 last: m=88 classes=6 cclen=69 t=109s
[23:46:19] it=118896 colorings=74600 lazy-girth=69296 last: m=88 classes=6 cclen=69 t=109s
[23:46:19] it=119167 colorings=74800 lazy-girth=69382 last: m=96 classes=7 cclen=68 t=109s
[23:46:19] it=119460 colorings=75000 lazy-girth=69490 last: m=88 classes=7 cclen=68 t=110s
[23:46:19] it=119742 colorings=75200 lazy-girth=69591 last: m=96 classes=7 cclen=68 t=110s
[23:46:20] it=120026 colorings=75400 lazy-girth=69698 last: m=96 classes=7 cclen=62 t=110s
[23:46:20] it=120281 colorings=75600 lazy-girth=69757 last: m=88 classes=6 cclen=69 t=110s
[23:46:20] it=120542 colorings=75800 lazy-girth=69833 last: m=88 classes=6 cclen=69 t=111s
[23:46:20] it=120796 colorings=76000 lazy-girth=69900 last: m=88 classes=6 cclen=67 t=111s
[23:46:21] it=121135 colorings=76200 lazy-girth=70073 last: m=80 classes=6 cclen=69 t=111s
[23:46:21] it=121469 colorings=76400 lazy-girth=70239 last: m=80 classes=6 cclen=69 t=112s
[23:46:21] it=121726 colorings=76600 lazy-girth=70300 last: m=88 classes=7 cclen=66 t=112s
[23:46:22] it=122004 colorings=76800 lazy-girth=70387 last: m=88 classes=7 cclen=68 t=112s
[23:46:22] it=122304 colorings=77000 lazy-girth=70504 last: m=88 classes=7 cclen=68 t=112s
[23:46:22] it=122581 colorings=77200 lazy-girth=70586 last: m=88 classes=7 cclen=68 t=113s
[23:46:22] it=122823 colorings=77400 lazy-girth=70630 last: m=96 classes=7 cclen=68 t=113s
[23:46:23] it=123150 colorings=77600 lazy-girth=70763 last: m=88 classes=6 cclen=68 t=113s
[23:46:23] it=123385 colorings=77800 lazy-girth=70809 last: m=96 classes=7 cclen=67 t=114s
[23:46:23] it=123625 colorings=78000 lazy-girth=70859 last: m=88 classes=6 cclen=69 t=114s
[23:46:24] it=123902 colorings=78200 lazy-girth=70961 last: m=96 classes=7 cclen=67 t=114s
[23:46:24] it=124147 colorings=78400 lazy-girth=71006 last: m=88 classes=6 cclen=68 t=114s
[23:46:24] it=124385 colorings=78600 lazy-girth=71044 last: m=88 classes=6 cclen=69 t=115s
[23:46:24] it=124645 colorings=78800 lazy-girth=71106 last: m=88 classes=6 cclen=68 t=115s
[23:46:25] it=124870 colorings=79000 lazy-girth=71134 last: m=88 classes=6 cclen=69 t=115s
[23:46:25] it=125146 colorings=79200 lazy-girth=71218 last: m=88 classes=6 cclen=65 t=115s
[23:46:25] it=125433 colorings=79400 lazy-girth=71346 last: m=88 classes=6 cclen=69 t=116s
[23:46:25] it=125696 colorings=79600 lazy-girth=71417 last: m=88 classes=7 cclen=68 t=116s
[23:46:26] it=125964 colorings=79800 lazy-girth=71498 last: m=88 classes=6 cclen=68 t=116s
[23:46:26] it=126199 colorings=80000 lazy-girth=71534 last: m=88 classes=6 cclen=68 t=116s
[23:46:26] it=126437 colorings=80200 lazy-girth=71573 last: m=88 classes=6 cclen=69 t=117s
[23:46:27] it=126709 colorings=80400 lazy-girth=71662 last: m=88 classes=6 cclen=68 t=117s
[23:46:27] it=126946 colorings=80600 lazy-girth=71699 last: m=88 classes=7 cclen=68 t=117s
[23:46:27] it=127173 colorings=80800 lazy-girth=71726 last: m=96 classes=7 cclen=68 t=118s
[23:46:27] it=127397 colorings=81000 lazy-girth=71750 last: m=96 classes=7 cclen=68 t=118s
[23:46:28] it=127621 colorings=81200 lazy-girth=71780 last: m=88 classes=7 cclen=68 t=118s
[23:46:28] it=127844 colorings=81400 lazy-girth=71804 last: m=88 classes=7 cclen=68 t=118s
[23:46:28] it=128058 colorings=81600 lazy-girth=71820 last: m=88 classes=7 cclen=67 t=118s
[23:46:28] it=128265 colorings=81800 lazy-girth=71827 last: m=88 classes=6 cclen=69 t=119s
[23:46:28] it=128474 colorings=82000 lazy-girth=71836 last: m=88 classes=7 cclen=68 t=119s
[23:46:29] it=128754 colorings=82200 lazy-girth=71932 last: m=88 classes=6 cclen=68 t=119s
[23:46:29] it=129069 colorings=82400 lazy-girth=72061 last: m=88 classes=6 cclen=69 t=120s
[23:46:30] it=129377 colorings=82600 lazy-girth=72191 last: m=88 classes=6 cclen=68 t=120s
[23:46:30] it=129666 colorings=82800 lazy-girth=72293 last: m=88 classes=6 cclen=69 t=120s
[23:46:30] it=129936 colorings=83000 lazy-girth=72407 last: m=88 classes=6 cclen=69 t=121s
[23:46:31] it=130247 colorings=83200 lazy-girth=72530 last: m=88 classes=6 cclen=69 t=121s
[23:46:31] it=130522 colorings=83400 lazy-girth=72651 last: m=88 classes=6 cclen=68 t=121s
[23:46:31] it=130841 colorings=83600 lazy-girth=72829 last: m=88 classes=6 cclen=62 t=122s
[23:46:32] it=131169 colorings=83800 lazy-girth=73073 last: m=88 classes=6 cclen=68 t=122s
[23:46:32] it=131525 colorings=84000 lazy-girth=73345 last: m=96 classes=6 cclen=63 t=123s
[23:46:33] it=131845 colorings=84200 lazy-girth=73516 last: m=88 classes=6 cclen=69 t=123s
[23:46:33] it=132185 colorings=84400 lazy-girth=73711 last: m=104 classes=8 cclen=66 t=123s
[23:46:33] it=132516 colorings=84600 lazy-girth=73904 last: m=88 classes=7 cclen=67 t=124s
[23:46:34] it=132842 colorings=84800 lazy-girth=74078 last: m=88 classes=7 cclen=66 t=124s
[23:46:34] it=133236 colorings=85000 lazy-girth=74337 last: m=88 classes=6 cclen=68 t=125s
[23:46:34] it=133529 colorings=85200 lazy-girth=74455 last: m=88 classes=6 cclen=66 t=125s
[23:46:35] it=133777 colorings=85400 lazy-girth=74511 last: m=88 classes=7 cclen=67 t=125s
[23:46:35] it=134029 colorings=85600 lazy-girth=74573 last: m=96 classes=7 cclen=68 t=125s
[23:46:35] it=134382 colorings=85800 lazy-girth=74800 last: m=88 classes=6 cclen=69 t=126s
[23:46:36] it=134790 colorings=86000 lazy-girth=75166 last: m=88 classes=6 cclen=68 t=126s
[23:46:36] it=135079 colorings=86200 lazy-girth=75271 last: m=96 classes=7 cclen=68 t=127s
[23:46:37] it=135503 colorings=86400 lazy-girth=75589 last: m=96 classes=7 cclen=68 t=127s
[23:46:37] it=135816 colorings=86600 lazy-girth=75741 last: m=88 classes=7 cclen=66 t=127s
[23:46:37] it=136101 colorings=86800 lazy-girth=75844 last: m=88 classes=6 cclen=69 t=128s
[23:46:38] it=136391 colorings=87000 lazy-girth=75962 last: m=88 classes=6 cclen=67 t=128s
[23:46:38] it=136741 colorings=87200 lazy-girth=76120 last: m=88 classes=7 cclen=68 t=128s
[23:46:38] it=137041 colorings=87400 lazy-girth=76269 last: m=88 classes=6 cclen=68 t=129s
[23:46:38] it=137321 colorings=87600 lazy-girth=76379 last: m=96 classes=7 cclen=68 t=129s
[23:46:39] it=137639 colorings=87800 lazy-girth=76558 last: m=88 classes=7 cclen=68 t=129s
[23:46:39] it=137954 colorings=88000 lazy-girth=76786 last: m=88 classes=6 cclen=68 t=130s
[23:46:40] it=138288 colorings=88200 lazy-girth=76982 last: m=88 classes=6 cclen=68 t=130s
[23:46:40] it=138568 colorings=88400 lazy-girth=77104 last: m=88 classes=6 cclen=69 t=130s
[23:46:40] it=138972 colorings=88600 lazy-girth=77467 last: m=88 classes=7 cclen=68 t=131s
[23:46:41] it=139309 colorings=88800 lazy-girth=77683 last: m=96 classes=7 cclen=67 t=131s
[23:46:41] it=139648 colorings=89000 lazy-girth=77887 last: m=88 classes=7 cclen=64 t=132s
[23:46:41] it=139991 colorings=89200 lazy-girth=78097 last: m=88 classes=6 cclen=69 t=132s
[23:46:42] it=140335 colorings=89400 lazy-girth=78246 last: m=88 classes=6 cclen=69 t=132s
[23:46:42] it=140621 colorings=89600 lazy-girth=78354 last: m=88 classes=6 cclen=64 t=133s
[23:46:43] it=140931 colorings=89800 lazy-girth=78523 last: m=88 classes=6 cclen=69 t=133s
[23:46:43] it=141221 colorings=90000 lazy-girth=78644 last: m=88 classes=7 cclen=68 t=133s
[23:46:43] it=141530 colorings=90200 lazy-girth=78786 last: m=96 classes=7 cclen=68 t=134s
[23:46:44] it=141822 colorings=90400 lazy-girth=78936 last: m=88 classes=6 cclen=68 t=134s
[23:46:44] it=142094 colorings=90600 lazy-girth=79025 last: m=96 classes=7 cclen=68 t=134s
[23:46:44] it=142361 colorings=90800 lazy-girth=79135 last: m=88 classes=7 cclen=68 t=135s
[23:46:45] it=142729 colorings=91000 lazy-girth=79401 last: m=96 classes=7 cclen=63 t=135s
[23:46:45] it=143039 colorings=91200 lazy-girth=79587 last: m=96 classes=7 cclen=63 t=135s
[23:46:45] it=143314 colorings=91400 lazy-girth=79714 last: m=96 classes=7 cclen=67 t=136s
[23:46:46] it=143573 colorings=91600 lazy-girth=79789 last: m=88 classes=6 cclen=68 t=136s
[23:46:46] it=143873 colorings=91800 lazy-girth=79975 last: m=80 classes=6 cclen=68 t=136s
[23:46:46] it=144212 colorings=92000 lazy-girth=80128 last: m=80 classes=6 cclen=67 t=137s
[23:46:47] it=144519 colorings=92200 lazy-girth=80267 last: m=104 classes=7 cclen=63 t=137s
[23:46:47] it=144747 colorings=92400 lazy-girth=80295 last: m=88 classes=6 cclen=69 t=138s
[23:46:47] it=145013 colorings=92600 lazy-girth=80367 last: m=88 classes=6 cclen=65 t=138s
[23:46:48] it=145308 colorings=92800 lazy-girth=80475 last: m=88 classes=7 cclen=67 t=138s
[23:46:48] it=145610 colorings=93000 lazy-girth=80629 last: m=80 classes=6 cclen=68 t=139s
[23:46:48] it=145930 colorings=93200 lazy-girth=80838 last: m=88 classes=6 cclen=69 t=139s
[23:46:49] it=146258 colorings=93400 lazy-girth=81034 last: m=88 classes=7 cclen=68 t=139s
[23:46:49] it=146579 colorings=93600 lazy-girth=81260 last: m=88 classes=7 cclen=68 t=140s
[23:46:49] it=146888 colorings=93800 lazy-girth=81436 last: m=88 classes=6 cclen=68 t=140s
[23:46:50] it=147177 colorings=94000 lazy-girth=81580 last: m=88 classes=6 cclen=62 t=140s
[23:46:50] it=147501 colorings=94200 lazy-girth=81778 last: m=88 classes=6 cclen=68 t=141s
[23:46:52] it=147822 colorings=94400 lazy-girth=81956 last: m=88 classes=7 cclen=67 t=142s
[23:46:52] it=148109 colorings=94600 lazy-girth=82079 last: m=88 classes=7 cclen=68 t=142s
[23:46:52] it=148405 colorings=94800 lazy-girth=82223 last: m=88 classes=6 cclen=69 t=143s
[23:46:53] it=148680 colorings=95000 lazy-girth=82333 last: m=88 classes=7 cclen=67 t=143s
[23:46:53] it=148988 colorings=95200 lazy-girth=82481 last: m=88 classes=7 cclen=68 t=143s
[23:46:53] it=149320 colorings=95400 lazy-girth=82677 last: m=96 classes=7 cclen=68 t=144s
[23:46:54] it=149629 colorings=95600 lazy-girth=82790 last: m=88 classes=7 cclen=67 t=144s
[23:46:54] it=149927 colorings=95800 lazy-girth=82916 last: m=88 classes=6 cclen=69 t=145s
[23:46:54] it=150273 colorings=96000 lazy-girth=83084 last: m=88 classes=7 cclen=68 t=145s
[23:46:55] it=150567 colorings=96200 lazy-girth=83183 last: m=96 classes=7 cclen=67 t=145s
[23:46:55] it=150872 colorings=96400 lazy-girth=83335 last: m=88 classes=6 cclen=67 t=146s
[23:46:55] it=151207 colorings=96600 lazy-girth=83547 last: m=88 classes=6 cclen=67 t=146s
[23:46:56] it=151552 colorings=96800 lazy-girth=83768 last: m=88 classes=7 cclen=65 t=146s
[23:46:56] it=151861 colorings=97000 lazy-girth=83915 last: m=96 classes=7 cclen=54 t=147s
[23:46:57] it=152199 colorings=97200 lazy-girth=84091 last: m=96 classes=7 cclen=68 t=147s
[23:46:57] it=152491 colorings=97400 lazy-girth=84204 last: m=80 classes=6 cclen=68 t=148s
[23:46:57] it=152736 colorings=97600 lazy-girth=84254 last: m=88 classes=6 cclen=69 t=148s
[23:46:58] it=152988 colorings=97800 lazy-girth=84315 last: m=88 classes=6 cclen=68 t=148s
[23:46:58] it=153248 colorings=98000 lazy-girth=84399 last: m=96 classes=7 cclen=68 t=149s
[23:46:58] it=153541 colorings=98200 lazy-girth=84520 last: m=88 classes=6 cclen=69 t=149s
[23:46:59] it=153906 colorings=98400 lazy-girth=84774 last: m=88 classes=6 cclen=67 t=149s
[23:46:59] it=154217 colorings=98600 lazy-girth=84908 last: m=88 classes=7 cclen=68 t=150s
[23:47:00] it=154514 colorings=98800 lazy-girth=85054 last: m=80 classes=6 cclen=69 t=150s
[23:47:00] it=154800 colorings=99000 lazy-girth=85181 last: m=96 classes=7 cclen=68 t=151s
[23:47:00] it=155144 colorings=99200 lazy-girth=85416 last: m=88 classes=6 cclen=67 t=151s
[23:47:01] it=155486 colorings=99400 lazy-girth=85626 last: m=88 classes=6 cclen=68 t=151s
[23:47:01] it=155772 colorings=99600 lazy-girth=85753 last: m=88 classes=6 cclen=69 t=152s
[23:47:02] it=156058 colorings=99800 lazy-girth=85894 last: m=88 classes=7 cclen=68 t=152s
[23:47:02] it=156330 colorings=100000 lazy-girth=86009 last: m=96 classes=7 cclen=64 t=152s
[23:47:02] it=156587 colorings=100200 lazy-girth=86114 last: m=88 classes=7 cclen=68 t=153s
[23:47:03] it=156850 colorings=100400 lazy-girth=86204 last: m=88 classes=7 cclen=68 t=153s
[23:47:03] it=157102 colorings=100600 lazy-girth=86291 last: m=88 classes=7 cclen=68 t=153s
[23:47:03] it=157375 colorings=100800 lazy-girth=86402 last: m=88 classes=6 cclen=69 t=154s
[23:47:04] it=157706 colorings=101000 lazy-girth=86559 last: m=88 classes=7 cclen=68 t=154s
[23:47:04] it=157992 colorings=101200 lazy-girth=86665 last: m=88 classes=7 cclen=67 t=154s
[23:47:04] it=158249 colorings=101400 lazy-girth=86722 last: m=88 classes=7 cclen=68 t=155s
[23:47:04] it=158521 colorings=101600 lazy-girth=86831 last: m=88 classes=6 cclen=64 t=155s
[23:47:05] it=158797 colorings=101800 lazy-girth=86931 last: m=88 classes=7 cclen=68 t=155s
[23:47:05] it=159048 colorings=102000 lazy-girth=87009 last: m=88 classes=6 cclen=64 t=156s
[23:47:06] it=159404 colorings=102200 lazy-girth=87263 last: m=88 classes=7 cclen=68 t=156s
[23:47:06] it=159667 colorings=102400 lazy-girth=87342 last: m=96 classes=7 cclen=68 t=156s
[23:47:06] it=160002 colorings=102600 lazy-girth=87512 last: m=88 classes=6 cclen=66 t=157s
[23:47:07] it=160320 colorings=102800 lazy-girth=87649 last: m=80 classes=6 cclen=69 t=157s
[23:47:07] it=160667 colorings=103000 lazy-girth=87847 last: m=88 classes=6 cclen=67 t=158s
[23:47:07] it=160945 colorings=103200 lazy-girth=87933 last: m=88 classes=6 cclen=68 t=158s
[23:47:08] it=161224 colorings=103400 lazy-girth=88023 last: m=88 classes=7 cclen=68 t=158s
[23:47:08] it=161474 colorings=103600 lazy-girth=88075 last: m=96 classes=6 cclen=69 t=159s
[23:47:08] it=161809 colorings=103800 lazy-girth=88211 last: m=96 classes=7 cclen=68 t=159s
[23:47:09] it=162071 colorings=104000 lazy-girth=88279 last: m=88 classes=6 cclen=68 t=159s
[23:47:09] it=162354 colorings=104200 lazy-girth=88368 last: m=88 classes=7 cclen=68 t=160s
[23:47:09] it=162635 colorings=104400 lazy-girth=88458 last: m=88 classes=7 cclen=67 t=160s
[23:47:10] it=162925 colorings=104600 lazy-girth=88563 last: m=88 classes=7 cclen=66 t=160s
[23:47:10] it=163192 colorings=104800 lazy-girth=88630 last: m=88 classes=6 cclen=69 t=161s
[23:47:10] it=163444 colorings=105000 lazy-girth=88683 last: m=80 classes=6 cclen=68 t=161s
[23:47:11] it=163703 colorings=105200 lazy-girth=88743 last: m=88 classes=7 cclen=66 t=161s
[23:47:11] it=163959 colorings=105400 lazy-girth=88802 last: m=88 classes=6 cclen=68 t=162s
[23:47:11] it=164253 colorings=105600 lazy-girth=88911 last: m=88 classes=7 cclen=67 t=162s
[23:47:12] it=164496 colorings=105800 lazy-girth=88964 last: m=88 classes=6 cclen=69 t=162s
[23:47:12] it=164762 colorings=106000 lazy-girth=89043 last: m=80 classes=6 cclen=68 t=162s
[23:47:12] it=165145 colorings=106200 lazy-girth=89303 last: m=96 classes=7 cclen=65 t=163s
[23:47:13] it=165394 colorings=106400 lazy-girth=89363 last: m=88 classes=7 cclen=66 t=163s
[23:47:13] it=165725 colorings=106600 lazy-girth=89522 last: m=80 classes=6 cclen=68 t=164s
[23:47:13] it=165995 colorings=106800 lazy-girth=89599 last: m=88 classes=6 cclen=62 t=164s
[23:47:14] it=166211 colorings=107000 lazy-girth=89615 last: m=88 classes=6 cclen=68 t=164s
[23:47:14] it=166480 colorings=107200 lazy-girth=89699 last: m=88 classes=6 cclen=69 t=165s
[23:47:14] it=166787 colorings=107400 lazy-girth=89810 last: m=96 classes=7 cclen=68 t=165s
[23:47:15] it=167065 colorings=107600 lazy-girth=89909 last: m=88 classes=6 cclen=69 t=165s
[23:47:15] it=167351 colorings=107800 lazy-girth=90013 last: m=88 classes=6 cclen=68 t=166s
[23:47:15] it=167620 colorings=108000 lazy-girth=90098 last: m=88 classes=6 cclen=69 t=166s
[23:47:16] it=167930 colorings=108200 lazy-girth=90228 last: m=96 classes=7 cclen=66 t=166s
[23:47:16] it=168214 colorings=108400 lazy-girth=90334 last: m=88 classes=6 cclen=69 t=167s
[23:47:16] it=168452 colorings=108600 lazy-girth=90372 last: m=96 classes=7 cclen=68 t=167s
[23:47:17] it=168736 colorings=108800 lazy-girth=90463 last: m=88 classes=6 cclen=69 t=167s
[23:47:17] it=169028 colorings=109000 lazy-girth=90566 last: m=88 classes=6 cclen=68 t=168s
[23:47:17] it=169285 colorings=109200 lazy-girth=90629 last: m=88 classes=6 cclen=69 t=168s
[23:47:18] it=169665 colorings=109400 lazy-girth=90812 last: m=96 classes=7 cclen=53 t=168s
[23:47:18] it=169913 colorings=109600 lazy-girth=90860 last: m=88 classes=6 cclen=68 t=169s
[23:47:18] it=170184 colorings=109800 lazy-girth=90934 last: m=88 classes=6 cclen=68 t=169s
[23:47:19] it=170460 colorings=110000 lazy-girth=91013 last: m=88 classes=7 cclen=68 t=169s
[23:47:19] it=170719 colorings=110200 lazy-girth=91076 last: m=96 classes=7 cclen=68 t=169s
[23:47:19] it=170978 colorings=110400 lazy-girth=91137 last: m=96 classes=7 cclen=67 t=170s
[23:47:20] it=171230 colorings=110600 lazy-girth=91192 last: m=96 classes=7 cclen=67 t=170s
[23:47:20] it=171469 colorings=110800 lazy-girth=91232 last: m=88 classes=7 cclen=68 t=170s
[23:47:20] it=171711 colorings=111000 lazy-girth=91276 last: m=96 classes=7 cclen=67 t=171s
[23:47:20] it=171951 colorings=111200 lazy-girth=91333 last: m=96 classes=7 cclen=66 t=171s
[23:47:21] it=172227 colorings=111400 lazy-girth=91425 last: m=96 classes=7 cclen=67 t=171s
[23:47:21] it=172481 colorings=111600 lazy-girth=91497 last: m=88 classes=7 cclen=67 t=172s
[23:47:21] it=172706 colorings=111800 lazy-girth=91522 last: m=88 classes=7 cclen=67 t=172s
[23:47:22] it=172971 colorings=112000 lazy-girth=91646 last: m=88 classes=7 cclen=68 t=172s
[23:47:22] it=173251 colorings=112200 lazy-girth=91764 last: m=88 classes=6 cclen=69 t=173s
[23:47:22] it=173514 colorings=112400 lazy-girth=91829 last: m=88 classes=6 cclen=68 t=173s
[23:47:23] it=173776 colorings=112600 lazy-girth=91899 last: m=88 classes=6 cclen=69 t=173s
[23:47:23] it=174031 colorings=112800 lazy-girth=91958 last: m=88 classes=7 cclen=67 t=174s
[23:47:24] it=174320 colorings=113000 lazy-girth=92082 last: m=80 classes=6 cclen=67 t=174s
[23:47:24] it=174555 colorings=113200 lazy-girth=92118 last: m=88 classes=6 cclen=69 t=174s
[23:47:24] it=174838 colorings=113400 lazy-girth=92212 last: m=88 classes=6 cclen=65 t=175s
[23:47:25] it=175149 colorings=113600 lazy-girth=92394 last: m=88 classes=6 cclen=69 t=175s
[23:47:25] it=175509 colorings=113800 lazy-girth=92585 last: m=88 classes=6 cclen=68 t=176s
[23:47:26] it=175846 colorings=114000 lazy-girth=92761 last: m=96 classes=7 cclen=68 t=176s
[23:47:26] it=176233 colorings=114200 lazy-girth=93019 last: m=80 classes=6 cclen=68 t=177s
[23:47:27] it=176553 colorings=114400 lazy-girth=93158 last: m=88 classes=7 cclen=68 t=177s
[23:47:27] it=176865 colorings=114600 lazy-girth=93290 last: m=96 classes=7 cclen=68 t=177s
[23:47:27] it=177153 colorings=114800 lazy-girth=93396 last: m=88 classes=7 cclen=68 t=178s
[23:47:28] it=177421 colorings=115000 lazy-girth=93474 last: m=96 classes=7 cclen=67 t=178s
[23:47:28] it=177688 colorings=115200 lazy-girth=93605 last: m=88 classes=6 cclen=65 t=179s
[23:47:28] it=177997 colorings=115400 lazy-girth=93777 last: m=88 classes=6 cclen=69 t=179s
[23:47:29] it=178216 colorings=115600 lazy-girth=93800 last: m=88 classes=7 cclen=68 t=179s
[23:47:29] it=178443 colorings=115800 lazy-girth=93845 last: m=88 classes=6 cclen=69 t=179s
[23:47:29] it=178707 colorings=116000 lazy-girth=93931 last: m=88 classes=6 cclen=66 t=180s
[23:47:30] it=178970 colorings=116200 lazy-girth=94030 last: m=88 classes=6 cclen=68 t=180s
[23:47:30] it=179261 colorings=116400 lazy-girth=94171 last: m=96 classes=7 cclen=68 t=180s
[23:47:30] it=179513 colorings=116600 lazy-girth=94269 last: m=96 classes=7 cclen=55 t=181s
[23:47:31] it=179807 colorings=116800 lazy-girth=94439 last: m=88 classes=6 cclen=65 t=181s
[23:47:31] it=180099 colorings=117000 lazy-girth=94587 last: m=88 classes=7 cclen=67 t=182s
[23:47:31] it=180389 colorings=117200 lazy-girth=94700 last: m=80 classes=6 cclen=68 t=182s
[23:47:32] it=180665 colorings=117400 lazy-girth=94795 last: m=88 classes=6 cclen=69 t=182s
[23:47:32] it=180960 colorings=117600 lazy-girth=94938 last: m=104 classes=7 cclen=66 t=183s
[23:47:32] it=181277 colorings=117800 lazy-girth=95078 last: m=88 classes=6 cclen=68 t=183s
[23:47:33] it=181660 colorings=118000 lazy-girth=95388 last: m=88 classes=6 cclen=66 t=183s
[23:47:33] it=181941 colorings=118200 lazy-girth=95507 last: m=88 classes=6 cclen=69 t=184s
[23:47:34] it=182348 colorings=118400 lazy-girth=95799 last: m=96 classes=7 cclen=68 t=184s
[23:47:34] it=182642 colorings=118600 lazy-girth=95918 last: m=88 classes=7 cclen=66 t=185s
[23:47:34] it=182940 colorings=118800 lazy-girth=96041 last: m=88 classes=7 cclen=68 t=185s
[23:47:35] it=183234 colorings=119000 lazy-girth=96255 last: m=88 classes=6 cclen=67 t=185s
[23:47:35] it=183608 colorings=119200 lazy-girth=96519 last: m=96 classes=7 cclen=67 t=186s
[23:47:36] it=183831 colorings=119400 lazy-girth=96548 last: m=96 classes=7 cclen=68 t=186s
[23:47:36] it=184057 colorings=119600 lazy-girth=96586 last: m=88 classes=6 cclen=69 t=187s
[23:47:36] it=184396 colorings=119800 lazy-girth=96750 last: m=88 classes=6 cclen=68 t=187s
[23:47:37] it=184659 colorings=120000 lazy-girth=96815 last: m=104 classes=7 cclen=56 t=187s
[23:47:37] it=184912 colorings=120200 lazy-girth=96873 last: m=88 classes=6 cclen=68 t=188s
[23:47:37] it=185191 colorings=120400 lazy-girth=96979 last: m=88 classes=7 cclen=66 t=188s
[23:47:38] it=185558 colorings=120600 lazy-girth=97202 last: m=88 classes=7 cclen=68 t=188s
[23:47:38] it=185942 colorings=120800 lazy-girth=97444 last: m=88 classes=7 cclen=68 t=189s
[23:47:39] it=186302 colorings=121000 lazy-girth=97635 last: m=88 classes=7 cclen=68 t=189s
[23:47:39] it=186599 colorings=121200 lazy-girth=97744 last: m=88 classes=7 cclen=68 t=190s
[23:47:39] it=186934 colorings=121400 lazy-girth=97908 last: m=96 classes=7 cclen=66 t=190s
[23:47:40] it=187257 colorings=121600 lazy-girth=98076 last: m=88 classes=7 cclen=68 t=190s
[23:47:40] it=187567 colorings=121800 lazy-girth=98233 last: m=88 classes=7 cclen=68 t=191s
[23:47:40] it=187840 colorings=122000 lazy-girth=98332 last: m=88 classes=7 cclen=67 t=191s
[23:47:41] it=188117 colorings=122200 lazy-girth=98420 last: m=96 classes=7 cclen=68 t=191s
[23:47:41] it=188446 colorings=122400 lazy-girth=98560 last: m=88 classes=6 cclen=68 t=192s
[23:47:41] it=188780 colorings=122600 lazy-girth=98712 last: m=88 classes=7 cclen=67 t=192s
[23:47:42] it=189149 colorings=122800 lazy-girth=98911 last: m=80 classes=6 cclen=69 t=192s
[23:47:42] it=189467 colorings=123000 lazy-girth=99058 last: m=88 classes=7 cclen=68 t=193s
[23:47:43] it=189848 colorings=123200 lazy-girth=99262 last: m=88 classes=7 cclen=68 t=193s
[23:47:43] it=190200 colorings=123400 lazy-girth=99436 last: m=104 classes=8 cclen=54 t=194s
[23:47:43] it=190591 colorings=123600 lazy-girth=99650 last: m=88 classes=6 cclen=67 t=194s
[23:47:44] it=190898 colorings=123800 lazy-girth=99778 last: m=88 classes=6 cclen=68 t=194s
[23:47:44] it=191181 colorings=124000 lazy-girth=99864 last: m=88 classes=6 cclen=67 t=195s
[23:47:45] it=191464 colorings=124200 lazy-girth=99949 last: m=88 classes=7 cclen=68 t=195s
[23:47:45] it=191766 colorings=124400 lazy-girth=100088 last: m=88 classes=7 cclen=66 t=195s
[23:47:45] it=192015 colorings=124600 lazy-girth=100161 last: m=96 classes=7 cclen=67 t=196s
[23:47:46] it=192302 colorings=124800 lazy-girth=100289 last: m=88 classes=7 cclen=68 t=196s
[23:47:46] it=192583 colorings=125000 lazy-girth=100375 last: m=88 classes=7 cclen=65 t=196s
[23:47:46] it=192886 colorings=125200 lazy-girth=100503 last: m=88 classes=7 cclen=66 t=197s
[23:47:47] it=193168 colorings=125400 lazy-girth=100590 last: m=88 classes=6 cclen=69 t=197s
[23:47:47] it=193463 colorings=125600 lazy-girth=100717 last: m=88 classes=6 cclen=61 t=198s
[23:47:47] it=193784 colorings=125800 lazy-girth=100841 last: m=96 classes=7 cclen=64 t=198s
[23:47:48] it=194052 colorings=126000 lazy-girth=100909 last: m=96 classes=7 cclen=67 t=198s
[23:47:48] it=194327 colorings=126200 lazy-girth=101019 last: m=88 classes=6 cclen=65 t=199s
[23:47:48] it=194616 colorings=126400 lazy-girth=101180 last: m=88 classes=6 cclen=69 t=199s
[23:47:49] it=194913 colorings=126600 lazy-girth=101303 last: m=96 classes=7 cclen=68 t=199s
[23:47:49] it=195142 colorings=126800 lazy-girth=101335 last: m=88 classes=6 cclen=69 t=200s
[23:47:49] it=195425 colorings=127000 lazy-girth=101438 last: m=96 classes=7 cclen=66 t=200s
[23:47:50] it=195700 colorings=127200 lazy-girth=101514 last: m=88 classes=7 cclen=68 t=200s
[23:47:50] it=195967 colorings=127400 lazy-girth=101583 last: m=88 classes=7 cclen=67 t=201s
[23:47:50] it=196260 colorings=127600 lazy-girth=101699 last: m=88 classes=6 cclen=68 t=201s
[23:47:51] it=196521 colorings=127800 lazy-girth=101761 last: m=88 classes=7 cclen=68 t=201s
[23:47:51] it=196817 colorings=128000 lazy-girth=101896 last: m=88 classes=6 cclen=69 t=202s
[23:47:51] it=197102 colorings=128200 lazy-girth=102005 last: m=88 classes=6 cclen=69 t=202s
[23:47:52] it=197348 colorings=128400 lazy-girth=102059 last: m=88 classes=6 cclen=69 t=202s
[23:47:52] it=197622 colorings=128600 lazy-girth=102166 last: m=80 classes=6 cclen=69 t=203s
[23:47:53] it=197940 colorings=128800 lazy-girth=102367 last: m=88 classes=6 cclen=68 t=203s
[23:47:53] it=198178 colorings=129000 lazy-girth=102405 last: m=96 classes=7 cclen=67 t=203s
[23:47:53] it=198419 colorings=129200 lazy-girth=102447 last: m=88 classes=6 cclen=64 t=204s
[23:47:53] it=198666 colorings=129400 lazy-girth=102494 last: m=96 classes=7 cclen=67 t=204s
[23:47:54] it=198905 colorings=129600 lazy-girth=102537 last: m=88 classes=7 cclen=67 t=204s
[23:47:54] it=199161 colorings=129800 lazy-girth=102599 last: m=96 classes=7 cclen=67 t=205s
[23:47:54] it=199405 colorings=130000 lazy-girth=102660 last: m=88 classes=7 cclen=66 t=205s
[23:47:55] it=199662 colorings=130200 lazy-girth=102725 last: m=88 classes=6 cclen=69 t=205s
[23:47:55] it=199953 colorings=130400 lazy-girth=102832 last: m=88 classes=7 cclen=68 t=206s
[23:47:55] it=200216 colorings=130600 lazy-girth=102898 last: m=88 classes=6 cclen=69 t=206s
[23:47:56] it=200482 colorings=130800 lazy-girth=102964 last: m=88 classes=6 cclen=69 t=206s
[23:47:56] it=200763 colorings=131000 lazy-girth=103051 last: m=88 classes=7 cclen=67 t=207s
[23:47:56] it=201025 colorings=131200 lazy-girth=103113 last: m=88 classes=7 cclen=67 t=207s
[23:47:57] it=201269 colorings=131400 lazy-girth=103176 last: m=104 classes=7 cclen=53 t=207s
[23:47:57] it=201574 colorings=131600 lazy-girth=103313 last: m=88 classes=6 cclen=69 t=208s
[23:47:57] it=201807 colorings=131800 lazy-girth=103348 last: m=88 classes=6 cclen=63 t=208s
[23:47:58] it=202084 colorings=132000 lazy-girth=103450 last: m=96 classes=7 cclen=67 t=208s
[23:47:58] it=202317 colorings=132200 lazy-girth=103483 last: m=88 classes=7 cclen=64 t=209s
[23:47:58] it=202566 colorings=132400 lazy-girth=103533 last: m=88 classes=7 cclen=68 t=209s
[23:47:59] it=202801 colorings=132600 lazy-girth=103572 last: m=88 classes=7 cclen=66 t=209s
[23:47:59] it=203024 colorings=132800 lazy-girth=103597 last: m=88 classes=7 cclen=68 t=209s
[23:47:59] it=203260 colorings=133000 lazy-girth=103638 last: m=88 classes=7 cclen=68 t=210s
[23:48:00] it=203512 colorings=133200 lazy-girth=103697 last: m=104 classes=7 cclen=53 t=210s
[23:48:00] it=203761 colorings=133400 lazy-girth=103752 last: m=88 classes=6 cclen=59 t=210s
[23:48:00] it=204046 colorings=133600 lazy-girth=103861 last: m=88 classes=6 cclen=62 t=211s
[23:48:01] it=204305 colorings=133800 lazy-girth=103929 last: m=88 classes=7 cclen=66 t=211s
[23:48:01] it=204581 colorings=134000 lazy-girth=104030 last: m=88 classes=6 cclen=67 t=211s
[23:48:01] it=204844 colorings=134200 lazy-girth=104110 last: m=88 classes=7 cclen=66 t=212s
[23:48:02] it=205093 colorings=134400 lazy-girth=104166 last: m=88 classes=6 cclen=69 t=212s
[23:48:02] it=205383 colorings=134600 lazy-girth=104273 last: m=88 classes=6 cclen=69 t=213s
[23:48:02] it=205652 colorings=134800 lazy-girth=104367 last: m=88 classes=7 cclen=67 t=213s
[23:48:03] it=205873 colorings=135000 lazy-girth=104388 last: m=88 classes=7 cclen=67 t=213s
[23:48:03] it=206094 colorings=135200 lazy-girth=104410 last: m=88 classes=7 cclen=68 t=213s
[23:48:03] it=206328 colorings=135400 lazy-girth=104448 last: m=88 classes=7 cclen=68 t=214s
[23:48:04] it=206611 colorings=135600 lazy-girth=104583 last: m=88 classes=6 cclen=69 t=215s
[23:48:04] it=206942 colorings=135800 lazy-girth=104805 last: m=88 classes=7 cclen=68 t=215s
[23:48:05] it=207238 colorings=136000 lazy-girth=104949 last: m=88 classes=7 cclen=67 t=215s
[23:48:05] it=207558 colorings=136200 lazy-girth=105116 last: m=88 classes=6 cclen=68 t=216s
[23:48:06] it=207811 colorings=136400 lazy-girth=105184 last: m=96 classes=7 cclen=66 t=216s
[23:48:06] it=208087 colorings=136600 lazy-girth=105280 last: m=96 classes=7 cclen=68 t=217s
[23:48:06] it=208369 colorings=136800 lazy-girth=105373 last: m=88 classes=7 cclen=68 t=217s
[23:48:07] it=208716 colorings=137000 lazy-girth=105607 last: m=96 classes=6 cclen=67 t=217s
[23:48:07] it=209155 colorings=137200 lazy-girth=106012 last: m=88 classes=6 cclen=66 t=218s
[23:48:08] it=209713 colorings=137400 lazy-girth=106639 last: m=88 classes=6 cclen=69 t=219s
[23:48:09] it=210074 colorings=137600 lazy-girth=106844 last: m=96 classes=6 cclen=68 t=219s
[23:48:09] it=210327 colorings=137800 lazy-girth=106902 last: m=88 classes=6 cclen=68 t=220s
[23:48:09] it=210565 colorings=138000 lazy-girth=106940 last: m=96 classes=7 cclen=68 t=220s
[23:48:10] it=210795 colorings=138200 lazy-girth=106972 last: m=88 classes=6 cclen=68 t=220s
[23:48:10] it=211046 colorings=138400 lazy-girth=107031 last: m=88 classes=6 cclen=61 t=221s
[23:48:10] it=211289 colorings=138600 lazy-girth=107075 last: m=88 classes=6 cclen=68 t=221s
[23:48:11] it=211527 colorings=138800 lazy-girth=107113 last: m=88 classes=6 cclen=68 t=221s
[23:48:11] it=211964 colorings=139000 lazy-girth=107483 last: m=88 classes=7 cclen=68 t=222s
[23:48:12] it=212349 colorings=139200 lazy-girth=107801 last: m=88 classes=6 cclen=66 t=222s
[23:48:12] it=212805 colorings=139400 lazy-girth=108141 last: m=96 classes=7 cclen=68 t=223s
[23:48:13] it=213178 colorings=139600 lazy-girth=108358 last: m=96 classes=7 cclen=67 t=223s
[23:48:13] it=213592 colorings=139800 lazy-girth=108662 last: m=88 classes=6 cclen=69 t=224s
[23:48:16] it=214028 colorings=140000 lazy-girth=109068 last: m=88 classes=6 cclen=68 t=226s
[23:48:16] it=214414 colorings=140200 lazy-girth=109307 last: m=88 classes=6 cclen=67 t=227s
[23:48:16] it=214714 colorings=140400 lazy-girth=109429 last: m=88 classes=6 cclen=69 t=227s
[23:48:17] it=215120 colorings=140600 lazy-girth=109664 last: m=88 classes=7 cclen=64 t=227s
[23:48:17] it=215415 colorings=140800 lazy-girth=109773 last: m=88 classes=6 cclen=68 t=228s
[23:48:18] it=215702 colorings=141000 lazy-girth=109890 last: m=88 classes=6 cclen=69 t=228s
[23:48:18] it=216014 colorings=141200 lazy-girth=110036 last: m=96 classes=7 cclen=68 t=229s
[23:48:18] it=216295 colorings=141400 lazy-girth=110153 last: m=88 classes=7 cclen=68 t=229s
[23:48:19] it=216541 colorings=141600 lazy-girth=110211 last: m=88 classes=7 cclen=68 t=229s
[23:48:19] it=216825 colorings=141800 lazy-girth=110309 last: m=96 classes=7 cclen=67 t=229s
[23:48:19] it=217075 colorings=142000 lazy-girth=110361 last: m=96 classes=7 cclen=68 t=230s
[23:48:20] it=217420 colorings=142200 lazy-girth=110522 last: m=88 classes=7 cclen=67 t=230s
[23:48:20] it=217707 colorings=142400 lazy-girth=110612 last: m=88 classes=7 cclen=68 t=231s
[23:48:20] it=218012 colorings=142600 lazy-girth=110729 last: m=96 classes=7 cclen=67 t=231s
[23:48:21] it=218298 colorings=142800 lazy-girth=110828 last: m=88 classes=6 cclen=69 t=231s
[23:48:21] it=218598 colorings=143000 lazy-girth=110939 last: m=88 classes=6 cclen=69 t=232s
[23:48:21] it=218878 colorings=143200 lazy-girth=111028 last: m=88 classes=6 cclen=69 t=232s
[23:48:22] it=219142 colorings=143400 lazy-girth=111093 last: m=88 classes=6 cclen=69 t=232s
[23:48:22] it=219387 colorings=143600 lazy-girth=111142 last: m=88 classes=6 cclen=68 t=233s
[23:48:22] it=219657 colorings=143800 lazy-girth=111220 last: m=88 classes=6 cclen=69 t=233s
[23:48:23] it=219883 colorings=144000 lazy-girth=111252 last: m=96 classes=7 cclen=68 t=233s
[23:48:23] it=220112 colorings=144200 lazy-girth=111296 last: m=88 classes=6 cclen=67 t=234s
[23:48:23] it=220381 colorings=144400 lazy-girth=111392 last: m=88 classes=6 cclen=67 t=234s
[23:48:24] it=220679 colorings=144600 lazy-girth=111517 last: m=96 classes=7 cclen=63 t=234s
[23:48:24] it=220921 colorings=144800 lazy-girth=111562 last: m=96 classes=7 cclen=68 t=235s
[23:48:24] it=221213 colorings=145000 lazy-girth=111673 last: m=88 classes=6 cclen=69 t=235s
[23:48:25] it=221477 colorings=145200 lazy-girth=111740 last: m=88 classes=6 cclen=68 t=235s
[23:48:25] it=221724 colorings=145400 lazy-girth=111788 last: m=88 classes=6 cclen=68 t=236s
[23:48:26] it=221960 colorings=145600 lazy-girth=111826 last: m=96 classes=7 cclen=68 t=236s
[23:48:26] it=222177 colorings=145800 lazy-girth=111843 last: m=88 classes=6 cclen=69 t=236s
[23:48:26] it=222460 colorings=146000 lazy-girth=111942 last: m=88 classes=6 cclen=68 t=237s
[23:48:27] it=222774 colorings=146200 lazy-girth=112070 last: m=80 classes=6 cclen=68 t=237s
[23:48:27] it=223049 colorings=146400 lazy-girth=112149 last: m=96 classes=7 cclen=68 t=237s
[23:48:27] it=223288 colorings=146600 lazy-girth=112204 last: m=88 classes=7 cclen=63 t=238s
[23:48:28] it=223553 colorings=146800 lazy-girth=112275 last: m=96 classes=7 cclen=68 t=238s
[23:48:28] it=223822 colorings=147000 lazy-girth=112349 last: m=88 classes=7 cclen=65 t=238s
[23:48:28] it=224098 colorings=147200 lazy-girth=112429 last: m=96 classes=7 cclen=68 t=239s
[23:48:29] it=224352 colorings=147400 lazy-girth=112485 last: m=88 classes=7 cclen=68 t=239s
[23:48:29] it=224643 colorings=147600 lazy-girth=112580 last: m=88 classes=7 cclen=67 t=239s
[23:48:29] it=224928 colorings=147800 lazy-girth=112682 last: m=80 classes=6 cclen=68 t=240s
[23:48:30] it=225204 colorings=148000 lazy-girth=112761 last: m=88 classes=7 cclen=68 t=240s
[23:48:30] it=225461 colorings=148200 lazy-girth=112818 last: m=88 classes=7 cclen=68 t=240s
[23:48:30] it=225700 colorings=148400 lazy-girth=112857 last: m=88 classes=7 cclen=68 t=241s
[23:48:30] it=225927 colorings=148600 lazy-girth=112885 last: m=88 classes=7 cclen=68 t=241s
[23:48:31] it=226183 colorings=148800 lazy-girth=112941 last: m=88 classes=6 cclen=67 t=241s
[23:48:31] it=226435 colorings=149000 lazy-girth=112993 last: m=80 classes=6 cclen=69 t=242s
[23:48:31] it=226692 colorings=149200 lazy-girth=113050 last: m=88 classes=6 cclen=68 t=242s
[23:48:32] it=226935 colorings=149400 lazy-girth=113093 last: m=88 classes=7 cclen=66 t=242s
[23:48:32] it=227204 colorings=149600 lazy-girth=113171 last: m=88 classes=7 cclen=68 t=243s
[23:48:32] it=227444 colorings=149800 lazy-girth=113211 last: m=88 classes=6 cclen=69 t=243s
[23:48:33] it=227672 colorings=150000 lazy-girth=113239 last: m=88 classes=6 cclen=69 t=243s
[23:48:33] it=227933 colorings=150200 lazy-girth=113300 last: m=88 classes=7 cclen=68 t=244s
[23:48:33] it=228178 colorings=150400 lazy-girth=113346 last: m=88 classes=6 cclen=69 t=244s
[23:48:34] it=228424 colorings=150600 lazy-girth=113396 last: m=96 classes=7 cclen=66 t=244s
[23:48:34] it=228675 colorings=150800 lazy-girth=113447 last: m=88 classes=6 cclen=69 t=245s
[23:48:34] it=228939 colorings=151000 lazy-girth=113515 last: m=88 classes=7 cclen=66 t=245s
[23:48:35] it=229186 colorings=151200 lazy-girth=113566 last: m=96 classes=7 cclen=68 t=245s
[23:48:35] it=229420 colorings=151400 lazy-girth=113604 last: m=88 classes=7 cclen=67 t=245s
[23:48:35] it=229654 colorings=151600 lazy-girth=113638 last: m=88 classes=7 cclen=67 t=246s
[23:48:35] it=229879 colorings=151800 lazy-girth=113664 last: m=88 classes=7 cclen=68 t=246s
[23:48:36] it=230101 colorings=152000 lazy-girth=113686 last: m=88 classes=7 cclen=68 t=246s
[23:48:36] it=230347 colorings=152200 lazy-girth=113739 last: m=88 classes=7 cclen=67 t=247s
[23:48:36] it=230592 colorings=152400 lazy-girth=113786 last: m=80 classes=6 cclen=69 t=247s
[23:48:37] it=230837 colorings=152600 lazy-girth=113839 last: m=88 classes=7 cclen=68 t=247s
[23:48:37] it=231063 colorings=152800 lazy-girth=113865 last: m=88 classes=6 cclen=69 t=247s
[23:48:37] it=231338 colorings=153000 lazy-girth=113943 last: m=88 classes=7 cclen=64 t=248s
[23:48:38] it=231605 colorings=153200 lazy-girth=114010 last: m=88 classes=7 cclen=68 t=248s
[23:48:38] it=231902 colorings=153400 lazy-girth=114123 last: m=88 classes=6 cclen=69 t=249s
[23:48:38] it=232188 colorings=153600 lazy-girth=114210 last: m=88 classes=6 cclen=69 t=249s
[23:48:39] it=232429 colorings=153800 lazy-girth=114267 last: m=88 classes=6 cclen=68 t=249s
[23:48:39] it=232722 colorings=154000 lazy-girth=114421 last: m=88 classes=6 cclen=69 t=250s
[23:48:40] it=233068 colorings=154200 lazy-girth=114601 last: m=88 classes=6 cclen=67 t=250s
[23:48:40] it=233376 colorings=154400 lazy-girth=114728 last: m=88 classes=6 cclen=68 t=251s
[23:48:40] it=233615 colorings=154600 lazy-girth=114767 last: m=96 classes=7 cclen=58 t=251s
[23:48:41] it=233981 colorings=154800 lazy-girth=114995 last: m=88 classes=6 cclen=69 t=251s
[23:48:41] it=234308 colorings=155000 lazy-girth=115144 last: m=88 classes=6 cclen=69 t=252s
[23:48:42] it=234569 colorings=155200 lazy-girth=115223 last: m=88 classes=6 cclen=68 t=252s
[23:48:42] it=234855 colorings=155400 lazy-girth=115330 last: m=88 classes=6 cclen=56 t=253s
[23:48:42] it=235075 colorings=155600 lazy-girth=115353 last: m=88 classes=6 cclen=68 t=253s
[23:48:43] it=235355 colorings=155800 lazy-girth=115461 last: m=88 classes=6 cclen=65 t=253s
[23:48:43] it=235631 colorings=156000 lazy-girth=115552 last: m=88 classes=6 cclen=68 t=254s
[23:48:44] it=235964 colorings=156200 lazy-girth=115745 last: m=88 classes=6 cclen=68 t=254s
[23:48:44] it=236232 colorings=156400 lazy-girth=115834 last: m=88 classes=6 cclen=69 t=255s
[23:48:45] it=236544 colorings=156600 lazy-girth=115988 last: m=88 classes=6 cclen=68 t=255s
[23:48:45] it=236801 colorings=156800 lazy-girth=116103 last: m=104 classes=7 cclen=65 t=256s
[23:48:46] it=237005 colorings=157000 lazy-girth=116108 last: m=88 classes=7 cclen=66 t=256s
[23:48:46] it=237207 colorings=157200 lazy-girth=116110 last: m=88 classes=7 cclen=68 t=256s
[23:48:46] it=237477 colorings=157400 lazy-girth=116243 last: m=96 classes=7 cclen=60 t=257s
[23:48:47] it=237775 colorings=157600 lazy-girth=116478 last: m=96 classes=7 cclen=67 t=257s
[23:48:47] it=238103 colorings=157800 lazy-girth=116764 last: m=88 classes=7 cclen=67 t=258s
[23:48:48] it=238419 colorings=158000 lazy-girth=117004 last: m=88 classes=7 cclen=67 t=258s
[23:48:48] it=238805 colorings=158200 lazy-girth=117443 last: m=96 classes=7 cclen=44 t=259s
[23:48:49] it=239005 colorings=158400 lazy-girth=117443 last: m=96 classes=7 cclen=67 t=259s
[23:48:49] it=239205 colorings=158600 lazy-girth=117443 last: m=96 classes=7 cclen=68 t=259s
[23:48:49] it=239414 colorings=158800 lazy-girth=117452 last: m=96 classes=7 cclen=68 t=260s
[23:48:49] it=239625 colorings=159000 lazy-girth=117463 last: m=88 classes=6 cclen=69 t=260s
[23:48:50] it=239825 colorings=159200 lazy-girth=117463 last: m=88 classes=7 cclen=66 t=260s
[23:48:50] it=240027 colorings=159400 lazy-girth=117465 last: m=88 classes=7 cclen=67 t=261s
[23:48:50] it=240236 colorings=159600 lazy-girth=117475 last: m=88 classes=6 cclen=69 t=261s
[23:48:51] it=240449 colorings=159800 lazy-girth=117489 last: m=88 classes=7 cclen=66 t=261s
[23:48:51] it=240668 colorings=160000 lazy-girth=117508 last: m=96 classes=7 cclen=68 t=262s
[23:48:51] it=240885 colorings=160200 lazy-girth=117525 last: m=88 classes=7 cclen=68 t=262s
[23:48:52] it=241093 colorings=160400 lazy-girth=117535 last: m=88 classes=7 cclen=68 t=262s
[23:48:52] it=241295 colorings=160600 lazy-girth=117538 last: m=80 classes=6 cclen=69 t=263s
[23:48:53] it=241542 colorings=160800 lazy-girth=117587 last: m=96 classes=7 cclen=66 t=263s
[23:48:53] it=241805 colorings=161000 lazy-girth=117656 last: m=88 classes=6 cclen=68 t=264s
[23:48:53] it=242108 colorings=161200 lazy-girth=117779 last: m=88 classes=6 cclen=69 t=264s
[23:48:54] it=242420 colorings=161400 lazy-girth=117914 last: m=96 classes=7 cclen=68 t=264s
[23:48:54] it=242706 colorings=161600 lazy-girth=118011 last: m=88 classes=6 cclen=68 t=265s
[23:48:54] it=242977 colorings=161800 lazy-girth=118094 last: m=88 classes=6 cclen=67 t=265s
[23:48:55] it=243260 colorings=162000 lazy-girth=118192 last: m=88 classes=6 cclen=67 t=265s
[23:48:55] it=243524 colorings=162200 lazy-girth=118259 last: m=88 classes=6 cclen=66 t=266s
[23:48:56] it=243840 colorings=162400 lazy-girth=118449 last: m=96 classes=7 cclen=67 t=266s
[23:48:56] it=244129 colorings=162600 lazy-girth=118575 last: m=88 classes=6 cclen=67 t=267s
[23:48:56] it=244464 colorings=162800 lazy-girth=118731 last: m=88 classes=6 cclen=69 t=267s
[23:48:57] it=244742 colorings=163000 lazy-girth=118814 last: m=88 classes=6 cclen=69 t=267s
[23:48:57] it=245066 colorings=163200 lazy-girth=118944 last: m=88 classes=6 cclen=69 t=268s
[23:48:58] it=245347 colorings=163400 lazy-girth=119030 last: m=88 classes=6 cclen=69 t=268s
[23:48:58] it=245723 colorings=163600 lazy-girth=119252 last: m=88 classes=7 cclen=66 t=269s
[23:48:58] it=245974 colorings=163800 lazy-girth=119303 last: m=88 classes=7 cclen=68 t=269s
[23:48:59] it=246250 colorings=164000 lazy-girth=119398 last: m=80 classes=6 cclen=69 t=269s
[23:48:59] it=246548 colorings=164200 lazy-girth=119508 last: m=88 classes=6 cclen=69 t=270s
[23:49:00] it=246807 colorings=164400 lazy-girth=119574 last: m=96 classes=7 cclen=68 t=270s
[23:49:00] it=247097 colorings=164600 lazy-girth=119677 last: m=88 classes=6 cclen=64 t=270s
[23:49:00] it=247382 colorings=164800 lazy-girth=119769 last: m=88 classes=6 cclen=60 t=271s
[23:49:01] it=247677 colorings=165000 lazy-girth=119887 last: m=88 classes=6 cclen=69 t=271s
[23:49:01] it=247978 colorings=165200 lazy-girth=120006 last: m=88 classes=6 cclen=69 t=272s
[23:49:01] it=248255 colorings=165400 lazy-girth=120098 last: m=88 classes=7 cclen=67 t=272s
[23:49:02] it=248549 colorings=165600 lazy-girth=120201 last: m=96 classes=7 cclen=68 t=272s
[23:49:02] it=248852 colorings=165800 lazy-girth=120321 last: m=96 classes=7 cclen=68 t=273s
[23:49:02] it=249111 colorings=166000 lazy-girth=120386 last: m=88 classes=6 cclen=68 t=273s
[23:49:03] it=249450 colorings=166200 lazy-girth=120554 last: m=80 classes=6 cclen=68 t=273s
[23:49:03] it=249745 colorings=166400 lazy-girth=120672 last: m=88 classes=6 cclen=69 t=274s
[23:49:04] it=250005 colorings=166600 lazy-girth=120734 last: m=96 classes=7 cclen=66 t=274s
[23:49:04] it=250229 colorings=166800 lazy-girth=120761 last: m=88 classes=6 cclen=68 t=274s
[23:49:04] it=250503 colorings=167000 lazy-girth=120837 last: m=96 classes=7 cclen=68 t=275s
[23:49:05] it=250773 colorings=167200 lazy-girth=120910 last: m=104 classes=7 cclen=67 t=275s
[23:49:05] it=251030 colorings=167400 lazy-girth=120972 last: m=88 classes=7 cclen=66 t=275s
[23:49:05] it=251316 colorings=167600 lazy-girth=121067 last: m=88 classes=6 cclen=69 t=276s
[23:49:06] it=251623 colorings=167800 lazy-girth=121187 last: m=88 classes=6 cclen=69 t=276s
[23:49:06] it=251886 colorings=168000 lazy-girth=121253 last: m=80 classes=6 cclen=69 t=277s
[23:49:06] it=252165 colorings=168200 lazy-girth=121345 last: m=88 classes=6 cclen=65 t=277s
[23:49:07] it=252436 colorings=168400 lazy-girth=121429 last: m=88 classes=6 cclen=69 t=277s
[23:49:07] it=252744 colorings=168600 lazy-girth=121567 last: m=88 classes=6 cclen=69 t=278s
[23:49:08] it=253050 colorings=168800 lazy-girth=121699 last: m=88 classes=6 cclen=68 t=278s
[23:49:08] it=253350 colorings=169000 lazy-girth=121810 last: m=80 classes=6 cclen=69 t=278s
[23:49:08] it=253688 colorings=169200 lazy-girth=121976 last: m=88 classes=7 cclen=65 t=279s
[23:49:09] it=254019 colorings=169400 lazy-girth=122108 last: m=88 classes=6 cclen=69 t=279s
[23:49:09] it=254381 colorings=169600 lazy-girth=122273 last: m=88 classes=6 cclen=69 t=280s
[23:49:10] it=254688 colorings=169800 lazy-girth=122399 last: m=88 classes=6 cclen=63 t=280s
[23:49:10] it=254964 colorings=170000 lazy-girth=122509 last: m=96 classes=7 cclen=66 t=280s
[23:49:10] it=255346 colorings=170200 lazy-girth=122809 last: m=88 classes=6 cclen=69 t=281s
[23:49:11] it=255634 colorings=170400 lazy-girth=122934 last: m=88 classes=7 cclen=68 t=281s
[23:49:11] it=255984 colorings=170600 lazy-girth=123109 last: m=96 classes=7 cclen=68 t=282s
[23:49:12] it=256294 colorings=170800 lazy-girth=123238 last: m=88 classes=7 cclen=67 t=282s
[23:49:12] it=256600 colorings=171000 lazy-girth=123382 last: m=88 classes=6 cclen=69 t=283s
[23:49:12] it=256897 colorings=171200 lazy-girth=123479 last: m=88 classes=7 cclen=68 t=283s
[23:49:13] it=257171 colorings=171400 lazy-girth=123555 last: m=88 classes=6 cclen=69 t=283s
[23:49:13] it=257466 colorings=171600 lazy-girth=123650 last: m=88 classes=6 cclen=69 t=284s
[23:49:14] it=257744 colorings=171800 lazy-girth=123729 last: m=88 classes=6 cclen=56 t=284s
[23:49:14] it=258032 colorings=172000 lazy-girth=123818 last: m=88 classes=6 cclen=66 t=284s
[23:49:14] it=258328 colorings=172200 lazy-girth=123914 last: m=88 classes=6 cclen=69 t=285s
[23:49:15] it=258584 colorings=172400 lazy-girth=123970 last: m=88 classes=6 cclen=69 t=285s
[23:49:15] it=258828 colorings=172600 lazy-girth=124014 last: m=88 classes=6 cclen=69 t=285s
[23:49:15] it=259096 colorings=172800 lazy-girth=124088 last: m=88 classes=6 cclen=69 t=286s
[23:49:16] it=259399 colorings=173000 lazy-girth=124202 last: m=88 classes=6 cclen=69 t=286s
[23:49:16] it=259671 colorings=173200 lazy-girth=124281 last: m=88 classes=6 cclen=67 t=287s
[23:49:16] it=259963 colorings=173400 lazy-girth=124378 last: m=88 classes=6 cclen=68 t=287s
[23:49:17] it=260239 colorings=173600 lazy-girth=124463 last: m=88 classes=6 cclen=68 t=287s
[23:49:17] it=260515 colorings=173800 lazy-girth=124546 last: m=88 classes=6 cclen=69 t=288s
[23:49:18] it=260795 colorings=174000 lazy-girth=124628 last: m=96 classes=7 cclen=68 t=288s
[23:49:18] it=261072 colorings=174200 lazy-girth=124705 last: m=96 classes=7 cclen=68 t=288s
[23:49:18] it=261402 colorings=174400 lazy-girth=124835 last: m=88 classes=7 cclen=68 t=289s
[23:49:19] it=261721 colorings=174600 lazy-girth=124956 last: m=96 classes=7 cclen=65 t=289s
[23:49:19] it=261972 colorings=174800 lazy-girth=125014 last: m=96 classes=7 cclen=68 t=290s
[23:49:19] it=262244 colorings=175000 lazy-girth=125104 last: m=88 classes=7 cclen=67 t=290s
[23:49:20] it=262519 colorings=175200 lazy-girth=125191 last: m=88 classes=6 cclen=67 t=290s
[23:49:20] it=262814 colorings=175400 lazy-girth=125306 last: m=88 classes=7 cclen=68 t=291s
[23:49:21] it=263123 colorings=175600 lazy-girth=125436 last: m=88 classes=6 cclen=69 t=291s
[23:49:21] it=263417 colorings=175800 lazy-girth=125544 last: m=88 classes=6 cclen=66 t=292s
[23:49:21] it=263664 colorings=176000 lazy-girth=125592 last: m=88 classes=6 cclen=69 t=292s
[23:49:22] it=263929 colorings=176200 lazy-girth=125658 last: m=88 classes=6 cclen=68 t=292s
[23:49:22] it=264189 colorings=176400 lazy-girth=125718 last: m=88 classes=6 cclen=69 t=293s
[23:49:22] it=264468 colorings=176600 lazy-girth=125802 last: m=88 classes=6 cclen=68 t=293s
[23:49:23] it=264728 colorings=176800 lazy-girth=125862 last: m=88 classes=6 cclen=67 t=293s
[23:49:23] it=264990 colorings=177000 lazy-girth=125931 last: m=88 classes=6 cclen=69 t=294s
[23:49:23] it=265240 colorings=177200 lazy-girth=125982 last: m=88 classes=6 cclen=67 t=294s
[23:49:24] it=265501 colorings=177400 lazy-girth=126044 last: m=88 classes=6 cclen=69 t=294s
[23:49:24] it=265749 colorings=177600 lazy-girth=126092 last: m=88 classes=6 cclen=68 t=295s
[23:49:24] it=266012 colorings=177800 lazy-girth=126159 last: m=88 classes=6 cclen=68 t=295s
[23:49:25] it=266257 colorings=178000 lazy-girth=126206 last: m=104 classes=7 cclen=64 t=295s
[23:49:25] it=266518 colorings=178200 lazy-girth=126267 last: m=88 classes=6 cclen=69 t=296s
[23:49:26] it=266772 colorings=178400 lazy-girth=126322 last: m=88 classes=6 cclen=69 t=296s
[23:49:26] it=267021 colorings=178600 lazy-girth=126374 last: m=88 classes=6 cclen=68 t=296s
[23:49:26] it=267269 colorings=178800 lazy-girth=126422 last: m=88 classes=6 cclen=66 t=297s
[23:49:27] it=267538 colorings=179000 lazy-girth=126491 last: m=88 classes=6 cclen=68 t=297s
[23:49:27] it=267793 colorings=179200 lazy-girth=126548 last: m=88 classes=6 cclen=69 t=298s
[23:49:28] it=268055 colorings=179400 lazy-girth=126610 last: m=88 classes=6 cclen=69 t=298s
[23:49:28] it=268308 colorings=179600 lazy-girth=126663 last: m=88 classes=6 cclen=68 t=299s
[23:49:28] it=268564 colorings=179800 lazy-girth=126721 last: m=88 classes=6 cclen=67 t=299s
[23:49:29] it=268883 colorings=180000 lazy-girth=126878 last: m=88 classes=6 cclen=69 t=300s
[23:49:30] it=269260 colorings=180200 lazy-girth=127101 last: m=88 classes=7 cclen=68 t=300s
[23:49:30] it=269590 colorings=180400 lazy-girth=127308 last: m=96 classes=7 cclen=67 t=301s
[23:49:31] it=269934 colorings=180600 lazy-girth=127473 last: m=88 classes=6 cclen=69 t=301s
[23:49:31] it=270209 colorings=180800 lazy-girth=127559 last: m=88 classes=6 cclen=69 t=301s
[23:49:32] it=270553 colorings=181000 lazy-girth=127806 last: m=88 classes=7 cclen=68 t=302s
[23:49:32] it=270815 colorings=181200 lazy-girth=127887 last: m=88 classes=7 cclen=67 t=302s
[23:49:32] it=271041 colorings=181400 lazy-girth=127936 last: m=88 classes=6 cclen=66 t=303s
[23:49:33] it=271340 colorings=181600 lazy-girth=128084 last: m=96 classes=7 cclen=68 t=303s
[23:49:33] it=271607 colorings=181800 lazy-girth=128179 last: m=88 classes=6 cclen=69 t=304s
[23:49:33] it=271901 colorings=182000 lazy-girth=128293 last: m=88 classes=6 cclen=69 t=304s
[23:49:34] it=272271 colorings=182200 lazy-girth=128500 last: m=96 classes=7 cclen=68 t=305s
[23:49:34] it=272558 colorings=182400 lazy-girth=128611 last: m=88 classes=6 cclen=65 t=305s
[23:49:35] it=272880 colorings=182600 lazy-girth=128778 last: m=88 classes=6 cclen=66 t=305s
[23:49:35] it=273169 colorings=182800 lazy-girth=128896 last: m=88 classes=7 cclen=68 t=306s
[23:49:36] it=273436 colorings=183000 lazy-girth=128978 last: m=88 classes=7 cclen=68 t=306s
[23:49:36] it=273682 colorings=183200 lazy-girth=129038 last: m=88 classes=6 cclen=67 t=306s
[23:49:36] it=273950 colorings=183400 lazy-girth=129116 last: m=88 classes=6 cclen=69 t=307s
[23:49:37] it=274374 colorings=183600 lazy-girth=129449 last: m=80 classes=6 cclen=67 t=307s
[23:49:37] it=274658 colorings=183800 lazy-girth=129556 last: m=80 classes=6 cclen=69 t=308s
[23:49:38] it=274941 colorings=184000 lazy-girth=129650 last: m=88 classes=6 cclen=69 t=308s
[23:49:38] it=275226 colorings=184200 lazy-girth=129764 last: m=88 classes=7 cclen=68 t=309s
[23:49:39] it=275528 colorings=184400 lazy-girth=129893 last: m=88 classes=6 cclen=69 t=309s
[23:49:39] it=275842 colorings=184600 lazy-girth=130017 last: m=88 classes=6 cclen=69 t=309s
[23:49:39] it=276148 colorings=184800 lazy-girth=130148 last: m=88 classes=7 cclen=68 t=310s
[23:49:40] it=276444 colorings=185000 lazy-girth=130269 last: m=88 classes=7 cclen=68 t=310s
[23:49:40] it=276709 colorings=185200 lazy-girth=130349 last: m=88 classes=7 cclen=68 t=311s
[23:49:41] it=276993 colorings=185400 lazy-girth=130459 last: m=88 classes=7 cclen=68 t=311s
[23:49:41] it=277312 colorings=185600 lazy-girth=130608 last: m=88 classes=6 cclen=68 t=312s
[23:49:41] it=277595 colorings=185800 lazy-girth=130708 last: m=88 classes=7 cclen=66 t=312s
[23:49:42] it=277889 colorings=186000 lazy-girth=130830 last: m=96 classes=7 cclen=68 t=312s
[23:49:42] it=278118 colorings=186200 lazy-girth=130861 last: m=88 classes=6 cclen=69 t=313s
[23:49:43] it=278373 colorings=186400 lazy-girth=130922 last: m=88 classes=6 cclen=68 t=313s
[23:49:43] it=278700 colorings=186600 lazy-girth=131061 last: m=96 classes=7 cclen=68 t=313s
[23:49:43] it=278996 colorings=186800 lazy-girth=131187 last: m=88 classes=6 cclen=66 t=314s
[23:49:44] it=279274 colorings=187000 lazy-girth=131278 last: m=88 classes=6 cclen=61 t=314s
[23:49:44] it=279523 colorings=187200 lazy-girth=131345 last: m=88 classes=6 cclen=69 t=315s
[23:49:45] it=279780 colorings=187400 lazy-girth=131430 last: m=88 classes=6 cclen=68 t=315s
[23:49:45] it=280095 colorings=187600 lazy-girth=131568 last: m=88 classes=7 cclen=67 t=316s
[23:49:45] it=280367 colorings=187800 lazy-girth=131658 last: m=88 classes=6 cclen=69 t=316s
[23:49:46] it=280642 colorings=188000 lazy-girth=131741 last: m=88 classes=6 cclen=69 t=316s
[23:49:46] it=280896 colorings=188200 lazy-girth=131811 last: m=88 classes=7 cclen=61 t=317s
[23:49:47] it=281214 colorings=188400 lazy-girth=131931 last: m=88 classes=7 cclen=67 t=317s
[23:49:47] it=281529 colorings=188600 lazy-girth=132047 last: m=88 classes=6 cclen=69 t=318s
[23:49:47] it=281833 colorings=188800 lazy-girth=132158 last: m=88 classes=7 cclen=67 t=318s
[23:49:48] it=282124 colorings=189000 lazy-girth=132258 last: m=88 classes=7 cclen=68 t=318s
[23:49:48] it=282390 colorings=189200 lazy-girth=132338 last: m=88 classes=7 cclen=68 t=319s
[23:49:49] it=282634 colorings=189400 lazy-girth=132393 last: m=88 classes=6 cclen=69 t=319s
[23:49:49] it=282924 colorings=189600 lazy-girth=132521 last: m=88 classes=6 cclen=67 t=319s
[23:49:49] it=283247 colorings=189800 lazy-girth=132659 last: m=96 classes=7 cclen=68 t=320s
[23:49:50] it=283499 colorings=190000 lazy-girth=132713 last: m=88 classes=6 cclen=68 t=320s
[23:49:50] it=283770 colorings=190200 lazy-girth=132806 last: m=88 classes=6 cclen=57 t=321s
[23:49:51] it=284068 colorings=190400 lazy-girth=132937 last: m=88 classes=7 cclen=68 t=321s
[23:49:51] it=284331 colorings=190600 lazy-girth=133014 last: m=96 classes=7 cclen=67 t=322s
[23:49:51] it=284589 colorings=190800 lazy-girth=133083 last: m=88 classes=6 cclen=65 t=322s
[23:49:52] it=284861 colorings=191000 lazy-girth=133181 last: m=88 classes=7 cclen=68 t=322s
[23:49:52] it=285119 colorings=191200 lazy-girth=133261 last: m=88 classes=7 cclen=67 t=323s
[23:49:53] it=285412 colorings=191400 lazy-girth=133400 last: m=88 classes=7 cclen=67 t=323s
[23:49:53] it=285698 colorings=191600 lazy-girth=133526 last: m=88 classes=6 cclen=69 t=324s
[23:49:53] it=285942 colorings=191800 lazy-girth=133590 last: m=88 classes=6 cclen=69 t=324s
[23:49:54] it=286219 colorings=192000 lazy-girth=133682 last: m=88 classes=6 cclen=68 t=324s
[23:49:54] it=286452 colorings=192200 lazy-girth=133720 last: m=80 classes=6 cclen=69 t=325s
[23:49:55] it=286748 colorings=192400 lazy-girth=133828 last: m=88 classes=6 cclen=68 t=325s
[23:49:55] it=286998 colorings=192600 lazy-girth=133885 last: m=88 classes=7 cclen=67 t=325s
[23:49:55] it=287260 colorings=192800 lazy-girth=133951 last: m=88 classes=7 cclen=68 t=326s
[23:49:56] it=287537 colorings=193000 lazy-girth=134035 last: m=88 classes=6 cclen=66 t=326s
[23:49:56] it=287790 colorings=193200 lazy-girth=134097 last: m=88 classes=6 cclen=62 t=327s
[23:49:56] it=288040 colorings=193400 lazy-girth=134150 last: m=88 classes=6 cclen=68 t=327s
[23:49:57] it=288309 colorings=193600 lazy-girth=134228 last: m=88 classes=6 cclen=69 t=327s
[23:49:57] it=288560 colorings=193800 lazy-girth=134296 last: m=88 classes=6 cclen=69 t=328s
[23:49:58] it=288844 colorings=194000 lazy-girth=134397 last: m=88 classes=6 cclen=69 t=328s
[23:49:58] it=289108 colorings=194200 lazy-girth=134466 last: m=88 classes=6 cclen=69 t=329s
[23:49:58] it=289374 colorings=194400 lazy-girth=134539 last: m=88 classes=7 cclen=68 t=329s
[23:49:59] it=289624 colorings=194600 lazy-girth=134597 last: m=88 classes=7 cclen=68 t=329s
[23:49:59] it=289894 colorings=194800 lazy-girth=134685 last: m=88 classes=6 cclen=69 t=330s
[23:50:00] it=290147 colorings=195000 lazy-girth=134745 last: m=88 classes=7 cclen=67 t=330s
[23:50:00] it=290387 colorings=195200 lazy-girth=134794 last: m=88 classes=7 cclen=68 t=330s
[23:50:00] it=290644 colorings=195400 lazy-girth=134861 last: m=88 classes=7 cclen=68 t=331s
[23:50:01] it=290950 colorings=195600 lazy-girth=134997 last: m=88 classes=6 cclen=66 t=331s
[23:50:01] it=291195 colorings=195800 lazy-girth=135046 last: m=96 classes=7 cclen=68 t=332s
[23:50:01] it=291418 colorings=196000 lazy-girth=135074 last: m=88 classes=7 cclen=68 t=332s
[23:50:02] it=291652 colorings=196200 lazy-girth=135108 last: m=88 classes=6 cclen=69 t=332s
[23:50:02] it=291871 colorings=196400 lazy-girth=135130 last: m=88 classes=7 cclen=66 t=333s
[23:50:02] it=292109 colorings=196600 lazy-girth=135171 last: m=88 classes=7 cclen=68 t=333s
[23:50:03] it=292323 colorings=196800 lazy-girth=135185 last: m=88 classes=7 cclen=66 t=333s
[23:50:03] it=292546 colorings=197000 lazy-girth=135208 last: m=96 classes=7 cclen=68 t=334s
[23:50:04] it=292763 colorings=197200 lazy-girth=135225 last: m=88 classes=7 cclen=67 t=334s
[23:50:04] it=293025 colorings=197400 lazy-girth=135331 last: m=96 classes=7 cclen=66 t=335s
[23:50:05] it=293309 colorings=197600 lazy-girth=135440 last: m=96 classes=7 cclen=66 t=335s
[23:50:05] it=293604 colorings=197800 lazy-girth=135553 last: m=88 classes=6 cclen=69 t=335s
[23:50:05] it=293897 colorings=198000 lazy-girth=135657 last: m=96 classes=7 cclen=68 t=336s
[23:50:06] it=294192 colorings=198200 lazy-girth=135776 last: m=88 classes=6 cclen=66 t=336s
[23:50:06] it=294458 colorings=198400 lazy-girth=135863 last: m=88 classes=6 cclen=69 t=337s
[23:50:10] it=294741 colorings=198600 lazy-girth=135985 last: m=88 classes=6 cclen=69 t=340s
[23:50:10] it=294984 colorings=198800 lazy-girth=136075 last: m=88 classes=6 cclen=67 t=340s
[23:50:10] it=295314 colorings=199000 lazy-girth=136216 last: m=88 classes=6 cclen=69 t=341s
[23:50:11] it=295622 colorings=199200 lazy-girth=136349 last: m=88 classes=6 cclen=64 t=341s
[23:50:11] it=295893 colorings=199400 lazy-girth=136426 last: m=88 classes=6 cclen=69 t=342s
[23:50:11] it=296175 colorings=199600 lazy-girth=136515 last: m=96 classes=7 cclen=67 t=342s
[23:50:12] it=296466 colorings=199800 lazy-girth=136621 last: m=80 classes=6 cclen=65 t=342s
[23:50:12] it=296778 colorings=200000 lazy-girth=136753 last: m=80 classes=6 cclen=69 t=343s
[23:50:13] it=297102 colorings=200200 lazy-girth=136916 last: m=88 classes=6 cclen=69 t=343s
[23:50:13] it=297366 colorings=200400 lazy-girth=136995 last: m=88 classes=6 cclen=65 t=344s
[23:50:13] it=297608 colorings=200600 lazy-girth=137042 last: m=88 classes=7 cclen=68 t=344s
[23:50:14] it=297949 colorings=200800 lazy-girth=137198 last: m=88 classes=6 cclen=65 t=344s
[23:50:14] it=298222 colorings=201000 lazy-girth=137282 last: m=88 classes=7 cclen=67 t=345s
[23:50:15] it=298550 colorings=201200 lazy-girth=137449 last: m=88 classes=7 cclen=68 t=345s
[23:50:15] it=298835 colorings=201400 lazy-girth=137545 last: m=96 classes=7 cclen=68 t=345s
[23:50:15] it=299130 colorings=201600 lazy-girth=137653 last: m=88 classes=7 cclen=66 t=346s
[23:50:16] it=299397 colorings=201800 lazy-girth=137723 last: m=88 classes=6 cclen=68 t=346s
[23:50:16] it=299740 colorings=202000 lazy-girth=137897 last: m=88 classes=6 cclen=69 t=347s
[23:50:16] it=300062 colorings=202200 lazy-girth=138029 last: m=96 classes=7 cclen=68 t=347s
[23:50:17] it=300391 colorings=202400 lazy-girth=138185 last: m=80 classes=6 cclen=69 t=347s
[23:50:17] it=300704 colorings=202600 lazy-girth=138307 last: m=88 classes=7 cclen=68 t=348s
[23:50:18] it=301064 colorings=202800 lazy-girth=138497 last: m=96 classes=7 cclen=68 t=348s
[23:50:18] it=301355 colorings=203000 lazy-girth=138605 last: m=88 classes=7 cclen=65 t=349s
[23:50:18] it=301630 colorings=203200 lazy-girth=138683 last: m=88 classes=7 cclen=68 t=349s
[23:50:19] it=301882 colorings=203400 lazy-girth=138753 last: m=88 classes=7 cclen=68 t=349s
[23:50:19] it=302147 colorings=203600 lazy-girth=138823 last: m=88 classes=6 cclen=69 t=350s
[23:50:20] it=302382 colorings=203800 lazy-girth=138865 last: m=96 classes=7 cclen=64 t=350s
[23:50:20] it=302683 colorings=204000 lazy-girth=138989 last: m=88 classes=7 cclen=68 t=351s
[23:50:20] it=302904 colorings=204200 lazy-girth=139011 last: m=88 classes=7 cclen=58 t=351s
[23:50:21] it=303212 colorings=204400 lazy-girth=139146 last: m=96 classes=7 cclen=68 t=351s
[23:50:21] it=303472 colorings=204600 lazy-girth=139208 last: m=88 classes=7 cclen=68 t=352s
[23:50:22] it=303744 colorings=204800 lazy-girth=139285 last: m=80 classes=6 cclen=66 t=352s
[23:50:22] it=304026 colorings=205000 lazy-girth=139367 last: m=88 classes=7 cclen=68 t=352s
[23:50:22] it=304282 colorings=205200 lazy-girth=139426 last: m=88 classes=7 cclen=68 t=353s
[23:50:23] it=304540 colorings=205400 lazy-girth=139491 last: m=80 classes=6 cclen=69 t=353s
[23:50:23] it=304815 colorings=205600 lazy-girth=139570 last: m=96 classes=7 cclen=68 t=354s
[23:50:23] it=305060 colorings=205800 lazy-girth=139616 last: m=80 classes=6 cclen=69 t=354s
[23:50:24] it=305313 colorings=206000 lazy-girth=139675 last: m=96 classes=7 cclen=68 t=354s
[23:50:24] it=305546 colorings=206200 lazy-girth=139708 last: m=88 classes=7 cclen=68 t=355s
[23:50:24] it=305792 colorings=206400 lazy-girth=139754 last: m=88 classes=7 cclen=68 t=355s
[23:50:25] it=306017 colorings=206600 lazy-girth=139779 last: m=96 classes=7 cclen=68 t=355s
[23:50:25] it=306241 colorings=206800 lazy-girth=139803 last: m=96 classes=6 cclen=68 t=356s
[23:50:25] it=306502 colorings=207000 lazy-girth=139864 last: m=88 classes=7 cclen=68 t=356s
[23:50:26] it=306750 colorings=207200 lazy-girth=139913 last: m=88 classes=7 cclen=68 t=356s
[23:50:26] it=306977 colorings=207400 lazy-girth=139941 last: m=88 classes=6 cclen=68 t=357s
[23:50:26] it=307213 colorings=207600 lazy-girth=139977 last: m=88 classes=6 cclen=67 t=357s
[23:50:27] it=307458 colorings=207800 lazy-girth=140022 last: m=96 classes=7 cclen=67 t=357s
[23:50:27] it=307682 colorings=208000 lazy-girth=140046 last: m=88 classes=7 cclen=65 t=358s
[23:50:27] it=307919 colorings=208200 lazy-girth=140086 last: m=96 classes=7 cclen=68 t=358s
[23:50:28] it=308158 colorings=208400 lazy-girth=140128 last: m=96 classes=7 cclen=67 t=358s
[23:50:28] it=308389 colorings=208600 lazy-girth=140159 last: m=88 classes=7 cclen=68 t=358s
[23:50:28] it=308625 colorings=208800 lazy-girth=140195 last: m=88 classes=7 cclen=68 t=359s
[23:50:29] it=308845 colorings=209000 lazy-girth=140215 last: m=88 classes=7 cclen=67 t=359s
[23:50:29] it=309070 colorings=209200 lazy-girth=140245 last: m=88 classes=6 cclen=68 t=359s
[23:50:29] it=309346 colorings=209400 lazy-girth=140334 last: m=88 classes=6 cclen=69 t=360s
[23:50:30] it=309620 colorings=209600 lazy-girth=140410 last: m=88 classes=6 cclen=66 t=360s
[23:50:30] it=309870 colorings=209800 lazy-girth=140464 last: m=88 classes=6 cclen=69 t=361s
[23:50:31] it=310158 colorings=210000 lazy-girth=140563 last: m=88 classes=6 cclen=68 t=361s
[23:50:31] it=310448 colorings=210200 lazy-girth=140674 last: m=88 classes=6 cclen=69 t=362s
[23:50:31] it=310739 colorings=210400 lazy-girth=140797 last: m=88 classes=7 cclen=68 t=362s
[23:50:32] it=310998 colorings=210600 lazy-girth=140879 last: m=88 classes=6 cclen=69 t=362s
[23:50:32] it=311273 colorings=210800 lazy-girth=140994 last: m=88 classes=6 cclen=69 t=363s
[23:50:33] it=311537 colorings=211000 lazy-girth=141089 last: m=88 classes=6 cclen=69 t=363s
[23:50:33] it=311805 colorings=211200 lazy-girth=141180 last: m=88 classes=6 cclen=69 t=364s
[23:50:34] it=312076 colorings=211400 lazy-girth=141274 last: m=88 classes=6 cclen=69 t=364s
[23:50:35] it=312408 colorings=211600 lazy-girth=141506 last: m=96 classes=7 cclen=66 t=365s
[23:50:35] it=312691 colorings=211800 lazy-girth=141607 last: m=88 classes=6 cclen=67 t=366s
[23:50:35] it=313002 colorings=212000 lazy-girth=141739 last: m=88 classes=6 cclen=69 t=366s
[23:50:36] it=313280 colorings=212200 lazy-girth=141832 last: m=88 classes=6 cclen=68 t=366s
[23:50:36] it=313528 colorings=212400 lazy-girth=141898 last: m=88 classes=7 cclen=67 t=367s
[23:50:37] it=313784 colorings=212600 lazy-girth=141970 last: m=88 classes=7 cclen=68 t=367s
[23:50:37] it=314041 colorings=212800 lazy-girth=142029 last: m=80 classes=6 cclen=66 t=368s
[23:50:37] it=314315 colorings=213000 lazy-girth=142119 last: m=88 classes=6 cclen=69 t=368s
[23:50:38] it=314620 colorings=213200 lazy-girth=142272 last: m=96 classes=7 cclen=67 t=369s
[23:50:39] it=314940 colorings=213400 lazy-girth=142442 last: m=88 classes=7 cclen=67 t=369s
[23:50:39] it=315240 colorings=213600 lazy-girth=142571 last: m=88 classes=6 cclen=68 t=370s
[23:50:40] it=315706 colorings=213800 lazy-girth=142911 last: m=88 classes=7 cclen=68 t=370s
[23:50:40] it=315949 colorings=214000 lazy-girth=142976 last: m=104 classes=7 cclen=56 t=371s
[23:50:41] it=316236 colorings=214200 lazy-girth=143085 last: m=88 classes=6 cclen=69 t=371s
[23:50:41] it=316625 colorings=214400 lazy-girth=143311 last: m=80 classes=6 cclen=69 t=372s
[23:50:42] it=316916 colorings=214600 lazy-girth=143402 last: m=88 classes=6 cclen=68 t=372s
[23:50:42] it=317283 colorings=214800 lazy-girth=143632 last: m=96 classes=7 cclen=67 t=373s
[23:50:43] it=317528 colorings=215000 lazy-girth=143680 last: m=96 classes=7 cclen=68 t=373s
[23:50:43] it=317830 colorings=215200 lazy-girth=143807 last: m=88 classes=7 cclen=68 t=374s
[23:50:43] it=318071 colorings=215400 lazy-girth=143855 last: m=88 classes=6 cclen=69 t=374s
[23:50:44] it=318446 colorings=215600 lazy-girth=144081 last: m=88 classes=6 cclen=68 t=375s
[23:50:44] it=318748 colorings=215800 lazy-girth=144194 last: m=88 classes=7 cclen=68 t=375s
[23:50:45] it=319077 colorings=216000 lazy-girth=144334 last: m=88 classes=6 cclen=69 t=375s
[23:50:45] it=319370 colorings=216200 lazy-girth=144431 last: m=88 classes=6 cclen=68 t=376s
[23:50:46] it=319703 colorings=216400 lazy-girth=144589 last: m=96 classes=7 cclen=67 t=376s
[23:50:46] it=319970 colorings=216600 lazy-girth=144662 last: m=96 classes=7 cclen=68 t=377s
[23:50:47] it=320263 colorings=216800 lazy-girth=144784 last: m=80 classes=6 cclen=69 t=377s
[23:50:47] it=320584 colorings=217000 lazy-girth=144938 last: m=80 classes=6 cclen=69 t=378s
[23:50:48] it=320892 colorings=217200 lazy-girth=145075 last: m=96 classes=7 cclen=67 t=378s
[23:50:48] it=321184 colorings=217400 lazy-girth=145218 last: m=88 classes=6 cclen=68 t=379s
[23:50:48] it=321490 colorings=217600 lazy-girth=145330 last: m=88 classes=7 cclen=68 t=379s
[23:50:49] it=321722 colorings=217800 lazy-girth=145365 last: m=88 classes=7 cclen=66 t=379s
[23:50:49] it=321956 colorings=218000 lazy-girth=145401 last: m=88 classes=7 cclen=67 t=380s
[23:50:49] it=322206 colorings=218200 lazy-girth=145452 last: m=88 classes=7 cclen=66 t=380s
[23:50:50] it=322453 colorings=218400 lazy-girth=145505 last: m=88 classes=7 cclen=64 t=380s
[23:50:50] it=322805 colorings=218600 lazy-girth=145677 last: m=88 classes=7 cclen=65 t=381s
[23:50:51] it=323074 colorings=218800 lazy-girth=145756 last: m=88 classes=7 cclen=68 t=381s
[23:50:51] it=323330 colorings=219000 lazy-girth=145813 last: m=88 classes=7 cclen=67 t=382s
[23:50:51] it=323605 colorings=219200 lazy-girth=145892 last: m=88 classes=7 cclen=68 t=382s
[23:50:52] it=323852 colorings=219400 lazy-girth=145944 last: m=88 classes=7 cclen=68 t=382s
[23:50:52] it=324128 colorings=219600 lazy-girth=146032 last: m=96 classes=7 cclen=66 t=383s
[23:50:53] it=324419 colorings=219800 lazy-girth=146130 last: m=88 classes=7 cclen=64 t=383s
[23:50:53] it=324696 colorings=220000 lazy-girth=146211 last: m=88 classes=7 cclen=67 t=384s
[23:50:53] it=324938 colorings=220200 lazy-girth=146255 last: m=88 classes=7 cclen=68 t=384s
[23:50:54] it=325162 colorings=220400 lazy-girth=146279 last: m=88 classes=7 cclen=68 t=384s
[23:50:54] it=325440 colorings=220600 lazy-girth=146373 last: m=88 classes=7 cclen=68 t=385s
[23:50:54] it=325721 colorings=220800 lazy-girth=146458 last: m=96 classes=7 cclen=68 t=385s
[23:50:55] it=326002 colorings=221000 lazy-girth=146557 last: m=88 classes=7 cclen=67 t=385s
[23:50:55] it=326276 colorings=221200 lazy-girth=146639 last: m=88 classes=7 cclen=67 t=386s
[23:50:56] it=326565 colorings=221400 lazy-girth=146781 last: m=96 classes=7 cclen=68 t=386s
[23:50:56] it=326829 colorings=221600 lazy-girth=146871 last: m=88 classes=7 cclen=63 t=387s
[23:50:56] it=327091 colorings=221800 lazy-girth=146943 last: m=96 classes=7 cclen=67 t=387s
[23:50:57] it=327337 colorings=222000 lazy-girth=146990 last: m=80 classes=6 cclen=68 t=387s
[23:50:57] it=327636 colorings=222200 lazy-girth=147103 last: m=96 classes=7 cclen=68 t=388s
[23:50:58] it=327900 colorings=222400 lazy-girth=147187 last: m=88 classes=6 cclen=69 t=388s
[23:50:58] it=328175 colorings=222600 lazy-girth=147281 last: m=96 classes=7 cclen=68 t=389s
[23:50:58] it=328406 colorings=222800 lazy-girth=147313 last: m=96 classes=7 cclen=67 t=389s
[23:50:59] it=328665 colorings=223000 lazy-girth=147375 last: m=88 classes=7 cclen=68 t=389s
[23:50:59] it=328917 colorings=223200 lazy-girth=147438 last: m=88 classes=7 cclen=67 t=390s
[23:50:59] it=329139 colorings=223400 lazy-girth=147465 last: m=88 classes=6 cclen=69 t=390s
[23:51:00] it=329395 colorings=223600 lazy-girth=147544 last: m=88 classes=7 cclen=66 t=390s
[23:51:00] it=329675 colorings=223800 lazy-girth=147682 last: m=96 classes=7 cclen=68 t=391s
[23:51:01] it=330007 colorings=224000 lazy-girth=147854 last: m=96 classes=7 cclen=53 t=391s
[23:51:01] it=330278 colorings=224200 lazy-girth=147945 last: m=96 classes=7 cclen=68 t=392s
[23:51:02] it=330525 colorings=224400 lazy-girth=148029 last: m=88 classes=7 cclen=64 t=392s
[23:51:02] it=330777 colorings=224600 lazy-girth=148083 last: m=88 classes=7 cclen=67 t=392s
[23:51:02] it=331065 colorings=224800 lazy-girth=148185 last: m=96 classes=7 cclen=68 t=393s
[23:51:03] it=331313 colorings=225000 lazy-girth=148235 last: m=96 classes=7 cclen=68 t=393s
[23:51:03] it=331547 colorings=225200 lazy-girth=148269 last: m=96 classes=7 cclen=67 t=394s
[23:51:03] it=331801 colorings=225400 lazy-girth=148329 last: m=96 classes=7 cclen=68 t=394s
[23:51:04] it=332087 colorings=225600 lazy-girth=148442 last: m=96 classes=7 cclen=68 t=394s
[23:51:04] it=332346 colorings=225800 lazy-girth=148502 last: m=96 classes=7 cclen=67 t=395s
[23:51:05] it=332617 colorings=226000 lazy-girth=148575 last: m=96 classes=7 cclen=64 t=395s
[23:51:05] it=332865 colorings=226200 lazy-girth=148635 last: m=88 classes=7 cclen=68 t=395s
[23:51:05] it=333138 colorings=226400 lazy-girth=148744 last: m=88 classes=7 cclen=68 t=396s
[23:51:06] it=333387 colorings=226600 lazy-girth=148797 last: m=96 classes=7 cclen=67 t=396s
[23:51:06] it=333618 colorings=226800 lazy-girth=148847 last: m=88 classes=7 cclen=68 t=397s
[23:51:06] it=333850 colorings=227000 lazy-girth=148879 last: m=96 classes=7 cclen=68 t=397s
[23:51:07] it=334130 colorings=227200 lazy-girth=148961 last: m=96 classes=7 cclen=67 t=397s
[23:51:07] it=334417 colorings=227400 lazy-girth=149096 last: m=88 classes=7 cclen=67 t=398s
[23:51:08] it=334695 colorings=227600 lazy-girth=149203 last: m=96 classes=7 cclen=66 t=398s
[23:51:08] it=334950 colorings=227800 lazy-girth=149295 last: m=88 classes=7 cclen=68 t=399s
[23:51:09] it=335209 colorings=228000 lazy-girth=149388 last: m=88 classes=7 cclen=66 t=399s
[23:51:09] it=335508 colorings=228200 lazy-girth=149539 last: m=88 classes=7 cclen=68 t=400s
[23:51:10] it=335770 colorings=228400 lazy-girth=149605 last: m=96 classes=7 cclen=68 t=400s
[23:51:10] it=336024 colorings=228600 lazy-girth=149676 last: m=88 classes=7 cclen=66 t=401s
[23:51:10] it=336315 colorings=228800 lazy-girth=149783 last: m=88 classes=7 cclen=66 t=401s
[23:51:11] it=336650 colorings=229000 lazy-girth=150014 last: m=80 classes=6 cclen=69 t=402s
[23:51:12] it=336969 colorings=229200 lazy-girth=150176 last: m=88 classes=7 cclen=68 t=402s
[23:51:12] it=337316 colorings=229400 lazy-girth=150416 last: m=80 classes=6 cclen=69 t=403s
[23:51:13] it=337662 colorings=229600 lazy-girth=150620 last: m=88 classes=6 cclen=68 t=403s
[23:51:13] it=337982 colorings=229800 lazy-girth=150771 last: m=88 classes=6 cclen=69 t=404s
[23:51:14] it=338296 colorings=230000 lazy-girth=150957 last: m=88 classes=6 cclen=69 t=404s
[23:51:14] it=338591 colorings=230200 lazy-girth=151095 last: m=88 classes=7 cclen=68 t=405s
[23:51:15] it=338844 colorings=230400 lazy-girth=151154 last: m=88 classes=7 cclen=67 t=405s
[23:51:15] it=339085 colorings=230600 lazy-girth=151255 last: m=88 classes=7 cclen=67 t=406s
[23:51:16] it=339374 colorings=230800 lazy-girth=151412 last: m=96 classes=7 cclen=68 t=406s
[23:51:16] it=339636 colorings=231000 lazy-girth=151476 last: m=88 classes=7 cclen=67 t=407s
[23:51:17] it=339906 colorings=231200 lazy-girth=151572 last: m=96 classes=7 cclen=68 t=407s
[23:51:17] it=340189 colorings=231400 lazy-girth=151705 last: m=88 classes=6 cclen=69 t=408s
[23:51:18] it=340581 colorings=231600 lazy-girth=151918 last: m=88 classes=7 cclen=67 t=408s
[23:51:18] it=340852 colorings=231800 lazy-girth=152019 last: m=88 classes=7 cclen=68 t=409s
[23:51:19] it=341136 colorings=232000 lazy-girth=152139 last: m=88 classes=7 cclen=67 t=409s
[23:51:19] it=341387 colorings=232200 lazy-girth=152204 last: m=88 classes=7 cclen=67 t=410s
[23:51:19] it=341630 colorings=232400 lazy-girth=152248 last: m=96 classes=7 cclen=68 t=410s
[23:51:20] it=341885 colorings=232600 lazy-girth=152326 last: m=80 classes=6 cclen=69 t=410s
[23:51:20] it=342127 colorings=232800 lazy-girth=152382 last: m=88 classes=7 cclen=68 t=411s
[23:51:21] it=342374 colorings=233000 lazy-girth=152483 last: m=88 classes=7 cclen=67 t=411s
[23:51:21] it=342619 colorings=233200 lazy-girth=152530 last: m=96 classes=7 cclen=68 t=412s
[23:51:21] it=342886 colorings=233400 lazy-girth=152597 last: m=88 classes=6 cclen=68 t=412s
[23:51:22] it=343150 colorings=233600 lazy-girth=152661 last: m=96 classes=7 cclen=68 t=412s
[23:51:22] it=343401 colorings=233800 lazy-girth=152712 last: m=88 classes=6 cclen=69 t=413s
[23:51:23] it=343668 colorings=234000 lazy-girth=152779 last: m=88 classes=6 cclen=69 t=413s
[23:51:23] it=343926 colorings=234200 lazy-girth=152839 last: m=96 classes=7 cclen=68 t=414s
[23:51:24] it=344216 colorings=234400 lazy-girth=152929 last: m=88 classes=6 cclen=69 t=414s
[23:51:24] it=344477 colorings=234600 lazy-girth=152990 last: m=88 classes=7 cclen=68 t=415s
[23:51:25] it=344729 colorings=234800 lazy-girth=153042 last: m=96 classes=7 cclen=65 t=415s
[23:51:25] it=345013 colorings=235000 lazy-girth=153126 last: m=88 classes=6 cclen=68 t=416s
[23:51:26] it=345268 colorings=235200 lazy-girth=153181 last: m=88 classes=6 cclen=68 t=416s
[23:51:27] it=345740 colorings=235400 lazy-girth=153609 last: m=88 classes=7 cclen=67 t=417s
[23:51:27] it=345987 colorings=235600 lazy-girth=153658 last: m=80 classes=6 cclen=69 t=418s
[23:51:28] it=346297 colorings=235800 lazy-girth=153771 last: m=80 classes=6 cclen=64 t=418s
[23:51:28] it=346613 colorings=236000 lazy-girth=153894 last: m=80 classes=6 cclen=69 t=419s
[23:51:29] it=346898 colorings=236200 lazy-girth=154080 last: m=80 classes=6 cclen=69 t=419s
[23:51:29] it=347217 colorings=236400 lazy-girth=154284 last: m=80 classes=6 cclen=69 t=420s
[23:51:30] it=347526 colorings=236600 lazy-girth=154417 last: m=96 classes=7 cclen=65 t=420s
[23:51:30] it=347836 colorings=236800 lazy-girth=154527 last: m=96 classes=7 cclen=67 t=421s
[23:51:31] it=348131 colorings=237000 lazy-girth=154622 last: m=96 classes=7 cclen=68 t=421s
[23:51:31] it=348427 colorings=237200 lazy-girth=154718 last: m=88 classes=6 cclen=69 t=422s
[23:51:32] it=348787 colorings=237400 lazy-girth=154878 last: m=96 classes=7 cclen=67 t=422s
[23:51:33] it=349216 colorings=237600 lazy-girth=155113 last: m=88 classes=6 cclen=69 t=423s
[23:51:33] it=349451 colorings=237800 lazy-girth=155149 last: m=80 classes=6 cclen=69 t=424s
[23:51:34] it=349755 colorings=238000 lazy-girth=155258 last: m=88 classes=7 cclen=67 t=424s
[23:51:34] it=349986 colorings=238200 lazy-girth=155292 last: m=80 classes=6 cclen=68 t=424s
[23:51:34] it=350271 colorings=238400 lazy-girth=155381 last: m=88 classes=6 cclen=69 t=425s
[23:51:35] it=350569 colorings=238600 lazy-girth=155484 last: m=80 classes=6 cclen=68 t=425s
[23:51:35] it=350835 colorings=238800 lazy-girth=155558 last: m=88 classes=6 cclen=69 t=426s
[23:51:36] it=351107 colorings=239000 lazy-girth=155630 last: m=88 classes=6 cclen=69 t=426s
[23:51:36] it=351379 colorings=239200 lazy-girth=155709 last: m=88 classes=7 cclen=68 t=427s
[23:51:36] it=351674 colorings=239400 lazy-girth=155809 last: m=88 classes=6 cclen=69 t=427s
[23:51:37] it=352001 colorings=239600 lazy-girth=155936 last: m=88 classes=6 cclen=69 t=427s
[23:51:37] it=352260 colorings=239800 lazy-girth=155998 last: m=88 classes=7 cclen=67 t=428s
[23:51:38] it=352556 colorings=240000 lazy-girth=156121 last: m=80 classes=6 cclen=68 t=428s
[23:51:38] it=352831 colorings=240200 lazy-girth=156217 last: m=88 classes=6 cclen=69 t=429s
[23:51:39] it=353064 colorings=240400 lazy-girth=156253 last: m=88 classes=6 cclen=69 t=429s
[23:51:39] it=353371 colorings=240600 lazy-girth=156375 last: m=88 classes=6 cclen=67 t=430s
[23:51:40] it=353612 colorings=240800 lazy-girth=156420 last: m=88 classes=6 cclen=67 t=430s
[23:51:40] it=353845 colorings=241000 lazy-girth=156455 last: m=88 classes=6 cclen=69 t=431s
[23:51:41] it=354173 colorings=241200 lazy-girth=156592 last: m=88 classes=6 cclen=69 t=431s
[23:51:41] it=354514 colorings=241400 lazy-girth=156750 last: m=88 classes=6 cclen=67 t=432s
[23:51:42] it=354810 colorings=241600 lazy-girth=156846 last: m=88 classes=6 cclen=68 t=432s
[23:51:42] it=355033 colorings=241800 lazy-girth=156869 last: m=88 classes=7 cclen=67 t=433s
[23:51:43] it=355281 colorings=242000 lazy-girth=156918 last: m=88 classes=7 cclen=68 t=433s
[23:51:43] it=355570 colorings=242200 lazy-girth=157009 last: m=88 classes=6 cclen=58 t=434s
[23:51:44] it=355845 colorings=242400 lazy-girth=157086 last: m=88 classes=6 cclen=68 t=434s
[23:51:45] it=356133 colorings=242600 lazy-girth=157179 last: m=96 classes=7 cclen=68 t=435s
[23:51:45] it=356408 colorings=242800 lazy-girth=157258 last: m=88 classes=6 cclen=69 t=436s
[23:51:45] it=356710 colorings=243000 lazy-girth=157362 last: m=88 classes=6 cclen=69 t=436s
[23:51:46] it=356946 colorings=243200 lazy-girth=157398 last: m=88 classes=6 cclen=65 t=436s
[23:51:46] it=357190 colorings=243400 lazy-girth=157446 last: m=88 classes=6 cclen=69 t=437s
[23:51:47] it=357452 colorings=243600 lazy-girth=157510 last: m=88 classes=6 cclen=63 t=437s
[23:51:47] it=357720 colorings=243800 lazy-girth=157580 last: m=96 classes=7 cclen=67 t=438s
[23:51:48] it=357987 colorings=244000 lazy-girth=157647 last: m=88 classes=6 cclen=68 t=438s
[23:51:48] it=358236 colorings=244200 lazy-girth=157707 last: m=88 classes=6 cclen=67 t=439s
[23:51:48] it=358529 colorings=244400 lazy-girth=157819 last: m=80 classes=6 cclen=68 t=439s
[23:51:49] it=358780 colorings=244600 lazy-girth=157886 last: m=88 classes=7 cclen=65 t=439s
[23:51:49] it=359032 colorings=244800 lazy-girth=157941 last: m=88 classes=6 cclen=69 t=440s
[23:51:50] it=359335 colorings=245000 lazy-girth=158085 last: m=88 classes=6 cclen=69 t=440s
[23:51:50] it=359604 colorings=245200 lazy-girth=158157 last: m=88 classes=6 cclen=69 t=440s
[23:51:50] it=359870 colorings=245400 lazy-girth=158226 last: m=88 classes=6 cclen=69 t=441s
[23:51:51] it=360112 colorings=245600 lazy-girth=158270 last: m=96 classes=6 cclen=68 t=441s
[23:51:51] it=360382 colorings=245800 lazy-girth=158343 last: m=96 classes=7 cclen=66 t=442s
[23:51:52] it=360661 colorings=246000 lazy-girth=158427 last: m=88 classes=6 cclen=69 t=442s
[23:51:52] it=360934 colorings=246200 lazy-girth=158510 last: m=96 classes=7 cclen=68 t=442s
[23:51:52] it=361187 colorings=246400 lazy-girth=158571 last: m=88 classes=7 cclen=66 t=443s
[23:51:53] it=361408 colorings=246600 lazy-girth=158593 last: m=96 classes=7 cclen=65 t=443s
[23:51:53] it=361676 colorings=246800 lazy-girth=158666 last: m=88 classes=6 cclen=69 t=444s
[23:51:53] it=361967 colorings=247000 lazy-girth=158766 last: m=80 classes=6 cclen=68 t=444s
[23:51:54] it=362179 colorings=247200 lazy-girth=158778 last: m=88 classes=7 cclen=68 t=444s
[23:51:54] it=362426 colorings=247400 lazy-girth=158834 last: m=96 classes=7 cclen=68 t=445s
[23:51:55] it=362682 colorings=247600 lazy-girth=158896 last: m=96 classes=7 cclen=55 t=445s
[23:51:55] it=362958 colorings=247800 lazy-girth=158978 last: m=96 classes=7 cclen=68 t=446s
[23:51:55] it=363208 colorings=248000 lazy-girth=159043 last: m=88 classes=7 cclen=67 t=446s
[23:51:56] it=363467 colorings=248200 lazy-girth=159103 last: m=96 classes=7 cclen=68 t=446s
[23:51:56] it=363696 colorings=248400 lazy-girth=159134 last: m=88 classes=7 cclen=65 t=447s
[23:51:56] it=363949 colorings=248600 lazy-girth=159200 last: m=96 classes=7 cclen=68 t=447s
[23:51:57] it=364220 colorings=248800 lazy-girth=159299 last: m=96 classes=7 cclen=67 t=447s
[23:51:57] it=364496 colorings=249000 lazy-girth=159382 last: m=88 classes=6 cclen=67 t=448s
[23:51:58] it=364751 colorings=249200 lazy-girth=159446 last: m=80 classes=6 cclen=68 t=448s
[23:51:58] it=365006 colorings=249400 lazy-girth=159504 last: m=88 classes=6 cclen=69 t=449s
[23:51:59] it=365309 colorings=249600 lazy-girth=159621 last: m=88 classes=6 cclen=69 t=449s
[23:51:59] it=365576 colorings=249800 lazy-girth=159691 last: m=80 classes=6 cclen=68 t=450s
[23:52:00] it=365835 colorings=250000 lazy-girth=159760 last: m=88 classes=6 cclen=69 t=450s
[23:52:00] it=366089 colorings=250200 lazy-girth=159815 last: m=104 classes=7 cclen=60 t=451s
[23:52:01] it=366378 colorings=250400 lazy-girth=159913 last: m=88 classes=6 cclen=67 t=451s
[23:52:01] it=366639 colorings=250600 lazy-girth=159976 last: m=88 classes=6 cclen=66 t=452s
[23:52:02] it=366913 colorings=250800 lazy-girth=160052 last: m=88 classes=6 cclen=67 t=452s
[23:52:02] it=367182 colorings=251000 lazy-girth=160122 last: m=88 classes=6 cclen=69 t=452s
[23:52:02] it=367448 colorings=251200 lazy-girth=160188 last: m=88 classes=6 cclen=66 t=453s
[23:52:03] it=367697 colorings=251400 lazy-girth=160240 last: m=104 classes=7 cclen=65 t=453s
[23:52:03] it=367942 colorings=251600 lazy-girth=160287 last: m=88 classes=6 cclen=69 t=454s
[23:52:03] it=368179 colorings=251800 lazy-girth=160325 last: m=88 classes=6 cclen=69 t=454s
[23:52:04] it=368473 colorings=252000 lazy-girth=160424 last: m=104 classes=7 cclen=59 t=454s
[23:52:04] it=368729 colorings=252200 lazy-girth=160481 last: m=88 classes=6 cclen=68 t=455s
[23:52:05] it=368996 colorings=252400 lazy-girth=160552 last: m=96 classes=7 cclen=68 t=455s
[23:52:05] it=369231 colorings=252600 lazy-girth=160587 last: m=88 classes=7 cclen=67 t=456s
[23:52:06] it=369471 colorings=252800 lazy-girth=160629 last: m=88 classes=6 cclen=69 t=456s
[23:52:06] it=369713 colorings=253000 lazy-girth=160671 last: m=88 classes=6 cclen=68 t=456s
[23:52:06] it=369995 colorings=253200 lazy-girth=160756 last: m=88 classes=6 cclen=64 t=457s
[23:52:07] it=370245 colorings=253400 lazy-girth=160807 last: m=88 classes=7 cclen=68 t=457s
[23:52:07] it=370499 colorings=253600 lazy-girth=160861 last: m=88 classes=7 cclen=67 t=458s
[23:52:08] it=370726 colorings=253800 lazy-girth=160889 last: m=96 classes=7 cclen=66 t=458s
[23:52:08] it=370960 colorings=254000 lazy-girth=160925 last: m=88 classes=6 cclen=69 t=459s
[23:52:08] it=371193 colorings=254200 lazy-girth=160961 last: m=88 classes=7 cclen=68 t=459s
[23:52:09] it=371431 colorings=254400 lazy-girth=160999 last: m=88 classes=6 cclen=69 t=459s
[23:52:09] it=371669 colorings=254600 lazy-girth=161038 last: m=88 classes=6 cclen=69 t=460s
[23:52:11] it=371917 colorings=254800 lazy-girth=161086 last: m=104 classes=7 cclen=67 t=461s
[23:52:11] it=372198 colorings=255000 lazy-girth=161169 last: m=96 classes=7 cclen=68 t=462s
[23:52:12] it=372469 colorings=255200 lazy-girth=161242 last: m=88 classes=6 cclen=69 t=462s
[23:52:12] it=372737 colorings=255400 lazy-girth=161311 last: m=96 classes=7 cclen=68 t=463s
[23:52:13] it=372955 colorings=255600 lazy-girth=161329 last: m=80 classes=6 cclen=69 t=463s
[23:52:13] it=373194 colorings=255800 lazy-girth=161368 last: m=88 classes=7 cclen=66 t=464s
[23:52:13] it=373446 colorings=256000 lazy-girth=161420 last: m=88 classes=7 cclen=66 t=464s
[23:52:14] it=373671 colorings=256200 lazy-girth=161446 last: m=88 classes=7 cclen=68 t=464s
[23:52:14] it=373907 colorings=256400 lazy-girth=161482 last: m=96 classes=7 cclen=67 t=465s
[23:52:15] it=374184 colorings=256600 lazy-girth=161559 last: m=88 classes=6 cclen=66 t=465s
[23:52:15] it=374423 colorings=256800 lazy-girth=161598 last: m=88 classes=6 cclen=69 t=465s
[23:52:15] it=374686 colorings=257000 lazy-girth=161665 last: m=80 classes=6 cclen=69 t=466s
[23:52:16] it=374979 colorings=257200 lazy-girth=161759 last: m=88 classes=7 cclen=65 t=466s
[23:52:16] it=375279 colorings=257400 lazy-girth=161862 last: m=96 classes=7 cclen=68 t=467s
[23:52:17] it=375557 colorings=257600 lazy-girth=161940 last: m=80 classes=6 cclen=69 t=467s
[23:52:17] it=375826 colorings=257800 lazy-girth=162009 last: m=88 classes=7 cclen=68 t=468s
[23:52:18] it=376158 colorings=258000 lazy-girth=162141 last: m=96 classes=7 cclen=68 t=468s
[23:52:18] it=376433 colorings=258200 lazy-girth=162216 last: m=96 classes=7 cclen=68 t=468s
[23:52:18] it=376739 colorings=258400 lazy-girth=162322 last: m=88 classes=7 cclen=67 t=469s
[23:52:19] it=377068 colorings=258600 lazy-girth=162451 last: m=88 classes=6 cclen=69 t=469s
[23:52:20] it=377509 colorings=258800 lazy-girth=162706 last: m=88 classes=6 cclen=64 t=470s
[23:52:20] it=377817 colorings=259000 lazy-girth=162820 last: m=88 classes=7 cclen=64 t=471s
[23:52:21] it=378127 colorings=259200 lazy-girth=162933 last: m=88 classes=6 cclen=61 t=471s
[23:52:21] it=378381 colorings=259400 lazy-girth=162989 last: m=96 classes=7 cclen=68 t=472s
[23:52:22] it=378637 colorings=259600 lazy-girth=163046 last: m=88 classes=7 cclen=67 t=472s
[23:52:22] it=378893 colorings=259800 lazy-girth=163102 last: m=88 classes=7 cclen=61 t=473s
[23:52:23] it=379155 colorings=260000 lazy-girth=163164 last: m=88 classes=7 cclen=66 t=473s
[23:52:23] it=379409 colorings=260200 lazy-girth=163218 last: m=80 classes=6 cclen=69 t=473s
[23:52:23] it=379660 colorings=260400 lazy-girth=163270 last: m=96 classes=7 cclen=58 t=474s
[23:52:24] it=379948 colorings=260600 lazy-girth=163358 last: m=88 classes=6 cclen=69 t=474s
[23:52:24] it=380207 colorings=260800 lazy-girth=163417 last: m=80 classes=6 cclen=69 t=475s
[23:52:25] it=380472 colorings=261000 lazy-girth=163492 last: m=88 classes=7 cclen=68 t=475s
[23:52:25] it=380695 colorings=261200 lazy-girth=163516 last: m=88 classes=6 cclen=69 t=475s
[23:52:25] it=380947 colorings=261400 lazy-girth=163572 last: m=88 classes=6 cclen=69 t=476s
[23:52:26] it=381222 colorings=261600 lazy-girth=163651 last: m=88 classes=6 cclen=68 t=477s
[23:52:27] it=381510 colorings=261800 lazy-girth=163743 last: m=88 classes=6 cclen=69 t=477s
[23:52:27] it=381794 colorings=262000 lazy-girth=163830 last: m=88 classes=7 cclen=68 t=478s
[23:52:28] it=382036 colorings=262200 lazy-girth=163890 last: m=88 classes=6 cclen=67 t=478s
[23:52:28] it=382308 colorings=262400 lazy-girth=164006 last: m=88 classes=7 cclen=68 t=479s
[23:52:29] it=382570 colorings=262600 lazy-girth=164093 last: m=88 classes=7 cclen=66 t=479s
[23:52:29] it=382813 colorings=262800 lazy-girth=164139 last: m=88 classes=6 cclen=69 t=480s
[23:52:30] it=383119 colorings=263000 lazy-girth=164247 last: m=88 classes=7 cclen=68 t=480s
[23:52:30] it=383454 colorings=263200 lazy-girth=164414 last: m=88 classes=7 cclen=68 t=481s
[23:52:30] it=383686 colorings=263400 lazy-girth=164451 last: m=80 classes=6 cclen=69 t=481s
[23:52:31] it=383951 colorings=263600 lazy-girth=164524 last: m=88 classes=7 cclen=68 t=481s
[23:52:31] it=384226 colorings=263800 lazy-girth=164618 last: m=88 classes=7 cclen=66 t=482s
[23:52:32] it=384464 colorings=264000 lazy-girth=164657 last: m=88 classes=7 cclen=68 t=482s
[23:52:32] it=384714 colorings=264200 lazy-girth=164729 last: m=96 classes=7 cclen=67 t=483s
[23:52:33] it=384995 colorings=264400 lazy-girth=164835 last: m=96 classes=7 cclen=67 t=483s
[23:52:33] it=385261 colorings=264600 lazy-girth=164922 last: m=80 classes=6 cclen=68 t=484s
[23:52:33] it=385569 colorings=264800 lazy-girth=165040 last: m=88 classes=7 cclen=68 t=484s
[23:52:34] it=385860 colorings=265000 lazy-girth=165135 last: m=88 classes=7 cclen=68 t=484s
[23:52:34] it=386120 colorings=265200 lazy-girth=165199 last: m=96 classes=7 cclen=68 t=485s
[23:52:35] it=386424 colorings=265400 lazy-girth=165326 last: m=88 classes=7 cclen=68 t=485s
[23:52:35] it=386737 colorings=265600 lazy-girth=165441 last: m=88 classes=7 cclen=68 t=486s
[23:52:36] it=386974 colorings=265800 lazy-girth=165478 last: m=88 classes=7 cclen=68 t=486s
[23:52:36] it=387248 colorings=266000 lazy-girth=165606 last: m=96 classes=7 cclen=63 t=487s
[23:52:37] it=387529 colorings=266200 lazy-girth=165697 last: m=88 classes=7 cclen=68 t=487s
[23:52:37] it=387809 colorings=266400 lazy-girth=165786 last: m=96 classes=7 cclen=68 t=487s
[23:52:37] it=388117 colorings=266600 lazy-girth=165937 last: m=88 classes=7 cclen=67 t=488s
[23:52:38] it=388395 colorings=266800 lazy-girth=166016 last: m=88 classes=7 cclen=61 t=488s
[23:52:38] it=388654 colorings=267000 lazy-girth=166077 last: m=88 classes=7 cclen=67 t=489s
[23:52:39] it=388891 colorings=267200 lazy-girth=166114 last: m=88 classes=7 cclen=68 t=489s
[23:52:39] it=389128 colorings=267400 lazy-girth=166155 last: m=96 classes=7 cclen=68 t=490s
[23:52:40] it=389461 colorings=267600 lazy-girth=166332 last: m=88 classes=7 cclen=67 t=490s
[23:52:40] it=389807 colorings=267800 lazy-girth=166494 last: m=88 classes=7 cclen=68 t=491s
[23:52:41] it=390080 colorings=268000 lazy-girth=166575 last: m=96 classes=7 cclen=68 t=491s
[23:52:41] it=390325 colorings=268200 lazy-girth=166633 last: m=80 classes=6 cclen=68 t=491s
[23:52:41] it=390574 colorings=268400 lazy-girth=166690 last: m=96 classes=7 cclen=54 t=492s
[23:52:42] it=390818 colorings=268600 lazy-girth=166740 last: m=96 classes=7 cclen=68 t=492s
[23:52:42] it=391059 colorings=268800 lazy-girth=166789 last: m=88 classes=6 cclen=69 t=493s
[23:52:43] it=391299 colorings=269000 lazy-girth=166837 last: m=80 classes=6 cclen=69 t=493s
[23:52:43] it=391602 colorings=269200 lazy-girth=166957 last: m=96 classes=7 cclen=53 t=494s
[23:52:43] it=391848 colorings=269400 lazy-girth=167020 last: m=96 classes=7 cclen=67 t=494s
[23:52:44] it=392075 colorings=269600 lazy-girth=167053 last: m=96 classes=7 cclen=67 t=494s
[23:52:44] it=392328 colorings=269800 lazy-girth=167107 last: m=88 classes=6 cclen=67 t=495s
[23:52:45] it=392565 colorings=270000 lazy-girth=167149 last: m=80 classes=6 cclen=68 t=495s
[23:52:45] it=392792 colorings=270200 lazy-girth=167178 last: m=88 classes=6 cclen=68 t=496s
[23:52:46] it=393053 colorings=270400 lazy-girth=167290 last: m=88 classes=7 cclen=67 t=496s
[23:52:46] it=393323 colorings=270600 lazy-girth=167393 last: m=88 classes=7 cclen=68 t=497s
[23:52:47] it=393601 colorings=270800 lazy-girth=167521 last: m=88 classes=7 cclen=66 t=497s
[23:52:47] it=393836 colorings=271000 lazy-girth=167557 last: m=88 classes=7 cclen=68 t=498s
[23:52:47] it=394088 colorings=271200 lazy-girth=167611 last: m=88 classes=7 cclen=68 t=498s
[23:52:48] it=394326 colorings=271400 lazy-girth=167649 last: m=88 classes=7 cclen=67 t=498s
[23:52:48] it=394599 colorings=271600 lazy-girth=167756 last: m=96 classes=7 cclen=68 t=499s
[23:52:49] it=394884 colorings=271800 lazy-girth=167876 last: m=88 classes=7 cclen=68 t=499s
[23:52:49] it=395166 colorings=272000 lazy-girth=168004 last: m=88 classes=7 cclen=68 t=500s
[23:52:50] it=395403 colorings=272200 lazy-girth=168046 last: m=88 classes=7 cclen=68 t=500s
[23:52:50] it=395651 colorings=272400 lazy-girth=168106 last: m=88 classes=7 cclen=66 t=501s
[23:52:50] it=395885 colorings=272600 lazy-girth=168148 last: m=96 classes=7 cclen=68 t=501s
[23:52:51] it=396145 colorings=272800 lazy-girth=168240 last: m=88 classes=7 cclen=68 t=501s
[23:52:51] it=396410 colorings=273000 lazy-girth=168330 last: m=96 classes=7 cclen=65 t=502s
[23:52:52] it=396653 colorings=273200 lazy-girth=168374 last: m=96 classes=7 cclen=67 t=502s
[23:52:52] it=396873 colorings=273400 lazy-girth=168394 last: m=96 classes=7 cclen=68 t=503s
[23:52:53] it=397175 colorings=273600 lazy-girth=168543 last: m=96 classes=7 cclen=68 t=503s
[23:52:53] it=397439 colorings=273800 lazy-girth=168613 last: m=96 classes=7 cclen=68 t=504s
[23:52:54] it=397708 colorings=274000 lazy-girth=168719 last: m=88 classes=7 cclen=67 t=504s
[23:52:54] it=397962 colorings=274200 lazy-girth=168786 last: m=88 classes=7 cclen=66 t=505s
[23:52:54] it=398213 colorings=274400 lazy-girth=168861 last: m=80 classes=6 cclen=66 t=505s
[23:52:55] it=398481 colorings=274600 lazy-girth=168956 last: m=88 classes=7 cclen=67 t=505s
[23:52:55] it=398749 colorings=274800 lazy-girth=169055 last: m=88 classes=7 cclen=68 t=506s
[23:53:03] it=398992 colorings=275000 lazy-girth=169100 last: m=96 classes=7 cclen=67 t=513s
[23:53:03] it=399228 colorings=275200 lazy-girth=169144 last: m=88 classes=7 cclen=66 t=514s
[23:53:04] it=399499 colorings=275400 lazy-girth=169240 last: m=88 classes=7 cclen=67 t=514s
[23:53:04] it=399739 colorings=275600 lazy-girth=169294 last: m=88 classes=7 cclen=67 t=515s
[23:53:05] it=399979 colorings=275800 lazy-girth=169347 last: m=96 classes=7 cclen=67 t=515s
[23:53:05] it=400270 colorings=276000 lazy-girth=169507 last: m=96 classes=7 cclen=65 t=516s
[23:53:06] it=400580 colorings=276200 lazy-girth=169690 last: m=80 classes=6 cclen=69 t=516s
[23:53:06] it=400883 colorings=276400 lazy-girth=169889 last: m=88 classes=6 cclen=69 t=517s
[23:53:07] it=401141 colorings=276600 lazy-girth=169951 last: m=88 classes=7 cclen=68 t=517s
[23:53:07] it=401399 colorings=276800 lazy-girth=170018 last: m=88 classes=6 cclen=69 t=518s
[23:53:08] it=401644 colorings=277000 lazy-girth=170068 last: m=88 classes=7 cclen=65 t=518s
[23:53:08] it=401899 colorings=277200 lazy-girth=170135 last: m=88 classes=6 cclen=68 t=519s
[23:53:09] it=402152 colorings=277400 lazy-girth=170205 last: m=88 classes=6 cclen=67 t=519s
[23:53:09] it=402402 colorings=277600 lazy-girth=170270 last: m=88 classes=7 cclen=68 t=520s
[23:53:10] it=402670 colorings=277800 lazy-girth=170344 last: m=88 classes=7 cclen=67 t=520s
[23:53:10] it=402948 colorings=278000 lazy-girth=170486 last: m=88 classes=7 cclen=66 t=521s
[23:53:11] it=403241 colorings=278200 lazy-girth=170623 last: m=88 classes=7 cclen=68 t=522s
[23:53:12] it=403515 colorings=278400 lazy-girth=170731 last: m=80 classes=6 cclen=69 t=522s
[23:53:12] it=403743 colorings=278600 lazy-girth=170767 last: m=80 classes=6 cclen=69 t=523s
[23:53:12] it=403971 colorings=278800 lazy-girth=170796 last: m=88 classes=7 cclen=67 t=523s
[23:53:13] it=404198 colorings=279000 lazy-girth=170831 last: m=88 classes=7 cclen=68 t=523s
[23:53:13] it=404438 colorings=279200 lazy-girth=170889 last: m=88 classes=6 cclen=68 t=524s
[23:53:14] it=404714 colorings=279400 lazy-girth=170979 last: m=88 classes=7 cclen=68 t=525s
[23:53:15] it=404967 colorings=279600 lazy-girth=171035 last: m=88 classes=6 cclen=69 t=525s
[23:53:16] it=405216 colorings=279800 lazy-girth=171087 last: m=88 classes=6 cclen=68 t=526s
[23:53:16] it=405594 colorings=280000 lazy-girth=171300 last: m=88 classes=6 cclen=68 t=527s
[23:53:17] it=405929 colorings=280200 lazy-girth=171458 last: m=88 classes=6 cclen=68 t=527s
[23:53:17] it=406166 colorings=280400 lazy-girth=171495 last: m=88 classes=7 cclen=67 t=528s
[23:53:17] it=406398 colorings=280600 lazy-girth=171535 last: m=96 classes=7 cclen=67 t=528s
[23:53:18] it=406702 colorings=280800 lazy-girth=171653 last: m=88 classes=7 cclen=68 t=528s
[23:53:18] it=406983 colorings=281000 lazy-girth=171768 last: m=88 classes=6 cclen=68 t=529s
[23:53:19] it=407312 colorings=281200 lazy-girth=171947 last: m=96 classes=7 cclen=60 t=529s
[23:53:19] it=407653 colorings=281400 lazy-girth=172142 last: m=80 classes=6 cclen=68 t=530s
[23:53:20] it=408012 colorings=281600 lazy-girth=172380 last: m=96 classes=7 cclen=68 t=530s
[23:53:20] it=408276 colorings=281800 lazy-girth=172467 last: m=88 classes=6 cclen=69 t=531s
[23:53:21] it=408573 colorings=282000 lazy-girth=172585 last: m=96 classes=7 cclen=68 t=531s
[23:53:21] it=408882 colorings=282200 lazy-girth=172723 last: m=88 classes=7 cclen=67 t=532s
[23:53:22] it=409173 colorings=282400 lazy-girth=172835 last: m=88 classes=6 cclen=69 t=532s
[23:53:22] it=409506 colorings=282600 lazy-girth=172995 last: m=80 classes=6 cclen=67 t=533s
[23:53:22] it=409782 colorings=282800 lazy-girth=173072 last: m=88 classes=6 cclen=69 t=533s
[23:53:23] it=410075 colorings=283000 lazy-girth=173170 last: m=88 classes=6 cclen=64 t=533s
[23:53:23] it=410349 colorings=283200 lazy-girth=173245 last: m=88 classes=6 cclen=69 t=534s
[23:53:24] it=410631 colorings=283400 lazy-girth=173328 last: m=88 classes=7 cclen=65 t=534s
[23:53:24] it=410907 colorings=283600 lazy-girth=173404 last: m=96 classes=7 cclen=68 t=535s
[23:53:24] it=411174 colorings=283800 lazy-girth=173471 last: m=96 classes=7 cclen=66 t=535s
[23:53:25] it=411412 colorings=284000 lazy-girth=173509 last: m=88 classes=6 cclen=69 t=535s
[23:53:25] it=411680 colorings=284200 lazy-girth=173577 last: m=88 classes=6 cclen=69 t=536s
[23:53:26] it=411920 colorings=284400 lazy-girth=173617 last: m=80 classes=6 cclen=69 t=537s
[23:53:26] it=412168 colorings=284600 lazy-girth=173665 last: m=80 classes=6 cclen=69 t=537s
[23:53:27] it=412397 colorings=284800 lazy-girth=173694 last: m=88 classes=7 cclen=67 t=537s
[23:53:27] it=412644 colorings=285000 lazy-girth=173741 last: m=96 classes=7 cclen=68 t=538s
[23:53:28] it=412904 colorings=285200 lazy-girth=173801 last: m=88 classes=6 cclen=69 t=538s
[23:53:28] it=413193 colorings=285400 lazy-girth=173890 last: m=88 classes=6 cclen=69 t=538s
[23:53:28] it=413420 colorings=285600 lazy-girth=173917 last: m=104 classes=8 cclen=58 t=539s
[23:53:29] it=413638 colorings=285800 lazy-girth=173936 last: m=96 classes=7 cclen=68 t=539s
[23:53:29] it=413860 colorings=286000 lazy-girth=173958 last: m=80 classes=6 cclen=69 t=539s
[23:53:29] it=414086 colorings=286200 lazy-girth=173984 last: m=96 classes=7 cclen=62 t=540s
[23:53:30] it=414314 colorings=286400 lazy-girth=174012 last: m=80 classes=6 cclen=68 t=540s
[23:53:30] it=414541 colorings=286600 lazy-girth=174039 last: m=88 classes=6 cclen=69 t=540s
[23:53:30] it=414783 colorings=286800 lazy-girth=174083 last: m=96 classes=7 cclen=67 t=541s
[23:53:31] it=415049 colorings=287000 lazy-girth=174150 last: m=88 classes=6 cclen=68 t=541s
[23:53:31] it=415344 colorings=287200 lazy-girth=174247 last: m=88 classes=6 cclen=69 t=542s
[23:53:32] it=415617 colorings=287400 lazy-girth=174322 last: m=88 classes=6 cclen=68 t=542s
[23:53:32] it=415897 colorings=287600 lazy-girth=174402 last: m=88 classes=6 cclen=68 t=543s
[23:53:33] it=416194 colorings=287800 lazy-girth=174501 last: m=88 classes=6 cclen=69 t=543s
[23:53:33] it=416438 colorings=288000 lazy-girth=174545 last: m=88 classes=6 cclen=69 t=544s
[23:53:34] it=416683 colorings=288200 lazy-girth=174590 last: m=88 classes=7 cclen=68 t=544s
[23:53:35] it=417063 colorings=288400 lazy-girth=174869 last: m=96 classes=7 cclen=67 t=545s
[23:53:35] it=417310 colorings=288600 lazy-girth=174927 last: m=88 classes=6 cclen=68 t=546s
[23:53:36] it=417547 colorings=288800 lazy-girth=174971 last: m=88 classes=7 cclen=67 t=546s
[23:53:36] it=417783 colorings=289000 lazy-girth=175007 last: m=96 classes=7 cclen=68 t=547s
[23:53:36] it=418006 colorings=289200 lazy-girth=175036 last: m=80 classes=6 cclen=69 t=547s
[23:53:37] it=418239 colorings=289400 lazy-girth=175069 last: m=96 classes=7 cclen=68 t=547s
[23:53:37] it=418456 colorings=289600 lazy-girth=175086 last: m=88 classes=7 cclen=68 t=548s
[23:53:37] it=418671 colorings=289800 lazy-girth=175101 last: m=96 classes=7 cclen=68 t=548s
[23:53:38] it=418920 colorings=290000 lazy-girth=175152 last: m=88 classes=7 cclen=68 t=548s
[23:53:38] it=419164 colorings=290200 lazy-girth=175200 last: m=88 classes=6 cclen=67 t=549s
[23:53:39] it=419398 colorings=290400 lazy-girth=175238 last: m=88 classes=6 cclen=68 t=549s
[23:53:39] it=419643 colorings=290600 lazy-girth=175284 last: m=96 classes=7 cclen=66 t=550s
[23:53:40] it=419870 colorings=290800 lazy-girth=175315 last: m=88 classes=7 cclen=68 t=550s
[23:53:40] it=420112 colorings=291000 lazy-girth=175368 last: m=88 classes=7 cclen=68 t=551s
[23:53:41] it=420389 colorings=291200 lazy-girth=175474 last: m=88 classes=6 cclen=67 t=551s
[23:53:41] it=420631 colorings=291400 lazy-girth=175521 last: m=96 classes=7 cclen=67 t=552s
[23:53:42] it=420893 colorings=291600 lazy-girth=175591 last: m=88 classes=7 cclen=68 t=552s
[23:53:42] it=421138 colorings=291800 lazy-girth=175644 last: m=88 classes=7 cclen=68 t=553s
[23:53:43] it=421408 colorings=292000 lazy-girth=175725 last: m=88 classes=6 cclen=68 t=553s
[23:53:43] it=421642 colorings=292200 lazy-girth=175764 last: m=88 classes=7 cclen=68 t=554s
[23:53:43] it=421873 colorings=292400 lazy-girth=175802 last: m=88 classes=6 cclen=69 t=554s
[23:53:44] it=422109 colorings=292600 lazy-girth=175843 last: m=88 classes=7 cclen=66 t=554s
[23:53:44] it=422336 colorings=292800 lazy-girth=175871 last: m=88 classes=7 cclen=68 t=555s
[23:53:45] it=422559 colorings=293000 lazy-girth=175894 last: m=96 classes=7 cclen=68 t=555s
[23:53:45] it=422789 colorings=293200 lazy-girth=175925 last: m=96 classes=7 cclen=68 t=556s
[23:53:45] it=423008 colorings=293400 lazy-girth=175947 last: m=88 classes=6 cclen=69 t=556s
[23:53:46] it=423283 colorings=293600 lazy-girth=176048 last: m=88 classes=6 cclen=69 t=557s
[23:53:47] it=423553 colorings=293800 lazy-girth=176124 last: m=88 classes=7 cclen=65 t=558s
[23:53:48] it=423856 colorings=294000 lazy-girth=176229 last: m=88 classes=7 cclen=68 t=558s
[23:53:48] it=424102 colorings=294200 lazy-girth=176277 last: m=88 classes=6 cclen=64 t=559s
[23:53:49] it=424381 colorings=294400 lazy-girth=176373 last: m=88 classes=7 cclen=68 t=559s
[23:53:49] it=424623 colorings=294600 lazy-girth=176422 last: m=88 classes=6 cclen=69 t=559s
[23:53:49] it=424880 colorings=294800 lazy-girth=176490 last: m=80 classes=6 cclen=68 t=560s
[23:53:50] it=425121 colorings=295000 lazy-girth=176533 last: m=88 classes=7 cclen=68 t=560s
[23:53:50] it=425403 colorings=295200 lazy-girth=176631 last: m=88 classes=7 cclen=67 t=561s
[23:53:51] it=425659 colorings=295400 lazy-girth=176694 last: m=80 classes=6 cclen=68 t=561s
[23:53:51] it=425947 colorings=295600 lazy-girth=176788 last: m=88 classes=6 cclen=69 t=562s
[23:53:52] it=426178 colorings=295800 lazy-girth=176820 last: m=88 classes=6 cclen=63 t=562s
[23:53:52] it=426428 colorings=296000 lazy-girth=176873 last: m=88 classes=6 cclen=69 t=563s
[23:53:53] it=426685 colorings=296200 lazy-girth=176931 last: m=88 classes=6 cclen=64 t=563s
[23:53:54] it=426964 colorings=296400 lazy-girth=177011 last: m=88 classes=6 cclen=69 t=564s
[23:53:54] it=427195 colorings=296600 lazy-girth=177042 last: m=96 classes=7 cclen=64 t=565s
[23:53:55] it=427435 colorings=296800 lazy-girth=177083 last: m=88 classes=6 cclen=69 t=565s
[23:53:55] it=427676 colorings=297000 lazy-girth=177126 last: m=88 classes=6 cclen=67 t=566s
[23:53:56] it=427933 colorings=297200 lazy-girth=177186 last: m=96 classes=7 cclen=68 t=567s
[23:53:57] it=428194 colorings=297400 lazy-girth=177255 last: m=80 classes=6 cclen=68 t=567s
[23:53:57] it=428472 colorings=297600 lazy-girth=177363 last: m=88 classes=6 cclen=68 t=568s
[23:53:58] it=428751 colorings=297800 lazy-girth=177452 last: m=88 classes=6 cclen=69 t=568s
[23:53:58] it=428987 colorings=298000 lazy-girth=177493 last: m=88 classes=7 cclen=66 t=569s
[23:53:58] it=429217 colorings=298200 lazy-girth=177528 last: m=88 classes=7 cclen=67 t=569s
[23:53:59] it=429451 colorings=298400 lazy-girth=177565 last: m=88 classes=6 cclen=69 t=569s
[23:53:59] it=429710 colorings=298600 lazy-girth=177626 last: m=88 classes=7 cclen=66 t=570s
[23:53:59] it=429944 colorings=298800 lazy-girth=177660 last: m=88 classes=7 cclen=68 t=570s
[23:54:00] it=430190 colorings=299000 lazy-girth=177706 last: m=88 classes=7 cclen=68 t=570s
[23:54:00] it=430430 colorings=299200 lazy-girth=177747 last: m=88 classes=7 cclen=68 t=571s
[23:54:00] it=430645 colorings=299400 lazy-girth=177762 last: m=88 classes=7 cclen=68 t=571s
[23:54:01] it=430855 colorings=299600 lazy-girth=177772 last: m=88 classes=7 cclen=67 t=571s
[23:54:01] it=431102 colorings=299800 lazy-girth=177826 last: m=88 classes=6 cclen=67 t=572s
[23:54:02] it=431374 colorings=300000 lazy-girth=177908 last: m=88 classes=6 cclen=69 t=572s
[23:54:02] it=431651 colorings=300200 lazy-girth=177985 last: m=88 classes=7 cclen=68 t=573s
[23:54:02] it=431874 colorings=300400 lazy-girth=178010 last: m=88 classes=7 cclen=68 t=573s
[23:54:03] it=432111 colorings=300600 lazy-girth=178048 last: m=88 classes=7 cclen=68 t=573s
[23:54:03] it=432368 colorings=300800 lazy-girth=178105 last: m=88 classes=7 cclen=68 t=574s
[23:54:04] it=432622 colorings=301000 lazy-girth=178171 last: m=88 classes=6 cclen=68 t=574s
[23:54:04] it=432876 colorings=301200 lazy-girth=178237 last: m=88 classes=6 cclen=68 t=575s
[23:54:05] it=433149 colorings=301400 lazy-girth=178330 last: m=88 classes=6 cclen=66 t=575s
[23:54:05] it=433390 colorings=301600 lazy-girth=178390 last: m=88 classes=6 cclen=68 t=576s
[23:54:06] it=433665 colorings=301800 lazy-girth=178490 last: m=88 classes=7 cclen=68 t=577s
[23:54:07] it=433952 colorings=302000 lazy-girth=178581 last: m=88 classes=6 cclen=69 t=577s
[23:54:07] it=434244 colorings=302200 lazy-girth=178682 last: m=88 classes=7 cclen=66 t=578s
[23:54:08] it=434466 colorings=302400 lazy-girth=178706 last: m=88 classes=7 cclen=67 t=578s
[23:54:08] it=434710 colorings=302600 lazy-girth=178755 last: m=96 classes=7 cclen=65 t=579s
[23:54:09] it=434958 colorings=302800 lazy-girth=178817 last: m=96 classes=7 cclen=65 t=579s
[23:54:09] it=435199 colorings=303000 lazy-girth=178858 last: m=88 classes=7 cclen=67 t=580s
[23:54:09] it=435432 colorings=303200 lazy-girth=178895 last: m=80 classes=6 cclen=69 t=580s
[23:54:10] it=435711 colorings=303400 lazy-girth=178985 last: m=104 classes=8 cclen=54 t=580s
[23:54:11] it=436016 colorings=303600 lazy-girth=179090 last: m=88 classes=7 cclen=64 t=581s
[23:54:11] it=436330 colorings=303800 lazy-girth=179204 last: m=88 classes=6 cclen=62 t=582s
[23:54:12] it=436674 colorings=304000 lazy-girth=179349 last: m=88 classes=7 cclen=64 t=583s
[23:54:13] it=436959 colorings=304200 lazy-girth=179436 last: m=88 classes=6 cclen=68 t=583s
[23:54:13] it=437177 colorings=304400 lazy-girth=179454 last: m=88 classes=7 cclen=67 t=584s
[23:54:13] it=437412 colorings=304600 lazy-girth=179489 last: m=88 classes=7 cclen=68 t=584s
[23:54:14] it=437669 colorings=304800 lazy-girth=179548 last: m=88 classes=7 cclen=64 t=584s
[23:54:14] it=437910 colorings=305000 lazy-girth=179591 last: m=80 classes=6 cclen=69 t=585s
[23:54:15] it=438182 colorings=305200 lazy-girth=179664 last: m=88 classes=6 cclen=69 t=585s
[23:54:15] it=438457 colorings=305400 lazy-girth=179739 last: m=88 classes=7 cclen=68 t=586s
[23:54:16] it=438671 colorings=305600 lazy-girth=179753 last: m=88 classes=7 cclen=68 t=586s
[23:54:16] it=438884 colorings=305800 lazy-girth=179766 last: m=88 classes=7 cclen=68 t=587s
[23:54:16] it=439097 colorings=306000 lazy-girth=179779 last: m=96 classes=7 cclen=68 t=587s
[23:54:17] it=439306 colorings=306200 lazy-girth=179788 last: m=96 classes=7 cclen=68 t=587s
[23:54:17] it=439553 colorings=306400 lazy-girth=179835 last: m=88 classes=6 cclen=67 t=588s
[23:54:18] it=439852 colorings=306600 lazy-girth=179940 last: m=88 classes=6 cclen=69 t=588s
[23:54:18] it=440092 colorings=306800 lazy-girth=179980 last: m=88 classes=7 cclen=68 t=589s
[23:54:18] it=440339 colorings=307000 lazy-girth=180027 last: m=88 classes=7 cclen=68 t=589s
[23:54:19] it=440557 colorings=307200 lazy-girth=180045 last: m=88 classes=7 cclen=67 t=589s
[23:54:19] it=440819 colorings=307400 lazy-girth=180117 last: m=96 classes=7 cclen=68 t=590s
[23:54:20] it=441052 colorings=307600 lazy-girth=180162 last: m=88 classes=6 cclen=69 t=590s
[23:54:20] it=441289 colorings=307800 lazy-girth=180207 last: m=88 classes=6 cclen=68 t=591s
[23:54:21] it=441517 colorings=308000 lazy-girth=180242 last: m=88 classes=6 cclen=68 t=591s
[23:54:21] it=441727 colorings=308200 lazy-girth=180261 last: m=88 classes=7 cclen=68 t=592s
[23:54:22] it=441980 colorings=308400 lazy-girth=180317 last: m=88 classes=7 cclen=68 t=592s
[23:54:22] it=442217 colorings=308600 lazy-girth=180356 last: m=88 classes=7 cclen=65 t=593s
[23:54:23] it=442462 colorings=308800 lazy-girth=180401 last: m=88 classes=6 cclen=69 t=593s
[23:54:23] it=442787 colorings=309000 lazy-girth=180527 last: m=96 classes=7 cclen=67 t=594s
[23:54:24] it=443029 colorings=309200 lazy-girth=180573 last: m=96 classes=7 cclen=68 t=594s
[23:54:24] it=443254 colorings=309400 lazy-girth=180601 last: m=88 classes=7 cclen=67 t=595s
[23:54:24] it=443475 colorings=309600 lazy-girth=180626 last: m=88 classes=7 cclen=67 t=595s
[23:54:25] it=443703 colorings=309800 lazy-girth=180657 last: m=96 classes=7 cclen=68 t=595s
[23:54:25] it=443929 colorings=310000 lazy-girth=180684 last: m=88 classes=7 cclen=66 t=596s
[23:54:26] it=444155 colorings=310200 lazy-girth=180711 last: m=88 classes=7 cclen=68 t=596s
[23:54:26] it=444372 colorings=310400 lazy-girth=180728 last: m=88 classes=7 cclen=68 t=596s
[23:54:26] it=444590 colorings=310600 lazy-girth=180746 last: m=88 classes=6 cclen=67 t=597s
[23:54:27] it=444813 colorings=310800 lazy-girth=180769 last: m=88 classes=7 cclen=65 t=597s
[23:54:27] it=445040 colorings=311000 lazy-girth=180799 last: m=88 classes=7 cclen=68 t=598s
[23:54:28] it=445277 colorings=311200 lazy-girth=180838 last: m=88 classes=7 cclen=68 t=598s
[23:54:28] it=445504 colorings=311400 lazy-girth=180869 last: m=88 classes=6 cclen=68 t=599s
[23:54:28] it=445732 colorings=311600 lazy-girth=180897 last: m=88 classes=6 cclen=68 t=599s
[23:54:29] it=445957 colorings=311800 lazy-girth=180922 last: m=88 classes=6 cclen=68 t=599s
[23:54:30] it=446210 colorings=312000 lazy-girth=180975 last: m=88 classes=6 cclen=68 t=601s
[23:54:31] it=446457 colorings=312200 lazy-girth=181023 last: m=96 classes=7 cclen=68 t=601s
[23:54:31] it=446686 colorings=312400 lazy-girth=181052 last: m=88 classes=6 cclen=66 t=602s
[23:54:32] it=446939 colorings=312600 lazy-girth=181108 last: m=88 classes=6 cclen=69 t=602s
[23:54:32] it=447190 colorings=312800 lazy-girth=181161 last: m=96 classes=7 cclen=68 t=603s
[23:54:32] it=447422 colorings=313000 lazy-girth=181203 last: m=88 classes=6 cclen=69 t=603s
[23:54:33] it=447688 colorings=313200 lazy-girth=181294 last: m=88 classes=7 cclen=66 t=603s
[23:54:33] it=447913 colorings=313400 lazy-girth=181327 last: m=88 classes=6 cclen=63 t=604s
[23:54:34] it=448150 colorings=313600 lazy-girth=181367 last: m=96 classes=7 cclen=68 t=604s
[23:54:34] it=448383 colorings=313800 lazy-girth=181402 last: m=88 classes=6 cclen=68 t=605s
[23:54:35] it=448627 colorings=314000 lazy-girth=181448 last: m=88 classes=7 cclen=68 t=605s
[23:54:35] it=448881 colorings=314200 lazy-girth=181512 last: m=88 classes=6 cclen=69 t=606s
[23:54:35] it=449106 colorings=314400 lazy-girth=181540 last: m=96 classes=7 cclen=67 t=606s
[23:54:36] it=449348 colorings=314600 lazy-girth=181582 last: m=96 classes=7 cclen=68 t=606s
[23:54:36] it=449586 colorings=314800 lazy-girth=181620 last: m=88 classes=6 cclen=68 t=607s
[23:54:37] it=449820 colorings=315000 lazy-girth=181657 last: m=96 classes=7 cclen=68 t=607s
[23:54:37] it=450047 colorings=315200 lazy-girth=181685 last: m=88 classes=7 cclen=68 t=608s
[23:54:37] it=450271 colorings=315400 lazy-girth=181710 last: m=88 classes=7 cclen=67 t=608s
[23:54:38] it=450505 colorings=315600 lazy-girth=181745 last: m=88 classes=7 cclen=68 t=608s
[23:54:38] it=450749 colorings=315800 lazy-girth=181800 last: m=88 classes=6 cclen=69 t=609s
[23:54:39] it=450964 colorings=316000 lazy-girth=181816 last: m=88 classes=7 cclen=67 t=609s
[23:54:39] it=451187 colorings=316200 lazy-girth=181844 last: m=88 classes=7 cclen=68 t=610s
[23:54:40] it=451446 colorings=316400 lazy-girth=181908 last: m=96 classes=7 cclen=66 t=610s
[23:54:40] it=451689 colorings=316600 lazy-girth=181961 last: m=88 classes=6 cclen=69 t=611s
[23:54:41] it=451923 colorings=316800 lazy-girth=181996 last: m=88 classes=7 cclen=68 t=611s
[23:54:41] it=452153 colorings=317000 lazy-girth=182032 last: m=88 classes=6 cclen=68 t=612s
[23:54:42] it=452429 colorings=317200 lazy-girth=182112 last: m=96 classes=7 cclen=68 t=612s
[23:54:42] it=452660 colorings=317400 lazy-girth=182143 last: m=88 classes=6 cclen=69 t=613s
[23:54:42] it=452900 colorings=317600 lazy-girth=182183 last: m=96 classes=7 cclen=68 t=613s
[23:54:43] it=453136 colorings=317800 lazy-girth=182219 last: m=88 classes=7 cclen=67 t=613s
[23:54:43] it=453371 colorings=318000 lazy-girth=182254 last: m=88 classes=6 cclen=67 t=614s
[23:54:44] it=453581 colorings=318200 lazy-girth=182264 last: m=88 classes=7 cclen=68 t=614s
[23:54:44] it=453817 colorings=318400 lazy-girth=182301 last: m=88 classes=6 cclen=69 t=614s
[23:54:44] it=454086 colorings=318600 lazy-girth=182370 last: m=88 classes=6 cclen=69 t=615s
[23:54:45] it=454302 colorings=318800 lazy-girth=182387 last: m=96 classes=7 cclen=67 t=615s
[23:54:45] it=454523 colorings=319000 lazy-girth=182408 last: m=88 classes=6 cclen=65 t=616s
[23:54:46] it=454743 colorings=319200 lazy-girth=182429 last: m=96 classes=7 cclen=68 t=617s
[23:54:47] it=454997 colorings=319400 lazy-girth=182487 last: m=88 classes=6 cclen=69 t=618s
[23:54:47] it=455238 colorings=319600 lazy-girth=182528 last: m=88 classes=6 cclen=68 t=618s
[23:54:48] it=455522 colorings=319800 lazy-girth=182612 last: m=88 classes=7 cclen=68 t=618s
[23:54:48] it=455791 colorings=320000 lazy-girth=182681 last: m=88 classes=6 cclen=68 t=619s
[23:54:49] it=456040 colorings=320200 lazy-girth=182730 last: m=80 classes=6 cclen=68 t=619s
[23:54:49] it=456310 colorings=320400 lazy-girth=182800 last: m=88 classes=7 cclen=67 t=620s
[23:54:50] it=456538 colorings=320600 lazy-girth=182830 last: m=80 classes=6 cclen=69 t=620s
[23:54:50] it=456755 colorings=320800 lazy-girth=182847 last: m=88 classes=7 cclen=67 t=620s
[23:54:50] it=457001 colorings=321000 lazy-girth=182893 last: m=88 classes=6 cclen=68 t=621s
[23:54:51] it=457243 colorings=321200 lazy-girth=182935 last: m=88 classes=7 cclen=67 t=621s
[23:54:51] it=457496 colorings=321400 lazy-girth=182988 last: m=88 classes=6 cclen=69 t=622s
[23:54:52] it=457732 colorings=321600 lazy-girth=183024 last: m=88 classes=7 cclen=68 t=622s
[23:54:52] it=458021 colorings=321800 lazy-girth=183113 last: m=88 classes=6 cclen=69 t=623s
[23:54:53] it=458253 colorings=322000 lazy-girth=183145 last: m=88 classes=6 cclen=69 t=624s
[23:54:54] it=458471 colorings=322200 lazy-girth=183163 last: m=88 classes=7 cclen=68 t=624s
[23:54:54] it=458704 colorings=322400 lazy-girth=183196 last: m=88 classes=7 cclen=65 t=625s
[23:54:55] it=458908 colorings=322600 lazy-girth=183200 last: m=88 classes=7 cclen=66 t=625s
[23:54:55] it=459127 colorings=322800 lazy-girth=183219 last: m=88 classes=7 cclen=68 t=625s
[23:54:55] it=459358 colorings=323000 lazy-girth=183250 last: m=96 classes=7 cclen=67 t=626s
[23:54:56] it=459575 colorings=323200 lazy-girth=183267 last: m=88 classes=7 cclen=67 t=626s
[23:54:56] it=459790 colorings=323400 lazy-girth=183282 last: m=96 classes=7 cclen=67 t=627s
[23:54:57] it=460012 colorings=323600 lazy-girth=183304 last: m=88 classes=7 cclen=68 t=627s
[23:54:57] it=460223 colorings=323800 lazy-girth=183315 last: m=88 classes=7 cclen=66 t=627s
[23:54:57] it=460475 colorings=324000 lazy-girth=183373 last: m=96 classes=7 cclen=67 t=628s
[23:54:58] it=460755 colorings=324200 lazy-girth=183459 last: m=88 classes=7 cclen=67 t=628s
[23:54:58] it=461012 colorings=324400 lazy-girth=183518 last: m=88 classes=7 cclen=64 t=629s
[23:54:59] it=461256 colorings=324600 lazy-girth=183564 last: m=88 classes=7 cclen=67 t=629s
[23:54:59] it=461468 colorings=324800 lazy-girth=183576 last: m=96 classes=7 cclen=68 t=630s
[23:54:59] it=461693 colorings=325000 lazy-girth=183601 last: m=88 classes=7 cclen=68 t=630s
[23:55:00] it=461909 colorings=325200 lazy-girth=183617 last: m=96 classes=7 cclen=62 t=630s
[23:55:00] it=462139 colorings=325400 lazy-girth=183648 last: m=88 classes=7 cclen=68 t=631s
[23:55:01] it=462351 colorings=325600 lazy-girth=183660 last: m=96 classes=7 cclen=67 t=631s
[23:55:01] it=462567 colorings=325800 lazy-girth=183676 last: m=88 classes=7 cclen=66 t=632s
[23:55:02] it=462809 colorings=326000 lazy-girth=183718 last: m=88 classes=7 cclen=68 t=632s
[23:55:02] it=463018 colorings=326200 lazy-girth=183727 last: m=88 classes=7 cclen=68 t=632s
[23:55:02] it=463227 colorings=326400 lazy-girth=183736 last: m=88 classes=7 cclen=67 t=633s
[23:55:03] it=463447 colorings=326600 lazy-girth=183756 last: m=88 classes=7 cclen=68 t=633s
[23:55:03] it=463668 colorings=326800 lazy-girth=183777 last: m=88 classes=7 cclen=68 t=634s
[23:55:03] it=463881 colorings=327000 lazy-girth=183790 last: m=80 classes=6 cclen=69 t=634s
[23:55:04] it=464105 colorings=327200 lazy-girth=183814 last: m=96 classes=7 cclen=67 t=634s
[23:55:04] it=464316 colorings=327400 lazy-girth=183825 last: m=88 classes=7 cclen=68 t=635s
[23:55:05] it=464524 colorings=327600 lazy-girth=183833 last: m=88 classes=7 cclen=68 t=635s
[23:55:05] it=464740 colorings=327800 lazy-girth=183849 last: m=88 classes=7 cclen=66 t=635s
[23:55:05] it=464955 colorings=328000 lazy-girth=183864 last: m=88 classes=6 cclen=69 t=636s
[23:55:06] it=465195 colorings=328200 lazy-girth=183904 last: m=96 classes=7 cclen=68 t=636s
[23:55:06] it=465415 colorings=328400 lazy-girth=183924 last: m=88 classes=7 cclen=64 t=637s
[23:55:07] it=465631 colorings=328600 lazy-girth=183940 last: m=88 classes=7 cclen=66 t=637s
[23:55:07] it=465840 colorings=328800 lazy-girth=183949 last: m=88 classes=7 cclen=68 t=638s
[23:55:07] it=466045 colorings=329000 lazy-girth=183954 last: m=88 classes=7 cclen=66 t=638s
[23:55:08] it=466251 colorings=329200 lazy-girth=183960 last: m=88 classes=7 cclen=68 t=638s
[23:55:08] it=466453 colorings=329400 lazy-girth=183962 last: m=88 classes=7 cclen=68 t=639s
[23:55:09] it=466654 colorings=329600 lazy-girth=183963 last: m=88 classes=7 cclen=65 t=639s
[23:55:10] it=466884 colorings=329800 lazy-girth=183993 last: m=88 classes=6 cclen=68 t=640s
[23:55:10] it=467101 colorings=330000 lazy-girth=184010 last: m=96 classes=7 cclen=68 t=641s
[23:55:11] it=467335 colorings=330200 lazy-girth=184044 last: m=96 classes=7 cclen=67 t=641s
[23:55:11] it=467552 colorings=330400 lazy-girth=184063 last: m=88 classes=7 cclen=66 t=642s
[23:55:11] it=467774 colorings=330600 lazy-girth=184087 last: m=88 classes=7 cclen=68 t=642s
[23:55:12] it=467997 colorings=330800 lazy-girth=184110 last: m=96 classes=7 cclen=68 t=642s
[23:55:12] it=468213 colorings=331000 lazy-girth=184127 last: m=96 classes=7 cclen=68 t=643s
[23:55:12] it=468427 colorings=331200 lazy-girth=184141 last: m=88 classes=7 cclen=68 t=643s
[23:55:13] it=468669 colorings=331400 lazy-girth=184183 last: m=88 classes=7 cclen=64 t=643s
[23:55:14] it=468925 colorings=331600 lazy-girth=184241 last: m=88 classes=6 cclen=68 t=644s
[23:55:14] it=469166 colorings=331800 lazy-girth=184282 last: m=96 classes=7 cclen=68 t=645s
[23:55:15] it=469393 colorings=332000 lazy-girth=184309 last: m=80 classes=6 cclen=67 t=645s
[23:55:15] it=469673 colorings=332200 lazy-girth=184389 last: m=88 classes=7 cclen=68 t=646s
[23:55:16] it=469953 colorings=332400 lazy-girth=184469 last: m=80 classes=6 cclen=69 t=646s
[23:55:16] it=470194 colorings=332600 lazy-girth=184510 last: m=88 classes=7 cclen=67 t=647s
[23:55:17] it=470437 colorings=332800 lazy-girth=184553 last: m=88 classes=6 cclen=68 t=647s
[23:55:17] it=470693 colorings=333000 lazy-girth=184609 last: m=88 classes=6 cclen=65 t=648s
[23:55:18] it=470904 colorings=333200 lazy-girth=184620 last: m=88 classes=6 cclen=69 t=648s
[23:55:18] it=471152 colorings=333400 lazy-girth=184668 last: m=88 classes=6 cclen=67 t=649s
[23:55:19] it=471361 colorings=333600 lazy-girth=184677 last: m=88 classes=6 cclen=69 t=649s
[23:55:19] it=471650 colorings=333800 lazy-girth=184766 last: m=88 classes=7 cclen=68 t=650s
[23:55:20] it=471895 colorings=334000 lazy-girth=184813 last: m=88 classes=7 cclen=62 t=651s
[23:55:21] it=472116 colorings=334200 lazy-girth=184835 last: m=88 classes=7 cclen=65 t=651s
[23:55:21] it=472331 colorings=334400 lazy-girth=184851 last: m=88 classes=7 cclen=68 t=652s
[23:55:21] it=472552 colorings=334600 lazy-girth=184872 last: m=88 classes=7 cclen=68 t=652s
[23:55:22] it=472769 colorings=334800 lazy-girth=184889 last: m=88 classes=6 cclen=69 t=652s
[23:55:23] it=473001 colorings=335000 lazy-girth=184924 last: m=88 classes=7 cclen=66 t=653s
[23:55:24] it=473209 colorings=335200 lazy-girth=184933 last: m=88 classes=7 cclen=68 t=654s
[23:55:24] it=473428 colorings=335400 lazy-girth=184953 last: m=88 classes=7 cclen=68 t=654s
[23:55:24] it=473637 colorings=335600 lazy-girth=184962 last: m=88 classes=7 cclen=68 t=655s
[23:55:25] it=473857 colorings=335800 lazy-girth=184984 last: m=88 classes=6 cclen=68 t=655s
[23:55:25] it=474100 colorings=336000 lazy-girth=185028 last: m=88 classes=6 cclen=69 t=656s
[23:55:26] it=474326 colorings=336200 lazy-girth=185057 last: m=88 classes=7 cclen=68 t=656s
[23:55:26] it=474563 colorings=336400 lazy-girth=185095 last: m=88 classes=6 cclen=68 t=657s
[23:55:27] it=474795 colorings=336600 lazy-girth=185128 last: m=88 classes=7 cclen=68 t=658s
[23:55:28] it=475019 colorings=336800 lazy-girth=185153 last: m=88 classes=6 cclen=69 t=658s
[23:55:28] it=475239 colorings=337000 lazy-girth=185173 last: m=96 classes=7 cclen=68 t=659s
[23:55:29] it=475464 colorings=337200 lazy-girth=185198 last: m=96 classes=7 cclen=62 t=659s
[23:55:29] it=475723 colorings=337400 lazy-girth=185259 last: m=88 classes=7 cclen=68 t=660s
[23:55:30] it=475956 colorings=337600 lazy-girth=185292 last: m=88 classes=7 cclen=68 t=660s
[23:55:31] it=476195 colorings=337800 lazy-girth=185333 last: m=96 classes=7 cclen=68 t=661s
[23:55:31] it=476425 colorings=338000 lazy-girth=185363 last: m=88 classes=7 cclen=66 t=662s
[23:55:31] it=476678 colorings=338200 lazy-girth=185416 last: m=88 classes=6 cclen=69 t=662s
[23:55:32] it=476922 colorings=338400 lazy-girth=185460 last: m=88 classes=7 cclen=66 t=663s
[23:55:33] it=477128 colorings=338600 lazy-girth=185466 last: m=88 classes=7 cclen=68 t=663s
[23:55:33] it=477355 colorings=338800 lazy-girth=185494 last: m=88 classes=6 cclen=69 t=664s
[23:55:34] it=477588 colorings=339000 lazy-girth=185527 last: m=88 classes=7 cclen=68 t=665s
[23:55:34] it=477811 colorings=339200 lazy-girth=185550 last: m=80 classes=6 cclen=69 t=665s
[23:55:35] it=478018 colorings=339400 lazy-girth=185557 last: m=88 classes=7 cclen=68 t=665s
[23:55:35] it=478230 colorings=339600 lazy-girth=185569 last: m=88 classes=6 cclen=66 t=666s
[23:55:36] it=478495 colorings=339800 lazy-girth=185634 last: m=80 classes=6 cclen=69 t=667s
[23:55:36] it=478723 colorings=340000 lazy-girth=185662 last: m=80 classes=6 cclen=69 t=667s
[23:55:37] it=478954 colorings=340200 lazy-girth=185693 last: m=80 classes=6 cclen=69 t=667s
[23:55:38] it=479271 colorings=340400 lazy-girth=185811 last: m=88 classes=6 cclen=69 t=668s
[23:55:38] it=479524 colorings=340600 lazy-girth=185866 last: m=88 classes=7 cclen=68 t=669s
[23:55:39] it=479765 colorings=340800 lazy-girth=185909 last: m=96 classes=7 cclen=68 t=669s
[23:55:40] it=479988 colorings=341000 lazy-girth=185932 last: m=88 classes=6 cclen=68 t=670s
[23:55:40] it=480196 colorings=341200 lazy-girth=185940 last: m=88 classes=7 cclen=67 t=671s
[23:55:41] it=480409 colorings=341400 lazy-girth=185953 last: m=96 classes=7 cclen=68 t=672s
[23:55:42] it=480611 colorings=341600 lazy-girth=185955 last: m=96 classes=7 cclen=67 t=672s
[23:55:42] it=480850 colorings=341800 lazy-girth=185994 last: m=88 classes=7 cclen=68 t=673s
[23:55:43] it=481066 colorings=342000 lazy-girth=186010 last: m=88 classes=7 cclen=67 t=673s
[23:55:43] it=481276 colorings=342200 lazy-girth=186020 last: m=88 classes=7 cclen=67 t=674s
[23:55:44] it=481478 colorings=342400 lazy-girth=186022 last: m=88 classes=7 cclen=68 t=674s
[23:55:44] it=481678 colorings=342600 lazy-girth=186022 last: m=88 classes=7 cclen=68 t=675s
[23:55:45] it=481884 colorings=342800 lazy-girth=186030 last: m=88 classes=7 cclen=68 t=676s
[23:55:46] it=482107 colorings=343000 lazy-girth=186054 last: m=96 classes=7 cclen=67 t=676s
[23:55:46] it=482317 colorings=343200 lazy-girth=186064 last: m=88 classes=7 cclen=68 t=677s
[23:55:47] it=482528 colorings=343400 lazy-girth=186075 last: m=88 classes=7 cclen=68 t=677s
[23:55:47] it=482732 colorings=343600 lazy-girth=186079 last: m=88 classes=7 cclen=68 t=678s
[23:55:48] it=482936 colorings=343800 lazy-girth=186083 last: m=96 classes=7 cclen=68 t=678s
[23:55:48] it=483140 colorings=344000 lazy-girth=186087 last: m=80 classes=6 cclen=69 t=679s
[23:55:50] it=483366 colorings=344200 lazy-girth=186113 last: m=88 classes=6 cclen=69 t=680s
[23:55:51] it=483575 colorings=344400 lazy-girth=186122 last: m=88 classes=7 cclen=64 t=682s
[23:55:53] it=483795 colorings=344600 lazy-girth=186142 last: m=88 classes=6 cclen=68 t=683s
[23:55:54] it=484004 colorings=344800 lazy-girth=186151 last: m=88 classes=6 cclen=68 t=684s
[23:55:55] it=484249 colorings=345000 lazy-girth=186196 last: m=88 classes=6 cclen=66 t=685s
[23:55:56] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=484289 colorings=345040 lazy-girth=186196 time=686s


==> anc/search/logs/slice_M27_r2_g6.log <==
[22:36:07] slice r=2 H=M27 |H|=27 n=54 classes=53 girth>=6 mindeg>=3
[22:36:08] eager C3/C4 clauses: 29911
[22:36:10] it=845 colorings=200 lazy-girth=1903 last: m=108 classes=4 cclen=49 t=3s
[22:36:12] it=1602 colorings=400 lazy-girth=3229 last: m=108 classes=4 cclen=49 t=5s
[22:36:14] it=2505 colorings=600 lazy-girth=4245 last: m=108 classes=4 cclen=49 t=7s
[22:36:16] it=3485 colorings=800 lazy-girth=5331 last: m=108 classes=4 cclen=49 t=9s
[22:36:18] it=4407 colorings=1000 lazy-girth=6296 last: m=108 classes=4 cclen=49 t=11s
[22:36:21] it=5473 colorings=1200 lazy-girth=7508 last: m=108 classes=4 cclen=49 t=13s
[22:36:24] it=7148 colorings=1400 lazy-girth=9298 last: m=108 classes=4 cclen=49 t=17s
[22:36:26] it=8520 colorings=1600 lazy-girth=10624 last: m=108 classes=4 cclen=49 t=19s
[22:36:29] it=9972 colorings=1800 lazy-girth=11968 last: m=108 classes=4 cclen=49 t=22s
[22:36:31] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=11087 colorings=1940 lazy-girth=12990 time=24s


==> anc/search/logs/slice_P16_r2_g6.log <==
[23:43:19] slice r=2 H=P16 |H|=16 n=32 classes=38 girth>=6 mindeg>=3
[23:43:19] eager C3/C4 clauses: 4206
[23:43:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=461 colorings=199 lazy-girth=1152 time=0s


==> anc/search/logs/slice_P16_r3_g6.log <==
[23:53:11] slice r=3 H=P16 |H|=16 n=48 classes=81 girth>=6 mindeg>=3
[23:53:11] eager C3/C4 clauses: 28387
[23:53:12] it=374 colorings=200 lazy-girth=560 last: m=112 classes=9 cclen=69 t=1s
[23:53:13] it=1040 colorings=400 lazy-girth=1493 last: m=104 classes=10 cclen=65 t=2s
[23:53:14] it=1482 colorings=600 lazy-girth=2001 last: m=88 classes=8 cclen=72 t=2s
[23:53:14] it=1863 colorings=800 lazy-girth=2301 last: m=88 classes=9 cclen=65 t=3s
[23:53:15] it=2225 colorings=1000 lazy-girth=2736 last: m=96 classes=8 cclen=73 t=3s
[23:53:16] it=2805 colorings=1200 lazy-girth=3869 last: m=104 classes=10 cclen=62 t=4s
[23:53:16] it=3482 colorings=1400 lazy-girth=4697 last: m=112 classes=8 cclen=72 t=5s
[23:53:17] it=3825 colorings=1600 lazy-girth=4987 last: m=88 classes=8 cclen=72 t=6s
[23:53:17] it=4174 colorings=1800 lazy-girth=5229 last: m=104 classes=10 cclen=63 t=6s
[23:53:18] it=4493 colorings=2000 lazy-girth=5534 last: m=104 classes=10 cclen=60 t=7s
[23:53:18] it=4872 colorings=2200 lazy-girth=5963 last: m=112 classes=8 cclen=71 t=7s
[23:53:19] it=5412 colorings=2400 lazy-girth=6760 last: m=104 classes=10 cclen=63 t=8s
[23:53:20] it=5900 colorings=2600 lazy-girth=7299 last: m=96 classes=9 cclen=72 t=9s
[23:53:20] it=6215 colorings=2800 lazy-girth=7600 last: m=88 classes=8 cclen=72 t=9s
[23:53:21] it=6550 colorings=3000 lazy-girth=7881 last: m=88 classes=9 cclen=69 t=10s
[23:53:22] it=6910 colorings=3200 lazy-girth=8270 last: m=96 classes=9 cclen=52 t=10s
[23:53:22] it=7345 colorings=3400 lazy-girth=8823 last: m=88 classes=8 cclen=72 t=11s
[23:53:23] it=7742 colorings=3600 lazy-girth=9111 last: m=88 classes=8 cclen=71 t=11s
[23:53:23] it=8085 colorings=3800 lazy-girth=9309 last: m=88 classes=8 cclen=72 t=12s
[23:53:23] it=8408 colorings=4000 lazy-girth=9477 last: m=88 classes=7 cclen=74 t=12s
[23:53:24] it=8706 colorings=4200 lazy-girth=9648 last: m=88 classes=7 cclen=73 t=13s
[23:53:24] it=9039 colorings=4400 lazy-girth=9829 last: m=88 classes=7 cclen=67 t=13s
[23:53:24] it=9332 colorings=4600 lazy-girth=10023 last: m=88 classes=8 cclen=73 t=13s
[23:53:25] it=9644 colorings=4800 lazy-girth=10183 last: m=88 classes=7 cclen=73 t=14s
[23:53:25] it=9975 colorings=5000 lazy-girth=10361 last: m=88 classes=8 cclen=71 t=14s
[23:53:25] it=10301 colorings=5200 lazy-girth=10545 last: m=88 classes=7 cclen=73 t=14s
[23:53:26] it=10614 colorings=5400 lazy-girth=10781 last: m=88 classes=7 cclen=74 t=15s
[23:53:26] it=10947 colorings=5600 lazy-girth=10948 last: m=88 classes=7 cclen=74 t=15s
[23:53:27] it=11249 colorings=5800 lazy-girth=11085 last: m=88 classes=7 cclen=74 t=15s
[23:53:27] it=11563 colorings=6000 lazy-girth=11256 last: m=96 classes=7 cclen=74 t=16s
[23:53:27] it=11898 colorings=6200 lazy-girth=11502 last: m=96 classes=7 cclen=70 t=16s
[23:53:28] it=12219 colorings=6400 lazy-girth=11675 last: m=88 classes=7 cclen=72 t=16s
[23:53:28] it=12534 colorings=6600 lazy-girth=11841 last: m=88 classes=7 cclen=70 t=17s
[23:53:28] it=12892 colorings=6800 lazy-girth=12040 last: m=88 classes=7 cclen=74 t=17s
[23:53:29] it=13222 colorings=7000 lazy-girth=12303 last: m=88 classes=7 cclen=74 t=18s
[23:53:29] it=13559 colorings=7200 lazy-girth=12615 last: m=88 classes=7 cclen=74 t=18s
[23:53:29] it=13904 colorings=7400 lazy-girth=12941 last: m=88 classes=7 cclen=74 t=18s
[23:53:30] it=14248 colorings=7600 lazy-girth=13244 last: m=88 classes=7 cclen=73 t=19s
[23:53:30] it=14584 colorings=7800 lazy-girth=13504 last: m=96 classes=7 cclen=62 t=19s
[23:53:31] it=14912 colorings=8000 lazy-girth=13654 last: m=96 classes=7 cclen=61 t=19s
[23:53:31] it=15216 colorings=8200 lazy-girth=13805 last: m=88 classes=7 cclen=72 t=20s
[23:53:31] it=15551 colorings=8400 lazy-girth=13982 last: m=88 classes=7 cclen=74 t=20s
[23:53:32] it=15898 colorings=8600 lazy-girth=14155 last: m=88 classes=8 cclen=70 t=21s
[23:53:32] it=16194 colorings=8800 lazy-girth=14285 last: m=88 classes=7 cclen=68 t=21s
[23:53:33] it=16559 colorings=9000 lazy-girth=14484 last: m=88 classes=7 cclen=71 t=21s
[23:53:33] it=16888 colorings=9200 lazy-girth=14640 last: m=88 classes=7 cclen=67 t=22s
[23:53:33] it=17205 colorings=9400 lazy-girth=14800 last: m=88 classes=7 cclen=74 t=22s
[23:53:34] it=17534 colorings=9600 lazy-girth=14953 last: m=88 classes=7 cclen=71 t=22s
[23:53:34] it=17879 colorings=9800 lazy-girth=15141 last: m=88 classes=7 cclen=74 t=23s
[23:53:34] it=18205 colorings=10000 lazy-girth=15294 last: m=88 classes=7 cclen=72 t=23s
[23:53:35] it=18540 colorings=10200 lazy-girth=15474 last: m=88 classes=7 cclen=73 t=24s
[23:53:35] it=18871 colorings=10400 lazy-girth=15644 last: m=88 classes=7 cclen=74 t=24s
[23:53:35] it=19225 colorings=10600 lazy-girth=15840 last: m=88 classes=7 cclen=73 t=24s
[23:53:36] it=19572 colorings=10800 lazy-girth=16021 last: m=88 classes=7 cclen=71 t=25s
[23:53:36] it=19894 colorings=11000 lazy-girth=16197 last: m=88 classes=7 cclen=72 t=25s
[23:53:37] it=20189 colorings=11200 lazy-girth=16308 last: m=96 classes=7 cclen=74 t=25s
[23:53:37] it=20522 colorings=11400 lazy-girth=16484 last: m=88 classes=8 cclen=72 t=26s
[23:53:37] it=20865 colorings=11600 lazy-girth=16659 last: m=88 classes=7 cclen=74 t=26s
[23:53:38] it=21191 colorings=11800 lazy-girth=16834 last: m=88 classes=7 cclen=54 t=27s
[23:53:38] it=21531 colorings=12000 lazy-girth=17020 last: m=88 classes=7 cclen=69 t=27s
[23:53:38] it=21896 colorings=12200 lazy-girth=17217 last: m=88 classes=8 cclen=72 t=27s
[23:53:39] it=22209 colorings=12400 lazy-girth=17373 last: m=96 classes=7 cclen=50 t=28s
[23:53:39] it=22489 colorings=12600 lazy-girth=17542 last: m=96 classes=7 cclen=71 t=28s
[23:53:39] it=22790 colorings=12800 lazy-girth=17711 last: m=88 classes=7 cclen=71 t=28s
[23:53:40] it=23033 colorings=13000 lazy-girth=17801 last: m=88 classes=7 cclen=71 t=29s
[23:53:40] it=23334 colorings=13200 lazy-girth=18005 last: m=88 classes=7 cclen=74 t=29s
[23:53:41] it=23674 colorings=13400 lazy-girth=18241 last: m=88 classes=7 cclen=74 t=29s
[23:53:41] it=23985 colorings=13600 lazy-girth=18419 last: m=104 classes=10 cclen=63 t=30s
[23:53:41] it=24293 colorings=13800 lazy-girth=18618 last: m=88 classes=7 cclen=68 t=30s
[23:53:42] it=24585 colorings=14000 lazy-girth=18755 last: m=88 classes=7 cclen=73 t=30s
[23:53:42] it=24867 colorings=14200 lazy-girth=18907 last: m=112 classes=9 cclen=55 t=31s
[23:53:42] it=25212 colorings=14400 lazy-girth=19173 last: m=88 classes=7 cclen=68 t=31s
[23:53:43] it=25552 colorings=14600 lazy-girth=19419 last: m=88 classes=7 cclen=73 t=32s
[23:53:43] it=25927 colorings=14800 lazy-girth=19767 last: m=88 classes=7 cclen=67 t=32s
[23:53:44] it=26204 colorings=15000 lazy-girth=19895 last: m=96 classes=9 cclen=52 t=33s
[23:53:44] it=26604 colorings=15200 lazy-girth=20337 last: m=88 classes=7 cclen=73 t=33s
[23:53:45] it=26882 colorings=15400 lazy-girth=20460 last: m=96 classes=7 cclen=61 t=34s
[23:53:45] it=27145 colorings=15600 lazy-girth=20554 last: m=88 classes=7 cclen=71 t=34s
[23:53:45] it=27394 colorings=15800 lazy-girth=20623 last: m=88 classes=7 cclen=74 t=34s
[23:53:46] it=27639 colorings=16000 lazy-girth=20699 last: m=88 classes=7 cclen=73 t=34s
[23:53:46] it=27907 colorings=16200 lazy-girth=20786 last: m=88 classes=8 cclen=69 t=35s
[23:53:46] it=28138 colorings=16400 lazy-girth=20839 last: m=80 classes=6 cclen=73 t=35s
[23:53:46] it=28401 colorings=16600 lazy-girth=20938 last: m=88 classes=7 cclen=72 t=35s
[23:53:47] it=28667 colorings=16800 lazy-girth=21037 last: m=88 classes=7 cclen=71 t=36s
[23:53:47] it=28993 colorings=17000 lazy-girth=21269 last: m=88 classes=7 cclen=64 t=36s
[23:53:48] it=29358 colorings=17200 lazy-girth=21507 last: m=88 classes=7 cclen=74 t=37s
[23:53:48] it=29725 colorings=17400 lazy-girth=21819 last: m=88 classes=7 cclen=70 t=37s
[23:53:49] it=30038 colorings=17600 lazy-girth=22045 last: m=96 classes=8 cclen=71 t=37s
[23:53:49] it=30351 colorings=17800 lazy-girth=22215 last: m=88 classes=7 cclen=71 t=38s
[23:53:49] it=30662 colorings=18000 lazy-girth=22377 last: m=88 classes=7 cclen=62 t=38s
[23:53:50] it=30954 colorings=18200 lazy-girth=22516 last: m=88 classes=7 cclen=73 t=39s
[23:53:50] it=31214 colorings=18400 lazy-girth=22618 last: m=96 classes=7 cclen=74 t=39s
[23:53:50] it=31441 colorings=18600 lazy-girth=22653 last: m=88 classes=8 cclen=71 t=39s
[23:53:51] it=31664 colorings=18800 lazy-girth=22682 last: m=88 classes=7 cclen=72 t=39s
[23:53:51] it=31945 colorings=19000 lazy-girth=22832 last: m=72 classes=6 cclen=70 t=40s
[23:53:51] it=32181 colorings=19200 lazy-girth=22884 last: m=96 classes=7 cclen=68 t=40s
[23:53:52] it=32497 colorings=19400 lazy-girth=23063 last: m=104 classes=10 cclen=69 t=40s
[23:53:52] it=32835 colorings=19600 lazy-girth=23303 last: m=88 classes=7 cclen=73 t=41s
[23:53:52] it=33079 colorings=19800 lazy-girth=23394 last: m=88 classes=7 cclen=72 t=41s
[23:53:53] it=33288 colorings=20000 lazy-girth=23405 last: m=104 classes=10 cclen=67 t=41s
[23:53:53] it=33544 colorings=20200 lazy-girth=23517 last: m=80 classes=6 cclen=74 t=42s
[23:53:53] it=33861 colorings=20400 lazy-girth=23804 last: m=88 classes=7 cclen=72 t=42s
[23:53:54] it=34062 colorings=20600 lazy-girth=23805 last: m=88 classes=7 cclen=74 t=43s
[23:53:54] it=34265 colorings=20800 lazy-girth=23808 last: m=88 classes=8 cclen=71 t=43s
[23:53:54] it=34465 colorings=21000 lazy-girth=23808 last: m=96 classes=7 cclen=72 t=43s
[23:53:55] it=34668 colorings=21200 lazy-girth=23811 last: m=88 classes=7 cclen=74 t=43s
[23:53:55] it=34874 colorings=21400 lazy-girth=23818 last: m=88 classes=8 cclen=72 t=44s
[23:53:55] it=35077 colorings=21600 lazy-girth=23821 last: m=88 classes=8 cclen=73 t=44s
[23:53:55] it=35293 colorings=21800 lazy-girth=23843 last: m=88 classes=7 cclen=72 t=44s
[23:53:56] it=35496 colorings=22000 lazy-girth=23847 last: m=96 classes=7 cclen=66 t=44s
[23:53:56] it=35698 colorings=22200 lazy-girth=23849 last: m=88 classes=7 cclen=74 t=45s
[23:53:56] it=35900 colorings=22400 lazy-girth=23851 last: m=88 classes=8 cclen=72 t=45s
[23:53:56] it=36112 colorings=22600 lazy-girth=23863 last: m=88 classes=7 cclen=74 t=45s
[23:53:57] it=36321 colorings=22800 lazy-girth=23872 last: m=88 classes=7 cclen=73 t=46s
[23:53:57] it=36587 colorings=23000 lazy-girth=24045 last: m=88 classes=7 cclen=73 t=46s
[23:53:58] it=36987 colorings=23200 lazy-girth=24431 last: m=96 classes=7 cclen=67 t=46s
[23:53:58] it=37207 colorings=23400 lazy-girth=24452 last: m=88 classes=8 cclen=60 t=47s
[23:53:58] it=37415 colorings=23600 lazy-girth=24460 last: m=88 classes=7 cclen=73 t=47s
[23:53:58] it=37625 colorings=23800 lazy-girth=24472 last: m=88 classes=7 cclen=73 t=47s
[23:53:59] it=37829 colorings=24000 lazy-girth=24476 last: m=88 classes=7 cclen=65 t=47s
[23:53:59] it=38033 colorings=24200 lazy-girth=24480 last: m=88 classes=7 cclen=72 t=48s
[23:53:59] it=38236 colorings=24400 lazy-girth=24483 last: m=88 classes=7 cclen=73 t=48s
[23:53:59] it=38446 colorings=24600 lazy-girth=24494 last: m=88 classes=8 cclen=73 t=48s
[23:53:59] it=38652 colorings=24800 lazy-girth=24504 last: m=88 classes=7 cclen=73 t=48s
[23:54:00] it=38854 colorings=25000 lazy-girth=24506 last: m=88 classes=7 cclen=73 t=49s
[23:54:00] it=39060 colorings=25200 lazy-girth=24513 last: m=88 classes=8 cclen=70 t=49s
[23:54:00] it=39364 colorings=25400 lazy-girth=24675 last: m=88 classes=7 cclen=73 t=49s
[23:54:01] it=39803 colorings=25600 lazy-girth=25134 last: m=96 classes=8 cclen=61 t=50s
[23:54:01] it=40237 colorings=25800 lazy-girth=25556 last: m=96 classes=7 cclen=72 t=50s
[23:54:02] it=40598 colorings=26000 lazy-girth=25832 last: m=96 classes=8 cclen=53 t=51s
[23:54:02] it=40960 colorings=26200 lazy-girth=26132 last: m=88 classes=7 cclen=73 t=51s
[23:54:03] it=41327 colorings=26400 lazy-girth=26410 last: m=88 classes=7 cclen=74 t=52s
[23:54:03] it=41716 colorings=26600 lazy-girth=26724 last: m=88 classes=7 cclen=69 t=52s
[23:54:04] it=42102 colorings=26800 lazy-girth=27084 last: m=88 classes=7 cclen=66 t=53s
[23:54:04] it=42562 colorings=27000 lazy-girth=27726 last: m=88 classes=7 cclen=74 t=53s
[23:54:05] it=42945 colorings=27200 lazy-girth=28093 last: m=88 classes=7 cclen=72 t=54s
[23:54:06] it=43359 colorings=27400 lazy-girth=28499 last: m=88 classes=7 cclen=67 t=55s
[23:54:06] it=43606 colorings=27600 lazy-girth=28573 last: m=88 classes=8 cclen=72 t=55s
[23:54:06] it=43846 colorings=27800 lazy-girth=28627 last: m=88 classes=7 cclen=74 t=55s
[23:54:07] it=44079 colorings=28000 lazy-girth=28678 last: m=88 classes=7 cclen=70 t=55s
[23:54:07] it=44308 colorings=28200 lazy-girth=28738 last: m=88 classes=7 cclen=74 t=56s
[23:54:07] it=44526 colorings=28400 lazy-girth=28760 last: m=88 classes=7 cclen=74 t=56s
[23:54:08] it=44769 colorings=28600 lazy-girth=28808 last: m=88 classes=7 cclen=72 t=56s
[23:54:08] it=44988 colorings=28800 lazy-girth=28831 last: m=88 classes=7 cclen=72 t=57s
[23:54:08] it=45242 colorings=29000 lazy-girth=28894 last: m=88 classes=7 cclen=69 t=57s
[23:54:08] it=45491 colorings=29200 lazy-girth=28969 last: m=88 classes=7 cclen=65 t=57s
[23:54:09] it=45706 colorings=29400 lazy-girth=28988 last: m=88 classes=7 cclen=71 t=57s
[23:54:09] it=45945 colorings=29600 lazy-girth=29036 last: m=88 classes=8 cclen=71 t=58s
[23:54:09] it=46199 colorings=29800 lazy-girth=29123 last: m=88 classes=7 cclen=72 t=58s
[23:54:09] it=46457 colorings=30000 lazy-girth=29202 last: m=88 classes=8 cclen=72 t=58s
[23:54:10] it=46699 colorings=30200 lazy-girth=29255 last: m=88 classes=8 cclen=71 t=59s
[23:54:10] it=46925 colorings=30400 lazy-girth=29287 last: m=88 classes=7 cclen=70 t=59s
[23:54:10] it=47126 colorings=30600 lazy-girth=29289 last: m=88 classes=8 cclen=72 t=59s
[23:54:10] it=47338 colorings=30800 lazy-girth=29311 last: m=88 classes=7 cclen=72 t=59s
[23:54:11] it=47543 colorings=31000 lazy-girth=29318 last: m=96 classes=7 cclen=63 t=60s
[23:54:11] it=47760 colorings=31200 lazy-girth=29339 last: m=96 classes=7 cclen=63 t=60s
[23:54:11] it=47985 colorings=31400 lazy-girth=29410 last: m=88 classes=7 cclen=74 t=60s
[23:54:12] it=48244 colorings=31600 lazy-girth=29479 last: m=88 classes=7 cclen=74 t=60s
[23:54:12] it=48459 colorings=31800 lazy-girth=29496 last: m=88 classes=8 cclen=73 t=61s
[23:54:12] it=48680 colorings=32000 lazy-girth=29519 last: m=88 classes=8 cclen=73 t=61s
[23:54:12] it=48916 colorings=32200 lazy-girth=29578 last: m=88 classes=8 cclen=68 t=61s
[23:54:13] it=49162 colorings=32400 lazy-girth=29631 last: m=88 classes=7 cclen=73 t=61s
[23:54:13] it=49403 colorings=32600 lazy-girth=29681 last: m=88 classes=8 cclen=73 t=62s
[23:54:13] it=49626 colorings=32800 lazy-girth=29705 last: m=88 classes=7 cclen=69 t=62s
[23:54:13] it=49878 colorings=33000 lazy-girth=29780 last: m=88 classes=7 cclen=74 t=62s
[23:54:14] it=50113 colorings=33200 lazy-girth=29850 last: m=88 classes=8 cclen=67 t=62s
[23:54:14] it=50349 colorings=33400 lazy-girth=29903 last: m=88 classes=9 cclen=72 t=63s
[23:54:14] it=50585 colorings=33600 lazy-girth=29957 last: m=88 classes=7 cclen=73 t=63s
[23:54:14] it=50818 colorings=33800 lazy-girth=30006 last: m=88 classes=8 cclen=73 t=63s
[23:54:15] it=51063 colorings=34000 lazy-girth=30061 last: m=88 classes=7 cclen=73 t=64s
[23:54:15] it=51286 colorings=34200 lazy-girth=30109 last: m=88 classes=7 cclen=73 t=64s
[23:54:15] it=51496 colorings=34400 lazy-girth=30120 last: m=88 classes=7 cclen=68 t=64s
[23:54:15] it=51700 colorings=34600 lazy-girth=30127 last: m=88 classes=7 cclen=74 t=64s
[23:54:16] it=51972 colorings=34800 lazy-girth=30237 last: m=88 classes=7 cclen=71 t=65s
[23:54:16] it=52272 colorings=35000 lazy-girth=30404 last: m=88 classes=7 cclen=72 t=65s
[23:54:16] it=52513 colorings=35200 lazy-girth=30482 last: m=88 classes=8 cclen=70 t=65s
[23:54:17] it=52751 colorings=35400 lazy-girth=30566 last: m=88 classes=8 cclen=72 t=66s
[23:54:17] it=53003 colorings=35600 lazy-girth=30627 last: m=88 classes=7 cclen=74 t=66s
[23:54:17] it=53233 colorings=35800 lazy-girth=30668 last: m=88 classes=7 cclen=73 t=66s
[23:54:18] it=53477 colorings=36000 lazy-girth=30727 last: m=88 classes=7 cclen=72 t=66s
[23:54:18] it=53725 colorings=36200 lazy-girth=30786 last: m=88 classes=7 cclen=73 t=67s
[23:54:18] it=53933 colorings=36400 lazy-girth=30795 last: m=88 classes=7 cclen=74 t=67s
[23:54:18] it=54139 colorings=36600 lazy-girth=30802 last: m=88 classes=7 cclen=74 t=67s
[23:54:19] it=54345 colorings=36800 lazy-girth=30808 last: m=88 classes=7 cclen=73 t=67s
[23:54:19] it=54551 colorings=37000 lazy-girth=30814 last: m=88 classes=7 cclen=73 t=68s
[23:54:19] it=54769 colorings=37200 lazy-girth=30833 last: m=88 classes=7 cclen=71 t=68s
[23:54:19] it=54974 colorings=37400 lazy-girth=30838 last: m=88 classes=7 cclen=72 t=68s
[23:54:19] it=55189 colorings=37600 lazy-girth=30858 last: m=88 classes=7 cclen=74 t=68s
[23:54:20] it=55400 colorings=37800 lazy-girth=30873 last: m=88 classes=8 cclen=72 t=69s
[23:54:20] it=55656 colorings=38000 lazy-girth=30946 last: m=88 classes=7 cclen=74 t=69s
[23:54:20] it=55898 colorings=38200 lazy-girth=30999 last: m=88 classes=7 cclen=73 t=69s
[23:54:21] it=56133 colorings=38400 lazy-girth=31041 last: m=88 classes=8 cclen=72 t=69s
[23:54:21] it=56380 colorings=38600 lazy-girth=31113 last: m=88 classes=7 cclen=74 t=70s
[23:54:21] it=56591 colorings=38800 lazy-girth=31132 last: m=88 classes=7 cclen=73 t=70s
[23:54:21] it=56860 colorings=39000 lazy-girth=31252 last: m=88 classes=7 cclen=74 t=70s
[23:54:22] it=57110 colorings=39200 lazy-girth=31326 last: m=88 classes=7 cclen=72 t=70s
[23:54:22] it=57323 colorings=39400 lazy-girth=31342 last: m=88 classes=8 cclen=73 t=71s
[23:54:22] it=57552 colorings=39600 lazy-girth=31382 last: m=88 classes=7 cclen=72 t=71s
[23:54:22] it=57781 colorings=39800 lazy-girth=31417 last: m=88 classes=8 cclen=71 t=71s
[23:54:23] it=57991 colorings=40000 lazy-girth=31434 last: m=88 classes=7 cclen=73 t=71s
[23:54:23] it=58205 colorings=40200 lazy-girth=31452 last: m=104 classes=10 cclen=62 t=72s
[23:54:23] it=58424 colorings=40400 lazy-girth=31473 last: m=88 classes=8 cclen=72 t=72s
[23:54:23] it=58647 colorings=40600 lazy-girth=31500 last: m=88 classes=8 cclen=69 t=72s
[23:54:24] it=58876 colorings=40800 lazy-girth=31533 last: m=88 classes=7 cclen=73 t=72s
[23:54:24] it=59090 colorings=41000 lazy-girth=31555 last: m=88 classes=7 cclen=73 t=73s
[23:54:24] it=59302 colorings=41200 lazy-girth=31579 last: m=88 classes=7 cclen=73 t=73s
[23:54:24] it=59517 colorings=41400 lazy-girth=31606 last: m=88 classes=7 cclen=72 t=73s
[23:54:25] it=59734 colorings=41600 lazy-girth=31629 last: m=88 classes=7 cclen=74 t=73s
[23:54:25] it=59967 colorings=41800 lazy-girth=31678 last: m=88 classes=7 cclen=72 t=74s
[23:54:25] it=60212 colorings=42000 lazy-girth=31747 last: m=88 classes=7 cclen=72 t=74s
[23:54:26] it=60504 colorings=42200 lazy-girth=31909 last: m=88 classes=7 cclen=74 t=74s
[23:54:26] it=60737 colorings=42400 lazy-girth=31960 last: m=88 classes=7 cclen=60 t=75s
[23:54:26] it=60954 colorings=42600 lazy-girth=31977 last: m=88 classes=7 cclen=71 t=75s
[23:54:26] it=61167 colorings=42800 lazy-girth=32006 last: m=88 classes=7 cclen=72 t=75s
[23:54:27] it=61388 colorings=43000 lazy-girth=32029 last: m=88 classes=8 cclen=69 t=75s
[23:54:27] it=61620 colorings=43200 lazy-girth=32066 last: m=88 classes=7 cclen=73 t=76s
[23:54:27] it=61850 colorings=43400 lazy-girth=32121 last: m=88 classes=7 cclen=73 t=76s
[23:54:27] it=62057 colorings=43600 lazy-girth=32128 last: m=88 classes=8 cclen=70 t=76s
[23:54:28] it=62290 colorings=43800 lazy-girth=32191 last: m=88 classes=7 cclen=73 t=76s
[23:54:28] it=62514 colorings=44000 lazy-girth=32223 last: m=88 classes=7 cclen=74 t=77s
[23:54:28] it=62727 colorings=44200 lazy-girth=32236 last: m=88 classes=8 cclen=71 t=77s
[23:54:28] it=62970 colorings=44400 lazy-girth=32288 last: m=88 classes=8 cclen=71 t=77s
[23:54:29] it=63207 colorings=44600 lazy-girth=32339 last: m=88 classes=8 cclen=70 t=77s
[23:54:29] it=63414 colorings=44800 lazy-girth=32346 last: m=88 classes=7 cclen=74 t=78s
[23:54:29] it=63690 colorings=45000 lazy-girth=32454 last: m=88 classes=7 cclen=70 t=78s
[23:54:30] it=63986 colorings=45200 lazy-girth=32601 last: m=88 classes=7 cclen=70 t=78s
[23:54:30] it=64211 colorings=45400 lazy-girth=32636 last: m=88 classes=7 cclen=70 t=79s
[23:54:30] it=64436 colorings=45600 lazy-girth=32679 last: m=88 classes=7 cclen=74 t=79s
[23:54:30] it=64661 colorings=45800 lazy-girth=32707 last: m=88 classes=7 cclen=73 t=79s
[23:54:31] it=64878 colorings=46000 lazy-girth=32725 last: m=104 classes=10 cclen=63 t=79s
[23:54:31] it=65106 colorings=46200 lazy-girth=32759 last: m=88 classes=7 cclen=68 t=80s
[23:54:31] it=65328 colorings=46400 lazy-girth=32787 last: m=88 classes=7 cclen=73 t=80s
[23:54:31] it=65552 colorings=46600 lazy-girth=32827 last: m=88 classes=7 cclen=74 t=80s
[23:54:32] it=65777 colorings=46800 lazy-girth=32856 last: m=88 classes=7 cclen=73 t=81s
[23:54:32] it=66004 colorings=47000 lazy-girth=32886 last: m=88 classes=7 cclen=73 t=81s
[23:54:32] it=66293 colorings=47200 lazy-girth=33016 last: m=88 classes=7 cclen=73 t=81s
[23:54:33] it=66592 colorings=47400 lazy-girth=33198 last: m=88 classes=8 cclen=68 t=81s
[23:54:33] it=66896 colorings=47600 lazy-girth=33358 last: m=88 classes=7 cclen=74 t=82s
[23:54:33] it=67200 colorings=47800 lazy-girth=33558 last: m=88 classes=7 cclen=73 t=82s
[23:54:34] it=67492 colorings=48000 lazy-girth=33720 last: m=88 classes=7 cclen=74 t=83s
[23:54:34] it=67828 colorings=48200 lazy-girth=33970 last: m=88 classes=7 cclen=74 t=83s
[23:54:34] it=68110 colorings=48400 lazy-girth=34124 last: m=88 classes=7 cclen=73 t=83s
[23:54:35] it=68381 colorings=48600 lazy-girth=34232 last: m=88 classes=7 cclen=70 t=84s
[23:54:35] it=68689 colorings=48800 lazy-girth=34402 last: m=88 classes=7 cclen=65 t=84s
[23:54:35] it=69003 colorings=49000 lazy-girth=34572 last: m=88 classes=7 cclen=73 t=84s
[23:54:36] it=69286 colorings=49200 lazy-girth=34705 last: m=88 classes=8 cclen=71 t=85s
[23:54:36] it=69706 colorings=49400 lazy-girth=34969 last: m=88 classes=7 cclen=72 t=85s
[23:54:37] it=69984 colorings=49600 lazy-girth=35072 last: m=88 classes=7 cclen=74 t=85s
[23:54:37] it=70262 colorings=49800 lazy-girth=35230 last: m=88 classes=8 cclen=73 t=86s
[23:54:37] it=70536 colorings=50000 lazy-girth=35359 last: m=88 classes=7 cclen=70 t=86s
[23:54:38] it=70816 colorings=50200 lazy-girth=35510 last: m=88 classes=7 cclen=73 t=86s
[23:54:38] it=71085 colorings=50400 lazy-girth=35611 last: m=88 classes=7 cclen=73 t=87s
[23:54:38] it=71401 colorings=50600 lazy-girth=35809 last: m=88 classes=7 cclen=73 t=87s
[23:54:39] it=71690 colorings=50800 lazy-girth=35981 last: m=88 classes=8 cclen=64 t=88s
[23:54:39] it=71966 colorings=51000 lazy-girth=36118 last: m=88 classes=7 cclen=73 t=88s
[23:54:39] it=72271 colorings=51200 lazy-girth=36310 last: m=88 classes=7 cclen=69 t=88s
[23:54:40] it=72545 colorings=51400 lazy-girth=36431 last: m=88 classes=7 cclen=74 t=89s
[23:54:40] it=72765 colorings=51600 lazy-girth=36456 last: m=88 classes=7 cclen=72 t=89s
[23:54:40] it=72983 colorings=51800 lazy-girth=36486 last: m=88 classes=7 cclen=72 t=89s
[23:54:41] it=73232 colorings=52000 lazy-girth=36548 last: m=88 classes=7 cclen=73 t=89s
[23:54:41] it=73483 colorings=52200 lazy-girth=36614 last: m=88 classes=7 cclen=73 t=90s
[23:54:41] it=73727 colorings=52400 lazy-girth=36673 last: m=88 classes=7 cclen=71 t=90s
[23:54:41] it=73942 colorings=52600 lazy-girth=36689 last: m=88 classes=7 cclen=74 t=90s
[23:54:42] it=74173 colorings=52800 lazy-girth=36726 last: m=88 classes=7 cclen=74 t=91s
[23:54:42] it=74383 colorings=53000 lazy-girth=36736 last: m=88 classes=7 cclen=71 t=91s
[23:54:42] it=74588 colorings=53200 lazy-girth=36741 last: m=88 classes=7 cclen=71 t=91s
[23:54:42] it=74794 colorings=53400 lazy-girth=36749 last: m=88 classes=8 cclen=71 t=91s
[23:54:43] it=74995 colorings=53600 lazy-girth=36750 last: m=88 classes=8 cclen=64 t=92s
[23:54:43] it=75254 colorings=53800 lazy-girth=36822 last: m=88 classes=7 cclen=73 t=92s
[23:54:43] it=75574 colorings=54000 lazy-girth=36968 last: m=88 classes=7 cclen=74 t=92s
[23:54:44] it=75794 colorings=54200 lazy-girth=36989 last: m=88 classes=7 cclen=73 t=92s
[23:54:44] it=76022 colorings=54400 lazy-girth=37022 last: m=88 classes=7 cclen=74 t=93s
[23:54:44] it=76227 colorings=54600 lazy-girth=37027 last: m=88 classes=7 cclen=67 t=93s
[23:54:44] it=76448 colorings=54800 lazy-girth=37051 last: m=88 classes=7 cclen=74 t=93s
[23:54:45] it=76662 colorings=55000 lazy-girth=37067 last: m=88 classes=7 cclen=73 t=93s
[23:54:45] it=76874 colorings=55200 lazy-girth=37079 last: m=88 classes=8 cclen=72 t=94s
[23:54:45] it=77086 colorings=55400 lazy-girth=37091 last: m=88 classes=7 cclen=74 t=94s
[23:54:45] it=77293 colorings=55600 lazy-girth=37098 last: m=88 classes=8 cclen=72 t=94s
[23:54:46] it=77494 colorings=55800 lazy-girth=37099 last: m=88 classes=8 cclen=72 t=94s
[23:54:46] it=77718 colorings=56000 lazy-girth=37129 last: m=88 classes=8 cclen=70 t=95s
[23:54:46] it=77926 colorings=56200 lazy-girth=37138 last: m=88 classes=8 cclen=72 t=95s
[23:54:46] it=78146 colorings=56400 lazy-girth=37165 last: m=88 classes=7 cclen=74 t=95s
[23:54:47] it=78369 colorings=56600 lazy-girth=37190 last: m=88 classes=7 cclen=73 t=96s
[23:54:47] it=78583 colorings=56800 lazy-girth=37206 last: m=88 classes=7 cclen=73 t=96s
[23:54:47] it=78874 colorings=57000 lazy-girth=37320 last: m=88 classes=7 cclen=70 t=96s
[23:54:48] it=79098 colorings=57200 lazy-girth=37355 last: m=88 classes=7 cclen=73 t=96s
[23:54:48] it=79303 colorings=57400 lazy-girth=37360 last: m=88 classes=7 cclen=74 t=97s
[23:54:48] it=79524 colorings=57600 lazy-girth=37382 last: m=88 classes=7 cclen=73 t=97s
[23:54:48] it=79733 colorings=57800 lazy-girth=37392 last: m=88 classes=7 cclen=71 t=97s
[23:54:49] it=79943 colorings=58000 lazy-girth=37404 last: m=88 classes=7 cclen=67 t=98s
[23:54:49] it=80168 colorings=58200 lazy-girth=37457 last: m=88 classes=7 cclen=73 t=98s
[23:54:49] it=80410 colorings=58400 lazy-girth=37508 last: m=96 classes=7 cclen=72 t=98s
[23:54:50] it=80639 colorings=58600 lazy-girth=37542 last: m=88 classes=7 cclen=73 t=98s
[23:54:50] it=80856 colorings=58800 lazy-girth=37561 last: m=88 classes=7 cclen=73 t=99s
[23:54:50] it=81083 colorings=59000 lazy-girth=37590 last: m=88 classes=8 cclen=73 t=99s
[23:54:50] it=81300 colorings=59200 lazy-girth=37623 last: m=88 classes=7 cclen=69 t=99s
[23:54:51] it=81526 colorings=59400 lazy-girth=37659 last: m=88 classes=7 cclen=71 t=99s
[23:54:51] it=81750 colorings=59600 lazy-girth=37691 last: m=88 classes=7 cclen=73 t=100s
[23:54:51] it=81965 colorings=59800 lazy-girth=37708 last: m=88 classes=7 cclen=73 t=100s
[23:54:51] it=82195 colorings=60000 lazy-girth=37739 last: m=88 classes=8 cclen=73 t=100s
[23:54:52] it=82426 colorings=60200 lazy-girth=37773 last: m=88 classes=7 cclen=69 t=101s
[23:54:52] it=82666 colorings=60400 lazy-girth=37843 last: m=88 classes=7 cclen=74 t=101s
[23:54:52] it=82909 colorings=60600 lazy-girth=37890 last: m=88 classes=7 cclen=72 t=101s
[23:54:53] it=83119 colorings=60800 lazy-girth=37908 last: m=88 classes=7 cclen=73 t=101s
[23:54:53] it=83325 colorings=61000 lazy-girth=37914 last: m=88 classes=7 cclen=70 t=102s
[23:54:53] it=83544 colorings=61200 lazy-girth=37935 last: m=88 classes=7 cclen=73 t=102s
[23:54:53] it=83746 colorings=61400 lazy-girth=37937 last: m=88 classes=7 cclen=74 t=102s
[23:54:54] it=83957 colorings=61600 lazy-girth=37951 last: m=96 classes=7 cclen=69 t=102s
[23:54:54] it=84166 colorings=61800 lazy-girth=37960 last: m=88 classes=7 cclen=73 t=103s
[23:54:54] it=84391 colorings=62000 lazy-girth=37987 last: m=88 classes=7 cclen=70 t=103s
[23:54:54] it=84604 colorings=62200 lazy-girth=38011 last: m=88 classes=7 cclen=74 t=103s
[23:54:55] it=84823 colorings=62400 lazy-girth=38037 last: m=88 classes=7 cclen=73 t=104s
[23:54:55] it=85054 colorings=62600 lazy-girth=38085 last: m=88 classes=7 cclen=73 t=104s
[23:54:55] it=85296 colorings=62800 lazy-girth=38134 last: m=88 classes=8 cclen=73 t=104s
[23:54:56] it=85540 colorings=63000 lazy-girth=38184 last: m=88 classes=7 cclen=72 t=104s
[23:54:56] it=85764 colorings=63200 lazy-girth=38211 last: m=88 classes=7 cclen=71 t=105s
[23:54:56] it=85984 colorings=63400 lazy-girth=38244 last: m=88 classes=7 cclen=72 t=105s
[23:54:56] it=86213 colorings=63600 lazy-girth=38292 last: m=88 classes=7 cclen=72 t=105s
[23:54:57] it=86468 colorings=63800 lazy-girth=38377 last: m=88 classes=7 cclen=73 t=106s
[23:54:57] it=86677 colorings=64000 lazy-girth=38390 last: m=88 classes=7 cclen=73 t=106s
[23:54:57] it=86900 colorings=64200 lazy-girth=38426 last: m=88 classes=7 cclen=70 t=106s
[23:54:58] it=87117 colorings=64400 lazy-girth=38447 last: m=88 classes=8 cclen=72 t=106s
[23:54:58] it=87337 colorings=64600 lazy-girth=38472 last: m=88 classes=7 cclen=74 t=107s
[23:54:58] it=87539 colorings=64800 lazy-girth=38474 last: m=88 classes=7 cclen=69 t=107s
[23:54:58] it=87750 colorings=65000 lazy-girth=38491 last: m=88 classes=7 cclen=72 t=107s
[23:54:59] it=87993 colorings=65200 lazy-girth=38545 last: m=88 classes=7 cclen=67 t=108s
[23:54:59] it=88247 colorings=65400 lazy-girth=38616 last: m=88 classes=7 cclen=74 t=108s
[23:54:59] it=88482 colorings=65600 lazy-girth=38658 last: m=88 classes=7 cclen=74 t=108s
[23:55:00] it=88708 colorings=65800 lazy-girth=38693 last: m=88 classes=8 cclen=73 t=108s
[23:55:00] it=88935 colorings=66000 lazy-girth=38732 last: m=88 classes=7 cclen=73 t=109s
[23:55:00] it=89151 colorings=66200 lazy-girth=38763 last: m=88 classes=7 cclen=74 t=109s
[23:55:00] it=89379 colorings=66400 lazy-girth=38796 last: m=88 classes=7 cclen=74 t=109s
[23:55:01] it=89583 colorings=66600 lazy-girth=38801 last: m=88 classes=8 cclen=70 t=109s
[23:55:01] it=89815 colorings=66800 lazy-girth=38837 last: m=88 classes=7 cclen=73 t=110s
[23:55:01] it=90045 colorings=67000 lazy-girth=38873 last: m=88 classes=7 cclen=73 t=110s
[23:55:02] it=90282 colorings=67200 lazy-girth=38954 last: m=88 classes=7 cclen=71 t=110s
[23:55:02] it=90512 colorings=67400 lazy-girth=38989 last: m=88 classes=7 cclen=74 t=111s
[23:55:02] it=90727 colorings=67600 lazy-girth=39021 last: m=88 classes=8 cclen=72 t=111s
[23:55:02] it=90938 colorings=67800 lazy-girth=39036 last: m=88 classes=7 cclen=73 t=111s
[23:55:03] it=91154 colorings=68000 lazy-girth=39052 last: m=88 classes=7 cclen=73 t=111s
[23:55:03] it=91392 colorings=68200 lazy-girth=39102 last: m=88 classes=7 cclen=72 t=112s
[23:55:03] it=91623 colorings=68400 lazy-girth=39158 last: m=88 classes=7 cclen=74 t=112s
[23:55:03] it=91854 colorings=68600 lazy-girth=39192 last: m=88 classes=8 cclen=73 t=112s
[23:55:04] it=92078 colorings=68800 lazy-girth=39220 last: m=88 classes=7 cclen=74 t=113s
[23:55:04] it=92294 colorings=69000 lazy-girth=39248 last: m=88 classes=8 cclen=69 t=113s
[23:55:04] it=92498 colorings=69200 lazy-girth=39252 last: m=88 classes=7 cclen=74 t=113s
[23:55:05] it=92713 colorings=69400 lazy-girth=39273 last: m=88 classes=7 cclen=74 t=113s
[23:55:05] it=92941 colorings=69600 lazy-girth=39304 last: m=88 classes=7 cclen=67 t=114s
[23:55:05] it=93163 colorings=69800 lazy-girth=39330 last: m=88 classes=7 cclen=74 t=114s
[23:55:05] it=93406 colorings=70000 lazy-girth=39388 last: m=88 classes=7 cclen=74 t=114s
[23:55:06] it=93618 colorings=70200 lazy-girth=39401 last: m=96 classes=7 cclen=72 t=114s
[23:55:06] it=93837 colorings=70400 lazy-girth=39421 last: m=88 classes=8 cclen=70 t=115s
[23:55:06] it=94071 colorings=70600 lazy-girth=39477 last: m=88 classes=8 cclen=71 t=115s
[23:55:06] it=94292 colorings=70800 lazy-girth=39507 last: m=88 classes=7 cclen=72 t=115s
[23:55:07] it=94593 colorings=71000 lazy-girth=39636 last: m=88 classes=7 cclen=74 t=116s
[23:55:07] it=94834 colorings=71200 lazy-girth=39712 last: m=88 classes=7 cclen=70 t=116s
[23:55:07] it=95045 colorings=71400 lazy-girth=39724 last: m=88 classes=7 cclen=74 t=116s
[23:55:08] it=95253 colorings=71600 lazy-girth=39732 last: m=88 classes=8 cclen=71 t=117s
[23:55:08] it=95468 colorings=71800 lazy-girth=39748 last: m=88 classes=9 cclen=70 t=117s
[23:55:08] it=95676 colorings=72000 lazy-girth=39756 last: m=88 classes=6 cclen=72 t=117s
[23:55:09] it=95898 colorings=72200 lazy-girth=39782 last: m=88 classes=7 cclen=73 t=117s
[23:55:09] it=96118 colorings=72400 lazy-girth=39805 last: m=88 classes=7 cclen=73 t=118s
[23:55:09] it=96336 colorings=72600 lazy-girth=39829 last: m=88 classes=7 cclen=74 t=118s
[23:55:09] it=96550 colorings=72800 lazy-girth=39845 last: m=88 classes=7 cclen=74 t=118s
[23:55:10] it=96769 colorings=73000 lazy-girth=39877 last: m=88 classes=8 cclen=71 t=118s
[23:55:10] it=96982 colorings=73200 lazy-girth=39906 last: m=88 classes=8 cclen=71 t=119s
[23:55:10] it=97208 colorings=73400 lazy-girth=39939 last: m=88 classes=7 cclen=74 t=119s
[23:55:11] it=97468 colorings=73600 lazy-girth=40043 last: m=88 classes=7 cclen=74 t=119s
[23:55:11] it=97700 colorings=73800 lazy-girth=40078 last: m=88 classes=7 cclen=69 t=120s
[23:55:11] it=97930 colorings=74000 lazy-girth=40113 last: m=88 classes=8 cclen=73 t=120s
[23:55:11] it=98140 colorings=74200 lazy-girth=40123 last: m=88 classes=8 cclen=72 t=120s
[23:55:12] it=98370 colorings=74400 lazy-girth=40170 last: m=88 classes=7 cclen=74 t=121s
[23:55:12] it=98601 colorings=74600 lazy-girth=40216 last: m=88 classes=8 cclen=73 t=121s
[23:55:12] it=98830 colorings=74800 lazy-girth=40260 last: m=88 classes=7 cclen=74 t=121s
[23:55:13] it=99054 colorings=75000 lazy-girth=40304 last: m=88 classes=8 cclen=72 t=121s
[23:55:13] it=99291 colorings=75200 lazy-girth=40344 last: m=88 classes=7 cclen=72 t=122s
[23:55:13] it=99521 colorings=75400 lazy-girth=40378 last: m=88 classes=8 cclen=71 t=122s
[23:55:13] it=99736 colorings=75600 lazy-girth=40399 last: m=88 classes=7 cclen=73 t=122s
[23:55:14] it=99965 colorings=75800 lazy-girth=40429 last: m=88 classes=7 cclen=72 t=123s
[23:55:14] it=100196 colorings=76000 lazy-girth=40479 last: m=88 classes=7 cclen=72 t=123s
[23:55:14] it=100421 colorings=76200 lazy-girth=40509 last: m=88 classes=7 cclen=73 t=123s
[23:55:15] it=100649 colorings=76400 lazy-girth=40543 last: m=88 classes=7 cclen=71 t=124s
[23:55:15] it=100866 colorings=76600 lazy-girth=40574 last: m=88 classes=7 cclen=73 t=124s
[23:55:15] it=101098 colorings=76800 lazy-girth=40612 last: m=88 classes=7 cclen=74 t=124s
[23:55:16] it=101336 colorings=77000 lazy-girth=40653 last: m=88 classes=7 cclen=72 t=124s
[23:55:16] it=101580 colorings=77200 lazy-girth=40719 last: m=88 classes=7 cclen=72 t=125s
[23:55:17] it=101810 colorings=77400 lazy-girth=40754 last: m=88 classes=7 cclen=74 t=126s
[23:55:18] it=102042 colorings=77600 lazy-girth=40797 last: m=88 classes=7 cclen=69 t=127s
[23:55:18] it=102278 colorings=77800 lazy-girth=40843 last: m=88 classes=7 cclen=61 t=127s
[23:55:18] it=102485 colorings=78000 lazy-girth=40850 last: m=88 classes=7 cclen=70 t=127s
[23:55:19] it=102695 colorings=78200 lazy-girth=40861 last: m=88 classes=7 cclen=74 t=127s
[23:55:19] it=102907 colorings=78400 lazy-girth=40874 last: m=88 classes=7 cclen=72 t=128s
[23:55:19] it=103152 colorings=78600 lazy-girth=40924 last: m=88 classes=8 cclen=73 t=128s
[23:55:20] it=103380 colorings=78800 lazy-girth=40956 last: m=88 classes=8 cclen=73 t=128s
[23:55:20] it=103621 colorings=79000 lazy-girth=41009 last: m=88 classes=7 cclen=74 t=129s
[23:55:20] it=103847 colorings=79200 lazy-girth=41040 last: m=88 classes=7 cclen=73 t=129s
[23:55:20] it=104056 colorings=79400 lazy-girth=41049 last: m=88 classes=7 cclen=74 t=129s
[23:55:21] it=104282 colorings=79600 lazy-girth=41081 last: m=88 classes=7 cclen=62 t=130s
[23:55:21] it=104613 colorings=79800 lazy-girth=41353 last: m=88 classes=7 cclen=73 t=130s
[23:55:22] it=104988 colorings=80000 lazy-girth=41672 last: m=88 classes=7 cclen=69 t=131s
[23:55:22] it=105321 colorings=80200 lazy-girth=41924 last: m=96 classes=7 cclen=74 t=131s
[23:55:23] it=105633 colorings=80400 lazy-girth=42085 last: m=88 classes=7 cclen=70 t=131s
[23:55:23] it=105908 colorings=80600 lazy-girth=42176 last: m=88 classes=7 cclen=74 t=132s
[23:55:23] it=106194 colorings=80800 lazy-girth=42284 last: m=88 classes=7 cclen=74 t=132s
[23:55:24] it=106494 colorings=81000 lazy-girth=42426 last: m=88 classes=7 cclen=73 t=132s
[23:55:24] it=106777 colorings=81200 lazy-girth=42535 last: m=88 classes=7 cclen=74 t=133s
[23:55:25] it=107185 colorings=81400 lazy-girth=42963 last: m=88 classes=7 cclen=70 t=133s
[23:55:25] it=107611 colorings=81600 lazy-girth=43428 last: m=88 classes=7 cclen=74 t=134s
[23:55:26] it=107905 colorings=81800 lazy-girth=43625 last: m=88 classes=7 cclen=72 t=134s
[23:55:26] it=108169 colorings=82000 lazy-girth=43726 last: m=88 classes=7 cclen=73 t=135s
[23:55:26] it=108434 colorings=82200 lazy-girth=43820 last: m=88 classes=7 cclen=72 t=135s
[23:55:27] it=108723 colorings=82400 lazy-girth=43925 last: m=88 classes=7 cclen=73 t=135s
[23:55:27] it=108995 colorings=82600 lazy-girth=44007 last: m=88 classes=7 cclen=73 t=136s
[23:55:27] it=109237 colorings=82800 lazy-girth=44084 last: m=88 classes=7 cclen=73 t=136s
[23:55:28] it=109564 colorings=83000 lazy-girth=44310 last: m=104 classes=10 cclen=70 t=137s
[23:55:28] it=109826 colorings=83200 lazy-girth=44410 last: m=88 classes=7 cclen=74 t=137s
[23:55:28] it=110037 colorings=83400 lazy-girth=44421 last: m=96 classes=7 cclen=73 t=137s
[23:55:29] it=110253 colorings=83600 lazy-girth=44437 last: m=88 classes=7 cclen=72 t=138s
[23:55:29] it=110486 colorings=83800 lazy-girth=44476 last: m=88 classes=8 cclen=73 t=138s
[23:55:29] it=110696 colorings=84000 lazy-girth=44488 last: m=88 classes=8 cclen=70 t=138s
[23:55:30] it=110904 colorings=84200 lazy-girth=44499 last: m=88 classes=7 cclen=74 t=138s
[23:55:30] it=111138 colorings=84400 lazy-girth=44539 last: m=88 classes=8 cclen=71 t=139s
[23:55:30] it=111346 colorings=84600 lazy-girth=44547 last: m=104 classes=10 cclen=61 t=139s
[23:55:31] it=111568 colorings=84800 lazy-girth=44573 last: m=88 classes=8 cclen=73 t=139s
[23:55:31] it=111782 colorings=85000 lazy-girth=44589 last: m=88 classes=7 cclen=72 t=140s
[23:55:31] it=112003 colorings=85200 lazy-girth=44613 last: m=88 classes=7 cclen=73 t=140s
[23:55:32] it=112268 colorings=85400 lazy-girth=44695 last: m=88 classes=8 cclen=73 t=140s
[23:55:32] it=112481 colorings=85600 lazy-girth=44710 last: m=88 classes=8 cclen=73 t=141s
[23:55:32] it=112685 colorings=85800 lazy-girth=44714 last: m=88 classes=7 cclen=52 t=141s
[23:55:33] it=112890 colorings=86000 lazy-girth=44719 last: m=88 classes=8 cclen=73 t=141s
[23:55:33] it=113104 colorings=86200 lazy-girth=44736 last: m=88 classes=7 cclen=72 t=142s
[23:55:33] it=113315 colorings=86400 lazy-girth=44747 last: m=88 classes=7 cclen=72 t=142s
[23:55:34] it=113618 colorings=86600 lazy-girth=44907 last: m=88 classes=7 cclen=74 t=142s
[23:55:34] it=113873 colorings=86800 lazy-girth=44969 last: m=104 classes=10 cclen=69 t=143s
[23:55:34] it=114197 colorings=87000 lazy-girth=45159 last: m=88 classes=7 cclen=73 t=143s
[23:55:35] it=114555 colorings=87200 lazy-girth=45484 last: m=96 classes=7 cclen=71 t=144s
[23:55:35] it=114856 colorings=87400 lazy-girth=45595 last: m=88 classes=8 cclen=71 t=144s
[23:55:36] it=115155 colorings=87600 lazy-girth=45705 last: m=88 classes=7 cclen=70 t=144s
[23:55:36] it=115492 colorings=87800 lazy-girth=45929 last: m=96 classes=7 cclen=73 t=145s
[23:55:36] it=115800 colorings=88000 lazy-girth=46109 last: m=88 classes=7 cclen=71 t=145s
[23:55:37] it=116094 colorings=88200 lazy-girth=46263 last: m=96 classes=9 cclen=67 t=146s
[23:55:37] it=116372 colorings=88400 lazy-girth=46361 last: m=96 classes=7 cclen=71 t=146s
[23:55:38] it=116655 colorings=88600 lazy-girth=46453 last: m=88 classes=7 cclen=72 t=146s
[23:55:38] it=116945 colorings=88800 lazy-girth=46552 last: m=88 classes=7 cclen=71 t=147s
[23:55:38] it=117292 colorings=89000 lazy-girth=46721 last: m=88 classes=7 cclen=74 t=147s
[23:55:39] it=117636 colorings=89200 lazy-girth=46885 last: m=88 classes=7 cclen=72 t=147s
[23:55:39] it=117961 colorings=89400 lazy-girth=47030 last: m=88 classes=7 cclen=72 t=148s
[23:55:39] it=118264 colorings=89600 lazy-girth=47140 last: m=88 classes=7 cclen=73 t=148s
[23:55:40] it=118553 colorings=89800 lazy-girth=47237 last: m=88 classes=7 cclen=74 t=148s
[23:55:40] it=118885 colorings=90000 lazy-girth=47385 last: m=96 classes=7 cclen=60 t=149s
[23:55:40] it=119152 colorings=90200 lazy-girth=47462 last: m=88 classes=7 cclen=68 t=149s
[23:55:41] it=119429 colorings=90400 lazy-girth=47550 last: m=88 classes=7 cclen=73 t=150s
[23:55:41] it=119722 colorings=90600 lazy-girth=47656 last: m=88 classes=8 cclen=71 t=150s
[23:55:41] it=120038 colorings=90800 lazy-girth=47781 last: m=104 classes=10 cclen=62 t=150s
[23:55:42] it=120343 colorings=91000 lazy-girth=47902 last: m=88 classes=7 cclen=74 t=151s
[23:55:42] it=120659 colorings=91200 lazy-girth=48046 last: m=88 classes=7 cclen=73 t=151s
[23:55:43] it=120946 colorings=91400 lazy-girth=48148 last: m=88 classes=7 cclen=73 t=151s
[23:55:43] it=121223 colorings=91600 lazy-girth=48243 last: m=88 classes=7 cclen=74 t=152s
[23:55:43] it=121510 colorings=91800 lazy-girth=48332 last: m=88 classes=7 cclen=72 t=152s
[23:55:44] it=121791 colorings=92000 lazy-girth=48425 last: m=88 classes=7 cclen=73 t=152s
[23:55:44] it=122098 colorings=92200 lazy-girth=48547 last: m=88 classes=7 cclen=71 t=153s
[23:55:44] it=122382 colorings=92400 lazy-girth=48636 last: m=88 classes=7 cclen=73 t=153s
[23:55:45] it=122693 colorings=92600 lazy-girth=48760 last: m=88 classes=7 cclen=73 t=153s
[23:55:45] it=122997 colorings=92800 lazy-girth=48876 last: m=96 classes=7 cclen=61 t=154s
[23:55:45] it=123279 colorings=93000 lazy-girth=48969 last: m=88 classes=8 cclen=72 t=154s
[23:55:46] it=123594 colorings=93200 lazy-girth=49095 last: m=88 classes=7 cclen=69 t=155s
[23:55:46] it=123904 colorings=93400 lazy-girth=49223 last: m=88 classes=7 cclen=70 t=155s
[23:55:47] it=124254 colorings=93600 lazy-girth=49388 last: m=88 classes=7 cclen=71 t=155s
[23:55:47] it=124549 colorings=93800 lazy-girth=49491 last: m=88 classes=7 cclen=73 t=156s
[23:55:47] it=124818 colorings=94000 lazy-girth=49567 last: m=88 classes=7 cclen=72 t=156s
[23:55:48] it=125200 colorings=94200 lazy-girth=49910 last: m=96 classes=9 cclen=72 t=157s
[23:55:48] it=125614 colorings=94400 lazy-girth=50266 last: m=88 classes=7 cclen=74 t=157s
[23:55:49] it=125951 colorings=94600 lazy-girth=50520 last: m=80 classes=6 cclen=74 t=158s
[23:55:49] it=126222 colorings=94800 lazy-girth=50648 last: m=88 classes=7 cclen=73 t=158s
[23:55:50] it=126593 colorings=95000 lazy-girth=50911 last: m=88 classes=7 cclen=73 t=159s
[23:55:50] it=126937 colorings=95200 lazy-girth=51152 last: m=88 classes=7 cclen=73 t=159s
[23:55:51] it=127365 colorings=95400 lazy-girth=51520 last: m=96 classes=7 cclen=66 t=160s
[23:55:52] it=127670 colorings=95600 lazy-girth=51729 last: m=88 classes=7 cclen=74 t=160s
[23:55:52] it=127943 colorings=95800 lazy-girth=51870 last: m=88 classes=7 cclen=72 t=161s
[23:55:53] it=128249 colorings=96000 lazy-girth=52107 last: m=88 classes=8 cclen=71 t=162s
[23:55:53] it=128476 colorings=96200 lazy-girth=52139 last: m=88 classes=7 cclen=74 t=162s
[23:55:54] it=128826 colorings=96400 lazy-girth=52324 last: m=88 classes=7 cclen=73 t=162s
[23:55:54] it=129115 colorings=96600 lazy-girth=52423 last: m=88 classes=8 cclen=72 t=163s
[23:55:54] it=129390 colorings=96800 lazy-girth=52506 last: m=96 classes=7 cclen=71 t=163s
[23:55:55] it=129651 colorings=97000 lazy-girth=52576 last: m=104 classes=10 cclen=59 t=164s
[23:55:55] it=129922 colorings=97200 lazy-girth=52657 last: m=88 classes=7 cclen=73 t=164s
[23:55:55] it=130147 colorings=97400 lazy-girth=52685 last: m=88 classes=9 cclen=71 t=164s
[23:55:56] it=130364 colorings=97600 lazy-girth=52702 last: m=104 classes=10 cclen=66 t=165s
[23:55:56] it=130622 colorings=97800 lazy-girth=52765 last: m=88 classes=7 cclen=73 t=165s
[23:55:56] it=130851 colorings=98000 lazy-girth=52795 last: m=88 classes=7 cclen=71 t=165s
[23:55:57] it=131078 colorings=98200 lazy-girth=52822 last: m=88 classes=8 cclen=71 t=166s
[23:55:57] it=131297 colorings=98400 lazy-girth=52843 last: m=88 classes=8 cclen=72 t=166s
[23:55:57] it=131502 colorings=98600 lazy-girth=52848 last: m=88 classes=8 cclen=71 t=166s
[23:55:58] it=131702 colorings=98800 lazy-girth=52848 last: m=88 classes=9 cclen=69 t=166s
[23:55:58] it=131902 colorings=99000 lazy-girth=52848 last: m=88 classes=7 cclen=72 t=167s
[23:55:58] it=132119 colorings=99200 lazy-girth=52866 last: m=88 classes=7 cclen=73 t=167s
[23:55:58] it=132320 colorings=99400 lazy-girth=52867 last: m=88 classes=7 cclen=74 t=167s
[23:55:59] it=132521 colorings=99600 lazy-girth=52868 last: m=88 classes=8 cclen=72 t=168s
[23:55:59] it=132758 colorings=99800 lazy-girth=52915 last: m=88 classes=7 cclen=65 t=168s
[23:55:59] it=132964 colorings=100000 lazy-girth=52921 last: m=104 classes=10 cclen=60 t=168s
[23:56:00] it=133200 colorings=100200 lazy-girth=52962 last: m=88 classes=7 cclen=71 t=169s
[23:56:00] it=133423 colorings=100400 lazy-girth=52987 last: m=88 classes=7 cclen=73 t=169s
[23:56:00] it=133650 colorings=100600 lazy-girth=53017 last: m=88 classes=8 cclen=73 t=169s
[23:56:01] it=133924 colorings=100800 lazy-girth=53104 last: m=88 classes=8 cclen=67 t=170s
[23:56:01] it=134204 colorings=101000 lazy-girth=53190 last: m=88 classes=7 cclen=74 t=170s
[23:56:02] it=134459 colorings=101200 lazy-girth=53251 last: m=88 classes=7 cclen=73 t=170s
[23:56:02] it=134691 colorings=101400 lazy-girth=53287 last: m=88 classes=7 cclen=67 t=171s
[23:56:02] it=134957 colorings=101600 lazy-girth=53364 last: m=88 classes=7 cclen=72 t=171s
[23:56:03] it=135189 colorings=101800 lazy-girth=53396 last: m=88 classes=8 cclen=72 t=171s
[23:56:03] it=135411 colorings=102000 lazy-girth=53420 last: m=88 classes=8 cclen=72 t=172s
[23:56:03] it=135631 colorings=102200 lazy-girth=53442 last: m=88 classes=7 cclen=71 t=172s
[23:56:04] it=135844 colorings=102400 lazy-girth=53457 last: m=96 classes=7 cclen=68 t=172s
[23:56:04] it=136063 colorings=102600 lazy-girth=53478 last: m=88 classes=7 cclen=66 t=173s
[23:56:04] it=136283 colorings=102800 lazy-girth=53499 last: m=88 classes=7 cclen=71 t=173s
[23:56:04] it=136491 colorings=103000 lazy-girth=53507 last: m=88 classes=7 cclen=72 t=173s
[23:56:05] it=136696 colorings=103200 lazy-girth=53513 last: m=88 classes=7 cclen=72 t=174s
[23:56:05] it=136900 colorings=103400 lazy-girth=53517 last: m=88 classes=7 cclen=74 t=174s
[23:56:05] it=137124 colorings=103600 lazy-girth=53543 last: m=88 classes=8 cclen=68 t=174s
[23:56:06] it=137347 colorings=103800 lazy-girth=53567 last: m=88 classes=7 cclen=72 t=174s
[23:56:06] it=137559 colorings=104000 lazy-girth=53582 last: m=88 classes=7 cclen=72 t=175s
[23:56:06] it=137804 colorings=104200 lazy-girth=53632 last: m=88 classes=7 cclen=73 t=175s
[23:56:07] it=138038 colorings=104400 lazy-girth=53672 last: m=88 classes=7 cclen=73 t=175s
[23:56:07] it=138249 colorings=104600 lazy-girth=53684 last: m=88 classes=7 cclen=74 t=176s
[23:56:07] it=138485 colorings=104800 lazy-girth=53723 last: m=88 classes=7 cclen=72 t=176s
[23:56:08] it=138728 colorings=105000 lazy-girth=53776 last: m=88 classes=7 cclen=72 t=177s
[23:56:08] it=139003 colorings=105200 lazy-girth=53860 last: m=88 classes=7 cclen=69 t=177s
[23:56:08] it=139223 colorings=105400 lazy-girth=53881 last: m=88 classes=7 cclen=74 t=177s
[23:56:09] it=139435 colorings=105600 lazy-girth=53893 last: m=104 classes=10 cclen=66 t=178s
[23:56:09] it=139665 colorings=105800 lazy-girth=53928 last: m=88 classes=8 cclen=73 t=178s
[23:56:09] it=139928 colorings=106000 lazy-girth=54005 last: m=88 classes=7 cclen=72 t=178s
[23:56:10] it=140157 colorings=106200 lazy-girth=54036 last: m=88 classes=7 cclen=72 t=179s
[23:56:10] it=140393 colorings=106400 lazy-girth=54076 last: m=88 classes=7 cclen=74 t=179s
[23:56:10] it=140607 colorings=106600 lazy-girth=54092 last: m=88 classes=7 cclen=74 t=179s
[23:56:11] it=140828 colorings=106800 lazy-girth=54115 last: m=88 classes=7 cclen=73 t=179s
[23:56:11] it=141141 colorings=107000 lazy-girth=54248 last: m=96 classes=7 cclen=70 t=180s
[23:56:12] it=141440 colorings=107200 lazy-girth=54365 last: m=88 classes=7 cclen=74 t=180s
[23:56:12] it=141790 colorings=107400 lazy-girth=54523 last: m=88 classes=7 cclen=72 t=181s
[23:56:13] it=142262 colorings=107600 lazy-girth=54808 last: m=88 classes=7 cclen=67 t=182s
[23:56:14] it=142620 colorings=107800 lazy-girth=54992 last: m=88 classes=7 cclen=74 t=183s
[23:56:14] it=142985 colorings=108000 lazy-girth=55179 last: m=88 classes=7 cclen=65 t=183s
[23:56:15] it=143300 colorings=108200 lazy-girth=55308 last: m=88 classes=7 cclen=71 t=184s
[23:56:15] it=143588 colorings=108400 lazy-girth=55411 last: m=88 classes=7 cclen=73 t=184s
[23:56:16] it=143850 colorings=108600 lazy-girth=55484 last: m=88 classes=7 cclen=65 t=184s
[23:56:16] it=144099 colorings=108800 lazy-girth=55538 last: m=88 classes=7 cclen=74 t=185s
[23:56:16] it=144363 colorings=109000 lazy-girth=55611 last: m=88 classes=7 cclen=72 t=185s
[23:56:17] it=144614 colorings=109200 lazy-girth=55663 last: m=88 classes=7 cclen=73 t=186s
[23:56:17] it=144847 colorings=109400 lazy-girth=55698 last: m=88 classes=7 cclen=73 t=186s
[23:56:17] it=145095 colorings=109600 lazy-girth=55746 last: m=88 classes=8 cclen=67 t=186s
[23:56:18] it=145372 colorings=109800 lazy-girth=55829 last: m=88 classes=7 cclen=74 t=187s
[23:56:18] it=145630 colorings=110000 lazy-girth=55894 last: m=88 classes=7 cclen=74 t=187s
[23:56:19] it=145903 colorings=110200 lazy-girth=55974 last: m=88 classes=7 cclen=74 t=188s
[23:56:19] it=146176 colorings=110400 lazy-girth=56056 last: m=88 classes=7 cclen=74 t=188s
[23:56:20] it=146461 colorings=110600 lazy-girth=56151 last: m=88 classes=7 cclen=73 t=188s
[23:56:20] it=146744 colorings=110800 lazy-girth=56241 last: m=88 classes=7 cclen=74 t=189s
[23:56:20] it=147021 colorings=111000 lazy-girth=56331 last: m=88 classes=8 cclen=69 t=189s
[23:56:21] it=147290 colorings=111200 lazy-girth=56405 last: m=88 classes=7 cclen=74 t=190s
[23:56:21] it=147583 colorings=111400 lazy-girth=56513 last: m=88 classes=8 cclen=67 t=190s
[23:56:22] it=147865 colorings=111600 lazy-girth=56604 last: m=88 classes=8 cclen=72 t=190s
[23:56:22] it=148150 colorings=111800 lazy-girth=56698 last: m=88 classes=7 cclen=73 t=191s
[23:56:23] it=148465 colorings=112000 lazy-girth=56837 last: m=88 classes=8 cclen=71 t=191s
[23:56:23] it=148729 colorings=112200 lazy-girth=56906 last: m=88 classes=7 cclen=72 t=192s
[23:56:23] it=149007 colorings=112400 lazy-girth=56996 last: m=88 classes=7 cclen=71 t=192s
[23:56:24] it=149257 colorings=112600 lazy-girth=57055 last: m=88 classes=7 cclen=74 t=193s
[23:56:24] it=149496 colorings=112800 lazy-girth=57101 last: m=88 classes=8 cclen=71 t=193s
[23:56:24] it=149714 colorings=113000 lazy-girth=57119 last: m=88 classes=7 cclen=73 t=193s
[23:56:25] it=149937 colorings=113200 lazy-girth=57142 last: m=88 classes=7 cclen=64 t=194s
[23:56:25] it=150149 colorings=113400 lazy-girth=57155 last: m=88 classes=7 cclen=67 t=194s
[23:56:25] it=150362 colorings=113600 lazy-girth=57168 last: m=88 classes=7 cclen=71 t=194s
[23:56:26] it=150580 colorings=113800 lazy-girth=57188 last: m=88 classes=7 cclen=72 t=195s
[23:56:26] it=150822 colorings=114000 lazy-girth=57235 last: m=88 classes=7 cclen=72 t=195s
[23:56:26] it=151034 colorings=114200 lazy-girth=57250 last: m=88 classes=7 cclen=74 t=195s
[23:56:27] it=151284 colorings=114400 lazy-girth=57304 last: m=88 classes=8 cclen=72 t=196s
[23:56:27] it=151496 colorings=114600 lazy-girth=57316 last: m=88 classes=8 cclen=72 t=196s
[23:56:27] it=151720 colorings=114800 lazy-girth=57340 last: m=88 classes=7 cclen=73 t=196s
[23:56:28] it=151925 colorings=115000 lazy-girth=57345 last: m=88 classes=8 cclen=72 t=197s
[23:56:28] it=152129 colorings=115200 lazy-girth=57349 last: m=88 classes=7 cclen=73 t=197s
[23:56:28] it=152331 colorings=115400 lazy-girth=57351 last: m=88 classes=7 cclen=73 t=197s
[23:56:29] it=152540 colorings=115600 lazy-girth=57362 last: m=88 classes=7 cclen=73 t=197s
[23:56:29] it=152765 colorings=115800 lazy-girth=57390 last: m=96 classes=7 cclen=72 t=198s
[23:56:29] it=153005 colorings=116000 lazy-girth=57437 last: m=88 classes=7 cclen=72 t=198s
[23:56:30] it=153251 colorings=116200 lazy-girth=57487 last: m=88 classes=7 cclen=71 t=199s
[23:56:30] it=153479 colorings=116400 lazy-girth=57520 last: m=88 classes=7 cclen=73 t=199s
[23:56:30] it=153756 colorings=116600 lazy-girth=57610 last: m=96 classes=7 cclen=70 t=199s
[23:56:31] it=154021 colorings=116800 lazy-girth=57690 last: m=88 classes=7 cclen=73 t=200s
[23:56:31] it=154253 colorings=117000 lazy-girth=57726 last: m=88 classes=7 cclen=73 t=200s
[23:56:31] it=154467 colorings=117200 lazy-girth=57741 last: m=88 classes=8 cclen=72 t=200s
[23:56:32] it=154681 colorings=117400 lazy-girth=57759 last: m=96 classes=7 cclen=67 t=201s
[23:56:32] it=154897 colorings=117600 lazy-girth=57777 last: m=88 classes=8 cclen=72 t=201s
[23:56:32] it=155108 colorings=117800 lazy-girth=57788 last: m=96 classes=7 cclen=62 t=201s
[23:56:33] it=155342 colorings=118000 lazy-girth=57828 last: m=88 classes=7 cclen=74 t=202s
[23:56:33] it=155573 colorings=118200 lazy-girth=57863 last: m=88 classes=7 cclen=70 t=202s
[23:56:33] it=155813 colorings=118400 lazy-girth=57907 last: m=88 classes=7 cclen=71 t=202s
[23:56:34] it=156027 colorings=118600 lazy-girth=57921 last: m=88 classes=8 cclen=73 t=203s
[23:56:34] it=156247 colorings=118800 lazy-girth=57944 last: m=88 classes=7 cclen=74 t=203s
[23:56:34] it=156464 colorings=119000 lazy-girth=57963 last: m=88 classes=7 cclen=70 t=203s
[23:56:35] it=156687 colorings=119200 lazy-girth=57988 last: m=88 classes=8 cclen=72 t=204s
[23:56:35] it=156917 colorings=119400 lazy-girth=58021 last: m=88 classes=7 cclen=67 t=204s
[23:56:35] it=157136 colorings=119600 lazy-girth=58040 last: m=88 classes=7 cclen=70 t=204s
[23:56:36] it=157369 colorings=119800 lazy-girth=58073 last: m=88 classes=7 cclen=74 t=205s
[23:56:36] it=157585 colorings=120000 lazy-girth=58089 last: m=88 classes=7 cclen=72 t=205s
[23:56:36] it=157794 colorings=120200 lazy-girth=58099 last: m=88 classes=7 cclen=74 t=205s
[23:56:37] it=158037 colorings=120400 lazy-girth=58149 last: m=88 classes=7 cclen=71 t=206s
[23:56:37] it=158305 colorings=120600 lazy-girth=58226 last: m=88 classes=7 cclen=73 t=206s
[23:56:38] it=158626 colorings=120800 lazy-girth=58366 last: m=88 classes=7 cclen=73 t=206s
[23:56:38] it=158838 colorings=121000 lazy-girth=58378 last: m=88 classes=7 cclen=74 t=207s
[23:56:38] it=159042 colorings=121200 lazy-girth=58382 last: m=88 classes=7 cclen=74 t=207s
[23:56:39] it=159252 colorings=121400 lazy-girth=58392 last: m=88 classes=7 cclen=73 t=207s
[23:56:39] it=159461 colorings=121600 lazy-girth=58401 last: m=88 classes=8 cclen=72 t=208s
[23:56:39] it=159668 colorings=121800 lazy-girth=58408 last: m=88 classes=7 cclen=71 t=208s
[23:56:40] it=159886 colorings=122000 lazy-girth=58427 last: m=88 classes=7 cclen=73 t=208s
[23:56:40] it=160142 colorings=122200 lazy-girth=58491 last: m=88 classes=7 cclen=73 t=209s
[23:56:40] it=160359 colorings=122400 lazy-girth=58508 last: m=104 classes=10 cclen=67 t=209s
[23:56:40] it=160569 colorings=122600 lazy-girth=58518 last: m=88 classes=7 cclen=74 t=209s
[23:56:41] it=160780 colorings=122800 lazy-girth=58530 last: m=88 classes=7 cclen=74 t=210s
[23:56:41] it=160985 colorings=123000 lazy-girth=58535 last: m=88 classes=8 cclen=70 t=210s
[23:56:41] it=161191 colorings=123200 lazy-girth=58541 last: m=88 classes=8 cclen=71 t=210s
[23:56:42] it=161401 colorings=123400 lazy-girth=58551 last: m=88 classes=8 cclen=69 t=211s
[23:56:42] it=161632 colorings=123600 lazy-girth=58587 last: m=88 classes=8 cclen=72 t=211s
[23:56:43] it=161881 colorings=123800 lazy-girth=58638 last: m=88 classes=8 cclen=73 t=211s
[23:56:43] it=162109 colorings=124000 lazy-girth=58666 last: m=88 classes=7 cclen=72 t=212s
[23:56:43] it=162322 colorings=124200 lazy-girth=58682 last: m=88 classes=7 cclen=73 t=212s
[23:56:44] it=162537 colorings=124400 lazy-girth=58698 last: m=88 classes=7 cclen=74 t=212s
[23:56:44] it=162790 colorings=124600 lazy-girth=58758 last: m=88 classes=7 cclen=74 t=213s
[23:56:44] it=163014 colorings=124800 lazy-girth=58782 last: m=88 classes=7 cclen=73 t=213s
[23:56:45] it=163224 colorings=125000 lazy-girth=58793 last: m=88 classes=7 cclen=73 t=213s
[23:56:45] it=163433 colorings=125200 lazy-girth=58803 last: m=88 classes=7 cclen=72 t=214s
[23:56:45] it=163656 colorings=125400 lazy-girth=58830 last: m=88 classes=8 cclen=66 t=214s
[23:56:46] it=163909 colorings=125600 lazy-girth=58893 last: m=88 classes=7 cclen=74 t=214s
[23:56:46] it=164147 colorings=125800 lazy-girth=58935 last: m=88 classes=7 cclen=74 t=215s
[23:56:46] it=164375 colorings=126000 lazy-girth=58965 last: m=88 classes=7 cclen=69 t=215s
[23:56:47] it=164600 colorings=126200 lazy-girth=58991 last: m=88 classes=8 cclen=72 t=215s
[23:56:47] it=164811 colorings=126400 lazy-girth=59003 last: m=88 classes=7 cclen=73 t=216s
[23:56:47] it=165023 colorings=126600 lazy-girth=59017 last: m=88 classes=7 cclen=69 t=216s
[23:56:48] it=165257 colorings=126800 lazy-girth=59053 last: m=96 classes=7 cclen=73 t=216s
[23:56:48] it=165469 colorings=127000 lazy-girth=59066 last: m=88 classes=7 cclen=71 t=217s
[23:56:48] it=165687 colorings=127200 lazy-girth=59088 last: m=88 classes=7 cclen=74 t=217s
[23:56:49] it=165908 colorings=127400 lazy-girth=59111 last: m=88 classes=7 cclen=70 t=217s
[23:56:49] it=166128 colorings=127600 lazy-girth=59131 last: m=88 classes=7 cclen=74 t=218s
[23:56:49] it=166347 colorings=127800 lazy-girth=59153 last: m=88 classes=8 cclen=73 t=218s
[23:56:50] it=166570 colorings=128000 lazy-girth=59178 last: m=88 classes=7 cclen=63 t=218s
[23:56:50] it=166794 colorings=128200 lazy-girth=59202 last: m=88 classes=7 cclen=73 t=219s
[23:56:50] it=167011 colorings=128400 lazy-girth=59220 last: m=88 classes=7 cclen=72 t=219s
[23:56:50] it=167232 colorings=128600 lazy-girth=59242 last: m=96 classes=7 cclen=73 t=219s
[23:56:51] it=167446 colorings=128800 lazy-girth=59257 last: m=88 classes=7 cclen=74 t=220s
[23:56:51] it=167673 colorings=129000 lazy-girth=59284 last: m=88 classes=7 cclen=73 t=220s
[23:56:52] it=167925 colorings=129200 lazy-girth=59337 last: m=88 classes=8 cclen=72 t=220s
[23:56:52] it=168141 colorings=129400 lazy-girth=59354 last: m=88 classes=7 cclen=74 t=221s
[23:56:52] it=168343 colorings=129600 lazy-girth=59356 last: m=88 classes=8 cclen=72 t=221s
[23:56:53] it=168564 colorings=129800 lazy-girth=59377 last: m=88 classes=7 cclen=71 t=221s
[23:56:53] it=168820 colorings=130000 lazy-girth=59442 last: m=96 classes=7 cclen=64 t=222s
[23:56:53] it=169035 colorings=130200 lazy-girth=59459 last: m=88 classes=7 cclen=72 t=222s
[23:56:54] it=169249 colorings=130400 lazy-girth=59473 last: m=88 classes=8 cclen=71 t=222s
[23:56:54] it=169489 colorings=130600 lazy-girth=59518 last: m=88 classes=8 cclen=70 t=223s
[23:56:54] it=169704 colorings=130800 lazy-girth=59536 last: m=88 classes=7 cclen=70 t=223s
[23:56:55] it=169923 colorings=131000 lazy-girth=59556 last: m=88 classes=7 cclen=70 t=223s
[23:56:55] it=170132 colorings=131200 lazy-girth=59567 last: m=88 classes=7 cclen=74 t=224s
[23:56:55] it=170370 colorings=131400 lazy-girth=59610 last: m=88 classes=7 cclen=74 t=224s
[23:56:56] it=170599 colorings=131600 lazy-girth=59641 last: m=88 classes=7 cclen=72 t=224s
[23:56:56] it=170803 colorings=131800 lazy-girth=59645 last: m=88 classes=8 cclen=71 t=225s
[23:56:56] it=171008 colorings=132000 lazy-girth=59650 last: m=88 classes=7 cclen=72 t=225s
[23:56:57] it=171291 colorings=132200 lazy-girth=59750 last: m=88 classes=7 cclen=70 t=225s
[23:56:57] it=171525 colorings=132400 lazy-girth=59790 last: m=88 classes=8 cclen=70 t=226s
[23:56:57] it=171767 colorings=132600 lazy-girth=59836 last: m=88 classes=7 cclen=73 t=226s
[23:56:58] it=172009 colorings=132800 lazy-girth=59881 last: m=88 classes=8 cclen=68 t=227s
[23:56:58] it=172224 colorings=133000 lazy-girth=59896 last: m=88 classes=7 cclen=71 t=227s
[23:56:58] it=172443 colorings=133200 lazy-girth=59918 last: m=88 classes=7 cclen=74 t=227s
[23:56:59] it=172678 colorings=133400 lazy-girth=59956 last: m=88 classes=7 cclen=73 t=228s
[23:56:59] it=172893 colorings=133600 lazy-girth=59971 last: m=88 classes=7 cclen=74 t=228s
[23:56:59] it=173123 colorings=133800 lazy-girth=60008 last: m=88 classes=7 cclen=72 t=228s
[23:57:00] it=173350 colorings=134000 lazy-girth=60036 last: m=88 classes=7 cclen=72 t=229s
[23:57:00] it=173591 colorings=134200 lazy-girth=60083 last: m=88 classes=8 cclen=71 t=229s
[23:57:00] it=173817 colorings=134400 lazy-girth=60111 last: m=88 classes=7 cclen=70 t=229s
[23:57:01] it=174036 colorings=134600 lazy-girth=60132 last: m=88 classes=7 cclen=73 t=230s
[23:57:01] it=174256 colorings=134800 lazy-girth=60152 last: m=88 classes=7 cclen=74 t=230s
[23:57:01] it=174516 colorings=135000 lazy-girth=60217 last: m=88 classes=7 cclen=74 t=230s
[23:57:02] it=174746 colorings=135200 lazy-girth=60249 last: m=88 classes=8 cclen=72 t=231s
[23:57:02] it=174958 colorings=135400 lazy-girth=60262 last: m=104 classes=10 cclen=68 t=231s
[23:57:03] it=175194 colorings=135600 lazy-girth=60303 last: m=88 classes=8 cclen=73 t=231s
[23:57:03] it=175475 colorings=135800 lazy-girth=60396 last: m=88 classes=7 cclen=73 t=232s
[23:57:04] it=175735 colorings=136000 lazy-girth=60464 last: m=96 classes=7 cclen=66 t=232s
[23:57:04] it=175956 colorings=136200 lazy-girth=60485 last: m=88 classes=7 cclen=70 t=233s
[23:57:04] it=176190 colorings=136400 lazy-girth=60525 last: m=88 classes=8 cclen=72 t=233s
[23:57:05] it=176400 colorings=136600 lazy-girth=60535 last: m=88 classes=7 cclen=72 t=233s
[23:57:05] it=176619 colorings=136800 lazy-girth=60556 last: m=88 classes=7 cclen=74 t=234s
[23:57:05] it=176829 colorings=137000 lazy-girth=60566 last: m=88 classes=8 cclen=68 t=234s
[23:57:06] it=177052 colorings=137200 lazy-girth=60593 last: m=88 classes=7 cclen=74 t=235s
[23:57:06] it=177269 colorings=137400 lazy-girth=60610 last: m=88 classes=7 cclen=72 t=235s
[23:57:06] it=177490 colorings=137600 lazy-girth=60632 last: m=88 classes=8 cclen=72 t=235s
[23:57:07] it=177739 colorings=137800 lazy-girth=60687 last: m=88 classes=7 cclen=73 t=236s
[23:57:07] it=178008 colorings=138000 lazy-girth=60769 last: m=88 classes=7 cclen=74 t=236s
[23:57:08] it=178300 colorings=138200 lazy-girth=60878 last: m=88 classes=8 cclen=73 t=237s
[23:57:08] it=178567 colorings=138400 lazy-girth=60951 last: m=88 classes=7 cclen=73 t=237s
[23:57:09] it=178857 colorings=138600 lazy-girth=61059 last: m=88 classes=7 cclen=74 t=237s
[23:57:09] it=179087 colorings=138800 lazy-girth=61093 last: m=88 classes=7 cclen=73 t=238s
[23:57:09] it=179304 colorings=139000 lazy-girth=61111 last: m=88 classes=8 cclen=71 t=238s
[23:57:10] it=179519 colorings=139200 lazy-girth=61126 last: m=88 classes=7 cclen=66 t=238s
[23:57:10] it=179768 colorings=139400 lazy-girth=61180 last: m=88 classes=8 cclen=70 t=239s
[23:57:10] it=179988 colorings=139600 lazy-girth=61205 last: m=88 classes=7 cclen=74 t=239s
[23:57:11] it=180207 colorings=139800 lazy-girth=61226 last: m=88 classes=7 cclen=73 t=240s
[23:57:11] it=180425 colorings=140000 lazy-girth=61245 last: m=88 classes=7 cclen=70 t=240s
[23:57:12] it=180731 colorings=140200 lazy-girth=61360 last: m=88 classes=8 cclen=73 t=240s
[23:57:12] it=180978 colorings=140400 lazy-girth=61412 last: m=88 classes=7 cclen=73 t=241s
[23:57:12] it=181212 colorings=140600 lazy-girth=61450 last: m=88 classes=7 cclen=74 t=241s
[23:57:13] it=181457 colorings=140800 lazy-girth=61498 last: m=88 classes=8 cclen=71 t=242s
[23:57:13] it=181705 colorings=141000 lazy-girth=61550 last: m=88 classes=8 cclen=73 t=242s
[23:57:14] it=181949 colorings=141200 lazy-girth=61597 last: m=88 classes=7 cclen=70 t=242s
[23:57:14] it=182181 colorings=141400 lazy-girth=61634 last: m=88 classes=8 cclen=71 t=243s
[23:57:14] it=182436 colorings=141600 lazy-girth=61692 last: m=88 classes=8 cclen=73 t=243s
[23:57:15] it=182689 colorings=141800 lazy-girth=61751 last: m=88 classes=8 cclen=71 t=244s
[23:57:17] it=182905 colorings=142000 lazy-girth=61768 last: m=88 classes=7 cclen=74 t=246s
[23:57:17] it=183117 colorings=142200 lazy-girth=61781 last: m=96 classes=7 cclen=71 t=246s
[23:57:18] it=183331 colorings=142400 lazy-girth=61796 last: m=88 classes=7 cclen=74 t=246s
[23:57:18] it=183543 colorings=142600 lazy-girth=61810 last: m=88 classes=7 cclen=74 t=247s
[23:57:18] it=183755 colorings=142800 lazy-girth=61824 last: m=88 classes=7 cclen=71 t=247s
[23:57:19] it=183983 colorings=143000 lazy-girth=61855 last: m=88 classes=7 cclen=73 t=248s
[23:57:19] it=184196 colorings=143200 lazy-girth=61869 last: m=88 classes=8 cclen=71 t=248s
[23:57:19] it=184411 colorings=143400 lazy-girth=61886 last: m=88 classes=7 cclen=72 t=248s
[23:57:20] it=184626 colorings=143600 lazy-girth=61902 last: m=88 classes=8 cclen=73 t=248s
[23:57:20] it=184850 colorings=143800 lazy-girth=61930 last: m=88 classes=7 cclen=72 t=249s
[23:57:20] it=185060 colorings=144000 lazy-girth=61941 last: m=88 classes=8 cclen=72 t=249s
[23:57:21] it=185281 colorings=144200 lazy-girth=61965 last: m=88 classes=7 cclen=71 t=250s
[23:57:21] it=185503 colorings=144400 lazy-girth=61988 last: m=88 classes=7 cclen=72 t=250s
[23:57:21] it=185723 colorings=144600 lazy-girth=62008 last: m=88 classes=7 cclen=72 t=250s
[23:57:22] it=185930 colorings=144800 lazy-girth=62015 last: m=88 classes=7 cclen=71 t=251s
[23:57:22] it=186143 colorings=145000 lazy-girth=62029 last: m=88 classes=8 cclen=71 t=251s
[23:57:22] it=186356 colorings=145200 lazy-girth=62042 last: m=88 classes=8 cclen=72 t=251s
[23:57:23] it=186559 colorings=145400 lazy-girth=62045 last: m=88 classes=7 cclen=70 t=252s
[23:57:23] it=186778 colorings=145600 lazy-girth=62064 last: m=88 classes=8 cclen=73 t=252s
[23:57:24] it=186989 colorings=145800 lazy-girth=62076 last: m=88 classes=7 cclen=72 t=252s
[23:57:24] it=187194 colorings=146000 lazy-girth=62082 last: m=88 classes=8 cclen=72 t=253s
[23:57:24] it=187397 colorings=146200 lazy-girth=62085 last: m=88 classes=7 cclen=72 t=253s
[23:57:25] it=187598 colorings=146400 lazy-girth=62086 last: m=88 classes=7 cclen=71 t=254s
[23:57:25] it=187800 colorings=146600 lazy-girth=62088 last: m=88 classes=7 cclen=74 t=254s
[23:57:25] it=188055 colorings=146800 lazy-girth=62171 last: m=88 classes=7 cclen=74 t=254s
[23:57:26] it=188329 colorings=147000 lazy-girth=62251 last: m=88 classes=7 cclen=72 t=255s
[23:57:26] it=188603 colorings=147200 lazy-girth=62330 last: m=96 classes=7 cclen=72 t=255s
[23:57:27] it=188883 colorings=147400 lazy-girth=62432 last: m=96 classes=7 cclen=60 t=255s
[23:57:27] it=189163 colorings=147600 lazy-girth=62619 last: m=88 classes=7 cclen=73 t=256s
[23:57:28] it=189509 colorings=147800 lazy-girth=62967 last: m=96 classes=8 cclen=61 t=256s
[23:57:28] it=189838 colorings=148000 lazy-girth=63165 last: m=88 classes=7 cclen=72 t=257s
[23:57:29] it=190262 colorings=148200 lazy-girth=63582 last: m=88 classes=7 cclen=65 t=258s
[23:57:29] it=190587 colorings=148400 lazy-girth=63760 last: m=88 classes=7 cclen=74 t=258s
[23:57:30] it=190917 colorings=148600 lazy-girth=63949 last: m=88 classes=7 cclen=74 t=259s
[23:57:30] it=191319 colorings=148800 lazy-girth=64315 last: m=88 classes=7 cclen=72 t=259s
[23:57:31] it=191608 colorings=149000 lazy-girth=64449 last: m=88 classes=7 cclen=72 t=260s
[23:57:31] it=191876 colorings=149200 lazy-girth=64534 last: m=88 classes=7 cclen=71 t=260s
[23:57:32] it=192153 colorings=149400 lazy-girth=64640 last: m=88 classes=7 cclen=55 t=260s
[23:57:32] it=192427 colorings=149600 lazy-girth=64743 last: m=88 classes=8 cclen=72 t=261s
[23:57:32] it=192688 colorings=149800 lazy-girth=64815 last: m=88 classes=7 cclen=73 t=261s
[23:57:33] it=192998 colorings=150000 lazy-girth=64999 last: m=88 classes=7 cclen=73 t=262s
[23:57:33] it=193234 colorings=150200 lazy-girth=65036 last: m=88 classes=7 cclen=72 t=262s
[23:57:33] it=193505 colorings=150400 lazy-girth=65129 last: m=96 classes=7 cclen=72 t=262s
[23:57:34] it=193817 colorings=150600 lazy-girth=65295 last: m=88 classes=7 cclen=73 t=263s
[23:57:34] it=194068 colorings=150800 lazy-girth=65347 last: m=88 classes=7 cclen=73 t=263s
[23:57:35] it=194315 colorings=151000 lazy-girth=65395 last: m=88 classes=7 cclen=73 t=263s
[23:57:35] it=194552 colorings=151200 lazy-girth=65432 last: m=88 classes=7 cclen=74 t=264s
[23:57:35] it=194784 colorings=151400 lazy-girth=65465 last: m=104 classes=10 cclen=71 t=264s
[23:57:35] it=195017 colorings=151600 lazy-girth=65498 last: m=88 classes=7 cclen=74 t=264s
[23:57:36] it=195276 colorings=151800 lazy-girth=65558 last: m=88 classes=7 cclen=72 t=265s
[23:57:36] it=195510 colorings=152000 lazy-girth=65592 last: m=88 classes=7 cclen=74 t=265s
[23:57:36] it=195765 colorings=152200 lazy-girth=65647 last: m=88 classes=7 cclen=74 t=265s
[23:57:37] it=196073 colorings=152400 lazy-girth=65755 last: m=88 classes=7 cclen=71 t=266s
[23:57:37] it=196339 colorings=152600 lazy-girth=65821 last: m=88 classes=7 cclen=74 t=266s
[23:57:37] it=196577 colorings=152800 lazy-girth=65859 last: m=104 classes=10 cclen=66 t=266s
[23:57:38] it=196817 colorings=153000 lazy-girth=65901 last: m=88 classes=7 cclen=71 t=267s
[23:57:38] it=197044 colorings=153200 lazy-girth=65928 last: m=88 classes=8 cclen=72 t=267s
[23:57:38] it=197256 colorings=153400 lazy-girth=65940 last: m=88 classes=7 cclen=72 t=267s
[23:57:39] it=197478 colorings=153600 lazy-girth=65962 last: m=88 classes=8 cclen=72 t=267s
[23:57:39] it=197705 colorings=153800 lazy-girth=65991 last: m=88 classes=7 cclen=73 t=268s
[23:57:39] it=197944 colorings=154000 lazy-girth=66030 last: m=88 classes=8 cclen=71 t=268s
[23:57:40] it=198181 colorings=154200 lazy-girth=66068 last: m=88 classes=7 cclen=74 t=268s
[23:57:40] it=198421 colorings=154400 lazy-girth=66109 last: m=88 classes=7 cclen=73 t=269s
[23:57:40] it=198653 colorings=154600 lazy-girth=66141 last: m=88 classes=8 cclen=72 t=269s
[23:57:41] it=198903 colorings=154800 lazy-girth=66213 last: m=88 classes=7 cclen=72 t=269s
[23:57:41] it=199231 colorings=155000 lazy-girth=66388 last: m=88 classes=7 cclen=73 t=270s
[23:57:42] it=199520 colorings=155200 lazy-girth=66529 last: m=88 classes=7 cclen=74 t=271s
[23:57:42] it=199811 colorings=155400 lazy-girth=66679 last: m=88 classes=7 cclen=71 t=271s
[23:57:43] it=200113 colorings=155600 lazy-girth=66829 last: m=88 classes=7 cclen=73 t=272s
[23:57:43] it=200385 colorings=155800 lazy-girth=66944 last: m=80 classes=6 cclen=74 t=272s
[23:57:44] it=200666 colorings=156000 lazy-girth=67090 last: m=88 classes=7 cclen=74 t=273s
[23:57:44] it=200926 colorings=156200 lazy-girth=67152 last: m=88 classes=7 cclen=66 t=273s
[23:57:44] it=201139 colorings=156400 lazy-girth=67165 last: m=88 classes=7 cclen=73 t=273s
[23:57:45] it=201365 colorings=156600 lazy-girth=67191 last: m=88 classes=7 cclen=73 t=274s
[23:57:45] it=201617 colorings=156800 lazy-girth=67244 last: m=88 classes=7 cclen=73 t=274s
[23:57:45] it=201852 colorings=157000 lazy-girth=67281 last: m=88 classes=7 cclen=74 t=274s
[23:57:46] it=202107 colorings=157200 lazy-girth=67339 last: m=88 classes=7 cclen=67 t=275s
[23:57:46] it=202336 colorings=157400 lazy-girth=67370 last: m=96 classes=7 cclen=73 t=275s
[23:57:46] it=202580 colorings=157600 lazy-girth=67416 last: m=88 classes=7 cclen=74 t=275s
[23:57:47] it=202830 colorings=157800 lazy-girth=67467 last: m=88 classes=7 cclen=73 t=276s
[23:57:47] it=203078 colorings=158000 lazy-girth=67519 last: m=88 classes=7 cclen=73 t=276s
[23:57:47] it=203318 colorings=158200 lazy-girth=67559 last: m=88 classes=8 cclen=73 t=276s
[23:57:48] it=203572 colorings=158400 lazy-girth=67616 last: m=88 classes=7 cclen=73 t=277s
[23:57:48] it=203822 colorings=158600 lazy-girth=67669 last: m=88 classes=7 cclen=71 t=277s
[23:57:48] it=204057 colorings=158800 lazy-girth=67705 last: m=88 classes=7 cclen=73 t=277s
[23:57:49] it=204313 colorings=159000 lazy-girth=67762 last: m=88 classes=7 cclen=73 t=278s
[23:57:49] it=204590 colorings=159200 lazy-girth=67843 last: m=104 classes=10 cclen=60 t=278s
[23:57:49] it=204826 colorings=159400 lazy-girth=67879 last: m=96 classes=7 cclen=68 t=278s
[23:57:50] it=205076 colorings=159600 lazy-girth=67930 last: m=88 classes=7 cclen=74 t=279s
[23:57:50] it=205306 colorings=159800 lazy-girth=67960 last: m=88 classes=7 cclen=73 t=279s
[23:57:50] it=205543 colorings=160000 lazy-girth=67998 last: m=88 classes=7 cclen=64 t=279s
[23:57:51] it=205776 colorings=160200 lazy-girth=68031 last: m=88 classes=7 cclen=73 t=280s
[23:57:51] it=206026 colorings=160400 lazy-girth=68086 last: m=88 classes=7 cclen=62 t=280s
[23:57:51] it=206270 colorings=160600 lazy-girth=68131 last: m=88 classes=8 cclen=70 t=280s
[23:57:52] it=206492 colorings=160800 lazy-girth=68156 last: m=88 classes=7 cclen=73 t=280s
[23:57:52] it=206734 colorings=161000 lazy-girth=68201 last: m=88 classes=8 cclen=72 t=281s
[23:57:52] it=206990 colorings=161200 lazy-girth=68259 last: m=96 classes=7 cclen=67 t=281s
[23:57:53] it=207235 colorings=161400 lazy-girth=68305 last: m=96 classes=7 cclen=73 t=282s
[23:57:53] it=207489 colorings=161600 lazy-girth=68361 last: m=88 classes=7 cclen=74 t=282s
[23:57:53] it=207727 colorings=161800 lazy-girth=68399 last: m=88 classes=8 cclen=71 t=282s
[23:57:54] it=207991 colorings=162000 lazy-girth=68468 last: m=88 classes=7 cclen=74 t=283s
[23:57:54] it=208248 colorings=162200 lazy-girth=68529 last: m=96 classes=7 cclen=66 t=283s
[23:57:54] it=208511 colorings=162400 lazy-girth=68595 last: m=88 classes=8 cclen=72 t=283s
[23:57:55] it=208743 colorings=162600 lazy-girth=68627 last: m=88 classes=7 cclen=74 t=284s
[23:57:55] it=208951 colorings=162800 lazy-girth=68635 last: m=88 classes=7 cclen=73 t=284s
[23:57:55] it=209158 colorings=163000 lazy-girth=68642 last: m=88 classes=7 cclen=73 t=284s
[23:57:56] it=209367 colorings=163200 lazy-girth=68651 last: m=88 classes=7 cclen=73 t=284s
[23:57:56] it=209578 colorings=163400 lazy-girth=68662 last: m=88 classes=7 cclen=73 t=285s
[23:57:56] it=209786 colorings=163600 lazy-girth=68670 last: m=88 classes=7 cclen=72 t=285s
[23:57:57] it=209991 colorings=163800 lazy-girth=68675 last: m=88 classes=7 cclen=73 t=285s
[23:57:57] it=210192 colorings=164000 lazy-girth=68676 last: m=88 classes=7 cclen=71 t=286s
[23:57:57] it=210405 colorings=164200 lazy-girth=68690 last: m=88 classes=7 cclen=74 t=286s
[23:57:57] it=210612 colorings=164400 lazy-girth=68697 last: m=88 classes=8 cclen=69 t=286s
[23:57:58] it=210820 colorings=164600 lazy-girth=68706 last: m=88 classes=7 cclen=71 t=286s
[23:57:58] it=211027 colorings=164800 lazy-girth=68713 last: m=88 classes=7 cclen=68 t=287s
[23:57:58] it=211238 colorings=165000 lazy-girth=68724 last: m=88 classes=7 cclen=73 t=287s
[23:57:59] it=211443 colorings=165200 lazy-girth=68729 last: m=104 classes=10 cclen=67 t=287s
[23:57:59] it=211654 colorings=165400 lazy-girth=68740 last: m=88 classes=8 cclen=72 t=288s
[23:57:59] it=211862 colorings=165600 lazy-girth=68749 last: m=88 classes=8 cclen=71 t=288s
[23:57:59] it=212069 colorings=165800 lazy-girth=68757 last: m=88 classes=7 cclen=72 t=288s
[23:58:00] it=212278 colorings=166000 lazy-girth=68766 last: m=88 classes=8 cclen=70 t=288s
[23:58:00] it=212505 colorings=166200 lazy-girth=68795 last: m=88 classes=7 cclen=74 t=289s
[23:58:00] it=212733 colorings=166400 lazy-girth=68824 last: m=88 classes=8 cclen=66 t=289s
[23:58:00] it=212941 colorings=166600 lazy-girth=68833 last: m=88 classes=8 cclen=69 t=289s
[23:58:01] it=213147 colorings=166800 lazy-girth=68840 last: m=88 classes=7 cclen=74 t=289s
[23:58:01] it=213392 colorings=167000 lazy-girth=68890 last: m=88 classes=8 cclen=71 t=290s
[23:58:01] it=213614 colorings=167200 lazy-girth=68914 last: m=88 classes=7 cclen=72 t=290s
[23:58:02] it=213842 colorings=167400 lazy-girth=68943 last: m=88 classes=7 cclen=70 t=290s
[23:58:02] it=214061 colorings=167600 lazy-girth=68964 last: m=88 classes=7 cclen=72 t=291s
[23:58:02] it=214286 colorings=167800 lazy-girth=68992 last: m=88 classes=7 cclen=74 t=291s
[23:58:02] it=214509 colorings=168000 lazy-girth=69015 last: m=88 classes=7 cclen=74 t=291s
[23:58:03] it=214733 colorings=168200 lazy-girth=69039 last: m=88 classes=7 cclen=62 t=291s
[23:58:03] it=214947 colorings=168400 lazy-girth=69055 last: m=88 classes=7 cclen=73 t=292s
[23:58:03] it=215178 colorings=168600 lazy-girth=69093 last: m=88 classes=7 cclen=74 t=292s
[23:58:03] it=215438 colorings=168800 lazy-girth=69156 last: m=88 classes=7 cclen=71 t=292s
[23:58:04] it=215662 colorings=169000 lazy-girth=69185 last: m=88 classes=7 cclen=71 t=293s
[23:58:04] it=215891 colorings=169200 lazy-girth=69215 last: m=88 classes=7 cclen=73 t=293s
[23:58:04] it=216120 colorings=169400 lazy-girth=69245 last: m=88 classes=7 cclen=73 t=293s
[23:58:05] it=216337 colorings=169600 lazy-girth=69265 last: m=88 classes=7 cclen=73 t=293s
[23:58:05] it=216560 colorings=169800 lazy-girth=69289 last: m=88 classes=8 cclen=73 t=294s
[23:58:05] it=216776 colorings=170000 lazy-girth=69308 last: m=88 classes=8 cclen=73 t=294s
[23:58:05] it=217001 colorings=170200 lazy-girth=69334 last: m=88 classes=7 cclen=74 t=294s
[23:58:06] it=217236 colorings=170400 lazy-girth=69370 last: m=88 classes=7 cclen=58 t=295s
[23:58:06] it=217451 colorings=170600 lazy-girth=69385 last: m=88 classes=7 cclen=73 t=295s
[23:58:06] it=217667 colorings=170800 lazy-girth=69401 last: m=88 classes=8 cclen=69 t=295s
[23:58:07] it=217888 colorings=171000 lazy-girth=69422 last: m=88 classes=7 cclen=72 t=295s
[23:58:07] it=218097 colorings=171200 lazy-girth=69431 last: m=88 classes=7 cclen=71 t=296s
[23:58:07] it=218320 colorings=171400 lazy-girth=69455 last: m=88 classes=7 cclen=74 t=296s
[23:58:07] it=218541 colorings=171600 lazy-girth=69485 last: m=88 classes=7 cclen=72 t=296s
[23:58:08] it=218753 colorings=171800 lazy-girth=69498 last: m=88 classes=8 cclen=71 t=296s
[23:58:08] it=218980 colorings=172000 lazy-girth=69526 last: m=88 classes=9 cclen=71 t=297s
[23:58:08] it=219185 colorings=172200 lazy-girth=69531 last: m=88 classes=8 cclen=69 t=297s
[23:58:08] it=219388 colorings=172400 lazy-girth=69535 last: m=88 classes=7 cclen=71 t=297s
[23:58:09] it=219588 colorings=172600 lazy-girth=69535 last: m=88 classes=7 cclen=74 t=298s
[23:58:09] it=219794 colorings=172800 lazy-girth=69541 last: m=88 classes=7 cclen=72 t=298s
[23:58:09] it=219999 colorings=173000 lazy-girth=69546 last: m=88 classes=7 cclen=71 t=298s
[23:58:10] it=220208 colorings=173200 lazy-girth=69555 last: m=88 classes=7 cclen=71 t=298s
[23:58:10] it=220414 colorings=173400 lazy-girth=69561 last: m=88 classes=7 cclen=71 t=299s
[23:58:10] it=220618 colorings=173600 lazy-girth=69565 last: m=88 classes=8 cclen=73 t=299s
[23:58:10] it=220823 colorings=173800 lazy-girth=69570 last: m=88 classes=8 cclen=69 t=299s
[23:58:11] it=221028 colorings=174000 lazy-girth=69576 last: m=88 classes=8 cclen=72 t=299s
[23:58:11] it=221232 colorings=174200 lazy-girth=69582 last: m=88 classes=7 cclen=64 t=300s
[23:58:11] it=221433 colorings=174400 lazy-girth=69584 last: m=88 classes=7 cclen=70 t=300s
[23:58:11] it=221644 colorings=174600 lazy-girth=69595 last: m=88 classes=8 cclen=73 t=300s
[23:58:12] it=221872 colorings=174800 lazy-girth=69625 last: m=88 classes=7 cclen=73 t=301s
[23:58:12] it=222089 colorings=175000 lazy-girth=69644 last: m=88 classes=8 cclen=71 t=301s
[23:58:12] it=222304 colorings=175200 lazy-girth=69659 last: m=104 classes=10 cclen=63 t=301s
[23:58:13] it=222527 colorings=175400 lazy-girth=69683 last: m=88 classes=7 cclen=73 t=301s
[23:58:13] it=222742 colorings=175600 lazy-girth=69698 last: m=88 classes=7 cclen=73 t=302s
[23:58:13] it=222954 colorings=175800 lazy-girth=69710 last: m=88 classes=7 cclen=70 t=302s
[23:58:13] it=223159 colorings=176000 lazy-girth=69715 last: m=88 classes=7 cclen=71 t=302s
[23:58:14] it=223373 colorings=176200 lazy-girth=69729 last: m=88 classes=7 cclen=72 t=303s
[23:58:14] it=223591 colorings=176400 lazy-girth=69749 last: m=88 classes=7 cclen=73 t=303s
[23:58:14] it=223802 colorings=176600 lazy-girth=69760 last: m=88 classes=7 cclen=73 t=303s
[23:58:15] it=224023 colorings=176800 lazy-girth=69781 last: m=88 classes=8 cclen=63 t=303s
[23:58:15] it=224225 colorings=177000 lazy-girth=69783 last: m=88 classes=7 cclen=73 t=304s
[23:58:15] it=224427 colorings=177200 lazy-girth=69785 last: m=88 classes=7 cclen=73 t=304s
[23:58:15] it=224641 colorings=177400 lazy-girth=69799 last: m=88 classes=8 cclen=72 t=304s
[23:58:16] it=224846 colorings=177600 lazy-girth=69805 last: m=88 classes=8 cclen=71 t=304s
[23:58:16] it=225076 colorings=177800 lazy-girth=69836 last: m=88 classes=7 cclen=68 t=305s
[23:58:16] it=225287 colorings=178000 lazy-girth=69847 last: m=88 classes=7 cclen=72 t=305s
[23:58:17] it=225501 colorings=178200 lazy-girth=69862 last: m=88 classes=8 cclen=72 t=305s
[23:58:17] it=225710 colorings=178400 lazy-girth=69873 last: m=88 classes=7 cclen=73 t=306s
[23:58:17] it=225912 colorings=178600 lazy-girth=69876 last: m=88 classes=8 cclen=70 t=306s
[23:58:17] it=226151 colorings=178800 lazy-girth=69915 last: m=88 classes=7 cclen=70 t=306s
[23:58:18] it=226392 colorings=179000 lazy-girth=69960 last: m=88 classes=7 cclen=74 t=307s
[23:58:18] it=226632 colorings=179200 lazy-girth=70002 last: m=88 classes=7 cclen=73 t=307s
[23:58:18] it=226851 colorings=179400 lazy-girth=70022 last: m=88 classes=8 cclen=71 t=307s
[23:58:19] it=227070 colorings=179600 lazy-girth=70041 last: m=88 classes=7 cclen=68 t=307s
[23:58:19] it=227288 colorings=179800 lazy-girth=70062 last: m=88 classes=7 cclen=73 t=308s
[23:58:19] it=227505 colorings=180000 lazy-girth=70081 last: m=88 classes=7 cclen=74 t=308s
[23:58:19] it=227717 colorings=180200 lazy-girth=70093 last: m=104 classes=10 cclen=59 t=308s
[23:58:20] it=227939 colorings=180400 lazy-girth=70115 last: m=88 classes=8 cclen=71 t=309s
[23:58:20] it=228152 colorings=180600 lazy-girth=70128 last: m=88 classes=7 cclen=70 t=309s
[23:58:20] it=228366 colorings=180800 lazy-girth=70142 last: m=88 classes=8 cclen=71 t=309s
[23:58:21] it=228592 colorings=181000 lazy-girth=70169 last: m=88 classes=7 cclen=61 t=309s
[23:58:21] it=228805 colorings=181200 lazy-girth=70183 last: m=88 classes=7 cclen=68 t=310s
[23:58:21] it=229017 colorings=181400 lazy-girth=70195 last: m=88 classes=7 cclen=73 t=310s
[23:58:22] it=229229 colorings=181600 lazy-girth=70207 last: m=88 classes=7 cclen=74 t=310s
[23:58:22] it=229437 colorings=181800 lazy-girth=70216 last: m=88 classes=7 cclen=71 t=311s
[23:58:22] it=229654 colorings=182000 lazy-girth=70234 last: m=88 classes=8 cclen=70 t=311s
[23:58:22] it=229865 colorings=182200 lazy-girth=70245 last: m=88 classes=7 cclen=74 t=311s
[23:58:23] it=230066 colorings=182400 lazy-girth=70246 last: m=88 classes=8 cclen=73 t=311s
[23:58:23] it=230271 colorings=182600 lazy-girth=70251 last: m=88 classes=7 cclen=74 t=312s
[23:58:23] it=230478 colorings=182800 lazy-girth=70259 last: m=88 classes=8 cclen=70 t=312s
[23:58:23] it=230683 colorings=183000 lazy-girth=70264 last: m=88 classes=8 cclen=72 t=312s
[23:58:24] it=230887 colorings=183200 lazy-girth=70268 last: m=88 classes=7 cclen=70 t=313s
[23:58:24] it=231091 colorings=183400 lazy-girth=70273 last: m=88 classes=7 cclen=74 t=313s
[23:58:24] it=231293 colorings=183600 lazy-girth=70275 last: m=88 classes=8 cclen=73 t=313s
[23:58:24] it=231496 colorings=183800 lazy-girth=70278 last: m=88 classes=7 cclen=73 t=313s
[23:58:25] it=231710 colorings=184000 lazy-girth=70292 last: m=88 classes=8 cclen=70 t=314s
[23:58:25] it=231932 colorings=184200 lazy-girth=70315 last: m=88 classes=7 cclen=73 t=314s
[23:58:25] it=232138 colorings=184400 lazy-girth=70321 last: m=88 classes=7 cclen=73 t=314s
[23:58:26] it=232340 colorings=184600 lazy-girth=70323 last: m=88 classes=7 cclen=73 t=314s
[23:58:26] it=232540 colorings=184800 lazy-girth=70323 last: m=88 classes=7 cclen=74 t=315s
[23:58:26] it=232743 colorings=185000 lazy-girth=70328 last: m=88 classes=7 cclen=73 t=315s
[23:58:27] it=232949 colorings=185200 lazy-girth=70334 last: m=88 classes=7 cclen=72 t=315s
[23:58:27] it=233164 colorings=185400 lazy-girth=70349 last: m=88 classes=8 cclen=72 t=316s
[23:58:27] it=233372 colorings=185600 lazy-girth=70357 last: m=88 classes=7 cclen=71 t=316s
[23:58:27] it=233581 colorings=185800 lazy-girth=70366 last: m=88 classes=8 cclen=71 t=316s
[23:58:28] it=233792 colorings=186000 lazy-girth=70380 last: m=88 classes=8 cclen=73 t=316s
[23:58:28] it=234004 colorings=186200 lazy-girth=70392 last: m=88 classes=7 cclen=68 t=317s
[23:58:28] it=234225 colorings=186400 lazy-girth=70414 last: m=88 classes=7 cclen=73 t=317s
[23:58:29] it=234430 colorings=186600 lazy-girth=70419 last: m=88 classes=8 cclen=72 t=317s
[23:58:29] it=234640 colorings=186800 lazy-girth=70430 last: m=88 classes=7 cclen=74 t=318s
[23:58:29] it=234847 colorings=187000 lazy-girth=70437 last: m=88 classes=7 cclen=71 t=318s
[23:58:29] it=235057 colorings=187200 lazy-girth=70447 last: m=88 classes=7 cclen=72 t=318s
[23:58:30] it=235275 colorings=187400 lazy-girth=70466 last: m=88 classes=8 cclen=70 t=319s
[23:58:30] it=235490 colorings=187600 lazy-girth=70482 last: m=88 classes=7 cclen=74 t=319s
[23:58:30] it=235691 colorings=187800 lazy-girth=70483 last: m=88 classes=7 cclen=74 t=319s
[23:58:31] it=235899 colorings=188000 lazy-girth=70491 last: m=88 classes=7 cclen=68 t=319s
[23:58:31] it=236114 colorings=188200 lazy-girth=70507 last: m=88 classes=7 cclen=60 t=320s
[23:58:31] it=236318 colorings=188400 lazy-girth=70512 last: m=88 classes=7 cclen=71 t=320s
[23:58:31] it=236538 colorings=188600 lazy-girth=70535 last: m=88 classes=8 cclen=73 t=320s
[23:58:32] it=236745 colorings=188800 lazy-girth=70542 last: m=88 classes=8 cclen=73 t=321s
[23:58:32] it=236955 colorings=189000 lazy-girth=70553 last: m=88 classes=7 cclen=72 t=321s
[23:58:32] it=237169 colorings=189200 lazy-girth=70567 last: m=88 classes=7 cclen=74 t=321s
[23:58:33] it=237382 colorings=189400 lazy-girth=70580 last: m=88 classes=7 cclen=73 t=322s
[23:58:33] it=237601 colorings=189600 lazy-girth=70599 last: m=88 classes=7 cclen=73 t=322s
[23:58:33] it=237813 colorings=189800 lazy-girth=70612 last: m=88 classes=7 cclen=70 t=322s
[23:58:34] it=238027 colorings=190000 lazy-girth=70627 last: m=88 classes=7 cclen=72 t=322s
[23:58:34] it=238234 colorings=190200 lazy-girth=70634 last: m=88 classes=9 cclen=68 t=323s
[23:58:34] it=238442 colorings=190400 lazy-girth=70642 last: m=88 classes=8 cclen=71 t=323s
[23:58:34] it=238650 colorings=190600 lazy-girth=70650 last: m=88 classes=7 cclen=66 t=323s
[23:58:35] it=238853 colorings=190800 lazy-girth=70653 last: m=88 classes=7 cclen=65 t=324s
[23:58:35] it=239058 colorings=191000 lazy-girth=70658 last: m=88 classes=7 cclen=70 t=324s
[23:58:35] it=239263 colorings=191200 lazy-girth=70663 last: m=88 classes=8 cclen=73 t=324s
[23:58:36] it=239477 colorings=191400 lazy-girth=70677 last: m=88 classes=8 cclen=72 t=325s
[23:58:36] it=239681 colorings=191600 lazy-girth=70681 last: m=88 classes=8 cclen=70 t=325s
[23:58:36] it=239894 colorings=191800 lazy-girth=70695 last: m=88 classes=7 cclen=71 t=325s
[23:58:37] it=240103 colorings=192000 lazy-girth=70705 last: m=88 classes=8 cclen=72 t=325s
[23:58:37] it=240315 colorings=192200 lazy-girth=70717 last: m=88 classes=7 cclen=74 t=326s
[23:58:37] it=240525 colorings=192400 lazy-girth=70728 last: m=88 classes=7 cclen=69 t=326s
[23:58:38] it=240735 colorings=192600 lazy-girth=70741 last: m=88 classes=7 cclen=62 t=326s
[23:58:38] it=240946 colorings=192800 lazy-girth=70753 last: m=88 classes=7 cclen=70 t=327s
[23:58:38] it=241154 colorings=193000 lazy-girth=70763 last: m=88 classes=7 cclen=74 t=327s
[23:58:39] it=241360 colorings=193200 lazy-girth=70769 last: m=88 classes=7 cclen=73 t=327s
[23:58:39] it=241565 colorings=193400 lazy-girth=70774 last: m=88 classes=7 cclen=74 t=328s
[23:58:39] it=241783 colorings=193600 lazy-girth=70792 last: m=88 classes=7 cclen=73 t=328s
[23:58:39] it=241998 colorings=193800 lazy-girth=70810 last: m=88 classes=7 cclen=61 t=328s
[23:58:40] it=242216 colorings=194000 lazy-girth=70829 last: m=88 classes=7 cclen=73 t=329s
[23:58:40] it=242430 colorings=194200 lazy-girth=70850 last: m=104 classes=10 cclen=69 t=329s
[23:58:40] it=242646 colorings=194400 lazy-girth=70866 last: m=88 classes=8 cclen=72 t=329s
[23:58:41] it=242850 colorings=194600 lazy-girth=70870 last: m=88 classes=7 cclen=73 t=330s
[23:58:41] it=243055 colorings=194800 lazy-girth=70876 last: m=88 classes=7 cclen=72 t=330s
[23:58:42] it=243283 colorings=195000 lazy-girth=70946 last: m=112 classes=9 cclen=70 t=331s
[23:58:42] it=243500 colorings=195200 lazy-girth=70982 last: m=112 classes=8 cclen=56 t=331s
[23:58:43] it=243799 colorings=195400 lazy-girth=71123 last: m=88 classes=7 cclen=71 t=332s
[23:58:43] it=244054 colorings=195600 lazy-girth=71189 last: m=88 classes=7 cclen=70 t=332s
[23:58:44] it=244267 colorings=195800 lazy-girth=71208 last: m=88 classes=7 cclen=69 t=333s
[23:58:44] it=244480 colorings=196000 lazy-girth=71224 last: m=88 classes=7 cclen=74 t=333s
[23:58:45] it=244861 colorings=196200 lazy-girth=71562 last: m=88 classes=7 cclen=74 t=334s
[23:58:45] it=245241 colorings=196400 lazy-girth=71862 last: m=88 classes=7 cclen=72 t=334s
[23:58:46] it=245617 colorings=196600 lazy-girth=72189 last: m=88 classes=7 cclen=73 t=335s
[23:58:47] it=245913 colorings=196800 lazy-girth=72367 last: m=88 classes=7 cclen=74 t=336s
[23:58:47] it=246245 colorings=197000 lazy-girth=72583 last: m=112 classes=9 cclen=50 t=336s
[23:58:48] it=246546 colorings=197200 lazy-girth=72764 last: m=88 classes=7 cclen=55 t=337s
[23:58:48] it=246808 colorings=197400 lazy-girth=72863 last: m=88 classes=7 cclen=73 t=337s
[23:58:49] it=247068 colorings=197600 lazy-girth=72953 last: m=88 classes=7 cclen=74 t=338s
[23:58:49] it=247345 colorings=197800 lazy-girth=73046 last: m=88 classes=7 cclen=72 t=338s
[23:58:50] it=247736 colorings=198000 lazy-girth=73424 last: m=88 classes=7 cclen=73 t=339s
[23:58:51] it=248110 colorings=198200 lazy-girth=73836 last: m=88 classes=7 cclen=73 t=340s
[23:58:52] it=248414 colorings=198400 lazy-girth=74048 last: m=88 classes=7 cclen=73 t=341s
[23:58:52] it=248700 colorings=198600 lazy-girth=74202 last: m=88 classes=7 cclen=69 t=341s
[23:58:53] it=249041 colorings=198800 lazy-girth=74530 last: m=72 classes=6 cclen=74 t=342s
[23:58:54] it=249311 colorings=199000 lazy-girth=74642 last: m=88 classes=7 cclen=72 t=343s
[23:58:54] it=249621 colorings=199200 lazy-girth=74820 last: m=88 classes=7 cclen=74 t=343s
[23:58:55] it=249945 colorings=199400 lazy-girth=75091 last: m=88 classes=7 cclen=74 t=344s
[23:58:56] it=250237 colorings=199600 lazy-girth=75269 last: m=88 classes=7 cclen=66 t=344s
[23:58:56] it=250538 colorings=199800 lazy-girth=75534 last: m=88 classes=7 cclen=65 t=345s
[23:58:57] it=250792 colorings=200000 lazy-girth=75625 last: m=88 classes=7 cclen=67 t=346s
[23:58:58] it=251092 colorings=200200 lazy-girth=75841 last: m=88 classes=7 cclen=72 t=346s
[23:58:58] it=251429 colorings=200400 lazy-girth=76103 last: m=88 classes=7 cclen=73 t=347s
[23:58:59] it=251750 colorings=200600 lazy-girth=76355 last: m=96 classes=7 cclen=59 t=348s
[23:59:00] it=252043 colorings=200800 lazy-girth=76536 last: m=88 classes=7 cclen=72 t=348s
[23:59:00] it=252358 colorings=201000 lazy-girth=76766 last: m=96 classes=8 cclen=72 t=349s
[23:59:01] it=252659 colorings=201200 lazy-girth=76941 last: m=88 classes=7 cclen=74 t=349s
[23:59:01] it=252973 colorings=201400 lazy-girth=77158 last: m=88 classes=7 cclen=68 t=350s
[23:59:02] it=253232 colorings=201600 lazy-girth=77253 last: m=88 classes=7 cclen=70 t=351s
[23:59:03] it=253601 colorings=201800 lazy-girth=77594 last: m=88 classes=7 cclen=74 t=352s
[23:59:03] it=253925 colorings=202000 lazy-girth=77814 last: m=88 classes=7 cclen=72 t=352s
[23:59:04] it=254289 colorings=202200 lazy-girth=78109 last: m=88 classes=7 cclen=74 t=353s
[23:59:05] it=254590 colorings=202400 lazy-girth=78320 last: m=88 classes=7 cclen=74 t=354s
[23:59:05] it=254907 colorings=202600 lazy-girth=78539 last: m=88 classes=7 cclen=73 t=354s
[23:59:06] it=255198 colorings=202800 lazy-girth=78739 last: m=88 classes=7 cclen=71 t=355s
[23:59:12] it=255610 colorings=203000 lazy-girth=79160 last: m=88 classes=7 cclen=73 t=361s
[23:59:13] it=255909 colorings=203200 lazy-girth=79299 last: m=88 classes=7 cclen=74 t=362s
[23:59:13] it=256207 colorings=203400 lazy-girth=79474 last: m=80 classes=6 cclen=73 t=362s
[23:59:14] it=256447 colorings=203600 lazy-girth=79522 last: m=88 classes=7 cclen=73 t=363s
[23:59:14] it=256705 colorings=203800 lazy-girth=79608 last: m=88 classes=7 cclen=74 t=363s
[23:59:15] it=256970 colorings=204000 lazy-girth=79740 last: m=88 classes=7 cclen=73 t=364s
[23:59:16] it=257234 colorings=204200 lazy-girth=79866 last: m=88 classes=7 cclen=74 t=364s
[23:59:16] it=257568 colorings=204400 lazy-girth=80147 last: m=96 classes=7 cclen=74 t=365s
[23:59:17] it=257870 colorings=204600 lazy-girth=80281 last: m=88 classes=7 cclen=73 t=366s
[23:59:17] it=258153 colorings=204800 lazy-girth=80427 last: m=88 classes=7 cclen=73 t=366s
[23:59:18] it=258409 colorings=205000 lazy-girth=80534 last: m=88 classes=7 cclen=71 t=367s
[23:59:18] it=258688 colorings=205200 lazy-girth=80679 last: m=96 classes=8 cclen=61 t=367s
[23:59:19] it=259006 colorings=205400 lazy-girth=80916 last: m=88 classes=7 cclen=74 t=368s
[23:59:20] it=259281 colorings=205600 lazy-girth=81079 last: m=96 classes=7 cclen=69 t=368s
[23:59:20] it=259529 colorings=205800 lazy-girth=81193 last: m=72 classes=6 cclen=75 t=369s
[23:59:21] it=259781 colorings=206000 lazy-girth=81311 last: m=88 classes=7 cclen=71 t=370s
[23:59:21] it=259997 colorings=206200 lazy-girth=81343 last: m=88 classes=7 cclen=70 t=370s
[23:59:21] it=260212 colorings=206400 lazy-girth=81378 last: m=88 classes=7 cclen=74 t=370s
[23:59:22] it=260441 colorings=206600 lazy-girth=81445 last: m=88 classes=7 cclen=71 t=371s
[23:59:23] it=260782 colorings=206800 lazy-girth=81734 last: m=88 classes=7 cclen=74 t=372s
[23:59:24] it=261023 colorings=207000 lazy-girth=81797 last: m=88 classes=7 cclen=72 t=372s
[23:59:24] it=261267 colorings=207200 lazy-girth=81895 last: m=88 classes=7 cclen=73 t=373s
[23:59:25] it=261542 colorings=207400 lazy-girth=82041 last: m=88 classes=7 cclen=73 t=373s
[23:59:25] it=261844 colorings=207600 lazy-girth=82243 last: m=88 classes=7 cclen=72 t=374s
[23:59:26] it=262106 colorings=207800 lazy-girth=82368 last: m=88 classes=7 cclen=72 t=374s
[23:59:27] it=262381 colorings=208000 lazy-girth=82539 last: m=88 classes=7 cclen=73 t=375s
[23:59:27] it=262633 colorings=208200 lazy-girth=82623 last: m=96 classes=7 cclen=73 t=376s
[23:59:28] it=262859 colorings=208400 lazy-girth=82672 last: m=88 classes=7 cclen=73 t=376s
[23:59:28] it=263110 colorings=208600 lazy-girth=82770 last: m=88 classes=7 cclen=74 t=377s
[23:59:29] it=263338 colorings=208800 lazy-girth=82818 last: m=88 classes=7 cclen=74 t=378s
[23:59:29] it=263573 colorings=209000 lazy-girth=82874 last: m=88 classes=7 cclen=73 t=378s
[23:59:30] it=263830 colorings=209200 lazy-girth=82981 last: m=88 classes=7 cclen=74 t=379s
[23:59:31] it=264087 colorings=209400 lazy-girth=83079 last: m=88 classes=7 cclen=72 t=380s
[23:59:31] it=264308 colorings=209600 lazy-girth=83115 last: m=80 classes=6 cclen=63 t=380s
[23:59:32] it=264572 colorings=209800 lazy-girth=83242 last: m=88 classes=7 cclen=70 t=381s
[23:59:33] it=264867 colorings=210000 lazy-girth=83420 last: m=88 classes=7 cclen=74 t=382s
[23:59:34] it=265114 colorings=210200 lazy-girth=83521 last: m=88 classes=7 cclen=73 t=382s
[23:59:34] it=265345 colorings=210400 lazy-girth=83587 last: m=96 classes=7 cclen=70 t=383s
[23:59:35] it=265650 colorings=210600 lazy-girth=83781 last: m=88 classes=7 cclen=61 t=384s
[23:59:35] it=265874 colorings=210800 lazy-girth=83816 last: m=88 classes=7 cclen=72 t=384s
[23:59:36] it=266120 colorings=211000 lazy-girth=83888 last: m=88 classes=7 cclen=73 t=385s
[23:59:37] it=266369 colorings=211200 lazy-girth=83984 last: m=88 classes=7 cclen=73 t=386s
[23:59:37] it=266643 colorings=211400 lazy-girth=84115 last: m=88 classes=7 cclen=71 t=386s
[23:59:38] it=266911 colorings=211600 lazy-girth=84220 last: m=80 classes=6 cclen=73 t=387s
[23:59:39] it=267138 colorings=211800 lazy-girth=84270 last: m=88 classes=7 cclen=71 t=387s
[23:59:39] it=267357 colorings=212000 lazy-girth=84304 last: m=88 classes=7 cclen=74 t=388s
[23:59:40] it=267584 colorings=212200 lazy-girth=84351 last: m=88 classes=7 cclen=73 t=389s
[23:59:41] it=267816 colorings=212400 lazy-girth=84409 last: m=88 classes=7 cclen=74 t=390s
[23:59:42] it=268065 colorings=212600 lazy-girth=84507 last: m=88 classes=7 cclen=65 t=391s
[23:59:43] it=268286 colorings=212800 lazy-girth=84551 last: m=88 classes=7 cclen=73 t=392s
[23:59:44] it=268503 colorings=213000 lazy-girth=84588 last: m=88 classes=7 cclen=71 t=393s
[23:59:45] it=268733 colorings=213200 lazy-girth=84648 last: m=88 classes=7 cclen=74 t=394s
[23:59:46] it=268960 colorings=213400 lazy-girth=84699 last: m=88 classes=7 cclen=72 t=395s
[23:59:48] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=269126 colorings=213541 lazy-girth=84745 time=396s


==> anc/search/logs/slice_S4_r2_g6.log <==
[23:43:35] slice r=2 H=S4 |H|=24 n=48 classes=56 girth>=6 mindeg>=3
[23:43:35] eager C3/C4 clauses: 19988
[23:43:36] it=406 colorings=200 lazy-girth=503 last: m=108 classes=6 cclen=35 t=0s
[23:43:36] it=748 colorings=400 lazy-girth=739 last: m=84 classes=5 cclen=51 t=1s
[23:43:36] it=1077 colorings=600 lazy-girth=958 last: m=96 classes=4 cclen=52 t=1s
[23:43:37] it=1380 colorings=800 lazy-girth=1111 last: m=84 classes=4 cclen=47 t=1s
[23:43:37] it=1662 colorings=1000 lazy-girth=1222 last: m=84 classes=4 cclen=52 t=1s
[23:43:37] it=1966 colorings=1200 lazy-girth=1416 last: m=84 classes=5 cclen=50 t=2s
[23:43:37] it=2335 colorings=1400 lazy-girth=1785 last: m=84 classes=5 cclen=51 t=2s
[23:43:37] it=2636 colorings=1600 lazy-girth=1950 last: m=84 classes=5 cclen=51 t=2s
[23:43:38] it=2975 colorings=1800 lazy-girth=2161 last: m=96 classes=6 cclen=50 t=2s
[23:43:38] it=3283 colorings=2000 lazy-girth=2311 last: m=84 classes=5 cclen=51 t=2s
[23:43:38] it=3617 colorings=2200 lazy-girth=2595 last: m=96 classes=6 cclen=50 t=3s
[23:43:38] it=3961 colorings=2400 lazy-girth=2840 last: m=96 classes=6 cclen=50 t=3s
[23:43:39] it=4273 colorings=2600 lazy-girth=3063 last: m=84 classes=5 cclen=50 t=3s
[23:43:39] it=4595 colorings=2800 lazy-girth=3250 last: m=84 classes=5 cclen=51 t=3s
[23:43:39] it=4910 colorings=3000 lazy-girth=3424 last: m=96 classes=6 cclen=47 t=4s
[23:43:39] it=5227 colorings=3200 lazy-girth=3684 last: m=84 classes=5 cclen=51 t=4s
[23:43:40] it=5545 colorings=3400 lazy-girth=3907 last: m=84 classes=5 cclen=49 t=4s
[23:43:40] it=5860 colorings=3600 lazy-girth=4081 last: m=84 classes=5 cclen=51 t=4s
[23:43:40] it=6174 colorings=3800 lazy-girth=4234 last: m=96 classes=6 cclen=50 t=5s
[23:43:40] it=6485 colorings=4000 lazy-girth=4378 last: m=96 classes=6 cclen=49 t=5s
[23:43:41] it=6846 colorings=4200 lazy-girth=4716 last: m=84 classes=5 cclen=51 t=5s
[23:43:41] it=7190 colorings=4400 lazy-girth=4950 last: m=96 classes=7 cclen=47 t=5s
[23:43:41] it=7457 colorings=4600 lazy-girth=5058 last: m=96 classes=6 cclen=47 t=6s
[23:43:41] it=7775 colorings=4800 lazy-girth=5233 last: m=96 classes=7 cclen=47 t=6s
[23:43:41] it=8080 colorings=5000 lazy-girth=5408 last: m=96 classes=4 cclen=52 t=6s
[23:43:42] it=8424 colorings=5200 lazy-girth=5645 last: m=84 classes=5 cclen=48 t=6s
[23:43:42] it=8753 colorings=5400 lazy-girth=5848 last: m=84 classes=5 cclen=51 t=7s
[23:43:42] it=9071 colorings=5600 lazy-girth=6021 last: m=96 classes=5 cclen=48 t=7s
[23:43:42] it=9398 colorings=5800 lazy-girth=6212 last: m=84 classes=5 cclen=51 t=7s
[23:43:43] it=9730 colorings=6000 lazy-girth=6440 last: m=84 classes=5 cclen=50 t=7s
[23:43:43] it=10022 colorings=6200 lazy-girth=6556 last: m=84 classes=5 cclen=50 t=7s
[23:43:43] it=10340 colorings=6400 lazy-girth=6740 last: m=96 classes=6 cclen=50 t=8s
[23:43:43] it=10662 colorings=6600 lazy-girth=6940 last: m=84 classes=5 cclen=51 t=8s
[23:43:44] it=10968 colorings=6800 lazy-girth=7104 last: m=96 classes=5 cclen=51 t=8s
[23:43:44] it=11281 colorings=7000 lazy-girth=7261 last: m=84 classes=5 cclen=51 t=8s
[23:43:44] it=11572 colorings=7200 lazy-girth=7411 last: m=84 classes=5 cclen=49 t=9s
[23:43:44] it=11905 colorings=7400 lazy-girth=7620 last: m=84 classes=5 cclen=48 t=9s
[23:43:44] it=12223 colorings=7600 lazy-girth=7807 last: m=96 classes=7 cclen=49 t=9s
[23:43:45] it=12524 colorings=7800 lazy-girth=7957 last: m=84 classes=4 cclen=49 t=9s
[23:43:45] it=12839 colorings=8000 lazy-girth=8126 last: m=84 classes=5 cclen=51 t=9s
[23:43:45] it=13146 colorings=8200 lazy-girth=8277 last: m=84 classes=5 cclen=51 t=10s
[23:43:45] it=13420 colorings=8400 lazy-girth=8384 last: m=84 classes=5 cclen=51 t=10s
[23:43:46] it=13739 colorings=8600 lazy-girth=8571 last: m=84 classes=5 cclen=50 t=10s
[23:43:46] it=14045 colorings=8800 lazy-girth=8709 last: m=84 classes=5 cclen=50 t=10s
[23:43:46] it=14343 colorings=9000 lazy-girth=8863 last: m=84 classes=5 cclen=51 t=11s
[23:43:46] it=14637 colorings=9200 lazy-girth=8982 last: m=84 classes=5 cclen=49 t=11s
[23:43:46] it=14930 colorings=9400 lazy-girth=9127 last: m=84 classes=4 cclen=52 t=11s
[23:43:47] it=15239 colorings=9600 lazy-girth=9295 last: m=84 classes=5 cclen=48 t=11s
[23:43:47] it=15543 colorings=9800 lazy-girth=9448 last: m=96 classes=7 cclen=48 t=12s
[23:43:47] it=15851 colorings=10000 lazy-girth=9596 last: m=84 classes=5 cclen=50 t=12s
[23:43:47] it=16170 colorings=10200 lazy-girth=9754 last: m=96 classes=7 cclen=47 t=12s
[23:43:48] it=16469 colorings=10400 lazy-girth=9908 last: m=84 classes=5 cclen=51 t=12s
[23:43:48] it=16761 colorings=10600 lazy-girth=10048 last: m=84 classes=5 cclen=50 t=12s
[23:43:48] it=17044 colorings=10800 lazy-girth=10151 last: m=96 classes=6 cclen=49 t=13s
[23:43:48] it=17362 colorings=11000 lazy-girth=10322 last: m=84 classes=4 cclen=52 t=13s
[23:43:49] it=17675 colorings=11200 lazy-girth=10477 last: m=84 classes=5 cclen=51 t=13s
[23:43:49] it=17962 colorings=11400 lazy-girth=10586 last: m=84 classes=5 cclen=49 t=13s
[23:43:49] it=18272 colorings=11600 lazy-girth=10735 last: m=84 classes=5 cclen=51 t=13s
[23:43:49] it=18532 colorings=11800 lazy-girth=10807 last: m=96 classes=5 cclen=51 t=14s
[23:43:49] it=18813 colorings=12000 lazy-girth=10909 last: m=84 classes=5 cclen=51 t=14s
[23:43:50] it=19097 colorings=12200 lazy-girth=11031 last: m=84 classes=5 cclen=51 t=14s
[23:43:50] it=19359 colorings=12400 lazy-girth=11119 last: m=96 classes=7 cclen=49 t=14s
[23:43:50] it=19598 colorings=12600 lazy-girth=11173 last: m=96 classes=7 cclen=49 t=15s
[23:43:50] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=19603 colorings=12605 lazy-girth=11173 time=15s


==> anc/search/logs/slice_SD16_r2_g6.log <==
[23:43:18] slice r=2 H=SD16 |H|=16 n=32 classes=36 girth>=6 mindeg>=3
[23:43:18] eager C3/C4 clauses: 4934
[23:43:19] it=276 colorings=200 lazy-girth=216 last: m=56 classes=5 cclen=31 t=0s
[23:43:19] it=502 colorings=400 lazy-girth=291 last: m=56 classes=5 cclen=30 t=0s
[23:43:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=720 colorings=570 lazy-girth=443 time=0s


==> anc/search/logs/slice_SD16_r3_g6.log <==
[23:43:50] slice r=3 H=SD16 |H|=16 n=48 classes=78 girth>=6 mindeg>=3
[23:43:50] eager C3/C4 clauses: 30931
[23:43:51] it=332 colorings=200 lazy-girth=627 last: m=120 classes=9 cclen=63 t=1s
[23:43:51] it=693 colorings=400 lazy-girth=962 last: m=80 classes=6 cclen=71 t=1s
[23:43:51] it=1043 colorings=600 lazy-girth=1272 last: m=88 classes=6 cclen=72 t=1s
[23:43:52] it=1402 colorings=800 lazy-girth=1591 last: m=112 classes=9 cclen=66 t=2s
[23:43:52] it=1903 colorings=1000 lazy-girth=2196 last: m=96 classes=8 cclen=68 t=2s
[23:43:53] it=2341 colorings=1200 lazy-girth=2553 last: m=88 classes=6 cclen=57 t=3s
[23:43:53] it=2694 colorings=1400 lazy-girth=2786 last: m=80 classes=6 cclen=71 t=3s
[23:43:53] it=3077 colorings=1600 lazy-girth=3150 last: m=104 classes=8 cclen=63 t=3s
[23:43:54] it=3402 colorings=1800 lazy-girth=3452 last: m=120 classes=9 cclen=59 t=4s
[23:43:54] it=3716 colorings=2000 lazy-girth=3728 last: m=96 classes=8 cclen=65 t=4s
[23:43:54] it=4017 colorings=2200 lazy-girth=3961 last: m=96 classes=6 cclen=70 t=4s
[23:43:55] it=4367 colorings=2400 lazy-girth=4301 last: m=96 classes=8 cclen=69 t=5s
[23:43:55] it=4611 colorings=2600 lazy-girth=4384 last: m=96 classes=8 cclen=69 t=5s
[23:43:55] it=4815 colorings=2800 lazy-girth=4395 last: m=96 classes=8 cclen=70 t=5s
[23:43:55] it=5107 colorings=3000 lazy-girth=4611 last: m=96 classes=6 cclen=68 t=5s
[23:43:56] it=5340 colorings=3200 lazy-girth=4671 last: m=96 classes=8 cclen=68 t=6s
[23:43:56] it=5714 colorings=3400 lazy-girth=4962 last: m=104 classes=8 cclen=61 t=6s
[23:43:56] it=5994 colorings=3600 lazy-girth=5164 last: m=96 classes=8 cclen=69 t=6s
[23:43:57] it=6285 colorings=3800 lazy-girth=5280 last: m=104 classes=8 cclen=62 t=7s
[23:43:57] it=6598 colorings=4000 lazy-girth=5536 last: m=96 classes=6 cclen=59 t=7s
[23:43:57] it=6995 colorings=4200 lazy-girth=5978 last: m=88 classes=6 cclen=71 t=7s
[23:43:58] it=7433 colorings=4400 lazy-girth=6570 last: m=88 classes=7 cclen=70 t=8s
[23:43:58] it=7852 colorings=4600 lazy-girth=6968 last: m=96 classes=7 cclen=71 t=8s
[23:43:58] it=8198 colorings=4800 lazy-girth=7190 last: m=88 classes=7 cclen=70 t=8s
[23:43:59] it=8588 colorings=5000 lazy-girth=7482 last: m=80 classes=6 cclen=70 t=8s
[23:43:59] it=8832 colorings=5200 lazy-girth=7559 last: m=88 classes=8 cclen=69 t=9s
[23:43:59] it=9189 colorings=5400 lazy-girth=7837 last: m=88 classes=6 cclen=72 t=9s
[23:43:59] it=9560 colorings=5600 lazy-girth=8168 last: m=88 classes=7 cclen=70 t=9s
[23:43:59] it=9872 colorings=5800 lazy-girth=8352 last: m=88 classes=7 cclen=71 t=9s
[23:44:00] it=10211 colorings=6000 lazy-girth=8538 last: m=88 classes=7 cclen=70 t=10s
[23:44:00] it=10534 colorings=6200 lazy-girth=8728 last: m=80 classes=6 cclen=71 t=10s
[23:44:00] it=10940 colorings=6400 lazy-girth=9044 last: m=80 classes=6 cclen=72 t=10s
[23:44:01] it=11347 colorings=6600 lazy-girth=9323 last: m=88 classes=7 cclen=70 t=11s
[23:44:01] it=11732 colorings=6800 lazy-girth=9675 last: m=104 classes=7 cclen=56 t=11s
[23:44:01] it=12126 colorings=7000 lazy-girth=10020 last: m=96 classes=7 cclen=71 t=11s
[23:44:01] it=12478 colorings=7200 lazy-girth=10326 last: m=88 classes=7 cclen=71 t=11s
[23:44:02] it=12868 colorings=7400 lazy-girth=10607 last: m=88 classes=6 cclen=70 t=12s
[23:44:02] it=13138 colorings=7600 lazy-girth=10696 last: m=80 classes=6 cclen=72 t=12s
[23:44:02] it=13404 colorings=7800 lazy-girth=10812 last: m=88 classes=8 cclen=70 t=12s
[23:44:03] it=13715 colorings=8000 lazy-girth=11034 last: m=88 classes=7 cclen=71 t=13s
[23:44:03] it=13989 colorings=8200 lazy-girth=11166 last: m=120 classes=9 cclen=49 t=13s
[23:44:03] it=14358 colorings=8400 lazy-girth=11454 last: m=80 classes=6 cclen=70 t=13s
[23:44:03] it=14706 colorings=8600 lazy-girth=11671 last: m=88 classes=7 cclen=70 t=13s
[23:44:04] it=15054 colorings=8800 lazy-girth=11907 last: m=88 classes=7 cclen=70 t=14s
[23:44:04] it=15400 colorings=9000 lazy-girth=12082 last: m=88 classes=7 cclen=69 t=14s
[23:44:04] it=15726 colorings=9200 lazy-girth=12250 last: m=88 classes=7 cclen=68 t=14s
[23:44:04] it=16083 colorings=9400 lazy-girth=12533 last: m=88 classes=7 cclen=70 t=14s
[23:44:05] it=16488 colorings=9600 lazy-girth=12889 last: m=80 classes=6 cclen=71 t=15s
[23:44:05] it=16837 colorings=9800 lazy-girth=13136 last: m=88 classes=7 cclen=71 t=15s
[23:44:05] it=17150 colorings=10000 lazy-girth=13313 last: m=88 classes=7 cclen=71 t=15s
[23:44:05] it=17406 colorings=10200 lazy-girth=13414 last: m=80 classes=6 cclen=72 t=15s
[23:44:06] it=17737 colorings=10400 lazy-girth=13671 last: m=88 classes=7 cclen=71 t=16s
[23:44:06] it=18114 colorings=10600 lazy-girth=14022 last: m=96 classes=7 cclen=70 t=16s
[23:44:06] it=18384 colorings=10800 lazy-girth=14153 last: m=104 classes=8 cclen=60 t=16s
[23:44:07] it=18735 colorings=11000 lazy-girth=14359 last: m=96 classes=7 cclen=64 t=16s
[23:44:07] it=19042 colorings=11200 lazy-girth=14487 last: m=88 classes=7 cclen=71 t=17s
[23:44:07] it=19368 colorings=11400 lazy-girth=14657 last: m=88 classes=7 cclen=71 t=17s
[23:44:07] it=19749 colorings=11600 lazy-girth=14892 last: m=88 classes=7 cclen=70 t=17s
[23:44:08] it=20200 colorings=11800 lazy-girth=15399 last: m=88 classes=7 cclen=70 t=18s
[23:44:08] it=20541 colorings=12000 lazy-girth=15613 last: m=88 classes=7 cclen=71 t=18s
[23:44:08] it=20811 colorings=12200 lazy-girth=15722 last: m=80 classes=6 cclen=71 t=18s
[23:44:08] it=21111 colorings=12400 lazy-girth=15896 last: m=80 classes=6 cclen=71 t=18s
[23:44:09] it=21363 colorings=12600 lazy-girth=15978 last: m=120 classes=9 cclen=51 t=19s
[23:44:09] it=21712 colorings=12800 lazy-girth=16238 last: m=96 classes=7 cclen=71 t=19s
[23:44:09] it=22004 colorings=13000 lazy-girth=16361 last: m=104 classes=8 cclen=63 t=19s
[23:44:09] it=22312 colorings=13200 lazy-girth=16530 last: m=88 classes=7 cclen=71 t=19s
[23:44:10] it=22662 colorings=13400 lazy-girth=16824 last: m=80 classes=6 cclen=72 t=20s
[23:44:10] it=22985 colorings=13600 lazy-girth=17009 last: m=80 classes=6 cclen=72 t=20s
[23:44:10] it=23310 colorings=13800 lazy-girth=17223 last: m=88 classes=7 cclen=71 t=20s
[23:44:10] it=23644 colorings=14000 lazy-girth=17487 last: m=80 classes=6 cclen=72 t=20s
[23:44:11] it=24044 colorings=14200 lazy-girth=17792 last: m=88 classes=7 cclen=69 t=21s
[23:44:11] it=24394 colorings=14400 lazy-girth=18029 last: m=96 classes=8 cclen=70 t=21s
[23:44:11] it=24716 colorings=14600 lazy-girth=18221 last: m=80 classes=6 cclen=71 t=21s
[23:44:12] it=24996 colorings=14800 lazy-girth=18349 last: m=88 classes=7 cclen=71 t=21s
[23:44:12] it=25288 colorings=15000 lazy-girth=18524 last: m=88 classes=7 cclen=71 t=22s
[23:44:12] it=25695 colorings=15200 lazy-girth=18895 last: m=88 classes=7 cclen=70 t=22s
[23:44:12] it=25979 colorings=15400 lazy-girth=19014 last: m=88 classes=7 cclen=71 t=22s
[23:44:13] it=26257 colorings=15600 lazy-girth=19134 last: m=88 classes=7 cclen=71 t=23s
[23:44:13] it=26507 colorings=15800 lazy-girth=19208 last: m=88 classes=7 cclen=69 t=23s
[23:44:13] it=26774 colorings=16000 lazy-girth=19296 last: m=88 classes=7 cclen=70 t=23s
[23:44:13] it=27077 colorings=16200 lazy-girth=19457 last: m=96 classes=8 cclen=69 t=23s
[23:44:13] it=27384 colorings=16400 lazy-girth=19608 last: m=96 classes=8 cclen=70 t=23s
[23:44:14] it=27651 colorings=16600 lazy-girth=19702 last: m=88 classes=8 cclen=66 t=24s
[23:44:14] it=27871 colorings=16800 lazy-girth=19745 last: m=96 classes=8 cclen=69 t=24s
[23:44:14] it=28145 colorings=17000 lazy-girth=19857 last: m=96 classes=8 cclen=70 t=24s
[23:44:14] it=28457 colorings=17200 lazy-girth=20071 last: m=88 classes=8 cclen=69 t=24s
[23:44:15] it=28700 colorings=17400 lazy-girth=20144 last: m=88 classes=7 cclen=71 t=25s
[23:44:15] it=29024 colorings=17600 lazy-girth=20333 last: m=96 classes=8 cclen=63 t=25s
[23:44:15] it=29287 colorings=17800 lazy-girth=20419 last: m=96 classes=8 cclen=70 t=25s
[23:44:15] it=29553 colorings=18000 lazy-girth=20529 last: m=96 classes=8 cclen=70 t=25s
[23:44:16] it=29856 colorings=18200 lazy-girth=20685 last: m=88 classes=7 cclen=71 t=26s
[23:44:16] it=30104 colorings=18400 lazy-girth=20741 last: m=88 classes=8 cclen=70 t=26s
[23:44:16] it=30436 colorings=18600 lazy-girth=20925 last: m=120 classes=9 cclen=58 t=26s
[23:44:16] it=30866 colorings=18800 lazy-girth=21315 last: m=88 classes=7 cclen=71 t=26s
[23:44:17] it=31187 colorings=19000 lazy-girth=21507 last: m=96 classes=7 cclen=70 t=27s
[23:44:17] it=31510 colorings=19200 lazy-girth=21710 last: m=96 classes=7 cclen=61 t=27s
[23:44:17] it=31851 colorings=19400 lazy-girth=21919 last: m=104 classes=8 cclen=70 t=27s
[23:44:17] it=32216 colorings=19600 lazy-girth=22164 last: m=80 classes=6 cclen=72 t=27s
[23:44:18] it=32558 colorings=19800 lazy-girth=22379 last: m=80 classes=6 cclen=72 t=28s
[23:44:18] it=32868 colorings=20000 lazy-girth=22550 last: m=88 classes=7 cclen=70 t=28s
[23:44:18] it=33172 colorings=20200 lazy-girth=22682 last: m=88 classes=7 cclen=71 t=28s
[23:44:18] it=33432 colorings=20400 lazy-girth=22764 last: m=80 classes=6 cclen=72 t=28s
[23:44:19] it=33732 colorings=20600 lazy-girth=22924 last: m=88 classes=7 cclen=69 t=29s
[23:44:19] it=34026 colorings=20800 lazy-girth=23075 last: m=80 classes=6 cclen=72 t=29s
[23:44:19] it=34326 colorings=21000 lazy-girth=23233 last: m=80 classes=6 cclen=71 t=29s
[23:44:19] it=34657 colorings=21200 lazy-girth=23423 last: m=88 classes=7 cclen=70 t=29s
[23:44:19] it=34937 colorings=21400 lazy-girth=23529 last: m=80 classes=6 cclen=72 t=29s
[23:44:20] it=35244 colorings=21600 lazy-girth=23717 last: m=88 classes=6 cclen=71 t=30s
[23:44:20] it=35480 colorings=21800 lazy-girth=23773 last: m=88 classes=7 cclen=70 t=30s
[23:44:20] it=35752 colorings=22000 lazy-girth=23902 last: m=88 classes=7 cclen=70 t=30s
[23:44:20] it=36053 colorings=22200 lazy-girth=24075 last: m=88 classes=7 cclen=71 t=30s
[23:44:20] it=36311 colorings=22400 lazy-girth=24176 last: m=88 classes=6 cclen=72 t=30s
[23:44:21] it=36553 colorings=22600 lazy-girth=24250 last: m=96 classes=8 cclen=69 t=31s
[23:44:21] it=36806 colorings=22800 lazy-girth=24352 last: m=96 classes=8 cclen=68 t=31s
[23:44:21] it=37063 colorings=23000 lazy-girth=24431 last: m=96 classes=8 cclen=70 t=31s
[23:44:21] it=37342 colorings=23200 lazy-girth=24609 last: m=80 classes=6 cclen=70 t=31s
[23:44:22] it=37660 colorings=23400 lazy-girth=24815 last: m=88 classes=7 cclen=69 t=32s
[23:44:22] it=38003 colorings=23600 lazy-girth=25032 last: m=88 classes=7 cclen=70 t=32s
[23:44:22] it=38288 colorings=23800 lazy-girth=25134 last: m=80 classes=6 cclen=72 t=32s
[23:44:22] it=38548 colorings=24000 lazy-girth=25215 last: m=88 classes=7 cclen=71 t=32s
[23:44:23] it=38807 colorings=24200 lazy-girth=25283 last: m=88 classes=7 cclen=71 t=33s
[23:44:23] it=39078 colorings=24400 lazy-girth=25396 last: m=88 classes=7 cclen=67 t=33s
[23:44:23] it=39367 colorings=24600 lazy-girth=25500 last: m=88 classes=7 cclen=70 t=33s
[23:44:23] it=39595 colorings=24800 lazy-girth=25535 last: m=88 classes=7 cclen=71 t=33s
[23:44:23] it=39854 colorings=25000 lazy-girth=25620 last: m=80 classes=6 cclen=71 t=33s
[23:44:24] it=40179 colorings=25200 lazy-girth=25815 last: m=104 classes=8 cclen=65 t=34s
[23:44:24] it=40442 colorings=25400 lazy-girth=25889 last: m=80 classes=6 cclen=72 t=34s
[23:44:24] it=40731 colorings=25600 lazy-girth=26029 last: m=80 classes=6 cclen=70 t=34s
[23:44:24] it=41025 colorings=25800 lazy-girth=26170 last: m=88 classes=7 cclen=71 t=34s
[23:44:25] it=41315 colorings=26000 lazy-girth=26318 last: m=80 classes=6 cclen=72 t=35s
[23:44:25] it=41606 colorings=26200 lazy-girth=26462 last: m=88 classes=7 cclen=70 t=35s
[23:44:25] it=41863 colorings=26400 lazy-girth=26541 last: m=88 classes=7 cclen=68 t=35s
[23:44:25] it=42108 colorings=26600 lazy-girth=26620 last: m=80 classes=6 cclen=70 t=35s
[23:44:25] it=42354 colorings=26800 lazy-girth=26690 last: m=88 classes=7 cclen=69 t=35s
[23:44:26] it=42654 colorings=27000 lazy-girth=26845 last: m=88 classes=7 cclen=71 t=36s
[23:44:26] it=42898 colorings=27200 lazy-girth=26922 last: m=80 classes=6 cclen=72 t=36s
[23:44:26] it=43146 colorings=27400 lazy-girth=26992 last: m=96 classes=7 cclen=71 t=36s
[23:44:26] it=43491 colorings=27600 lazy-girth=27204 last: m=88 classes=7 cclen=70 t=36s
[23:44:27] it=43758 colorings=27800 lazy-girth=27287 last: m=88 classes=7 cclen=71 t=37s
[23:44:27] it=44011 colorings=28000 lazy-girth=27379 last: m=80 classes=6 cclen=72 t=37s
[23:44:27] it=44302 colorings=28200 lazy-girth=27517 last: m=88 classes=7 cclen=68 t=37s
[23:44:27] it=44566 colorings=28400 lazy-girth=27585 last: m=96 classes=8 cclen=64 t=37s
[23:44:27] it=44841 colorings=28600 lazy-girth=27729 last: m=96 classes=7 cclen=70 t=37s
[23:44:28] it=45097 colorings=28800 lazy-girth=27799 last: m=88 classes=7 cclen=70 t=38s
[23:44:28] it=45369 colorings=29000 lazy-girth=27907 last: m=80 classes=6 cclen=68 t=38s
[23:44:28] it=45644 colorings=29200 lazy-girth=28030 last: m=88 classes=7 cclen=71 t=38s
[23:44:28] it=45963 colorings=29400 lazy-girth=28224 last: m=80 classes=6 cclen=72 t=38s
[23:44:28] it=46230 colorings=29600 lazy-girth=28323 last: m=88 classes=7 cclen=71 t=38s
[23:44:29] it=46474 colorings=29800 lazy-girth=28388 last: m=96 classes=8 cclen=69 t=39s
[23:44:29] it=46751 colorings=30000 lazy-girth=28507 last: m=88 classes=7 cclen=71 t=39s
[23:44:29] it=47009 colorings=30200 lazy-girth=28594 last: m=88 classes=7 cclen=70 t=39s
[23:44:29] it=47253 colorings=30400 lazy-girth=28666 last: m=80 classes=6 cclen=71 t=39s
[23:44:29] it=47534 colorings=30600 lazy-girth=28797 last: m=88 classes=7 cclen=69 t=39s
[23:44:30] it=47841 colorings=30800 lazy-girth=28962 last: m=88 classes=7 cclen=68 t=40s
[23:44:30] it=48122 colorings=31000 lazy-girth=29085 last: m=88 classes=7 cclen=70 t=40s
[23:44:30] it=48360 colorings=31200 lazy-girth=29146 last: m=80 classes=6 cclen=70 t=40s
[23:44:30] it=48627 colorings=31400 lazy-girth=29250 last: m=88 classes=7 cclen=70 t=40s
[23:44:30] it=48849 colorings=31600 lazy-girth=29283 last: m=88 classes=7 cclen=71 t=40s
[23:44:31] it=49141 colorings=31800 lazy-girth=29415 last: m=80 classes=6 cclen=67 t=41s
[23:44:31] it=49385 colorings=32000 lazy-girth=29475 last: m=88 classes=7 cclen=71 t=41s
[23:44:31] it=49619 colorings=32200 lazy-girth=29526 last: m=80 classes=6 cclen=72 t=41s
[23:44:31] it=49863 colorings=32400 lazy-girth=29597 last: m=88 classes=8 cclen=70 t=41s
[23:44:32] it=50146 colorings=32600 lazy-girth=29715 last: m=88 classes=7 cclen=63 t=42s
[23:44:32] it=50389 colorings=32800 lazy-girth=29782 last: m=80 classes=6 cclen=72 t=42s
[23:44:32] it=50622 colorings=33000 lazy-girth=29825 last: m=80 classes=6 cclen=72 t=42s
[23:44:32] it=50879 colorings=33200 lazy-girth=29928 last: m=88 classes=7 cclen=71 t=42s
[23:44:32] it=51099 colorings=33400 lazy-girth=29967 last: m=88 classes=7 cclen=70 t=42s
[23:44:33] it=51399 colorings=33600 lazy-girth=30234 last: m=80 classes=6 cclen=71 t=43s
[23:44:33] it=51819 colorings=33800 lazy-girth=30741 last: m=80 classes=6 cclen=72 t=43s
[23:44:34] it=52193 colorings=34000 lazy-girth=31107 last: m=96 classes=7 cclen=71 t=44s
[23:44:34] it=52610 colorings=34200 lazy-girth=31557 last: m=88 classes=7 cclen=71 t=44s
[23:44:34] it=53028 colorings=34400 lazy-girth=31975 last: m=88 classes=7 cclen=71 t=44s
[23:44:35] it=53396 colorings=34600 lazy-girth=32252 last: m=104 classes=8 cclen=70 t=45s
[23:44:35] it=53770 colorings=34800 lazy-girth=32541 last: m=88 classes=6 cclen=69 t=45s
[23:44:35] it=54102 colorings=35000 lazy-girth=32768 last: m=80 classes=6 cclen=72 t=45s
[23:44:36] it=54525 colorings=35200 lazy-girth=33158 last: m=88 classes=7 cclen=70 t=46s
[23:44:36] it=54892 colorings=35400 lazy-girth=33487 last: m=104 classes=8 cclen=63 t=46s
[23:44:37] it=55250 colorings=35600 lazy-girth=33768 last: m=96 classes=8 cclen=68 t=47s
[23:44:37] it=55600 colorings=35800 lazy-girth=34057 last: m=88 classes=7 cclen=67 t=47s
[23:44:37] it=55980 colorings=36000 lazy-girth=34384 last: m=88 classes=7 cclen=69 t=47s
[23:44:38] it=56310 colorings=36200 lazy-girth=34584 last: m=88 classes=7 cclen=69 t=48s
[23:44:38] it=56615 colorings=36400 lazy-girth=34725 last: m=88 classes=7 cclen=68 t=48s
[23:44:38] it=56920 colorings=36600 lazy-girth=34850 last: m=88 classes=7 cclen=67 t=48s
[23:44:39] it=57269 colorings=36800 lazy-girth=35080 last: m=88 classes=7 cclen=71 t=48s
[23:44:39] it=57534 colorings=37000 lazy-girth=35181 last: m=96 classes=8 cclen=68 t=49s
[23:44:39] it=57788 colorings=37200 lazy-girth=35285 last: m=88 classes=7 cclen=70 t=49s
[23:44:39] it=58072 colorings=37400 lazy-girth=35407 last: m=88 classes=7 cclen=69 t=49s
[23:44:40] it=58346 colorings=37600 lazy-girth=35499 last: m=96 classes=8 cclen=69 t=50s
[23:44:40] it=58647 colorings=37800 lazy-girth=35652 last: m=88 classes=7 cclen=69 t=50s
[23:44:40] it=58943 colorings=38000 lazy-girth=35780 last: m=88 classes=7 cclen=71 t=50s
[23:44:40] it=59211 colorings=38200 lazy-girth=35867 last: m=88 classes=7 cclen=71 t=50s
[23:44:41] it=59449 colorings=38400 lazy-girth=35939 last: m=96 classes=8 cclen=68 t=51s
[23:44:41] it=59724 colorings=38600 lazy-girth=36042 last: m=88 classes=7 cclen=69 t=51s
[23:44:41] it=60027 colorings=38800 lazy-girth=36202 last: m=88 classes=7 cclen=71 t=51s
[23:44:41] it=60343 colorings=39000 lazy-girth=36430 last: m=96 classes=8 cclen=70 t=51s
[23:44:42] it=60678 colorings=39200 lazy-girth=36659 last: m=104 classes=8 cclen=68 t=52s
[23:44:42] it=60968 colorings=39400 lazy-girth=36759 last: m=88 classes=8 cclen=69 t=52s
[23:44:42] it=61207 colorings=39600 lazy-girth=36819 last: m=88 classes=7 cclen=71 t=52s
[23:44:42] it=61456 colorings=39800 lazy-girth=36900 last: m=88 classes=7 cclen=70 t=52s
[23:44:43] it=61725 colorings=40000 lazy-girth=36997 last: m=96 classes=8 cclen=70 t=53s
[23:44:43] it=61961 colorings=40200 lazy-girth=37065 last: m=96 classes=7 cclen=69 t=53s
[23:44:43] it=62240 colorings=40400 lazy-girth=37162 last: m=96 classes=7 cclen=71 t=53s
[23:44:43] it=62514 colorings=40600 lazy-girth=37237 last: m=88 classes=7 cclen=71 t=53s
[23:44:44] it=62777 colorings=40800 lazy-girth=37307 last: m=88 classes=7 cclen=69 t=54s
[23:44:44] it=63072 colorings=41000 lazy-girth=37479 last: m=88 classes=7 cclen=71 t=54s
[23:44:44] it=63329 colorings=41200 lazy-girth=37594 last: m=96 classes=8 cclen=68 t=54s
[23:44:44] it=63553 colorings=41400 lazy-girth=37720 last: m=96 classes=8 cclen=69 t=54s
[23:44:45] it=63774 colorings=41600 lazy-girth=37746 last: m=96 classes=8 cclen=68 t=55s
[23:44:45] it=64099 colorings=41800 lazy-girth=37962 last: m=88 classes=7 cclen=71 t=55s
[23:44:45] it=64472 colorings=42000 lazy-girth=38219 last: m=96 classes=8 cclen=67 t=55s
[23:44:46] it=64906 colorings=42200 lazy-girth=38633 last: m=88 classes=7 cclen=71 t=56s
[23:44:46] it=65276 colorings=42400 lazy-girth=38903 last: m=88 classes=7 cclen=71 t=56s
[23:44:46] it=65607 colorings=42600 lazy-girth=39091 last: m=80 classes=6 cclen=70 t=56s
[23:44:47] it=65849 colorings=42800 lazy-girth=39154 last: m=96 classes=8 cclen=68 t=57s
[23:44:47] it=66196 colorings=43000 lazy-girth=39380 last: m=96 classes=8 cclen=69 t=57s
[23:44:47] it=66441 colorings=43200 lazy-girth=39453 last: m=88 classes=7 cclen=70 t=57s
[23:44:47] it=66828 colorings=43400 lazy-girth=39778 last: m=80 classes=6 cclen=69 t=57s
[23:44:48] it=67121 colorings=43600 lazy-girth=39911 last: m=88 classes=7 cclen=71 t=58s
[23:44:48] it=67388 colorings=43800 lazy-girth=40007 last: m=88 classes=7 cclen=71 t=58s
[23:44:48] it=67721 colorings=44000 lazy-girth=40218 last: m=96 classes=7 cclen=71 t=58s
[23:44:49] it=68111 colorings=44200 lazy-girth=40471 last: m=88 classes=7 cclen=71 t=59s
[23:44:49] it=68378 colorings=44400 lazy-girth=40556 last: m=88 classes=7 cclen=71 t=59s
[23:44:49] it=68642 colorings=44600 lazy-girth=40631 last: m=88 classes=7 cclen=71 t=59s
[23:44:49] it=68888 colorings=44800 lazy-girth=40688 last: m=88 classes=8 cclen=69 t=59s
[23:44:49] it=69170 colorings=45000 lazy-girth=40789 last: m=104 classes=8 cclen=63 t=59s
[23:44:50] it=69452 colorings=45200 lazy-girth=40906 last: m=88 classes=7 cclen=67 t=60s
[23:44:50] it=69757 colorings=45400 lazy-girth=41056 last: m=88 classes=7 cclen=65 t=60s
[23:44:50] it=70058 colorings=45600 lazy-girth=41192 last: m=96 classes=8 cclen=69 t=60s
[23:44:51] it=70397 colorings=45800 lazy-girth=41404 last: m=96 classes=7 cclen=69 t=61s
[23:44:51] it=70681 colorings=46000 lazy-girth=41507 last: m=88 classes=7 cclen=71 t=61s
[23:44:51] it=71041 colorings=46200 lazy-girth=41738 last: m=88 classes=7 cclen=71 t=61s
[23:44:51] it=71299 colorings=46400 lazy-girth=41801 last: m=88 classes=7 cclen=70 t=61s
[23:44:52] it=71533 colorings=46600 lazy-girth=41842 last: m=88 classes=7 cclen=71 t=62s
[23:44:52] it=71792 colorings=46800 lazy-girth=41915 last: m=88 classes=7 cclen=70 t=62s
[23:44:52] it=72047 colorings=47000 lazy-girth=41975 last: m=96 classes=8 cclen=70 t=62s
[23:44:52] it=72304 colorings=47200 lazy-girth=42045 last: m=96 classes=8 cclen=70 t=62s
[23:44:52] it=72543 colorings=47400 lazy-girth=42091 last: m=96 classes=8 cclen=69 t=62s
[23:44:53] it=72799 colorings=47600 lazy-girth=42152 last: m=88 classes=8 cclen=70 t=63s
[23:44:53] it=73060 colorings=47800 lazy-girth=42215 last: m=88 classes=7 cclen=69 t=63s
[23:44:53] it=73304 colorings=48000 lazy-girth=42268 last: m=96 classes=8 cclen=70 t=63s
[23:44:53] it=73549 colorings=48200 lazy-girth=42318 last: m=88 classes=7 cclen=70 t=63s
[23:44:54] it=73809 colorings=48400 lazy-girth=42378 last: m=88 classes=7 cclen=71 t=63s
[23:44:54] it=74064 colorings=48600 lazy-girth=42434 last: m=88 classes=7 cclen=71 t=64s
[23:44:54] it=74285 colorings=48800 lazy-girth=42461 last: m=80 classes=6 cclen=70 t=64s
[23:44:54] it=74588 colorings=49000 lazy-girth=42648 last: m=80 classes=6 cclen=71 t=64s
[23:44:54] it=74952 colorings=49200 lazy-girth=42916 last: m=96 classes=7 cclen=71 t=64s
[23:44:55] it=75229 colorings=49400 lazy-girth=43033 last: m=80 classes=6 cclen=71 t=65s
[23:44:55] it=75521 colorings=49600 lazy-girth=43146 last: m=96 classes=7 cclen=71 t=65s
[23:44:55] it=75850 colorings=49800 lazy-girth=43334 last: m=88 classes=7 cclen=69 t=65s
[23:44:55] it=76127 colorings=50000 lazy-girth=43427 last: m=104 classes=8 cclen=68 t=65s
[23:44:56] it=76378 colorings=50200 lazy-girth=43482 last: m=88 classes=7 cclen=70 t=66s
[23:44:56] it=76677 colorings=50400 lazy-girth=43635 last: m=80 classes=6 cclen=69 t=66s
[23:44:56] it=76969 colorings=50600 lazy-girth=43774 last: m=80 classes=6 cclen=72 t=66s
[23:44:57] it=77272 colorings=50800 lazy-girth=43961 last: m=88 classes=7 cclen=70 t=67s
[23:44:57] it=77593 colorings=51000 lazy-girth=44153 last: m=80 classes=6 cclen=71 t=67s
[23:44:57] it=77854 colorings=51200 lazy-girth=44243 last: m=80 classes=6 cclen=71 t=67s
[23:44:57] it=78092 colorings=51400 lazy-girth=44304 last: m=112 classes=8 cclen=64 t=67s
[23:44:58] it=78432 colorings=51600 lazy-girth=44535 last: m=88 classes=7 cclen=71 t=68s
[23:44:58] it=78733 colorings=51800 lazy-girth=44696 last: m=80 classes=6 cclen=70 t=68s
[23:44:58] it=79075 colorings=52000 lazy-girth=44951 last: m=80 classes=6 cclen=69 t=68s
[23:44:58] it=79345 colorings=52200 lazy-girth=45046 last: m=88 classes=7 cclen=71 t=68s
[23:44:59] it=79640 colorings=52400 lazy-girth=45203 last: m=88 classes=7 cclen=71 t=69s
[23:44:59] it=79917 colorings=52600 lazy-girth=45318 last: m=88 classes=7 cclen=71 t=69s
[23:44:59] it=80176 colorings=52800 lazy-girth=45399 last: m=88 classes=7 cclen=70 t=69s
[23:44:59] it=80499 colorings=53000 lazy-girth=45604 last: m=88 classes=7 cclen=71 t=69s
[23:45:00] it=80785 colorings=53200 lazy-girth=45721 last: m=80 classes=6 cclen=72 t=70s
[23:45:00] it=81107 colorings=53400 lazy-girth=45901 last: m=80 classes=6 cclen=70 t=70s
[23:45:00] it=81361 colorings=53600 lazy-girth=45985 last: m=80 classes=6 cclen=72 t=70s
[23:45:00] it=81663 colorings=53800 lazy-girth=46136 last: m=104 classes=8 cclen=67 t=70s
[23:45:01] it=81903 colorings=54000 lazy-girth=46185 last: m=80 classes=6 cclen=67 t=71s
[23:45:01] it=82187 colorings=54200 lazy-girth=46296 last: m=88 classes=7 cclen=65 t=71s
[23:45:01] it=82444 colorings=54400 lazy-girth=46358 last: m=88 classes=7 cclen=69 t=71s
[23:45:01] it=82727 colorings=54600 lazy-girth=46458 last: m=88 classes=7 cclen=70 t=71s
[23:45:02] it=82985 colorings=54800 lazy-girth=46537 last: m=88 classes=7 cclen=71 t=72s
[23:45:02] it=83253 colorings=55000 lazy-girth=46616 last: m=96 classes=8 cclen=66 t=72s
[23:45:02] it=83543 colorings=55200 lazy-girth=46737 last: m=88 classes=7 cclen=70 t=72s
[23:45:02] it=83807 colorings=55400 lazy-girth=46822 last: m=88 classes=7 cclen=71 t=72s
[23:45:03] it=84098 colorings=55600 lazy-girth=46948 last: m=88 classes=7 cclen=70 t=73s
[23:45:03] it=84359 colorings=55800 lazy-girth=47030 last: m=88 classes=6 cclen=70 t=73s
[23:45:03] it=84650 colorings=56000 lazy-girth=47146 last: m=88 classes=7 cclen=71 t=73s
[23:45:04] it=84893 colorings=56200 lazy-girth=47198 last: m=88 classes=7 cclen=71 t=74s
[23:45:04] it=85154 colorings=56400 lazy-girth=47295 last: m=88 classes=7 cclen=69 t=74s
[23:45:04] it=85415 colorings=56600 lazy-girth=47369 last: m=88 classes=7 cclen=70 t=74s
[23:45:04] it=85655 colorings=56800 lazy-girth=47412 last: m=88 classes=7 cclen=71 t=74s
[23:45:05] it=85889 colorings=57000 lazy-girth=47457 last: m=104 classes=8 cclen=66 t=75s
[23:45:05] it=86129 colorings=57200 lazy-girth=47501 last: m=96 classes=8 cclen=69 t=75s
[23:45:05] it=86384 colorings=57400 lazy-girth=47567 last: m=80 classes=6 cclen=72 t=75s
[23:45:05] it=86673 colorings=57600 lazy-girth=47691 last: m=112 classes=8 cclen=69 t=75s
[23:45:06] it=86978 colorings=57800 lazy-girth=47843 last: m=88 classes=7 cclen=70 t=75s
[23:45:06] it=87258 colorings=58000 lazy-girth=47958 last: m=88 classes=7 cclen=71 t=76s
[23:45:06] it=87600 colorings=58200 lazy-girth=48156 last: m=88 classes=7 cclen=70 t=76s
[23:45:06] it=87889 colorings=58400 lazy-girth=48275 last: m=88 classes=7 cclen=61 t=76s
[23:45:06] it=88195 colorings=58600 lazy-girth=48425 last: m=80 classes=6 cclen=72 t=76s
[23:45:07] it=88470 colorings=58800 lazy-girth=48529 last: m=80 classes=6 cclen=72 t=77s
[23:45:07] it=88774 colorings=59000 lazy-girth=48669 last: m=80 classes=6 cclen=72 t=77s
[23:45:07] it=89045 colorings=59200 lazy-girth=48768 last: m=80 classes=6 cclen=72 t=77s
[23:45:07] it=89319 colorings=59400 lazy-girth=48885 last: m=88 classes=7 cclen=70 t=77s
[23:45:08] it=89630 colorings=59600 lazy-girth=49055 last: m=88 classes=6 cclen=72 t=78s
[23:45:08] it=89891 colorings=59800 lazy-girth=49153 last: m=88 classes=7 cclen=71 t=78s
[23:45:08] it=90187 colorings=60000 lazy-girth=49312 last: m=88 classes=7 cclen=70 t=78s
[23:45:08] it=90474 colorings=60200 lazy-girth=49444 last: m=80 classes=6 cclen=72 t=78s
[23:45:09] it=90714 colorings=60400 lazy-girth=49504 last: m=80 classes=6 cclen=72 t=79s
[23:45:09] it=91003 colorings=60600 lazy-girth=49636 last: m=88 classes=7 cclen=69 t=79s
[23:45:09] it=91221 colorings=60800 lazy-girth=49658 last: m=80 classes=6 cclen=71 t=79s
[23:45:10] it=91505 colorings=61000 lazy-girth=49775 last: m=88 classes=6 cclen=70 t=80s
[23:45:10] it=91748 colorings=61200 lazy-girth=49838 last: m=80 classes=6 cclen=71 t=80s
[23:45:10] it=92000 colorings=61400 lazy-girth=49912 last: m=80 classes=6 cclen=72 t=80s
[23:45:10] it=92255 colorings=61600 lazy-girth=49984 last: m=88 classes=7 cclen=71 t=80s
[23:45:11] it=92817 colorings=61800 lazy-girth=50677 last: m=88 classes=7 cclen=70 t=81s
[23:45:11] it=93205 colorings=62000 lazy-girth=51021 last: m=88 classes=7 cclen=71 t=81s
[23:45:12] it=93557 colorings=62200 lazy-girth=51316 last: m=88 classes=7 cclen=71 t=82s
[23:45:12] it=93830 colorings=62400 lazy-girth=51429 last: m=88 classes=7 cclen=71 t=82s
[23:45:12] it=94131 colorings=62600 lazy-girth=51573 last: m=88 classes=7 cclen=70 t=82s
[23:45:13] it=94413 colorings=62800 lazy-girth=51697 last: m=96 classes=8 cclen=65 t=82s
[23:45:13] it=94650 colorings=63000 lazy-girth=51761 last: m=96 classes=8 cclen=65 t=83s
[23:45:13] it=94910 colorings=63200 lazy-girth=51877 last: m=88 classes=7 cclen=70 t=83s
[23:45:13] it=95223 colorings=63400 lazy-girth=52040 last: m=96 classes=7 cclen=68 t=83s
[23:45:14] it=95454 colorings=63600 lazy-girth=52075 last: m=96 classes=8 cclen=70 t=84s
[23:45:14] it=95747 colorings=63800 lazy-girth=52210 last: m=88 classes=7 cclen=71 t=84s
[23:45:14] it=96011 colorings=64000 lazy-girth=52313 last: m=88 classes=7 cclen=67 t=84s
[23:45:14] it=96258 colorings=64200 lazy-girth=52389 last: m=88 classes=7 cclen=68 t=84s
[23:45:15] it=96543 colorings=64400 lazy-girth=52511 last: m=88 classes=7 cclen=70 t=85s
[23:45:15] it=96828 colorings=64600 lazy-girth=52639 last: m=88 classes=7 cclen=71 t=85s
[23:45:15] it=97144 colorings=64800 lazy-girth=52796 last: m=88 classes=7 cclen=71 t=85s
[23:45:15] it=97426 colorings=65000 lazy-girth=52916 last: m=88 classes=7 cclen=70 t=85s
[23:45:16] it=97717 colorings=65200 lazy-girth=53056 last: m=96 classes=8 cclen=69 t=86s
[23:45:16] it=98016 colorings=65400 lazy-girth=53210 last: m=88 classes=7 cclen=70 t=86s
[23:45:16] it=98241 colorings=65600 lazy-girth=53246 last: m=96 classes=8 cclen=69 t=86s
[23:45:17] it=98627 colorings=65800 lazy-girth=53577 last: m=88 classes=7 cclen=70 t=87s
[23:45:17] it=98953 colorings=66000 lazy-girth=53788 last: m=88 classes=7 cclen=71 t=87s
[23:45:17] it=99254 colorings=66200 lazy-girth=53933 last: m=88 classes=6 cclen=70 t=87s
[23:45:17] it=99533 colorings=66400 lazy-girth=54067 last: m=88 classes=7 cclen=71 t=87s
[23:45:18] it=99880 colorings=66600 lazy-girth=54311 last: m=88 classes=7 cclen=68 t=88s
[23:45:18] it=100122 colorings=66800 lazy-girth=54363 last: m=80 classes=6 cclen=72 t=88s
[23:45:18] it=100427 colorings=67000 lazy-girth=54506 last: m=96 classes=8 cclen=69 t=88s
[23:45:18] it=100751 colorings=67200 lazy-girth=54706 last: m=96 classes=7 cclen=68 t=88s
[23:45:19] it=101140 colorings=67400 lazy-girth=55092 last: m=88 classes=7 cclen=71 t=89s
[23:45:19] it=101426 colorings=67600 lazy-girth=55223 last: m=80 classes=6 cclen=71 t=89s
[23:45:19] it=101660 colorings=67800 lazy-girth=55283 last: m=96 classes=7 cclen=70 t=89s
[23:45:19] it=101952 colorings=68000 lazy-girth=55422 last: m=88 classes=7 cclen=65 t=89s
[23:45:20] it=102254 colorings=68200 lazy-girth=55601 last: m=88 classes=7 cclen=69 t=90s
[23:45:20] it=102567 colorings=68400 lazy-girth=55776 last: m=80 classes=6 cclen=71 t=90s
[23:45:20] it=102877 colorings=68600 lazy-girth=55959 last: m=88 classes=7 cclen=69 t=90s
[23:45:20] it=103140 colorings=68800 lazy-girth=56062 last: m=80 classes=6 cclen=70 t=90s
[23:45:21] it=103442 colorings=69000 lazy-girth=56229 last: m=88 classes=7 cclen=69 t=91s
[23:45:21] it=103751 colorings=69200 lazy-girth=56395 last: m=88 classes=7 cclen=70 t=91s
[23:45:21] it=104037 colorings=69400 lazy-girth=56504 last: m=88 classes=6 cclen=67 t=91s
[23:45:21] it=104322 colorings=69600 lazy-girth=56641 last: m=88 classes=7 cclen=69 t=91s
[23:45:22] it=104588 colorings=69800 lazy-girth=56744 last: m=88 classes=7 cclen=70 t=92s
[23:45:22] it=104837 colorings=70000 lazy-girth=56809 last: m=88 classes=8 cclen=70 t=92s
[23:45:22] it=105114 colorings=70200 lazy-girth=56900 last: m=88 classes=7 cclen=71 t=92s
[23:45:22] it=105413 colorings=70400 lazy-girth=57040 last: m=88 classes=7 cclen=71 t=92s
[23:45:23] it=105745 colorings=70600 lazy-girth=57243 last: m=96 classes=7 cclen=71 t=93s
[23:45:23] it=106006 colorings=70800 lazy-girth=57312 last: m=88 classes=7 cclen=70 t=93s
[23:45:23] it=106288 colorings=71000 lazy-girth=57413 last: m=88 classes=7 cclen=70 t=93s
[23:45:24] it=106660 colorings=71200 lazy-girth=57684 last: m=96 classes=8 cclen=69 t=94s
[23:45:24] it=107014 colorings=71400 lazy-girth=57900 last: m=88 classes=7 cclen=69 t=94s
[23:45:24] it=107293 colorings=71600 lazy-girth=57999 last: m=88 classes=7 cclen=71 t=94s
[23:45:25] it=107563 colorings=71800 lazy-girth=58075 last: m=88 classes=7 cclen=60 t=95s
[23:45:25] it=107837 colorings=72000 lazy-girth=58160 last: m=88 classes=7 cclen=71 t=95s
[23:45:25] it=108124 colorings=72200 lazy-girth=58275 last: m=88 classes=7 cclen=71 t=95s
[23:45:25] it=108401 colorings=72400 lazy-girth=58370 last: m=88 classes=7 cclen=71 t=95s
[23:45:26] it=108764 colorings=72600 lazy-girth=58619 last: m=88 classes=7 cclen=69 t=96s
[23:45:26] it=109013 colorings=72800 lazy-girth=58673 last: m=88 classes=7 cclen=69 t=96s
[23:45:26] it=109276 colorings=73000 lazy-girth=58741 last: m=88 classes=7 cclen=70 t=96s
[23:45:27] it=109531 colorings=73200 lazy-girth=58806 last: m=88 classes=7 cclen=69 t=97s
[23:45:27] it=109804 colorings=73400 lazy-girth=58888 last: m=88 classes=7 cclen=69 t=97s
[23:45:27] it=110047 colorings=73600 lazy-girth=58938 last: m=88 classes=7 cclen=71 t=97s
[23:45:27] it=110317 colorings=73800 lazy-girth=59017 last: m=88 classes=7 cclen=71 t=97s
[23:45:28] it=110585 colorings=74000 lazy-girth=59097 last: m=88 classes=7 cclen=70 t=98s
[23:45:28] it=110836 colorings=74200 lazy-girth=59161 last: m=88 classes=8 cclen=70 t=98s
[23:45:28] it=111085 colorings=74400 lazy-girth=59213 last: m=88 classes=7 cclen=71 t=98s
[23:45:28] it=111344 colorings=74600 lazy-girth=59279 last: m=88 classes=6 cclen=72 t=98s
[23:45:29] it=111628 colorings=74800 lazy-girth=59411 last: m=88 classes=7 cclen=70 t=99s
[23:45:29] it=111879 colorings=75000 lazy-girth=59479 last: m=80 classes=6 cclen=72 t=99s
[23:45:29] it=112114 colorings=75200 lazy-girth=59527 last: m=96 classes=6 cclen=66 t=99s
[23:45:29] it=112378 colorings=75400 lazy-girth=59620 last: m=88 classes=7 cclen=69 t=99s
[23:45:30] it=112650 colorings=75600 lazy-girth=59745 last: m=80 classes=6 cclen=72 t=99s
[23:45:30] it=112925 colorings=75800 lazy-girth=59848 last: m=80 classes=6 cclen=71 t=100s
[23:45:30] it=113190 colorings=76000 lazy-girth=59931 last: m=104 classes=8 cclen=61 t=100s
[23:45:30] it=113451 colorings=76200 lazy-girth=60022 last: m=96 classes=8 cclen=68 t=100s
[23:45:30] it=113685 colorings=76400 lazy-girth=60065 last: m=80 classes=6 cclen=72 t=100s
[23:45:31] it=113978 colorings=76600 lazy-girth=60201 last: m=80 classes=6 cclen=72 t=101s
[23:45:31] it=114244 colorings=76800 lazy-girth=60288 last: m=88 classes=7 cclen=71 t=101s
[23:45:31] it=114518 colorings=77000 lazy-girth=60389 last: m=88 classes=7 cclen=70 t=101s
[23:45:31] it=114825 colorings=77200 lazy-girth=60534 last: m=88 classes=7 cclen=69 t=101s
[23:45:32] it=115072 colorings=77400 lazy-girth=60597 last: m=104 classes=8 cclen=60 t=102s
[23:45:32] it=115371 colorings=77600 lazy-girth=60722 last: m=88 classes=7 cclen=71 t=102s
[23:45:32] it=115599 colorings=77800 lazy-girth=60755 last: m=96 classes=8 cclen=67 t=102s
[23:45:32] it=115839 colorings=78000 lazy-girth=60802 last: m=88 classes=7 cclen=70 t=102s
[23:45:33] it=116105 colorings=78200 lazy-girth=60876 last: m=88 classes=8 cclen=70 t=103s
[23:45:33] it=116344 colorings=78400 lazy-girth=60915 last: m=88 classes=7 cclen=71 t=103s
[23:45:33] it=116575 colorings=78600 lazy-girth=60962 last: m=88 classes=7 cclen=71 t=103s
[23:45:33] it=116811 colorings=78800 lazy-girth=61003 last: m=88 classes=7 cclen=71 t=103s
[23:45:34] it=117115 colorings=79000 lazy-girth=61128 last: m=88 classes=7 cclen=71 t=104s
[23:45:34] it=117380 colorings=79200 lazy-girth=61205 last: m=88 classes=7 cclen=70 t=104s
[23:45:34] it=117638 colorings=79400 lazy-girth=61267 last: m=88 classes=7 cclen=71 t=104s
[23:45:34] it=117902 colorings=79600 lazy-girth=61346 last: m=96 classes=8 cclen=69 t=104s
[23:45:35] it=118176 colorings=79800 lazy-girth=61431 last: m=96 classes=8 cclen=70 t=105s
[23:45:35] it=118454 colorings=80000 lazy-girth=61533 last: m=88 classes=7 cclen=70 t=105s
[23:45:35] it=118706 colorings=80200 lazy-girth=61589 last: m=96 classes=8 cclen=64 t=105s
[23:45:35] it=118940 colorings=80400 lazy-girth=61625 last: m=88 classes=8 cclen=69 t=105s
[23:45:35] it=119170 colorings=80600 lazy-girth=61665 last: m=80 classes=6 cclen=72 t=105s
[23:45:36] it=119466 colorings=80800 lazy-girth=61796 last: m=80 classes=6 cclen=72 t=106s
[23:45:36] it=119727 colorings=81000 lazy-girth=61877 last: m=88 classes=6 cclen=72 t=106s
[23:45:36] it=119976 colorings=81200 lazy-girth=61945 last: m=88 classes=7 cclen=70 t=106s
[23:45:36] it=120183 colorings=81400 lazy-girth=61954 last: m=88 classes=7 cclen=71 t=106s
[23:45:37] it=120401 colorings=81600 lazy-girth=61973 last: m=88 classes=7 cclen=69 t=107s
[23:45:37] it=120694 colorings=81800 lazy-girth=62081 last: m=88 classes=7 cclen=69 t=107s
[23:45:37] it=120939 colorings=82000 lazy-girth=62129 last: m=88 classes=7 cclen=70 t=107s
[23:45:37] it=121167 colorings=82200 lazy-girth=62158 last: m=88 classes=7 cclen=70 t=107s
[23:45:38] it=121447 colorings=82400 lazy-girth=62246 last: m=88 classes=7 cclen=70 t=108s
[23:45:38] it=121697 colorings=82600 lazy-girth=62318 last: m=88 classes=7 cclen=71 t=108s
[23:45:38] it=121979 colorings=82800 lazy-girth=62433 last: m=88 classes=6 cclen=72 t=108s
[23:45:38] it=122244 colorings=83000 lazy-girth=62519 last: m=80 classes=6 cclen=72 t=108s
[23:45:38] it=122489 colorings=83200 lazy-girth=62580 last: m=80 classes=6 cclen=71 t=108s
[23:45:39] it=122763 colorings=83400 lazy-girth=62681 last: m=80 classes=6 cclen=70 t=109s
[23:45:39] it=123021 colorings=83600 lazy-girth=62768 last: m=88 classes=6 cclen=71 t=109s
[23:45:39] it=123276 colorings=83800 lazy-girth=62826 last: m=88 classes=7 cclen=70 t=109s
[23:45:39] it=123525 colorings=84000 lazy-girth=62888 last: m=80 classes=6 cclen=71 t=109s
[23:45:40] it=123776 colorings=84200 lazy-girth=62955 last: m=88 classes=7 cclen=70 t=110s
[23:45:40] it=124005 colorings=84400 lazy-girth=62996 last: m=80 classes=6 cclen=72 t=110s
[23:45:40] it=124258 colorings=84600 lazy-girth=63073 last: m=80 classes=6 cclen=72 t=110s
[23:45:40] it=124515 colorings=84800 lazy-girth=63150 last: m=88 classes=7 cclen=70 t=110s
[23:45:40] it=124766 colorings=85000 lazy-girth=63214 last: m=88 classes=7 cclen=63 t=110s
[23:45:41] it=124999 colorings=85200 lazy-girth=63251 last: m=88 classes=7 cclen=70 t=111s
[23:45:41] it=125237 colorings=85400 lazy-girth=63297 last: m=80 classes=6 cclen=71 t=111s
[23:45:41] it=125485 colorings=85600 lazy-girth=63361 last: m=80 classes=6 cclen=69 t=111s
[23:45:41] it=125721 colorings=85800 lazy-girth=63411 last: m=88 classes=7 cclen=71 t=111s
[23:45:41] it=125950 colorings=86000 lazy-girth=63448 last: m=80 classes=6 cclen=71 t=111s
[23:45:42] it=126158 colorings=86200 lazy-girth=63458 last: m=88 classes=7 cclen=70 t=112s
[23:45:42] it=126594 colorings=86400 lazy-girth=63915 last: m=104 classes=8 cclen=55 t=112s
[23:45:43] it=127281 colorings=86600 lazy-girth=64785 last: m=104 classes=8 cclen=63 t=113s
[23:45:44] it=127852 colorings=86800 lazy-girth=65679 last: m=104 classes=8 cclen=64 t=114s
[23:45:44] it=128362 colorings=87000 lazy-girth=66238 last: m=88 classes=7 cclen=70 t=114s
[23:45:45] it=128690 colorings=87200 lazy-girth=66421 last: m=88 classes=7 cclen=71 t=115s
[23:45:45] it=128974 colorings=87400 lazy-girth=66550 last: m=96 classes=8 cclen=67 t=115s
[23:45:45] it=129289 colorings=87600 lazy-girth=66726 last: m=88 classes=7 cclen=71 t=115s
[23:45:45] it=129582 colorings=87800 lazy-girth=66897 last: m=104 classes=7 cclen=61 t=115s
[23:45:46] it=129940 colorings=88000 lazy-girth=67160 last: m=88 classes=6 cclen=72 t=116s
[23:45:46] it=130277 colorings=88200 lazy-girth=67353 last: m=80 classes=6 cclen=72 t=116s
[23:45:46] it=130534 colorings=88400 lazy-girth=67445 last: m=88 classes=6 cclen=71 t=116s
[23:45:47] it=130832 colorings=88600 lazy-girth=67611 last: m=88 classes=7 cclen=70 t=117s
[23:45:47] it=131103 colorings=88800 lazy-girth=67725 last: m=104 classes=8 cclen=60 t=117s
[23:45:47] it=131360 colorings=89000 lazy-girth=67802 last: m=88 classes=7 cclen=71 t=117s
[23:45:47] it=131604 colorings=89200 lazy-girth=67884 last: m=88 classes=7 cclen=68 t=117s
[23:45:48] it=131991 colorings=89400 lazy-girth=68217 last: m=88 classes=7 cclen=71 t=118s
[23:45:48] it=132333 colorings=89600 lazy-girth=68410 last: m=96 classes=7 cclen=68 t=118s
[23:45:48] it=132578 colorings=89800 lazy-girth=68483 last: m=80 classes=6 cclen=72 t=118s
[23:45:48] it=132865 colorings=90000 lazy-girth=68616 last: m=96 classes=8 cclen=69 t=118s
[23:45:49] it=133135 colorings=90200 lazy-girth=68703 last: m=88 classes=7 cclen=65 t=119s
[23:45:49] it=133416 colorings=90400 lazy-girth=68804 last: m=80 classes=6 cclen=71 t=119s
[23:45:49] it=133745 colorings=90600 lazy-girth=69006 last: m=88 classes=7 cclen=70 t=119s
[23:45:49] it=134076 colorings=90800 lazy-girth=69243 last: m=96 classes=7 cclen=67 t=119s
[23:45:50] it=134359 colorings=91000 lazy-girth=69352 last: m=88 classes=8 cclen=59 t=120s
[23:45:50] it=134638 colorings=91200 lazy-girth=69486 last: m=80 classes=6 cclen=70 t=120s
[23:45:50] it=134898 colorings=91400 lazy-girth=69574 last: m=104 classes=8 cclen=55 t=120s
[23:45:50] it=135136 colorings=91600 lazy-girth=69624 last: m=88 classes=6 cclen=72 t=120s
[23:45:51] it=135404 colorings=91800 lazy-girth=69722 last: m=80 classes=6 cclen=72 t=121s
[23:45:51] it=135660 colorings=92000 lazy-girth=69798 last: m=88 classes=7 cclen=71 t=121s
[23:45:51] it=135917 colorings=92200 lazy-girth=69881 last: m=80 classes=6 cclen=71 t=121s
[23:45:51] it=136293 colorings=92400 lazy-girth=70130 last: m=88 classes=7 cclen=69 t=121s
[23:45:52] it=136599 colorings=92600 lazy-girth=70265 last: m=88 classes=7 cclen=70 t=122s
[23:45:52] it=136887 colorings=92800 lazy-girth=70368 last: m=88 classes=7 cclen=71 t=122s
[23:45:52] it=137153 colorings=93000 lazy-girth=70450 last: m=88 classes=7 cclen=69 t=122s
[23:45:52] it=137474 colorings=93200 lazy-girth=70640 last: m=88 classes=7 cclen=71 t=122s
[23:45:53] it=137731 colorings=93400 lazy-girth=70704 last: m=88 classes=7 cclen=71 t=123s
[23:45:53] it=137998 colorings=93600 lazy-girth=70780 last: m=96 classes=8 cclen=68 t=123s
[23:45:53] it=138270 colorings=93800 lazy-girth=70875 last: m=88 classes=7 cclen=69 t=123s
[23:45:53] it=138516 colorings=94000 lazy-girth=70931 last: m=88 classes=7 cclen=70 t=123s
[23:45:54] it=138795 colorings=94200 lazy-girth=71049 last: m=96 classes=8 cclen=69 t=124s
[23:45:54] it=139053 colorings=94400 lazy-girth=71136 last: m=96 classes=8 cclen=70 t=124s
[23:45:54] it=139297 colorings=94600 lazy-girth=71211 last: m=88 classes=7 cclen=71 t=124s
[23:45:54] it=139564 colorings=94800 lazy-girth=71311 last: m=88 classes=7 cclen=69 t=124s
[23:45:54] it=139794 colorings=95000 lazy-girth=71366 last: m=88 classes=7 cclen=71 t=124s
[23:45:55] it=140061 colorings=95200 lazy-girth=71458 last: m=88 classes=8 cclen=69 t=125s
[23:45:55] it=140309 colorings=95400 lazy-girth=71519 last: m=96 classes=8 cclen=65 t=125s
[23:45:55] it=140560 colorings=95600 lazy-girth=71621 last: m=96 classes=8 cclen=70 t=125s
[23:45:55] it=140789 colorings=95800 lazy-girth=71660 last: m=96 classes=8 cclen=58 t=125s
[23:45:56] it=141010 colorings=96000 lazy-girth=71695 last: m=96 classes=8 cclen=70 t=126s
[23:45:56] it=141291 colorings=96200 lazy-girth=71829 last: m=88 classes=7 cclen=70 t=126s
[23:45:56] it=141543 colorings=96400 lazy-girth=71903 last: m=88 classes=7 cclen=71 t=126s
[23:45:56] it=141790 colorings=96600 lazy-girth=71967 last: m=104 classes=8 cclen=69 t=126s
[23:45:57] it=142056 colorings=96800 lazy-girth=72077 last: m=96 classes=7 cclen=71 t=127s
[23:45:57] it=142366 colorings=97000 lazy-girth=72234 last: m=88 classes=7 cclen=71 t=127s
[23:45:57] it=142644 colorings=97200 lazy-girth=72328 last: m=88 classes=7 cclen=71 t=127s
[23:45:57] it=142911 colorings=97400 lazy-girth=72419 last: m=88 classes=6 cclen=70 t=127s
[23:45:58] it=143229 colorings=97600 lazy-girth=72573 last: m=80 classes=6 cclen=72 t=128s
[23:45:58] it=143513 colorings=97800 lazy-girth=72700 last: m=80 classes=6 cclen=71 t=128s
[23:45:58] it=143800 colorings=98000 lazy-girth=72812 last: m=80 classes=6 cclen=72 t=128s
[23:45:58] it=144037 colorings=98200 lazy-girth=72864 last: m=80 classes=6 cclen=71 t=128s
[23:45:59] it=144274 colorings=98400 lazy-girth=72914 last: m=88 classes=7 cclen=71 t=129s
[23:45:59] it=144522 colorings=98600 lazy-girth=72976 last: m=88 classes=7 cclen=71 t=129s
[23:45:59] it=144790 colorings=98800 lazy-girth=73094 last: m=88 classes=7 cclen=71 t=129s
[23:45:59] it=145063 colorings=99000 lazy-girth=73208 last: m=96 classes=8 cclen=70 t=129s
[23:45:59] it=145295 colorings=99200 lazy-girth=73261 last: m=96 classes=8 cclen=70 t=129s
[23:46:00] it=145627 colorings=99400 lazy-girth=73457 last: m=96 classes=8 cclen=70 t=130s
[23:46:00] it=145859 colorings=99600 lazy-girth=73494 last: m=88 classes=7 cclen=69 t=130s
[23:46:00] it=146108 colorings=99800 lazy-girth=73556 last: m=88 classes=7 cclen=70 t=130s
[23:46:00] it=146351 colorings=100000 lazy-girth=73623 last: m=88 classes=7 cclen=71 t=130s
[23:46:01] it=146646 colorings=100200 lazy-girth=73745 last: m=88 classes=7 cclen=71 t=131s
[23:46:01] it=146924 colorings=100400 lazy-girth=73836 last: m=104 classes=8 cclen=63 t=131s
[23:46:01] it=147167 colorings=100600 lazy-girth=73891 last: m=88 classes=7 cclen=70 t=131s
[23:46:01] it=147405 colorings=100800 lazy-girth=73937 last: m=104 classes=8 cclen=67 t=131s
[23:46:02] it=147649 colorings=101000 lazy-girth=74000 last: m=96 classes=7 cclen=71 t=132s
[23:46:02] it=147926 colorings=101200 lazy-girth=74099 last: m=88 classes=7 cclen=69 t=132s
[23:46:02] it=148180 colorings=101400 lazy-girth=74155 last: m=88 classes=7 cclen=71 t=132s
[23:46:02] it=148438 colorings=101600 lazy-girth=74240 last: m=80 classes=6 cclen=70 t=132s
[23:46:03] it=148698 colorings=101800 lazy-girth=74314 last: m=80 classes=6 cclen=72 t=133s
[23:46:03] it=148975 colorings=102000 lazy-girth=74424 last: m=96 classes=7 cclen=70 t=133s
[23:46:03] it=149226 colorings=102200 lazy-girth=74492 last: m=88 classes=6 cclen=71 t=133s
[23:46:03] it=149486 colorings=102400 lazy-girth=74574 last: m=88 classes=6 cclen=69 t=133s
[23:46:03] it=149740 colorings=102600 lazy-girth=74646 last: m=80 classes=6 cclen=71 t=133s
[23:46:04] it=150014 colorings=102800 lazy-girth=74742 last: m=80 classes=6 cclen=72 t=134s
[23:46:04] it=150299 colorings=103000 lazy-girth=74863 last: m=88 classes=6 cclen=72 t=134s
[23:46:04] it=150585 colorings=103200 lazy-girth=74991 last: m=88 classes=7 cclen=61 t=134s
[23:46:04] it=150807 colorings=103400 lazy-girth=75020 last: m=88 classes=7 cclen=65 t=134s
[23:46:05] it=151029 colorings=103600 lazy-girth=75051 last: m=88 classes=6 cclen=70 t=135s
[23:46:05] it=151297 colorings=103800 lazy-girth=75146 last: m=96 classes=7 cclen=71 t=135s
[23:46:05] it=151555 colorings=104000 lazy-girth=75220 last: m=80 classes=6 cclen=72 t=135s
[23:46:05] it=151777 colorings=104200 lazy-girth=75253 last: m=88 classes=7 cclen=70 t=135s
[23:46:06] it=152006 colorings=104400 lazy-girth=75294 last: m=104 classes=8 cclen=63 t=136s
[23:46:06] it=152238 colorings=104600 lazy-girth=75330 last: m=104 classes=8 cclen=62 t=136s
[23:46:06] it=152525 colorings=104800 lazy-girth=75461 last: m=96 classes=8 cclen=65 t=136s
[23:46:06] it=152803 colorings=105000 lazy-girth=75585 last: m=80 classes=6 cclen=72 t=136s
[23:46:07] it=153038 colorings=105200 lazy-girth=75627 last: m=88 classes=8 cclen=68 t=137s
[23:46:07] it=153282 colorings=105400 lazy-girth=75688 last: m=80 classes=6 cclen=67 t=137s
[23:46:07] it=153552 colorings=105600 lazy-girth=75779 last: m=88 classes=7 cclen=71 t=137s
[23:46:07] it=153801 colorings=105800 lazy-girth=75850 last: m=80 classes=6 cclen=69 t=137s
[23:46:08] it=154069 colorings=106000 lazy-girth=75947 last: m=80 classes=6 cclen=71 t=137s
[23:46:08] it=154324 colorings=106200 lazy-girth=76014 last: m=104 classes=8 cclen=68 t=138s
[23:46:08] it=154585 colorings=106400 lazy-girth=76091 last: m=88 classes=6 cclen=70 t=138s
[23:46:08] it=154842 colorings=106600 lazy-girth=76166 last: m=80 classes=6 cclen=72 t=138s
[23:46:09] it=155084 colorings=106800 lazy-girth=76220 last: m=88 classes=7 cclen=70 t=139s
[23:46:10] it=155308 colorings=107000 lazy-girth=76248 last: m=88 classes=8 cclen=67 t=140s
[23:46:10] it=155547 colorings=107200 lazy-girth=76303 last: m=80 classes=6 cclen=72 t=140s
[23:46:10] it=155762 colorings=107400 lazy-girth=76330 last: m=80 classes=6 cclen=71 t=140s
[23:46:11] it=156145 colorings=107600 lazy-girth=76708 last: m=88 classes=7 cclen=70 t=141s
[23:46:11] it=156460 colorings=107800 lazy-girth=76884 last: m=88 classes=7 cclen=69 t=141s
[23:46:11] it=156756 colorings=108000 lazy-girth=77066 last: m=96 classes=7 cclen=70 t=141s
[23:46:12] it=157112 colorings=108200 lazy-girth=77324 last: m=88 classes=7 cclen=67 t=142s
[23:46:12] it=157482 colorings=108400 lazy-girth=77617 last: m=88 classes=7 cclen=71 t=142s
[23:46:12] it=157783 colorings=108600 lazy-girth=77765 last: m=88 classes=7 cclen=71 t=142s
[23:46:13] it=158146 colorings=108800 lazy-girth=78043 last: m=88 classes=7 cclen=70 t=143s
[23:46:13] it=158567 colorings=109000 lazy-girth=78465 last: m=104 classes=8 cclen=60 t=143s
[23:46:14] it=159007 colorings=109200 lazy-girth=78877 last: m=88 classes=7 cclen=70 t=144s
[23:46:14] it=159301 colorings=109400 lazy-girth=79036 last: m=88 classes=7 cclen=71 t=144s
[23:46:15] it=159606 colorings=109600 lazy-girth=79209 last: m=88 classes=8 cclen=69 t=145s
[23:46:15] it=159875 colorings=109800 lazy-girth=79302 last: m=88 classes=7 cclen=69 t=145s
[23:46:15] it=160150 colorings=110000 lazy-girth=79401 last: m=96 classes=7 cclen=71 t=145s
[23:46:16] it=160469 colorings=110200 lazy-girth=79575 last: m=96 classes=7 cclen=71 t=146s
[23:46:16] it=160718 colorings=110400 lazy-girth=79655 last: m=96 classes=7 cclen=71 t=146s
[23:46:16] it=161036 colorings=110600 lazy-girth=79827 last: m=88 classes=7 cclen=71 t=146s
[23:46:17] it=161315 colorings=110800 lazy-girth=79950 last: m=88 classes=7 cclen=71 t=147s
[23:46:17] it=161605 colorings=111000 lazy-girth=80073 last: m=104 classes=8 cclen=69 t=147s
[23:46:17] it=161954 colorings=111200 lazy-girth=80264 last: m=88 classes=7 cclen=69 t=147s
[23:46:18] it=162246 colorings=111400 lazy-girth=80398 last: m=88 classes=7 cclen=71 t=148s
[23:46:18] it=162481 colorings=111600 lazy-girth=80453 last: m=96 classes=7 cclen=65 t=148s
[23:46:18] it=162755 colorings=111800 lazy-girth=80581 last: m=88 classes=7 cclen=71 t=148s
[23:46:19] it=163003 colorings=112000 lazy-girth=80644 last: m=88 classes=7 cclen=71 t=149s
[23:46:19] it=163287 colorings=112200 lazy-girth=80756 last: m=88 classes=6 cclen=70 t=149s
[23:46:19] it=163613 colorings=112400 lazy-girth=80938 last: m=88 classes=7 cclen=68 t=149s
[23:46:20] it=163886 colorings=112600 lazy-girth=81028 last: m=104 classes=8 cclen=56 t=150s
[23:46:20] it=164109 colorings=112800 lazy-girth=81057 last: m=88 classes=7 cclen=71 t=150s
[23:46:20] it=164330 colorings=113000 lazy-girth=81084 last: m=88 classes=7 cclen=71 t=150s
[23:46:21] it=164567 colorings=113200 lazy-girth=81139 last: m=88 classes=8 cclen=70 t=151s
[23:46:21] it=164809 colorings=113400 lazy-girth=81215 last: m=96 classes=8 cclen=70 t=151s
[23:46:21] it=165061 colorings=113600 lazy-girth=81302 last: m=96 classes=8 cclen=70 t=151s
[23:46:21] it=165323 colorings=113800 lazy-girth=81395 last: m=88 classes=8 cclen=70 t=151s
[23:46:22] it=165613 colorings=114000 lazy-girth=81551 last: m=88 classes=7 cclen=71 t=152s
[23:46:22] it=165879 colorings=114200 lazy-girth=81664 last: m=88 classes=7 cclen=70 t=152s
[23:46:22] it=166106 colorings=114400 lazy-girth=81719 last: m=88 classes=8 cclen=70 t=152s
[23:46:23] it=166392 colorings=114600 lazy-girth=81865 last: m=88 classes=7 cclen=71 t=153s
[23:46:23] it=166632 colorings=114800 lazy-girth=81943 last: m=96 classes=8 cclen=69 t=153s
[23:46:23] it=166910 colorings=115000 lazy-girth=82128 last: m=88 classes=7 cclen=70 t=153s
[23:46:24] it=167209 colorings=115200 lazy-girth=82365 last: m=88 classes=7 cclen=69 t=154s
[23:46:24] it=167464 colorings=115400 lazy-girth=82451 last: m=96 classes=8 cclen=69 t=154s
[23:46:24] it=167738 colorings=115600 lazy-girth=82546 last: m=88 classes=7 cclen=70 t=154s
[23:46:25] it=168021 colorings=115800 lazy-girth=82668 last: m=96 classes=8 cclen=70 t=155s
[23:46:25] it=168270 colorings=116000 lazy-girth=82760 last: m=88 classes=8 cclen=70 t=155s
[23:46:25] it=168521 colorings=116200 lazy-girth=82852 last: m=88 classes=7 cclen=68 t=155s
[23:46:25] it=168757 colorings=116400 lazy-girth=82921 last: m=96 classes=7 cclen=71 t=155s
[23:46:26] it=169051 colorings=116600 lazy-girth=83072 last: m=88 classes=7 cclen=69 t=156s
[23:46:26] it=169341 colorings=116800 lazy-girth=83238 last: m=96 classes=8 cclen=69 t=156s
[23:46:27] it=169640 colorings=117000 lazy-girth=83403 last: m=96 classes=8 cclen=70 t=156s
[23:46:27] it=169914 colorings=117200 lazy-girth=83592 last: m=104 classes=8 cclen=66 t=157s
[23:46:27] it=170186 colorings=117400 lazy-girth=83710 last: m=88 classes=8 cclen=70 t=157s
[23:46:28] it=170465 colorings=117600 lazy-girth=83836 last: m=88 classes=7 cclen=71 t=157s
[23:46:28] it=170729 colorings=117800 lazy-girth=83944 last: m=96 classes=8 cclen=69 t=158s
[23:46:28] it=171015 colorings=118000 lazy-girth=84089 last: m=88 classes=7 cclen=71 t=158s
[23:46:28] it=171244 colorings=118200 lazy-girth=84147 last: m=96 classes=8 cclen=69 t=158s
[23:46:29] it=171493 colorings=118400 lazy-girth=84225 last: m=88 classes=8 cclen=69 t=159s
[23:46:29] it=171764 colorings=118600 lazy-girth=84344 last: m=88 classes=7 cclen=68 t=159s
[23:46:29] it=172047 colorings=118800 lazy-girth=84473 last: m=88 classes=7 cclen=69 t=159s
[23:46:30] it=172331 colorings=119000 lazy-girth=84607 last: m=96 classes=8 cclen=68 t=160s
[23:46:30] it=172580 colorings=119200 lazy-girth=84704 last: m=96 classes=8 cclen=70 t=160s
[23:46:30] it=172845 colorings=119400 lazy-girth=84820 last: m=96 classes=7 cclen=67 t=160s
[23:46:31] it=173108 colorings=119600 lazy-girth=84920 last: m=88 classes=7 cclen=71 t=161s
[23:46:31] it=173385 colorings=119800 lazy-girth=85040 last: m=88 classes=7 cclen=70 t=161s
[23:46:31] it=173639 colorings=120000 lazy-girth=85140 last: m=88 classes=7 cclen=70 t=161s
[23:46:32] it=173867 colorings=120200 lazy-girth=85189 last: m=88 classes=7 cclen=69 t=162s
[23:46:32] it=174165 colorings=120400 lazy-girth=85349 last: m=88 classes=8 cclen=68 t=162s
[23:46:32] it=174451 colorings=120600 lazy-girth=85499 last: m=88 classes=7 cclen=70 t=162s
[23:46:33] it=174768 colorings=120800 lazy-girth=85703 last: m=88 classes=7 cclen=70 t=163s
[23:46:33] it=175066 colorings=121000 lazy-girth=85860 last: m=88 classes=7 cclen=70 t=163s
[23:46:33] it=175346 colorings=121200 lazy-girth=85991 last: m=88 classes=7 cclen=67 t=163s
[23:46:34] it=175637 colorings=121400 lazy-girth=86135 last: m=88 classes=7 cclen=71 t=164s
[23:46:34] it=175895 colorings=121600 lazy-girth=86231 last: m=88 classes=8 cclen=70 t=164s
[23:46:34] it=176136 colorings=121800 lazy-girth=86296 last: m=88 classes=8 cclen=65 t=164s
[23:46:35] it=176383 colorings=122000 lazy-girth=86378 last: m=88 classes=7 cclen=71 t=165s
[23:46:35] it=176653 colorings=122200 lazy-girth=86495 last: m=96 classes=8 cclen=68 t=165s
[23:46:35] it=176981 colorings=122400 lazy-girth=86727 last: m=88 classes=7 cclen=70 t=165s
[23:46:36] it=177264 colorings=122600 lazy-girth=86877 last: m=88 classes=8 cclen=70 t=166s
[23:46:36] it=177535 colorings=122800 lazy-girth=87003 last: m=88 classes=8 cclen=67 t=166s
[23:46:37] it=177822 colorings=123000 lazy-girth=87151 last: m=88 classes=7 cclen=71 t=166s
[23:46:37] it=178109 colorings=123200 lazy-girth=87304 last: m=88 classes=8 cclen=70 t=167s
[23:46:37] it=178381 colorings=123400 lazy-girth=87452 last: m=88 classes=7 cclen=69 t=167s
[23:46:38] it=178644 colorings=123600 lazy-girth=87562 last: m=88 classes=7 cclen=70 t=168s
[23:46:38] it=178950 colorings=123800 lazy-girth=87741 last: m=88 classes=7 cclen=71 t=168s
[23:46:38] it=179209 colorings=124000 lazy-girth=87840 last: m=88 classes=8 cclen=70 t=168s
[23:46:39] it=179491 colorings=124200 lazy-girth=87979 last: m=88 classes=7 cclen=70 t=169s
[23:46:39] it=179799 colorings=124400 lazy-girth=88168 last: m=88 classes=8 cclen=68 t=169s
[23:46:39] it=180101 colorings=124600 lazy-girth=88351 last: m=88 classes=7 cclen=71 t=169s
[23:46:40] it=180370 colorings=124800 lazy-girth=88478 last: m=88 classes=7 cclen=69 t=170s
[23:46:40] it=180668 colorings=125000 lazy-girth=88651 last: m=88 classes=7 cclen=71 t=170s
[23:46:41] it=180948 colorings=125200 lazy-girth=88804 last: m=88 classes=7 cclen=71 t=171s
[23:46:41] it=181250 colorings=125400 lazy-girth=89012 last: m=88 classes=7 cclen=70 t=171s
[23:46:42] it=181578 colorings=125600 lazy-girth=89237 last: m=88 classes=7 cclen=71 t=171s
[23:46:42] it=181845 colorings=125800 lazy-girth=89356 last: m=88 classes=7 cclen=70 t=172s
[23:46:42] it=182165 colorings=126000 lazy-girth=89568 last: m=88 classes=7 cclen=67 t=172s
[23:46:43] it=182540 colorings=126200 lazy-girth=89906 last: m=88 classes=7 cclen=68 t=173s
[23:46:43] it=182894 colorings=126400 lazy-girth=90190 last: m=88 classes=7 cclen=70 t=173s
[23:46:44] it=183161 colorings=126600 lazy-girth=90299 last: m=88 classes=7 cclen=71 t=174s
[23:46:44] it=183455 colorings=126800 lazy-girth=90457 last: m=88 classes=7 cclen=71 t=174s
[23:46:45] it=183708 colorings=127000 lazy-girth=90561 last: m=88 classes=8 cclen=68 t=175s
[23:46:45] it=183950 colorings=127200 lazy-girth=90632 last: m=88 classes=8 cclen=70 t=175s
[23:46:45] it=184272 colorings=127400 lazy-girth=90837 last: m=96 classes=8 cclen=68 t=175s
[23:46:46] it=184567 colorings=127600 lazy-girth=90987 last: m=104 classes=8 cclen=63 t=176s
[23:46:46] it=184824 colorings=127800 lazy-girth=91063 last: m=96 classes=8 cclen=70 t=176s
[23:46:46] it=185062 colorings=128000 lazy-girth=91107 last: m=88 classes=7 cclen=53 t=176s
[23:46:47] it=185298 colorings=128200 lazy-girth=91156 last: m=96 classes=8 cclen=70 t=177s
[23:46:47] it=185585 colorings=128400 lazy-girth=91263 last: m=88 classes=7 cclen=71 t=177s
[23:46:47] it=185867 colorings=128600 lazy-girth=91366 last: m=88 classes=7 cclen=70 t=177s
[23:46:48] it=186179 colorings=128800 lazy-girth=91513 last: m=88 classes=7 cclen=71 t=178s
[23:46:48] it=186412 colorings=129000 lazy-girth=91549 last: m=96 classes=8 cclen=68 t=178s
[23:46:49] it=186689 colorings=129200 lazy-girth=91674 last: m=88 classes=7 cclen=70 t=179s
[23:46:49] it=186933 colorings=129400 lazy-girth=91732 last: m=88 classes=7 cclen=69 t=179s
[23:46:49] it=187173 colorings=129600 lazy-girth=91779 last: m=88 classes=8 cclen=69 t=179s
[23:46:49] it=187434 colorings=129800 lazy-girth=91856 last: m=96 classes=8 cclen=67 t=179s
[23:46:50] it=187692 colorings=130000 lazy-girth=91935 last: m=88 classes=7 cclen=71 t=180s
[23:46:50] it=187953 colorings=130200 lazy-girth=92003 last: m=88 classes=7 cclen=71 t=180s
[23:46:51] it=188232 colorings=130400 lazy-girth=92107 last: m=96 classes=8 cclen=70 t=180s
[23:46:51] it=188581 colorings=130600 lazy-girth=92375 last: m=88 classes=7 cclen=70 t=181s
[23:46:51] it=188835 colorings=130800 lazy-girth=92429 last: m=88 classes=8 cclen=66 t=181s
[23:46:52] it=189121 colorings=131000 lazy-girth=92529 last: m=88 classes=7 cclen=71 t=182s
[23:46:52] it=189390 colorings=131200 lazy-girth=92627 last: m=96 classes=8 cclen=70 t=182s
[23:46:52] it=189676 colorings=131400 lazy-girth=92748 last: m=96 classes=8 cclen=66 t=182s
[23:46:53] it=189932 colorings=131600 lazy-girth=92823 last: m=88 classes=7 cclen=71 t=183s
[23:46:53] it=190189 colorings=131800 lazy-girth=92911 last: m=88 classes=7 cclen=70 t=183s
[23:46:53] it=190426 colorings=132000 lazy-girth=92948 last: m=96 classes=7 cclen=71 t=183s
[23:46:54] it=190670 colorings=132200 lazy-girth=93000 last: m=88 classes=6 cclen=70 t=184s
[23:46:54] it=190891 colorings=132400 lazy-girth=93029 last: m=96 classes=8 cclen=68 t=184s
[23:46:54] it=191148 colorings=132600 lazy-girth=93109 last: m=104 classes=8 cclen=67 t=184s
[23:46:55] it=191404 colorings=132800 lazy-girth=93171 last: m=88 classes=7 cclen=71 t=185s
[23:46:55] it=191654 colorings=133000 lazy-girth=93229 last: m=88 classes=7 cclen=68 t=185s
[23:46:55] it=191940 colorings=133200 lazy-girth=93369 last: m=88 classes=7 cclen=70 t=185s
[23:46:56] it=192297 colorings=133400 lazy-girth=93630 last: m=88 classes=7 cclen=67 t=186s
[23:46:56] it=192591 colorings=133600 lazy-girth=93785 last: m=88 classes=7 cclen=70 t=186s
[23:46:57] it=192847 colorings=133800 lazy-girth=93862 last: m=88 classes=7 cclen=69 t=187s
[23:46:57] it=193109 colorings=134000 lazy-girth=93962 last: m=88 classes=7 cclen=71 t=187s
[23:46:57] it=193376 colorings=134200 lazy-girth=94042 last: m=88 classes=7 cclen=71 t=187s
[23:46:58] it=193648 colorings=134400 lazy-girth=94132 last: m=88 classes=7 cclen=67 t=188s
[23:46:58] it=193910 colorings=134600 lazy-girth=94224 last: m=88 classes=7 cclen=70 t=188s
[23:46:58] it=194157 colorings=134800 lazy-girth=94281 last: m=88 classes=8 cclen=70 t=188s
[23:46:59] it=194417 colorings=135000 lazy-girth=94355 last: m=104 classes=8 cclen=66 t=188s
[23:46:59] it=194675 colorings=135200 lazy-girth=94437 last: m=88 classes=7 cclen=71 t=189s
[23:46:59] it=194944 colorings=135400 lazy-girth=94530 last: m=96 classes=8 cclen=69 t=189s
[23:47:00] it=195188 colorings=135600 lazy-girth=94582 last: m=96 classes=7 cclen=65 t=190s
[23:47:00] it=195416 colorings=135800 lazy-girth=94614 last: m=88 classes=7 cclen=68 t=190s
[23:47:00] it=195716 colorings=136000 lazy-girth=94791 last: m=88 classes=7 cclen=71 t=190s
[23:47:01] it=196022 colorings=136200 lazy-girth=94979 last: m=88 classes=7 cclen=69 t=191s
[23:47:01] it=196303 colorings=136400 lazy-girth=95089 last: m=96 classes=7 cclen=70 t=191s
[23:47:02] it=196544 colorings=136600 lazy-girth=95145 last: m=96 classes=8 cclen=69 t=192s
[23:47:02] it=196829 colorings=136800 lazy-girth=95296 last: m=88 classes=6 cclen=68 t=192s
[23:47:02] it=197088 colorings=137000 lazy-girth=95382 last: m=88 classes=8 cclen=69 t=192s
[23:47:03] it=197326 colorings=137200 lazy-girth=95432 last: m=88 classes=7 cclen=71 t=193s
[23:47:03] it=197545 colorings=137400 lazy-girth=95452 last: m=96 classes=8 cclen=69 t=193s
[23:47:03] it=197776 colorings=137600 lazy-girth=95488 last: m=96 classes=8 cclen=70 t=193s
[23:47:04] it=198021 colorings=137800 lazy-girth=95546 last: m=96 classes=8 cclen=70 t=194s
[23:47:04] it=198356 colorings=138000 lazy-girth=95773 last: m=88 classes=7 cclen=70 t=194s
[23:47:04] it=198616 colorings=138200 lazy-girth=95838 last: m=88 classes=7 cclen=71 t=194s
[23:47:05] it=198912 colorings=138400 lazy-girth=95995 last: m=96 classes=8 cclen=70 t=195s
[23:47:05] it=199200 colorings=138600 lazy-girth=96140 last: m=96 classes=8 cclen=70 t=195s
[23:47:06] it=199427 colorings=138800 lazy-girth=96171 last: m=96 classes=7 cclen=69 t=195s
[23:47:06] it=199668 colorings=139000 lazy-girth=96215 last: m=88 classes=7 cclen=69 t=196s
[23:47:06] it=199936 colorings=139200 lazy-girth=96304 last: m=104 classes=8 cclen=63 t=196s
[23:47:07] it=200217 colorings=139400 lazy-girth=96415 last: m=96 classes=8 cclen=69 t=197s
[23:47:07] it=200498 colorings=139600 lazy-girth=96537 last: m=88 classes=6 cclen=70 t=197s
[23:47:07] it=200751 colorings=139800 lazy-girth=96618 last: m=88 classes=7 cclen=71 t=197s
[23:47:08] it=201024 colorings=140000 lazy-girth=96729 last: m=96 classes=8 cclen=67 t=198s
[23:47:08] it=201279 colorings=140200 lazy-girth=96806 last: m=88 classes=6 cclen=71 t=198s
[23:47:08] it=201559 colorings=140400 lazy-girth=96945 last: m=88 classes=7 cclen=70 t=198s
[23:47:09] it=201837 colorings=140600 lazy-girth=97050 last: m=88 classes=7 cclen=70 t=199s
[23:47:09] it=202106 colorings=140800 lazy-girth=97138 last: m=88 classes=7 cclen=71 t=199s
[23:47:10] it=202417 colorings=141000 lazy-girth=97286 last: m=88 classes=7 cclen=71 t=200s
[23:47:10] it=202696 colorings=141200 lazy-girth=97388 last: m=88 classes=7 cclen=70 t=200s
[23:47:10] it=202954 colorings=141400 lazy-girth=97481 last: m=88 classes=7 cclen=71 t=200s
[23:47:11] it=203194 colorings=141600 lazy-girth=97541 last: m=88 classes=7 cclen=71 t=201s
[23:47:11] it=203473 colorings=141800 lazy-girth=97659 last: m=96 classes=8 cclen=70 t=201s
[23:47:11] it=203691 colorings=142000 lazy-girth=97680 last: m=88 classes=7 cclen=70 t=201s
[23:47:12] it=203976 colorings=142200 lazy-girth=97797 last: m=88 classes=7 cclen=71 t=202s
[23:47:12] it=204243 colorings=142400 lazy-girth=97893 last: m=88 classes=7 cclen=71 t=202s
[23:47:13] it=204456 colorings=142600 lazy-girth=97910 last: m=88 classes=7 cclen=65 t=202s
[23:47:13] it=204758 colorings=142800 lazy-girth=98079 last: m=88 classes=7 cclen=68 t=203s
[23:47:14] it=205047 colorings=143000 lazy-girth=98235 last: m=88 classes=7 cclen=70 t=204s
[23:47:14] it=205299 colorings=143200 lazy-girth=98328 last: m=96 classes=8 cclen=70 t=204s
[23:47:14] it=205520 colorings=143400 lazy-girth=98349 last: m=88 classes=7 cclen=71 t=204s
[23:47:15] it=205827 colorings=143600 lazy-girth=98549 last: m=96 classes=8 cclen=69 t=205s
[23:47:15] it=206062 colorings=143800 lazy-girth=98590 last: m=96 classes=8 cclen=68 t=205s
[23:47:15] it=206288 colorings=144000 lazy-girth=98626 last: m=88 classes=7 cclen=70 t=205s
[23:47:16] it=206518 colorings=144200 lazy-girth=98670 last: m=88 classes=7 cclen=71 t=206s
[23:47:16] it=206763 colorings=144400 lazy-girth=98726 last: m=88 classes=7 cclen=71 t=206s
[23:47:16] it=207052 colorings=144600 lazy-girth=98865 last: m=88 classes=7 cclen=71 t=206s
[23:47:17] it=207279 colorings=144800 lazy-girth=98907 last: m=96 classes=8 cclen=69 t=207s
[23:47:17] it=207597 colorings=145000 lazy-girth=99095 last: m=88 classes=7 cclen=71 t=207s
[23:47:18] it=207836 colorings=145200 lazy-girth=99146 last: m=96 classes=7 cclen=70 t=208s
[23:47:18] it=208072 colorings=145400 lazy-girth=99185 last: m=88 classes=7 cclen=71 t=208s
[23:47:18] it=208353 colorings=145600 lazy-girth=99334 last: m=88 classes=7 cclen=71 t=208s
[23:47:19] it=208578 colorings=145800 lazy-girth=99360 last: m=88 classes=7 cclen=70 t=209s
[23:47:19] it=208836 colorings=146000 lazy-girth=99450 last: m=88 classes=7 cclen=71 t=209s
[23:47:19] it=209059 colorings=146200 lazy-girth=99488 last: m=88 classes=7 cclen=69 t=209s
[23:47:20] it=209334 colorings=146400 lazy-girth=99597 last: m=88 classes=7 cclen=71 t=210s
[23:47:20] it=209547 colorings=146600 lazy-girth=99616 last: m=96 classes=8 cclen=68 t=210s
[23:47:21] it=209833 colorings=146800 lazy-girth=99766 last: m=88 classes=7 cclen=71 t=210s
[23:47:21] it=210133 colorings=147000 lazy-girth=99904 last: m=96 classes=7 cclen=71 t=211s
[23:47:21] it=210410 colorings=147200 lazy-girth=100019 last: m=88 classes=7 cclen=71 t=211s
[23:47:22] it=210649 colorings=147400 lazy-girth=100085 last: m=88 classes=7 cclen=70 t=212s
[23:47:22] it=210905 colorings=147600 lazy-girth=100171 last: m=88 classes=7 cclen=69 t=212s
[23:47:23] it=211236 colorings=147800 lazy-girth=100397 last: m=96 classes=8 cclen=68 t=213s
[23:47:23] it=211608 colorings=148000 lazy-girth=100707 last: m=104 classes=8 cclen=64 t=213s
[23:47:24] it=211986 colorings=148200 lazy-girth=101058 last: m=96 classes=8 cclen=64 t=214s
[23:47:25] it=212431 colorings=148400 lazy-girth=101497 last: m=88 classes=6 cclen=67 t=215s
[23:47:25] it=212720 colorings=148600 lazy-girth=101625 last: m=88 classes=7 cclen=70 t=215s
[23:47:25] it=212975 colorings=148800 lazy-girth=101696 last: m=88 classes=7 cclen=71 t=215s
[23:47:26] it=213212 colorings=149000 lazy-girth=101743 last: m=88 classes=8 cclen=70 t=216s
[23:47:26] it=213484 colorings=149200 lazy-girth=101843 last: m=88 classes=7 cclen=69 t=216s
[23:47:27] it=213878 colorings=149400 lazy-girth=102195 last: m=96 classes=8 cclen=69 t=217s
[23:47:28] it=214248 colorings=149600 lazy-girth=102508 last: m=88 classes=7 cclen=70 t=217s
[23:47:28] it=214522 colorings=149800 lazy-girth=102606 last: m=88 classes=7 cclen=68 t=218s
[23:47:28] it=214769 colorings=150000 lazy-girth=102656 last: m=88 classes=7 cclen=70 t=218s
[23:47:29] it=214990 colorings=150200 lazy-girth=102680 last: m=88 classes=7 cclen=71 t=219s
[23:47:29] it=215230 colorings=150400 lazy-girth=102734 last: m=88 classes=7 cclen=69 t=219s
[23:47:29] it=215478 colorings=150600 lazy-girth=102815 last: m=88 classes=7 cclen=70 t=219s
[23:47:30] it=215695 colorings=150800 lazy-girth=102834 last: m=88 classes=7 cclen=71 t=220s
[23:47:30] it=215932 colorings=151000 lazy-girth=102874 last: m=96 classes=7 cclen=71 t=220s
[23:47:30] it=216202 colorings=151200 lazy-girth=102985 last: m=88 classes=7 cclen=71 t=220s
[23:47:31] it=216426 colorings=151400 lazy-girth=103012 last: m=88 classes=7 cclen=71 t=221s
[23:47:31] it=216659 colorings=151600 lazy-girth=103051 last: m=88 classes=7 cclen=71 t=221s
[23:47:31] it=216961 colorings=151800 lazy-girth=103180 last: m=88 classes=7 cclen=71 t=221s
[23:47:32] it=217191 colorings=152000 lazy-girth=103210 last: m=88 classes=7 cclen=68 t=222s
[23:47:32] it=217404 colorings=152200 lazy-girth=103223 last: m=88 classes=7 cclen=69 t=222s
[23:47:32] it=217650 colorings=152400 lazy-girth=103287 last: m=88 classes=7 cclen=69 t=222s
[23:47:33] it=217882 colorings=152600 lazy-girth=103325 last: m=88 classes=7 cclen=63 t=223s
[23:47:33] it=218142 colorings=152800 lazy-girth=103418 last: m=96 classes=8 cclen=70 t=223s
[23:47:33] it=218371 colorings=153000 lazy-girth=103451 last: m=88 classes=7 cclen=70 t=223s
[23:47:34] it=218614 colorings=153200 lazy-girth=103508 last: m=96 classes=8 cclen=66 t=224s
[23:47:34] it=218853 colorings=153400 lazy-girth=103561 last: m=88 classes=7 cclen=70 t=224s
[23:47:35] it=219140 colorings=153600 lazy-girth=103691 last: m=88 classes=7 cclen=71 t=225s
[23:47:35] it=219383 colorings=153800 lazy-girth=103737 last: m=88 classes=7 cclen=71 t=225s
[23:47:36] it=219799 colorings=154000 lazy-girth=104191 last: m=88 classes=7 cclen=70 t=226s
[23:47:36] it=220081 colorings=154200 lazy-girth=104305 last: m=80 classes=6 cclen=71 t=226s
[23:47:37] it=220344 colorings=154400 lazy-girth=104387 last: m=104 classes=8 cclen=67 t=227s
[23:47:37] it=220593 colorings=154600 lazy-girth=104457 last: m=80 classes=6 cclen=72 t=227s
[23:47:37] it=220905 colorings=154800 lazy-girth=104628 last: m=80 classes=6 cclen=72 t=227s
[23:47:38] it=221152 colorings=155000 lazy-girth=104687 last: m=88 classes=7 cclen=71 t=228s
[23:47:38] it=221422 colorings=155200 lazy-girth=104787 last: m=80 classes=6 cclen=71 t=228s
[23:47:38] it=221686 colorings=155400 lazy-girth=104875 last: m=96 classes=8 cclen=67 t=228s
[23:47:39] it=221897 colorings=155600 lazy-girth=104886 last: m=80 classes=6 cclen=71 t=229s
[23:47:39] it=222236 colorings=155800 lazy-girth=105150 last: m=96 classes=7 cclen=71 t=229s
[23:47:39] it=222522 colorings=156000 lazy-girth=105268 last: m=104 classes=8 cclen=69 t=229s
[23:47:40] it=222880 colorings=156200 lazy-girth=105501 last: m=80 classes=6 cclen=71 t=230s
[23:47:40] it=223131 colorings=156400 lazy-girth=105575 last: m=88 classes=7 cclen=67 t=230s
[23:47:41] it=223453 colorings=156600 lazy-girth=105754 last: m=88 classes=7 cclen=71 t=231s
[23:47:41] it=223707 colorings=156800 lazy-girth=105830 last: m=96 classes=8 cclen=69 t=231s
[23:47:41] it=223964 colorings=157000 lazy-girth=105907 last: m=88 classes=7 cclen=70 t=231s
[23:47:42] it=224253 colorings=157200 lazy-girth=106045 last: m=88 classes=7 cclen=71 t=232s
[23:47:42] it=224484 colorings=157400 lazy-girth=106088 last: m=80 classes=6 cclen=70 t=232s
[23:47:42] it=224773 colorings=157600 lazy-girth=106222 last: m=88 classes=7 cclen=71 t=232s
[23:47:42] it=225067 colorings=157800 lazy-girth=106357 last: m=80 classes=6 cclen=71 t=232s
[23:47:43] it=225356 colorings=158000 lazy-girth=106485 last: m=88 classes=7 cclen=71 t=233s
[23:47:43] it=225641 colorings=158200 lazy-girth=106618 last: m=88 classes=7 cclen=71 t=233s
[23:47:43] it=225869 colorings=158400 lazy-girth=106657 last: m=96 classes=8 cclen=66 t=233s
[23:47:44] it=226107 colorings=158600 lazy-girth=106715 last: m=80 classes=6 cclen=71 t=234s
[23:47:44] it=226352 colorings=158800 lazy-girth=106785 last: m=88 classes=7 cclen=71 t=234s
[23:47:44] it=226595 colorings=159000 lazy-girth=106839 last: m=88 classes=7 cclen=71 t=234s
[23:47:45] it=226849 colorings=159200 lazy-girth=106913 last: m=96 classes=8 cclen=63 t=235s
[23:47:45] it=227103 colorings=159400 lazy-girth=106991 last: m=88 classes=6 cclen=63 t=235s
[23:47:45] it=227349 colorings=159600 lazy-girth=107051 last: m=80 classes=6 cclen=71 t=235s
[23:47:46] it=227605 colorings=159800 lazy-girth=107129 last: m=88 classes=7 cclen=69 t=235s
[23:47:46] it=227872 colorings=160000 lazy-girth=107212 last: m=96 classes=8 cclen=68 t=236s
[23:47:46] it=228099 colorings=160200 lazy-girth=107250 last: m=88 classes=8 cclen=66 t=236s
[23:47:46] it=228389 colorings=160400 lazy-girth=107365 last: m=88 classes=7 cclen=70 t=236s
[23:47:47] it=228686 colorings=160600 lazy-girth=107473 last: m=88 classes=7 cclen=71 t=237s
[23:47:47] it=228947 colorings=160800 lazy-girth=107563 last: m=88 classes=7 cclen=70 t=237s
[23:47:48] it=229253 colorings=161000 lazy-girth=107708 last: m=104 classes=8 cclen=68 t=238s
[23:47:48] it=229552 colorings=161200 lazy-girth=107830 last: m=88 classes=7 cclen=71 t=238s
[23:47:48] it=229838 colorings=161400 lazy-girth=107943 last: m=96 classes=8 cclen=70 t=238s
[23:47:49] it=230083 colorings=161600 lazy-girth=108005 last: m=96 classes=8 cclen=66 t=239s
[23:47:49] it=230346 colorings=161800 lazy-girth=108094 last: m=96 classes=8 cclen=69 t=239s
[23:47:49] it=230609 colorings=162000 lazy-girth=108184 last: m=96 classes=8 cclen=69 t=239s
[23:47:50] it=230899 colorings=162200 lazy-girth=108298 last: m=88 classes=7 cclen=71 t=240s
[23:47:50] it=231201 colorings=162400 lazy-girth=108424 last: m=96 classes=8 cclen=68 t=240s
[23:47:50] it=231448 colorings=162600 lazy-girth=108490 last: m=96 classes=8 cclen=66 t=240s
[23:47:51] it=231680 colorings=162800 lazy-girth=108534 last: m=88 classes=7 cclen=71 t=241s
[23:47:51] it=231916 colorings=163000 lazy-girth=108578 last: m=88 classes=7 cclen=71 t=241s
[23:47:51] it=232149 colorings=163200 lazy-girth=108619 last: m=88 classes=7 cclen=70 t=241s
[23:47:52] it=232447 colorings=163400 lazy-girth=108749 last: m=88 classes=7 cclen=71 t=242s
[23:47:52] it=232689 colorings=163600 lazy-girth=108798 last: m=80 classes=6 cclen=67 t=242s
[23:47:52] it=232945 colorings=163800 lazy-girth=108878 last: m=88 classes=6 cclen=71 t=242s
[23:47:53] it=233326 colorings=164000 lazy-girth=109171 last: m=80 classes=6 cclen=70 t=243s
[23:47:53] it=233580 colorings=164200 lazy-girth=109238 last: m=88 classes=7 cclen=71 t=243s
[23:47:53] it=233810 colorings=164400 lazy-girth=109271 last: m=80 classes=6 cclen=72 t=243s
[23:47:54] it=234072 colorings=164600 lazy-girth=109350 last: m=96 classes=8 cclen=69 t=244s
[23:47:54] it=234322 colorings=164800 lazy-girth=109419 last: m=88 classes=7 cclen=71 t=244s
[23:47:54] it=234587 colorings=165000 lazy-girth=109510 last: m=88 classes=7 cclen=70 t=244s
[23:47:55] it=234818 colorings=165200 lazy-girth=109551 last: m=88 classes=7 cclen=68 t=245s
[23:47:55] it=235095 colorings=165400 lazy-girth=109645 last: m=88 classes=7 cclen=68 t=245s
[23:47:55] it=235351 colorings=165600 lazy-girth=109711 last: m=88 classes=7 cclen=71 t=245s
[23:47:56] it=235624 colorings=165800 lazy-girth=109810 last: m=88 classes=7 cclen=71 t=246s
[23:47:56] it=235852 colorings=166000 lazy-girth=109851 last: m=88 classes=7 cclen=71 t=246s
[23:47:56] it=236076 colorings=166200 lazy-girth=109876 last: m=88 classes=7 cclen=67 t=246s
[23:47:56] it=236306 colorings=166400 lazy-girth=109909 last: m=88 classes=7 cclen=70 t=246s
[23:47:57] it=236523 colorings=166600 lazy-girth=109929 last: m=88 classes=8 cclen=69 t=247s
[23:47:57] it=236766 colorings=166800 lazy-girth=109978 last: m=88 classes=7 cclen=71 t=247s
[23:47:57] it=236990 colorings=167000 lazy-girth=110003 last: m=96 classes=8 cclen=70 t=247s
[23:47:58] it=237204 colorings=167200 lazy-girth=110023 last: m=96 classes=8 cclen=66 t=248s
[23:47:58] it=237453 colorings=167400 lazy-girth=110097 last: m=96 classes=8 cclen=67 t=248s
[23:47:58] it=237719 colorings=167600 lazy-girth=110188 last: m=80 classes=6 cclen=71 t=248s
[23:47:59] it=237966 colorings=167800 lazy-girth=110257 last: m=80 classes=6 cclen=72 t=249s
[23:47:59] it=238218 colorings=168000 lazy-girth=110318 last: m=88 classes=7 cclen=71 t=249s
[23:47:59] it=238464 colorings=168200 lazy-girth=110389 last: m=80 classes=6 cclen=72 t=249s
[23:48:00] it=238715 colorings=168400 lazy-girth=110459 last: m=88 classes=7 cclen=69 t=250s
[23:48:00] it=238960 colorings=168600 lazy-girth=110519 last: m=96 classes=8 cclen=68 t=250s
[23:48:01] it=239229 colorings=168800 lazy-girth=110620 last: m=96 classes=8 cclen=70 t=250s
[23:48:01] it=239471 colorings=169000 lazy-girth=110667 last: m=88 classes=7 cclen=69 t=251s
[23:48:01] it=239765 colorings=169200 lazy-girth=110821 last: m=96 classes=8 cclen=70 t=251s
[23:48:02] it=240103 colorings=169400 lazy-girth=111037 last: m=104 classes=8 cclen=63 t=252s
[23:48:02] it=240377 colorings=169600 lazy-girth=111127 last: m=88 classes=7 cclen=71 t=252s
[23:48:03] it=240692 colorings=169800 lazy-girth=111280 last: m=88 classes=7 cclen=71 t=253s
[23:48:03] it=240968 colorings=170000 lazy-girth=111386 last: m=88 classes=7 cclen=69 t=253s
[23:48:03] it=241232 colorings=170200 lazy-girth=111472 last: m=96 classes=8 cclen=68 t=253s
[23:48:04] it=241472 colorings=170400 lazy-girth=111532 last: m=96 classes=8 cclen=69 t=254s
[23:48:04] it=241703 colorings=170600 lazy-girth=111569 last: m=96 classes=8 cclen=70 t=254s
[23:48:04] it=241982 colorings=170800 lazy-girth=111662 last: m=96 classes=8 cclen=70 t=254s
[23:48:05] it=242225 colorings=171000 lazy-girth=111714 last: m=88 classes=7 cclen=70 t=255s
[23:48:05] it=242470 colorings=171200 lazy-girth=111774 last: m=96 classes=8 cclen=68 t=255s
[23:48:05] it=242730 colorings=171400 lazy-girth=111858 last: m=88 classes=7 cclen=69 t=255s
[23:48:06] it=243001 colorings=171600 lazy-girth=111950 last: m=88 classes=7 cclen=70 t=256s
[23:48:06] it=243291 colorings=171800 lazy-girth=112059 last: m=96 classes=8 cclen=69 t=256s
[23:48:06] it=243525 colorings=172000 lazy-girth=112100 last: m=88 classes=7 cclen=70 t=256s
[23:48:07] it=243773 colorings=172200 lazy-girth=112156 last: m=88 classes=7 cclen=70 t=257s
[23:48:07] it=244034 colorings=172400 lazy-girth=112231 last: m=88 classes=7 cclen=70 t=257s
[23:48:07] it=244268 colorings=172600 lazy-girth=112272 last: m=88 classes=7 cclen=71 t=257s
[23:48:08] it=244574 colorings=172800 lazy-girth=112413 last: m=96 classes=8 cclen=69 t=258s
[23:48:08] it=244834 colorings=173000 lazy-girth=112483 last: m=88 classes=6 cclen=72 t=258s
[23:48:08] it=245066 colorings=173200 lazy-girth=112523 last: m=88 classes=7 cclen=70 t=258s
[23:48:09] it=245367 colorings=173400 lazy-girth=112684 last: m=80 classes=6 cclen=72 t=259s
[23:48:09] it=245624 colorings=173600 lazy-girth=112775 last: m=88 classes=7 cclen=70 t=259s
[23:48:09] it=245914 colorings=173800 lazy-girth=112892 last: m=104 classes=8 cclen=62 t=259s
[23:48:10] it=246216 colorings=174000 lazy-girth=113039 last: m=80 classes=6 cclen=71 t=260s
[23:48:10] it=246512 colorings=174200 lazy-girth=113169 last: m=88 classes=7 cclen=71 t=260s
[23:48:10] it=246837 colorings=174400 lazy-girth=113348 last: m=88 classes=7 cclen=71 t=260s
[23:48:11] it=247118 colorings=174600 lazy-girth=113465 last: m=88 classes=6 cclen=71 t=261s
[23:48:11] it=247378 colorings=174800 lazy-girth=113565 last: m=80 classes=6 cclen=72 t=261s
[23:48:12] it=247653 colorings=175000 lazy-girth=113672 last: m=96 classes=8 cclen=69 t=262s
[23:48:12] it=247910 colorings=175200 lazy-girth=113734 last: m=88 classes=7 cclen=57 t=262s
[23:48:14] it=248192 colorings=175400 lazy-girth=113849 last: m=80 classes=6 cclen=71 t=264s
[23:48:14] it=248432 colorings=175600 lazy-girth=113910 last: m=88 classes=7 cclen=71 t=264s
[23:48:15] it=248812 colorings=175800 lazy-girth=114222 last: m=104 classes=8 cclen=58 t=265s
[23:48:15] it=249144 colorings=176000 lazy-girth=114408 last: m=104 classes=8 cclen=61 t=265s
[23:48:16] it=249433 colorings=176200 lazy-girth=114524 last: m=80 classes=6 cclen=72 t=266s
[23:48:16] it=249752 colorings=176400 lazy-girth=114724 last: m=80 classes=6 cclen=71 t=266s
[23:48:16] it=249973 colorings=176600 lazy-girth=114748 last: m=80 classes=6 cclen=71 t=266s
[23:48:17] it=250218 colorings=176800 lazy-girth=114803 last: m=88 classes=7 cclen=71 t=267s
[23:48:17] it=250452 colorings=177000 lazy-girth=114849 last: m=80 classes=6 cclen=72 t=267s
[23:48:17] it=250693 colorings=177200 lazy-girth=114899 last: m=96 classes=8 cclen=68 t=267s
[23:48:18] it=250963 colorings=177400 lazy-girth=115002 last: m=96 classes=8 cclen=70 t=268s
[23:48:18] it=251182 colorings=177600 lazy-girth=115029 last: m=96 classes=8 cclen=70 t=268s
[23:48:18] it=251420 colorings=177800 lazy-girth=115083 last: m=96 classes=8 cclen=68 t=268s
[23:48:19] it=251698 colorings=178000 lazy-girth=115203 last: m=104 classes=8 cclen=65 t=269s
[23:48:19] it=251954 colorings=178200 lazy-girth=115266 last: m=80 classes=6 cclen=72 t=269s
[23:48:19] it=252216 colorings=178400 lazy-girth=115353 last: m=88 classes=8 cclen=69 t=269s
[23:48:20] it=252473 colorings=178600 lazy-girth=115423 last: m=96 classes=8 cclen=69 t=270s
[23:48:20] it=252698 colorings=178800 lazy-girth=115450 last: m=88 classes=7 cclen=70 t=270s
[23:48:20] it=252923 colorings=179000 lazy-girth=115477 last: m=96 classes=8 cclen=70 t=270s
[23:48:20] it=253148 colorings=179200 lazy-girth=115505 last: m=88 classes=7 cclen=70 t=270s
[23:48:21] it=253362 colorings=179400 lazy-girth=115519 last: m=88 classes=8 cclen=67 t=271s
[23:48:21] it=253575 colorings=179600 lazy-girth=115532 last: m=96 classes=8 cclen=70 t=271s
[23:48:21] it=253799 colorings=179800 lazy-girth=115556 last: m=88 classes=7 cclen=69 t=271s
[23:48:22] it=254020 colorings=180000 lazy-girth=115577 last: m=88 classes=7 cclen=70 t=272s
[23:48:22] it=254232 colorings=180200 lazy-girth=115589 last: m=88 classes=7 cclen=70 t=272s
[23:48:22] it=254511 colorings=180400 lazy-girth=115696 last: m=88 classes=7 cclen=70 t=272s
[23:48:23] it=254784 colorings=180600 lazy-girth=115793 last: m=80 classes=6 cclen=71 t=273s
[23:48:23] it=255076 colorings=180800 lazy-girth=115912 last: m=80 classes=6 cclen=72 t=273s
[23:48:23] it=255342 colorings=181000 lazy-girth=115995 last: m=88 classes=7 cclen=69 t=273s
[23:48:24] it=255592 colorings=181200 lazy-girth=116067 last: m=80 classes=6 cclen=70 t=274s
[23:48:24] it=255860 colorings=181400 lazy-girth=116163 last: m=88 classes=7 cclen=71 t=274s
[23:48:25] it=256144 colorings=181600 lazy-girth=116285 last: m=88 classes=7 cclen=70 t=275s
[23:48:25] it=256395 colorings=181800 lazy-girth=116359 last: m=88 classes=7 cclen=69 t=275s
[23:48:25] it=256619 colorings=182000 lazy-girth=116386 last: m=88 classes=7 cclen=65 t=275s
[23:48:25] it=256841 colorings=182200 lazy-girth=116412 last: m=88 classes=8 cclen=67 t=275s
[23:48:26] it=257122 colorings=182400 lazy-girth=116545 last: m=96 classes=8 cclen=70 t=276s
[23:48:26] it=257529 colorings=182600 lazy-girth=116852 last: m=104 classes=8 cclen=66 t=276s
[23:48:27] it=257961 colorings=182800 lazy-girth=117195 last: m=88 classes=7 cclen=70 t=277s
[23:48:27] it=258219 colorings=183000 lazy-girth=117262 last: m=88 classes=8 cclen=69 t=277s
[23:48:28] it=258516 colorings=183200 lazy-girth=117379 last: m=88 classes=7 cclen=70 t=278s
[23:48:28] it=258793 colorings=183400 lazy-girth=117489 last: m=80 classes=6 cclen=70 t=278s
[23:48:29] it=259097 colorings=183600 lazy-girth=117633 last: m=88 classes=7 cclen=68 t=278s
[23:48:29] it=259346 colorings=183800 lazy-girth=117690 last: m=88 classes=7 cclen=71 t=279s
[23:48:29] it=259593 colorings=184000 lazy-girth=117760 last: m=80 classes=6 cclen=72 t=279s
[23:48:30] it=259924 colorings=184200 lazy-girth=117960 last: m=88 classes=7 cclen=71 t=279s
[23:48:30] it=260198 colorings=184400 lazy-girth=118061 last: m=80 classes=6 cclen=70 t=280s
[23:48:30] it=260445 colorings=184600 lazy-girth=118128 last: m=80 classes=6 cclen=71 t=280s
[23:48:31] it=260733 colorings=184800 lazy-girth=118236 last: m=80 classes=6 cclen=72 t=281s
[23:48:31] it=261008 colorings=185000 lazy-girth=118335 last: m=88 classes=7 cclen=71 t=281s
[23:48:31] it=261270 colorings=185200 lazy-girth=118422 last: m=88 classes=7 cclen=71 t=281s
[23:48:31] it=261536 colorings=185400 lazy-girth=118490 last: m=88 classes=7 cclen=71 t=281s
[23:48:32] it=261830 colorings=185600 lazy-girth=118620 last: m=80 classes=6 cclen=70 t=282s
[23:48:32] it=262081 colorings=185800 lazy-girth=118690 last: m=88 classes=7 cclen=70 t=282s
[23:48:32] it=262351 colorings=186000 lazy-girth=118789 last: m=88 classes=8 cclen=69 t=282s
[23:48:33] it=262624 colorings=186200 lazy-girth=118878 last: m=80 classes=6 cclen=72 t=283s
[23:48:33] it=262864 colorings=186400 lazy-girth=118926 last: m=88 classes=7 cclen=70 t=283s
[23:48:33] it=263136 colorings=186600 lazy-girth=119034 last: m=88 classes=7 cclen=70 t=283s
[23:48:34] it=263426 colorings=186800 lazy-girth=119134 last: m=88 classes=7 cclen=70 t=284s
[23:48:34] it=263707 colorings=187000 lazy-girth=119242 last: m=88 classes=7 cclen=70 t=284s
[23:48:34] it=263970 colorings=187200 lazy-girth=119329 last: m=96 classes=7 cclen=71 t=284s
[23:48:35] it=264219 colorings=187400 lazy-girth=119405 last: m=88 classes=7 cclen=71 t=285s
[23:48:35] it=264472 colorings=187600 lazy-girth=119475 last: m=96 classes=7 cclen=71 t=285s
[23:48:35] it=264708 colorings=187800 lazy-girth=119525 last: m=80 classes=6 cclen=72 t=285s
[23:48:36] it=264943 colorings=188000 lazy-girth=119574 last: m=80 classes=6 cclen=71 t=286s
[23:48:36] it=265195 colorings=188200 lazy-girth=119639 last: m=80 classes=6 cclen=72 t=286s
[23:48:36] it=265461 colorings=188400 lazy-girth=119737 last: m=88 classes=7 cclen=63 t=286s
[23:48:37] it=265728 colorings=188600 lazy-girth=119834 last: m=80 classes=6 cclen=68 t=287s
[23:48:37] it=265961 colorings=188800 lazy-girth=119871 last: m=88 classes=7 cclen=71 t=287s
[23:48:37] it=266218 colorings=189000 lazy-girth=119934 last: m=88 classes=7 cclen=69 t=287s
[23:48:38] it=266452 colorings=189200 lazy-girth=119975 last: m=88 classes=7 cclen=70 t=287s
[23:48:38] it=266693 colorings=189400 lazy-girth=120030 last: m=96 classes=8 cclen=67 t=288s
[23:48:38] it=266903 colorings=189600 lazy-girth=120041 last: m=88 classes=7 cclen=70 t=288s
[23:48:38] it=267174 colorings=189800 lazy-girth=120139 last: m=88 classes=7 cclen=70 t=288s
[23:48:39] it=267412 colorings=190000 lazy-girth=120185 last: m=88 classes=7 cclen=68 t=289s
[23:48:39] it=267651 colorings=190200 lazy-girth=120232 last: m=88 classes=7 cclen=68 t=289s
[23:48:39] it=267912 colorings=190400 lazy-girth=120304 last: m=88 classes=7 cclen=69 t=289s
[23:48:40] it=268170 colorings=190600 lazy-girth=120365 last: m=88 classes=7 cclen=71 t=290s
[23:48:40] it=268397 colorings=190800 lazy-girth=120396 last: m=88 classes=7 cclen=71 t=290s
[23:48:40] it=268621 colorings=191000 lazy-girth=120426 last: m=88 classes=7 cclen=70 t=290s
[23:48:41] it=268865 colorings=191200 lazy-girth=120482 last: m=80 classes=6 cclen=71 t=291s
[23:48:41] it=269113 colorings=191400 lazy-girth=120542 last: m=80 classes=6 cclen=71 t=291s
[23:48:41] it=269349 colorings=191600 lazy-girth=120585 last: m=80 classes=6 cclen=72 t=291s
[23:48:42] it=269623 colorings=191800 lazy-girth=120670 last: m=104 classes=8 cclen=62 t=292s
[23:48:42] it=269900 colorings=192000 lazy-girth=120804 last: m=96 classes=6 cclen=72 t=292s
[23:48:42] it=270169 colorings=192200 lazy-girth=120894 last: m=104 classes=8 cclen=67 t=292s
[23:48:43] it=270393 colorings=192400 lazy-girth=120919 last: m=88 classes=7 cclen=71 t=293s
[23:48:43] it=270657 colorings=192600 lazy-girth=120991 last: m=88 classes=7 cclen=70 t=293s
[23:48:43] it=270897 colorings=192800 lazy-girth=121036 last: m=88 classes=7 cclen=69 t=293s
[23:48:44] it=271126 colorings=193000 lazy-girth=121066 last: m=88 classes=8 cclen=68 t=294s
[23:48:44] it=271339 colorings=193200 lazy-girth=121081 last: m=88 classes=7 cclen=71 t=294s
[23:48:44] it=271551 colorings=193400 lazy-girth=121100 last: m=96 classes=8 cclen=69 t=294s
[23:48:44] it=271763 colorings=193600 lazy-girth=121115 last: m=96 classes=8 cclen=70 t=294s
[23:48:45] it=271980 colorings=193800 lazy-girth=121138 last: m=88 classes=7 cclen=70 t=295s
[23:48:45] it=272189 colorings=194000 lazy-girth=121150 last: m=88 classes=7 cclen=69 t=295s
[23:48:45] it=272423 colorings=194200 lazy-girth=121193 last: m=80 classes=6 cclen=72 t=295s
[23:48:46] it=272631 colorings=194400 lazy-girth=121206 last: m=88 classes=7 cclen=71 t=296s
[23:48:46] it=272994 colorings=194600 lazy-girth=121567 last: m=88 classes=7 cclen=71 t=296s
[23:48:47] it=273473 colorings=194800 lazy-girth=122111 last: m=88 classes=7 cclen=68 t=297s
[23:48:48] it=273722 colorings=195000 lazy-girth=122177 last: m=88 classes=7 cclen=71 t=298s
[23:48:48] it=273979 colorings=195200 lazy-girth=122247 last: m=88 classes=7 cclen=69 t=298s
[23:48:48] it=274219 colorings=195400 lazy-girth=122289 last: m=88 classes=7 cclen=71 t=298s
[23:48:49] it=274505 colorings=195600 lazy-girth=122424 last: m=80 classes=6 cclen=72 t=299s
[23:48:49] it=274832 colorings=195800 lazy-girth=122584 last: m=88 classes=7 cclen=67 t=299s
[23:48:49] it=275098 colorings=196000 lazy-girth=122656 last: m=80 classes=6 cclen=71 t=299s
[23:48:50] it=275360 colorings=196200 lazy-girth=122751 last: m=80 classes=6 cclen=72 t=300s
[23:48:50] it=275640 colorings=196400 lazy-girth=122866 last: m=88 classes=6 cclen=72 t=300s
[23:48:51] it=275924 colorings=196600 lazy-girth=122982 last: m=88 classes=7 cclen=71 t=300s
[23:48:51] it=276149 colorings=196800 lazy-girth=123015 last: m=88 classes=7 cclen=71 t=301s
[23:48:51] it=276410 colorings=197000 lazy-girth=123105 last: m=88 classes=7 cclen=71 t=301s
[23:48:51] it=276659 colorings=197200 lazy-girth=123159 last: m=96 classes=8 cclen=64 t=301s
[23:48:52] it=276927 colorings=197400 lazy-girth=123233 last: m=88 classes=8 cclen=69 t=302s
[23:48:52] it=277196 colorings=197600 lazy-girth=123314 last: m=88 classes=7 cclen=71 t=302s
[23:48:52] it=277443 colorings=197800 lazy-girth=123382 last: m=96 classes=8 cclen=69 t=302s
[23:48:53] it=277694 colorings=198000 lazy-girth=123450 last: m=88 classes=7 cclen=70 t=303s
[23:48:53] it=277933 colorings=198200 lazy-girth=123499 last: m=88 classes=7 cclen=70 t=303s
[23:48:53] it=278182 colorings=198400 lazy-girth=123558 last: m=88 classes=7 cclen=70 t=303s
[23:48:54] it=278442 colorings=198600 lazy-girth=123631 last: m=88 classes=7 cclen=71 t=304s
[23:48:54] it=278691 colorings=198800 lazy-girth=123693 last: m=88 classes=7 cclen=70 t=304s
[23:48:54] it=278915 colorings=199000 lazy-girth=123723 last: m=104 classes=8 cclen=55 t=304s
[23:48:55] it=279167 colorings=199200 lazy-girth=123794 last: m=88 classes=7 cclen=70 t=305s
[23:48:55] it=279402 colorings=199400 lazy-girth=123846 last: m=88 classes=7 cclen=69 t=305s
[23:48:55] it=279688 colorings=199600 lazy-girth=123960 last: m=88 classes=7 cclen=70 t=305s
[23:48:56] it=279946 colorings=199800 lazy-girth=124025 last: m=88 classes=7 cclen=70 t=306s
[23:48:56] it=280214 colorings=200000 lazy-girth=124106 last: m=80 classes=6 cclen=72 t=306s
[23:48:56] it=280472 colorings=200200 lazy-girth=124189 last: m=96 classes=8 cclen=70 t=306s
[23:48:57] it=280708 colorings=200400 lazy-girth=124241 last: m=80 classes=6 cclen=72 t=307s
[23:48:57] it=280998 colorings=200600 lazy-girth=124416 last: m=80 classes=6 cclen=71 t=307s
[23:48:57] it=281256 colorings=200800 lazy-girth=124509 last: m=96 classes=8 cclen=68 t=307s
[23:48:58] it=281471 colorings=201000 lazy-girth=124524 last: m=96 classes=8 cclen=65 t=308s
[23:48:58] it=281716 colorings=201200 lazy-girth=124602 last: m=80 classes=6 cclen=72 t=308s
[23:48:58] it=281998 colorings=201400 lazy-girth=124722 last: m=88 classes=7 cclen=70 t=308s
[23:48:59] it=282215 colorings=201600 lazy-girth=124741 last: m=80 classes=6 cclen=70 t=309s
[23:48:59] it=282440 colorings=201800 lazy-girth=124787 last: m=88 classes=7 cclen=71 t=309s
[23:48:59] it=282669 colorings=202000 lazy-girth=124824 last: m=88 classes=7 cclen=71 t=309s
[23:49:00] it=282892 colorings=202200 lazy-girth=124851 last: m=80 classes=6 cclen=72 t=310s
[23:49:00] it=283121 colorings=202400 lazy-girth=124886 last: m=104 classes=8 cclen=62 t=310s
[23:49:01] it=283357 colorings=202600 lazy-girth=124927 last: m=80 classes=6 cclen=71 t=311s
[23:49:01] it=283614 colorings=202800 lazy-girth=125001 last: m=88 classes=7 cclen=71 t=311s
[23:49:01] it=283854 colorings=203000 lazy-girth=125054 last: m=104 classes=8 cclen=64 t=311s
[23:49:02] it=284083 colorings=203200 lazy-girth=125088 last: m=88 classes=7 cclen=69 t=312s
[23:49:02] it=284305 colorings=203400 lazy-girth=125111 last: m=88 classes=7 cclen=71 t=312s
[23:49:02] it=284540 colorings=203600 lazy-girth=125153 last: m=88 classes=7 cclen=69 t=312s
[23:49:03] it=284767 colorings=203800 lazy-girth=125186 last: m=88 classes=7 cclen=64 t=313s
[23:49:03] it=284994 colorings=204000 lazy-girth=125228 last: m=80 classes=6 cclen=72 t=313s
[23:49:03] it=285211 colorings=204200 lazy-girth=125252 last: m=80 classes=6 cclen=71 t=313s
[23:49:04] it=285421 colorings=204400 lazy-girth=125262 last: m=80 classes=6 cclen=72 t=314s
[23:49:04] it=285835 colorings=204600 lazy-girth=125683 last: m=96 classes=8 cclen=69 t=314s
[23:49:05] it=286136 colorings=204800 lazy-girth=125838 last: m=96 classes=8 cclen=67 t=315s
[23:49:05] it=286506 colorings=205000 lazy-girth=126108 last: m=88 classes=7 cclen=71 t=315s
[23:49:06] it=286935 colorings=205200 lazy-girth=126488 last: m=88 classes=7 cclen=69 t=316s
[23:49:06] it=287336 colorings=205400 lazy-girth=126777 last: m=88 classes=6 cclen=61 t=316s
[23:49:07] it=287675 colorings=205600 lazy-girth=127026 last: m=80 classes=6 cclen=72 t=317s
[23:49:07] it=287954 colorings=205800 lazy-girth=127156 last: m=80 classes=6 cclen=71 t=317s
[23:49:08] it=288211 colorings=206000 lazy-girth=127254 last: m=80 classes=6 cclen=72 t=318s
[23:49:08] it=288519 colorings=206200 lazy-girth=127411 last: m=96 classes=8 cclen=65 t=318s
[23:49:09] it=288862 colorings=206400 lazy-girth=127646 last: m=88 classes=6 cclen=72 t=319s
[23:49:09] it=289137 colorings=206600 lazy-girth=127774 last: m=96 classes=8 cclen=69 t=319s
[23:49:09] it=289443 colorings=206800 lazy-girth=127951 last: m=80 classes=6 cclen=71 t=319s
[23:49:10] it=289764 colorings=207000 lazy-girth=128142 last: m=96 classes=8 cclen=64 t=320s
[23:49:10] it=290073 colorings=207200 lazy-girth=128347 last: m=96 classes=8 cclen=70 t=320s
[23:49:11] it=290333 colorings=207400 lazy-girth=128455 last: m=88 classes=6 cclen=71 t=321s
[23:49:11] it=290570 colorings=207600 lazy-girth=128519 last: m=96 classes=8 cclen=70 t=321s
[23:49:11] it=290834 colorings=207800 lazy-girth=128625 last: m=80 classes=6 cclen=70 t=321s
[23:49:12] it=291123 colorings=208000 lazy-girth=128773 last: m=96 classes=8 cclen=68 t=322s
[23:49:12] it=291356 colorings=208200 lazy-girth=128828 last: m=80 classes=6 cclen=72 t=322s
[23:49:13] it=291700 colorings=208400 lazy-girth=129051 last: m=96 classes=6 cclen=69 t=323s
[23:49:13] it=292009 colorings=208600 lazy-girth=129225 last: m=96 classes=8 cclen=70 t=323s
[23:49:13] it=292259 colorings=208800 lazy-girth=129288 last: m=88 classes=7 cclen=70 t=323s
[23:49:14] it=292607 colorings=209000 lazy-girth=129505 last: m=88 classes=7 cclen=69 t=324s
[23:49:14] it=292856 colorings=209200 lazy-girth=129580 last: m=96 classes=8 cclen=68 t=324s
[23:49:15] it=293094 colorings=209400 lazy-girth=129636 last: m=96 classes=8 cclen=67 t=325s
[23:49:15] it=293420 colorings=209600 lazy-girth=129804 last: m=96 classes=8 cclen=67 t=325s
[23:49:15] it=293677 colorings=209800 lazy-girth=129883 last: m=88 classes=7 cclen=69 t=325s
[23:49:16] it=294191 colorings=210000 lazy-girth=130422 last: m=96 classes=6 cclen=64 t=326s
[23:49:17] it=294555 colorings=210200 lazy-girth=130673 last: m=96 classes=8 cclen=67 t=327s
[23:49:17] it=294898 colorings=210400 lazy-girth=130915 last: m=96 classes=8 cclen=70 t=327s
[23:49:18] it=295197 colorings=210600 lazy-girth=131079 last: m=80 classes=6 cclen=72 t=328s
[23:49:18] it=295508 colorings=210800 lazy-girth=131253 last: m=88 classes=7 cclen=70 t=328s
[23:49:19] it=295799 colorings=211000 lazy-girth=131360 last: m=88 classes=7 cclen=68 t=329s
[23:49:19] it=296034 colorings=211200 lazy-girth=131401 last: m=88 classes=7 cclen=71 t=329s
[23:49:19] it=296337 colorings=211400 lazy-girth=131533 last: m=80 classes=6 cclen=70 t=329s
[23:49:20] it=296609 colorings=211600 lazy-girth=131626 last: m=88 classes=7 cclen=71 t=330s
[23:49:20] it=296898 colorings=211800 lazy-girth=131723 last: m=88 classes=7 cclen=70 t=330s
[23:49:20] it=297121 colorings=212000 lazy-girth=131747 last: m=96 classes=8 cclen=70 t=330s
[23:49:21] it=297340 colorings=212200 lazy-girth=131766 last: m=88 classes=7 cclen=70 t=331s
[23:49:21] it=297573 colorings=212400 lazy-girth=131799 last: m=88 classes=7 cclen=67 t=331s
[23:49:21] it=297835 colorings=212600 lazy-girth=131877 last: m=88 classes=7 cclen=71 t=331s
[23:49:22] it=298169 colorings=212800 lazy-girth=132069 last: m=88 classes=7 cclen=71 t=332s
[23:49:22] it=298390 colorings=213000 lazy-girth=132094 last: m=88 classes=7 cclen=71 t=332s
[23:49:22] it=298713 colorings=213200 lazy-girth=132248 last: m=96 classes=8 cclen=69 t=332s
[23:49:23] it=298940 colorings=213400 lazy-girth=132276 last: m=88 classes=8 cclen=70 t=333s
[23:49:23] it=299163 colorings=213600 lazy-girth=132299 last: m=88 classes=8 cclen=70 t=333s
[23:49:23] it=299401 colorings=213800 lazy-girth=132337 last: m=88 classes=7 cclen=71 t=333s
[23:49:24] it=299626 colorings=214000 lazy-girth=132372 last: m=88 classes=7 cclen=70 t=334s
[23:49:24] it=299891 colorings=214200 lazy-girth=132456 last: m=80 classes=6 cclen=71 t=334s
[23:49:24] it=300115 colorings=214400 lazy-girth=132488 last: m=80 classes=6 cclen=72 t=334s
[23:49:25] it=300369 colorings=214600 lazy-girth=132550 last: m=88 classes=7 cclen=70 t=335s
[23:49:25] it=300589 colorings=214800 lazy-girth=132571 last: m=88 classes=7 cclen=68 t=335s
[23:49:26] it=300815 colorings=215000 lazy-girth=132597 last: m=88 classes=7 cclen=70 t=336s
[23:49:26] it=301067 colorings=215200 lazy-girth=132658 last: m=96 classes=8 cclen=63 t=336s
[23:49:26] it=301281 colorings=215400 lazy-girth=132673 last: m=88 classes=7 cclen=70 t=336s
[23:49:27] it=301554 colorings=215600 lazy-girth=132750 last: m=88 classes=6 cclen=69 t=337s
[23:49:27] it=301823 colorings=215800 lazy-girth=132825 last: m=88 classes=7 cclen=70 t=337s
[23:49:27] it=302082 colorings=216000 lazy-girth=132884 last: m=88 classes=7 cclen=71 t=337s
[23:49:28] it=302317 colorings=216200 lazy-girth=132926 last: m=88 classes=6 cclen=66 t=338s
[23:49:28] it=302565 colorings=216400 lazy-girth=132981 last: m=88 classes=6 cclen=71 t=338s
[23:49:28] it=302813 colorings=216600 lazy-girth=133044 last: m=80 classes=6 cclen=71 t=338s
[23:49:29] it=303064 colorings=216800 lazy-girth=133105 last: m=88 classes=7 cclen=70 t=339s
[23:49:29] it=303303 colorings=217000 lazy-girth=133150 last: m=88 classes=6 cclen=69 t=339s
[23:49:29] it=303573 colorings=217200 lazy-girth=133256 last: m=88 classes=7 cclen=71 t=339s
[23:49:30] it=303839 colorings=217400 lazy-girth=133342 last: m=80 classes=6 cclen=71 t=340s
[23:49:30] it=304107 colorings=217600 lazy-girth=133429 last: m=88 classes=7 cclen=70 t=340s
[23:49:30] it=304327 colorings=217800 lazy-girth=133449 last: m=88 classes=7 cclen=70 t=340s
[23:49:31] it=304564 colorings=218000 lazy-girth=133493 last: m=88 classes=7 cclen=70 t=341s
[23:49:31] it=304807 colorings=218200 lazy-girth=133552 last: m=80 classes=6 cclen=72 t=341s
[23:49:31] it=305094 colorings=218400 lazy-girth=133665 last: m=88 classes=6 cclen=68 t=341s
[23:49:32] it=305358 colorings=218600 lazy-girth=133752 last: m=80 classes=6 cclen=69 t=342s
[23:49:32] it=305601 colorings=218800 lazy-girth=133803 last: m=88 classes=7 cclen=71 t=342s
[23:49:32] it=305838 colorings=219000 lazy-girth=133846 last: m=88 classes=7 cclen=70 t=342s
[23:49:33] it=306055 colorings=219200 lazy-girth=133864 last: m=80 classes=6 cclen=72 t=343s
[23:49:33] it=306270 colorings=219400 lazy-girth=133879 last: m=80 classes=6 cclen=71 t=343s
[23:49:34] it=306507 colorings=219600 lazy-girth=133937 last: m=88 classes=6 cclen=70 t=344s
[23:49:34] it=306880 colorings=219800 lazy-girth=134199 last: m=80 classes=6 cclen=72 t=344s
[23:49:35] it=307211 colorings=220000 lazy-girth=134406 last: m=96 classes=8 cclen=66 t=345s
[23:49:35] it=307559 colorings=220200 lazy-girth=134621 last: m=96 classes=8 cclen=68 t=345s
[23:49:36] it=307809 colorings=220400 lazy-girth=134685 last: m=88 classes=6 cclen=71 t=346s
[23:49:36] it=308083 colorings=220600 lazy-girth=134760 last: m=88 classes=6 cclen=71 t=346s
[23:49:37] it=308358 colorings=220800 lazy-girth=134842 last: m=96 classes=8 cclen=69 t=347s
[23:49:37] it=308600 colorings=221000 lazy-girth=134892 last: m=96 classes=8 cclen=69 t=347s
[23:49:38] it=308945 colorings=221200 lazy-girth=135083 last: m=88 classes=7 cclen=68 t=348s
[23:49:38] it=309267 colorings=221400 lazy-girth=135231 last: m=88 classes=7 cclen=71 t=348s
[23:49:39] it=309605 colorings=221600 lazy-girth=135416 last: m=96 classes=8 cclen=66 t=349s
[23:49:39] it=309828 colorings=221800 lazy-girth=135441 last: m=96 classes=8 cclen=69 t=349s
[23:49:40] it=310073 colorings=222000 lazy-girth=135494 last: m=96 classes=8 cclen=69 t=350s
[23:49:40] it=310365 colorings=222200 lazy-girth=135606 last: m=88 classes=7 cclen=66 t=350s
[23:49:41] it=310689 colorings=222400 lazy-girth=135760 last: m=96 classes=8 cclen=70 t=351s
[23:49:41] it=311015 colorings=222600 lazy-girth=135983 last: m=80 classes=6 cclen=71 t=351s
[23:49:42] it=311402 colorings=222800 lazy-girth=136281 last: m=80 classes=6 cclen=68 t=352s
[23:49:43] it=311821 colorings=223000 lazy-girth=136658 last: m=80 classes=6 cclen=72 t=353s
[23:49:43] it=312242 colorings=223200 lazy-girth=137039 last: m=96 classes=8 cclen=62 t=353s
[23:49:44] it=312627 colorings=223400 lazy-girth=137359 last: m=88 classes=7 cclen=71 t=354s
[23:49:45] it=312903 colorings=223600 lazy-girth=137452 last: m=104 classes=8 cclen=68 t=355s
[23:49:45] it=313163 colorings=223800 lazy-girth=137529 last: m=88 classes=7 cclen=69 t=355s
[23:49:46] it=313459 colorings=224000 lazy-girth=137655 last: m=88 classes=6 cclen=68 t=355s
[23:49:46] it=313789 colorings=224200 lazy-girth=137849 last: m=80 classes=6 cclen=71 t=356s
[23:49:46] it=314042 colorings=224400 lazy-girth=137908 last: m=88 classes=8 cclen=69 t=356s
[23:49:47] it=314308 colorings=224600 lazy-girth=137981 last: m=80 classes=6 cclen=72 t=357s
[23:49:47] it=314553 colorings=224800 lazy-girth=138051 last: m=88 classes=7 cclen=70 t=357s
[23:49:48] it=314799 colorings=225000 lazy-girth=138104 last: m=96 classes=8 cclen=68 t=358s
[23:49:48] it=315034 colorings=225200 lazy-girth=138139 last: m=88 classes=7 cclen=70 t=358s
[23:49:48] it=315300 colorings=225400 lazy-girth=138209 last: m=88 classes=7 cclen=70 t=358s
[23:49:49] it=315536 colorings=225600 lazy-girth=138247 last: m=88 classes=8 cclen=68 t=359s
[23:49:49] it=315776 colorings=225800 lazy-girth=138287 last: m=88 classes=7 cclen=70 t=359s
[23:49:49] it=316000 colorings=226000 lazy-girth=138311 last: m=88 classes=7 cclen=70 t=359s
[23:49:50] it=316232 colorings=226200 lazy-girth=138343 last: m=88 classes=7 cclen=70 t=360s
[23:49:50] it=316451 colorings=226400 lazy-girth=138362 last: m=88 classes=7 cclen=71 t=360s
[23:49:50] it=316713 colorings=226600 lazy-girth=138475 last: m=88 classes=7 cclen=70 t=360s
[23:49:51] it=316994 colorings=226800 lazy-girth=138558 last: m=88 classes=7 cclen=71 t=361s
[23:49:51] it=317236 colorings=227000 lazy-girth=138602 last: m=88 classes=7 cclen=71 t=361s
[23:49:51] it=317470 colorings=227200 lazy-girth=138638 last: m=88 classes=7 cclen=65 t=361s
[23:49:52] it=317714 colorings=227400 lazy-girth=138683 last: m=88 classes=7 cclen=71 t=362s
[23:49:52] it=317970 colorings=227600 lazy-girth=138745 last: m=88 classes=7 cclen=71 t=362s
[23:49:52] it=318219 colorings=227800 lazy-girth=138796 last: m=88 classes=7 cclen=71 t=362s
[23:49:53] it=318448 colorings=228000 lazy-girth=138827 last: m=88 classes=7 cclen=71 t=363s
[23:49:53] it=318673 colorings=228200 lazy-girth=138854 last: m=88 classes=7 cclen=71 t=363s
[23:49:53] it=318897 colorings=228400 lazy-girth=138878 last: m=88 classes=7 cclen=68 t=363s
[23:49:53] it=319137 colorings=228600 lazy-girth=138921 last: m=80 classes=6 cclen=71 t=363s
[23:49:54] it=319368 colorings=228800 lazy-girth=138955 last: m=88 classes=7 cclen=70 t=364s
[23:49:54] it=319590 colorings=229000 lazy-girth=138997 last: m=80 classes=6 cclen=70 t=364s
[23:49:54] it=319802 colorings=229200 lazy-girth=139020 last: m=88 classes=7 cclen=71 t=364s
[23:49:55] it=320038 colorings=229400 lazy-girth=139069 last: m=88 classes=7 cclen=66 t=365s
[23:49:55] it=320252 colorings=229600 lazy-girth=139083 last: m=80 classes=6 cclen=71 t=365s
[23:49:55] it=320471 colorings=229800 lazy-girth=139108 last: m=80 classes=6 cclen=72 t=365s
[23:49:56] it=320683 colorings=230000 lazy-girth=139122 last: m=80 classes=6 cclen=72 t=366s
[23:49:56] it=320923 colorings=230200 lazy-girth=139166 last: m=80 classes=6 cclen=72 t=366s
[23:49:56] it=321135 colorings=230400 lazy-girth=139182 last: m=88 classes=7 cclen=70 t=366s
[23:49:57] it=321412 colorings=230600 lazy-girth=139299 last: m=96 classes=8 cclen=69 t=367s
[23:49:58] it=321697 colorings=230800 lazy-girth=139399 last: m=80 classes=6 cclen=72 t=367s
[23:49:58] it=321998 colorings=231000 lazy-girth=139516 last: m=96 classes=8 cclen=70 t=368s
[23:49:58] it=322250 colorings=231200 lazy-girth=139579 last: m=88 classes=7 cclen=70 t=368s
[23:49:59] it=322501 colorings=231400 lazy-girth=139637 last: m=88 classes=7 cclen=71 t=369s
[23:49:59] it=322757 colorings=231600 lazy-girth=139695 last: m=88 classes=7 cclen=70 t=369s
[23:49:59] it=322977 colorings=231800 lazy-girth=139720 last: m=88 classes=7 cclen=71 t=369s
[23:50:00] it=323206 colorings=232000 lazy-girth=139753 last: m=80 classes=6 cclen=72 t=370s
[23:50:00] it=323436 colorings=232200 lazy-girth=139796 last: m=88 classes=7 cclen=71 t=370s
[23:50:00] it=323724 colorings=232400 lazy-girth=139899 last: m=88 classes=7 cclen=71 t=370s
[23:50:01] it=323953 colorings=232600 lazy-girth=139932 last: m=88 classes=7 cclen=70 t=371s
[23:50:01] it=324185 colorings=232800 lazy-girth=139968 last: m=88 classes=7 cclen=67 t=371s
[23:50:01] it=324448 colorings=233000 lazy-girth=140037 last: m=88 classes=8 cclen=67 t=371s
[23:50:02] it=324708 colorings=233200 lazy-girth=140111 last: m=88 classes=7 cclen=69 t=372s
[23:50:02] it=324935 colorings=233400 lazy-girth=140138 last: m=96 classes=8 cclen=70 t=372s
[23:50:02] it=325142 colorings=233600 lazy-girth=140148 last: m=88 classes=7 cclen=69 t=372s
[23:50:03] it=325371 colorings=233800 lazy-girth=140177 last: m=88 classes=8 cclen=63 t=373s
[23:50:03] it=325607 colorings=234000 lazy-girth=140214 last: m=96 classes=8 cclen=70 t=373s
[23:50:03] it=325828 colorings=234200 lazy-girth=140236 last: m=88 classes=7 cclen=71 t=373s
[23:50:04] it=326061 colorings=234400 lazy-girth=140274 last: m=104 classes=8 cclen=67 t=374s
[23:50:04] it=326301 colorings=234600 lazy-girth=140330 last: m=88 classes=7 cclen=71 t=374s
[23:50:04] it=326563 colorings=234800 lazy-girth=140402 last: m=88 classes=7 cclen=70 t=374s
[23:50:05] it=326811 colorings=235000 lazy-girth=140452 last: m=88 classes=7 cclen=69 t=375s
[23:50:05] it=327065 colorings=235200 lazy-girth=140517 last: m=88 classes=7 cclen=70 t=375s
[23:50:06] it=327337 colorings=235400 lazy-girth=140595 last: m=88 classes=7 cclen=71 t=376s
[23:50:06] it=327589 colorings=235600 lazy-girth=140647 last: m=88 classes=7 cclen=70 t=376s
[23:50:07] it=327843 colorings=235800 lazy-girth=140702 last: m=88 classes=7 cclen=71 t=377s
[23:50:07] it=328077 colorings=236000 lazy-girth=140736 last: m=88 classes=7 cclen=70 t=377s
[23:50:08] it=328311 colorings=236200 lazy-girth=140775 last: m=88 classes=7 cclen=62 t=377s
[23:50:08] it=328534 colorings=236400 lazy-girth=140801 last: m=80 classes=6 cclen=70 t=378s
[23:50:08] it=328761 colorings=236600 lazy-girth=140832 last: m=88 classes=6 cclen=72 t=378s
[23:50:09] it=328974 colorings=236800 lazy-girth=140845 last: m=88 classes=7 cclen=70 t=379s
[23:50:09] it=329190 colorings=237000 lazy-girth=140866 last: m=80 classes=6 cclen=72 t=379s
[23:50:09] it=329404 colorings=237200 lazy-girth=140887 last: m=88 classes=7 cclen=71 t=379s
[23:50:10] it=329606 colorings=237400 lazy-girth=140889 last: m=80 classes=6 cclen=72 t=380s
[23:50:10] it=329939 colorings=237600 lazy-girth=141059 last: m=88 classes=7 cclen=70 t=380s
[23:50:11] it=330182 colorings=237800 lazy-girth=141109 last: m=88 classes=7 cclen=71 t=381s
[23:50:11] it=330468 colorings=238000 lazy-girth=141231 last: m=96 classes=8 cclen=69 t=381s
[23:50:12] it=330802 colorings=238200 lazy-girth=141407 last: m=88 classes=7 cclen=71 t=382s
[23:50:12] it=331057 colorings=238400 lazy-girth=141471 last: m=96 classes=8 cclen=58 t=382s
[23:50:12] it=331307 colorings=238600 lazy-girth=141540 last: m=88 classes=7 cclen=71 t=382s
[23:50:13] it=331558 colorings=238800 lazy-girth=141591 last: m=88 classes=7 cclen=70 t=383s
[23:50:13] it=331826 colorings=239000 lazy-girth=141663 last: m=88 classes=7 cclen=71 t=383s
[23:50:13] it=332072 colorings=239200 lazy-girth=141710 last: m=88 classes=7 cclen=68 t=383s
[23:50:14] it=332291 colorings=239400 lazy-girth=141730 last: m=88 classes=7 cclen=70 t=384s
[23:50:14] it=332531 colorings=239600 lazy-girth=141771 last: m=88 classes=7 cclen=71 t=384s
[23:50:14] it=332759 colorings=239800 lazy-girth=141799 last: m=88 classes=7 cclen=67 t=384s
[23:50:15] it=332979 colorings=240000 lazy-girth=141822 last: m=88 classes=7 cclen=71 t=385s
[23:50:15] it=333207 colorings=240200 lazy-girth=141855 last: m=96 classes=8 cclen=68 t=385s
[23:50:15] it=333438 colorings=240400 lazy-girth=141893 last: m=88 classes=6 cclen=72 t=385s
[23:50:16] it=333672 colorings=240600 lazy-girth=141928 last: m=88 classes=7 cclen=71 t=386s
[23:50:16] it=333910 colorings=240800 lazy-girth=141967 last: m=88 classes=7 cclen=70 t=386s
[23:50:16] it=334146 colorings=241000 lazy-girth=142004 last: m=88 classes=7 cclen=71 t=386s
[23:50:17] it=334373 colorings=241200 lazy-girth=142032 last: m=88 classes=7 cclen=70 t=387s
[23:50:17] it=334611 colorings=241400 lazy-girth=142070 last: m=88 classes=7 cclen=71 t=387s
[23:50:17] it=334823 colorings=241600 lazy-girth=142082 last: m=88 classes=8 cclen=65 t=387s
[23:50:17] it=335040 colorings=241800 lazy-girth=142099 last: m=88 classes=7 cclen=70 t=387s
[23:50:18] it=335269 colorings=242000 lazy-girth=142128 last: m=80 classes=6 cclen=72 t=388s
[23:50:18] it=335536 colorings=242200 lazy-girth=142204 last: m=88 classes=7 cclen=71 t=388s
[23:50:19] it=335807 colorings=242400 lazy-girth=142289 last: m=88 classes=7 cclen=71 t=388s
[23:50:19] it=336073 colorings=242600 lazy-girth=142365 last: m=80 classes=6 cclen=70 t=389s
[23:50:19] it=336303 colorings=242800 lazy-girth=142399 last: m=80 classes=6 cclen=72 t=389s
[23:50:20] it=336541 colorings=243000 lazy-girth=142448 last: m=80 classes=6 cclen=72 t=390s
[23:50:20] it=336799 colorings=243200 lazy-girth=142514 last: m=88 classes=7 cclen=68 t=390s
[23:50:20] it=337028 colorings=243400 lazy-girth=142545 last: m=80 classes=6 cclen=72 t=390s
[23:50:21] it=337246 colorings=243600 lazy-girth=142569 last: m=88 classes=6 cclen=71 t=391s
[23:50:22] it=337600 colorings=243800 lazy-girth=142855 last: m=88 classes=7 cclen=71 t=391s
[23:50:22] it=337853 colorings=244000 lazy-girth=142917 last: m=88 classes=7 cclen=71 t=392s
[23:50:22] it=338087 colorings=244200 lazy-girth=142952 last: m=88 classes=7 cclen=71 t=392s
[23:50:23] it=338341 colorings=244400 lazy-girth=143021 last: m=96 classes=7 cclen=71 t=393s
[23:50:23] it=338580 colorings=244600 lazy-girth=143062 last: m=88 classes=7 cclen=70 t=393s
[23:50:23] it=338823 colorings=244800 lazy-girth=143106 last: m=88 classes=7 cclen=70 t=393s
[23:50:24] it=339068 colorings=245000 lazy-girth=143155 last: m=88 classes=7 cclen=71 t=394s
[23:50:24] it=339304 colorings=245200 lazy-girth=143202 last: m=88 classes=7 cclen=71 t=394s
[23:50:24] it=339533 colorings=245400 lazy-girth=143239 last: m=88 classes=8 cclen=65 t=394s
[23:50:25] it=339773 colorings=245600 lazy-girth=143289 last: m=88 classes=7 cclen=71 t=395s
[23:50:25] it=340032 colorings=245800 lazy-girth=143371 last: m=96 classes=8 cclen=70 t=395s
[23:50:26] it=340282 colorings=246000 lazy-girth=143431 last: m=96 classes=8 cclen=69 t=396s
[23:50:26] it=340524 colorings=246200 lazy-girth=143477 last: m=80 classes=6 cclen=70 t=396s
[23:50:26] it=340817 colorings=246400 lazy-girth=143619 last: m=80 classes=6 cclen=72 t=396s
[23:50:27] it=341074 colorings=246600 lazy-girth=143710 last: m=88 classes=7 cclen=70 t=397s
[23:50:27] it=341300 colorings=246800 lazy-girth=143736 last: m=96 classes=8 cclen=70 t=397s
[23:50:27] it=341538 colorings=247000 lazy-girth=143777 last: m=88 classes=7 cclen=65 t=397s
[23:50:28] it=341753 colorings=247200 lazy-girth=143792 last: m=88 classes=7 cclen=71 t=398s
[23:50:34] it=341984 colorings=247400 lazy-girth=143823 last: m=88 classes=7 cclen=71 t=404s
[23:50:34] it=342212 colorings=247600 lazy-girth=143852 last: m=96 classes=8 cclen=70 t=404s
[23:50:35] it=342440 colorings=247800 lazy-girth=143880 last: m=88 classes=7 cclen=71 t=405s
[23:50:35] it=342662 colorings=248000 lazy-girth=143902 last: m=88 classes=7 cclen=71 t=405s
[23:50:35] it=342894 colorings=248200 lazy-girth=143936 last: m=88 classes=7 cclen=67 t=405s
[23:50:36] it=343140 colorings=248400 lazy-girth=143993 last: m=80 classes=6 cclen=71 t=406s
[23:50:36] it=343373 colorings=248600 lazy-girth=144035 last: m=80 classes=6 cclen=71 t=406s
[23:50:36] it=343640 colorings=248800 lazy-girth=144122 last: m=88 classes=7 cclen=71 t=406s
[23:50:37] it=343875 colorings=249000 lazy-girth=144165 last: m=80 classes=6 cclen=70 t=407s
[23:50:37] it=344096 colorings=249200 lazy-girth=144190 last: m=88 classes=7 cclen=71 t=407s
[23:50:37] it=344329 colorings=249400 lazy-girth=144228 last: m=80 classes=6 cclen=71 t=407s
[23:50:37] it=344566 colorings=249600 lazy-girth=144271 last: m=88 classes=7 cclen=70 t=407s
[23:50:38] it=344790 colorings=249800 lazy-girth=144304 last: m=88 classes=7 cclen=70 t=408s
[23:50:38] it=345029 colorings=250000 lazy-girth=144356 last: m=88 classes=7 cclen=71 t=408s
[23:50:38] it=345245 colorings=250200 lazy-girth=144374 last: m=88 classes=7 cclen=70 t=408s
[23:50:39] it=345474 colorings=250400 lazy-girth=144406 last: m=88 classes=7 cclen=70 t=409s
[23:50:39] it=345685 colorings=250600 lazy-girth=144417 last: m=80 classes=6 cclen=71 t=409s
[23:50:39] it=345890 colorings=250800 lazy-girth=144423 last: m=80 classes=6 cclen=71 t=409s
[23:50:40] it=346107 colorings=251000 lazy-girth=144441 last: m=80 classes=6 cclen=72 t=410s
[23:50:40] it=346314 colorings=251200 lazy-girth=144448 last: m=88 classes=7 cclen=71 t=410s
[23:50:40] it=346543 colorings=251400 lazy-girth=144487 last: m=96 classes=8 cclen=69 t=410s
[23:50:41] it=346801 colorings=251600 lazy-girth=144560 last: m=88 classes=7 cclen=70 t=411s
[23:50:41] it=347054 colorings=251800 lazy-girth=144624 last: m=88 classes=7 cclen=70 t=411s
[23:50:41] it=347312 colorings=252000 lazy-girth=144687 last: m=88 classes=7 cclen=71 t=411s
[23:50:42] it=347536 colorings=252200 lazy-girth=144711 last: m=88 classes=7 cclen=69 t=412s
[23:50:42] it=347764 colorings=252400 lazy-girth=144739 last: m=96 classes=8 cclen=68 t=412s
[23:50:42] it=347983 colorings=252600 lazy-girth=144764 last: m=88 classes=7 cclen=71 t=412s
[23:50:43] it=348214 colorings=252800 lazy-girth=144800 last: m=88 classes=7 cclen=71 t=413s
[23:50:43] it=348432 colorings=253000 lazy-girth=144829 last: m=88 classes=8 cclen=70 t=413s
[23:50:43] it=348670 colorings=253200 lazy-girth=144875 last: m=96 classes=8 cclen=65 t=413s
[23:50:44] it=348890 colorings=253400 lazy-girth=144900 last: m=80 classes=6 cclen=71 t=414s
[23:50:44] it=349128 colorings=253600 lazy-girth=144948 last: m=80 classes=6 cclen=71 t=414s
[23:50:44] it=349358 colorings=253800 lazy-girth=144985 last: m=88 classes=7 cclen=71 t=414s
[23:50:45] it=349609 colorings=254000 lazy-girth=145073 last: m=80 classes=6 cclen=70 t=415s
[23:50:45] it=349870 colorings=254200 lazy-girth=145151 last: m=88 classes=7 cclen=70 t=415s
[23:50:46] it=350111 colorings=254400 lazy-girth=145192 last: m=88 classes=7 cclen=71 t=416s
[23:50:46] it=350355 colorings=254600 lazy-girth=145236 last: m=88 classes=7 cclen=68 t=416s
[23:50:46] it=350605 colorings=254800 lazy-girth=145286 last: m=88 classes=7 cclen=70 t=416s
[23:50:47] it=350855 colorings=255000 lazy-girth=145339 last: m=88 classes=7 cclen=71 t=417s
[23:50:47] it=351078 colorings=255200 lazy-girth=145362 last: m=88 classes=7 cclen=71 t=417s
[23:50:47] it=351307 colorings=255400 lazy-girth=145391 last: m=88 classes=7 cclen=70 t=417s
[23:50:48] it=351527 colorings=255600 lazy-girth=145415 last: m=80 classes=6 cclen=71 t=418s
[23:50:48] it=351762 colorings=255800 lazy-girth=145454 last: m=80 classes=6 cclen=71 t=418s
[23:50:48] it=351990 colorings=256000 lazy-girth=145488 last: m=80 classes=6 cclen=72 t=418s
[23:50:49] it=352217 colorings=256200 lazy-girth=145517 last: m=80 classes=6 cclen=70 t=419s
[23:50:49] it=352434 colorings=256400 lazy-girth=145535 last: m=88 classes=7 cclen=70 t=419s
[23:50:49] it=352653 colorings=256600 lazy-girth=145557 last: m=80 classes=6 cclen=72 t=419s
[23:50:50] it=352857 colorings=256800 lazy-girth=145561 last: m=80 classes=6 cclen=71 t=420s
[23:50:50] it=353128 colorings=257000 lazy-girth=145663 last: m=96 classes=8 cclen=69 t=420s
[23:50:51] it=353491 colorings=257200 lazy-girth=145884 last: m=104 classes=8 cclen=68 t=421s
[23:50:52] it=353801 colorings=257400 lazy-girth=146030 last: m=88 classes=7 cclen=70 t=422s
[23:50:52] it=354114 colorings=257600 lazy-girth=146169 last: m=88 classes=7 cclen=70 t=422s
[23:50:53] it=354455 colorings=257800 lazy-girth=146354 last: m=96 classes=8 cclen=70 t=423s
[23:50:53] it=354811 colorings=258000 lazy-girth=146584 last: m=88 classes=6 cclen=71 t=423s
[23:50:54] it=355190 colorings=258200 lazy-girth=146834 last: m=88 classes=7 cclen=71 t=424s
[23:50:55] it=355747 colorings=258400 lazy-girth=147488 last: m=80 classes=6 cclen=69 t=425s
[23:50:56] it=356111 colorings=258600 lazy-girth=147791 last: m=80 classes=6 cclen=68 t=426s
[23:50:56] it=356405 colorings=258800 lazy-girth=147933 last: m=88 classes=7 cclen=71 t=426s
[23:50:57] it=356621 colorings=259000 lazy-girth=147949 last: m=88 classes=8 cclen=70 t=427s
[23:50:57] it=356831 colorings=259200 lazy-girth=147959 last: m=96 classes=8 cclen=70 t=427s
[23:50:57] it=357052 colorings=259400 lazy-girth=147981 last: m=88 classes=7 cclen=68 t=427s
[23:50:58] it=357273 colorings=259600 lazy-girth=148002 last: m=96 classes=8 cclen=67 t=428s
[23:50:58] it=357491 colorings=259800 lazy-girth=148020 last: m=88 classes=7 cclen=71 t=428s
[23:50:58] it=357706 colorings=260000 lazy-girth=148035 last: m=88 classes=7 cclen=69 t=428s
[23:50:59] it=357945 colorings=260200 lazy-girth=148087 last: m=88 classes=7 cclen=71 t=429s
[23:50:59] it=358179 colorings=260400 lazy-girth=148128 last: m=80 classes=6 cclen=71 t=429s
[23:50:59] it=358402 colorings=260600 lazy-girth=148156 last: m=88 classes=7 cclen=70 t=429s
[23:51:00] it=358641 colorings=260800 lazy-girth=148203 last: m=88 classes=7 cclen=71 t=429s
[23:51:00] it=358874 colorings=261000 lazy-girth=148241 last: m=88 classes=7 cclen=71 t=430s
[23:51:00] it=359114 colorings=261200 lazy-girth=148286 last: m=80 classes=6 cclen=72 t=430s
[23:51:00] it=359333 colorings=261400 lazy-girth=148308 last: m=88 classes=7 cclen=71 t=430s
[23:51:01] it=359560 colorings=261600 lazy-girth=148335 last: m=88 classes=7 cclen=71 t=431s
[23:51:01] it=359797 colorings=261800 lazy-girth=148375 last: m=88 classes=7 cclen=70 t=431s
[23:51:02] it=360027 colorings=262000 lazy-girth=148405 last: m=88 classes=7 cclen=71 t=431s
[23:51:02] it=360253 colorings=262200 lazy-girth=148434 last: m=80 classes=6 cclen=72 t=432s
[23:51:02] it=360482 colorings=262400 lazy-girth=148470 last: m=80 classes=6 cclen=72 t=432s
[23:51:02] it=360702 colorings=262600 lazy-girth=148493 last: m=88 classes=7 cclen=71 t=432s
[23:51:03] it=360923 colorings=262800 lazy-girth=148515 last: m=88 classes=7 cclen=71 t=433s
[23:51:03] it=361146 colorings=263000 lazy-girth=148542 last: m=80 classes=6 cclen=72 t=433s
[23:51:04] it=361368 colorings=263200 lazy-girth=148566 last: m=88 classes=7 cclen=71 t=434s
[23:51:04] it=361619 colorings=263400 lazy-girth=148625 last: m=80 classes=6 cclen=72 t=434s
[23:51:05] it=361886 colorings=263600 lazy-girth=148715 last: m=80 classes=6 cclen=72 t=435s
[23:51:05] it=362130 colorings=263800 lazy-girth=148763 last: m=88 classes=7 cclen=71 t=435s
[23:51:05] it=362357 colorings=264000 lazy-girth=148798 last: m=88 classes=7 cclen=71 t=435s
[23:51:06] it=362602 colorings=264200 lazy-girth=148850 last: m=88 classes=7 cclen=71 t=436s
[23:51:06] it=362837 colorings=264400 lazy-girth=148888 last: m=80 classes=6 cclen=72 t=436s
[23:51:06] it=363067 colorings=264600 lazy-girth=148922 last: m=80 classes=6 cclen=72 t=436s
[23:51:07] it=363289 colorings=264800 lazy-girth=148946 last: m=88 classes=7 cclen=71 t=437s
[23:51:07] it=363516 colorings=265000 lazy-girth=148973 last: m=88 classes=7 cclen=70 t=437s
[23:51:07] it=363725 colorings=265200 lazy-girth=148982 last: m=88 classes=7 cclen=70 t=437s
[23:51:08] it=363949 colorings=265400 lazy-girth=149006 last: m=104 classes=8 cclen=65 t=437s
[23:51:08] it=364162 colorings=265600 lazy-girth=149019 last: m=96 classes=7 cclen=71 t=438s
[23:51:08] it=364377 colorings=265800 lazy-girth=149034 last: m=88 classes=7 cclen=71 t=438s
[23:51:09] it=364610 colorings=266000 lazy-girth=149070 last: m=88 classes=7 cclen=70 t=438s
[23:51:09] it=364827 colorings=266200 lazy-girth=149089 last: m=80 classes=6 cclen=71 t=439s
[23:51:09] it=365048 colorings=266400 lazy-girth=149112 last: m=80 classes=6 cclen=71 t=439s
[23:51:10] it=365263 colorings=266600 lazy-girth=149128 last: m=88 classes=7 cclen=70 t=439s
[23:51:10] it=365488 colorings=266800 lazy-girth=149159 last: m=88 classes=7 cclen=71 t=440s
[23:51:10] it=365719 colorings=267000 lazy-girth=149194 last: m=88 classes=7 cclen=69 t=440s
[23:51:11] it=365948 colorings=267200 lazy-girth=149229 last: m=88 classes=7 cclen=70 t=441s
[23:51:11] it=366163 colorings=267400 lazy-girth=149246 last: m=88 classes=7 cclen=69 t=441s
[23:51:12] it=366388 colorings=267600 lazy-girth=149273 last: m=88 classes=7 cclen=68 t=442s
[23:51:12] it=366608 colorings=267800 lazy-girth=149296 last: m=88 classes=7 cclen=70 t=442s
[23:51:12] it=366823 colorings=268000 lazy-girth=149313 last: m=80 classes=6 cclen=70 t=442s
[23:51:13] it=367031 colorings=268200 lazy-girth=149321 last: m=80 classes=6 cclen=71 t=443s
[23:51:13] it=367234 colorings=268400 lazy-girth=149324 last: m=88 classes=7 cclen=69 t=443s
[23:51:14] it=367438 colorings=268600 lazy-girth=149328 last: m=96 classes=8 cclen=70 t=444s
[23:51:14] it=367650 colorings=268800 lazy-girth=149340 last: m=88 classes=7 cclen=69 t=444s
[23:51:15] it=367859 colorings=269000 lazy-girth=149349 last: m=88 classes=8 cclen=70 t=445s
[23:51:15] it=368072 colorings=269200 lazy-girth=149364 last: m=88 classes=7 cclen=71 t=445s
[23:51:15] it=368297 colorings=269400 lazy-girth=149389 last: m=88 classes=7 cclen=69 t=445s
[23:51:16] it=368506 colorings=269600 lazy-girth=149398 last: m=96 classes=8 cclen=64 t=446s
[23:51:16] it=368720 colorings=269800 lazy-girth=149412 last: m=88 classes=7 cclen=71 t=446s
[23:51:17] it=368942 colorings=270000 lazy-girth=149434 last: m=88 classes=7 cclen=70 t=447s
[23:51:17] it=369151 colorings=270200 lazy-girth=149443 last: m=88 classes=7 cclen=70 t=447s
[23:51:17] it=369363 colorings=270400 lazy-girth=149455 last: m=88 classes=7 cclen=70 t=447s
[23:51:18] it=369598 colorings=270600 lazy-girth=149498 last: m=80 classes=6 cclen=69 t=448s
[23:51:18] it=369837 colorings=270800 lazy-girth=149539 last: m=88 classes=7 cclen=69 t=448s
[23:51:19] it=370047 colorings=271000 lazy-girth=149550 last: m=88 classes=7 cclen=71 t=448s
[23:51:19] it=370290 colorings=271200 lazy-girth=149594 last: m=88 classes=8 cclen=69 t=449s
[23:51:19] it=370516 colorings=271400 lazy-girth=149623 last: m=88 classes=7 cclen=71 t=449s
[23:51:20] it=370737 colorings=271600 lazy-girth=149645 last: m=88 classes=7 cclen=71 t=450s
[23:51:20] it=370963 colorings=271800 lazy-girth=149673 last: m=80 classes=6 cclen=71 t=450s
[23:51:21] it=371190 colorings=272000 lazy-girth=149702 last: m=88 classes=7 cclen=71 t=451s
[23:51:21] it=371409 colorings=272200 lazy-girth=149723 last: m=88 classes=7 cclen=70 t=451s
[23:51:22] it=371661 colorings=272400 lazy-girth=149785 last: m=96 classes=8 cclen=70 t=452s
[23:51:22] it=371870 colorings=272600 lazy-girth=149796 last: m=88 classes=7 cclen=70 t=452s
[23:51:23] it=372136 colorings=272800 lazy-girth=149862 last: m=88 classes=6 cclen=71 t=453s
[23:51:23] it=372393 colorings=273000 lazy-girth=149924 last: m=88 classes=7 cclen=66 t=453s
[23:51:24] it=372654 colorings=273200 lazy-girth=149992 last: m=96 classes=8 cclen=70 t=454s
[23:51:24] it=372905 colorings=273400 lazy-girth=150044 last: m=96 classes=8 cclen=66 t=454s
[23:51:24] it=373141 colorings=273600 lazy-girth=150099 last: m=80 classes=6 cclen=72 t=454s
[23:51:25] it=373401 colorings=273800 lazy-girth=150197 last: m=80 classes=6 cclen=70 t=455s
[23:51:25] it=373643 colorings=274000 lazy-girth=150263 last: m=80 classes=6 cclen=65 t=455s
[23:51:26] it=373921 colorings=274200 lazy-girth=150388 last: m=80 classes=6 cclen=67 t=456s
[23:51:26] it=374181 colorings=274400 lazy-girth=150474 last: m=88 classes=7 cclen=71 t=456s
[23:51:27] it=374398 colorings=274600 lazy-girth=150491 last: m=88 classes=7 cclen=70 t=457s
[23:51:27] it=374615 colorings=274800 lazy-girth=150514 last: m=88 classes=7 cclen=68 t=457s
[23:51:28] it=374853 colorings=275000 lazy-girth=150554 last: m=88 classes=7 cclen=69 t=458s
[23:51:28] it=375082 colorings=275200 lazy-girth=150587 last: m=88 classes=7 cclen=71 t=458s
[23:51:28] it=375296 colorings=275400 lazy-girth=150601 last: m=96 classes=8 cclen=69 t=458s
[23:51:29] it=375499 colorings=275600 lazy-girth=150604 last: m=96 classes=8 cclen=70 t=459s
[23:51:29] it=375702 colorings=275800 lazy-girth=150607 last: m=88 classes=8 cclen=69 t=459s
[23:51:30] it=375921 colorings=276000 lazy-girth=150626 last: m=80 classes=6 cclen=69 t=460s
[23:51:30] it=376133 colorings=276200 lazy-girth=150638 last: m=88 classes=7 cclen=71 t=460s
[23:51:30] it=376360 colorings=276400 lazy-girth=150665 last: m=88 classes=7 cclen=70 t=460s
[23:51:31] it=376572 colorings=276600 lazy-girth=150677 last: m=80 classes=6 cclen=71 t=461s
[23:51:32] it=376794 colorings=276800 lazy-girth=150700 last: m=88 classes=7 cclen=71 t=462s
[23:51:32] it=377003 colorings=277000 lazy-girth=150709 last: m=96 classes=8 cclen=65 t=462s
[23:51:32] it=377209 colorings=277200 lazy-girth=150715 last: m=88 classes=7 cclen=71 t=462s
[23:51:33] it=377423 colorings=277400 lazy-girth=150729 last: m=88 classes=7 cclen=69 t=463s
[23:51:33] it=377635 colorings=277600 lazy-girth=150741 last: m=88 classes=7 cclen=70 t=463s
[23:51:33] it=377880 colorings=277800 lazy-girth=150793 last: m=88 classes=7 cclen=70 t=463s
[23:51:34] it=378126 colorings=278000 lazy-girth=150846 last: m=80 classes=6 cclen=72 t=464s
[23:51:34] it=378347 colorings=278200 lazy-girth=150871 last: m=80 classes=6 cclen=72 t=464s
[23:51:34] it=378569 colorings=278400 lazy-girth=150895 last: m=88 classes=7 cclen=70 t=464s
[23:51:35] it=378783 colorings=278600 lazy-girth=150909 last: m=88 classes=8 cclen=69 t=465s
[23:51:35] it=378998 colorings=278800 lazy-girth=150924 last: m=88 classes=7 cclen=71 t=465s
[23:51:35] it=379201 colorings=279000 lazy-girth=150927 last: m=88 classes=7 cclen=71 t=465s
[23:51:36] it=379406 colorings=279200 lazy-girth=150932 last: m=88 classes=7 cclen=71 t=466s
[23:51:36] it=379621 colorings=279400 lazy-girth=150947 last: m=80 classes=6 cclen=72 t=466s
[23:51:36] it=379835 colorings=279600 lazy-girth=150961 last: m=80 classes=6 cclen=72 t=466s
[23:51:37] it=380050 colorings=279800 lazy-girth=150977 last: m=80 classes=6 cclen=71 t=467s
[23:51:38] it=380271 colorings=280000 lazy-girth=150999 last: m=88 classes=7 cclen=71 t=468s
[23:51:38] it=380484 colorings=280200 lazy-girth=151012 last: m=88 classes=8 cclen=70 t=468s
[23:51:38] it=380694 colorings=280400 lazy-girth=151022 last: m=96 classes=8 cclen=70 t=468s
[23:51:39] it=380901 colorings=280600 lazy-girth=151029 last: m=88 classes=8 cclen=69 t=469s
[23:51:39] it=381116 colorings=280800 lazy-girth=151044 last: m=88 classes=8 cclen=68 t=469s
[23:51:40] it=381330 colorings=281000 lazy-girth=151060 last: m=88 classes=7 cclen=71 t=470s
[23:51:40] it=381545 colorings=281200 lazy-girth=151075 last: m=80 classes=6 cclen=70 t=470s
[23:51:40] it=381762 colorings=281400 lazy-girth=151093 last: m=88 classes=7 cclen=71 t=470s
[23:51:41] it=381968 colorings=281600 lazy-girth=151099 last: m=96 classes=8 cclen=70 t=471s
[23:51:41] it=382178 colorings=281800 lazy-girth=151109 last: m=88 classes=7 cclen=71 t=471s
[23:51:41] it=382383 colorings=282000 lazy-girth=151114 last: m=88 classes=7 cclen=71 t=471s
[23:51:42] it=382598 colorings=282200 lazy-girth=151129 last: m=88 classes=7 cclen=71 t=472s
[23:51:42] it=382838 colorings=282400 lazy-girth=151173 last: m=88 classes=7 cclen=70 t=472s
[23:51:43] it=383050 colorings=282600 lazy-girth=151188 last: m=80 classes=6 cclen=72 t=473s
[23:51:43] it=383273 colorings=282800 lazy-girth=151211 last: m=88 classes=7 cclen=71 t=473s
[23:51:44] it=383505 colorings=283000 lazy-girth=151246 last: m=88 classes=7 cclen=71 t=474s
[23:51:44] it=383714 colorings=283200 lazy-girth=151255 last: m=96 classes=8 cclen=70 t=474s
[23:51:44] it=383927 colorings=283400 lazy-girth=151268 last: m=88 classes=8 cclen=68 t=474s
[23:51:45] it=384135 colorings=283600 lazy-girth=151276 last: m=88 classes=7 cclen=71 t=474s
[23:51:45] it=384345 colorings=283800 lazy-girth=151286 last: m=88 classes=7 cclen=70 t=475s
[23:51:45] it=384576 colorings=284000 lazy-girth=151323 last: m=80 classes=6 cclen=71 t=475s
[23:51:46] it=384802 colorings=284200 lazy-girth=151354 last: m=88 classes=7 cclen=71 t=475s
[23:51:46] it=385035 colorings=284400 lazy-girth=151389 last: m=88 classes=7 cclen=70 t=476s
[23:51:46] it=385265 colorings=284600 lazy-girth=151420 last: m=88 classes=7 cclen=71 t=476s
[23:51:47] it=385496 colorings=284800 lazy-girth=151452 last: m=88 classes=7 cclen=70 t=477s
[23:51:47] it=385723 colorings=285000 lazy-girth=151479 last: m=88 classes=7 cclen=69 t=477s
[23:51:47] it=385943 colorings=285200 lazy-girth=151503 last: m=88 classes=7 cclen=71 t=477s
[23:51:48] it=386153 colorings=285400 lazy-girth=151513 last: m=80 classes=6 cclen=68 t=478s
[23:51:48] it=386358 colorings=285600 lazy-girth=151518 last: m=88 classes=6 cclen=71 t=478s
[23:51:49] it=386576 colorings=285800 lazy-girth=151536 last: m=88 classes=7 cclen=71 t=478s
[23:51:49] it=386784 colorings=286000 lazy-girth=151544 last: m=88 classes=7 cclen=69 t=479s
[23:51:49] it=386993 colorings=286200 lazy-girth=151553 last: m=88 classes=7 cclen=71 t=479s
[23:51:50] it=387200 colorings=286400 lazy-girth=151560 last: m=88 classes=7 cclen=70 t=480s
[23:51:50] it=387410 colorings=286600 lazy-girth=151570 last: m=96 classes=8 cclen=70 t=480s
[23:51:50] it=387611 colorings=286800 lazy-girth=151571 last: m=88 classes=7 cclen=71 t=480s
[23:51:51] it=387823 colorings=287000 lazy-girth=151584 last: m=96 classes=7 cclen=71 t=481s
[23:51:51] it=388037 colorings=287200 lazy-girth=151598 last: m=88 classes=7 cclen=71 t=481s
[23:51:51] it=388248 colorings=287400 lazy-girth=151609 last: m=88 classes=8 cclen=68 t=481s
[23:51:52] it=388454 colorings=287600 lazy-girth=151615 last: m=88 classes=7 cclen=70 t=482s
[23:51:52] it=388664 colorings=287800 lazy-girth=151625 last: m=96 classes=8 cclen=70 t=482s
[23:51:53] it=388875 colorings=288000 lazy-girth=151636 last: m=96 classes=8 cclen=70 t=483s
[23:51:53] it=389088 colorings=288200 lazy-girth=151649 last: m=96 classes=7 cclen=68 t=483s
[23:51:53] it=389295 colorings=288400 lazy-girth=151656 last: m=88 classes=7 cclen=70 t=483s
[23:51:54] it=389498 colorings=288600 lazy-girth=151659 last: m=96 classes=8 cclen=68 t=484s
[23:51:54] it=389714 colorings=288800 lazy-girth=151675 last: m=88 classes=7 cclen=62 t=484s
[23:51:55] it=389921 colorings=289000 lazy-girth=151682 last: m=96 classes=8 cclen=67 t=485s
[23:51:55] it=390125 colorings=289200 lazy-girth=151686 last: m=96 classes=8 cclen=67 t=485s
[23:51:55] it=390330 colorings=289400 lazy-girth=151691 last: m=96 classes=8 cclen=69 t=485s
[23:51:56] it=390531 colorings=289600 lazy-girth=151692 last: m=96 classes=8 cclen=70 t=486s
[23:51:56] it=390736 colorings=289800 lazy-girth=151697 last: m=88 classes=7 cclen=71 t=486s
[23:51:57] it=390939 colorings=290000 lazy-girth=151700 last: m=96 classes=8 cclen=70 t=487s
[23:51:57] it=391148 colorings=290200 lazy-girth=151709 last: m=88 classes=7 cclen=70 t=487s
[23:51:58] it=391355 colorings=290400 lazy-girth=151716 last: m=88 classes=7 cclen=71 t=488s
[23:51:58] it=391556 colorings=290600 lazy-girth=151717 last: m=88 classes=7 cclen=68 t=488s
[23:51:59] it=391767 colorings=290800 lazy-girth=151728 last: m=96 classes=8 cclen=70 t=489s
[23:51:59] it=391973 colorings=291000 lazy-girth=151734 last: m=96 classes=8 cclen=69 t=489s
[23:51:59] it=392181 colorings=291200 lazy-girth=151742 last: m=88 classes=7 cclen=66 t=489s
[23:52:00] it=392391 colorings=291400 lazy-girth=151753 last: m=80 classes=6 cclen=70 t=490s
[23:52:00] it=392604 colorings=291600 lazy-girth=151768 last: m=80 classes=6 cclen=72 t=490s
[23:52:01] it=392821 colorings=291800 lazy-girth=151787 last: m=80 classes=6 cclen=72 t=491s
[23:52:01] it=393044 colorings=292000 lazy-girth=151812 last: m=80 classes=6 cclen=72 t=491s
[23:52:01] it=393258 colorings=292200 lazy-girth=151826 last: m=80 classes=6 cclen=72 t=491s
[23:52:02] it=393471 colorings=292400 lazy-girth=151842 last: m=88 classes=6 cclen=72 t=492s
[23:52:02] it=393680 colorings=292600 lazy-girth=151851 last: m=80 classes=6 cclen=71 t=492s
[23:52:02] it=393893 colorings=292800 lazy-girth=151866 last: m=88 classes=7 cclen=67 t=492s
[23:52:03] it=394096 colorings=293000 lazy-girth=151869 last: m=88 classes=7 cclen=68 t=493s
[23:52:03] it=394303 colorings=293200 lazy-girth=151876 last: m=96 classes=8 cclen=70 t=493s
[23:52:04] it=394528 colorings=293400 lazy-girth=151909 last: m=96 classes=8 cclen=69 t=494s
[23:52:04] it=394743 colorings=293600 lazy-girth=151925 last: m=96 classes=8 cclen=70 t=494s
[23:52:05] it=394974 colorings=293800 lazy-girth=151959 last: m=88 classes=7 cclen=70 t=495s
[23:52:05] it=395187 colorings=294000 lazy-girth=151972 last: m=88 classes=7 cclen=71 t=495s
[23:52:06] it=395396 colorings=294200 lazy-girth=151982 last: m=96 classes=8 cclen=69 t=496s
[23:52:06] it=395608 colorings=294400 lazy-girth=151995 last: m=88 classes=7 cclen=71 t=496s
[23:52:07] it=395822 colorings=294600 lazy-girth=152009 last: m=88 classes=7 cclen=71 t=497s
[23:52:07] it=396031 colorings=294800 lazy-girth=152018 last: m=88 classes=7 cclen=71 t=497s
[23:52:07] it=396252 colorings=295000 lazy-girth=152039 last: m=88 classes=7 cclen=71 t=497s
[23:52:08] it=396459 colorings=295200 lazy-girth=152046 last: m=88 classes=7 cclen=71 t=498s
[23:52:09] it=396669 colorings=295400 lazy-girth=152056 last: m=88 classes=7 cclen=68 t=499s
[23:52:09] it=396887 colorings=295600 lazy-girth=152074 last: m=88 classes=7 cclen=71 t=499s
[23:52:10] it=397100 colorings=295800 lazy-girth=152087 last: m=88 classes=7 cclen=71 t=500s
[23:52:10] it=397306 colorings=296000 lazy-girth=152093 last: m=88 classes=7 cclen=71 t=500s
[23:52:11] it=397535 colorings=296200 lazy-girth=152126 last: m=88 classes=7 cclen=66 t=501s
[23:52:12] it=397752 colorings=296400 lazy-girth=152144 last: m=80 classes=6 cclen=72 t=501s
[23:52:13] it=397964 colorings=296600 lazy-girth=152157 last: m=88 classes=7 cclen=69 t=503s
[23:52:13] it=398179 colorings=296800 lazy-girth=152174 last: m=88 classes=7 cclen=71 t=503s
[23:52:13] it=398387 colorings=297000 lazy-girth=152182 last: m=88 classes=7 cclen=71 t=503s
[23:52:14] it=398595 colorings=297200 lazy-girth=152191 last: m=88 classes=6 cclen=72 t=504s
[23:52:14] it=398805 colorings=297400 lazy-girth=152203 last: m=80 classes=6 cclen=71 t=504s
[23:52:15] it=399011 colorings=297600 lazy-girth=152209 last: m=80 classes=6 cclen=69 t=505s
[23:52:16] it=399217 colorings=297800 lazy-girth=152215 last: m=88 classes=7 cclen=70 t=506s
[23:52:16] it=399434 colorings=298000 lazy-girth=152233 last: m=80 classes=6 cclen=70 t=506s
[23:52:17] it=399640 colorings=298200 lazy-girth=152239 last: m=80 classes=6 cclen=72 t=507s
[23:52:17] it=399851 colorings=298400 lazy-girth=152251 last: m=88 classes=7 cclen=71 t=507s
[23:52:18] it=400061 colorings=298600 lazy-girth=152261 last: m=88 classes=7 cclen=71 t=508s
[23:52:19] it=400273 colorings=298800 lazy-girth=152274 last: m=88 classes=7 cclen=70 t=509s
[23:52:20] it=400476 colorings=299000 lazy-girth=152277 last: m=80 classes=6 cclen=71 t=510s
[23:52:21] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=400621 colorings=299145 lazy-girth=152277 time=511s


==> anc/search/logs/slice_SL23_r2_g6.log <==
[23:43:19] slice r=2 H=SL23 |H|=24 n=48 classes=48 girth>=6 mindeg>=3
[23:43:19] eager C3/C4 clauses: 20964
[23:43:20] it=630 colorings=200 lazy-girth=1204 last: m=120 classes=5 cclen=43 t=1s
[23:43:20] it=1035 colorings=400 lazy-girth=1785 last: m=84 classes=4 cclen=44 t=1s
[23:43:20] it=1530 colorings=600 lazy-girth=2560 last: m=96 classes=4 cclen=44 t=1s
[23:43:21] it=2002 colorings=800 lazy-girth=3179 last: m=84 classes=4 cclen=44 t=2s
[23:43:21] it=2427 colorings=1000 lazy-girth=3664 last: m=96 classes=4 cclen=44 t=2s
[23:43:21] it=2791 colorings=1200 lazy-girth=4158 last: m=120 classes=5 cclen=43 t=2s
[23:43:22] it=3265 colorings=1400 lazy-girth=4810 last: m=84 classes=4 cclen=44 t=3s
[23:43:22] it=3653 colorings=1600 lazy-girth=5292 last: m=96 classes=4 cclen=44 t=3s
[23:43:22] it=4120 colorings=1800 lazy-girth=6036 last: m=84 classes=4 cclen=44 t=3s
[23:43:23] it=4564 colorings=2000 lazy-girth=6673 last: m=72 classes=3 cclen=45 t=4s
[23:43:23] it=4917 colorings=2200 lazy-girth=7069 last: m=96 classes=4 cclen=44 t=4s
[23:43:23] it=5285 colorings=2400 lazy-girth=7525 last: m=84 classes=4 cclen=44 t=4s
[23:43:24] it=5513 colorings=2600 lazy-girth=7583 last: m=84 classes=4 cclen=44 t=5s
[23:43:24] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5642 colorings=2706 lazy-girth=7660 time=5s


==> anc/search/logs/slice_Z10_r3_g6.log <==
[22:35:57] slice r=3 H=Z10 |H|=10 n=30 classes=45 girth>=6 mindeg>=3
[22:35:57] eager C3/C4 clauses: 7066
[22:35:57] it=583 colorings=200 lazy-girth=1192 last: m=45 classes=5 cclen=39 t=0s
[22:35:57] it=1205 colorings=400 lazy-girth=2154 last: m=45 classes=5 cclen=36 t=1s
[22:35:58] it=1775 colorings=600 lazy-girth=2981 last: m=50 classes=6 cclen=38 t=1s
[22:35:58] it=2303 colorings=800 lazy-girth=3646 last: m=50 classes=5 cclen=37 t=2s
[22:35:59] it=2924 colorings=1000 lazy-girth=4442 last: m=50 classes=5 cclen=38 t=2s
[22:35:59] it=3398 colorings=1200 lazy-girth=4885 last: m=50 classes=6 cclen=39 t=2s
[22:35:59] it=3884 colorings=1400 lazy-girth=5410 last: m=50 classes=5 cclen=40 t=3s
[22:35:59] it=4403 colorings=1600 lazy-girth=6012 last: m=50 classes=5 cclen=39 t=3s
[22:36:00] it=4938 colorings=1800 lazy-girth=6518 last: m=50 classes=5 cclen=36 t=3s
[22:36:00] it=5496 colorings=2000 lazy-girth=7178 last: m=55 classes=6 cclen=33 t=4s
[22:36:01] it=5945 colorings=2200 lazy-girth=7602 last: m=50 classes=5 cclen=38 t=4s
[22:36:01] it=6394 colorings=2400 lazy-girth=8039 last: m=45 classes=5 cclen=38 t=4s
[22:36:01] it=6856 colorings=2600 lazy-girth=8488 last: m=55 classes=6 cclen=27 t=4s
[22:36:01] it=7359 colorings=2800 lazy-girth=8997 last: m=45 classes=5 cclen=40 t=5s
[22:36:02] it=7807 colorings=3000 lazy-girth=9404 last: m=45 classes=5 cclen=40 t=5s
[22:36:02] it=8237 colorings=3200 lazy-girth=9785 last: m=45 classes=5 cclen=40 t=5s
[22:36:02] it=8627 colorings=3400 lazy-girth=10078 last: m=45 classes=5 cclen=29 t=6s
[22:36:03] it=9110 colorings=3600 lazy-girth=10532 last: m=45 classes=5 cclen=39 t=6s
[22:36:03] it=9550 colorings=3800 lazy-girth=10928 last: m=50 classes=5 cclen=40 t=6s
[22:36:03] it=9950 colorings=4000 lazy-girth=11235 last: m=45 classes=5 cclen=36 t=7s
[22:36:03] it=10317 colorings=4200 lazy-girth=11492 last: m=45 classes=5 cclen=38 t=7s
[22:36:03] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=10490 colorings=4292 lazy-girth=11610 time=7s


==> anc/search/logs/slice_Z10_r4_g6.log <==
[01:54:11] slice r=4 H=Z10 |H|=10 n=40 classes=80 girth>=6 mindeg>=3
[01:54:11] eager C3/C4 clauses: 25238
[01:54:12] it=451 colorings=200 lazy-girth=959 last: m=70 classes=7 cclen=68 t=1s
[01:54:13] it=789 colorings=400 lazy-girth=1250 last: m=75 classes=8 cclen=66 t=1s
[01:54:13] it=1169 colorings=600 lazy-girth=1608 last: m=70 classes=7 cclen=71 t=2s
[01:54:14] it=1614 colorings=800 lazy-girth=2173 last: m=70 classes=7 cclen=68 t=2s
[01:54:14] it=2063 colorings=1000 lazy-girth=2703 last: m=75 classes=8 cclen=71 t=3s
[01:54:15] it=2465 colorings=1200 lazy-girth=3201 last: m=70 classes=7 cclen=71 t=3s
[01:54:15] it=2902 colorings=1400 lazy-girth=3720 last: m=70 classes=7 cclen=70 t=4s
[01:54:16] it=3350 colorings=1600 lazy-girth=4186 last: m=75 classes=8 cclen=71 t=4s
[01:54:16] it=3700 colorings=1800 lazy-girth=4463 last: m=75 classes=8 cclen=70 t=5s
[01:54:17] it=4204 colorings=2000 lazy-girth=5070 last: m=80 classes=8 cclen=60 t=5s
[01:54:17] it=4619 colorings=2200 lazy-girth=5439 last: m=70 classes=8 cclen=72 t=6s
[01:54:18] it=5001 colorings=2400 lazy-girth=5764 last: m=75 classes=8 cclen=71 t=6s
[01:54:18] it=5409 colorings=2600 lazy-girth=6092 last: m=75 classes=8 cclen=72 t=7s
[01:54:18] it=5764 colorings=2800 lazy-girth=6321 last: m=70 classes=8 cclen=72 t=7s
[01:54:19] it=6197 colorings=3000 lazy-girth=6799 last: m=75 classes=8 cclen=72 t=8s
[01:54:19] it=6598 colorings=3200 lazy-girth=7169 last: m=70 classes=7 cclen=71 t=8s
[01:54:20] it=7001 colorings=3400 lazy-girth=7623 last: m=75 classes=8 cclen=72 t=9s
[01:54:20] it=7460 colorings=3600 lazy-girth=8143 last: m=75 classes=8 cclen=68 t=9s
[01:54:21] it=7938 colorings=3800 lazy-girth=8665 last: m=75 classes=8 cclen=70 t=10s
[01:54:21] it=8329 colorings=4000 lazy-girth=9049 last: m=75 classes=8 cclen=67 t=10s
[01:54:22] it=8736 colorings=4200 lazy-girth=9424 last: m=75 classes=8 cclen=72 t=11s
[01:54:22] it=9148 colorings=4400 lazy-girth=9777 last: m=65 classes=7 cclen=72 t=11s
[01:54:23] it=9555 colorings=4600 lazy-girth=10065 last: m=80 classes=9 cclen=68 t=12s
[01:54:23] it=9991 colorings=4800 lazy-girth=10400 last: m=70 classes=8 cclen=70 t=12s
[01:54:24] it=10385 colorings=5000 lazy-girth=10713 last: m=75 classes=8 cclen=61 t=13s
[01:54:24] it=10784 colorings=5200 lazy-girth=10986 last: m=75 classes=8 cclen=68 t=13s
[01:54:25] it=11206 colorings=5400 lazy-girth=11270 last: m=75 classes=8 cclen=72 t=13s
[01:54:25] it=11588 colorings=5600 lazy-girth=11540 last: m=75 classes=8 cclen=66 t=14s
[01:54:26] it=11981 colorings=5800 lazy-girth=11800 last: m=75 classes=8 cclen=72 t=14s
[01:54:26] it=12400 colorings=6000 lazy-girth=12109 last: m=70 classes=8 cclen=71 t=15s
[01:54:27] it=12818 colorings=6200 lazy-girth=12404 last: m=75 classes=8 cclen=71 t=15s
[01:54:27] it=13272 colorings=6400 lazy-girth=12729 last: m=70 classes=8 cclen=62 t=16s
[01:54:28] it=13673 colorings=6600 lazy-girth=13005 last: m=70 classes=8 cclen=71 t=16s
[01:54:28] it=14101 colorings=6800 lazy-girth=13294 last: m=70 classes=8 cclen=69 t=17s
[01:54:29] it=14531 colorings=7000 lazy-girth=13587 last: m=70 classes=8 cclen=71 t=17s
[01:54:29] it=14934 colorings=7200 lazy-girth=13852 last: m=75 classes=8 cclen=69 t=18s
[01:54:30] it=15373 colorings=7400 lazy-girth=14140 last: m=75 classes=8 cclen=65 t=18s
[01:54:30] it=15767 colorings=7600 lazy-girth=14393 last: m=75 classes=8 cclen=69 t=19s
[01:54:31] it=16171 colorings=7800 lazy-girth=14636 last: m=70 classes=8 cclen=58 t=19s
[01:54:31] it=16566 colorings=8000 lazy-girth=14880 last: m=75 classes=8 cclen=67 t=20s
[01:54:31] it=16976 colorings=8200 lazy-girth=15136 last: m=70 classes=8 cclen=70 t=20s
[01:54:32] it=17376 colorings=8400 lazy-girth=15377 last: m=75 classes=8 cclen=71 t=21s
[01:54:33] it=17889 colorings=8600 lazy-girth=15728 last: m=75 classes=8 cclen=65 t=21s
[01:54:33] it=18290 colorings=8800 lazy-girth=16047 last: m=65 classes=7 cclen=73 t=22s
[01:54:33] it=18686 colorings=9000 lazy-girth=16354 last: m=75 classes=8 cclen=72 t=22s
[01:54:34] it=19059 colorings=9200 lazy-girth=16612 last: m=75 classes=8 cclen=68 t=23s
[01:54:34] it=19472 colorings=9400 lazy-girth=16960 last: m=70 classes=8 cclen=70 t=23s
[01:54:35] it=19852 colorings=9600 lazy-girth=17250 last: m=70 classes=7 cclen=72 t=23s
[01:54:35] it=20241 colorings=9800 lazy-girth=17550 last: m=70 classes=7 cclen=70 t=24s
[01:54:36] it=20592 colorings=10000 lazy-girth=17787 last: m=70 classes=8 cclen=69 t=24s
[01:54:36] it=20978 colorings=10200 lazy-girth=18043 last: m=75 classes=8 cclen=69 t=25s
[01:54:36] it=21355 colorings=10400 lazy-girth=18295 last: m=75 classes=8 cclen=68 t=25s
[01:54:37] it=21681 colorings=10600 lazy-girth=18491 last: m=70 classes=7 cclen=66 t=26s
[01:54:37] it=22006 colorings=10800 lazy-girth=18663 last: m=70 classes=7 cclen=73 t=26s
[01:54:38] it=22360 colorings=11000 lazy-girth=18874 last: m=70 classes=8 cclen=68 t=26s
[01:54:38] it=22738 colorings=11200 lazy-girth=19166 last: m=75 classes=8 cclen=70 t=27s
[01:54:39] it=23151 colorings=11400 lazy-girth=19459 last: m=70 classes=7 cclen=71 t=27s
[01:54:39] it=23505 colorings=11600 lazy-girth=19702 last: m=75 classes=8 cclen=69 t=28s
[01:54:39] it=23835 colorings=11800 lazy-girth=19900 last: m=75 classes=8 cclen=64 t=28s
[01:54:40] it=24208 colorings=12000 lazy-girth=20162 last: m=70 classes=7 cclen=70 t=29s
[01:54:40] it=24549 colorings=12200 lazy-girth=20372 last: m=65 classes=7 cclen=54 t=29s
[01:54:41] it=24930 colorings=12400 lazy-girth=20628 last: m=70 classes=7 cclen=73 t=29s
[01:54:41] it=25300 colorings=12600 lazy-girth=20873 last: m=70 classes=7 cclen=73 t=30s
[01:54:42] it=25644 colorings=12800 lazy-girth=21061 last: m=75 classes=8 cclen=69 t=30s
[01:54:42] it=25946 colorings=13000 lazy-girth=21215 last: m=70 classes=7 cclen=73 t=31s
[01:54:42] it=26314 colorings=13200 lazy-girth=21445 last: m=70 classes=7 cclen=70 t=31s
[01:54:43] it=26692 colorings=13400 lazy-girth=21702 last: m=70 classes=7 cclen=64 t=32s
[01:54:43] it=27082 colorings=13600 lazy-girth=21950 last: m=70 classes=8 cclen=72 t=32s
[01:54:44] it=27406 colorings=13800 lazy-girth=22119 last: m=70 classes=7 cclen=72 t=33s
[01:54:45] it=27888 colorings=14000 lazy-girth=22564 last: m=75 classes=8 cclen=72 t=33s
[01:54:45] it=28255 colorings=14200 lazy-girth=22803 last: m=70 classes=7 cclen=72 t=34s
[01:54:46] it=28665 colorings=14400 lazy-girth=23109 last: m=70 classes=7 cclen=65 t=34s
[01:54:46] it=29145 colorings=14600 lazy-girth=23482 last: m=70 classes=7 cclen=70 t=35s
[01:54:47] it=29496 colorings=14800 lazy-girth=23682 last: m=70 classes=7 cclen=69 t=35s
[01:54:47] it=29873 colorings=15000 lazy-girth=23927 last: m=80 classes=8 cclen=70 t=36s
[01:54:48] it=30317 colorings=15200 lazy-girth=24260 last: m=70 classes=7 cclen=72 t=37s
[01:54:49] it=30817 colorings=15400 lazy-girth=24885 last: m=70 classes=7 cclen=73 t=37s
[01:54:49] it=31138 colorings=15600 lazy-girth=25146 last: m=70 classes=7 cclen=72 t=38s
[01:54:49] it=31484 colorings=15800 lazy-girth=25377 last: m=70 classes=7 cclen=71 t=38s
[01:54:50] it=31819 colorings=16000 lazy-girth=25566 last: m=75 classes=8 cclen=68 t=39s
[01:54:50] it=32101 colorings=16200 lazy-girth=25689 last: m=70 classes=7 cclen=73 t=39s
[01:54:51] it=32411 colorings=16400 lazy-girth=25854 last: m=65 classes=7 cclen=71 t=39s
[01:54:51] it=32707 colorings=16600 lazy-girth=25987 last: m=75 classes=8 cclen=66 t=40s
[01:54:51] it=33006 colorings=16800 lazy-girth=26128 last: m=65 classes=7 cclen=68 t=40s
[01:54:52] it=33348 colorings=17000 lazy-girth=26384 last: m=75 classes=8 cclen=63 t=40s
[01:54:52] it=33671 colorings=17200 lazy-girth=26583 last: m=70 classes=8 cclen=66 t=41s
[01:54:53] it=33975 colorings=17400 lazy-girth=26752 last: m=70 classes=7 cclen=71 t=41s
[01:54:53] it=34381 colorings=17600 lazy-girth=27041 last: m=80 classes=8 cclen=67 t=42s
[01:54:53] it=34785 colorings=17800 lazy-girth=27366 last: m=70 classes=8 cclen=70 t=42s
[01:54:54] it=35071 colorings=18000 lazy-girth=27464 last: m=75 classes=8 cclen=72 t=42s
[01:54:54] it=35360 colorings=18200 lazy-girth=27567 last: m=75 classes=8 cclen=70 t=43s
[01:54:54] it=35641 colorings=18400 lazy-girth=27666 last: m=70 classes=7 cclen=71 t=43s
[01:54:55] it=35929 colorings=18600 lazy-girth=27798 last: m=70 classes=7 cclen=70 t=44s
[01:54:55] it=36240 colorings=18800 lazy-girth=27952 last: m=70 classes=7 cclen=71 t=44s
[01:54:56] it=36525 colorings=19000 lazy-girth=28076 last: m=80 classes=8 cclen=66 t=44s
[01:54:56] it=36830 colorings=19200 lazy-girth=28222 last: m=70 classes=7 cclen=66 t=45s
[01:54:56] it=37164 colorings=19400 lazy-girth=28441 last: m=65 classes=7 cclen=69 t=45s
[01:54:57] it=37662 colorings=19600 lazy-girth=28952 last: m=70 classes=7 cclen=72 t=46s
[01:54:58] it=38233 colorings=19800 lazy-girth=29592 last: m=80 classes=8 cclen=63 t=46s
[01:54:58] it=38577 colorings=20000 lazy-girth=29830 last: m=70 classes=8 cclen=67 t=47s
[01:54:59] it=38839 colorings=20200 lazy-girth=29905 last: m=75 classes=8 cclen=72 t=47s
[01:54:59] it=39093 colorings=20400 lazy-girth=29970 last: m=65 classes=7 cclen=71 t=48s
[01:54:59] it=39359 colorings=20600 lazy-girth=30055 last: m=80 classes=8 cclen=67 t=48s
[01:54:59] it=39624 colorings=20800 lazy-girth=30136 last: m=70 classes=7 cclen=69 t=48s
[01:55:00] it=39891 colorings=21000 lazy-girth=30224 last: m=70 classes=7 cclen=68 t=48s
[01:55:00] it=40156 colorings=21200 lazy-girth=30309 last: m=70 classes=7 cclen=69 t=49s
[01:55:00] it=40423 colorings=21400 lazy-girth=30382 last: m=70 classes=8 cclen=68 t=49s
[01:55:01] it=40694 colorings=21600 lazy-girth=30462 last: m=75 classes=8 cclen=69 t=49s
[01:55:01] it=40944 colorings=21800 lazy-girth=30517 last: m=75 classes=8 cclen=67 t=50s
[01:55:01] it=41218 colorings=22000 lazy-girth=30606 last: m=80 classes=8 cclen=69 t=50s
[01:55:02] it=41516 colorings=22200 lazy-girth=30725 last: m=65 classes=7 cclen=69 t=50s
[01:55:02] it=41772 colorings=22400 lazy-girth=30787 last: m=75 classes=8 cclen=69 t=51s
[01:55:02] it=42049 colorings=22600 lazy-girth=30872 last: m=65 classes=7 cclen=73 t=51s
[01:55:03] it=42323 colorings=22800 lazy-girth=30956 last: m=70 classes=7 cclen=72 t=51s
[01:55:03] it=42593 colorings=23000 lazy-girth=31054 last: m=75 classes=8 cclen=71 t=52s
[01:55:03] it=42858 colorings=23200 lazy-girth=31138 last: m=70 classes=7 cclen=72 t=52s
[01:55:04] it=43127 colorings=23400 lazy-girth=31221 last: m=70 classes=7 cclen=72 t=52s
[01:55:04] it=43383 colorings=23600 lazy-girth=31291 last: m=70 classes=7 cclen=68 t=53s
[01:55:04] it=43660 colorings=23800 lazy-girth=31385 last: m=70 classes=7 cclen=68 t=53s
[01:55:05] it=43946 colorings=24000 lazy-girth=31488 last: m=70 classes=7 cclen=68 t=53s
[01:55:05] it=44242 colorings=24200 lazy-girth=31609 last: m=70 classes=8 cclen=71 t=54s
[01:55:06] it=44499 colorings=24400 lazy-girth=31672 last: m=75 classes=8 cclen=72 t=54s
[01:55:06] it=44757 colorings=24600 lazy-girth=31733 last: m=70 classes=7 cclen=72 t=55s
[01:55:06] it=45017 colorings=24800 lazy-girth=31803 last: m=65 classes=7 cclen=72 t=55s
[01:55:07] it=45337 colorings=25000 lazy-girth=32084 last: m=70 classes=7 cclen=71 t=55s
[01:55:07] it=45796 colorings=25200 lazy-girth=32613 last: m=75 classes=8 cclen=70 t=56s
[01:55:08] it=46155 colorings=25400 lazy-girth=32875 last: m=60 classes=7 cclen=73 t=57s
[01:55:08] it=46478 colorings=25600 lazy-girth=33072 last: m=75 classes=8 cclen=67 t=57s
[01:55:09] it=46831 colorings=25800 lazy-girth=33310 last: m=75 classes=8 cclen=69 t=57s
[01:55:09] it=47326 colorings=26000 lazy-girth=34076 last: m=70 classes=8 cclen=71 t=58s
[01:55:10] it=47756 colorings=26200 lazy-girth=34419 last: m=75 classes=8 cclen=69 t=59s
[01:55:10] it=48100 colorings=26400 lazy-girth=34628 last: m=75 classes=8 cclen=67 t=59s
[01:55:11] it=48469 colorings=26600 lazy-girth=34854 last: m=80 classes=8 cclen=70 t=59s
[01:55:11] it=48802 colorings=26800 lazy-girth=35026 last: m=65 classes=7 cclen=68 t=60s
[01:55:11] it=49161 colorings=27000 lazy-girth=35240 last: m=70 classes=8 cclen=68 t=60s
[01:55:12] it=49594 colorings=27200 lazy-girth=35658 last: m=80 classes=8 cclen=60 t=61s
[01:55:12] it=49894 colorings=27400 lazy-girth=35804 last: m=65 classes=7 cclen=73 t=61s
[01:55:13] it=50279 colorings=27600 lazy-girth=36084 last: m=75 classes=8 cclen=71 t=62s
[01:55:13] it=50748 colorings=27800 lazy-girth=36530 last: m=70 classes=8 cclen=72 t=62s
[01:55:14] it=51174 colorings=28000 lazy-girth=36921 last: m=70 classes=7 cclen=72 t=63s
[01:55:14] it=51529 colorings=28200 lazy-girth=37227 last: m=70 classes=7 cclen=71 t=63s
[01:55:15] it=51917 colorings=28400 lazy-girth=37530 last: m=70 classes=7 cclen=69 t=64s
[01:55:15] it=52236 colorings=28600 lazy-girth=37706 last: m=75 classes=8 cclen=68 t=64s
[01:55:16] it=52591 colorings=28800 lazy-girth=37925 last: m=70 classes=7 cclen=71 t=64s
[01:55:16] it=53063 colorings=29000 lazy-girth=38292 last: m=75 classes=8 cclen=68 t=65s
[01:55:17] it=53480 colorings=29200 lazy-girth=38645 last: m=70 classes=8 cclen=71 t=65s
[01:55:17] it=53942 colorings=29400 lazy-girth=39002 last: m=75 classes=8 cclen=70 t=66s
[01:55:18] it=54257 colorings=29600 lazy-girth=39143 last: m=75 classes=8 cclen=72 t=66s
[01:55:18] it=54687 colorings=29800 lazy-girth=39475 last: m=75 classes=8 cclen=71 t=67s
[01:55:19] it=55087 colorings=30000 lazy-girth=39735 last: m=75 classes=8 cclen=65 t=67s
[01:55:19] it=55416 colorings=30200 lazy-girth=39893 last: m=70 classes=8 cclen=69 t=68s
[01:55:19] it=55746 colorings=30400 lazy-girth=40125 last: m=75 classes=8 cclen=70 t=68s
[01:55:20] it=56017 colorings=30600 lazy-girth=40219 last: m=80 classes=8 cclen=66 t=69s
[01:55:20] it=56353 colorings=30800 lazy-girth=40415 last: m=70 classes=8 cclen=68 t=69s
[01:55:21] it=56687 colorings=31000 lazy-girth=40589 last: m=75 classes=8 cclen=67 t=70s
[01:55:22] it=56987 colorings=31200 lazy-girth=40731 last: m=60 classes=6 cclen=73 t=70s
[01:55:22] it=57446 colorings=31400 lazy-girth=41277 last: m=70 classes=8 cclen=72 t=71s
[01:55:23] it=57885 colorings=31600 lazy-girth=41668 last: m=75 classes=8 cclen=70 t=71s
[01:55:23] it=58249 colorings=31800 lazy-girth=41916 last: m=80 classes=8 cclen=71 t=72s
[01:55:24] it=58578 colorings=32000 lazy-girth=42098 last: m=70 classes=7 cclen=72 t=72s
[01:55:24] it=58921 colorings=32200 lazy-girth=42298 last: m=75 classes=8 cclen=70 t=73s
[01:55:25] it=59243 colorings=32400 lazy-girth=42467 last: m=75 classes=8 cclen=70 t=73s
[01:55:25] it=59529 colorings=32600 lazy-girth=42603 last: m=80 classes=8 cclen=71 t=74s
[01:55:25] it=59836 colorings=32800 lazy-girth=42746 last: m=70 classes=7 cclen=69 t=74s
[01:55:26] it=60119 colorings=33000 lazy-girth=42862 last: m=75 classes=8 cclen=69 t=74s
[01:55:26] it=60408 colorings=33200 lazy-girth=42991 last: m=75 classes=8 cclen=70 t=75s
[01:55:27] it=60761 colorings=33400 lazy-girth=43209 last: m=70 classes=7 cclen=71 t=75s
[01:55:27] it=61099 colorings=33600 lazy-girth=43406 last: m=70 classes=7 cclen=69 t=76s
[01:55:28] it=61419 colorings=33800 lazy-girth=43574 last: m=75 classes=8 cclen=71 t=76s
[01:55:28] it=61734 colorings=34000 lazy-girth=43714 last: m=75 classes=8 cclen=58 t=77s
[01:55:29] it=62064 colorings=34200 lazy-girth=43900 last: m=75 classes=8 cclen=72 t=77s
[01:55:29] it=62434 colorings=34400 lazy-girth=44244 last: m=75 classes=8 cclen=72 t=78s
[01:55:30] it=62736 colorings=34600 lazy-girth=44410 last: m=70 classes=8 cclen=70 t=78s
[01:55:30] it=63051 colorings=34800 lazy-girth=44579 last: m=70 classes=7 cclen=69 t=79s
[01:55:31] it=63405 colorings=35000 lazy-girth=44849 last: m=75 classes=8 cclen=63 t=79s
[01:55:31] it=63739 colorings=35200 lazy-girth=45060 last: m=70 classes=7 cclen=72 t=80s
[01:55:31] it=64103 colorings=35400 lazy-girth=45450 last: m=75 classes=8 cclen=70 t=80s
[01:55:32] it=64528 colorings=35600 lazy-girth=45837 last: m=70 classes=7 cclen=71 t=81s
[01:55:32] it=64914 colorings=35800 lazy-girth=46135 last: m=70 classes=7 cclen=72 t=81s
[01:55:33] it=65292 colorings=36000 lazy-girth=46428 last: m=75 classes=8 cclen=72 t=82s
[01:55:33] it=65651 colorings=36200 lazy-girth=46669 last: m=70 classes=7 cclen=72 t=82s
[01:55:34] it=65985 colorings=36400 lazy-girth=46856 last: m=70 classes=7 cclen=71 t=82s
[01:55:34] it=66310 colorings=36600 lazy-girth=47055 last: m=70 classes=7 cclen=71 t=83s
[01:55:35] it=66713 colorings=36800 lazy-girth=47409 last: m=65 classes=7 cclen=69 t=83s
[01:55:35] it=67097 colorings=37000 lazy-girth=47681 last: m=75 classes=8 cclen=71 t=84s
[01:55:36] it=67419 colorings=37200 lazy-girth=47861 last: m=75 classes=8 cclen=72 t=84s
[01:55:36] it=67697 colorings=37400 lazy-girth=47982 last: m=80 classes=8 cclen=65 t=85s
[01:55:36] it=68050 colorings=37600 lazy-girth=48247 last: m=70 classes=7 cclen=72 t=85s
[01:55:37] it=68361 colorings=37800 lazy-girth=48427 last: m=75 classes=8 cclen=68 t=85s
[01:55:37] it=68704 colorings=38000 lazy-girth=48691 last: m=80 classes=8 cclen=64 t=86s
[01:55:38] it=69031 colorings=38200 lazy-girth=48914 last: m=80 classes=8 cclen=63 t=86s
[01:55:38] it=69428 colorings=38400 lazy-girth=49205 last: m=75 classes=8 cclen=72 t=87s
[01:55:39] it=69799 colorings=38600 lazy-girth=49541 last: m=70 classes=7 cclen=67 t=88s
[01:55:40] it=70285 colorings=38800 lazy-girth=50160 last: m=75 classes=8 cclen=63 t=88s
[01:55:40] it=70623 colorings=39000 lazy-girth=50350 last: m=75 classes=8 cclen=72 t=89s
[01:55:41] it=70962 colorings=39200 lazy-girth=50551 last: m=75 classes=8 cclen=69 t=89s
[01:55:41] it=71235 colorings=39400 lazy-girth=50640 last: m=70 classes=7 cclen=73 t=90s
[01:55:41] it=71484 colorings=39600 lazy-girth=50704 last: m=70 classes=8 cclen=67 t=90s
[01:55:42] it=71751 colorings=39800 lazy-girth=50795 last: m=70 classes=7 cclen=67 t=90s
[01:55:42] it=72119 colorings=40000 lazy-girth=51051 last: m=80 classes=8 cclen=67 t=91s
[01:55:42] it=72384 colorings=40200 lazy-girth=51137 last: m=70 classes=7 cclen=69 t=91s
[01:55:43] it=72683 colorings=40400 lazy-girth=51289 last: m=70 classes=7 cclen=69 t=91s
[01:55:43] it=72987 colorings=40600 lazy-girth=51422 last: m=70 classes=7 cclen=71 t=92s
[01:55:44] it=73302 colorings=40800 lazy-girth=51590 last: m=70 classes=7 cclen=67 t=92s
[01:55:44] it=73621 colorings=41000 lazy-girth=51751 last: m=70 classes=8 cclen=69 t=93s
[01:55:44] it=73955 colorings=41200 lazy-girth=51928 last: m=70 classes=8 cclen=71 t=93s
[01:55:45] it=74270 colorings=41400 lazy-girth=52081 last: m=70 classes=8 cclen=67 t=94s
[01:55:45] it=74561 colorings=41600 lazy-girth=52208 last: m=65 classes=7 cclen=70 t=94s
[01:55:46] it=74865 colorings=41800 lazy-girth=52340 last: m=65 classes=7 cclen=63 t=94s
[01:55:46] it=75139 colorings=42000 lazy-girth=52437 last: m=75 classes=8 cclen=68 t=95s
[01:55:47] it=75439 colorings=42200 lazy-girth=52542 last: m=65 classes=7 cclen=72 t=95s
[01:55:47] it=75692 colorings=42400 lazy-girth=52619 last: m=70 classes=7 cclen=72 t=96s
[01:55:47] it=75933 colorings=42600 lazy-girth=52676 last: m=70 classes=7 cclen=71 t=96s
[01:55:48] it=76212 colorings=42800 lazy-girth=52795 last: m=75 classes=8 cclen=71 t=96s
[01:55:48] it=76499 colorings=43000 lazy-girth=52903 last: m=75 classes=8 cclen=69 t=97s
[01:55:48] it=76778 colorings=43200 lazy-girth=53033 last: m=70 classes=7 cclen=71 t=97s
[01:55:49] it=77050 colorings=43400 lazy-girth=53133 last: m=70 classes=7 cclen=72 t=97s
[01:55:49] it=77338 colorings=43600 lazy-girth=53245 last: m=75 classes=8 cclen=72 t=98s
[01:55:50] it=77601 colorings=43800 lazy-girth=53332 last: m=75 classes=8 cclen=70 t=98s
[01:55:50] it=77899 colorings=44000 lazy-girth=53446 last: m=65 classes=7 cclen=73 t=99s
[01:55:50] it=78225 colorings=44200 lazy-girth=53632 last: m=75 classes=8 cclen=71 t=99s
[01:55:51] it=78472 colorings=44400 lazy-girth=53684 last: m=70 classes=7 cclen=69 t=100s
[01:55:51] it=78855 colorings=44600 lazy-girth=54056 last: m=80 classes=8 cclen=66 t=100s
[01:55:52] it=79262 colorings=44800 lazy-girth=54484 last: m=80 classes=9 cclen=64 t=101s
[01:55:53] it=79652 colorings=45000 lazy-girth=54807 last: m=75 classes=8 cclen=68 t=101s
[01:55:53] it=80013 colorings=45200 lazy-girth=55060 last: m=75 classes=8 cclen=69 t=102s
[01:55:54] it=80361 colorings=45400 lazy-girth=55310 last: m=70 classes=7 cclen=69 t=102s
[01:55:54] it=80862 colorings=45600 lazy-girth=55817 last: m=70 classes=7 cclen=71 t=103s
[01:55:55] it=81288 colorings=45800 lazy-girth=56192 last: m=70 classes=7 cclen=71 t=104s
[01:55:55] it=81635 colorings=46000 lazy-girth=56412 last: m=75 classes=8 cclen=72 t=104s
[01:55:56] it=82008 colorings=46200 lazy-girth=56676 last: m=70 classes=7 cclen=63 t=105s
[01:55:56] it=82392 colorings=46400 lazy-girth=56942 last: m=70 classes=7 cclen=67 t=105s
[01:55:57] it=82705 colorings=46600 lazy-girth=57110 last: m=70 classes=7 cclen=68 t=106s
[01:55:57] it=83044 colorings=46800 lazy-girth=57306 last: m=75 classes=8 cclen=69 t=106s
[01:55:58] it=83389 colorings=47000 lazy-girth=57504 last: m=80 classes=8 cclen=69 t=106s
[01:55:58] it=83690 colorings=47200 lazy-girth=57644 last: m=80 classes=8 cclen=58 t=107s
[01:55:59] it=84032 colorings=47400 lazy-girth=57819 last: m=75 classes=8 cclen=72 t=107s
[01:55:59] it=84373 colorings=47600 lazy-girth=58052 last: m=80 classes=8 cclen=67 t=108s
[01:56:00] it=84704 colorings=47800 lazy-girth=58240 last: m=75 classes=8 cclen=71 t=108s
[01:56:00] it=85025 colorings=48000 lazy-girth=58406 last: m=70 classes=7 cclen=60 t=109s
[01:56:01] it=85326 colorings=48200 lazy-girth=58544 last: m=65 classes=7 cclen=70 t=109s
[01:56:01] it=85675 colorings=48400 lazy-girth=58723 last: m=75 classes=8 cclen=72 t=110s
[01:56:01] it=85980 colorings=48600 lazy-girth=58846 last: m=75 classes=8 cclen=70 t=110s
[01:56:02] it=86302 colorings=48800 lazy-girth=59014 last: m=75 classes=8 cclen=71 t=111s
[01:56:02] it=86646 colorings=49000 lazy-girth=59241 last: m=75 classes=8 cclen=68 t=111s
[01:56:03] it=86985 colorings=49200 lazy-girth=59444 last: m=75 classes=8 cclen=71 t=111s
[01:56:03] it=87341 colorings=49400 lazy-girth=59649 last: m=80 classes=8 cclen=69 t=112s
[01:56:04] it=87706 colorings=49600 lazy-girth=59844 last: m=75 classes=8 cclen=72 t=112s
[01:56:04] it=88034 colorings=49800 lazy-girth=59993 last: m=70 classes=8 cclen=57 t=113s
[01:56:05] it=88362 colorings=50000 lazy-girth=60175 last: m=70 classes=7 cclen=71 t=113s
[01:56:05] it=88740 colorings=50200 lazy-girth=60436 last: m=75 classes=8 cclen=71 t=114s
[01:56:06] it=89090 colorings=50400 lazy-girth=60639 last: m=70 classes=8 cclen=72 t=114s
[01:56:06] it=89452 colorings=50600 lazy-girth=60882 last: m=70 classes=8 cclen=70 t=115s
[01:56:07] it=89751 colorings=50800 lazy-girth=61017 last: m=75 classes=8 cclen=60 t=115s
[01:56:07] it=90066 colorings=51000 lazy-girth=61181 last: m=75 classes=8 cclen=64 t=116s
[01:56:08] it=90371 colorings=51200 lazy-girth=61322 last: m=75 classes=8 cclen=72 t=116s
[01:56:08] it=90685 colorings=51400 lazy-girth=61476 last: m=75 classes=8 cclen=65 t=117s
[01:56:08] it=90969 colorings=51600 lazy-girth=61583 last: m=75 classes=8 cclen=71 t=117s
[01:56:09] it=91256 colorings=51800 lazy-girth=61683 last: m=75 classes=8 cclen=66 t=117s
[01:56:09] it=91613 colorings=52000 lazy-girth=61913 last: m=80 classes=9 cclen=65 t=118s
[01:56:11] it=91964 colorings=52200 lazy-girth=62132 last: m=75 classes=8 cclen=59 t=120s
[01:56:12] it=92313 colorings=52400 lazy-girth=62340 last: m=75 classes=8 cclen=72 t=121s
[01:56:12] it=92641 colorings=52600 lazy-girth=62518 last: m=80 classes=8 cclen=71 t=121s
[01:56:13] it=93002 colorings=52800 lazy-girth=62779 last: m=75 classes=8 cclen=72 t=122s
[01:56:14] it=93377 colorings=53000 lazy-girth=63096 last: m=70 classes=8 cclen=71 t=123s
[01:56:14] it=93724 colorings=53200 lazy-girth=63335 last: m=75 classes=8 cclen=71 t=123s
[01:56:15] it=94043 colorings=53400 lazy-girth=63518 last: m=80 classes=8 cclen=68 t=124s
[01:56:15] it=94417 colorings=53600 lazy-girth=63779 last: m=75 classes=8 cclen=70 t=124s
[01:56:16] it=94755 colorings=53800 lazy-girth=64016 last: m=75 classes=8 cclen=72 t=125s
[01:56:17] it=95119 colorings=54000 lazy-girth=64239 last: m=75 classes=8 cclen=71 t=125s
[01:56:17] it=95463 colorings=54200 lazy-girth=64484 last: m=75 classes=8 cclen=66 t=126s
[01:56:18] it=95790 colorings=54400 lazy-girth=64709 last: m=70 classes=7 cclen=71 t=126s
[01:56:18] it=96123 colorings=54600 lazy-girth=64924 last: m=70 classes=7 cclen=71 t=127s
[01:56:19] it=96443 colorings=54800 lazy-girth=65101 last: m=60 classes=7 cclen=72 t=127s
[01:56:19] it=96779 colorings=55000 lazy-girth=65320 last: m=75 classes=8 cclen=69 t=128s
[01:56:20] it=97106 colorings=55200 lazy-girth=65492 last: m=70 classes=7 cclen=73 t=128s
[01:56:20] it=97465 colorings=55400 lazy-girth=65698 last: m=70 classes=7 cclen=71 t=129s
[01:56:21] it=97809 colorings=55600 lazy-girth=65882 last: m=70 classes=8 cclen=67 t=129s
[01:56:21] it=98118 colorings=55800 lazy-girth=66020 last: m=80 classes=9 cclen=70 t=130s
[01:56:22] it=98447 colorings=56000 lazy-girth=66221 last: m=70 classes=8 cclen=70 t=130s
[01:56:22] it=98767 colorings=56200 lazy-girth=66401 last: m=75 classes=8 cclen=67 t=131s
[01:56:23] it=99088 colorings=56400 lazy-girth=66554 last: m=75 classes=8 cclen=71 t=131s
[01:56:23] it=99406 colorings=56600 lazy-girth=66707 last: m=75 classes=8 cclen=72 t=132s
[01:56:24] it=99788 colorings=56800 lazy-girth=66932 last: m=70 classes=8 cclen=72 t=132s
[01:56:24] it=100104 colorings=57000 lazy-girth=67077 last: m=75 classes=8 cclen=72 t=133s
[01:56:25] it=100440 colorings=57200 lazy-girth=67236 last: m=70 classes=8 cclen=71 t=133s
[01:56:25] it=100759 colorings=57400 lazy-girth=67378 last: m=70 classes=8 cclen=68 t=134s
[01:56:26] it=101072 colorings=57600 lazy-girth=67526 last: m=75 classes=8 cclen=72 t=134s
[01:56:26] it=101396 colorings=57800 lazy-girth=67682 last: m=75 classes=8 cclen=68 t=135s
[01:56:27] it=101719 colorings=58000 lazy-girth=67844 last: m=75 classes=8 cclen=70 t=135s
[01:56:27] it=101981 colorings=58200 lazy-girth=67925 last: m=70 classes=8 cclen=67 t=136s
[01:56:28] it=102259 colorings=58400 lazy-girth=68028 last: m=75 classes=8 cclen=70 t=136s
[01:56:28] it=102534 colorings=58600 lazy-girth=68139 last: m=70 classes=7 cclen=73 t=137s
[01:56:29] it=102877 colorings=58800 lazy-girth=68327 last: m=70 classes=7 cclen=71 t=137s
[01:56:29] it=103240 colorings=59000 lazy-girth=68551 last: m=70 classes=7 cclen=71 t=138s
[01:56:30] it=103557 colorings=59200 lazy-girth=68705 last: m=70 classes=8 cclen=68 t=138s
[01:56:30] it=103898 colorings=59400 lazy-girth=68876 last: m=70 classes=8 cclen=72 t=139s
[01:56:31] it=104245 colorings=59600 lazy-girth=69040 last: m=80 classes=9 cclen=70 t=139s
[01:56:31] it=104642 colorings=59800 lazy-girth=69275 last: m=75 classes=8 cclen=65 t=140s
[01:56:32] it=104990 colorings=60000 lazy-girth=69436 last: m=75 classes=8 cclen=72 t=140s
[01:56:32] it=105368 colorings=60200 lazy-girth=69633 last: m=75 classes=8 cclen=69 t=141s
[01:56:33] it=105682 colorings=60400 lazy-girth=69754 last: m=70 classes=8 cclen=69 t=141s
[01:56:33] it=105988 colorings=60600 lazy-girth=69870 last: m=75 classes=8 cclen=72 t=142s
[01:56:34] it=106333 colorings=60800 lazy-girth=70034 last: m=70 classes=8 cclen=69 t=142s
[01:56:34] it=106651 colorings=61000 lazy-girth=70188 last: m=70 classes=8 cclen=69 t=143s
[01:56:35] it=106964 colorings=61200 lazy-girth=70334 last: m=70 classes=8 cclen=71 t=143s
[01:56:35] it=107269 colorings=61400 lazy-girth=70469 last: m=70 classes=7 cclen=73 t=144s
[01:56:36] it=107564 colorings=61600 lazy-girth=70579 last: m=65 classes=7 cclen=70 t=144s
[01:56:36] it=107926 colorings=61800 lazy-girth=70787 last: m=75 classes=8 cclen=54 t=145s
[01:56:37] it=108303 colorings=62000 lazy-girth=71004 last: m=70 classes=7 cclen=72 t=145s
[01:56:37] it=108676 colorings=62200 lazy-girth=71220 last: m=75 classes=8 cclen=67 t=146s
[01:56:38] it=109002 colorings=62400 lazy-girth=71379 last: m=70 classes=8 cclen=66 t=146s
[01:56:38] it=109324 colorings=62600 lazy-girth=71510 last: m=70 classes=8 cclen=68 t=147s
[01:56:39] it=109731 colorings=62800 lazy-girth=71752 last: m=65 classes=7 cclen=70 t=148s
[01:56:40] it=110229 colorings=63000 lazy-girth=72116 last: m=65 classes=7 cclen=72 t=149s
[01:56:41] it=110538 colorings=63200 lazy-girth=72233 last: m=70 classes=7 cclen=72 t=149s
[01:56:41] it=110804 colorings=63400 lazy-girth=72328 last: m=70 classes=8 cclen=66 t=150s
[01:56:42] it=111182 colorings=63600 lazy-girth=72561 last: m=70 classes=8 cclen=69 t=151s
[01:56:42] it=111427 colorings=63800 lazy-girth=72613 last: m=70 classes=7 cclen=56 t=151s
[01:56:43] it=111717 colorings=64000 lazy-girth=72718 last: m=70 classes=8 cclen=68 t=151s
[01:56:43] it=111961 colorings=64200 lazy-girth=72769 last: m=75 classes=8 cclen=69 t=152s
[01:56:43] it=112186 colorings=64400 lazy-girth=72796 last: m=70 classes=7 cclen=71 t=152s
[01:56:44] it=112449 colorings=64600 lazy-girth=72882 last: m=65 classes=7 cclen=70 t=152s
[01:56:44] it=112698 colorings=64800 lazy-girth=72939 last: m=70 classes=8 cclen=71 t=153s
[01:56:44] it=112982 colorings=65000 lazy-girth=73031 last: m=75 classes=8 cclen=67 t=153s
[01:56:45] it=113212 colorings=65200 lazy-girth=73063 last: m=75 classes=8 cclen=70 t=153s
[01:56:45] it=113436 colorings=65400 lazy-girth=73089 last: m=70 classes=7 cclen=69 t=154s
[01:56:46] it=113787 colorings=65600 lazy-girth=73298 last: m=70 classes=8 cclen=70 t=154s
[01:56:46] it=114109 colorings=65800 lazy-girth=73456 last: m=70 classes=8 cclen=68 t=155s
[01:56:47] it=114402 colorings=66000 lazy-girth=73585 last: m=65 classes=7 cclen=69 t=155s
[01:56:47] it=114712 colorings=66200 lazy-girth=73744 last: m=80 classes=8 cclen=67 t=156s
[01:56:48] it=115027 colorings=66400 lazy-girth=73936 last: m=80 classes=9 cclen=68 t=156s
[01:56:48] it=115363 colorings=66600 lazy-girth=74124 last: m=75 classes=8 cclen=67 t=157s
[01:56:49] it=115657 colorings=66800 lazy-girth=74240 last: m=80 classes=8 cclen=66 t=157s
[01:56:49] it=115993 colorings=67000 lazy-girth=74414 last: m=75 classes=8 cclen=69 t=158s
[01:56:50] it=116280 colorings=67200 lazy-girth=74515 last: m=75 classes=8 cclen=71 t=158s
[01:56:50] it=116592 colorings=67400 lazy-girth=74661 last: m=80 classes=9 cclen=69 t=159s
[01:56:51] it=116896 colorings=67600 lazy-girth=74796 last: m=75 classes=8 cclen=67 t=159s
[01:56:51] it=117222 colorings=67800 lazy-girth=74959 last: m=70 classes=7 cclen=65 t=160s
[01:56:52] it=117533 colorings=68000 lazy-girth=75100 last: m=70 classes=7 cclen=72 t=160s
[01:56:52] it=117878 colorings=68200 lazy-girth=75266 last: m=70 classes=8 cclen=72 t=161s
[01:56:53] it=118211 colorings=68400 lazy-girth=75424 last: m=75 classes=8 cclen=68 t=161s
[01:56:53] it=118544 colorings=68600 lazy-girth=75585 last: m=75 classes=8 cclen=72 t=162s
[01:56:54] it=118899 colorings=68800 lazy-girth=75775 last: m=70 classes=7 cclen=73 t=163s
[01:56:54] it=119208 colorings=69000 lazy-girth=75905 last: m=75 classes=8 cclen=71 t=163s
[01:56:55] it=119527 colorings=69200 lazy-girth=76044 last: m=70 classes=8 cclen=63 t=164s
[01:56:56] it=119870 colorings=69400 lazy-girth=76270 last: m=75 classes=8 cclen=70 t=164s
[01:56:56] it=120182 colorings=69600 lazy-girth=76413 last: m=75 classes=8 cclen=72 t=165s
[01:56:56] it=120483 colorings=69800 lazy-girth=76536 last: m=75 classes=8 cclen=70 t=165s
[01:56:57] it=120849 colorings=70000 lazy-girth=76748 last: m=70 classes=7 cclen=70 t=166s
[01:56:57] it=121146 colorings=70200 lazy-girth=76859 last: m=75 classes=8 cclen=72 t=166s
[01:56:58] it=121425 colorings=70400 lazy-girth=76955 last: m=70 classes=7 cclen=73 t=166s
[01:56:58] it=121793 colorings=70600 lazy-girth=77160 last: m=75 classes=8 cclen=72 t=167s
[01:56:59] it=122122 colorings=70800 lazy-girth=77329 last: m=75 classes=8 cclen=71 t=167s
[01:56:59] it=122449 colorings=71000 lazy-girth=77484 last: m=80 classes=8 cclen=64 t=168s
[01:57:00] it=122761 colorings=71200 lazy-girth=77620 last: m=70 classes=7 cclen=71 t=168s
[01:57:00] it=123070 colorings=71400 lazy-girth=77743 last: m=80 classes=8 cclen=68 t=169s
[01:57:01] it=123399 colorings=71600 lazy-girth=77895 last: m=75 classes=8 cclen=63 t=169s
[01:57:01] it=123690 colorings=71800 lazy-girth=78008 last: m=75 classes=8 cclen=72 t=170s
[01:57:02] it=123964 colorings=72000 lazy-girth=78109 last: m=75 classes=8 cclen=69 t=170s
[01:57:02] it=124289 colorings=72200 lazy-girth=78264 last: m=80 classes=8 cclen=70 t=171s
[01:57:05] it=124644 colorings=72400 lazy-girth=78460 last: m=70 classes=8 cclen=71 t=174s
[01:57:06] it=124982 colorings=72600 lazy-girth=78611 last: m=80 classes=9 cclen=66 t=174s
[01:57:06] it=125288 colorings=72800 lazy-girth=78736 last: m=75 classes=8 cclen=70 t=175s
[01:57:07] it=125597 colorings=73000 lazy-girth=78868 last: m=75 classes=8 cclen=70 t=176s
[01:57:07] it=125874 colorings=73200 lazy-girth=78958 last: m=75 classes=8 cclen=71 t=176s
[01:57:08] it=126157 colorings=73400 lazy-girth=79054 last: m=70 classes=7 cclen=70 t=177s
[01:57:09] it=126470 colorings=73600 lazy-girth=79192 last: m=75 classes=8 cclen=67 t=177s
[01:57:10] it=126862 colorings=73800 lazy-girth=79477 last: m=75 classes=8 cclen=60 t=178s
[01:57:10] it=127161 colorings=74000 lazy-girth=79601 last: m=75 classes=8 cclen=67 t=179s
[01:57:11] it=127428 colorings=74200 lazy-girth=79698 last: m=70 classes=8 cclen=65 t=179s
[01:57:12] it=127824 colorings=74400 lazy-girth=79942 last: m=80 classes=8 cclen=69 t=180s
[01:57:12] it=128119 colorings=74600 lazy-girth=80066 last: m=70 classes=7 cclen=64 t=181s
[01:57:12] it=128377 colorings=74800 lazy-girth=80132 last: m=75 classes=8 cclen=59 t=181s
[01:57:13] it=128724 colorings=75000 lazy-girth=80307 last: m=70 classes=8 cclen=71 t=182s
[01:57:14] it=128996 colorings=75200 lazy-girth=80417 last: m=75 classes=8 cclen=68 t=182s
[01:57:14] it=129307 colorings=75400 lazy-girth=80550 last: m=75 classes=8 cclen=71 t=183s
[01:57:15] it=129686 colorings=75600 lazy-girth=80792 last: m=70 classes=7 cclen=68 t=184s
[01:57:16] it=130134 colorings=75800 lazy-girth=81094 last: m=75 classes=8 cclen=71 t=184s
[01:57:16] it=130491 colorings=76000 lazy-girth=81294 last: m=75 classes=8 cclen=70 t=185s
[01:57:17] it=130831 colorings=76200 lazy-girth=81461 last: m=75 classes=8 cclen=71 t=186s
[01:57:18] it=131160 colorings=76400 lazy-girth=81614 last: m=75 classes=8 cclen=72 t=186s
[01:57:18] it=131499 colorings=76600 lazy-girth=81762 last: m=70 classes=7 cclen=68 t=187s
[01:57:19] it=131825 colorings=76800 lazy-girth=81903 last: m=80 classes=8 cclen=70 t=187s
[01:57:19] it=132157 colorings=77000 lazy-girth=82075 last: m=75 classes=8 cclen=72 t=188s
[01:57:20] it=132457 colorings=77200 lazy-girth=82187 last: m=75 classes=8 cclen=71 t=189s
[01:57:21] it=132835 colorings=77400 lazy-girth=82408 last: m=75 classes=8 cclen=72 t=189s
[01:57:22] it=133162 colorings=77600 lazy-girth=82577 last: m=70 classes=7 cclen=68 t=190s
[01:57:22] it=133470 colorings=77800 lazy-girth=82716 last: m=75 classes=8 cclen=58 t=191s
[01:57:23] it=133822 colorings=78000 lazy-girth=82894 last: m=70 classes=7 cclen=72 t=191s
[01:57:23] it=134175 colorings=78200 lazy-girth=83079 last: m=70 classes=7 cclen=71 t=192s
[01:57:24] it=134479 colorings=78400 lazy-girth=83201 last: m=70 classes=8 cclen=71 t=193s
[01:57:24] it=134771 colorings=78600 lazy-girth=83319 last: m=75 classes=8 cclen=68 t=193s
[01:57:25] it=135090 colorings=78800 lazy-girth=83454 last: m=75 classes=8 cclen=67 t=194s
[01:57:25] it=135401 colorings=79000 lazy-girth=83597 last: m=75 classes=8 cclen=71 t=194s
[01:57:26] it=135692 colorings=79200 lazy-girth=83703 last: m=75 classes=8 cclen=70 t=195s
[01:57:26] it=136002 colorings=79400 lazy-girth=83827 last: m=70 classes=8 cclen=72 t=195s
[01:57:27] it=136284 colorings=79600 lazy-girth=83925 last: m=75 classes=8 cclen=70 t=196s
[01:57:28] it=136578 colorings=79800 lazy-girth=84034 last: m=70 classes=8 cclen=71 t=196s
[01:57:28] it=136950 colorings=80000 lazy-girth=84227 last: m=80 classes=8 cclen=57 t=197s
[01:57:29] it=137256 colorings=80200 lazy-girth=84369 last: m=65 classes=7 cclen=71 t=198s
[01:57:29] it=137567 colorings=80400 lazy-girth=84508 last: m=75 classes=8 cclen=72 t=198s
[01:57:30] it=137891 colorings=80600 lazy-girth=84662 last: m=75 classes=8 cclen=69 t=199s
[01:57:31] it=138220 colorings=80800 lazy-girth=84809 last: m=75 classes=8 cclen=72 t=200s
[01:57:32] it=138557 colorings=81000 lazy-girth=84982 last: m=75 classes=8 cclen=58 t=201s
[01:57:33] it=138882 colorings=81200 lazy-girth=85137 last: m=75 classes=8 cclen=71 t=201s
[01:57:33] it=139266 colorings=81400 lazy-girth=85352 last: m=75 classes=8 cclen=71 t=202s
[01:57:34] it=139596 colorings=81600 lazy-girth=85500 last: m=75 classes=8 cclen=67 t=203s
[01:57:35] it=139918 colorings=81800 lazy-girth=85651 last: m=70 classes=7 cclen=67 t=204s
[01:57:36] it=140289 colorings=82000 lazy-girth=85840 last: m=65 classes=7 cclen=73 t=204s
[01:57:37] it=140682 colorings=82200 lazy-girth=86045 last: m=70 classes=7 cclen=69 t=205s
[01:57:37] it=141012 colorings=82400 lazy-girth=86214 last: m=70 classes=7 cclen=72 t=206s
[01:57:38] it=141305 colorings=82600 lazy-girth=86326 last: m=70 classes=8 cclen=69 t=206s
[01:57:38] it=141594 colorings=82800 lazy-girth=86429 last: m=70 classes=8 cclen=70 t=207s
[01:57:39] it=141862 colorings=83000 lazy-girth=86511 last: m=70 classes=7 cclen=65 t=208s
[01:57:39] it=142179 colorings=83200 lazy-girth=86641 last: m=75 classes=8 cclen=62 t=208s
[01:57:40] it=142481 colorings=83400 lazy-girth=86765 last: m=75 classes=8 cclen=72 t=209s
[01:57:41] it=142794 colorings=83600 lazy-girth=86889 last: m=75 classes=8 cclen=70 t=209s
[01:57:41] it=143128 colorings=83800 lazy-girth=87049 last: m=75 classes=8 cclen=67 t=210s
[01:57:42] it=143505 colorings=84000 lazy-girth=87260 last: m=75 classes=8 cclen=67 t=211s
[01:57:43] it=143819 colorings=84200 lazy-girth=87389 last: m=70 classes=7 cclen=72 t=212s
[01:57:44] it=144138 colorings=84400 lazy-girth=87529 last: m=75 classes=8 cclen=72 t=212s
[01:57:45] it=144494 colorings=84600 lazy-girth=87690 last: m=75 classes=8 cclen=71 t=213s
[01:57:45] it=144846 colorings=84800 lazy-girth=87856 last: m=70 classes=7 cclen=67 t=214s
[01:57:46] it=145157 colorings=85000 lazy-girth=87982 last: m=70 classes=7 cclen=72 t=215s
[01:57:46] it=145456 colorings=85200 lazy-girth=88094 last: m=70 classes=7 cclen=72 t=215s
[01:57:47] it=145754 colorings=85400 lazy-girth=88211 last: m=75 classes=8 cclen=68 t=216s
[01:57:48] it=146072 colorings=85600 lazy-girth=88349 last: m=75 classes=8 cclen=55 t=217s
[01:57:48] it=146389 colorings=85800 lazy-girth=88476 last: m=70 classes=7 cclen=71 t=217s
[01:57:49] it=146698 colorings=86000 lazy-girth=88604 last: m=75 classes=8 cclen=69 t=218s
[01:57:50] it=147001 colorings=86200 lazy-girth=88721 last: m=75 classes=8 cclen=62 t=218s
[01:57:50] it=147287 colorings=86400 lazy-girth=88816 last: m=75 classes=8 cclen=60 t=219s
[01:57:51] it=147633 colorings=86600 lazy-girth=88976 last: m=75 classes=8 cclen=67 t=220s
[01:57:52] it=147952 colorings=86800 lazy-girth=89108 last: m=75 classes=8 cclen=72 t=220s
[01:57:53] it=148261 colorings=87000 lazy-girth=89240 last: m=70 classes=7 cclen=71 t=221s
[01:57:53] it=148553 colorings=87200 lazy-girth=89347 last: m=75 classes=8 cclen=72 t=222s
[01:57:54] it=148883 colorings=87400 lazy-girth=89493 last: m=75 classes=8 cclen=72 t=223s
[01:57:55] it=149174 colorings=87600 lazy-girth=89599 last: m=75 classes=8 cclen=70 t=223s
[01:57:56] it=149473 colorings=87800 lazy-girth=89717 last: m=80 classes=8 cclen=58 t=224s
[01:57:56] it=149787 colorings=88000 lazy-girth=89854 last: m=65 classes=7 cclen=72 t=225s
[01:57:57] it=150135 colorings=88200 lazy-girth=90035 last: m=80 classes=8 cclen=70 t=226s
[01:58:01] it=150487 colorings=88400 lazy-girth=90211 last: m=70 classes=8 cclen=69 t=230s
[01:58:02] it=150829 colorings=88600 lazy-girth=90371 last: m=65 classes=7 cclen=69 t=230s
[01:58:03] it=151153 colorings=88800 lazy-girth=90516 last: m=75 classes=8 cclen=72 t=231s
[01:58:04] it=151509 colorings=89000 lazy-girth=90696 last: m=75 classes=8 cclen=69 t=232s
[01:58:05] it=151881 colorings=89200 lazy-girth=90875 last: m=65 classes=7 cclen=71 t=233s
[01:58:05] it=152208 colorings=89400 lazy-girth=91021 last: m=70 classes=8 cclen=67 t=234s
[01:58:06] it=152539 colorings=89600 lazy-girth=91170 last: m=75 classes=8 cclen=72 t=235s
[01:58:08] it=152893 colorings=89800 lazy-girth=91353 last: m=70 classes=8 cclen=68 t=237s
[01:58:09] it=153226 colorings=90000 lazy-girth=91493 last: m=75 classes=8 cclen=68 t=238s
[01:58:11] it=153544 colorings=90200 lazy-girth=91624 last: m=75 classes=8 cclen=66 t=239s
[01:58:13] it=153891 colorings=90400 lazy-girth=91787 last: m=75 classes=8 cclen=70 t=241s
[01:58:15] it=154482 colorings=90600 lazy-girth=92600 last: m=75 classes=8 cclen=70 t=243s
[01:58:16] it=154953 colorings=90800 lazy-girth=93081 last: m=70 classes=8 cclen=67 t=244s
[01:58:16] it=155352 colorings=91000 lazy-girth=93376 last: m=75 classes=8 cclen=71 t=245s
[01:58:17] it=155714 colorings=91200 lazy-girth=93617 last: m=75 classes=8 cclen=72 t=245s
[01:58:17] it=156043 colorings=91400 lazy-girth=93814 last: m=80 classes=9 cclen=62 t=246s
[01:58:18] it=156384 colorings=91600 lazy-girth=93997 last: m=75 classes=8 cclen=71 t=247s
[01:58:18] it=156719 colorings=91800 lazy-girth=94156 last: m=80 classes=9 cclen=70 t=247s
[01:58:19] it=157084 colorings=92000 lazy-girth=94366 last: m=75 classes=8 cclen=71 t=248s
[01:58:20] it=157410 colorings=92200 lazy-girth=94542 last: m=75 classes=8 cclen=69 t=248s
[01:58:20] it=157728 colorings=92400 lazy-girth=94679 last: m=75 classes=8 cclen=70 t=249s
[01:58:21] it=158024 colorings=92600 lazy-girth=94836 last: m=70 classes=7 cclen=72 t=249s
[01:58:21] it=158324 colorings=92800 lazy-girth=95048 last: m=75 classes=8 cclen=71 t=250s
[01:58:22] it=158645 colorings=93000 lazy-girth=95227 last: m=75 classes=8 cclen=69 t=250s
[01:58:22] it=158967 colorings=93200 lazy-girth=95392 last: m=80 classes=9 cclen=61 t=251s
[01:58:23] it=159238 colorings=93400 lazy-girth=95486 last: m=75 classes=8 cclen=69 t=251s
[01:58:23] it=159535 colorings=93600 lazy-girth=95613 last: m=70 classes=7 cclen=67 t=252s
[01:58:24] it=159824 colorings=93800 lazy-girth=95728 last: m=70 classes=8 cclen=72 t=252s
[01:58:24] it=160106 colorings=94000 lazy-girth=95851 last: m=70 classes=7 cclen=71 t=253s
[01:58:25] it=160411 colorings=94200 lazy-girth=96001 last: m=75 classes=8 cclen=72 t=253s
[01:58:25] it=160660 colorings=94400 lazy-girth=96062 last: m=75 classes=8 cclen=64 t=254s
[01:58:26] it=160903 colorings=94600 lazy-girth=96108 last: m=70 classes=7 cclen=72 t=254s
[01:58:26] it=161176 colorings=94800 lazy-girth=96197 last: m=70 classes=7 cclen=71 t=255s
[01:58:27] it=161452 colorings=95000 lazy-girth=96297 last: m=75 classes=8 cclen=68 t=255s
[01:58:27] it=161719 colorings=95200 lazy-girth=96381 last: m=75 classes=8 cclen=67 t=256s
[01:58:28] it=161993 colorings=95400 lazy-girth=96475 last: m=70 classes=7 cclen=72 t=256s
[01:58:28] it=162270 colorings=95600 lazy-girth=96566 last: m=75 classes=8 cclen=67 t=257s
[01:58:29] it=162525 colorings=95800 lazy-girth=96634 last: m=65 classes=7 cclen=72 t=257s
[01:58:30] it=162960 colorings=96000 lazy-girth=97091 last: m=70 classes=8 cclen=70 t=258s
[01:58:30] it=163284 colorings=96200 lazy-girth=97293 last: m=75 classes=8 cclen=65 t=259s
[01:58:31] it=163603 colorings=96400 lazy-girth=97496 last: m=75 classes=8 cclen=72 t=260s
[01:58:32] it=163991 colorings=96600 lazy-girth=97866 last: m=75 classes=8 cclen=68 t=260s
[01:58:32] it=164325 colorings=96800 lazy-girth=98094 last: m=75 classes=8 cclen=68 t=261s
[01:58:33] it=164633 colorings=97000 lazy-girth=98303 last: m=75 classes=8 cclen=70 t=262s
[01:58:33] it=164958 colorings=97200 lazy-girth=98532 last: m=70 classes=7 cclen=72 t=262s
[01:58:34] it=165256 colorings=97400 lazy-girth=98674 last: m=75 classes=8 cclen=70 t=263s
[01:58:34] it=165533 colorings=97600 lazy-girth=98789 last: m=75 classes=8 cclen=72 t=263s
[01:58:35] it=165859 colorings=97800 lazy-girth=98982 last: m=70 classes=7 cclen=70 t=264s
[01:58:35] it=166148 colorings=98000 lazy-girth=99105 last: m=70 classes=7 cclen=70 t=264s
[01:58:36] it=166455 colorings=98200 lazy-girth=99252 last: m=80 classes=8 cclen=72 t=265s
[01:58:37] it=166768 colorings=98400 lazy-girth=99422 last: m=75 classes=8 cclen=71 t=265s
[01:58:37] it=167092 colorings=98600 lazy-girth=99588 last: m=75 classes=8 cclen=70 t=266s
[01:58:38] it=167381 colorings=98800 lazy-girth=99700 last: m=75 classes=8 cclen=70 t=266s
[01:58:38] it=167718 colorings=99000 lazy-girth=99875 last: m=70 classes=7 cclen=71 t=267s
[01:58:39] it=167999 colorings=99200 lazy-girth=99995 last: m=80 classes=9 cclen=69 t=267s
[01:58:39] it=168290 colorings=99400 lazy-girth=100112 last: m=75 classes=8 cclen=67 t=268s
[01:58:40] it=168588 colorings=99600 lazy-girth=100238 last: m=75 classes=8 cclen=69 t=269s
[01:58:40] it=168888 colorings=99800 lazy-girth=100363 last: m=70 classes=8 cclen=70 t=269s
[01:58:41] it=169186 colorings=100000 lazy-girth=100489 last: m=75 classes=8 cclen=64 t=270s
[01:58:42] it=169482 colorings=100200 lazy-girth=100623 last: m=70 classes=7 cclen=69 t=270s
[01:58:43] it=169948 colorings=100400 lazy-girth=100955 last: m=85 classes=9 cclen=50 t=271s
[01:58:43] it=170336 colorings=100600 lazy-girth=101207 last: m=70 classes=7 cclen=72 t=272s
[01:58:44] it=170728 colorings=100800 lazy-girth=101420 last: m=75 classes=8 cclen=70 t=273s
[01:58:44] it=170954 colorings=101000 lazy-girth=101458 last: m=70 classes=7 cclen=71 t=273s
[01:58:45] it=171269 colorings=101200 lazy-girth=101636 last: m=75 classes=8 cclen=66 t=274s
[01:58:45] it=171616 colorings=101400 lazy-girth=101853 last: m=70 classes=8 cclen=70 t=274s
[01:58:46] it=171938 colorings=101600 lazy-girth=102023 last: m=80 classes=9 cclen=70 t=275s
[01:58:47] it=172303 colorings=101800 lazy-girth=102251 last: m=75 classes=8 cclen=72 t=275s
[01:58:47] it=172587 colorings=102000 lazy-girth=102356 last: m=70 classes=8 cclen=72 t=276s
[01:58:47] it=172885 colorings=102200 lazy-girth=102484 last: m=75 classes=8 cclen=71 t=276s
[01:58:48] it=173178 colorings=102400 lazy-girth=102601 last: m=75 classes=8 cclen=72 t=277s
[01:58:48] it=173455 colorings=102600 lazy-girth=102700 last: m=75 classes=8 cclen=69 t=277s
[01:58:49] it=173771 colorings=102800 lazy-girth=102845 last: m=75 classes=8 cclen=68 t=278s
[01:58:49] it=174069 colorings=103000 lazy-girth=102965 last: m=75 classes=8 cclen=70 t=278s
[01:58:50] it=174363 colorings=103200 lazy-girth=103087 last: m=80 classes=8 cclen=69 t=279s
[01:58:50] it=174615 colorings=103400 lazy-girth=103155 last: m=75 classes=8 cclen=67 t=279s
[01:58:51] it=174893 colorings=103600 lazy-girth=103259 last: m=75 classes=8 cclen=71 t=280s
[01:58:51] it=175175 colorings=103800 lazy-girth=103363 last: m=75 classes=8 cclen=68 t=280s
[01:58:52] it=175428 colorings=104000 lazy-girth=103430 last: m=75 classes=8 cclen=66 t=280s
[01:58:52] it=175698 colorings=104200 lazy-girth=103530 last: m=70 classes=7 cclen=73 t=281s
[01:58:53] it=175976 colorings=104400 lazy-girth=103629 last: m=75 classes=8 cclen=71 t=281s
[01:58:53] it=176255 colorings=104600 lazy-girth=103732 last: m=70 classes=7 cclen=69 t=282s
[01:58:54] it=176535 colorings=104800 lazy-girth=103820 last: m=75 classes=8 cclen=63 t=282s
[01:58:54] it=176855 colorings=105000 lazy-girth=103973 last: m=75 classes=8 cclen=71 t=283s
[01:58:55] it=177149 colorings=105200 lazy-girth=104090 last: m=75 classes=8 cclen=70 t=284s
[01:58:56] it=177441 colorings=105400 lazy-girth=104198 last: m=75 classes=8 cclen=72 t=284s
[01:58:56] it=177707 colorings=105600 lazy-girth=104278 last: m=75 classes=8 cclen=70 t=285s
[01:58:57] it=177997 colorings=105800 lazy-girth=104382 last: m=80 classes=9 cclen=69 t=285s
[01:58:57] it=178279 colorings=106000 lazy-girth=104477 last: m=75 classes=8 cclen=71 t=286s
[01:58:58] it=178545 colorings=106200 lazy-girth=104563 last: m=75 classes=8 cclen=72 t=286s
[01:58:58] it=178839 colorings=106400 lazy-girth=104682 last: m=70 classes=7 cclen=72 t=287s
[01:58:59] it=179143 colorings=106600 lazy-girth=104815 last: m=75 classes=8 cclen=67 t=287s
[01:58:59] it=179422 colorings=106800 lazy-girth=104912 last: m=80 classes=9 cclen=68 t=288s
[01:58:59] it=179708 colorings=107000 lazy-girth=105033 last: m=75 classes=8 cclen=70 t=288s
[01:59:00] it=180015 colorings=107200 lazy-girth=105176 last: m=75 classes=8 cclen=69 t=289s
[01:59:01] it=180302 colorings=107400 lazy-girth=105294 last: m=70 classes=7 cclen=72 t=289s
[01:59:01] it=180585 colorings=107600 lazy-girth=105394 last: m=75 classes=8 cclen=68 t=290s
[01:59:02] it=180863 colorings=107800 lazy-girth=105493 last: m=70 classes=8 cclen=69 t=290s
[01:59:02] it=181144 colorings=108000 lazy-girth=105593 last: m=70 classes=7 cclen=67 t=291s
[01:59:03] it=181432 colorings=108200 lazy-girth=105695 last: m=70 classes=8 cclen=69 t=291s
[01:59:03] it=181714 colorings=108400 lazy-girth=105785 last: m=70 classes=7 cclen=73 t=292s
[01:59:04] it=181966 colorings=108600 lazy-girth=105844 last: m=75 classes=8 cclen=67 t=292s
[01:59:04] it=182247 colorings=108800 lazy-girth=105944 last: m=65 classes=7 cclen=72 t=293s
[01:59:04] it=182510 colorings=109000 lazy-girth=106018 last: m=70 classes=7 cclen=58 t=293s
[01:59:05] it=182800 colorings=109200 lazy-girth=106128 last: m=70 classes=7 cclen=73 t=294s
[01:59:06] it=183064 colorings=109400 lazy-girth=106210 last: m=70 classes=7 cclen=72 t=294s
[01:59:06] it=183365 colorings=109600 lazy-girth=106362 last: m=75 classes=8 cclen=72 t=295s
[01:59:07] it=183637 colorings=109800 lazy-girth=106458 last: m=80 classes=8 cclen=58 t=296s
[01:59:07] it=183941 colorings=110000 lazy-girth=106593 last: m=70 classes=7 cclen=72 t=296s
[01:59:08] it=184204 colorings=110200 lazy-girth=106670 last: m=70 classes=7 cclen=70 t=297s
[01:59:08] it=184525 colorings=110400 lazy-girth=106830 last: m=70 classes=7 cclen=73 t=297s
[01:59:09] it=184824 colorings=110600 lazy-girth=106959 last: m=70 classes=7 cclen=62 t=298s
[01:59:09] it=185155 colorings=110800 lazy-girth=107133 last: m=70 classes=7 cclen=64 t=298s
[01:59:10] it=185464 colorings=111000 lazy-girth=107271 last: m=70 classes=7 cclen=72 t=299s
[01:59:11] it=185757 colorings=111200 lazy-girth=107390 last: m=75 classes=8 cclen=70 t=299s
[01:59:11] it=186057 colorings=111400 lazy-girth=107517 last: m=70 classes=7 cclen=71 t=300s
[01:59:12] it=186317 colorings=111600 lazy-girth=107595 last: m=70 classes=7 cclen=71 t=300s
[01:59:12] it=186575 colorings=111800 lazy-girth=107663 last: m=80 classes=8 cclen=72 t=301s
[01:59:13] it=186868 colorings=112000 lazy-girth=107768 last: m=75 classes=8 cclen=70 t=301s
[01:59:13] it=187129 colorings=112200 lazy-girth=107845 last: m=70 classes=8 cclen=66 t=302s
[01:59:14] it=187411 colorings=112400 lazy-girth=107942 last: m=70 classes=8 cclen=70 t=303s
[01:59:15] it=187656 colorings=112600 lazy-girth=107992 last: m=75 classes=8 cclen=66 t=303s
[01:59:15] it=187926 colorings=112800 lazy-girth=108097 last: m=75 classes=8 cclen=72 t=304s
[01:59:21] it=188244 colorings=113000 lazy-girth=108235 last: m=75 classes=8 cclen=71 t=309s
[01:59:21] it=188543 colorings=113200 lazy-girth=108348 last: m=75 classes=8 cclen=68 t=310s
[01:59:22] it=188793 colorings=113400 lazy-girth=108415 last: m=75 classes=8 cclen=71 t=310s
[01:59:22] it=189033 colorings=113600 lazy-girth=108467 last: m=75 classes=8 cclen=68 t=311s
[01:59:23] it=189288 colorings=113800 lazy-girth=108531 last: m=70 classes=7 cclen=63 t=311s
[01:59:24] it=189622 colorings=114000 lazy-girth=108667 last: m=75 classes=8 cclen=66 t=312s
[01:59:24] it=189853 colorings=114200 lazy-girth=108703 last: m=70 classes=7 cclen=57 t=313s
[01:59:25] it=190122 colorings=114400 lazy-girth=108793 last: m=75 classes=8 cclen=71 t=313s
[01:59:25] it=190453 colorings=114600 lazy-girth=108955 last: m=70 classes=8 cclen=72 t=314s
[01:59:26] it=190726 colorings=114800 lazy-girth=109037 last: m=75 classes=8 cclen=72 t=314s
[01:59:26] it=191034 colorings=115000 lazy-girth=109164 last: m=80 classes=9 cclen=63 t=315s
[01:59:27] it=191313 colorings=115200 lazy-girth=109260 last: m=75 classes=8 cclen=68 t=315s
[01:59:27] it=191581 colorings=115400 lazy-girth=109339 last: m=70 classes=8 cclen=70 t=316s
[01:59:28] it=191838 colorings=115600 lazy-girth=109400 last: m=70 classes=8 cclen=71 t=316s
[01:59:28] it=192149 colorings=115800 lazy-girth=109532 last: m=75 classes=8 cclen=69 t=317s
[01:59:29] it=192582 colorings=116000 lazy-girth=109830 last: m=75 classes=8 cclen=67 t=318s
[01:59:30] it=192941 colorings=116200 lazy-girth=110022 last: m=75 classes=8 cclen=67 t=318s
[01:59:30] it=193260 colorings=116400 lazy-girth=110178 last: m=75 classes=8 cclen=69 t=319s
[01:59:31] it=193532 colorings=116600 lazy-girth=110265 last: m=75 classes=8 cclen=69 t=320s
[01:59:32] it=193849 colorings=116800 lazy-girth=110399 last: m=75 classes=8 cclen=71 t=320s
[01:59:32] it=194172 colorings=117000 lazy-girth=110536 last: m=75 classes=8 cclen=66 t=321s
[01:59:33] it=194531 colorings=117200 lazy-girth=110708 last: m=75 classes=8 cclen=60 t=322s
[01:59:34] it=194928 colorings=117400 lazy-girth=110943 last: m=70 classes=8 cclen=72 t=323s
[01:59:35] it=195190 colorings=117600 lazy-girth=111018 last: m=75 classes=8 cclen=70 t=323s
[01:59:35] it=195497 colorings=117800 lazy-girth=111138 last: m=70 classes=8 cclen=71 t=324s
[01:59:36] it=195844 colorings=118000 lazy-girth=111305 last: m=70 classes=8 cclen=72 t=325s
[01:59:37] it=196155 colorings=118200 lazy-girth=111424 last: m=75 classes=8 cclen=70 t=325s
[01:59:37] it=196448 colorings=118400 lazy-girth=111536 last: m=75 classes=8 cclen=62 t=326s
[01:59:38] it=196743 colorings=118600 lazy-girth=111644 last: m=75 classes=8 cclen=72 t=326s
[01:59:38] it=197067 colorings=118800 lazy-girth=111777 last: m=75 classes=8 cclen=70 t=327s
[01:59:39] it=197349 colorings=119000 lazy-girth=111866 last: m=75 classes=8 cclen=72 t=328s
[01:59:40] it=197628 colorings=119200 lazy-girth=111951 last: m=70 classes=8 cclen=66 t=328s
[01:59:40] it=197878 colorings=119400 lazy-girth=112002 last: m=70 classes=8 cclen=69 t=329s
[01:59:41] it=198140 colorings=119600 lazy-girth=112067 last: m=75 classes=8 cclen=71 t=330s
[01:59:42] it=198392 colorings=119800 lazy-girth=112139 last: m=80 classes=8 cclen=71 t=331s
[01:59:42] it=198615 colorings=120000 lazy-girth=112170 last: m=70 classes=7 cclen=72 t=331s
[01:59:43] it=198861 colorings=120200 lazy-girth=112231 last: m=80 classes=8 cclen=70 t=332s
[01:59:44] it=199123 colorings=120400 lazy-girth=112300 last: m=75 classes=8 cclen=56 t=332s
[01:59:44] it=199348 colorings=120600 lazy-girth=112330 last: m=75 classes=8 cclen=62 t=333s
[01:59:45] it=199600 colorings=120800 lazy-girth=112397 last: m=70 classes=7 cclen=73 t=334s
[01:59:46] it=199856 colorings=121000 lazy-girth=112469 last: m=80 classes=8 cclen=69 t=334s
[01:59:46] it=200086 colorings=121200 lazy-girth=112506 last: m=75 classes=8 cclen=72 t=335s
[01:59:47] it=200330 colorings=121400 lazy-girth=112562 last: m=70 classes=7 cclen=68 t=336s
[01:59:48] it=200583 colorings=121600 lazy-girth=112626 last: m=70 classes=7 cclen=68 t=336s
[01:59:49] it=200881 colorings=121800 lazy-girth=112733 last: m=75 classes=8 cclen=72 t=337s
[01:59:49] it=201154 colorings=122000 lazy-girth=112807 last: m=65 classes=7 cclen=72 t=338s
[01:59:50] it=201387 colorings=122200 lazy-girth=112844 last: m=70 classes=7 cclen=73 t=338s
[01:59:50] it=201622 colorings=122400 lazy-girth=112883 last: m=70 classes=7 cclen=70 t=339s
[01:59:51] it=201844 colorings=122600 lazy-girth=112905 last: m=70 classes=8 cclen=66 t=340s
[01:59:51] it=202073 colorings=122800 lazy-girth=112935 last: m=75 classes=8 cclen=64 t=340s
[01:59:52] it=202333 colorings=123000 lazy-girth=113004 last: m=75 classes=8 cclen=71 t=341s
[01:59:53] it=202574 colorings=123200 lazy-girth=113056 last: m=75 classes=8 cclen=68 t=341s
[01:59:54] it=202812 colorings=123400 lazy-girth=113114 last: m=70 classes=7 cclen=70 t=342s
[01:59:54] it=203053 colorings=123600 lazy-girth=113167 last: m=70 classes=8 cclen=72 t=343s
[01:59:55] it=203294 colorings=123800 lazy-girth=113211 last: m=75 classes=8 cclen=70 t=343s
[01:59:55] it=203512 colorings=124000 lazy-girth=113231 last: m=75 classes=8 cclen=72 t=344s
[01:59:56] it=203734 colorings=124200 lazy-girth=113261 last: m=80 classes=8 cclen=64 t=345s
[01:59:57] it=203968 colorings=124400 lazy-girth=113311 last: m=70 classes=7 cclen=72 t=345s
[01:59:58] it=204243 colorings=124600 lazy-girth=113394 last: m=75 classes=8 cclen=61 t=346s
[01:59:58] it=204470 colorings=124800 lazy-girth=113422 last: m=75 classes=8 cclen=70 t=347s
[01:59:59] it=204705 colorings=125000 lazy-girth=113464 last: m=80 classes=8 cclen=67 t=348s
[02:00:00] it=204957 colorings=125200 lazy-girth=113526 last: m=75 classes=8 cclen=69 t=348s
[02:00:01] it=205218 colorings=125400 lazy-girth=113598 last: m=80 classes=8 cclen=68 t=349s
[02:00:01] it=205456 colorings=125600 lazy-girth=113649 last: m=80 classes=8 cclen=71 t=350s
[02:00:02] it=205721 colorings=125800 lazy-girth=113731 last: m=80 classes=8 cclen=69 t=351s
[02:00:03] it=205984 colorings=126000 lazy-girth=113803 last: m=60 classes=7 cclen=72 t=352s
[02:00:04] it=206263 colorings=126200 lazy-girth=113892 last: m=70 classes=7 cclen=73 t=353s
[02:00:05] it=206497 colorings=126400 lazy-girth=113932 last: m=80 classes=8 cclen=69 t=354s
[02:00:06] it=206739 colorings=126600 lazy-girth=113985 last: m=75 classes=8 cclen=67 t=355s
[02:00:07] it=207009 colorings=126800 lazy-girth=114064 last: m=80 classes=8 cclen=71 t=356s
[02:00:08] it=207253 colorings=127000 lazy-girth=114118 last: m=70 classes=7 cclen=70 t=356s
[02:00:09] it=207501 colorings=127200 lazy-girth=114179 last: m=70 classes=7 cclen=68 t=357s
[02:00:10] it=207751 colorings=127400 lazy-girth=114233 last: m=70 classes=7 cclen=73 t=358s
[02:00:11] it=208005 colorings=127600 lazy-girth=114289 last: m=70 classes=7 cclen=73 t=360s
[02:00:13] it=208276 colorings=127800 lazy-girth=114392 last: m=65 classes=7 cclen=72 t=362s
[02:00:14] it=208691 colorings=128000 lazy-girth=114722 last: m=75 classes=8 cclen=69 t=363s
[02:00:15] it=209138 colorings=128200 lazy-girth=115086 last: m=75 classes=8 cclen=68 t=364s
[02:00:15] it=209476 colorings=128400 lazy-girth=115310 last: m=80 classes=8 cclen=69 t=364s
[02:00:16] it=209773 colorings=128600 lazy-girth=115436 last: m=70 classes=8 cclen=71 t=364s
[02:00:16] it=210050 colorings=128800 lazy-girth=115523 last: m=65 classes=7 cclen=72 t=365s
[02:00:17] it=210401 colorings=129000 lazy-girth=115758 last: m=65 classes=7 cclen=72 t=365s
[02:00:17] it=210802 colorings=129200 lazy-girth=116060 last: m=80 classes=9 cclen=69 t=366s
[02:00:18] it=211180 colorings=129400 lazy-girth=116321 last: m=80 classes=8 cclen=69 t=367s
[02:00:19] it=211609 colorings=129600 lazy-girth=116803 last: m=75 classes=8 cclen=70 t=367s
[02:00:19] it=212001 colorings=129800 lazy-girth=117173 last: m=65 classes=7 cclen=71 t=368s
[02:00:20] it=212333 colorings=130000 lazy-girth=117365 last: m=70 classes=7 cclen=70 t=369s
[02:00:21] it=212697 colorings=130200 lazy-girth=117620 last: m=65 classes=7 cclen=73 t=369s
[02:00:21] it=213085 colorings=130400 lazy-girth=117855 last: m=75 classes=8 cclen=65 t=370s
[02:00:22] it=213477 colorings=130600 lazy-girth=118136 last: m=75 classes=8 cclen=62 t=371s
[02:00:22] it=213809 colorings=130800 lazy-girth=118323 last: m=75 classes=8 cclen=69 t=371s
[02:00:23] it=214108 colorings=131000 lazy-girth=118489 last: m=75 classes=8 cclen=66 t=372s
[02:00:24] it=214437 colorings=131200 lazy-girth=118689 last: m=75 classes=8 cclen=70 t=372s
[02:00:24] it=214775 colorings=131400 lazy-girth=118904 last: m=75 classes=8 cclen=71 t=373s
[02:00:25] it=215099 colorings=131600 lazy-girth=119101 last: m=75 classes=8 cclen=71 t=374s
[02:00:32] it=215457 colorings=131800 lazy-girth=119331 last: m=80 classes=9 cclen=68 t=380s
[02:00:32] it=215770 colorings=132000 lazy-girth=119472 last: m=75 classes=8 cclen=72 t=381s
[02:00:33] it=216129 colorings=132200 lazy-girth=119680 last: m=70 classes=7 cclen=67 t=382s
[02:00:33] it=216443 colorings=132400 lazy-girth=119836 last: m=70 classes=7 cclen=70 t=382s
[02:00:34] it=216737 colorings=132600 lazy-girth=119975 last: m=70 classes=7 cclen=66 t=383s
[02:00:35] it=217020 colorings=132800 lazy-girth=120095 last: m=70 classes=7 cclen=72 t=383s
[02:00:35] it=217310 colorings=133000 lazy-girth=120218 last: m=70 classes=8 cclen=71 t=384s
[02:00:36] it=217626 colorings=133200 lazy-girth=120380 last: m=80 classes=8 cclen=68 t=385s
[02:00:37] it=217926 colorings=133400 lazy-girth=120517 last: m=75 classes=8 cclen=71 t=385s
[02:00:38] it=218258 colorings=133600 lazy-girth=120781 last: m=75 classes=8 cclen=66 t=386s
[02:00:38] it=218571 colorings=133800 lazy-girth=120940 last: m=75 classes=8 cclen=71 t=387s
[02:00:39] it=218838 colorings=134000 lazy-girth=121030 last: m=70 classes=7 cclen=73 t=387s
[02:00:39] it=219149 colorings=134200 lazy-girth=121189 last: m=70 classes=8 cclen=71 t=388s
[02:00:40] it=219458 colorings=134400 lazy-girth=121343 last: m=75 classes=8 cclen=71 t=388s
[02:00:40] it=219797 colorings=134600 lazy-girth=121526 last: m=75 classes=8 cclen=72 t=389s
[02:00:41] it=220113 colorings=134800 lazy-girth=121675 last: m=75 classes=8 cclen=71 t=389s
[02:00:41] it=220419 colorings=135000 lazy-girth=121800 last: m=75 classes=8 cclen=67 t=390s
[02:00:42] it=220703 colorings=135200 lazy-girth=121907 last: m=75 classes=8 cclen=70 t=391s
[02:00:42] it=220988 colorings=135400 lazy-girth=122025 last: m=70 classes=7 cclen=73 t=391s
[02:00:43] it=221275 colorings=135600 lazy-girth=122144 last: m=75 classes=8 cclen=65 t=392s
[02:00:44] it=221566 colorings=135800 lazy-girth=122253 last: m=75 classes=8 cclen=71 t=392s
[02:00:44] it=221840 colorings=136000 lazy-girth=122344 last: m=75 classes=8 cclen=72 t=393s
[02:00:45] it=222120 colorings=136200 lazy-girth=122450 last: m=65 classes=7 cclen=72 t=393s
[02:00:45] it=222406 colorings=136400 lazy-girth=122567 last: m=70 classes=7 cclen=66 t=394s
[02:00:46] it=222700 colorings=136600 lazy-girth=122684 last: m=70 classes=7 cclen=73 t=395s
[02:00:47] it=223083 colorings=136800 lazy-girth=122948 last: m=75 classes=8 cclen=70 t=396s
[02:00:47] it=223380 colorings=137000 lazy-girth=123071 last: m=70 classes=8 cclen=64 t=396s
[02:00:48] it=223669 colorings=137200 lazy-girth=123180 last: m=75 classes=8 cclen=72 t=397s
[02:00:48] it=223998 colorings=137400 lazy-girth=123358 last: m=65 classes=7 cclen=71 t=397s
[02:00:49] it=224294 colorings=137600 lazy-girth=123479 last: m=70 classes=7 cclen=70 t=398s
[02:00:50] it=224602 colorings=137800 lazy-girth=123614 last: m=75 classes=8 cclen=72 t=398s
[02:00:50] it=224887 colorings=138000 lazy-girth=123730 last: m=75 classes=8 cclen=72 t=399s
[02:00:51] it=225161 colorings=138200 lazy-girth=123840 last: m=75 classes=8 cclen=72 t=399s
[02:00:51] it=225504 colorings=138400 lazy-girth=124016 last: m=80 classes=8 cclen=66 t=400s
[02:00:52] it=225832 colorings=138600 lazy-girth=124175 last: m=75 classes=8 cclen=70 t=401s
[02:00:53] it=226174 colorings=138800 lazy-girth=124333 last: m=75 classes=8 cclen=69 t=401s
[02:00:53] it=226461 colorings=139000 lazy-girth=124437 last: m=75 classes=8 cclen=68 t=402s
[02:00:54] it=226752 colorings=139200 lazy-girth=124548 last: m=70 classes=7 cclen=70 t=403s
[02:00:55] it=227013 colorings=139400 lazy-girth=124626 last: m=75 classes=8 cclen=66 t=403s
[02:00:56] it=227350 colorings=139600 lazy-girth=124842 last: m=70 classes=7 cclen=71 t=404s
[02:00:56] it=227781 colorings=139800 lazy-girth=125112 last: m=75 classes=8 cclen=67 t=405s
[02:00:57] it=228123 colorings=140000 lazy-girth=125454 last: m=70 classes=7 cclen=71 t=406s
[02:00:58] it=228630 colorings=140200 lazy-girth=125824 last: m=70 classes=8 cclen=72 t=407s
[02:00:59] it=229116 colorings=140400 lazy-girth=126254 last: m=70 classes=7 cclen=73 t=408s
[02:01:00] it=229380 colorings=140600 lazy-girth=126326 last: m=75 classes=8 cclen=70 t=408s
[02:01:01] it=229712 colorings=140800 lazy-girth=126473 last: m=75 classes=8 cclen=70 t=409s
[02:01:01] it=229982 colorings=141000 lazy-girth=126569 last: m=75 classes=8 cclen=69 t=410s
[02:01:02] it=230262 colorings=141200 lazy-girth=126664 last: m=80 classes=8 cclen=68 t=411s
[02:01:02] it=230524 colorings=141400 lazy-girth=126747 last: m=65 classes=7 cclen=72 t=411s
[02:01:03] it=230793 colorings=141600 lazy-girth=126828 last: m=75 classes=8 cclen=68 t=412s
[02:01:04] it=231070 colorings=141800 lazy-girth=126932 last: m=80 classes=9 cclen=67 t=413s
[02:01:05] it=231306 colorings=142000 lazy-girth=126977 last: m=75 classes=8 cclen=70 t=413s
[02:01:05] it=231619 colorings=142200 lazy-girth=127129 last: m=80 classes=8 cclen=71 t=414s
[02:01:06] it=231898 colorings=142400 lazy-girth=127230 last: m=75 classes=8 cclen=70 t=415s
[02:01:07] it=232167 colorings=142600 lazy-girth=127329 last: m=80 classes=8 cclen=62 t=415s
[02:01:07] it=232469 colorings=142800 lazy-girth=127449 last: m=70 classes=7 cclen=73 t=416s
[02:01:08] it=232744 colorings=143000 lazy-girth=127540 last: m=70 classes=7 cclen=69 t=417s
[02:01:09] it=232979 colorings=143200 lazy-girth=127587 last: m=65 classes=7 cclen=72 t=417s
[02:01:10] it=233289 colorings=143400 lazy-girth=127728 last: m=70 classes=7 cclen=71 t=418s
[02:01:10] it=233579 colorings=143600 lazy-girth=127845 last: m=75 classes=8 cclen=70 t=419s
[02:01:11] it=233848 colorings=143800 lazy-girth=127930 last: m=80 classes=8 cclen=70 t=420s
[02:01:12] it=234114 colorings=144000 lazy-girth=128003 last: m=75 classes=8 cclen=72 t=420s
[02:01:12] it=234420 colorings=144200 lazy-girth=128127 last: m=70 classes=8 cclen=70 t=421s
[02:01:13] it=234698 colorings=144400 lazy-girth=128217 last: m=70 classes=7 cclen=73 t=422s
[02:01:14] it=235002 colorings=144600 lazy-girth=128327 last: m=75 classes=8 cclen=62 t=422s
[02:01:14] it=235276 colorings=144800 lazy-girth=128407 last: m=75 classes=8 cclen=72 t=423s
[02:01:15] it=235568 colorings=145000 lazy-girth=128505 last: m=75 classes=8 cclen=72 t=424s
[02:01:16] it=235912 colorings=145200 lazy-girth=128673 last: m=70 classes=7 cclen=73 t=425s
[02:01:17] it=236208 colorings=145400 lazy-girth=128774 last: m=75 classes=8 cclen=70 t=425s
[02:01:17] it=236528 colorings=145600 lazy-girth=128914 last: m=70 classes=8 cclen=71 t=426s
[02:01:18] it=236845 colorings=145800 lazy-girth=129052 last: m=80 classes=8 cclen=68 t=427s
[02:01:19] it=237122 colorings=146000 lazy-girth=129149 last: m=70 classes=8 cclen=70 t=427s
[02:01:19] it=237373 colorings=146200 lazy-girth=129206 last: m=70 classes=7 cclen=72 t=428s
[02:01:20] it=237630 colorings=146400 lazy-girth=129274 last: m=60 classes=7 cclen=71 t=429s
[02:01:21] it=237915 colorings=146600 lazy-girth=129373 last: m=75 classes=8 cclen=70 t=429s
[02:01:21] it=238164 colorings=146800 lazy-girth=129443 last: m=80 classes=9 cclen=70 t=430s
[02:01:22] it=238467 colorings=147000 lazy-girth=129571 last: m=75 classes=8 cclen=69 t=431s
[02:01:23] it=238760 colorings=147200 lazy-girth=129684 last: m=70 classes=7 cclen=72 t=432s
[02:01:24] it=239037 colorings=147400 lazy-girth=129776 last: m=75 classes=8 cclen=72 t=432s
[02:01:24] it=239277 colorings=147600 lazy-girth=129824 last: m=75 classes=8 cclen=70 t=433s
[02:01:25] it=239556 colorings=147800 lazy-girth=129914 last: m=75 classes=8 cclen=67 t=434s
[02:01:26] it=239782 colorings=148000 lazy-girth=129944 last: m=65 classes=7 cclen=72 t=434s
[02:01:27] it=240071 colorings=148200 lazy-girth=130044 last: m=75 classes=8 cclen=69 t=436s
[02:01:28] it=240361 colorings=148400 lazy-girth=130144 last: m=65 classes=7 cclen=70 t=436s
[02:01:29] it=240683 colorings=148600 lazy-girth=130272 last: m=75 classes=8 cclen=64 t=437s
[02:01:30] it=240999 colorings=148800 lazy-girth=130399 last: m=75 classes=8 cclen=66 t=438s
[02:01:31] it=241251 colorings=149000 lazy-girth=130465 last: m=70 classes=7 cclen=70 t=439s
[02:01:31] it=241473 colorings=149200 lazy-girth=130495 last: m=70 classes=7 cclen=72 t=440s
[02:01:32] it=241701 colorings=149400 lazy-girth=130534 last: m=75 classes=8 cclen=68 t=441s
[02:01:34] it=242011 colorings=149600 lazy-girth=130657 last: m=75 classes=8 cclen=65 t=442s
[02:01:35] it=242270 colorings=149800 lazy-girth=130729 last: m=70 classes=7 cclen=71 t=444s
[02:01:36] it=242512 colorings=150000 lazy-girth=130782 last: m=80 classes=9 cclen=71 t=444s
[02:01:36] it=242747 colorings=150200 lazy-girth=130819 last: m=75 classes=8 cclen=68 t=445s
[02:01:38] it=242982 colorings=150400 lazy-girth=130861 last: m=75 classes=8 cclen=69 t=446s
[02:01:38] it=243216 colorings=150600 lazy-girth=130899 last: m=70 classes=7 cclen=72 t=447s
[02:01:48] it=243447 colorings=150800 lazy-girth=130936 last: m=75 classes=8 cclen=70 t=457s
[02:01:49] it=243665 colorings=151000 lazy-girth=130958 last: m=70 classes=7 cclen=71 t=457s
[02:01:50] it=243882 colorings=151200 lazy-girth=130982 last: m=70 classes=7 cclen=73 t=459s
[02:01:52] it=244112 colorings=151400 lazy-girth=131016 last: m=70 classes=7 cclen=68 t=460s
[02:01:53] it=244475 colorings=151600 lazy-girth=131288 last: m=70 classes=7 cclen=70 t=461s
[02:01:53] it=244771 colorings=151800 lazy-girth=131439 last: m=70 classes=8 cclen=64 t=462s
[02:01:54] it=245115 colorings=152000 lazy-girth=131660 last: m=70 classes=8 cclen=70 t=463s
[02:01:55] it=245384 colorings=152200 lazy-girth=131766 last: m=70 classes=7 cclen=73 t=463s
[02:01:55] it=245664 colorings=152400 lazy-girth=131889 last: m=70 classes=7 cclen=71 t=464s
[02:01:56] it=245912 colorings=152600 lazy-girth=131963 last: m=80 classes=8 cclen=72 t=464s
[02:01:56] it=246184 colorings=152800 lazy-girth=132060 last: m=70 classes=7 cclen=67 t=465s
[02:01:57] it=246462 colorings=153000 lazy-girth=132163 last: m=75 classes=8 cclen=66 t=465s
[02:01:57] it=246780 colorings=153200 lazy-girth=132348 last: m=80 classes=9 cclen=68 t=466s
[02:01:58] it=247055 colorings=153400 lazy-girth=132454 last: m=80 classes=8 cclen=51 t=467s
[02:01:59] it=247323 colorings=153600 lazy-girth=132541 last: m=70 classes=8 cclen=67 t=467s
[02:01:59] it=247579 colorings=153800 lazy-girth=132614 last: m=75 classes=8 cclen=70 t=468s
[02:02:00] it=247846 colorings=154000 lazy-girth=132710 last: m=70 classes=7 cclen=64 t=469s
[02:02:01] it=248113 colorings=154200 lazy-girth=132788 last: m=75 classes=8 cclen=68 t=470s
[02:02:02] it=248442 colorings=154400 lazy-girth=132981 last: m=70 classes=7 cclen=70 t=470s
[02:02:02] it=248725 colorings=154600 lazy-girth=133108 last: m=75 classes=8 cclen=70 t=471s
[02:02:03] it=249010 colorings=154800 lazy-girth=133227 last: m=75 classes=8 cclen=69 t=471s
[02:02:03] it=249281 colorings=155000 lazy-girth=133322 last: m=65 classes=7 cclen=70 t=472s
[02:02:04] it=249605 colorings=155200 lazy-girth=133521 last: m=70 classes=7 cclen=72 t=473s
[02:02:05] it=249902 colorings=155400 lazy-girth=133664 last: m=75 classes=8 cclen=70 t=473s
[02:02:05] it=250162 colorings=155600 lazy-girth=133762 last: m=80 classes=8 cclen=65 t=474s
[02:02:06] it=250453 colorings=155800 lazy-girth=133891 last: m=70 classes=7 cclen=69 t=474s
[02:02:06] it=250701 colorings=156000 lazy-girth=133960 last: m=70 classes=7 cclen=72 t=475s
[02:02:07] it=250968 colorings=156200 lazy-girth=134061 last: m=75 classes=8 cclen=65 t=475s
[02:02:07] it=251296 colorings=156400 lazy-girth=134215 last: m=75 classes=8 cclen=70 t=476s
[02:02:08] it=251615 colorings=156600 lazy-girth=134374 last: m=75 classes=8 cclen=70 t=477s
[02:02:08] it=251881 colorings=156800 lazy-girth=134468 last: m=80 classes=8 cclen=68 t=477s
[02:02:09] it=252169 colorings=157000 lazy-girth=134591 last: m=75 classes=8 cclen=71 t=478s
[02:02:10] it=252440 colorings=157200 lazy-girth=134683 last: m=70 classes=7 cclen=72 t=478s
[02:02:10] it=252684 colorings=157400 lazy-girth=134745 last: m=75 classes=8 cclen=72 t=479s
[02:02:10] it=252953 colorings=157600 lazy-girth=134827 last: m=70 classes=7 cclen=71 t=479s
[02:02:11] it=253204 colorings=157800 lazy-girth=134887 last: m=70 classes=7 cclen=71 t=480s
[02:02:12] it=253462 colorings=158000 lazy-girth=134968 last: m=80 classes=8 cclen=66 t=480s
[02:02:12] it=253719 colorings=158200 lazy-girth=135037 last: m=75 classes=8 cclen=63 t=481s
[02:02:13] it=253974 colorings=158400 lazy-girth=135107 last: m=70 classes=7 cclen=71 t=482s
[02:02:14] it=254218 colorings=158600 lazy-girth=135161 last: m=70 classes=7 cclen=71 t=482s
[02:02:14] it=254504 colorings=158800 lazy-girth=135266 last: m=65 classes=7 cclen=72 t=483s
[02:02:15] it=254789 colorings=159000 lazy-girth=135362 last: m=80 classes=8 cclen=64 t=484s
[02:02:16] it=255139 colorings=159200 lazy-girth=135555 last: m=80 classes=9 cclen=71 t=484s
[02:02:16] it=255478 colorings=159400 lazy-girth=135733 last: m=80 classes=9 cclen=68 t=485s
[02:02:17] it=255735 colorings=159600 lazy-girth=135817 last: m=70 classes=7 cclen=72 t=486s
[02:02:18] it=256012 colorings=159800 lazy-girth=135917 last: m=70 classes=7 cclen=72 t=486s
[02:02:18] it=256309 colorings=160000 lazy-girth=136048 last: m=75 classes=8 cclen=62 t=487s
[02:02:19] it=256605 colorings=160200 lazy-girth=136166 last: m=70 classes=7 cclen=72 t=488s
[02:02:20] it=256918 colorings=160400 lazy-girth=136306 last: m=75 classes=8 cclen=68 t=489s
[02:02:21] it=257219 colorings=160600 lazy-girth=136422 last: m=75 classes=8 cclen=69 t=490s
[02:02:21] it=257449 colorings=160800 lazy-girth=136464 last: m=70 classes=7 cclen=72 t=490s
[02:02:22] it=257703 colorings=161000 lazy-girth=136536 last: m=70 classes=7 cclen=72 t=491s
[02:02:23] it=257974 colorings=161200 lazy-girth=136622 last: m=65 classes=7 cclen=73 t=491s
[02:02:23] it=258221 colorings=161400 lazy-girth=136677 last: m=70 classes=7 cclen=72 t=492s
[02:02:24] it=258462 colorings=161600 lazy-girth=136724 last: m=75 classes=8 cclen=69 t=493s
[02:02:25] it=258723 colorings=161800 lazy-girth=136800 last: m=80 classes=8 cclen=72 t=494s
[02:02:26] it=259014 colorings=162000 lazy-girth=136901 last: m=80 classes=8 cclen=72 t=495s
[02:02:27] it=259251 colorings=162200 lazy-girth=136947 last: m=70 classes=7 cclen=68 t=495s
[02:02:27] it=259488 colorings=162400 lazy-girth=136989 last: m=70 classes=7 cclen=71 t=496s
[02:02:28] it=259726 colorings=162600 lazy-girth=137029 last: m=70 classes=7 cclen=72 t=497s
[02:02:29] it=260018 colorings=162800 lazy-girth=137141 last: m=75 classes=8 cclen=70 t=498s
[02:02:30] it=260257 colorings=163000 lazy-girth=137188 last: m=80 classes=9 cclen=66 t=499s
[02:02:31] it=260487 colorings=163200 lazy-girth=137218 last: m=70 classes=7 cclen=73 t=499s
[02:02:31] it=260709 colorings=163400 lazy-girth=137242 last: m=75 classes=8 cclen=68 t=500s
[02:02:32] it=260998 colorings=163600 lazy-girth=137342 last: m=70 classes=8 cclen=72 t=501s
[02:02:33] it=261307 colorings=163800 lazy-girth=137479 last: m=80 classes=8 cclen=64 t=502s
[02:02:34] it=261555 colorings=164000 lazy-girth=137544 last: m=70 classes=7 cclen=72 t=503s
[02:02:35] it=261816 colorings=164200 lazy-girth=137615 last: m=75 classes=8 cclen=69 t=504s
[02:02:36] it=262047 colorings=164400 lazy-girth=137653 last: m=75 classes=8 cclen=67 t=505s
[02:02:37] it=262271 colorings=164600 lazy-girth=137683 last: m=80 classes=8 cclen=66 t=506s
[02:02:38] it=262528 colorings=164800 lazy-girth=137742 last: m=75 classes=8 cclen=72 t=506s
[02:02:38] it=262775 colorings=165000 lazy-girth=137804 last: m=75 classes=8 cclen=72 t=507s
[02:02:40] it=263256 colorings=165200 lazy-girth=138098 last: m=70 classes=8 cclen=69 t=508s
[02:02:41] it=263589 colorings=165400 lazy-girth=138241 last: m=70 classes=7 cclen=72 t=509s
[02:02:42] it=263862 colorings=165600 lazy-girth=138325 last: m=70 classes=7 cclen=73 t=510s
[02:02:43] it=264124 colorings=165800 lazy-girth=138400 last: m=70 classes=7 cclen=71 t=511s
[02:02:43] it=264368 colorings=166000 lazy-girth=138456 last: m=70 classes=7 cclen=73 t=512s
[02:02:45] it=264641 colorings=166200 lazy-girth=138533 last: m=70 classes=8 cclen=70 t=514s
[02:02:46] it=264975 colorings=166400 lazy-girth=138682 last: m=80 classes=9 cclen=66 t=514s
[02:02:47] it=265210 colorings=166600 lazy-girth=138726 last: m=75 classes=8 cclen=71 t=515s
[02:02:48] it=265431 colorings=166800 lazy-girth=138751 last: m=70 classes=8 cclen=63 t=516s
[02:02:49] it=265659 colorings=167000 lazy-girth=138789 last: m=75 classes=8 cclen=68 t=517s
[02:02:50] it=265913 colorings=167200 lazy-girth=138847 last: m=75 classes=8 cclen=67 t=518s
[02:02:51] it=266155 colorings=167400 lazy-girth=138894 last: m=75 classes=8 cclen=68 t=519s
[02:02:51] it=266393 colorings=167600 lazy-girth=138935 last: m=75 classes=8 cclen=71 t=520s
[02:02:52] it=266618 colorings=167800 lazy-girth=138967 last: m=65 classes=7 cclen=72 t=521s
[02:02:54] it=266852 colorings=168000 lazy-girth=139004 last: m=80 classes=8 cclen=67 t=522s
[02:02:56] it=267082 colorings=168200 lazy-girth=139039 last: m=65 classes=7 cclen=72 t=524s
[02:02:57] it=267605 colorings=168400 lazy-girth=139545 last: m=80 classes=8 cclen=63 t=525s
[02:02:58] it=268333 colorings=168600 lazy-girth=140601 last: m=80 classes=8 cclen=62 t=527s
[02:03:00] it=269080 colorings=168800 lazy-girth=141533 last: m=70 classes=8 cclen=70 t=528s
[02:03:00] it=269328 colorings=169000 lazy-girth=141593 last: m=70 classes=8 cclen=69 t=529s
[02:03:00] it=269538 colorings=169200 lazy-girth=141613 last: m=70 classes=8 cclen=67 t=529s
[02:03:01] it=269967 colorings=169400 lazy-girth=141906 last: m=70 classes=8 cclen=71 t=530s
[02:03:03] it=270597 colorings=169600 lazy-girth=142419 last: m=70 classes=7 cclen=67 t=531s
[02:03:03] it=270878 colorings=169800 lazy-girth=142504 last: m=70 classes=7 cclen=72 t=532s
[02:03:06] it=271604 colorings=170000 lazy-girth=143277 last: m=70 classes=8 cclen=71 t=534s
[02:03:13] it=272171 colorings=170200 lazy-girth=143760 last: m=70 classes=8 cclen=68 t=542s
[02:03:14] it=272408 colorings=170400 lazy-girth=143797 last: m=70 classes=8 cclen=70 t=543s
[02:03:16] it=273081 colorings=170600 lazy-girth=144343 last: m=70 classes=7 cclen=72 t=545s
[02:03:18] it=273641 colorings=170800 lazy-girth=144777 last: m=70 classes=8 cclen=72 t=547s
[02:03:20] it=274370 colorings=171000 lazy-girth=145338 last: m=70 classes=7 cclen=73 t=548s
[02:03:22] it=275160 colorings=171200 lazy-girth=145975 last: m=75 classes=8 cclen=72 t=550s
[02:03:24] it=275914 colorings=171400 lazy-girth=146623 last: m=70 classes=7 cclen=70 t=552s
[02:03:27] it=276832 colorings=171600 lazy-girth=147396 last: m=70 classes=7 cclen=71 t=556s
[02:03:29] it=277076 colorings=171800 lazy-girth=147452 last: m=75 classes=8 cclen=69 t=557s
[02:03:30] it=277575 colorings=172000 lazy-girth=147849 last: m=80 classes=9 cclen=67 t=558s
[02:03:30] it=277911 colorings=172200 lazy-girth=148024 last: m=75 classes=8 cclen=68 t=559s
[02:03:31] it=278249 colorings=172400 lazy-girth=148222 last: m=75 classes=8 cclen=68 t=560s
[02:03:32] it=278600 colorings=172600 lazy-girth=148419 last: m=75 classes=8 cclen=71 t=560s
[02:03:33] it=278915 colorings=172800 lazy-girth=148558 last: m=65 classes=7 cclen=69 t=561s
[02:03:33] it=279251 colorings=173000 lazy-girth=148730 last: m=75 classes=8 cclen=72 t=562s
[02:03:34] it=279557 colorings=173200 lazy-girth=148868 last: m=80 classes=8 cclen=72 t=563s
[02:03:35] it=279856 colorings=173400 lazy-girth=148987 last: m=80 classes=8 cclen=63 t=564s
[02:03:36] it=280406 colorings=173600 lazy-girth=149590 last: m=70 classes=8 cclen=66 t=565s
[02:03:38] it=280793 colorings=173800 lazy-girth=149847 last: m=80 classes=8 cclen=70 t=567s
[02:03:39] it=281094 colorings=174000 lazy-girth=149994 last: m=70 classes=8 cclen=67 t=567s
[02:03:39] it=281371 colorings=174200 lazy-girth=150094 last: m=75 classes=8 cclen=71 t=568s
[02:03:40] it=281713 colorings=174400 lazy-girth=150307 last: m=75 classes=8 cclen=67 t=569s
[02:03:41] it=282027 colorings=174600 lazy-girth=150464 last: m=75 classes=8 cclen=72 t=570s
[02:03:42] it=282293 colorings=174800 lazy-girth=150539 last: m=75 classes=8 cclen=61 t=570s
[02:03:42] it=282539 colorings=175000 lazy-girth=150594 last: m=75 classes=8 cclen=62 t=571s
[02:03:43] it=282805 colorings=175200 lazy-girth=150702 last: m=75 classes=8 cclen=70 t=572s
[02:03:44] it=283097 colorings=175400 lazy-girth=150849 last: m=75 classes=8 cclen=71 t=573s
[02:03:45] it=283340 colorings=175600 lazy-girth=150925 last: m=75 classes=8 cclen=72 t=573s
[02:03:45] it=283583 colorings=175800 lazy-girth=150987 last: m=75 classes=8 cclen=65 t=574s
[02:03:46] it=283825 colorings=176000 lazy-girth=151042 last: m=75 classes=8 cclen=70 t=575s
[02:03:47] it=284080 colorings=176200 lazy-girth=151113 last: m=80 classes=8 cclen=64 t=575s
[02:03:47] it=284334 colorings=176400 lazy-girth=151167 last: m=70 classes=7 cclen=69 t=576s
[02:03:48] it=284611 colorings=176600 lazy-girth=151245 last: m=70 classes=8 cclen=61 t=577s
[02:03:49] it=284875 colorings=176800 lazy-girth=151329 last: m=70 classes=8 cclen=71 t=578s
[02:03:49] it=285155 colorings=177000 lazy-girth=151440 last: m=80 classes=8 cclen=72 t=578s
[02:03:50] it=285429 colorings=177200 lazy-girth=151539 last: m=75 classes=8 cclen=72 t=579s
[02:03:51] it=285735 colorings=177400 lazy-girth=151657 last: m=80 classes=8 cclen=72 t=580s
[02:03:52] it=285966 colorings=177600 lazy-girth=151696 last: m=75 classes=8 cclen=69 t=580s
[02:03:53] it=286418 colorings=177800 lazy-girth=152166 last: m=70 classes=8 cclen=68 t=581s
[02:03:53] it=286657 colorings=178000 lazy-girth=152215 last: m=75 classes=8 cclen=58 t=582s
[02:03:54] it=286921 colorings=178200 lazy-girth=152302 last: m=80 classes=9 cclen=66 t=583s
[02:03:55] it=287195 colorings=178400 lazy-girth=152384 last: m=75 classes=8 cclen=71 t=583s
[02:03:55] it=287442 colorings=178600 lazy-girth=152449 last: m=75 classes=8 cclen=72 t=584s
[02:03:56] it=287725 colorings=178800 lazy-girth=152548 last: m=70 classes=8 cclen=72 t=585s
[02:03:57] it=287976 colorings=179000 lazy-girth=152603 last: m=75 classes=8 cclen=71 t=585s
[02:03:57] it=288224 colorings=179200 lazy-girth=152671 last: m=75 classes=8 cclen=72 t=586s
[02:03:58] it=288495 colorings=179400 lazy-girth=152767 last: m=70 classes=7 cclen=71 t=587s
[02:03:59] it=288791 colorings=179600 lazy-girth=152887 last: m=80 classes=8 cclen=68 t=588s
[02:04:00] it=289061 colorings=179800 lazy-girth=152967 last: m=70 classes=7 cclen=73 t=588s
[02:04:01] it=289348 colorings=180000 lazy-girth=153070 last: m=70 classes=8 cclen=72 t=589s
[02:04:01] it=289618 colorings=180200 lazy-girth=153152 last: m=75 classes=8 cclen=67 t=590s
[02:04:02] it=289861 colorings=180400 lazy-girth=153200 last: m=80 classes=8 cclen=63 t=591s
[02:04:03] it=290112 colorings=180600 lazy-girth=153264 last: m=80 classes=8 cclen=67 t=592s
[02:04:04] it=290394 colorings=180800 lazy-girth=153372 last: m=75 classes=8 cclen=72 t=592s
[02:04:05] it=290642 colorings=181000 lazy-girth=153435 last: m=70 classes=7 cclen=71 t=593s
[02:04:06] it=290907 colorings=181200 lazy-girth=153506 last: m=80 classes=9 cclen=68 t=594s
[02:04:06] it=291162 colorings=181400 lazy-girth=153567 last: m=70 classes=8 cclen=68 t=595s
[02:04:08] it=291508 colorings=181600 lazy-girth=153723 last: m=70 classes=8 cclen=71 t=597s
[02:04:10] it=291784 colorings=181800 lazy-girth=153811 last: m=70 classes=8 cclen=71 t=598s
[02:04:11] it=292059 colorings=182000 lazy-girth=153895 last: m=75 classes=8 cclen=69 t=600s
[02:04:12] it=292328 colorings=182200 lazy-girth=153978 last: m=70 classes=7 cclen=71 t=601s
[02:04:13] it=292575 colorings=182400 lazy-girth=154044 last: m=70 classes=7 cclen=70 t=602s
[02:04:14] it=292804 colorings=182600 lazy-girth=154082 last: m=65 classes=7 cclen=68 t=603s
[02:04:15] it=293109 colorings=182800 lazy-girth=154217 last: m=70 classes=7 cclen=71 t=604s
[02:04:16] it=293347 colorings=183000 lazy-girth=154260 last: m=70 classes=7 cclen=69 t=605s
[02:04:18] it=293596 colorings=183200 lazy-girth=154319 last: m=75 classes=8 cclen=68 t=606s
[02:04:18] it=293836 colorings=183400 lazy-girth=154359 last: m=70 classes=7 cclen=71 t=607s
[02:04:20] it=294113 colorings=183600 lazy-girth=154436 last: m=70 classes=8 cclen=71 t=608s
[02:04:21] it=294423 colorings=183800 lazy-girth=154553 last: m=80 classes=8 cclen=71 t=610s
[02:04:22] it=294682 colorings=184000 lazy-girth=154622 last: m=70 classes=7 cclen=72 t=611s
[02:04:25] it=294914 colorings=184200 lazy-girth=154661 last: m=70 classes=7 cclen=72 t=613s
[02:04:27] it=295282 colorings=184400 lazy-girth=154935 last: m=75 classes=8 cclen=72 t=616s
[02:04:28] it=295515 colorings=184600 lazy-girth=154995 last: m=75 classes=8 cclen=67 t=616s
[02:04:28] it=295788 colorings=184800 lazy-girth=155105 last: m=80 classes=8 cclen=71 t=617s
[02:04:29] it=296025 colorings=185000 lazy-girth=155170 last: m=75 classes=8 cclen=70 t=618s
[02:04:30] it=296279 colorings=185200 lazy-girth=155243 last: m=70 classes=7 cclen=69 t=618s
[02:04:31] it=296577 colorings=185400 lazy-girth=155374 last: m=70 classes=7 cclen=73 t=619s
[02:04:31] it=296830 colorings=185600 lazy-girth=155436 last: m=75 classes=8 cclen=69 t=620s
[02:04:32] it=297114 colorings=185800 lazy-girth=155534 last: m=65 classes=7 cclen=72 t=621s
[02:04:33] it=297370 colorings=186000 lazy-girth=155607 last: m=75 classes=8 cclen=70 t=622s
[02:04:34] it=297629 colorings=186200 lazy-girth=155699 last: m=80 classes=8 cclen=68 t=622s
[02:04:34] it=297875 colorings=186400 lazy-girth=155765 last: m=75 classes=8 cclen=72 t=623s
[02:04:35] it=298119 colorings=186600 lazy-girth=155829 last: m=75 classes=8 cclen=70 t=624s
[02:04:36] it=298368 colorings=186800 lazy-girth=155890 last: m=80 classes=8 cclen=63 t=624s
[02:04:36] it=298612 colorings=187000 lazy-girth=155947 last: m=70 classes=7 cclen=70 t=625s
[02:04:37] it=298843 colorings=187200 lazy-girth=155987 last: m=75 classes=8 cclen=71 t=626s
[02:04:38] it=299063 colorings=187400 lazy-girth=156007 last: m=75 classes=8 cclen=70 t=627s
[02:04:52] it=299356 colorings=187600 lazy-girth=156137 last: m=75 classes=8 cclen=71 t=640s
[02:04:52] it=299613 colorings=187800 lazy-girth=156213 last: m=70 classes=7 cclen=72 t=641s
[02:04:53] it=299866 colorings=188000 lazy-girth=156297 last: m=70 classes=7 cclen=71 t=642s
[02:04:54] it=300107 colorings=188200 lazy-girth=156360 last: m=70 classes=7 cclen=72 t=643s
[02:04:55] it=300360 colorings=188400 lazy-girth=156432 last: m=70 classes=8 cclen=71 t=643s
[02:04:55] it=300629 colorings=188600 lazy-girth=156518 last: m=75 classes=8 cclen=63 t=644s
[02:04:56] it=300862 colorings=188800 lazy-girth=156564 last: m=75 classes=8 cclen=71 t=645s
[02:04:57] it=301103 colorings=189000 lazy-girth=156616 last: m=70 classes=7 cclen=72 t=646s
[02:04:58] it=301378 colorings=189200 lazy-girth=156704 last: m=75 classes=8 cclen=68 t=647s
[02:04:59] it=301698 colorings=189400 lazy-girth=156839 last: m=70 classes=8 cclen=70 t=648s
[02:05:00] it=302131 colorings=189600 lazy-girth=157086 last: m=70 classes=8 cclen=70 t=649s
[02:05:01] it=302514 colorings=189800 lazy-girth=157296 last: m=70 classes=8 cclen=70 t=650s
[02:05:02] it=302875 colorings=190000 lazy-girth=157487 last: m=75 classes=8 cclen=72 t=651s
[02:05:03] it=303120 colorings=190200 lazy-girth=157535 last: m=75 classes=8 cclen=64 t=651s
[02:05:03] it=303411 colorings=190400 lazy-girth=157629 last: m=75 classes=8 cclen=66 t=652s
[02:05:04] it=303697 colorings=190600 lazy-girth=157727 last: m=75 classes=8 cclen=69 t=653s
[02:05:05] it=303989 colorings=190800 lazy-girth=157833 last: m=80 classes=9 cclen=58 t=654s
[02:05:06] it=304326 colorings=191000 lazy-girth=157980 last: m=65 classes=7 cclen=73 t=654s
[02:05:07] it=304615 colorings=191200 lazy-girth=158078 last: m=75 classes=8 cclen=69 t=656s
[02:05:08] it=304845 colorings=191400 lazy-girth=158117 last: m=75 classes=8 cclen=69 t=656s
[02:05:08] it=305051 colorings=191600 lazy-girth=158126 last: m=75 classes=8 cclen=71 t=657s
[02:05:09] it=305279 colorings=191800 lazy-girth=158163 last: m=80 classes=8 cclen=65 t=658s
[02:05:10] it=305507 colorings=192000 lazy-girth=158199 last: m=80 classes=9 cclen=69 t=658s
[02:05:11] it=305719 colorings=192200 lazy-girth=158213 last: m=70 classes=7 cclen=69 t=659s
[02:05:12] it=306006 colorings=192400 lazy-girth=158304 last: m=65 classes=7 cclen=73 t=660s
[02:05:13] it=306287 colorings=192600 lazy-girth=158427 last: m=80 classes=8 cclen=71 t=661s
[02:05:13] it=306526 colorings=192800 lazy-girth=158478 last: m=75 classes=8 cclen=70 t=662s
[02:05:14] it=306746 colorings=193000 lazy-girth=158499 last: m=75 classes=8 cclen=58 t=663s
[02:05:15] it=306977 colorings=193200 lazy-girth=158536 last: m=75 classes=8 cclen=71 t=663s
[02:05:15] it=307195 colorings=193400 lazy-girth=158559 last: m=75 classes=8 cclen=72 t=664s
[02:05:16] it=307421 colorings=193600 lazy-girth=158591 last: m=75 classes=8 cclen=71 t=665s
[02:05:17] it=307636 colorings=193800 lazy-girth=158606 last: m=75 classes=8 cclen=70 t=666s
[02:05:18] it=307849 colorings=194000 lazy-girth=158623 last: m=65 classes=7 cclen=71 t=666s
[02:05:18] it=308061 colorings=194200 lazy-girth=158635 last: m=80 classes=8 cclen=63 t=667s
[02:05:19] it=308275 colorings=194400 lazy-girth=158658 last: m=75 classes=8 cclen=71 t=667s
[02:05:19] it=308496 colorings=194600 lazy-girth=158688 last: m=75 classes=8 cclen=70 t=668s
[02:05:20] it=308718 colorings=194800 lazy-girth=158713 last: m=70 classes=7 cclen=71 t=669s
[02:05:21] it=308938 colorings=195000 lazy-girth=158739 last: m=70 classes=7 cclen=72 t=670s
[02:05:21] it=309144 colorings=195200 lazy-girth=158745 last: m=75 classes=8 cclen=68 t=670s
[02:05:22] it=309356 colorings=195400 lazy-girth=158763 last: m=70 classes=8 cclen=71 t=671s
[02:05:23] it=309598 colorings=195600 lazy-girth=158811 last: m=80 classes=8 cclen=69 t=672s
[02:05:24] it=309814 colorings=195800 lazy-girth=158830 last: m=75 classes=8 cclen=70 t=673s
[02:05:25] it=310032 colorings=196000 lazy-girth=158851 last: m=70 classes=7 cclen=72 t=673s
[02:05:26] it=310259 colorings=196200 lazy-girth=158884 last: m=70 classes=7 cclen=71 t=674s
[02:05:27] it=310480 colorings=196400 lazy-girth=158914 last: m=70 classes=7 cclen=72 t=675s
[02:05:27] it=310708 colorings=196600 lazy-girth=158950 last: m=70 classes=7 cclen=69 t=676s
[02:05:29] it=310979 colorings=196800 lazy-girth=159067 last: m=70 classes=7 cclen=71 t=677s
[02:05:30] it=311323 colorings=197000 lazy-girth=159262 last: m=75 classes=8 cclen=68 t=678s
[02:05:31] it=311679 colorings=197200 lazy-girth=159486 last: m=80 classes=9 cclen=70 t=680s
[02:05:32] it=311985 colorings=197400 lazy-girth=159634 last: m=80 classes=8 cclen=71 t=680s
[02:05:33] it=312278 colorings=197600 lazy-girth=159758 last: m=70 classes=8 cclen=68 t=681s
[02:05:34] it=312765 colorings=197800 lazy-girth=160101 last: m=75 classes=8 cclen=66 t=683s
[02:05:35] it=313026 colorings=198000 lazy-girth=160170 last: m=75 classes=8 cclen=70 t=684s
[02:05:36] it=313291 colorings=198200 lazy-girth=160243 last: m=75 classes=8 cclen=71 t=685s
[02:05:37] it=313561 colorings=198400 lazy-girth=160323 last: m=70 classes=8 cclen=71 t=686s
[02:05:38] it=313873 colorings=198600 lazy-girth=160445 last: m=80 classes=9 cclen=64 t=687s
[02:05:39] it=314137 colorings=198800 lazy-girth=160513 last: m=80 classes=9 cclen=63 t=687s
[02:05:40] it=314393 colorings=199000 lazy-girth=160577 last: m=70 classes=8 cclen=70 t=688s
[02:05:41] it=314660 colorings=199200 lazy-girth=160656 last: m=75 classes=8 cclen=70 t=689s
[02:05:42] it=314965 colorings=199400 lazy-girth=160786 last: m=80 classes=9 cclen=66 t=690s
[02:05:42] it=315241 colorings=199600 lazy-girth=160877 last: m=75 classes=8 cclen=68 t=691s
[02:05:44] it=315563 colorings=199800 lazy-girth=161018 last: m=80 classes=8 cclen=70 t=692s
[02:05:44] it=315810 colorings=200000 lazy-girth=161078 last: m=70 classes=7 cclen=71 t=693s
[02:05:45] it=316035 colorings=200200 lazy-girth=161114 last: m=75 classes=8 cclen=71 t=694s
[02:05:46] it=316269 colorings=200400 lazy-girth=161169 last: m=75 classes=8 cclen=67 t=695s
[02:05:47] it=316506 colorings=200600 lazy-girth=161220 last: m=75 classes=8 cclen=67 t=695s
[02:05:47] it=316742 colorings=200800 lazy-girth=161266 last: m=75 classes=8 cclen=71 t=696s
[02:05:48] it=317062 colorings=201000 lazy-girth=161411 last: m=70 classes=8 cclen=71 t=697s
[02:05:49] it=317339 colorings=201200 lazy-girth=161510 last: m=70 classes=7 cclen=69 t=698s
[02:05:50] it=317595 colorings=201400 lazy-girth=161592 last: m=70 classes=7 cclen=71 t=699s
[02:05:52] it=317855 colorings=201600 lazy-girth=161658 last: m=70 classes=7 cclen=72 t=700s
[02:05:52] it=318114 colorings=201800 lazy-girth=161742 last: m=75 classes=8 cclen=72 t=701s
[02:05:54] it=318402 colorings=202000 lazy-girth=161849 last: m=70 classes=7 cclen=71 t=703s
[02:05:55] it=318676 colorings=202200 lazy-girth=161940 last: m=70 classes=7 cclen=71 t=704s
[02:05:57] it=318915 colorings=202400 lazy-girth=161984 last: m=75 classes=8 cclen=72 t=705s
[02:05:58] it=319180 colorings=202600 lazy-girth=162056 last: m=70 classes=8 cclen=66 t=707s
[02:05:59] it=319436 colorings=202800 lazy-girth=162116 last: m=70 classes=8 cclen=71 t=707s
[02:06:00] it=319704 colorings=203000 lazy-girth=162197 last: m=80 classes=8 cclen=70 t=709s
[02:06:02] it=319980 colorings=203200 lazy-girth=162285 last: m=70 classes=8 cclen=71 t=710s
[02:06:04] it=320283 colorings=203400 lazy-girth=162413 last: m=70 classes=8 cclen=60 t=713s
[02:06:06] it=320657 colorings=203600 lazy-girth=162615 last: m=75 classes=8 cclen=68 t=714s
[02:06:06] it=320898 colorings=203800 lazy-girth=162680 last: m=80 classes=8 cclen=60 t=715s
[02:06:38] it=321161 colorings=204000 lazy-girth=162773 last: m=80 classes=8 cclen=55 t=747s
[02:06:39] it=321412 colorings=204200 lazy-girth=162837 last: m=75 classes=8 cclen=71 t=748s
[02:06:39] it=321653 colorings=204400 lazy-girth=162889 last: m=80 classes=8 cclen=71 t=748s
[02:06:40] it=321903 colorings=204600 lazy-girth=162946 last: m=75 classes=8 cclen=67 t=749s
[02:06:41] it=322122 colorings=204800 lazy-girth=162966 last: m=70 classes=7 cclen=71 t=750s
[02:06:42] it=322347 colorings=205000 lazy-girth=163001 last: m=70 classes=7 cclen=73 t=750s
[02:06:43] it=322607 colorings=205200 lazy-girth=163071 last: m=75 classes=8 cclen=70 t=751s
[02:06:43] it=322895 colorings=205400 lazy-girth=163173 last: m=65 classes=7 cclen=69 t=752s
[02:06:44] it=323130 colorings=205600 lazy-girth=163212 last: m=80 classes=8 cclen=66 t=753s
[02:06:46] it=323496 colorings=205800 lazy-girth=163393 last: m=75 classes=8 cclen=68 t=754s
[02:06:47] it=323728 colorings=206000 lazy-girth=163437 last: m=70 classes=7 cclen=70 t=755s
[02:06:47] it=323978 colorings=206200 lazy-girth=163496 last: m=70 classes=7 cclen=73 t=756s
[02:06:48] it=324241 colorings=206400 lazy-girth=163571 last: m=70 classes=7 cclen=72 t=757s
[02:06:49] it=324473 colorings=206600 lazy-girth=163608 last: m=75 classes=8 cclen=69 t=758s
[02:06:50] it=324746 colorings=206800 lazy-girth=163716 last: m=75 classes=8 cclen=68 t=759s
[02:06:51] it=325011 colorings=207000 lazy-girth=163802 last: m=75 classes=8 cclen=72 t=760s
[02:06:52] it=325243 colorings=207200 lazy-girth=163841 last: m=75 classes=8 cclen=70 t=761s
[02:06:53] it=325479 colorings=207400 lazy-girth=163884 last: m=70 classes=7 cclen=70 t=761s
[02:06:53] it=325717 colorings=207600 lazy-girth=163932 last: m=75 classes=8 cclen=67 t=762s
[02:06:54] it=325949 colorings=207800 lazy-girth=163972 last: m=75 classes=8 cclen=69 t=763s
[02:06:55] it=326175 colorings=208000 lazy-girth=164006 last: m=70 classes=7 cclen=73 t=764s
[02:06:56] it=326405 colorings=208200 lazy-girth=164039 last: m=70 classes=8 cclen=68 t=765s
[02:06:57] it=326693 colorings=208400 lazy-girth=164145 last: m=80 classes=8 cclen=69 t=766s
[02:06:58] it=326946 colorings=208600 lazy-girth=164203 last: m=75 classes=8 cclen=72 t=767s
[02:06:59] it=327193 colorings=208800 lazy-girth=164257 last: m=70 classes=8 cclen=71 t=768s
[02:07:00] it=327415 colorings=209000 lazy-girth=164283 last: m=70 classes=7 cclen=72 t=769s
[02:07:01] it=327645 colorings=209200 lazy-girth=164314 last: m=80 classes=8 cclen=70 t=770s
[02:07:02] it=327870 colorings=209400 lazy-girth=164345 last: m=80 classes=8 cclen=72 t=771s
[02:07:03] it=328098 colorings=209600 lazy-girth=164375 last: m=70 classes=8 cclen=70 t=771s
[02:07:05] it=328444 colorings=209800 lazy-girth=164532 last: m=70 classes=7 cclen=72 t=774s
[02:07:06] it=328714 colorings=210000 lazy-girth=164609 last: m=75 classes=8 cclen=67 t=775s
[02:07:07] it=328962 colorings=210200 lazy-girth=164677 last: m=75 classes=8 cclen=72 t=776s
[02:07:08] it=329206 colorings=210400 lazy-girth=164739 last: m=80 classes=9 cclen=64 t=776s
[02:07:09] it=329486 colorings=210600 lazy-girth=164832 last: m=70 classes=8 cclen=68 t=778s
[02:07:11] it=329815 colorings=210800 lazy-girth=165009 last: m=70 classes=8 cclen=71 t=779s
[02:07:12] it=330150 colorings=211000 lazy-girth=165183 last: m=75 classes=8 cclen=63 t=780s
[02:07:13] it=330490 colorings=211200 lazy-girth=165356 last: m=70 classes=8 cclen=62 t=781s
[02:07:14] it=330756 colorings=211400 lazy-girth=165433 last: m=80 classes=9 cclen=60 t=783s
[02:07:15] it=331087 colorings=211600 lazy-girth=165577 last: m=65 classes=7 cclen=70 t=784s
[02:07:17] it=331360 colorings=211800 lazy-girth=165665 last: m=70 classes=7 cclen=69 t=785s
[02:07:18] it=331612 colorings=212000 lazy-girth=165722 last: m=75 classes=8 cclen=70 t=786s
[02:07:19] it=331853 colorings=212200 lazy-girth=165772 last: m=75 classes=8 cclen=69 t=787s
[02:07:20] it=332092 colorings=212400 lazy-girth=165820 last: m=75 classes=8 cclen=72 t=788s
[02:07:21] it=332346 colorings=212600 lazy-girth=165882 last: m=70 classes=7 cclen=71 t=789s
[02:07:22] it=332592 colorings=212800 lazy-girth=165935 last: m=70 classes=7 cclen=73 t=790s
[02:07:22] it=332812 colorings=213000 lazy-girth=165964 last: m=70 classes=7 cclen=70 t=791s
[02:07:23] it=333048 colorings=213200 lazy-girth=166009 last: m=75 classes=8 cclen=70 t=792s
[02:07:25] it=333285 colorings=213400 lazy-girth=166052 last: m=80 classes=8 cclen=66 t=793s
[02:07:26] it=333557 colorings=213600 lazy-girth=166135 last: m=70 classes=8 cclen=72 t=794s
[02:07:27] it=333773 colorings=213800 lazy-girth=166160 last: m=65 classes=7 cclen=68 t=795s
[02:07:28] it=334026 colorings=214000 lazy-girth=166223 last: m=80 classes=8 cclen=58 t=796s
[02:07:29] it=334289 colorings=214200 lazy-girth=166298 last: m=75 classes=8 cclen=71 t=797s
[02:07:30] it=334525 colorings=214400 lazy-girth=166338 last: m=70 classes=7 cclen=69 t=799s
[02:07:31] it=334750 colorings=214600 lazy-girth=166367 last: m=80 classes=8 cclen=70 t=799s
[02:07:32] it=335000 colorings=214800 lazy-girth=166422 last: m=70 classes=7 cclen=73 t=801s
[02:07:33] it=335270 colorings=215000 lazy-girth=166501 last: m=70 classes=7 cclen=72 t=802s
[02:07:35] it=335572 colorings=215200 lazy-girth=166630 last: m=75 classes=8 cclen=71 t=804s
[02:07:37] it=335820 colorings=215400 lazy-girth=166700 last: m=80 classes=8 cclen=69 t=805s
[02:07:37] it=336100 colorings=215600 lazy-girth=166797 last: m=75 classes=8 cclen=67 t=806s
[02:07:38] it=336403 colorings=215800 lazy-girth=166919 last: m=80 classes=8 cclen=71 t=807s
[02:07:39] it=336688 colorings=216000 lazy-girth=167024 last: m=75 classes=8 cclen=72 t=808s
[02:07:41] it=337008 colorings=216200 lazy-girth=167166 last: m=80 classes=9 cclen=65 t=810s
[02:07:42] it=337264 colorings=216400 lazy-girth=167240 last: m=75 classes=8 cclen=67 t=811s
[02:07:43] it=337560 colorings=216600 lazy-girth=167344 last: m=70 classes=8 cclen=70 t=812s
[02:07:44] it=337781 colorings=216800 lazy-girth=167374 last: m=80 classes=8 cclen=64 t=812s
[02:07:45] it=338036 colorings=217000 lazy-girth=167442 last: m=70 classes=7 cclen=72 t=813s
[02:07:46] it=338257 colorings=217200 lazy-girth=167470 last: m=65 classes=7 cclen=72 t=814s
[02:07:47] it=338487 colorings=217400 lazy-girth=167509 last: m=75 classes=8 cclen=69 t=815s
[02:07:48] it=338729 colorings=217600 lazy-girth=167572 last: m=80 classes=8 cclen=68 t=816s
[02:07:49] it=338963 colorings=217800 lazy-girth=167612 last: m=80 classes=9 cclen=66 t=817s
[02:07:50] it=339197 colorings=218000 lazy-girth=167660 last: m=80 classes=8 cclen=56 t=819s
[02:07:52] it=339470 colorings=218200 lazy-girth=167742 last: m=75 classes=8 cclen=72 t=821s
[02:07:53] it=339694 colorings=218400 lazy-girth=167772 last: m=70 classes=7 cclen=72 t=822s
[02:07:54] it=339949 colorings=218600 lazy-girth=167834 last: m=75 classes=8 cclen=72 t=823s
[02:07:56] it=340216 colorings=218800 lazy-girth=167920 last: m=65 classes=7 cclen=73 t=824s
[02:07:57] it=340450 colorings=219000 lazy-girth=167957 last: m=65 classes=7 cclen=72 t=825s
[02:07:58] it=340669 colorings=219200 lazy-girth=167976 last: m=75 classes=8 cclen=72 t=827s
[02:08:00] it=340948 colorings=219400 lazy-girth=168061 last: m=75 classes=8 cclen=72 t=829s
[02:08:02] it=341176 colorings=219600 lazy-girth=168093 last: m=75 classes=8 cclen=71 t=831s
[02:08:05] it=341442 colorings=219800 lazy-girth=168193 last: m=70 classes=7 cclen=72 t=834s
[02:08:06] it=341680 colorings=220000 lazy-girth=168240 last: m=70 classes=7 cclen=73 t=835s
[02:08:21] it=341921 colorings=220200 lazy-girth=168297 last: m=75 classes=8 cclen=68 t=850s
[02:08:22] it=342163 colorings=220400 lazy-girth=168346 last: m=80 classes=8 cclen=66 t=851s
[02:08:23] it=342404 colorings=220600 lazy-girth=168396 last: m=75 classes=8 cclen=67 t=852s
[02:08:24] it=342637 colorings=220800 lazy-girth=168437 last: m=70 classes=7 cclen=70 t=853s
[02:08:25] it=342911 colorings=221000 lazy-girth=168538 last: m=75 classes=8 cclen=72 t=854s
[02:08:26] it=343160 colorings=221200 lazy-girth=168603 last: m=70 classes=7 cclen=73 t=855s
[02:08:27] it=343427 colorings=221400 lazy-girth=168692 last: m=70 classes=8 cclen=71 t=856s
[02:08:28] it=343683 colorings=221600 lazy-girth=168759 last: m=75 classes=8 cclen=72 t=857s
[02:08:29] it=343921 colorings=221800 lazy-girth=168803 last: m=80 classes=9 cclen=58 t=858s
[02:08:31] it=344152 colorings=222000 lazy-girth=168844 last: m=75 classes=8 cclen=69 t=859s
[02:08:32] it=344577 colorings=222200 lazy-girth=169085 last: m=70 classes=8 cclen=70 t=861s
[02:08:34] it=344919 colorings=222400 lazy-girth=169249 last: m=75 classes=8 cclen=71 t=863s
[02:08:35] it=345170 colorings=222600 lazy-girth=169303 last: m=70 classes=8 cclen=66 t=864s
[02:08:36] it=345392 colorings=222800 lazy-girth=169326 last: m=75 classes=8 cclen=68 t=865s
[02:08:37] it=345617 colorings=223000 lazy-girth=169355 last: m=70 classes=7 cclen=72 t=866s
[02:08:38] it=345833 colorings=223200 lazy-girth=169374 last: m=75 classes=8 cclen=71 t=867s
[02:08:39] it=346063 colorings=223400 lazy-girth=169409 last: m=70 classes=7 cclen=69 t=868s
[02:08:40] it=346284 colorings=223600 lazy-girth=169439 last: m=75 classes=8 cclen=68 t=869s
[02:08:41] it=346505 colorings=223800 lazy-girth=169462 last: m=75 classes=8 cclen=72 t=870s
[02:08:43] it=346763 colorings=224000 lazy-girth=169523 last: m=70 classes=8 cclen=64 t=872s
[02:08:44] it=347023 colorings=224200 lazy-girth=169597 last: m=70 classes=7 cclen=73 t=872s
[02:08:44] it=347258 colorings=224400 lazy-girth=169635 last: m=70 classes=7 cclen=71 t=873s
[02:08:46] it=347603 colorings=224600 lazy-girth=169809 last: m=75 classes=8 cclen=60 t=875s
[02:08:47] it=347915 colorings=224800 lazy-girth=169936 last: m=75 classes=8 cclen=72 t=876s
[02:08:49] it=348296 colorings=225000 lazy-girth=170147 last: m=75 classes=8 cclen=70 t=877s
[02:08:50] it=348644 colorings=225200 lazy-girth=170315 last: m=65 classes=7 cclen=73 t=879s
[02:08:51] it=348870 colorings=225400 lazy-girth=170348 last: m=80 classes=8 cclen=68 t=880s
[02:08:53] it=349086 colorings=225600 lazy-girth=170368 last: m=65 classes=7 cclen=72 t=881s
[02:08:55] it=349521 colorings=225800 lazy-girth=170607 last: m=75 classes=8 cclen=70 t=884s
[02:08:56] it=349808 colorings=226000 lazy-girth=170695 last: m=80 classes=9 cclen=69 t=885s
[02:08:58] it=350149 colorings=226200 lazy-girth=170843 last: m=70 classes=7 cclen=72 t=886s
[02:08:58] it=350381 colorings=226400 lazy-girth=170876 last: m=70 classes=7 cclen=69 t=887s
[02:08:59] it=350607 colorings=226600 lazy-girth=170907 last: m=70 classes=7 cclen=68 t=888s
[02:09:00] it=350837 colorings=226800 lazy-girth=170943 last: m=75 classes=8 cclen=67 t=889s
[02:09:01] it=351087 colorings=227000 lazy-girth=171007 last: m=75 classes=8 cclen=69 t=890s
[02:09:03] it=351382 colorings=227200 lazy-girth=171114 last: m=80 classes=9 cclen=69 t=892s
[02:09:05] it=351644 colorings=227400 lazy-girth=171182 last: m=75 classes=8 cclen=66 t=893s
[02:09:06] it=351865 colorings=227600 lazy-girth=171207 last: m=70 classes=7 cclen=72 t=895s
[02:09:07] it=352068 colorings=227800 lazy-girth=171212 last: m=80 classes=8 cclen=71 t=896s
[02:09:08] it=352270 colorings=228000 lazy-girth=171215 last: m=75 classes=8 cclen=69 t=896s
[02:09:09] it=352472 colorings=228200 lazy-girth=171218 last: m=70 classes=7 cclen=71 t=897s
[02:09:09] it=352674 colorings=228400 lazy-girth=171220 last: m=75 classes=8 cclen=69 t=898s
[02:09:10] it=352876 colorings=228600 lazy-girth=171222 last: m=70 classes=7 cclen=69 t=899s
[02:09:11] it=353077 colorings=228800 lazy-girth=171223 last: m=70 classes=7 cclen=73 t=899s
[02:09:12] it=353471 colorings=229000 lazy-girth=171460 last: m=70 classes=8 cclen=67 t=901s
[02:09:13] it=353833 colorings=229200 lazy-girth=171622 last: m=70 classes=8 cclen=58 t=902s
[02:09:14] it=354311 colorings=229400 lazy-girth=171931 last: m=70 classes=8 cclen=66 t=903s
[02:09:15] it=354588 colorings=229600 lazy-girth=172009 last: m=70 classes=7 cclen=72 t=904s
[02:09:17] it=355113 colorings=229800 lazy-girth=172356 last: m=80 classes=8 cclen=64 t=905s
[02:09:20] it=355488 colorings=230000 lazy-girth=172548 last: m=70 classes=7 cclen=71 t=909s
[02:09:21] it=355729 colorings=230200 lazy-girth=172594 last: m=75 classes=8 cclen=67 t=910s
[02:09:23] it=355960 colorings=230400 lazy-girth=172629 last: m=75 classes=8 cclen=69 t=911s
[02:09:24] it=356208 colorings=230600 lazy-girth=172682 last: m=80 classes=9 cclen=69 t=912s
[02:09:25] it=356447 colorings=230800 lazy-girth=172729 last: m=70 classes=7 cclen=72 t=914s
[02:09:26] it=356687 colorings=231000 lazy-girth=172778 last: m=70 classes=8 cclen=60 t=915s
[02:09:27] it=356934 colorings=231200 lazy-girth=172837 last: m=75 classes=8 cclen=70 t=916s
[02:09:28] it=357179 colorings=231400 lazy-girth=172885 last: m=70 classes=7 cclen=72 t=917s
[02:09:31] it=357447 colorings=231600 lazy-girth=172974 last: m=70 classes=7 cclen=72 t=919s
[02:09:32] it=357701 colorings=231800 lazy-girth=173041 last: m=70 classes=7 cclen=72 t=921s
[02:09:34] it=357944 colorings=232000 lazy-girth=173091 last: m=70 classes=7 cclen=72 t=922s
[02:09:36] it=358243 colorings=232200 lazy-girth=173203 last: m=70 classes=7 cclen=70 t=924s
[02:09:37] it=358529 colorings=232400 lazy-girth=173300 last: m=75 classes=8 cclen=72 t=926s
[02:09:38] it=358819 colorings=232600 lazy-girth=173395 last: m=80 classes=9 cclen=54 t=927s
[02:09:39] it=359084 colorings=232800 lazy-girth=173471 last: m=75 classes=8 cclen=70 t=928s
[02:09:40] it=359321 colorings=233000 lazy-girth=173514 last: m=75 classes=8 cclen=72 t=929s
[02:09:41] it=359542 colorings=233200 lazy-girth=173540 last: m=80 classes=8 cclen=71 t=930s
[02:09:43] it=359790 colorings=233400 lazy-girth=173595 last: m=75 classes=8 cclen=68 t=931s
[02:09:44] it=360015 colorings=233600 lazy-girth=173630 last: m=75 classes=8 cclen=70 t=932s
[02:09:45] it=360257 colorings=233800 lazy-girth=173702 last: m=70 classes=7 cclen=73 t=933s
[02:09:46] it=360496 colorings=234000 lazy-girth=173756 last: m=70 classes=7 cclen=72 t=934s
[02:09:55] it=360716 colorings=234200 lazy-girth=173780 last: m=80 classes=8 cclen=56 t=944s
[02:09:56] it=360937 colorings=234400 lazy-girth=173805 last: m=70 classes=7 cclen=68 t=945s
[02:09:58] it=361183 colorings=234600 lazy-girth=173855 last: m=75 classes=8 cclen=72 t=946s
[02:09:59] it=361403 colorings=234800 lazy-girth=173875 last: m=70 classes=7 cclen=72 t=948s
[02:10:00] it=361611 colorings=235000 lazy-girth=173884 last: m=75 classes=8 cclen=70 t=949s
[02:10:01] it=361825 colorings=235200 lazy-girth=173898 last: m=75 classes=8 cclen=71 t=950s
[02:10:03] it=362035 colorings=235400 lazy-girth=173908 last: m=75 classes=8 cclen=72 t=951s
[02:10:05] it=362267 colorings=235600 lazy-girth=173941 last: m=80 classes=9 cclen=69 t=953s
[02:10:06] it=362506 colorings=235800 lazy-girth=173984 last: m=70 classes=7 cclen=68 t=955s
[02:10:07] it=362736 colorings=236000 lazy-girth=174027 last: m=70 classes=7 cclen=71 t=956s
[02:10:09] it=363038 colorings=236200 lazy-girth=174145 last: m=80 classes=9 cclen=70 t=957s
[02:10:10] it=363263 colorings=236400 lazy-girth=174173 last: m=70 classes=7 cclen=72 t=958s
[02:10:11] it=363516 colorings=236600 lazy-girth=174230 last: m=70 classes=7 cclen=70 t=960s
[02:10:13] it=363752 colorings=236800 lazy-girth=174271 last: m=70 classes=7 cclen=70 t=961s
[02:10:15] it=363991 colorings=237000 lazy-girth=174315 last: m=70 classes=7 cclen=73 t=964s
[02:10:17] it=364286 colorings=237200 lazy-girth=174416 last: m=70 classes=7 cclen=71 t=966s
[02:10:19] it=364848 colorings=237400 lazy-girth=174802 last: m=70 classes=7 cclen=70 t=968s
[02:10:21] it=365286 colorings=237600 lazy-girth=175061 last: m=70 classes=8 cclen=69 t=970s
[02:10:23] it=365865 colorings=237800 lazy-girth=175490 last: m=70 classes=8 cclen=70 t=972s
[02:10:24] it=366150 colorings=238000 lazy-girth=175576 last: m=75 classes=8 cclen=71 t=973s
[02:10:25] it=366373 colorings=238200 lazy-girth=175602 last: m=70 classes=8 cclen=63 t=974s
[02:10:26] it=366601 colorings=238400 lazy-girth=175633 last: m=75 classes=8 cclen=59 t=975s
[02:10:28] it=366831 colorings=238600 lazy-girth=175664 last: m=65 classes=7 cclen=73 t=976s
[02:10:30] it=367059 colorings=238800 lazy-girth=175692 last: m=75 classes=8 cclen=67 t=978s
[02:10:31] it=367281 colorings=239000 lazy-girth=175717 last: m=75 classes=8 cclen=71 t=979s
[02:10:32] it=367504 colorings=239200 lazy-girth=175741 last: m=70 classes=7 cclen=69 t=980s
[02:10:33] it=367728 colorings=239400 lazy-girth=175769 last: m=75 classes=8 cclen=70 t=982s
[02:10:35] it=367942 colorings=239600 lazy-girth=175784 last: m=75 classes=8 cclen=71 t=983s
[02:10:37] it=368167 colorings=239800 lazy-girth=175813 last: m=80 classes=9 cclen=64 t=986s
[02:10:38] it=368402 colorings=240000 lazy-girth=175852 last: m=70 classes=7 cclen=72 t=987s
[02:10:39] it=368630 colorings=240200 lazy-girth=175882 last: m=75 classes=8 cclen=72 t=988s
[02:10:40] it=368845 colorings=240400 lazy-girth=175897 last: m=70 classes=8 cclen=71 t=989s
[02:10:42] it=369066 colorings=240600 lazy-girth=175922 last: m=75 classes=8 cclen=70 t=990s
[02:10:44] it=369300 colorings=240800 lazy-girth=175957 last: m=65 classes=7 cclen=70 t=993s
[02:10:46] it=369538 colorings=241000 lazy-girth=176001 last: m=75 classes=8 cclen=71 t=995s
[02:10:47] it=369771 colorings=241200 lazy-girth=176037 last: m=70 classes=7 cclen=72 t=996s
[02:10:49] it=369999 colorings=241400 lazy-girth=176067 last: m=75 classes=8 cclen=63 t=998s
[02:10:51] it=370225 colorings=241600 lazy-girth=176094 last: m=80 classes=9 cclen=63 t=999s
[02:10:52] it=370462 colorings=241800 lazy-girth=176136 last: m=65 classes=7 cclen=68 t=1001s
[02:10:54] it=370686 colorings=242000 lazy-girth=176161 last: m=80 classes=9 cclen=68 t=1003s
[02:10:56] it=370947 colorings=242200 lazy-girth=176224 last: m=75 classes=8 cclen=70 t=1004s
[02:10:57] it=371214 colorings=242400 lazy-girth=176300 last: m=80 classes=9 cclen=68 t=1006s
[02:10:59] it=371558 colorings=242600 lazy-girth=176446 last: m=75 classes=8 cclen=68 t=1007s
[02:11:01] it=371803 colorings=242800 lazy-girth=176493 last: m=80 classes=9 cclen=70 t=1009s
[02:11:02] it=372022 colorings=243000 lazy-girth=176512 last: m=70 classes=8 cclen=65 t=1011s
[02:11:04] it=372241 colorings=243200 lazy-girth=176531 last: m=80 classes=9 cclen=68 t=1012s
[02:11:08] it=372504 colorings=243400 lazy-girth=176598 last: m=70 classes=8 cclen=71 t=1017s
[02:11:11] it=372715 colorings=243600 lazy-girth=176609 last: m=70 classes=7 cclen=72 t=1019s
[02:11:12] it=372943 colorings=243800 lazy-girth=176639 last: m=75 classes=8 cclen=72 t=1021s
[02:11:15] it=373173 colorings=244000 lazy-girth=176669 last: m=75 classes=8 cclen=67 t=1024s
[02:11:17] it=373394 colorings=244200 lazy-girth=176691 last: m=70 classes=7 cclen=69 t=1026s
[02:11:20] it=373615 colorings=244400 lazy-girth=176720 last: m=75 classes=8 cclen=72 t=1029s
[02:11:23] it=373826 colorings=244600 lazy-girth=176740 last: m=70 classes=7 cclen=73 t=1031s
[02:11:25] it=374056 colorings=244800 lazy-girth=176775 last: m=75 classes=8 cclen=69 t=1034s
[02:11:28] it=374278 colorings=245000 lazy-girth=176800 last: m=70 classes=7 cclen=67 t=1036s
[02:11:30] it=374484 colorings=245200 lazy-girth=176806 last: m=70 classes=7 cclen=69 t=1039s
[02:11:32] it=374697 colorings=245400 lazy-girth=176819 last: m=70 classes=7 cclen=73 t=1041s
[02:11:34] it=374919 colorings=245600 lazy-girth=176841 last: m=75 classes=8 cclen=70 t=1043s
[02:11:37] it=375146 colorings=245800 lazy-girth=176870 last: m=75 classes=8 cclen=70 t=1046s
[02:11:39] it=375352 colorings=246000 lazy-girth=176876 last: m=75 classes=8 cclen=70 t=1048s
[02:11:44] it=375563 colorings=246200 lazy-girth=176889 last: m=80 classes=9 cclen=69 t=1053s
[02:11:48] it=375771 colorings=246400 lazy-girth=176900 last: m=70 classes=7 cclen=73 t=1057s
[02:11:53] it=375980 colorings=246600 lazy-girth=176911 last: m=80 classes=9 cclen=69 t=1061s
[02:11:55] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=376015 colorings=246633 lazy-girth=176913 time=1064s


==> anc/search/logs/slice_Z11_r3_g6.log <==
[00:44:04] slice r=3 H=Z11 |H|=11 n=33 classes=48 girth>=6 mindeg>=3
[00:44:04] eager C3/C4 clauses: 9766
[00:44:05] it=541 colorings=200 lazy-girth=1001 last: m=55 classes=5 cclen=40 t=1s
[00:44:05] it=931 colorings=400 lazy-girth=1430 last: m=55 classes=5 cclen=38 t=1s
[00:44:06] it=1490 colorings=600 lazy-girth=2416 last: m=55 classes=5 cclen=43 t=1s
[00:44:06] it=2005 colorings=800 lazy-girth=3224 last: m=55 classes=5 cclen=43 t=2s
[00:44:07] it=2471 colorings=1000 lazy-girth=3865 last: m=55 classes=5 cclen=43 t=2s
[00:44:07] it=2860 colorings=1200 lazy-girth=4265 last: m=55 classes=5 cclen=43 t=2s
[00:44:07] it=3260 colorings=1400 lazy-girth=4687 last: m=55 classes=5 cclen=43 t=3s
[00:44:07] it=3602 colorings=1600 lazy-girth=4969 last: m=55 classes=5 cclen=43 t=3s
[00:44:08] it=3948 colorings=1800 lazy-girth=5307 last: m=55 classes=5 cclen=39 t=3s
[00:44:08] it=4273 colorings=2000 lazy-girth=5566 last: m=55 classes=5 cclen=41 t=3s
[00:44:08] it=4612 colorings=2200 lazy-girth=5836 last: m=55 classes=5 cclen=43 t=4s
[00:44:08] it=4981 colorings=2400 lazy-girth=6230 last: m=55 classes=5 cclen=39 t=4s
[00:44:09] it=5321 colorings=2600 lazy-girth=6528 last: m=55 classes=5 cclen=43 t=4s
[00:44:09] it=5670 colorings=2800 lazy-girth=6833 last: m=55 classes=5 cclen=43 t=4s
[00:44:09] it=5980 colorings=3000 lazy-girth=7034 last: m=55 classes=5 cclen=41 t=5s
[00:44:09] it=6286 colorings=3200 lazy-girth=7269 last: m=55 classes=5 cclen=43 t=5s
[00:44:10] it=6605 colorings=3400 lazy-girth=7506 last: m=55 classes=5 cclen=41 t=5s
[00:44:10] it=6928 colorings=3600 lazy-girth=7722 last: m=55 classes=5 cclen=40 t=5s
[00:44:10] it=7301 colorings=3800 lazy-girth=8157 last: m=55 classes=5 cclen=43 t=6s
[00:44:11] it=7796 colorings=4000 lazy-girth=8932 last: m=55 classes=5 cclen=39 t=6s
[00:44:11] it=8175 colorings=4200 lazy-girth=9381 last: m=55 classes=5 cclen=43 t=7s
[00:44:11] it=8521 colorings=4400 lazy-girth=9655 last: m=55 classes=5 cclen=43 t=7s
[00:44:12] it=8951 colorings=4600 lazy-girth=10177 last: m=55 classes=5 cclen=42 t=7s
[00:44:12] it=9314 colorings=4800 lazy-girth=10530 last: m=55 classes=5 cclen=43 t=8s
[00:44:12] it=9641 colorings=5000 lazy-girth=10780 last: m=55 classes=5 cclen=42 t=8s
[00:44:13] it=9950 colorings=5200 lazy-girth=11014 last: m=55 classes=5 cclen=39 t=8s
[00:44:13] it=10286 colorings=5400 lazy-girth=11281 last: m=55 classes=5 cclen=43 t=8s
[00:44:13] it=10587 colorings=5600 lazy-girth=11479 last: m=55 classes=5 cclen=42 t=9s
[00:44:13] it=10883 colorings=5800 lazy-girth=11644 last: m=55 classes=5 cclen=42 t=9s
[00:44:14] it=11192 colorings=6000 lazy-girth=11824 last: m=55 classes=5 cclen=43 t=9s
[00:44:14] it=11497 colorings=6200 lazy-girth=11997 last: m=55 classes=5 cclen=43 t=10s
[00:44:14] it=11764 colorings=6400 lazy-girth=12101 last: m=55 classes=5 cclen=43 t=10s
[00:44:14] it=12040 colorings=6600 lazy-girth=12223 last: m=55 classes=5 cclen=40 t=10s
[00:44:15] it=12400 colorings=6800 lazy-girth=12570 last: m=55 classes=5 cclen=43 t=10s
[00:44:15] it=12794 colorings=7000 lazy-girth=13012 last: m=55 classes=5 cclen=41 t=11s
[00:44:15] it=13076 colorings=7200 lazy-girth=13178 last: m=55 classes=5 cclen=43 t=11s
[00:44:16] it=13378 colorings=7400 lazy-girth=13394 last: m=55 classes=5 cclen=43 t=11s
[00:44:16] it=13658 colorings=7600 lazy-girth=13571 last: m=55 classes=5 cclen=43 t=11s
[00:44:16] it=13906 colorings=7800 lazy-girth=13660 last: m=55 classes=5 cclen=41 t=12s
[00:44:16] it=14172 colorings=8000 lazy-girth=13806 last: m=55 classes=5 cclen=43 t=12s
[00:44:16] it=14479 colorings=8200 lazy-girth=14004 last: m=55 classes=5 cclen=43 t=12s
[00:44:17] it=14755 colorings=8400 lazy-girth=14149 last: m=55 classes=5 cclen=43 t=12s
[00:44:17] it=15024 colorings=8600 lazy-girth=14267 last: m=55 classes=5 cclen=38 t=13s
[00:44:17] it=15322 colorings=8800 lazy-girth=14432 last: m=55 classes=5 cclen=43 t=13s
[00:44:17] it=15590 colorings=9000 lazy-girth=14546 last: m=55 classes=5 cclen=43 t=13s
[00:44:18] it=15887 colorings=9200 lazy-girth=14781 last: m=55 classes=5 cclen=43 t=13s
[00:44:18] it=16205 colorings=9400 lazy-girth=15005 last: m=55 classes=5 cclen=37 t=14s
[00:44:18] it=16501 colorings=9600 lazy-girth=15173 last: m=55 classes=5 cclen=43 t=14s
[00:44:18] it=16770 colorings=9800 lazy-girth=15256 last: m=55 classes=5 cclen=41 t=14s
[00:44:19] it=17056 colorings=10000 lazy-girth=15437 last: m=55 classes=5 cclen=43 t=14s
[00:44:19] it=17318 colorings=10200 lazy-girth=15554 last: m=55 classes=5 cclen=41 t=14s
[00:44:19] it=17541 colorings=10400 lazy-girth=15605 last: m=55 classes=5 cclen=42 t=15s
[00:44:19] it=17804 colorings=10600 lazy-girth=15719 last: m=55 classes=5 cclen=42 t=15s
[00:44:20] it=18043 colorings=10800 lazy-girth=15788 last: m=55 classes=5 cclen=43 t=15s
[00:44:20] it=18264 colorings=11000 lazy-girth=15826 last: m=55 classes=5 cclen=41 t=15s
[00:44:20] it=18599 colorings=11200 lazy-girth=16136 last: m=55 classes=5 cclen=43 t=16s
[00:44:20] it=18941 colorings=11400 lazy-girth=16447 last: m=55 classes=5 cclen=41 t=16s
[00:44:21] it=19288 colorings=11600 lazy-girth=16744 last: m=55 classes=5 cclen=42 t=16s
[00:44:21] it=19602 colorings=11800 lazy-girth=16970 last: m=55 classes=5 cclen=43 t=16s
[00:44:21] it=19918 colorings=12000 lazy-girth=17206 last: m=55 classes=5 cclen=42 t=17s
[00:44:21] it=20225 colorings=12200 lazy-girth=17418 last: m=55 classes=5 cclen=41 t=17s
[00:44:22] it=20531 colorings=12400 lazy-girth=17633 last: m=55 classes=5 cclen=43 t=17s
[00:44:22] it=20830 colorings=12600 lazy-girth=17824 last: m=55 classes=5 cclen=37 t=17s
[00:44:22] it=21099 colorings=12800 lazy-girth=17934 last: m=55 classes=5 cclen=39 t=18s
[00:44:22] it=21404 colorings=13000 lazy-girth=18108 last: m=55 classes=5 cclen=43 t=18s
[00:44:23] it=21686 colorings=13200 lazy-girth=18276 last: m=55 classes=5 cclen=41 t=18s
[00:44:23] it=22023 colorings=13400 lazy-girth=18562 last: m=55 classes=5 cclen=42 t=18s
[00:44:23] it=22309 colorings=13600 lazy-girth=18747 last: m=55 classes=5 cclen=43 t=19s
[00:44:23] it=22588 colorings=13800 lazy-girth=18873 last: m=55 classes=5 cclen=42 t=19s
[00:44:24] it=22882 colorings=14000 lazy-girth=19053 last: m=55 classes=5 cclen=43 t=19s
[00:44:24] it=23162 colorings=14200 lazy-girth=19201 last: m=55 classes=5 cclen=43 t=20s
[00:44:24] it=23423 colorings=14400 lazy-girth=19318 last: m=55 classes=5 cclen=43 t=20s
[00:44:24] it=23700 colorings=14600 lazy-girth=19471 last: m=55 classes=5 cclen=39 t=20s
[00:44:25] it=23938 colorings=14800 lazy-girth=19545 last: m=55 classes=5 cclen=40 t=20s
[00:44:25] it=24209 colorings=15000 lazy-girth=19648 last: m=55 classes=5 cclen=42 t=20s
[00:44:25] it=24470 colorings=15200 lazy-girth=19741 last: m=55 classes=5 cclen=41 t=21s
[00:44:25] it=24746 colorings=15400 lazy-girth=19877 last: m=55 classes=5 cclen=42 t=21s
[00:44:26] it=24976 colorings=15600 lazy-girth=19929 last: m=55 classes=5 cclen=41 t=21s
[00:44:26] it=25286 colorings=15800 lazy-girth=20161 last: m=55 classes=5 cclen=43 t=21s
[00:44:26] it=25559 colorings=16000 lazy-girth=20285 last: m=55 classes=5 cclen=42 t=22s
[00:44:26] it=25821 colorings=16200 lazy-girth=20384 last: m=55 classes=5 cclen=43 t=22s
[00:44:27] it=26108 colorings=16400 lazy-girth=20539 last: m=55 classes=5 cclen=43 t=22s
[00:44:27] it=26373 colorings=16600 lazy-girth=20652 last: m=55 classes=5 cclen=43 t=23s
[00:44:27] it=26664 colorings=16800 lazy-girth=20843 last: m=55 classes=5 cclen=42 t=23s
[00:44:28] it=26913 colorings=17000 lazy-girth=20937 last: m=55 classes=5 cclen=41 t=23s
[00:44:28] it=27181 colorings=17200 lazy-girth=21049 last: m=55 classes=5 cclen=41 t=23s
[00:44:28] it=27456 colorings=17400 lazy-girth=21182 last: m=55 classes=5 cclen=42 t=24s
[00:44:28] it=27726 colorings=17600 lazy-girth=21302 last: m=55 classes=5 cclen=42 t=24s
[00:44:28] it=27951 colorings=17800 lazy-girth=21343 last: m=55 classes=5 cclen=43 t=24s
[00:44:29] it=28174 colorings=18000 lazy-girth=21395 last: m=55 classes=5 cclen=40 t=24s
[00:44:29] it=28417 colorings=18200 lazy-girth=21438 last: m=55 classes=5 cclen=43 t=24s
[00:44:29] it=28670 colorings=18400 lazy-girth=21518 last: m=55 classes=5 cclen=43 t=25s
[00:44:29] it=28921 colorings=18600 lazy-girth=21587 last: m=55 classes=5 cclen=42 t=25s
[00:44:30] it=29183 colorings=18800 lazy-girth=21701 last: m=55 classes=5 cclen=43 t=25s
[00:44:30] it=29447 colorings=19000 lazy-girth=21827 last: m=55 classes=5 cclen=42 t=25s
[00:44:30] it=29716 colorings=19200 lazy-girth=21947 last: m=55 classes=5 cclen=42 t=26s
[00:44:30] it=29949 colorings=19400 lazy-girth=22002 last: m=55 classes=5 cclen=40 t=26s
[00:44:30] it=30198 colorings=19600 lazy-girth=22079 last: m=55 classes=5 cclen=42 t=26s
[00:44:31] it=30440 colorings=19800 lazy-girth=22158 last: m=55 classes=5 cclen=42 t=26s
[00:44:31] it=30685 colorings=20000 lazy-girth=22216 last: m=55 classes=5 cclen=40 t=26s
[00:44:31] it=30930 colorings=20200 lazy-girth=22282 last: m=55 classes=5 cclen=43 t=27s
[00:44:31] it=31183 colorings=20400 lazy-girth=22377 last: m=55 classes=5 cclen=38 t=27s
[00:44:32] it=31431 colorings=20600 lazy-girth=22459 last: m=55 classes=5 cclen=41 t=27s
[00:44:32] it=31685 colorings=20800 lazy-girth=22556 last: m=55 classes=5 cclen=42 t=27s
[00:44:32] it=31970 colorings=21000 lazy-girth=22695 last: m=55 classes=5 cclen=41 t=28s
[00:44:32] it=32225 colorings=21200 lazy-girth=22789 last: m=55 classes=5 cclen=42 t=28s
[00:44:33] it=32489 colorings=21400 lazy-girth=22908 last: m=55 classes=5 cclen=40 t=28s
[00:44:33] it=32727 colorings=21600 lazy-girth=22964 last: m=55 classes=5 cclen=43 t=28s
[00:44:33] it=32950 colorings=21800 lazy-girth=23001 last: m=55 classes=5 cclen=43 t=29s
[00:44:33] it=33189 colorings=22000 lazy-girth=23074 last: m=55 classes=5 cclen=42 t=29s
[00:44:33] it=33434 colorings=22200 lazy-girth=23140 last: m=55 classes=5 cclen=42 t=29s
[00:44:34] it=33671 colorings=22400 lazy-girth=23195 last: m=55 classes=5 cclen=43 t=29s
[00:44:34] it=33890 colorings=22600 lazy-girth=23228 last: m=55 classes=5 cclen=42 t=30s
[00:44:34] it=34103 colorings=22800 lazy-girth=23254 last: m=55 classes=5 cclen=43 t=30s
[00:44:34] it=34325 colorings=23000 lazy-girth=23287 last: m=55 classes=5 cclen=43 t=30s
[00:44:35] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=34386 colorings=23055 lazy-girth=23298 time=30s


==> anc/search/logs/slice_Z12_r3_g6.log <==
[01:16:00] slice r=3 H=Z12 |H|=12 n=36 classes=54 girth>=6 mindeg>=3
[01:16:00] eager C3/C4 clauses: 12342
[01:16:01] it=520 colorings=200 lazy-girth=775 last: m=66 classes=6 cclen=48 t=1s
[01:16:01] it=1009 colorings=400 lazy-girth=1380 last: m=60 classes=5 cclen=48 t=1s
[01:16:02] it=1553 colorings=600 lazy-girth=1955 last: m=66 classes=6 cclen=48 t=2s
[01:16:02] it=2127 colorings=800 lazy-girth=2604 last: m=60 classes=5 cclen=49 t=2s
[01:16:03] it=2689 colorings=1000 lazy-girth=3173 last: m=66 classes=6 cclen=47 t=3s
[01:16:03] it=3123 colorings=1200 lazy-girth=3487 last: m=60 classes=5 cclen=49 t=3s
[01:16:03] it=3569 colorings=1400 lazy-girth=3850 last: m=66 classes=6 cclen=48 t=4s
[01:16:04] it=4133 colorings=1600 lazy-girth=4478 last: m=66 classes=6 cclen=48 t=4s
[01:16:05] it=4740 colorings=1800 lazy-girth=5130 last: m=60 classes=5 cclen=46 t=5s
[01:16:05] it=5260 colorings=2000 lazy-girth=5734 last: m=66 classes=6 cclen=48 t=5s
[01:16:06] it=5766 colorings=2200 lazy-girth=6229 last: m=60 classes=5 cclen=43 t=6s
[01:16:06] it=6268 colorings=2400 lazy-girth=6743 last: m=60 classes=6 cclen=47 t=6s
[01:16:07] it=6900 colorings=2600 lazy-girth=7365 last: m=66 classes=6 cclen=47 t=7s
[01:16:07] it=7357 colorings=2800 lazy-girth=7759 last: m=60 classes=5 cclen=49 t=7s
[01:16:07] it=7797 colorings=3000 lazy-girth=8116 last: m=60 classes=5 cclen=48 t=8s
[01:16:08] it=8382 colorings=3200 lazy-girth=8675 last: m=54 classes=5 cclen=49 t=8s
[01:16:08] it=8888 colorings=3400 lazy-girth=9093 last: m=66 classes=6 cclen=47 t=9s
[01:16:09] it=9462 colorings=3600 lazy-girth=9694 last: m=66 classes=6 cclen=47 t=9s
[01:16:10] it=9958 colorings=3800 lazy-girth=10165 last: m=66 classes=6 cclen=46 t=10s
[01:16:10] it=10468 colorings=4000 lazy-girth=10660 last: m=60 classes=5 cclen=48 t=10s
[01:16:10] it=10919 colorings=4200 lazy-girth=11035 last: m=60 classes=5 cclen=48 t=11s
[01:16:11] it=11394 colorings=4400 lazy-girth=11424 last: m=60 classes=5 cclen=47 t=11s
[01:16:11] it=11934 colorings=4600 lazy-girth=11916 last: m=66 classes=6 cclen=48 t=12s
[01:16:12] it=12386 colorings=4800 lazy-girth=12290 last: m=60 classes=5 cclen=48 t=12s
[01:16:12] it=12855 colorings=5000 lazy-girth=12669 last: m=60 classes=5 cclen=47 t=12s
[01:16:13] it=13307 colorings=5200 lazy-girth=13026 last: m=60 classes=5 cclen=45 t=13s
[01:16:13] it=13754 colorings=5400 lazy-girth=13360 last: m=66 classes=6 cclen=48 t=13s
[01:16:14] it=14268 colorings=5600 lazy-girth=13776 last: m=54 classes=5 cclen=49 t=14s
[01:16:14] it=14766 colorings=5800 lazy-girth=14180 last: m=54 classes=5 cclen=47 t=14s
[01:16:15] it=15414 colorings=6000 lazy-girth=14910 last: m=60 classes=5 cclen=49 t=15s
[01:16:16] it=15898 colorings=6200 lazy-girth=15389 last: m=60 classes=5 cclen=48 t=16s
[01:16:16] it=16339 colorings=6400 lazy-girth=15738 last: m=60 classes=5 cclen=47 t=16s
[01:16:17] it=16896 colorings=6600 lazy-girth=16210 last: m=66 classes=6 cclen=47 t=17s
[01:16:17] it=17376 colorings=6800 lazy-girth=16568 last: m=66 classes=6 cclen=48 t=17s
[01:16:17] it=17858 colorings=7000 lazy-girth=16922 last: m=66 classes=6 cclen=47 t=17s
[01:16:18] it=18353 colorings=7200 lazy-girth=17270 last: m=66 classes=6 cclen=48 t=18s
[01:16:18] it=18797 colorings=7400 lazy-girth=17545 last: m=66 classes=6 cclen=46 t=18s
[01:16:19] it=19153 colorings=7600 lazy-girth=17748 last: m=60 classes=5 cclen=46 t=19s
[01:16:19] it=19448 colorings=7800 lazy-girth=17859 last: m=60 classes=5 cclen=47 t=19s
[01:16:19] it=19734 colorings=8000 lazy-girth=17970 last: m=60 classes=5 cclen=49 t=19s
[01:16:19] it=20048 colorings=8200 lazy-girth=18131 last: m=60 classes=5 cclen=48 t=20s
[01:16:20] it=20331 colorings=8400 lazy-girth=18228 last: m=60 classes=5 cclen=45 t=20s
[01:16:20] it=20648 colorings=8600 lazy-girth=18373 last: m=54 classes=5 cclen=49 t=20s
[01:16:20] it=20938 colorings=8800 lazy-girth=18473 last: m=60 classes=5 cclen=46 t=20s
[01:16:21] it=21450 colorings=9000 lazy-girth=18934 last: m=60 classes=5 cclen=48 t=21s
[01:16:21] it=21933 colorings=9200 lazy-girth=19358 last: m=60 classes=5 cclen=47 t=21s
[01:16:22] it=22372 colorings=9400 lazy-girth=19662 last: m=66 classes=6 cclen=47 t=22s
[01:16:22] it=22868 colorings=9600 lazy-girth=20037 last: m=54 classes=5 cclen=44 t=22s
[01:16:23] it=23462 colorings=9800 lazy-girth=20551 last: m=60 classes=5 cclen=47 t=23s
[01:16:23] it=24020 colorings=10000 lazy-girth=20991 last: m=66 classes=6 cclen=48 t=23s
[01:16:24] it=24508 colorings=10200 lazy-girth=21376 last: m=66 classes=6 cclen=48 t=24s
[01:16:24] it=24940 colorings=10400 lazy-girth=21735 last: m=66 classes=6 cclen=47 t=24s
[01:16:25] it=25385 colorings=10600 lazy-girth=22052 last: m=66 classes=6 cclen=48 t=25s
[01:16:25] it=25837 colorings=10800 lazy-girth=22358 last: m=66 classes=6 cclen=48 t=25s
[01:16:25] it=26313 colorings=11000 lazy-girth=22715 last: m=66 classes=6 cclen=46 t=26s
[01:16:26] it=26880 colorings=11200 lazy-girth=23121 last: m=60 classes=5 cclen=49 t=26s
[01:16:26] it=27267 colorings=11400 lazy-girth=23316 last: m=66 classes=6 cclen=48 t=26s
[01:16:27] it=27792 colorings=11600 lazy-girth=23812 last: m=66 classes=6 cclen=48 t=27s
[01:16:27] it=28278 colorings=11800 lazy-girth=24151 last: m=66 classes=6 cclen=48 t=27s
[01:16:28] it=28775 colorings=12000 lazy-girth=24510 last: m=60 classes=5 cclen=47 t=28s
[01:16:28] it=29242 colorings=12200 lazy-girth=24797 last: m=60 classes=5 cclen=48 t=28s
[01:16:29] it=29685 colorings=12400 lazy-girth=25137 last: m=60 classes=5 cclen=43 t=29s
[01:16:29] it=30150 colorings=12600 lazy-girth=25438 last: m=66 classes=6 cclen=45 t=29s
[01:16:30] it=30710 colorings=12800 lazy-girth=25859 last: m=60 classes=5 cclen=49 t=30s
[01:16:30] it=31094 colorings=13000 lazy-girth=26066 last: m=66 classes=6 cclen=46 t=30s
[01:16:31] it=31654 colorings=13200 lazy-girth=26450 last: m=60 classes=5 cclen=49 t=31s
[01:16:31] it=32242 colorings=13400 lazy-girth=26874 last: m=66 classes=6 cclen=48 t=32s
[01:16:32] it=32735 colorings=13600 lazy-girth=27208 last: m=66 classes=6 cclen=46 t=32s
[01:16:32] it=33124 colorings=13800 lazy-girth=27414 last: m=60 classes=5 cclen=49 t=33s
[01:16:33] it=33634 colorings=14000 lazy-girth=27768 last: m=66 classes=6 cclen=46 t=33s
[01:16:34] it=34111 colorings=14200 lazy-girth=28074 last: m=66 classes=6 cclen=48 t=34s
[01:16:34] it=34617 colorings=14400 lazy-girth=28420 last: m=66 classes=6 cclen=47 t=34s
[01:16:35] it=35075 colorings=14600 lazy-girth=28693 last: m=60 classes=5 cclen=49 t=35s
[01:16:35] it=35453 colorings=14800 lazy-girth=28902 last: m=54 classes=5 cclen=47 t=35s
[01:16:35] it=35713 colorings=15000 lazy-girth=28979 last: m=54 classes=5 cclen=49 t=35s
[01:16:36] it=36178 colorings=15200 lazy-girth=29276 last: m=66 classes=6 cclen=48 t=36s
[01:16:36] it=36618 colorings=15400 lazy-girth=29550 last: m=60 classes=5 cclen=48 t=36s
[01:16:37] it=37069 colorings=15600 lazy-girth=29844 last: m=60 classes=5 cclen=49 t=37s
[01:16:37] it=37664 colorings=15800 lazy-girth=30312 last: m=66 classes=6 cclen=46 t=37s
[01:16:38] it=38271 colorings=16000 lazy-girth=30756 last: m=66 classes=6 cclen=48 t=38s
[01:16:38] it=38785 colorings=16200 lazy-girth=31117 last: m=66 classes=6 cclen=41 t=38s
[01:16:39] it=39310 colorings=16400 lazy-girth=31467 last: m=66 classes=6 cclen=47 t=39s
[01:16:39] it=39738 colorings=16600 lazy-girth=31722 last: m=54 classes=5 cclen=48 t=39s
[01:16:40] it=40205 colorings=16800 lazy-girth=32012 last: m=54 classes=5 cclen=47 t=40s
[01:16:40] it=40669 colorings=17000 lazy-girth=32284 last: m=66 classes=6 cclen=47 t=40s
[01:16:41] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=41150 colorings=17197 lazy-girth=32579 time=41s


==> anc/search/logs/slice_Z13_r2_g6.log <==
[22:43:23] slice r=2 H=Z13 |H|=13 n=26 classes=25 girth>=6 mindeg>=3
[22:43:23] eager C3/C4 clauses: 2395
[22:43:23] it=427 colorings=200 lazy-girth=598 last: m=39 classes=3 cclen=22 t=0s
[22:43:23] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=483 colorings=242 lazy-girth=627 time=0s


==> anc/search/logs/slice_Z13_r3_g6.log <==
[23:43:19] slice r=3 H=Z13 |H|=13 n=39 classes=57 girth>=6 mindeg>=3
[23:43:19] eager C3/C4 clauses: 16339
[23:43:19] it=1030 colorings=200 lazy-girth=1975 last: m=78 classes=6 cclen=45 t=1s
[23:43:19] it=1581 colorings=400 lazy-girth=2714 last: m=65 classes=5 cclen=52 t=1s
[23:43:20] it=2129 colorings=600 lazy-girth=3364 last: m=65 classes=5 cclen=52 t=1s
[23:43:20] it=2544 colorings=800 lazy-girth=3787 last: m=65 classes=5 cclen=50 t=1s
[23:43:20] it=2964 colorings=1000 lazy-girth=4304 last: m=65 classes=5 cclen=50 t=1s
[23:43:20] it=3424 colorings=1200 lazy-girth=4851 last: m=65 classes=5 cclen=51 t=1s
[23:43:20] it=3846 colorings=1400 lazy-girth=5326 last: m=78 classes=6 cclen=50 t=2s
[23:43:20] it=4270 colorings=1600 lazy-girth=5791 last: m=65 classes=5 cclen=48 t=2s
[23:43:21] it=4641 colorings=1800 lazy-girth=6116 last: m=78 classes=6 cclen=49 t=2s
[23:43:21] it=5021 colorings=2000 lazy-girth=6453 last: m=65 classes=5 cclen=51 t=2s
[23:43:21] it=5311 colorings=2200 lazy-girth=6606 last: m=65 classes=5 cclen=52 t=2s
[23:43:21] it=5754 colorings=2400 lazy-girth=7021 last: m=65 classes=5 cclen=52 t=2s
[23:43:21] it=6133 colorings=2600 lazy-girth=7344 last: m=78 classes=6 cclen=51 t=3s
[23:43:21] it=6490 colorings=2800 lazy-girth=7636 last: m=78 classes=6 cclen=48 t=3s
[23:43:22] it=6906 colorings=3000 lazy-girth=8080 last: m=65 classes=5 cclen=52 t=3s
[23:43:22] it=7299 colorings=3200 lazy-girth=8444 last: m=65 classes=5 cclen=52 t=3s
[23:43:22] it=7671 colorings=3400 lazy-girth=8756 last: m=65 classes=5 cclen=52 t=3s
[23:43:22] it=7978 colorings=3600 lazy-girth=8943 last: m=65 classes=5 cclen=51 t=3s
[23:43:22] it=8356 colorings=3800 lazy-girth=9251 last: m=65 classes=5 cclen=52 t=4s
[23:43:22] it=8688 colorings=4000 lazy-girth=9472 last: m=65 classes=5 cclen=49 t=4s
[23:43:23] it=9059 colorings=4200 lazy-girth=9752 last: m=78 classes=6 cclen=49 t=4s
[23:43:23] it=9502 colorings=4400 lazy-girth=10216 last: m=65 classes=5 cclen=52 t=4s
[23:43:23] it=9835 colorings=4600 lazy-girth=10453 last: m=65 classes=5 cclen=52 t=4s
[23:43:23] it=10218 colorings=4800 lazy-girth=10807 last: m=78 classes=6 cclen=51 t=4s
[23:43:23] it=10563 colorings=5000 lazy-girth=11091 last: m=78 classes=6 cclen=50 t=5s
[23:43:23] it=10920 colorings=5200 lazy-girth=11372 last: m=65 classes=5 cclen=50 t=5s
[23:43:24] it=11235 colorings=5400 lazy-girth=11540 last: m=78 classes=6 cclen=48 t=5s
[23:43:24] it=11556 colorings=5600 lazy-girth=11733 last: m=65 classes=5 cclen=51 t=5s
[23:43:24] it=11942 colorings=5800 lazy-girth=12113 last: m=65 classes=5 cclen=52 t=5s
[23:43:24] it=12289 colorings=6000 lazy-girth=12354 last: m=65 classes=5 cclen=52 t=5s
[23:43:24] it=12653 colorings=6200 lazy-girth=12656 last: m=65 classes=5 cclen=52 t=6s
[23:43:24] it=13041 colorings=6400 lazy-girth=13000 last: m=78 classes=6 cclen=51 t=6s
[23:43:25] it=13405 colorings=6600 lazy-girth=13265 last: m=65 classes=5 cclen=52 t=6s
[23:43:25] it=13780 colorings=6800 lazy-girth=13577 last: m=65 classes=5 cclen=52 t=6s
[23:43:25] it=14162 colorings=7000 lazy-girth=13843 last: m=65 classes=5 cclen=52 t=6s
[23:43:25] it=14555 colorings=7200 lazy-girth=14129 last: m=65 classes=5 cclen=51 t=7s
[23:43:25] it=14908 colorings=7400 lazy-girth=14343 last: m=78 classes=6 cclen=42 t=7s
[23:43:26] it=15358 colorings=7600 lazy-girth=14746 last: m=65 classes=5 cclen=46 t=7s
[23:43:26] it=15713 colorings=7800 lazy-girth=14984 last: m=65 classes=5 cclen=46 t=7s
[23:43:26] it=16007 colorings=8000 lazy-girth=15120 last: m=65 classes=5 cclen=50 t=7s
[23:43:26] it=16350 colorings=8200 lazy-girth=15378 last: m=78 classes=6 cclen=51 t=7s
[23:43:26] it=16697 colorings=8400 lazy-girth=15636 last: m=65 classes=5 cclen=52 t=8s
[23:43:26] it=17048 colorings=8600 lazy-girth=15897 last: m=65 classes=5 cclen=52 t=8s
[23:43:27] it=17400 colorings=8800 lazy-girth=16155 last: m=65 classes=5 cclen=49 t=8s
[23:43:27] it=17731 colorings=9000 lazy-girth=16384 last: m=78 classes=6 cclen=51 t=8s
[23:43:27] it=18043 colorings=9200 lazy-girth=16558 last: m=65 classes=5 cclen=51 t=8s
[23:43:27] it=18342 colorings=9400 lazy-girth=16709 last: m=65 classes=5 cclen=51 t=8s
[23:43:27] it=18663 colorings=9600 lazy-girth=16889 last: m=65 classes=5 cclen=52 t=8s
[23:43:27] it=18986 colorings=9800 lazy-girth=17057 last: m=65 classes=5 cclen=47 t=9s
[23:43:27] it=19286 colorings=10000 lazy-girth=17192 last: m=65 classes=5 cclen=52 t=9s
[23:43:28] it=19592 colorings=10200 lazy-girth=17333 last: m=65 classes=5 cclen=51 t=9s
[23:43:28] it=19974 colorings=10400 lazy-girth=17699 last: m=65 classes=5 cclen=52 t=9s
[23:43:28] it=20425 colorings=10600 lazy-girth=18192 last: m=65 classes=5 cclen=52 t=9s
[23:43:28] it=20810 colorings=10800 lazy-girth=18559 last: m=65 classes=5 cclen=52 t=10s
[23:43:29] it=21312 colorings=11000 lazy-girth=19172 last: m=65 classes=5 cclen=52 t=10s
[23:43:29] it=21688 colorings=11200 lazy-girth=19485 last: m=65 classes=5 cclen=52 t=10s
[23:43:29] it=22073 colorings=11400 lazy-girth=19750 last: m=65 classes=5 cclen=52 t=10s
[23:43:29] it=22426 colorings=11600 lazy-girth=19958 last: m=65 classes=5 cclen=52 t=10s
[23:43:29] it=22754 colorings=11800 lazy-girth=20161 last: m=65 classes=5 cclen=51 t=11s
[23:43:29] it=23152 colorings=12000 lazy-girth=20571 last: m=65 classes=5 cclen=52 t=11s
[23:43:30] it=23523 colorings=12200 lazy-girth=20912 last: m=65 classes=5 cclen=52 t=11s
[23:43:30] it=23885 colorings=12400 lazy-girth=21209 last: m=78 classes=6 cclen=50 t=11s
[23:43:30] it=24198 colorings=12600 lazy-girth=21380 last: m=65 classes=5 cclen=52 t=11s
[23:43:30] it=24608 colorings=12800 lazy-girth=21783 last: m=65 classes=5 cclen=52 t=11s
[23:43:30] it=24948 colorings=13000 lazy-girth=22026 last: m=65 classes=5 cclen=51 t=12s
[23:43:30] it=25290 colorings=13200 lazy-girth=22266 last: m=65 classes=5 cclen=52 t=12s
[23:43:31] it=25619 colorings=13400 lazy-girth=22485 last: m=65 classes=5 cclen=52 t=12s
[23:43:31] it=26009 colorings=13600 lazy-girth=22859 last: m=65 classes=5 cclen=52 t=12s
[23:43:31] it=26360 colorings=13800 lazy-girth=23143 last: m=65 classes=5 cclen=51 t=12s
[23:43:31] it=26659 colorings=14000 lazy-girth=23308 last: m=65 classes=5 cclen=52 t=12s
[23:43:31] it=26979 colorings=14200 lazy-girth=23515 last: m=65 classes=5 cclen=52 t=13s
[23:43:31] it=27327 colorings=14400 lazy-girth=23776 last: m=65 classes=5 cclen=52 t=13s
[23:43:32] it=27695 colorings=14600 lazy-girth=24067 last: m=65 classes=5 cclen=52 t=13s
[23:43:32] it=28079 colorings=14800 lazy-girth=24414 last: m=65 classes=5 cclen=51 t=13s
[23:43:32] it=28397 colorings=15000 lazy-girth=24627 last: m=65 classes=5 cclen=51 t=13s
[23:43:32] it=28734 colorings=15200 lazy-girth=24834 last: m=65 classes=5 cclen=50 t=13s
[23:43:32] it=29113 colorings=15400 lazy-girth=25161 last: m=65 classes=5 cclen=52 t=14s
[23:43:32] it=29458 colorings=15600 lazy-girth=25375 last: m=65 classes=5 cclen=49 t=14s
[23:43:33] it=29795 colorings=15800 lazy-girth=25624 last: m=65 classes=5 cclen=51 t=14s
[23:43:33] it=30123 colorings=16000 lazy-girth=25844 last: m=78 classes=6 cclen=51 t=14s
[23:43:33] it=30481 colorings=16200 lazy-girth=26060 last: m=65 classes=5 cclen=51 t=14s
[23:43:33] it=30809 colorings=16400 lazy-girth=26269 last: m=65 classes=5 cclen=52 t=14s
[23:43:33] it=31146 colorings=16600 lazy-girth=26490 last: m=65 classes=5 cclen=52 t=15s
[23:43:33] it=31505 colorings=16800 lazy-girth=26754 last: m=65 classes=5 cclen=52 t=15s
[23:43:34] it=31867 colorings=17000 lazy-girth=27018 last: m=65 classes=5 cclen=52 t=15s
[23:43:34] it=32188 colorings=17200 lazy-girth=27217 last: m=65 classes=5 cclen=51 t=15s
[23:43:34] it=32522 colorings=17400 lazy-girth=27418 last: m=65 classes=5 cclen=52 t=15s
[23:43:34] it=32854 colorings=17600 lazy-girth=27652 last: m=65 classes=5 cclen=52 t=15s
[23:43:34] it=33199 colorings=17800 lazy-girth=27880 last: m=65 classes=5 cclen=52 t=16s
[23:43:34] it=33510 colorings=18000 lazy-girth=28034 last: m=65 classes=5 cclen=52 t=16s
[23:43:35] it=33793 colorings=18200 lazy-girth=28147 last: m=65 classes=5 cclen=52 t=16s
[23:43:35] it=34121 colorings=18400 lazy-girth=28339 last: m=65 classes=5 cclen=49 t=16s
[23:43:35] it=34422 colorings=18600 lazy-girth=28480 last: m=65 classes=5 cclen=49 t=16s
[23:43:35] it=34742 colorings=18800 lazy-girth=28645 last: m=65 classes=5 cclen=52 t=16s
[23:43:35] it=35042 colorings=19000 lazy-girth=28785 last: m=65 classes=5 cclen=52 t=17s
[23:43:35] it=35343 colorings=19200 lazy-girth=28930 last: m=65 classes=5 cclen=52 t=17s
[23:43:36] it=35606 colorings=19400 lazy-girth=29019 last: m=65 classes=5 cclen=50 t=17s
[23:43:36] it=36001 colorings=19600 lazy-girth=29348 last: m=65 classes=5 cclen=52 t=17s
[23:43:36] it=36334 colorings=19800 lazy-girth=29554 last: m=65 classes=5 cclen=52 t=17s
[23:43:36] it=36684 colorings=20000 lazy-girth=29824 last: m=65 classes=5 cclen=50 t=17s
[23:43:36] it=37075 colorings=20200 lazy-girth=30130 last: m=78 classes=6 cclen=51 t=18s
[23:43:37] it=37451 colorings=20400 lazy-girth=30391 last: m=78 classes=6 cclen=49 t=18s
[23:43:37] it=37802 colorings=20600 lazy-girth=30627 last: m=65 classes=5 cclen=51 t=18s
[23:43:37] it=38118 colorings=20800 lazy-girth=30765 last: m=65 classes=5 cclen=52 t=18s
[23:43:37] it=38422 colorings=21000 lazy-girth=30869 last: m=65 classes=5 cclen=51 t=18s
[23:43:37] it=38697 colorings=21200 lazy-girth=30944 last: m=65 classes=5 cclen=48 t=18s
[23:43:37] it=39021 colorings=21400 lazy-girth=31126 last: m=78 classes=6 cclen=48 t=19s
[23:43:37] it=39339 colorings=21600 lazy-girth=31319 last: m=65 classes=5 cclen=51 t=19s
[23:43:38] it=39647 colorings=21800 lazy-girth=31515 last: m=65 classes=5 cclen=50 t=19s
[23:43:38] it=40001 colorings=22000 lazy-girth=31734 last: m=65 classes=5 cclen=52 t=19s
[23:43:38] it=40311 colorings=22200 lazy-girth=31879 last: m=65 classes=5 cclen=51 t=19s
[23:43:38] it=40645 colorings=22400 lazy-girth=32096 last: m=65 classes=5 cclen=51 t=19s
[23:43:38] it=40968 colorings=22600 lazy-girth=32277 last: m=65 classes=5 cclen=52 t=20s
[23:43:39] it=41328 colorings=22800 lazy-girth=32546 last: m=65 classes=5 cclen=51 t=20s
[23:43:39] it=41633 colorings=23000 lazy-girth=32702 last: m=65 classes=5 cclen=51 t=20s
[23:43:39] it=41963 colorings=23200 lazy-girth=32922 last: m=65 classes=5 cclen=52 t=20s
[23:43:39] it=42309 colorings=23400 lazy-girth=33126 last: m=65 classes=5 cclen=51 t=20s
[23:43:39] it=42649 colorings=23600 lazy-girth=33348 last: m=78 classes=6 cclen=51 t=21s
[23:43:39] it=43015 colorings=23800 lazy-girth=33597 last: m=65 classes=5 cclen=50 t=21s
[23:43:40] it=43305 colorings=24000 lazy-girth=33762 last: m=65 classes=5 cclen=52 t=21s
[23:43:40] it=43561 colorings=24200 lazy-girth=33854 last: m=65 classes=5 cclen=52 t=21s
[23:43:40] it=43826 colorings=24400 lazy-girth=33980 last: m=78 classes=6 cclen=51 t=21s
[23:43:40] it=44050 colorings=24600 lazy-girth=34036 last: m=65 classes=5 cclen=52 t=21s
[23:43:40] it=44388 colorings=24800 lazy-girth=34286 last: m=65 classes=5 cclen=52 t=21s
[23:43:40] it=44658 colorings=25000 lazy-girth=34385 last: m=65 classes=5 cclen=52 t=22s
[23:43:40] it=44960 colorings=25200 lazy-girth=34534 last: m=65 classes=5 cclen=52 t=22s
[23:43:41] it=45261 colorings=25400 lazy-girth=34693 last: m=65 classes=5 cclen=52 t=22s
[23:43:41] it=45549 colorings=25600 lazy-girth=34781 last: m=65 classes=5 cclen=52 t=22s
[23:43:41] it=45786 colorings=25800 lazy-girth=34855 last: m=78 classes=6 cclen=51 t=22s
[23:43:41] it=46098 colorings=26000 lazy-girth=35025 last: m=78 classes=6 cclen=51 t=22s
[23:43:41] it=46388 colorings=26200 lazy-girth=35178 last: m=65 classes=5 cclen=51 t=23s
[23:43:41] it=46744 colorings=26400 lazy-girth=35376 last: m=78 classes=6 cclen=50 t=23s
[23:43:42] it=47052 colorings=26600 lazy-girth=35524 last: m=65 classes=5 cclen=52 t=23s
[23:43:42] it=47372 colorings=26800 lazy-girth=35644 last: m=65 classes=5 cclen=52 t=23s
[23:43:42] it=47652 colorings=27000 lazy-girth=35724 last: m=65 classes=5 cclen=52 t=23s
[23:43:42] it=47965 colorings=27200 lazy-girth=35923 last: m=78 classes=6 cclen=48 t=23s
[23:43:42] it=48340 colorings=27400 lazy-girth=36168 last: m=65 classes=5 cclen=51 t=24s
[23:43:42] it=48680 colorings=27600 lazy-girth=36386 last: m=65 classes=5 cclen=52 t=24s
[23:43:43] it=48996 colorings=27800 lazy-girth=36565 last: m=65 classes=5 cclen=49 t=24s
[23:43:43] it=49375 colorings=28000 lazy-girth=36822 last: m=65 classes=5 cclen=49 t=24s
[23:43:43] it=49757 colorings=28200 lazy-girth=37096 last: m=65 classes=5 cclen=52 t=24s
[23:43:43] it=50035 colorings=28400 lazy-girth=37207 last: m=65 classes=5 cclen=50 t=24s
[23:43:43] it=50349 colorings=28600 lazy-girth=37321 last: m=65 classes=5 cclen=52 t=25s
[23:43:43] it=50667 colorings=28800 lazy-girth=37494 last: m=65 classes=5 cclen=52 t=25s
[23:43:44] it=50993 colorings=29000 lazy-girth=37672 last: m=65 classes=5 cclen=52 t=25s
[23:43:44] it=51313 colorings=29200 lazy-girth=37862 last: m=65 classes=5 cclen=52 t=25s
[23:43:44] it=51646 colorings=29400 lazy-girth=38059 last: m=65 classes=5 cclen=47 t=25s
[23:43:44] it=51998 colorings=29600 lazy-girth=38290 last: m=78 classes=6 cclen=51 t=25s
[23:43:44] it=52396 colorings=29800 lazy-girth=38590 last: m=65 classes=5 cclen=52 t=26s
[23:43:44] it=52701 colorings=30000 lazy-girth=38752 last: m=65 classes=5 cclen=44 t=26s
[23:43:45] it=53049 colorings=30200 lazy-girth=38995 last: m=65 classes=5 cclen=52 t=26s
[23:43:45] it=53364 colorings=30400 lazy-girth=39154 last: m=65 classes=5 cclen=52 t=26s
[23:43:45] it=53628 colorings=30600 lazy-girth=39264 last: m=65 classes=5 cclen=50 t=26s
[23:43:45] it=53858 colorings=30800 lazy-girth=39326 last: m=65 classes=5 cclen=52 t=26s
[23:43:45] it=54132 colorings=31000 lazy-girth=39402 last: m=65 classes=5 cclen=51 t=27s
[23:43:45] it=54467 colorings=31200 lazy-girth=39653 last: m=65 classes=5 cclen=52 t=27s
[23:43:46] it=54770 colorings=31400 lazy-girth=39814 last: m=65 classes=5 cclen=52 t=27s
[23:43:46] it=55071 colorings=31600 lazy-girth=39997 last: m=65 classes=5 cclen=52 t=27s
[23:43:46] it=55342 colorings=31800 lazy-girth=40112 last: m=65 classes=5 cclen=52 t=27s
[23:43:46] it=55694 colorings=32000 lazy-girth=40348 last: m=65 classes=5 cclen=48 t=27s
[23:43:46] it=55980 colorings=32200 lazy-girth=40485 last: m=65 classes=5 cclen=48 t=28s
[23:43:46] it=56356 colorings=32400 lazy-girth=40746 last: m=65 classes=5 cclen=52 t=28s
[23:43:47] it=56720 colorings=32600 lazy-girth=41046 last: m=65 classes=5 cclen=51 t=28s
[23:43:47] it=57042 colorings=32800 lazy-girth=41249 last: m=65 classes=5 cclen=52 t=28s
[23:43:47] it=57382 colorings=33000 lazy-girth=41506 last: m=65 classes=5 cclen=52 t=28s
[23:43:47] it=57666 colorings=33200 lazy-girth=41654 last: m=65 classes=5 cclen=50 t=29s
[23:43:47] it=57981 colorings=33400 lazy-girth=41850 last: m=65 classes=5 cclen=52 t=29s
[23:43:48] it=58325 colorings=33600 lazy-girth=42080 last: m=65 classes=5 cclen=50 t=29s
[23:43:48] it=58613 colorings=33800 lazy-girth=42233 last: m=65 classes=5 cclen=52 t=29s
[23:43:48] it=58943 colorings=34000 lazy-girth=42418 last: m=65 classes=5 cclen=51 t=29s
[23:43:48] it=59269 colorings=34200 lazy-girth=42615 last: m=65 classes=5 cclen=52 t=29s
[23:43:48] it=59578 colorings=34400 lazy-girth=42802 last: m=65 classes=5 cclen=51 t=30s
[23:43:48] it=59859 colorings=34600 lazy-girth=42902 last: m=65 classes=5 cclen=52 t=30s
[23:43:49] it=60202 colorings=34800 lazy-girth=43124 last: m=78 classes=6 cclen=50 t=30s
[23:43:49] it=60553 colorings=35000 lazy-girth=43325 last: m=65 classes=5 cclen=52 t=30s
[23:43:49] it=60874 colorings=35200 lazy-girth=43496 last: m=65 classes=5 cclen=51 t=30s
[23:43:49] it=61191 colorings=35400 lazy-girth=43638 last: m=78 classes=6 cclen=51 t=30s
[23:43:49] it=61490 colorings=35600 lazy-girth=43785 last: m=65 classes=5 cclen=52 t=31s
[23:43:50] it=61836 colorings=35800 lazy-girth=44008 last: m=65 classes=5 cclen=52 t=31s
[23:43:50] it=62117 colorings=36000 lazy-girth=44133 last: m=65 classes=5 cclen=51 t=31s
[23:43:50] it=62427 colorings=36200 lazy-girth=44298 last: m=65 classes=5 cclen=52 t=31s
[23:43:50] it=62755 colorings=36400 lazy-girth=44499 last: m=78 classes=6 cclen=49 t=31s
[23:43:50] it=63059 colorings=36600 lazy-girth=44660 last: m=65 classes=5 cclen=49 t=32s
[23:43:50] it=63348 colorings=36800 lazy-girth=44800 last: m=78 classes=6 cclen=51 t=32s
[23:43:51] it=63617 colorings=37000 lazy-girth=44894 last: m=78 classes=6 cclen=49 t=32s
[23:43:51] it=63881 colorings=37200 lazy-girth=44994 last: m=65 classes=5 cclen=52 t=32s
[23:43:51] it=64155 colorings=37400 lazy-girth=45097 last: m=65 classes=5 cclen=52 t=32s
[23:43:51] it=64411 colorings=37600 lazy-girth=45176 last: m=65 classes=5 cclen=52 t=32s
[23:43:51] it=64735 colorings=37800 lazy-girth=45344 last: m=65 classes=5 cclen=52 t=32s
[23:43:51] it=65018 colorings=38000 lazy-girth=45459 last: m=65 classes=5 cclen=52 t=33s
[23:43:51] it=65345 colorings=38200 lazy-girth=45632 last: m=65 classes=5 cclen=52 t=33s
[23:43:52] it=65671 colorings=38400 lazy-girth=45800 last: m=65 classes=5 cclen=50 t=33s
[23:43:52] it=65993 colorings=38600 lazy-girth=45949 last: m=78 classes=6 cclen=51 t=33s
[23:43:52] it=66370 colorings=38800 lazy-girth=46155 last: m=78 classes=6 cclen=48 t=33s
[23:43:52] it=66632 colorings=39000 lazy-girth=46244 last: m=65 classes=5 cclen=51 t=33s
[23:43:52] it=66932 colorings=39200 lazy-girth=46401 last: m=65 classes=5 cclen=51 t=34s
[23:43:52] it=67266 colorings=39400 lazy-girth=46572 last: m=65 classes=5 cclen=52 t=34s
[23:43:53] it=67636 colorings=39600 lazy-girth=46790 last: m=65 classes=5 cclen=52 t=34s
[23:43:53] it=67938 colorings=39800 lazy-girth=46931 last: m=65 classes=5 cclen=52 t=34s
[23:43:53] it=68241 colorings=40000 lazy-girth=47062 last: m=65 classes=5 cclen=51 t=34s
[23:43:53] it=68546 colorings=40200 lazy-girth=47215 last: m=65 classes=5 cclen=52 t=34s
[23:43:53] it=68826 colorings=40400 lazy-girth=47315 last: m=65 classes=5 cclen=52 t=35s
[23:43:53] it=69087 colorings=40600 lazy-girth=47376 last: m=65 classes=5 cclen=52 t=35s
[23:43:54] it=69388 colorings=40800 lazy-girth=47518 last: m=65 classes=5 cclen=52 t=35s
[23:43:54] it=69663 colorings=41000 lazy-girth=47651 last: m=65 classes=5 cclen=52 t=35s
[23:43:54] it=69902 colorings=41200 lazy-girth=47712 last: m=65 classes=5 cclen=52 t=35s
[23:43:54] it=70249 colorings=41400 lazy-girth=47870 last: m=65 classes=5 cclen=51 t=35s
[23:43:54] it=70548 colorings=41600 lazy-girth=48040 last: m=65 classes=5 cclen=52 t=36s
[23:43:54] it=70814 colorings=41800 lazy-girth=48148 last: m=65 classes=5 cclen=51 t=36s
[23:43:55] it=71099 colorings=42000 lazy-girth=48253 last: m=65 classes=5 cclen=51 t=36s
[23:43:55] it=71370 colorings=42200 lazy-girth=48347 last: m=65 classes=5 cclen=51 t=36s
[23:43:55] it=71646 colorings=42400 lazy-girth=48473 last: m=65 classes=5 cclen=50 t=36s
[23:43:55] it=71881 colorings=42600 lazy-girth=48535 last: m=65 classes=5 cclen=47 t=36s
[23:43:55] it=72183 colorings=42800 lazy-girth=48732 last: m=65 classes=5 cclen=52 t=36s
[23:43:55] it=72484 colorings=43000 lazy-girth=48898 last: m=65 classes=5 cclen=52 t=37s
[23:43:55] it=72798 colorings=43200 lazy-girth=49086 last: m=65 classes=5 cclen=52 t=37s
[23:43:56] it=73085 colorings=43400 lazy-girth=49235 last: m=65 classes=5 cclen=51 t=37s
[23:43:56] it=73437 colorings=43600 lazy-girth=49457 last: m=65 classes=5 cclen=51 t=37s
[23:43:56] it=73745 colorings=43800 lazy-girth=49640 last: m=78 classes=6 cclen=44 t=37s
[23:43:56] it=74048 colorings=44000 lazy-girth=49787 last: m=65 classes=5 cclen=52 t=38s
[23:43:56] it=74320 colorings=44200 lazy-girth=49912 last: m=65 classes=5 cclen=50 t=38s
[23:43:57] it=74610 colorings=44400 lazy-girth=50070 last: m=78 classes=6 cclen=51 t=38s
[23:43:57] it=74915 colorings=44600 lazy-girth=50238 last: m=65 classes=5 cclen=51 t=38s
[23:43:57] it=75209 colorings=44800 lazy-girth=50375 last: m=65 classes=5 cclen=52 t=38s
[23:43:57] it=75523 colorings=45000 lazy-girth=50562 last: m=65 classes=5 cclen=52 t=38s
[23:43:57] it=75827 colorings=45200 lazy-girth=50742 last: m=65 classes=5 cclen=52 t=39s
[23:43:57] it=76146 colorings=45400 lazy-girth=50935 last: m=78 classes=6 cclen=51 t=39s
[23:43:58] it=76467 colorings=45600 lazy-girth=51089 last: m=65 classes=5 cclen=52 t=39s
[23:43:58] it=76744 colorings=45800 lazy-girth=51194 last: m=65 classes=5 cclen=51 t=39s
[23:43:58] it=77018 colorings=46000 lazy-girth=51303 last: m=65 classes=5 cclen=52 t=39s
[23:43:58] it=77321 colorings=46200 lazy-girth=51462 last: m=65 classes=5 cclen=51 t=39s
[23:43:58] it=77608 colorings=46400 lazy-girth=51567 last: m=65 classes=5 cclen=51 t=40s
[23:43:58] it=77907 colorings=46600 lazy-girth=51697 last: m=65 classes=5 cclen=52 t=40s
[23:43:59] it=78200 colorings=46800 lazy-girth=51821 last: m=65 classes=5 cclen=47 t=40s
[23:43:59] it=78466 colorings=47000 lazy-girth=51925 last: m=65 classes=5 cclen=51 t=40s
[23:43:59] it=78747 colorings=47200 lazy-girth=52048 last: m=65 classes=5 cclen=52 t=40s
[23:43:59] it=79057 colorings=47400 lazy-girth=52191 last: m=78 classes=6 cclen=51 t=40s
[23:43:59] it=79443 colorings=47600 lazy-girth=52433 last: m=65 classes=5 cclen=50 t=41s
[23:44:00] it=79797 colorings=47800 lazy-girth=52633 last: m=65 classes=5 cclen=52 t=41s
[23:44:00] it=80049 colorings=48000 lazy-girth=52712 last: m=65 classes=5 cclen=51 t=41s
[23:44:00] it=80311 colorings=48200 lazy-girth=52798 last: m=65 classes=5 cclen=52 t=41s
[23:44:00] it=80619 colorings=48400 lazy-girth=52906 last: m=65 classes=5 cclen=52 t=41s
[23:44:00] it=80894 colorings=48600 lazy-girth=52981 last: m=65 classes=5 cclen=52 t=41s
[23:44:00] it=81194 colorings=48800 lazy-girth=53081 last: m=65 classes=5 cclen=51 t=42s
[23:44:00] it=81490 colorings=49000 lazy-girth=53177 last: m=65 classes=5 cclen=52 t=42s
[23:44:01] it=81775 colorings=49200 lazy-girth=53295 last: m=65 classes=5 cclen=52 t=42s
[23:44:01] it=82093 colorings=49400 lazy-girth=53441 last: m=65 classes=5 cclen=51 t=42s
[23:44:01] it=82452 colorings=49600 lazy-girth=53600 last: m=65 classes=5 cclen=52 t=42s
[23:44:01] it=82714 colorings=49800 lazy-girth=53687 last: m=65 classes=5 cclen=51 t=42s
[23:44:01] it=82918 colorings=50000 lazy-girth=53695 last: m=65 classes=5 cclen=51 t=42s
[23:44:01] it=83344 colorings=50200 lazy-girth=54057 last: m=65 classes=5 cclen=51 t=43s
[23:44:01] it=83608 colorings=50400 lazy-girth=54141 last: m=78 classes=6 cclen=51 t=43s
[23:44:02] it=83892 colorings=50600 lazy-girth=54249 last: m=65 classes=5 cclen=52 t=43s
[23:44:02] it=84115 colorings=50800 lazy-girth=54280 last: m=65 classes=5 cclen=50 t=43s
[23:44:02] it=84374 colorings=51000 lazy-girth=54356 last: m=65 classes=5 cclen=52 t=43s
[23:44:02] it=84639 colorings=51200 lazy-girth=54442 last: m=65 classes=5 cclen=52 t=43s
[23:44:02] it=84985 colorings=51400 lazy-girth=54669 last: m=65 classes=5 cclen=51 t=44s
[23:44:02] it=85291 colorings=51600 lazy-girth=54837 last: m=65 classes=5 cclen=41 t=44s
[23:44:03] it=85577 colorings=51800 lazy-girth=54980 last: m=78 classes=6 cclen=48 t=44s
[23:44:03] it=85851 colorings=52000 lazy-girth=55105 last: m=65 classes=5 cclen=51 t=44s
[23:44:03] it=86227 colorings=52200 lazy-girth=55416 last: m=65 classes=5 cclen=51 t=44s
[23:44:03] it=86532 colorings=52400 lazy-girth=55586 last: m=65 classes=5 cclen=52 t=45s
[23:44:03] it=86809 colorings=52600 lazy-girth=55722 last: m=65 classes=5 cclen=52 t=45s
[23:44:03] it=87097 colorings=52800 lazy-girth=55864 last: m=65 classes=5 cclen=48 t=45s
[23:44:04] it=87422 colorings=53000 lazy-girth=56037 last: m=78 classes=6 cclen=49 t=45s
[23:44:04] it=87735 colorings=53200 lazy-girth=56158 last: m=65 classes=5 cclen=51 t=45s
[23:44:04] it=88097 colorings=53400 lazy-girth=56353 last: m=65 classes=5 cclen=52 t=45s
[23:44:04] it=88388 colorings=53600 lazy-girth=56478 last: m=65 classes=5 cclen=52 t=46s
[23:44:04] it=88702 colorings=53800 lazy-girth=56639 last: m=65 classes=5 cclen=52 t=46s
[23:44:05] it=88975 colorings=54000 lazy-girth=56761 last: m=78 classes=6 cclen=51 t=46s
[23:44:05] it=89285 colorings=54200 lazy-girth=56914 last: m=65 classes=5 cclen=52 t=46s
[23:44:05] it=89560 colorings=54400 lazy-girth=57019 last: m=78 classes=6 cclen=51 t=46s
[23:44:05] it=89828 colorings=54600 lazy-girth=57107 last: m=65 classes=5 cclen=50 t=46s
[23:44:05] it=90084 colorings=54800 lazy-girth=57188 last: m=65 classes=5 cclen=52 t=46s
[23:44:05] it=90396 colorings=55000 lazy-girth=57384 last: m=65 classes=5 cclen=51 t=47s
[23:44:06] it=90699 colorings=55200 lazy-girth=57536 last: m=65 classes=5 cclen=52 t=47s
[23:44:06] it=91011 colorings=55400 lazy-girth=57710 last: m=65 classes=5 cclen=51 t=47s
[23:44:06] it=91346 colorings=55600 lazy-girth=57920 last: m=65 classes=5 cclen=52 t=47s
[23:44:06] it=91685 colorings=55800 lazy-girth=58108 last: m=65 classes=5 cclen=51 t=47s
[23:44:06] it=91996 colorings=56000 lazy-girth=58279 last: m=65 classes=5 cclen=52 t=48s
[23:44:06] it=92300 colorings=56200 lazy-girth=58433 last: m=65 classes=5 cclen=52 t=48s
[23:44:07] it=92608 colorings=56400 lazy-girth=58579 last: m=65 classes=5 cclen=51 t=48s
[23:44:07] it=92868 colorings=56600 lazy-girth=58646 last: m=65 classes=5 cclen=52 t=48s
[23:44:07] it=93140 colorings=56800 lazy-girth=58749 last: m=65 classes=5 cclen=50 t=48s
[23:44:07] it=93434 colorings=57000 lazy-girth=58887 last: m=78 classes=6 cclen=50 t=48s
[23:44:07] it=93765 colorings=57200 lazy-girth=59063 last: m=65 classes=5 cclen=52 t=48s
[23:44:07] it=94080 colorings=57400 lazy-girth=59226 last: m=65 classes=5 cclen=51 t=49s
[23:44:07] it=94343 colorings=57600 lazy-girth=59307 last: m=65 classes=5 cclen=52 t=49s
[23:44:08] it=94662 colorings=57800 lazy-girth=59471 last: m=65 classes=5 cclen=52 t=49s
[23:44:08] it=94919 colorings=58000 lazy-girth=59540 last: m=65 classes=5 cclen=52 t=49s
[23:44:08] it=95167 colorings=58200 lazy-girth=59594 last: m=65 classes=5 cclen=52 t=49s
[23:44:08] it=95418 colorings=58400 lazy-girth=59671 last: m=65 classes=5 cclen=52 t=49s
[23:44:08] it=95662 colorings=58600 lazy-girth=59729 last: m=65 classes=5 cclen=51 t=50s
[23:44:08] it=95929 colorings=58800 lazy-girth=59818 last: m=65 classes=5 cclen=52 t=50s
[23:44:09] it=96240 colorings=59000 lazy-girth=59951 last: m=65 classes=5 cclen=52 t=50s
[23:44:09] it=96514 colorings=59200 lazy-girth=60074 last: m=65 classes=5 cclen=51 t=50s
[23:44:09] it=96808 colorings=59400 lazy-girth=60225 last: m=65 classes=5 cclen=50 t=50s
[23:44:09] it=97106 colorings=59600 lazy-girth=60387 last: m=65 classes=5 cclen=52 t=50s
[23:44:09] it=97409 colorings=59800 lazy-girth=60533 last: m=65 classes=5 cclen=52 t=51s
[23:44:09] it=97687 colorings=60000 lazy-girth=60663 last: m=65 classes=5 cclen=51 t=51s
[23:44:10] it=97985 colorings=60200 lazy-girth=60807 last: m=65 classes=5 cclen=52 t=51s
[23:44:10] it=98266 colorings=60400 lazy-girth=60947 last: m=65 classes=5 cclen=51 t=51s
[23:44:10] it=98552 colorings=60600 lazy-girth=61082 last: m=65 classes=5 cclen=50 t=51s
[23:44:10] it=98819 colorings=60800 lazy-girth=61171 last: m=78 classes=6 cclen=48 t=51s
[23:44:10] it=99114 colorings=61000 lazy-girth=61301 last: m=78 classes=6 cclen=51 t=52s
[23:44:10] it=99375 colorings=61200 lazy-girth=61373 last: m=65 classes=5 cclen=51 t=52s
[23:44:11] it=99611 colorings=61400 lazy-girth=61433 last: m=65 classes=5 cclen=52 t=52s
[23:44:11] it=99871 colorings=61600 lazy-girth=61518 last: m=78 classes=6 cclen=51 t=52s
[23:44:11] it=100155 colorings=61800 lazy-girth=61627 last: m=65 classes=5 cclen=52 t=52s
[23:44:11] it=100443 colorings=62000 lazy-girth=61715 last: m=65 classes=5 cclen=52 t=52s
[23:44:11] it=100733 colorings=62200 lazy-girth=61826 last: m=65 classes=5 cclen=51 t=53s
[23:44:11] it=101002 colorings=62400 lazy-girth=61934 last: m=65 classes=5 cclen=52 t=53s
[23:44:12] it=101295 colorings=62600 lazy-girth=62055 last: m=78 classes=6 cclen=49 t=53s
[23:44:12] it=101578 colorings=62800 lazy-girth=62161 last: m=65 classes=5 cclen=52 t=53s
[23:44:12] it=101851 colorings=63000 lazy-girth=62264 last: m=65 classes=5 cclen=51 t=53s
[23:44:12] it=102151 colorings=63200 lazy-girth=62406 last: m=65 classes=5 cclen=52 t=53s
[23:44:12] it=102358 colorings=63400 lazy-girth=62417 last: m=65 classes=5 cclen=52 t=54s
[23:44:12] it=102654 colorings=63600 lazy-girth=62571 last: m=65 classes=5 cclen=52 t=54s
[23:44:13] it=102916 colorings=63800 lazy-girth=62651 last: m=65 classes=5 cclen=51 t=54s
[23:44:13] it=103195 colorings=64000 lazy-girth=62776 last: m=65 classes=5 cclen=52 t=54s
[23:44:13] it=103504 colorings=64200 lazy-girth=62910 last: m=65 classes=5 cclen=51 t=54s
[23:44:13] it=103801 colorings=64400 lazy-girth=63024 last: m=65 classes=5 cclen=51 t=54s
[23:44:13] it=104086 colorings=64600 lazy-girth=63118 last: m=65 classes=5 cclen=51 t=55s
[23:44:13] it=104369 colorings=64800 lazy-girth=63201 last: m=65 classes=5 cclen=52 t=55s
[23:44:13] it=104630 colorings=65000 lazy-girth=63281 last: m=65 classes=5 cclen=52 t=55s
[23:44:14] it=104938 colorings=65200 lazy-girth=63403 last: m=65 classes=5 cclen=52 t=55s
[23:44:14] it=105255 colorings=65400 lazy-girth=63524 last: m=65 classes=5 cclen=52 t=55s
[23:44:14] it=105541 colorings=65600 lazy-girth=63626 last: m=65 classes=5 cclen=52 t=55s
[23:44:14] it=105784 colorings=65800 lazy-girth=63676 last: m=65 classes=5 cclen=51 t=55s
[23:44:14] it=106048 colorings=66000 lazy-girth=63769 last: m=78 classes=6 cclen=40 t=56s
[23:44:14] it=106306 colorings=66200 lazy-girth=63843 last: m=65 classes=5 cclen=52 t=56s
[23:44:15] it=106583 colorings=66400 lazy-girth=63948 last: m=65 classes=5 cclen=52 t=56s
[23:44:15] it=106879 colorings=66600 lazy-girth=64070 last: m=65 classes=5 cclen=51 t=56s
[23:44:15] it=107186 colorings=66800 lazy-girth=64210 last: m=65 classes=5 cclen=52 t=56s
[23:44:15] it=107453 colorings=67000 lazy-girth=64299 last: m=65 classes=5 cclen=51 t=56s
[23:44:15] it=107799 colorings=67200 lazy-girth=64445 last: m=65 classes=5 cclen=50 t=57s
[23:44:15] it=108062 colorings=67400 lazy-girth=64527 last: m=65 classes=5 cclen=50 t=57s
[23:44:16] it=108302 colorings=67600 lazy-girth=64584 last: m=65 classes=5 cclen=52 t=57s
[23:44:16] it=108667 colorings=67800 lazy-girth=64830 last: m=65 classes=5 cclen=52 t=57s
[23:44:16] it=108962 colorings=68000 lazy-girth=64925 last: m=65 classes=5 cclen=50 t=57s
[23:44:16] it=109200 colorings=68200 lazy-girth=64967 last: m=65 classes=5 cclen=51 t=57s
[23:44:16] it=109411 colorings=68400 lazy-girth=64981 last: m=78 classes=6 cclen=50 t=57s
[23:44:16] it=109696 colorings=68600 lazy-girth=65094 last: m=65 classes=5 cclen=51 t=58s
[23:44:17] it=109981 colorings=68800 lazy-girth=65213 last: m=65 classes=5 cclen=52 t=58s
[23:44:17] it=110260 colorings=69000 lazy-girth=65335 last: m=65 classes=5 cclen=52 t=58s
[23:44:17] it=110558 colorings=69200 lazy-girth=65475 last: m=65 classes=5 cclen=50 t=58s
[23:44:17] it=110833 colorings=69400 lazy-girth=65562 last: m=65 classes=5 cclen=52 t=58s
[23:44:17] it=111116 colorings=69600 lazy-girth=65668 last: m=65 classes=5 cclen=52 t=59s
[23:44:17] it=111453 colorings=69800 lazy-girth=65851 last: m=78 classes=6 cclen=51 t=59s
[23:44:18] it=111721 colorings=70000 lazy-girth=65968 last: m=78 classes=6 cclen=51 t=59s
[23:44:18] it=111969 colorings=70200 lazy-girth=66057 last: m=65 classes=5 cclen=52 t=59s
[23:44:18] it=112219 colorings=70400 lazy-girth=66132 last: m=65 classes=5 cclen=52 t=59s
[23:44:18] it=112452 colorings=70600 lazy-girth=66187 last: m=65 classes=5 cclen=51 t=59s
[23:44:18] it=112738 colorings=70800 lazy-girth=66323 last: m=65 classes=5 cclen=51 t=60s
[23:44:18] it=113011 colorings=71000 lazy-girth=66431 last: m=65 classes=5 cclen=50 t=60s
[23:44:19] it=113326 colorings=71200 lazy-girth=66602 last: m=65 classes=5 cclen=52 t=60s
[23:44:19] it=113605 colorings=71400 lazy-girth=66711 last: m=65 classes=5 cclen=51 t=61s
[23:44:19] it=113901 colorings=71600 lazy-girth=66829 last: m=65 classes=5 cclen=52 t=61s
[23:44:20] it=114152 colorings=71800 lazy-girth=66886 last: m=65 classes=5 cclen=52 t=61s
[23:44:20] it=114405 colorings=72000 lazy-girth=66969 last: m=78 classes=6 cclen=45 t=61s
[23:44:20] it=114674 colorings=72200 lazy-girth=67067 last: m=65 classes=5 cclen=50 t=61s
[23:44:20] it=114919 colorings=72400 lazy-girth=67136 last: m=65 classes=5 cclen=52 t=61s
[23:44:20] it=115212 colorings=72600 lazy-girth=67287 last: m=65 classes=5 cclen=52 t=61s
[23:44:20] it=115471 colorings=72800 lazy-girth=67349 last: m=65 classes=5 cclen=49 t=62s
[23:44:20] it=115722 colorings=73000 lazy-girth=67420 last: m=78 classes=6 cclen=50 t=62s
[23:44:21] it=116023 colorings=73200 lazy-girth=67548 last: m=65 classes=5 cclen=52 t=62s
[23:44:21] it=116275 colorings=73400 lazy-girth=67600 last: m=65 classes=5 cclen=52 t=62s
[23:44:21] it=116516 colorings=73600 lazy-girth=67641 last: m=65 classes=5 cclen=52 t=62s
[23:44:21] it=116764 colorings=73800 lazy-girth=67689 last: m=65 classes=5 cclen=52 t=62s
[23:44:21] it=117007 colorings=74000 lazy-girth=67746 last: m=65 classes=5 cclen=51 t=62s
[23:44:21] it=117276 colorings=74200 lazy-girth=67861 last: m=65 classes=5 cclen=52 t=63s
[23:44:22] it=117558 colorings=74400 lazy-girth=67989 last: m=65 classes=5 cclen=52 t=63s
[23:44:22] it=117829 colorings=74600 lazy-girth=68097 last: m=65 classes=5 cclen=52 t=63s
[23:44:22] it=118121 colorings=74800 lazy-girth=68229 last: m=78 classes=6 cclen=51 t=63s
[23:44:22] it=118385 colorings=75000 lazy-girth=68323 last: m=65 classes=5 cclen=52 t=63s
[23:44:22] it=118676 colorings=75200 lazy-girth=68421 last: m=65 classes=5 cclen=52 t=64s
[23:44:22] it=119001 colorings=75400 lazy-girth=68546 last: m=65 classes=5 cclen=52 t=64s
[23:44:23] it=119262 colorings=75600 lazy-girth=68607 last: m=78 classes=6 cclen=48 t=64s
[23:44:23] it=119556 colorings=75800 lazy-girth=68704 last: m=65 classes=5 cclen=52 t=64s
[23:44:23] it=119786 colorings=76000 lazy-girth=68734 last: m=65 classes=5 cclen=51 t=64s
[23:44:23] it=120098 colorings=76200 lazy-girth=68849 last: m=65 classes=5 cclen=52 t=64s
[23:44:23] it=120365 colorings=76400 lazy-girth=68920 last: m=65 classes=5 cclen=52 t=64s
[23:44:23] it=120685 colorings=76600 lazy-girth=69076 last: m=65 classes=5 cclen=51 t=65s
[23:44:23] it=120943 colorings=76800 lazy-girth=69141 last: m=78 classes=6 cclen=51 t=65s
[23:44:24] it=121296 colorings=77000 lazy-girth=69341 last: m=65 classes=5 cclen=52 t=65s
[23:44:24] it=121576 colorings=77200 lazy-girth=69459 last: m=65 classes=5 cclen=52 t=65s
[23:44:24] it=121861 colorings=77400 lazy-girth=69579 last: m=65 classes=5 cclen=50 t=65s
[23:44:24] it=122133 colorings=77600 lazy-girth=69672 last: m=65 classes=5 cclen=51 t=65s
[23:44:24] it=122387 colorings=77800 lazy-girth=69748 last: m=65 classes=5 cclen=52 t=66s
[23:44:25] it=122675 colorings=78000 lazy-girth=69865 last: m=65 classes=5 cclen=52 t=66s
[23:44:25] it=122931 colorings=78200 lazy-girth=69964 last: m=65 classes=5 cclen=52 t=66s
[23:44:25] it=123214 colorings=78400 lazy-girth=70089 last: m=65 classes=5 cclen=52 t=66s
[23:44:25] it=123474 colorings=78600 lazy-girth=70180 last: m=65 classes=5 cclen=52 t=66s
[23:44:25] it=123754 colorings=78800 lazy-girth=70288 last: m=65 classes=5 cclen=52 t=67s
[23:44:25] it=123989 colorings=79000 lazy-girth=70338 last: m=65 classes=5 cclen=52 t=67s
[23:44:25] it=124247 colorings=79200 lazy-girth=70404 last: m=65 classes=5 cclen=52 t=67s
[23:44:26] it=124509 colorings=79400 lazy-girth=70485 last: m=65 classes=5 cclen=52 t=67s
[23:44:26] it=124758 colorings=79600 lazy-girth=70545 last: m=65 classes=5 cclen=51 t=67s
[23:44:26] it=125017 colorings=79800 lazy-girth=70625 last: m=65 classes=5 cclen=52 t=67s
[23:44:26] it=125272 colorings=80000 lazy-girth=70720 last: m=65 classes=5 cclen=52 t=67s
[23:44:26] it=125540 colorings=80200 lazy-girth=70826 last: m=78 classes=6 cclen=49 t=68s
[23:44:26] it=125793 colorings=80400 lazy-girth=70895 last: m=65 classes=5 cclen=52 t=68s
[23:44:27] it=126067 colorings=80600 lazy-girth=70996 last: m=65 classes=5 cclen=52 t=68s
[23:44:27] it=126327 colorings=80800 lazy-girth=71089 last: m=65 classes=5 cclen=50 t=68s
[23:44:27] it=126589 colorings=81000 lazy-girth=71188 last: m=78 classes=6 cclen=51 t=68s
[23:44:27] it=126831 colorings=81200 lazy-girth=71251 last: m=65 classes=5 cclen=52 t=69s
[23:44:27] it=127084 colorings=81400 lazy-girth=71330 last: m=78 classes=6 cclen=48 t=69s
[23:44:28] it=127343 colorings=81600 lazy-girth=71406 last: m=65 classes=5 cclen=52 t=69s
[23:44:28] it=127602 colorings=81800 lazy-girth=71493 last: m=65 classes=5 cclen=52 t=69s
[23:44:28] it=127857 colorings=82000 lazy-girth=71573 last: m=65 classes=5 cclen=51 t=69s
[23:44:28] it=128113 colorings=82200 lazy-girth=71645 last: m=65 classes=5 cclen=52 t=69s
[23:44:28] it=128354 colorings=82400 lazy-girth=71709 last: m=65 classes=5 cclen=51 t=70s
[23:44:29] it=128628 colorings=82600 lazy-girth=71812 last: m=65 classes=5 cclen=52 t=70s
[23:44:29] it=128875 colorings=82800 lazy-girth=71890 last: m=65 classes=5 cclen=51 t=70s
[23:44:29] it=129105 colorings=83000 lazy-girth=71930 last: m=65 classes=5 cclen=52 t=70s
[23:44:29] it=129344 colorings=83200 lazy-girth=71979 last: m=78 classes=6 cclen=51 t=71s
[23:44:29] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=129457 colorings=83303 lazy-girth=71999 time=71s


==> anc/search/logs/slice_Z14_r2_g6.log <==
[22:40:14] slice r=2 H=Z14 |H|=14 n=28 classes=28 girth>=6 mindeg>=3
[22:40:14] eager C3/C4 clauses: 2912
[22:40:14] it=560 colorings=200 lazy-girth=691 last: m=49 classes=4 cclen=24 t=1s
[22:40:15] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=773 colorings=281 lazy-girth=879 time=1s


==> anc/search/logs/slice_Z14_r3_g6.log <==
[02:42:04] slice r=3 H=Z14 |H|=14 n=42 classes=63 girth>=6 mindeg>=3
[02:42:04] eager C3/C4 clauses: 20062
[02:42:05] it=582 colorings=200 lazy-girth=1085 last: m=84 classes=6 cclen=57 t=1s
[02:42:06] it=1139 colorings=400 lazy-girth=1907 last: m=84 classes=6 cclen=56 t=2s
[02:42:07] it=1633 colorings=600 lazy-girth=2545 last: m=70 classes=5 cclen=56 t=3s
[02:42:08] it=2125 colorings=800 lazy-girth=3137 last: m=70 classes=5 cclen=55 t=3s
[02:42:08] it=2569 colorings=1000 lazy-girth=3654 last: m=77 classes=6 cclen=57 t=4s
[02:42:09] it=2978 colorings=1200 lazy-girth=4044 last: m=77 classes=6 cclen=57 t=5s
[02:42:10] it=3394 colorings=1400 lazy-girth=4418 last: m=70 classes=5 cclen=58 t=5s
[02:42:10] it=3745 colorings=1600 lazy-girth=4681 last: m=70 classes=5 cclen=58 t=6s
[02:42:11] it=4211 colorings=1800 lazy-girth=5094 last: m=77 classes=6 cclen=56 t=7s
[02:42:11] it=4670 colorings=2000 lazy-girth=5654 last: m=84 classes=6 cclen=56 t=7s
[02:42:12] it=5110 colorings=2200 lazy-girth=6223 last: m=84 classes=6 cclen=42 t=8s
[02:42:13] it=5555 colorings=2400 lazy-girth=6753 last: m=84 classes=6 cclen=43 t=9s
[02:42:14] it=6062 colorings=2600 lazy-girth=7415 last: m=84 classes=6 cclen=55 t=9s
[02:42:14] it=6552 colorings=2800 lazy-girth=7998 last: m=70 classes=5 cclen=58 t=10s
[02:42:15] it=7108 colorings=3000 lazy-girth=8728 last: m=84 classes=6 cclen=54 t=11s
[02:42:16] it=7587 colorings=3200 lazy-girth=9303 last: m=70 classes=5 cclen=58 t=12s
[02:42:16] it=8109 colorings=3400 lazy-girth=9856 last: m=77 classes=6 cclen=55 t=12s
[02:42:17] it=8527 colorings=3600 lazy-girth=10198 last: m=77 classes=6 cclen=56 t=13s
[02:42:18] it=8955 colorings=3800 lazy-girth=10560 last: m=70 classes=5 cclen=58 t=13s
[02:42:18] it=9324 colorings=4000 lazy-girth=10825 last: m=77 classes=6 cclen=55 t=14s
[02:42:19] it=9674 colorings=4200 lazy-girth=11022 last: m=70 classes=5 cclen=58 t=14s
[02:42:19] it=10006 colorings=4400 lazy-girth=11202 last: m=70 classes=5 cclen=47 t=15s
[02:42:19] it=10393 colorings=4600 lazy-girth=11486 last: m=77 classes=6 cclen=57 t=15s
[02:42:20] it=10806 colorings=4800 lazy-girth=11840 last: m=77 classes=6 cclen=57 t=16s
[02:42:20] it=11182 colorings=5000 lazy-girth=12088 last: m=84 classes=6 cclen=52 t=16s
[02:42:21] it=11613 colorings=5200 lazy-girth=12470 last: m=77 classes=6 cclen=56 t=17s
[02:42:21] it=11954 colorings=5400 lazy-girth=12678 last: m=70 classes=5 cclen=57 t=17s
[02:42:22] it=12291 colorings=5600 lazy-girth=12868 last: m=77 classes=6 cclen=56 t=18s
[02:42:22] it=12668 colorings=5800 lazy-girth=13128 last: m=70 classes=5 cclen=58 t=18s
[02:42:23] it=13001 colorings=6000 lazy-girth=13310 last: m=77 classes=6 cclen=57 t=19s
[02:42:23] it=13303 colorings=6200 lazy-girth=13435 last: m=77 classes=6 cclen=57 t=19s
[02:42:24] it=13638 colorings=6400 lazy-girth=13648 last: m=77 classes=6 cclen=57 t=20s
[02:42:24] it=14029 colorings=6600 lazy-girth=13987 last: m=70 classes=5 cclen=58 t=20s
[02:42:25] it=14395 colorings=6800 lazy-girth=14215 last: m=77 classes=6 cclen=56 t=21s
[02:42:25] it=14748 colorings=7000 lazy-girth=14434 last: m=77 classes=6 cclen=56 t=21s
[02:42:26] it=15128 colorings=7200 lazy-girth=14674 last: m=77 classes=6 cclen=55 t=22s
[02:42:26] it=15566 colorings=7400 lazy-girth=15109 last: m=70 classes=5 cclen=58 t=22s
[02:42:27] it=15997 colorings=7600 lazy-girth=15517 last: m=84 classes=6 cclen=57 t=23s
[02:42:28] it=16422 colorings=7800 lazy-girth=15864 last: m=84 classes=6 cclen=55 t=23s
[02:42:28] it=16899 colorings=8000 lazy-girth=16320 last: m=70 classes=5 cclen=58 t=24s
[02:42:29] it=17271 colorings=8200 lazy-girth=16613 last: m=70 classes=5 cclen=58 t=25s
[02:42:29] it=17717 colorings=8400 lazy-girth=17010 last: m=77 classes=6 cclen=49 t=25s
[02:42:30] it=18168 colorings=8600 lazy-girth=17393 last: m=77 classes=6 cclen=44 t=26s
[02:42:31] it=18611 colorings=8800 lazy-girth=17758 last: m=84 classes=6 cclen=57 t=26s
[02:42:31] it=18963 colorings=9000 lazy-girth=17981 last: m=77 classes=6 cclen=57 t=27s
[02:42:32] it=19364 colorings=9200 lazy-girth=18229 last: m=77 classes=6 cclen=55 t=27s
[02:42:32] it=19723 colorings=9400 lazy-girth=18438 last: m=70 classes=5 cclen=57 t=28s
[02:42:33] it=20095 colorings=9600 lazy-girth=18653 last: m=77 classes=6 cclen=57 t=29s
[02:42:33] it=20435 colorings=9800 lazy-girth=18816 last: m=77 classes=6 cclen=57 t=29s
[02:42:34] it=20857 colorings=10000 lazy-girth=19172 last: m=77 classes=6 cclen=56 t=29s
[02:42:34] it=21287 colorings=10200 lazy-girth=19484 last: m=84 classes=6 cclen=47 t=30s
[02:42:35] it=21680 colorings=10400 lazy-girth=19751 last: m=77 classes=6 cclen=57 t=31s
[02:42:35] it=22041 colorings=10600 lazy-girth=19958 last: m=77 classes=6 cclen=57 t=31s
[02:42:36] it=22417 colorings=10800 lazy-girth=20230 last: m=77 classes=6 cclen=57 t=32s
[02:42:36] it=22772 colorings=11000 lazy-girth=20474 last: m=77 classes=6 cclen=57 t=32s
[02:42:37] it=23077 colorings=11200 lazy-girth=20607 last: m=70 classes=5 cclen=58 t=32s
[02:42:37] it=23432 colorings=11400 lazy-girth=20839 last: m=77 classes=6 cclen=54 t=33s
[02:42:38] it=23809 colorings=11600 lazy-girth=21099 last: m=77 classes=6 cclen=54 t=33s
[02:42:38] it=24233 colorings=11800 lazy-girth=21411 last: m=77 classes=6 cclen=55 t=34s
[02:42:39] it=24625 colorings=12000 lazy-girth=21704 last: m=77 classes=6 cclen=56 t=35s
[02:42:39] it=24998 colorings=12200 lazy-girth=21943 last: m=70 classes=5 cclen=58 t=35s
[02:42:40] it=25437 colorings=12400 lazy-girth=22262 last: m=77 classes=6 cclen=57 t=36s
[02:42:40] it=25789 colorings=12600 lazy-girth=22483 last: m=70 classes=5 cclen=57 t=36s
[02:42:41] it=26079 colorings=12800 lazy-girth=22607 last: m=70 classes=5 cclen=58 t=36s
[02:42:41] it=26412 colorings=13000 lazy-girth=22796 last: m=77 classes=6 cclen=55 t=37s
[02:42:41] it=26725 colorings=13200 lazy-girth=22947 last: m=70 classes=5 cclen=58 t=37s
[02:42:42] it=27042 colorings=13400 lazy-girth=23100 last: m=77 classes=6 cclen=54 t=38s
[02:42:42] it=27335 colorings=13600 lazy-girth=23213 last: m=77 classes=6 cclen=57 t=38s
[02:42:43] it=27702 colorings=13800 lazy-girth=23430 last: m=70 classes=5 cclen=58 t=38s
[02:42:43] it=28094 colorings=14000 lazy-girth=23695 last: m=84 classes=6 cclen=57 t=39s
[02:42:44] it=28429 colorings=14200 lazy-girth=23858 last: m=77 classes=6 cclen=57 t=39s
[02:42:44] it=28731 colorings=14400 lazy-girth=23986 last: m=77 classes=6 cclen=53 t=40s
[02:42:44] it=29057 colorings=14600 lazy-girth=24142 last: m=70 classes=5 cclen=58 t=40s
[02:42:45] it=29374 colorings=14800 lazy-girth=24291 last: m=77 classes=6 cclen=57 t=41s
[02:42:45] it=29666 colorings=15000 lazy-girth=24401 last: m=70 classes=5 cclen=57 t=41s
[02:42:46] it=29980 colorings=15200 lazy-girth=24544 last: m=77 classes=6 cclen=57 t=41s
[02:42:46] it=30412 colorings=15400 lazy-girth=24870 last: m=77 classes=6 cclen=57 t=42s
[02:42:47] it=30786 colorings=15600 lazy-girth=25098 last: m=70 classes=5 cclen=53 t=43s
[02:42:47] it=31194 colorings=15800 lazy-girth=25387 last: m=91 classes=7 cclen=56 t=43s
[02:42:48] it=31579 colorings=16000 lazy-girth=25622 last: m=70 classes=5 cclen=57 t=44s
[02:42:48] it=31958 colorings=16200 lazy-girth=25857 last: m=84 classes=6 cclen=54 t=44s
[02:42:49] it=32338 colorings=16400 lazy-girth=26111 last: m=84 classes=6 cclen=55 t=45s
[02:42:50] it=32689 colorings=16600 lazy-girth=26312 last: m=77 classes=6 cclen=56 t=45s
[02:42:50] it=33012 colorings=16800 lazy-girth=26477 last: m=70 classes=5 cclen=55 t=46s
[02:42:50] it=33333 colorings=17000 lazy-girth=26629 last: m=70 classes=5 cclen=58 t=46s
[02:42:51] it=33657 colorings=17200 lazy-girth=26790 last: m=77 classes=6 cclen=57 t=47s
[02:42:52] it=34058 colorings=17400 lazy-girth=27121 last: m=77 classes=6 cclen=56 t=48s
[02:42:52] it=34443 colorings=17600 lazy-girth=27433 last: m=70 classes=5 cclen=56 t=48s
[02:42:53] it=34784 colorings=17800 lazy-girth=27645 last: m=77 classes=6 cclen=52 t=49s
[02:42:53] it=35103 colorings=18000 lazy-girth=27813 last: m=77 classes=6 cclen=57 t=49s
[02:42:54] it=35397 colorings=18200 lazy-girth=27953 last: m=70 classes=5 cclen=55 t=49s
[02:42:54] it=35803 colorings=18400 lazy-girth=28373 last: m=70 classes=5 cclen=56 t=50s
[02:42:55] it=36204 colorings=18600 lazy-girth=28726 last: m=77 classes=6 cclen=56 t=51s
[02:42:56] it=36683 colorings=18800 lazy-girth=29193 last: m=70 classes=5 cclen=58 t=51s
[02:42:56] it=37096 colorings=19000 lazy-girth=29516 last: m=77 classes=6 cclen=56 t=52s
[02:42:57] it=37528 colorings=19200 lazy-girth=29861 last: m=77 classes=6 cclen=53 t=53s
[02:42:57] it=37959 colorings=19400 lazy-girth=30207 last: m=70 classes=5 cclen=58 t=53s
[02:42:58] it=38325 colorings=19600 lazy-girth=30521 last: m=77 classes=6 cclen=54 t=54s
[02:42:58] it=38682 colorings=19800 lazy-girth=30742 last: m=77 classes=6 cclen=56 t=54s
[02:42:59] it=39088 colorings=20000 lazy-girth=31048 last: m=70 classes=5 cclen=57 t=55s
[02:43:00] it=39403 colorings=20200 lazy-girth=31196 last: m=77 classes=6 cclen=57 t=55s
[02:43:00] it=39730 colorings=20400 lazy-girth=31342 last: m=70 classes=5 cclen=57 t=56s
[02:43:01] it=40044 colorings=20600 lazy-girth=31497 last: m=77 classes=6 cclen=56 t=56s
[02:43:01] it=40375 colorings=20800 lazy-girth=31690 last: m=70 classes=5 cclen=55 t=57s
[02:43:01] it=40656 colorings=21000 lazy-girth=31794 last: m=77 classes=6 cclen=57 t=57s
[02:43:02] it=40991 colorings=21200 lazy-girth=31998 last: m=77 classes=6 cclen=54 t=58s
[02:43:02] it=41349 colorings=21400 lazy-girth=32201 last: m=77 classes=6 cclen=57 t=58s
[02:43:03] it=41697 colorings=21600 lazy-girth=32412 last: m=77 classes=6 cclen=56 t=59s
[02:43:03] it=41991 colorings=21800 lazy-girth=32544 last: m=77 classes=6 cclen=56 t=59s
[02:43:04] it=42378 colorings=22000 lazy-girth=32847 last: m=77 classes=6 cclen=57 t=60s
[02:43:05] it=42798 colorings=22200 lazy-girth=33175 last: m=70 classes=5 cclen=58 t=60s
[02:43:05] it=43218 colorings=22400 lazy-girth=33508 last: m=77 classes=6 cclen=51 t=61s
[02:43:06] it=43584 colorings=22600 lazy-girth=33735 last: m=91 classes=7 cclen=55 t=61s
[02:43:06] it=44047 colorings=22800 lazy-girth=34168 last: m=77 classes=6 cclen=56 t=62s
[02:43:07] it=44412 colorings=23000 lazy-girth=34393 last: m=70 classes=5 cclen=57 t=63s
[02:43:08] it=44786 colorings=23200 lazy-girth=34626 last: m=77 classes=6 cclen=56 t=64s
[02:43:08] it=45207 colorings=23400 lazy-girth=34935 last: m=77 classes=6 cclen=55 t=64s
[02:43:09] it=45554 colorings=23600 lazy-girth=35209 last: m=77 classes=6 cclen=55 t=65s
[02:43:09] it=45872 colorings=23800 lazy-girth=35383 last: m=70 classes=5 cclen=55 t=65s
[02:43:10] it=46227 colorings=24000 lazy-girth=35624 last: m=77 classes=6 cclen=56 t=66s
[02:43:10] it=46593 colorings=24200 lazy-girth=35837 last: m=70 classes=5 cclen=58 t=66s
[02:43:11] it=46928 colorings=24400 lazy-girth=36006 last: m=70 classes=5 cclen=58 t=67s
[02:43:11] it=47248 colorings=24600 lazy-girth=36162 last: m=77 classes=6 cclen=56 t=67s
[02:43:12] it=47697 colorings=24800 lazy-girth=36570 last: m=70 classes=5 cclen=58 t=68s
[02:43:13] it=48163 colorings=25000 lazy-girth=36928 last: m=70 classes=5 cclen=55 t=69s
[02:43:13] it=48477 colorings=25200 lazy-girth=37068 last: m=77 classes=6 cclen=57 t=69s
[02:43:14] it=48806 colorings=25400 lazy-girth=37224 last: m=77 classes=6 cclen=45 t=69s
[02:43:14] it=49155 colorings=25600 lazy-girth=37451 last: m=77 classes=6 cclen=56 t=70s
[02:43:15] it=49520 colorings=25800 lazy-girth=37692 last: m=77 classes=6 cclen=57 t=70s
[02:43:15] it=49929 colorings=26000 lazy-girth=37963 last: m=70 classes=5 cclen=57 t=71s
[02:43:16] it=50315 colorings=26200 lazy-girth=38220 last: m=77 classes=6 cclen=57 t=72s
[02:43:16] it=50733 colorings=26400 lazy-girth=38493 last: m=70 classes=5 cclen=58 t=72s
[02:43:17] it=51092 colorings=26600 lazy-girth=38687 last: m=70 classes=5 cclen=58 t=73s
[02:43:17] it=51493 colorings=26800 lazy-girth=38954 last: m=70 classes=5 cclen=58 t=73s
[02:43:18] it=51847 colorings=27000 lazy-girth=39157 last: m=77 classes=6 cclen=57 t=74s
[02:43:18] it=52187 colorings=27200 lazy-girth=39375 last: m=77 classes=6 cclen=57 t=74s
[02:43:19] it=52493 colorings=27400 lazy-girth=39506 last: m=77 classes=6 cclen=57 t=75s
[02:43:19] it=52784 colorings=27600 lazy-girth=39610 last: m=77 classes=6 cclen=57 t=75s
[02:43:20] it=53087 colorings=27800 lazy-girth=39741 last: m=84 classes=6 cclen=57 t=76s
[02:43:20] it=53411 colorings=28000 lazy-girth=39891 last: m=77 classes=6 cclen=57 t=76s
[02:43:21] it=53826 colorings=28200 lazy-girth=40154 last: m=70 classes=5 cclen=57 t=77s
[02:43:21] it=54256 colorings=28400 lazy-girth=40452 last: m=77 classes=6 cclen=57 t=77s
[02:43:22] it=54658 colorings=28600 lazy-girth=40710 last: m=70 classes=5 cclen=56 t=78s
[02:43:23] it=55041 colorings=28800 lazy-girth=40937 last: m=77 classes=6 cclen=57 t=78s
[02:43:23] it=55469 colorings=29000 lazy-girth=41224 last: m=77 classes=6 cclen=57 t=79s
[02:43:24] it=55841 colorings=29200 lazy-girth=41442 last: m=77 classes=6 cclen=57 t=80s
[02:43:24] it=56197 colorings=29400 lazy-girth=41647 last: m=70 classes=5 cclen=58 t=80s
[02:43:25] it=56571 colorings=29600 lazy-girth=41928 last: m=77 classes=6 cclen=57 t=81s
[02:43:26] it=56952 colorings=29800 lazy-girth=42213 last: m=70 classes=5 cclen=53 t=81s
[02:43:26] it=57379 colorings=30000 lazy-girth=42581 last: m=70 classes=5 cclen=58 t=82s
[02:43:27] it=57831 colorings=30200 lazy-girth=43022 last: m=84 classes=6 cclen=48 t=83s
[02:43:27] it=58254 colorings=30400 lazy-girth=43412 last: m=70 classes=5 cclen=58 t=83s
[02:43:28] it=58598 colorings=30600 lazy-girth=43608 last: m=70 classes=5 cclen=52 t=84s
[02:43:28] it=59000 colorings=30800 lazy-girth=43911 last: m=70 classes=5 cclen=58 t=84s
[02:43:29] it=59395 colorings=31000 lazy-girth=44106 last: m=70 classes=5 cclen=58 t=85s
[02:43:29] it=59712 colorings=31200 lazy-girth=44223 last: m=70 classes=5 cclen=58 t=85s
[02:43:30] it=60001 colorings=31400 lazy-girth=44317 last: m=84 classes=6 cclen=56 t=86s
[02:43:30] it=60401 colorings=31600 lazy-girth=44605 last: m=84 classes=6 cclen=55 t=86s
[02:43:31] it=60817 colorings=31800 lazy-girth=44954 last: m=77 classes=6 cclen=53 t=87s
[02:43:31] it=61190 colorings=32000 lazy-girth=45231 last: m=70 classes=5 cclen=57 t=87s
[02:43:32] it=61673 colorings=32200 lazy-girth=45706 last: m=70 classes=5 cclen=54 t=88s
[02:43:33] it=62072 colorings=32400 lazy-girth=46031 last: m=77 classes=6 cclen=57 t=89s
[02:43:33] it=62411 colorings=32600 lazy-girth=46257 last: m=77 classes=6 cclen=57 t=89s
[02:43:34] it=62738 colorings=32800 lazy-girth=46463 last: m=77 classes=6 cclen=57 t=90s
[02:43:34] it=63058 colorings=33000 lazy-girth=46640 last: m=77 classes=6 cclen=57 t=90s
[02:43:35] it=63338 colorings=33200 lazy-girth=46762 last: m=77 classes=6 cclen=56 t=90s
[02:43:35] it=63639 colorings=33400 lazy-girth=46906 last: m=77 classes=6 cclen=57 t=91s
[02:43:35] it=63917 colorings=33600 lazy-girth=47009 last: m=77 classes=6 cclen=57 t=91s
[02:43:36] it=64270 colorings=33800 lazy-girth=47163 last: m=84 classes=6 cclen=57 t=92s
[02:43:36] it=64648 colorings=34000 lazy-girth=47341 last: m=70 classes=5 cclen=58 t=92s
[02:43:37] it=64932 colorings=34200 lazy-girth=47425 last: m=70 classes=5 cclen=56 t=93s
[02:43:37] it=65360 colorings=34400 lazy-girth=47828 last: m=77 classes=6 cclen=57 t=93s
[02:43:38] it=65787 colorings=34600 lazy-girth=48193 last: m=70 classes=5 cclen=58 t=94s
[02:43:39] it=66161 colorings=34800 lazy-girth=48467 last: m=70 classes=5 cclen=58 t=94s
[02:43:39] it=66501 colorings=35000 lazy-girth=48654 last: m=70 classes=5 cclen=58 t=95s
[02:43:40] it=66913 colorings=35200 lazy-girth=48973 last: m=70 classes=5 cclen=57 t=96s
[02:43:40] it=67379 colorings=35400 lazy-girth=49360 last: m=70 classes=5 cclen=55 t=96s
[02:43:41] it=67741 colorings=35600 lazy-girth=49619 last: m=70 classes=5 cclen=58 t=97s
[02:43:41] it=68196 colorings=35800 lazy-girth=50010 last: m=70 classes=5 cclen=58 t=97s
[02:43:42] it=68654 colorings=36000 lazy-girth=50439 last: m=70 classes=5 cclen=58 t=98s
[02:43:43] it=69129 colorings=36200 lazy-girth=50879 last: m=77 classes=6 cclen=57 t=99s
[02:43:43] it=69549 colorings=36400 lazy-girth=51230 last: m=70 classes=5 cclen=53 t=99s
[02:43:44] it=69954 colorings=36600 lazy-girth=51554 last: m=70 classes=5 cclen=58 t=100s
[02:43:45] it=70315 colorings=36800 lazy-girth=51797 last: m=70 classes=5 cclen=58 t=100s
[02:43:45] it=70684 colorings=37000 lazy-girth=52007 last: m=84 classes=6 cclen=55 t=101s
[02:43:46] it=71019 colorings=37200 lazy-girth=52210 last: m=70 classes=5 cclen=58 t=102s
[02:43:46] it=71292 colorings=37400 lazy-girth=52304 last: m=70 classes=5 cclen=58 t=102s
[02:43:47] it=71614 colorings=37600 lazy-girth=52479 last: m=70 classes=5 cclen=58 t=102s
[02:43:47] it=72040 colorings=37800 lazy-girth=52832 last: m=70 classes=5 cclen=58 t=103s
[02:43:48] it=72441 colorings=38000 lazy-girth=53147 last: m=70 classes=5 cclen=57 t=104s
[02:43:49] it=72877 colorings=38200 lazy-girth=53540 last: m=70 classes=5 cclen=58 t=105s
[02:43:49] it=73256 colorings=38400 lazy-girth=53785 last: m=70 classes=5 cclen=58 t=105s
[02:43:50] it=73588 colorings=38600 lazy-girth=54006 last: m=70 classes=5 cclen=58 t=106s
[02:43:50] it=74003 colorings=38800 lazy-girth=54315 last: m=77 classes=6 cclen=56 t=106s
[02:43:51] it=74452 colorings=39000 lazy-girth=54726 last: m=77 classes=6 cclen=55 t=107s
[02:43:52] it=74903 colorings=39200 lazy-girth=55098 last: m=77 classes=6 cclen=57 t=108s
[02:43:52] it=75252 colorings=39400 lazy-girth=55348 last: m=70 classes=5 cclen=58 t=108s
[02:43:53] it=75548 colorings=39600 lazy-girth=55502 last: m=70 classes=5 cclen=58 t=108s
[02:43:53] it=76034 colorings=39800 lazy-girth=55850 last: m=70 classes=5 cclen=58 t=109s
[02:43:54] it=76421 colorings=40000 lazy-girth=56097 last: m=77 classes=6 cclen=57 t=110s
[02:43:54] it=76713 colorings=40200 lazy-girth=56261 last: m=70 classes=5 cclen=55 t=110s
[02:43:55] it=76959 colorings=40400 lazy-girth=56331 last: m=77 classes=6 cclen=57 t=110s
[02:43:55] it=77222 colorings=40600 lazy-girth=56434 last: m=70 classes=5 cclen=57 t=111s
[02:43:55] it=77468 colorings=40800 lazy-girth=56511 last: m=70 classes=5 cclen=57 t=111s
[02:43:56] it=77787 colorings=41000 lazy-girth=56634 last: m=77 classes=6 cclen=57 t=112s
[02:43:56] it=78162 colorings=41200 lazy-girth=56877 last: m=77 classes=6 cclen=57 t=112s
[02:43:57] it=78543 colorings=41400 lazy-girth=57150 last: m=84 classes=6 cclen=56 t=113s
[02:43:57] it=78901 colorings=41600 lazy-girth=57399 last: m=77 classes=6 cclen=57 t=113s
[02:43:58] it=79266 colorings=41800 lazy-girth=57660 last: m=70 classes=5 cclen=57 t=114s
[02:43:58] it=79563 colorings=42000 lazy-girth=57757 last: m=70 classes=5 cclen=58 t=114s
[02:43:59] it=79847 colorings=42200 lazy-girth=57901 last: m=84 classes=6 cclen=54 t=115s
[02:43:59] it=80188 colorings=42400 lazy-girth=58108 last: m=70 classes=5 cclen=58 t=115s
[02:44:00] it=80585 colorings=42600 lazy-girth=58420 last: m=70 classes=5 cclen=58 t=116s
[02:44:00] it=80947 colorings=42800 lazy-girth=58675 last: m=70 classes=5 cclen=57 t=116s
[02:44:01] it=81305 colorings=43000 lazy-girth=58906 last: m=70 classes=5 cclen=50 t=117s
[02:44:01] it=81670 colorings=43200 lazy-girth=59122 last: m=91 classes=7 cclen=55 t=117s
[02:44:02] it=82003 colorings=43400 lazy-girth=59332 last: m=77 classes=6 cclen=57 t=118s
[02:44:02] it=82379 colorings=43600 lazy-girth=59595 last: m=70 classes=5 cclen=58 t=118s
[02:44:03] it=82760 colorings=43800 lazy-girth=59865 last: m=70 classes=5 cclen=56 t=119s
[02:44:03] it=83144 colorings=44000 lazy-girth=60120 last: m=77 classes=6 cclen=56 t=119s
[02:44:04] it=83447 colorings=44200 lazy-girth=60298 last: m=70 classes=5 cclen=57 t=120s
[02:44:04] it=83694 colorings=44400 lazy-girth=60372 last: m=77 classes=6 cclen=57 t=120s
[02:44:05] it=83934 colorings=44600 lazy-girth=60430 last: m=70 classes=5 cclen=54 t=121s
[02:44:05] it=84221 colorings=44800 lazy-girth=60548 last: m=70 classes=5 cclen=57 t=121s
[02:44:06] it=84519 colorings=45000 lazy-girth=60674 last: m=70 classes=5 cclen=58 t=121s
[02:44:06] it=84884 colorings=45200 lazy-girth=60926 last: m=70 classes=5 cclen=57 t=122s
[02:44:07] it=85285 colorings=45400 lazy-girth=61216 last: m=70 classes=5 cclen=53 t=123s
[02:44:07] it=85619 colorings=45600 lazy-girth=61443 last: m=70 classes=5 cclen=57 t=123s
[02:44:08] it=85999 colorings=45800 lazy-girth=61731 last: m=84 classes=6 cclen=53 t=124s
[02:44:09] it=86420 colorings=46000 lazy-girth=62060 last: m=70 classes=5 cclen=58 t=124s
[02:44:09] it=86862 colorings=46200 lazy-girth=62383 last: m=77 classes=6 cclen=57 t=125s
[02:44:10] it=87215 colorings=46400 lazy-girth=62562 last: m=77 classes=6 cclen=57 t=126s
[02:44:10] it=87546 colorings=46600 lazy-girth=62747 last: m=77 classes=6 cclen=57 t=126s
[02:44:11] it=87901 colorings=46800 lazy-girth=62934 last: m=84 classes=6 cclen=57 t=127s
[02:44:11] it=88253 colorings=47000 lazy-girth=63115 last: m=70 classes=5 cclen=58 t=127s
[02:44:12] it=88598 colorings=47200 lazy-girth=63285 last: m=70 classes=5 cclen=58 t=128s
[02:44:12] it=88919 colorings=47400 lazy-girth=63443 last: m=77 classes=6 cclen=57 t=128s
[02:44:13] it=89244 colorings=47600 lazy-girth=63588 last: m=70 classes=5 cclen=57 t=129s
[02:44:13] it=89517 colorings=47800 lazy-girth=63671 last: m=70 classes=5 cclen=54 t=129s
[02:44:14] it=89855 colorings=48000 lazy-girth=63861 last: m=77 classes=6 cclen=54 t=130s
[02:44:14] it=90240 colorings=48200 lazy-girth=64101 last: m=77 classes=6 cclen=51 t=130s
[02:44:15] it=90529 colorings=48400 lazy-girth=64214 last: m=77 classes=6 cclen=57 t=131s
[02:44:16] it=90917 colorings=48600 lazy-girth=64470 last: m=70 classes=5 cclen=58 t=132s
[02:44:17] it=91281 colorings=48800 lazy-girth=64684 last: m=70 classes=5 cclen=56 t=133s
[02:44:17] it=91586 colorings=49000 lazy-girth=64816 last: m=70 classes=5 cclen=57 t=133s
[02:44:18] it=91937 colorings=49200 lazy-girth=65034 last: m=77 classes=6 cclen=57 t=134s
[02:44:18] it=92316 colorings=49400 lazy-girth=65289 last: m=77 classes=6 cclen=57 t=134s
[02:44:19] it=92692 colorings=49600 lazy-girth=65558 last: m=84 classes=6 cclen=57 t=135s
[02:44:19] it=93044 colorings=49800 lazy-girth=65749 last: m=77 classes=6 cclen=54 t=135s
[02:44:20] it=93421 colorings=50000 lazy-girth=65981 last: m=70 classes=5 cclen=58 t=136s
[02:44:20] it=93739 colorings=50200 lazy-girth=66110 last: m=77 classes=6 cclen=57 t=136s
[02:44:21] it=94045 colorings=50400 lazy-girth=66226 last: m=70 classes=5 cclen=58 t=137s
[02:44:21] it=94337 colorings=50600 lazy-girth=66335 last: m=70 classes=5 cclen=57 t=137s
[02:44:22] it=94684 colorings=50800 lazy-girth=66519 last: m=77 classes=6 cclen=56 t=138s
[02:44:22] it=95003 colorings=51000 lazy-girth=66660 last: m=84 classes=6 cclen=53 t=138s
[02:44:23] it=95306 colorings=51200 lazy-girth=66793 last: m=77 classes=6 cclen=57 t=139s
[02:44:23] it=95694 colorings=51400 lazy-girth=67047 last: m=77 classes=6 cclen=57 t=139s
[02:44:24] it=96070 colorings=51600 lazy-girth=67269 last: m=84 classes=6 cclen=57 t=140s
[02:44:24] it=96437 colorings=51800 lazy-girth=67483 last: m=77 classes=6 cclen=53 t=140s
[02:44:25] it=96793 colorings=52000 lazy-girth=67676 last: m=77 classes=6 cclen=56 t=141s
[02:44:26] it=97108 colorings=52200 lazy-girth=67815 last: m=77 classes=6 cclen=57 t=142s
[02:44:26] it=97433 colorings=52400 lazy-girth=67958 last: m=84 classes=6 cclen=55 t=142s
[02:44:27] it=97730 colorings=52600 lazy-girth=68081 last: m=77 classes=6 cclen=57 t=142s
[02:44:27] it=98066 colorings=52800 lazy-girth=68276 last: m=84 classes=6 cclen=57 t=143s
[02:44:28] it=98383 colorings=53000 lazy-girth=68406 last: m=70 classes=5 cclen=58 t=143s
[02:44:28] it=98694 colorings=53200 lazy-girth=68527 last: m=77 classes=6 cclen=57 t=144s
[02:44:29] it=99087 colorings=53400 lazy-girth=68756 last: m=77 classes=6 cclen=57 t=145s
[02:44:29] it=99479 colorings=53600 lazy-girth=69002 last: m=70 classes=5 cclen=57 t=145s
[02:44:30] it=99821 colorings=53800 lazy-girth=69171 last: m=77 classes=6 cclen=57 t=146s
[02:44:30] it=100132 colorings=54000 lazy-girth=69312 last: m=70 classes=5 cclen=58 t=146s
[02:44:31] it=100446 colorings=54200 lazy-girth=69460 last: m=70 classes=5 cclen=57 t=147s
[02:44:31] it=100735 colorings=54400 lazy-girth=69571 last: m=70 classes=5 cclen=58 t=147s
[02:44:32] it=101088 colorings=54600 lazy-girth=69752 last: m=77 classes=6 cclen=56 t=148s
[02:44:32] it=101387 colorings=54800 lazy-girth=69864 last: m=77 classes=6 cclen=57 t=148s
[02:44:34] it=101733 colorings=55000 lazy-girth=70100 last: m=77 classes=6 cclen=56 t=149s
[02:44:34] it=102141 colorings=55200 lazy-girth=70378 last: m=77 classes=6 cclen=55 t=150s
[02:44:35] it=102619 colorings=55400 lazy-girth=70847 last: m=77 classes=6 cclen=57 t=151s
[02:44:35] it=103018 colorings=55600 lazy-girth=71158 last: m=77 classes=6 cclen=57 t=151s
[02:44:36] it=103418 colorings=55800 lazy-girth=71446 last: m=77 classes=6 cclen=56 t=152s
[02:44:37] it=103768 colorings=56000 lazy-girth=71656 last: m=77 classes=6 cclen=57 t=152s
[02:44:37] it=104180 colorings=56200 lazy-girth=71938 last: m=70 classes=5 cclen=58 t=153s
[02:44:38] it=104539 colorings=56400 lazy-girth=72129 last: m=70 classes=5 cclen=58 t=154s
[02:44:38] it=104909 colorings=56600 lazy-girth=72341 last: m=70 classes=5 cclen=56 t=154s
[02:44:39] it=105311 colorings=56800 lazy-girth=72593 last: m=77 classes=6 cclen=55 t=155s
[02:44:39] it=105663 colorings=57000 lazy-girth=72784 last: m=77 classes=6 cclen=57 t=155s
[02:44:40] it=106007 colorings=57200 lazy-girth=72944 last: m=77 classes=6 cclen=57 t=156s
[02:44:40] it=106365 colorings=57400 lazy-girth=73144 last: m=84 classes=6 cclen=52 t=156s
[02:44:41] it=106695 colorings=57600 lazy-girth=73315 last: m=77 classes=6 cclen=55 t=157s
[02:44:42] it=107100 colorings=57800 lazy-girth=73553 last: m=77 classes=6 cclen=57 t=157s
[02:44:42] it=107512 colorings=58000 lazy-girth=73801 last: m=70 classes=5 cclen=58 t=158s
[02:44:43] it=107818 colorings=58200 lazy-girth=73922 last: m=77 classes=6 cclen=55 t=158s
[02:44:43] it=108181 colorings=58400 lazy-girth=74116 last: m=70 classes=5 cclen=57 t=159s
[02:44:43] it=108526 colorings=58600 lazy-girth=74292 last: m=70 classes=5 cclen=58 t=159s
[02:44:44] it=108811 colorings=58800 lazy-girth=74403 last: m=70 classes=5 cclen=56 t=160s
[02:44:44] it=109162 colorings=59000 lazy-girth=74590 last: m=77 classes=6 cclen=57 t=160s
[02:44:45] it=109490 colorings=59200 lazy-girth=74738 last: m=77 classes=6 cclen=56 t=161s
[02:44:45] it=109830 colorings=59400 lazy-girth=74917 last: m=77 classes=6 cclen=57 t=161s
[02:44:46] it=110169 colorings=59600 lazy-girth=75090 last: m=70 classes=5 cclen=58 t=162s
[02:44:46] it=110498 colorings=59800 lazy-girth=75254 last: m=70 classes=5 cclen=54 t=162s
[02:44:47] it=110832 colorings=60000 lazy-girth=75415 last: m=77 classes=6 cclen=57 t=163s
[02:44:47] it=111087 colorings=60200 lazy-girth=75489 last: m=77 classes=6 cclen=57 t=163s
[02:44:47] it=111337 colorings=60400 lazy-girth=75555 last: m=77 classes=6 cclen=57 t=163s
[02:44:48] it=111649 colorings=60600 lazy-girth=75739 last: m=77 classes=6 cclen=57 t=164s
[02:44:49] it=111976 colorings=60800 lazy-girth=75909 last: m=84 classes=6 cclen=55 t=164s
[02:44:49] it=112343 colorings=61000 lazy-girth=76116 last: m=70 classes=5 cclen=55 t=165s
[02:44:49] it=112608 colorings=61200 lazy-girth=76196 last: m=70 classes=5 cclen=55 t=165s
[02:44:50] it=112934 colorings=61400 lazy-girth=76342 last: m=77 classes=6 cclen=53 t=166s
[02:44:50] it=113261 colorings=61600 lazy-girth=76480 last: m=77 classes=6 cclen=57 t=166s
[02:44:51] it=113576 colorings=61800 lazy-girth=76611 last: m=77 classes=6 cclen=57 t=167s
[02:44:51] it=113912 colorings=62000 lazy-girth=76778 last: m=70 classes=5 cclen=56 t=167s
[02:44:52] it=114205 colorings=62200 lazy-girth=76885 last: m=70 classes=5 cclen=57 t=168s
[02:44:52] it=114485 colorings=62400 lazy-girth=76974 last: m=77 classes=6 cclen=55 t=168s
[02:44:53] it=114802 colorings=62600 lazy-girth=77102 last: m=70 classes=5 cclen=57 t=169s
[02:44:53] it=115103 colorings=62800 lazy-girth=77221 last: m=77 classes=6 cclen=57 t=169s
[02:44:54] it=115383 colorings=63000 lazy-girth=77306 last: m=70 classes=5 cclen=57 t=170s
[02:44:54] it=115769 colorings=63200 lazy-girth=77538 last: m=77 classes=6 cclen=55 t=170s
[02:44:55] it=116099 colorings=63400 lazy-girth=77703 last: m=70 classes=5 cclen=55 t=171s
[02:44:55] it=116377 colorings=63600 lazy-girth=77801 last: m=77 classes=6 cclen=57 t=171s
[02:44:56] it=116702 colorings=63800 lazy-girth=77960 last: m=77 classes=6 cclen=57 t=172s
[02:44:56] it=117059 colorings=64000 lazy-girth=78152 last: m=77 classes=6 cclen=56 t=172s
[02:44:57] it=117430 colorings=64200 lazy-girth=78375 last: m=70 classes=5 cclen=58 t=173s
[02:44:57] it=117811 colorings=64400 lazy-girth=78576 last: m=84 classes=6 cclen=56 t=173s
[02:44:58] it=118128 colorings=64600 lazy-girth=78709 last: m=70 classes=5 cclen=58 t=174s
[02:44:58] it=118451 colorings=64800 lazy-girth=78855 last: m=70 classes=5 cclen=58 t=174s
[02:44:59] it=118760 colorings=65000 lazy-girth=78994 last: m=77 classes=6 cclen=57 t=175s
[02:45:00] it=119090 colorings=65200 lazy-girth=79160 last: m=70 classes=5 cclen=58 t=175s
[02:45:00] it=119444 colorings=65400 lazy-girth=79333 last: m=84 classes=6 cclen=54 t=176s
[02:45:01] it=119747 colorings=65600 lazy-girth=79457 last: m=77 classes=6 cclen=57 t=176s
[02:45:01] it=120128 colorings=65800 lazy-girth=79679 last: m=77 classes=6 cclen=57 t=177s
[02:45:02] it=120498 colorings=66000 lazy-girth=79880 last: m=70 classes=5 cclen=58 t=178s
[02:45:02] it=120780 colorings=66200 lazy-girth=79979 last: m=77 classes=6 cclen=55 t=178s
[02:45:03] it=121100 colorings=66400 lazy-girth=80143 last: m=77 classes=6 cclen=57 t=179s
[02:45:04] it=121447 colorings=66600 lazy-girth=80307 last: m=77 classes=6 cclen=55 t=179s
[02:45:04] it=121771 colorings=66800 lazy-girth=80464 last: m=70 classes=5 cclen=52 t=180s
[02:45:05] it=122093 colorings=67000 lazy-girth=80613 last: m=77 classes=6 cclen=56 t=180s
[02:45:05] it=122488 colorings=67200 lazy-girth=80858 last: m=70 classes=5 cclen=54 t=181s
[02:45:06] it=122790 colorings=67400 lazy-girth=80996 last: m=70 classes=5 cclen=56 t=182s
[02:45:06] it=123056 colorings=67600 lazy-girth=81069 last: m=84 classes=6 cclen=54 t=182s
[02:45:07] it=123431 colorings=67800 lazy-girth=81307 last: m=70 classes=5 cclen=58 t=183s
[02:45:07] it=123719 colorings=68000 lazy-girth=81419 last: m=70 classes=5 cclen=58 t=183s
[02:45:08] it=124046 colorings=68200 lazy-girth=81585 last: m=77 classes=6 cclen=56 t=183s
[02:45:08] it=124403 colorings=68400 lazy-girth=81773 last: m=70 classes=5 cclen=57 t=184s
[02:45:09] it=124790 colorings=68600 lazy-girth=81999 last: m=70 classes=5 cclen=58 t=185s
[02:45:09] it=125148 colorings=68800 lazy-girth=82181 last: m=77 classes=6 cclen=56 t=185s
[02:45:10] it=125503 colorings=69000 lazy-girth=82381 last: m=77 classes=6 cclen=49 t=186s
[02:45:11] it=126010 colorings=69200 lazy-girth=82774 last: m=77 classes=6 cclen=57 t=187s
[02:45:12] it=126344 colorings=69400 lazy-girth=82935 last: m=70 classes=5 cclen=58 t=187s
[02:45:12] it=126623 colorings=69600 lazy-girth=83040 last: m=77 classes=6 cclen=56 t=188s
[02:45:13] it=126956 colorings=69800 lazy-girth=83215 last: m=77 classes=6 cclen=57 t=188s
[02:45:13] it=127313 colorings=70000 lazy-girth=83415 last: m=84 classes=6 cclen=54 t=189s
[02:45:14] it=127668 colorings=70200 lazy-girth=83659 last: m=77 classes=6 cclen=57 t=190s
[02:45:14] it=127963 colorings=70400 lazy-girth=83813 last: m=77 classes=6 cclen=57 t=190s
[02:45:15] it=128303 colorings=70600 lazy-girth=84042 last: m=77 classes=6 cclen=57 t=191s
[02:45:15] it=128629 colorings=70800 lazy-girth=84234 last: m=77 classes=6 cclen=57 t=191s
[02:45:16] it=128948 colorings=71000 lazy-girth=84411 last: m=77 classes=6 cclen=56 t=192s
[02:45:16] it=129277 colorings=71200 lazy-girth=84630 last: m=70 classes=5 cclen=58 t=192s
[02:45:17] it=129660 colorings=71400 lazy-girth=84842 last: m=70 classes=5 cclen=58 t=193s
[02:45:17] it=129964 colorings=71600 lazy-girth=84960 last: m=70 classes=5 cclen=58 t=193s
[02:45:18] it=130314 colorings=71800 lazy-girth=85135 last: m=77 classes=6 cclen=56 t=194s
[02:45:18] it=130624 colorings=72000 lazy-girth=85275 last: m=77 classes=6 cclen=56 t=194s
[02:45:19] it=130981 colorings=72200 lazy-girth=85466 last: m=77 classes=6 cclen=54 t=195s
[02:45:19] it=131308 colorings=72400 lazy-girth=85623 last: m=77 classes=6 cclen=54 t=195s
[02:45:20] it=131606 colorings=72600 lazy-girth=85746 last: m=70 classes=5 cclen=58 t=196s
[02:45:20] it=131986 colorings=72800 lazy-girth=85978 last: m=84 classes=6 cclen=55 t=196s
[02:45:21] it=132336 colorings=73000 lazy-girth=86142 last: m=70 classes=5 cclen=58 t=197s
[02:45:21] it=132657 colorings=73200 lazy-girth=86285 last: m=84 classes=6 cclen=54 t=197s
[02:45:22] it=132919 colorings=73400 lazy-girth=86354 last: m=70 classes=5 cclen=58 t=198s
[02:45:22] it=133233 colorings=73600 lazy-girth=86483 last: m=77 classes=6 cclen=52 t=198s
[02:45:23] it=133559 colorings=73800 lazy-girth=86620 last: m=70 classes=5 cclen=56 t=198s
[02:45:23] it=133839 colorings=74000 lazy-girth=86727 last: m=77 classes=6 cclen=57 t=199s
[02:45:24] it=134171 colorings=74200 lazy-girth=86907 last: m=84 classes=6 cclen=53 t=200s
[02:45:24] it=134507 colorings=74400 lazy-girth=87085 last: m=70 classes=5 cclen=58 t=200s
[02:45:25] it=134799 colorings=74600 lazy-girth=87204 last: m=84 classes=6 cclen=56 t=201s
[02:45:25] it=135077 colorings=74800 lazy-girth=87307 last: m=91 classes=7 cclen=54 t=201s
[02:45:26] it=135422 colorings=75000 lazy-girth=87509 last: m=77 classes=6 cclen=57 t=202s
[02:45:26] it=135709 colorings=75200 lazy-girth=87619 last: m=63 classes=5 cclen=58 t=202s
[02:45:27] it=135988 colorings=75400 lazy-girth=87713 last: m=70 classes=5 cclen=58 t=203s
[02:45:27] it=136266 colorings=75600 lazy-girth=87813 last: m=70 classes=5 cclen=58 t=203s
[02:45:28] it=136664 colorings=75800 lazy-girth=88072 last: m=70 classes=5 cclen=58 t=204s
[02:45:28] it=137076 colorings=76000 lazy-girth=88323 last: m=70 classes=5 cclen=55 t=204s
[02:45:29] it=137450 colorings=76200 lazy-girth=88553 last: m=84 classes=6 cclen=53 t=205s
[02:45:29] it=137817 colorings=76400 lazy-girth=88761 last: m=84 classes=6 cclen=56 t=205s
[02:45:30] it=138107 colorings=76600 lazy-girth=88868 last: m=70 classes=5 cclen=55 t=206s
[02:45:30] it=138455 colorings=76800 lazy-girth=89050 last: m=77 classes=6 cclen=57 t=206s
[02:45:31] it=138811 colorings=77000 lazy-girth=89241 last: m=70 classes=5 cclen=58 t=207s
[02:45:32] it=139179 colorings=77200 lazy-girth=89459 last: m=77 classes=6 cclen=57 t=207s
[02:45:32] it=139556 colorings=77400 lazy-girth=89670 last: m=77 classes=6 cclen=54 t=208s
[02:45:33] it=139879 colorings=77600 lazy-girth=89833 last: m=77 classes=6 cclen=56 t=208s
[02:45:33] it=140185 colorings=77800 lazy-girth=89967 last: m=77 classes=6 cclen=57 t=209s
[02:45:33] it=140468 colorings=78000 lazy-girth=90070 last: m=84 classes=6 cclen=56 t=209s
[02:45:34] it=140811 colorings=78200 lazy-girth=90256 last: m=70 classes=5 cclen=53 t=210s
[02:45:35] it=141139 colorings=78400 lazy-girth=90424 last: m=77 classes=6 cclen=56 t=210s
[02:45:35] it=141501 colorings=78600 lazy-girth=90624 last: m=70 classes=5 cclen=58 t=211s
[02:45:36] it=141820 colorings=78800 lazy-girth=90771 last: m=77 classes=6 cclen=57 t=212s
[02:45:36] it=142099 colorings=79000 lazy-girth=90864 last: m=77 classes=6 cclen=57 t=212s
[02:45:37] it=142453 colorings=79200 lazy-girth=91056 last: m=70 classes=5 cclen=58 t=213s
[02:45:37] it=142790 colorings=79400 lazy-girth=91228 last: m=70 classes=5 cclen=56 t=213s
[02:45:38] it=143115 colorings=79600 lazy-girth=91378 last: m=77 classes=6 cclen=57 t=214s
[02:45:38] it=143438 colorings=79800 lazy-girth=91534 last: m=70 classes=5 cclen=58 t=214s
[02:45:39] it=143758 colorings=80000 lazy-girth=91699 last: m=70 classes=5 cclen=55 t=215s
[02:45:40] it=144108 colorings=80200 lazy-girth=91889 last: m=70 classes=5 cclen=56 t=215s
[02:45:40] it=144445 colorings=80400 lazy-girth=92066 last: m=77 classes=6 cclen=56 t=216s
[02:45:43] it=144807 colorings=80600 lazy-girth=92264 last: m=84 classes=6 cclen=57 t=218s
[02:45:43] it=145117 colorings=80800 lazy-girth=92427 last: m=70 classes=5 cclen=57 t=219s
[02:45:44] it=145436 colorings=81000 lazy-girth=92561 last: m=70 classes=5 cclen=57 t=220s
[02:45:44] it=145793 colorings=81200 lazy-girth=92771 last: m=70 classes=5 cclen=57 t=220s
[02:45:45] it=146069 colorings=81400 lazy-girth=92870 last: m=70 classes=5 cclen=57 t=221s
[02:45:45] it=146358 colorings=81600 lazy-girth=92976 last: m=77 classes=6 cclen=57 t=221s
[02:45:46] it=146693 colorings=81800 lazy-girth=93126 last: m=77 classes=6 cclen=57 t=222s
[02:45:46] it=147030 colorings=82000 lazy-girth=93287 last: m=77 classes=6 cclen=57 t=222s
[02:45:47] it=147336 colorings=82200 lazy-girth=93424 last: m=70 classes=5 cclen=58 t=223s
[02:45:47] it=147592 colorings=82400 lazy-girth=93497 last: m=70 classes=5 cclen=58 t=223s
[02:45:48] it=147948 colorings=82600 lazy-girth=93714 last: m=77 classes=6 cclen=56 t=224s
[02:45:49] it=148229 colorings=82800 lazy-girth=93817 last: m=84 classes=6 cclen=56 t=224s
[02:45:49] it=148546 colorings=83000 lazy-girth=93951 last: m=77 classes=6 cclen=56 t=225s
[02:45:50] it=148854 colorings=83200 lazy-girth=94090 last: m=77 classes=6 cclen=57 t=225s
[02:45:50] it=149217 colorings=83400 lazy-girth=94310 last: m=77 classes=6 cclen=56 t=226s
[02:45:51] it=149585 colorings=83600 lazy-girth=94511 last: m=77 classes=6 cclen=56 t=227s
[02:45:51] it=149918 colorings=83800 lazy-girth=94662 last: m=70 classes=5 cclen=58 t=227s
[02:45:52] it=150278 colorings=84000 lazy-girth=94850 last: m=77 classes=6 cclen=57 t=228s
[02:45:53] it=150652 colorings=84200 lazy-girth=95115 last: m=70 classes=5 cclen=58 t=229s
[02:45:53] it=150971 colorings=84400 lazy-girth=95261 last: m=70 classes=5 cclen=58 t=229s
[02:45:54] it=151225 colorings=84600 lazy-girth=95328 last: m=70 classes=5 cclen=56 t=230s
[02:45:54] it=151464 colorings=84800 lazy-girth=95367 last: m=70 classes=5 cclen=58 t=230s
[02:45:54] it=151750 colorings=85000 lazy-girth=95486 last: m=77 classes=6 cclen=56 t=230s
[02:45:55] it=152047 colorings=85200 lazy-girth=95600 last: m=70 classes=5 cclen=58 t=231s
[02:45:55] it=152324 colorings=85400 lazy-girth=95685 last: m=70 classes=5 cclen=57 t=231s
[02:45:56] it=152579 colorings=85600 lazy-girth=95749 last: m=70 classes=5 cclen=58 t=231s
[02:45:56] it=152894 colorings=85800 lazy-girth=95889 last: m=77 classes=6 cclen=57 t=232s
[02:45:57] it=153201 colorings=86000 lazy-girth=96026 last: m=77 classes=6 cclen=57 t=232s
[02:45:57] it=153491 colorings=86200 lazy-girth=96148 last: m=77 classes=6 cclen=57 t=233s
[02:45:57] it=153766 colorings=86400 lazy-girth=96233 last: m=77 classes=6 cclen=56 t=233s
[02:45:58] it=154022 colorings=86600 lazy-girth=96306 last: m=70 classes=5 cclen=57 t=234s
[02:45:58] it=154302 colorings=86800 lazy-girth=96411 last: m=70 classes=5 cclen=57 t=234s
[02:45:59] it=154592 colorings=87000 lazy-girth=96525 last: m=77 classes=6 cclen=57 t=235s
[02:45:59] it=154893 colorings=87200 lazy-girth=96662 last: m=63 classes=5 cclen=58 t=235s
[02:46:00] it=155186 colorings=87400 lazy-girth=96778 last: m=70 classes=5 cclen=55 t=236s
[02:46:01] it=155488 colorings=87600 lazy-girth=96924 last: m=70 classes=5 cclen=58 t=236s
[02:46:01] it=155774 colorings=87800 lazy-girth=97029 last: m=70 classes=5 cclen=54 t=237s
[02:46:01] it=156037 colorings=88000 lazy-girth=97098 last: m=70 classes=5 cclen=58 t=237s
[02:46:02] it=156344 colorings=88200 lazy-girth=97224 last: m=70 classes=5 cclen=58 t=238s
[02:46:02] it=156622 colorings=88400 lazy-girth=97328 last: m=70 classes=5 cclen=55 t=238s
[02:46:03] it=156893 colorings=88600 lazy-girth=97409 last: m=70 classes=5 cclen=56 t=239s
[02:46:03] it=157158 colorings=88800 lazy-girth=97485 last: m=70 classes=5 cclen=52 t=239s
[02:46:04] it=157406 colorings=89000 lazy-girth=97543 last: m=70 classes=5 cclen=56 t=240s
[02:46:04] it=157646 colorings=89200 lazy-girth=97590 last: m=70 classes=5 cclen=58 t=240s
[02:46:05] it=157930 colorings=89400 lazy-girth=97703 last: m=70 classes=5 cclen=58 t=241s
[02:46:05] it=158256 colorings=89600 lazy-girth=97859 last: m=77 classes=6 cclen=57 t=241s
[02:46:06] it=158558 colorings=89800 lazy-girth=97969 last: m=77 classes=6 cclen=53 t=242s
[02:46:06] it=158876 colorings=90000 lazy-girth=98105 last: m=70 classes=5 cclen=57 t=242s
[02:46:07] it=159135 colorings=90200 lazy-girth=98195 last: m=70 classes=5 cclen=58 t=242s
[02:46:07] it=159371 colorings=90400 lazy-girth=98234 last: m=70 classes=5 cclen=57 t=243s
[02:46:07] it=159633 colorings=90600 lazy-girth=98305 last: m=77 classes=6 cclen=55 t=243s
[02:46:08] it=159928 colorings=90800 lazy-girth=98419 last: m=84 classes=6 cclen=53 t=244s
[02:46:08] it=160240 colorings=91000 lazy-girth=98548 last: m=77 classes=6 cclen=49 t=244s
[02:46:09] it=160515 colorings=91200 lazy-girth=98631 last: m=70 classes=5 cclen=56 t=245s
[02:46:09] it=160797 colorings=91400 lazy-girth=98724 last: m=70 classes=5 cclen=58 t=245s
[02:46:10] it=161071 colorings=91600 lazy-girth=98817 last: m=77 classes=6 cclen=57 t=246s
[02:46:10] it=161367 colorings=91800 lazy-girth=98930 last: m=77 classes=6 cclen=56 t=246s
[02:46:11] it=161620 colorings=92000 lazy-girth=98995 last: m=63 classes=5 cclen=57 t=246s
[02:46:11] it=161897 colorings=92200 lazy-girth=99081 last: m=77 classes=6 cclen=57 t=247s
[02:46:12] it=162152 colorings=92400 lazy-girth=99146 last: m=70 classes=5 cclen=58 t=247s
[02:46:12] it=162421 colorings=92600 lazy-girth=99220 last: m=70 classes=5 cclen=58 t=248s
[02:46:13] it=162657 colorings=92800 lazy-girth=99261 last: m=77 classes=6 cclen=57 t=248s
[02:46:13] it=162984 colorings=93000 lazy-girth=99412 last: m=77 classes=6 cclen=56 t=249s
[02:46:14] it=163342 colorings=93200 lazy-girth=99610 last: m=70 classes=5 cclen=58 t=250s
[02:46:15] it=163698 colorings=93400 lazy-girth=99792 last: m=77 classes=6 cclen=57 t=250s
[02:46:15] it=163999 colorings=93600 lazy-girth=99934 last: m=70 classes=5 cclen=58 t=251s
[02:46:15] it=164290 colorings=93800 lazy-girth=100054 last: m=84 classes=6 cclen=56 t=251s
[02:46:16] it=164585 colorings=94000 lazy-girth=100179 last: m=70 classes=5 cclen=58 t=252s
[02:46:16] it=164906 colorings=94200 lazy-girth=100355 last: m=91 classes=7 cclen=53 t=252s
[02:46:17] it=165218 colorings=94400 lazy-girth=100489 last: m=77 classes=6 cclen=57 t=253s
[02:46:17] it=165540 colorings=94600 lazy-girth=100638 last: m=70 classes=5 cclen=56 t=253s
[02:46:18] it=165851 colorings=94800 lazy-girth=100793 last: m=70 classes=5 cclen=57 t=254s
[02:46:18] it=166134 colorings=95000 lazy-girth=100884 last: m=70 classes=5 cclen=58 t=254s
[02:46:19] it=166381 colorings=95200 lazy-girth=100950 last: m=77 classes=6 cclen=57 t=255s
[02:46:19] it=166722 colorings=95400 lazy-girth=101122 last: m=77 classes=6 cclen=57 t=255s
[02:46:20] it=167041 colorings=95600 lazy-girth=101259 last: m=70 classes=5 cclen=57 t=256s
[02:46:20] it=167402 colorings=95800 lazy-girth=101461 last: m=84 classes=6 cclen=49 t=256s
[02:46:21] it=167714 colorings=96000 lazy-girth=101614 last: m=77 classes=6 cclen=55 t=257s
[02:46:21] it=168034 colorings=96200 lazy-girth=101777 last: m=70 classes=5 cclen=58 t=257s
[02:46:22] it=168301 colorings=96400 lazy-girth=101863 last: m=77 classes=6 cclen=57 t=258s
[02:46:22] it=168592 colorings=96600 lazy-girth=101975 last: m=70 classes=5 cclen=57 t=258s
[02:46:23] it=168864 colorings=96800 lazy-girth=102050 last: m=70 classes=5 cclen=58 t=259s
[02:46:23] it=169101 colorings=97000 lazy-girth=102095 last: m=77 classes=6 cclen=55 t=259s
[02:46:23] it=169372 colorings=97200 lazy-girth=102181 last: m=70 classes=5 cclen=58 t=259s
[02:46:24] it=169608 colorings=97400 lazy-girth=102227 last: m=70 classes=5 cclen=58 t=260s
[02:46:24] it=169880 colorings=97600 lazy-girth=102311 last: m=70 classes=5 cclen=57 t=260s
[02:46:25] it=170143 colorings=97800 lazy-girth=102396 last: m=70 classes=5 cclen=58 t=260s
[02:46:25] it=170353 colorings=98000 lazy-girth=102410 last: m=84 classes=6 cclen=57 t=261s
[02:46:26] it=170633 colorings=98200 lazy-girth=102509 last: m=70 classes=5 cclen=55 t=261s
[02:46:26] it=170886 colorings=98400 lazy-girth=102571 last: m=77 classes=6 cclen=57 t=262s
[02:46:26] it=171167 colorings=98600 lazy-girth=102673 last: m=70 classes=5 cclen=58 t=262s
[02:46:27] it=171471 colorings=98800 lazy-girth=102809 last: m=77 classes=6 cclen=57 t=263s
[02:46:27] it=171713 colorings=99000 lazy-girth=102855 last: m=70 classes=5 cclen=53 t=263s
[02:46:28] it=172017 colorings=99200 lazy-girth=103004 last: m=70 classes=5 cclen=57 t=264s
[02:46:29] it=172392 colorings=99400 lazy-girth=103222 last: m=84 classes=6 cclen=55 t=264s
[02:46:29] it=172745 colorings=99600 lazy-girth=103380 last: m=84 classes=6 cclen=57 t=265s
[02:46:30] it=173083 colorings=99800 lazy-girth=103551 last: m=70 classes=5 cclen=57 t=266s
[02:46:30] it=173392 colorings=100000 lazy-girth=103660 last: m=70 classes=5 cclen=57 t=266s
[02:46:31] it=173943 colorings=100200 lazy-girth=104303 last: m=77 classes=6 cclen=46 t=267s
[02:46:32] it=174230 colorings=100400 lazy-girth=104416 last: m=70 classes=5 cclen=57 t=268s
[02:46:32] it=174563 colorings=100600 lazy-girth=104585 last: m=77 classes=6 cclen=57 t=268s
[02:46:33] it=174889 colorings=100800 lazy-girth=104754 last: m=84 classes=6 cclen=57 t=269s
[02:46:33] it=175216 colorings=101000 lazy-girth=104943 last: m=70 classes=5 cclen=57 t=269s
[02:46:34] it=175599 colorings=101200 lazy-girth=105158 last: m=70 classes=5 cclen=58 t=270s
[02:46:34] it=175903 colorings=101400 lazy-girth=105309 last: m=70 classes=5 cclen=56 t=270s
[02:46:35] it=176177 colorings=101600 lazy-girth=105405 last: m=77 classes=6 cclen=51 t=271s
[02:46:35] it=176472 colorings=101800 lazy-girth=105516 last: m=77 classes=6 cclen=56 t=271s
[02:46:36] it=176737 colorings=102000 lazy-girth=105594 last: m=77 classes=6 cclen=57 t=272s
[02:46:36] it=177030 colorings=102200 lazy-girth=105706 last: m=77 classes=6 cclen=56 t=272s
[02:46:37] it=177334 colorings=102400 lazy-girth=105839 last: m=77 classes=6 cclen=56 t=273s
[02:46:37] it=177615 colorings=102600 lazy-girth=105940 last: m=77 classes=6 cclen=57 t=273s
[02:46:38] it=177898 colorings=102800 lazy-girth=106046 last: m=77 classes=6 cclen=55 t=274s
[02:46:38] it=178148 colorings=103000 lazy-girth=106097 last: m=70 classes=5 cclen=58 t=274s
[02:46:39] it=178452 colorings=103200 lazy-girth=106219 last: m=70 classes=5 cclen=58 t=275s
[02:46:39] it=178724 colorings=103400 lazy-girth=106309 last: m=77 classes=6 cclen=57 t=275s
[02:46:40] it=178983 colorings=103600 lazy-girth=106377 last: m=70 classes=5 cclen=58 t=276s
[02:46:40] it=179254 colorings=103800 lazy-girth=106460 last: m=70 classes=5 cclen=58 t=276s
[02:46:41] it=179524 colorings=104000 lazy-girth=106550 last: m=77 classes=6 cclen=57 t=276s
[02:46:41] it=179780 colorings=104200 lazy-girth=106614 last: m=77 classes=6 cclen=56 t=277s
[02:46:41] it=180065 colorings=104400 lazy-girth=106711 last: m=77 classes=6 cclen=54 t=277s
[02:46:42] it=180341 colorings=104600 lazy-girth=106792 last: m=77 classes=6 cclen=57 t=278s
[02:46:43] it=180608 colorings=104800 lazy-girth=106874 last: m=77 classes=6 cclen=57 t=278s
[02:46:43] it=180972 colorings=105000 lazy-girth=107082 last: m=77 classes=6 cclen=57 t=279s
[02:46:44] it=181303 colorings=105200 lazy-girth=107240 last: m=70 classes=5 cclen=57 t=280s
[02:46:44] it=181614 colorings=105400 lazy-girth=107376 last: m=70 classes=5 cclen=57 t=280s
[02:46:45] it=181915 colorings=105600 lazy-girth=107511 last: m=77 classes=6 cclen=57 t=281s
[02:46:45] it=182233 colorings=105800 lazy-girth=107660 last: m=70 classes=5 cclen=56 t=281s
[02:46:46] it=182540 colorings=106000 lazy-girth=107801 last: m=77 classes=6 cclen=57 t=282s
[02:46:46] it=182821 colorings=106200 lazy-girth=107900 last: m=77 classes=6 cclen=57 t=282s
[02:46:47] it=183122 colorings=106400 lazy-girth=108015 last: m=77 classes=6 cclen=57 t=283s
[02:46:47] it=183422 colorings=106600 lazy-girth=108141 last: m=70 classes=5 cclen=56 t=283s
[02:46:48] it=183733 colorings=106800 lazy-girth=108284 last: m=77 classes=6 cclen=56 t=284s
[02:46:49] it=184135 colorings=107000 lazy-girth=108538 last: m=84 classes=6 cclen=57 t=285s
[02:46:49] it=184467 colorings=107200 lazy-girth=108702 last: m=77 classes=6 cclen=57 t=285s
[02:46:50] it=184749 colorings=107400 lazy-girth=108806 last: m=77 classes=6 cclen=57 t=286s
[02:46:50] it=185064 colorings=107600 lazy-girth=108944 last: m=84 classes=6 cclen=56 t=286s
[02:46:51] it=185362 colorings=107800 lazy-girth=109049 last: m=77 classes=6 cclen=57 t=287s
[02:46:51] it=185631 colorings=108000 lazy-girth=109134 last: m=70 classes=5 cclen=57 t=287s
[02:46:52] it=185912 colorings=108200 lazy-girth=109234 last: m=77 classes=6 cclen=56 t=288s
[02:46:52] it=186283 colorings=108400 lazy-girth=109435 last: m=70 classes=5 cclen=58 t=288s
[02:46:53] it=186633 colorings=108600 lazy-girth=109586 last: m=70 classes=5 cclen=58 t=289s
[02:46:54] it=186928 colorings=108800 lazy-girth=109681 last: m=77 classes=6 cclen=57 t=289s
[02:46:54] it=187237 colorings=109000 lazy-girth=109817 last: m=77 classes=6 cclen=57 t=290s
[02:46:55] it=187530 colorings=109200 lazy-girth=109916 last: m=70 classes=5 cclen=58 t=290s
[02:46:55] it=187754 colorings=109400 lazy-girth=109958 last: m=70 classes=5 cclen=57 t=291s
[02:46:56] it=188112 colorings=109600 lazy-girth=110274 last: m=77 classes=6 cclen=57 t=291s
[02:46:56] it=188379 colorings=109800 lazy-girth=110380 last: m=70 classes=5 cclen=58 t=292s
[02:46:57] it=188816 colorings=110000 lazy-girth=110725 last: m=77 classes=6 cclen=57 t=293s
[02:46:58] it=189175 colorings=110200 lazy-girth=110919 last: m=70 classes=5 cclen=58 t=293s
[02:46:58] it=189509 colorings=110400 lazy-girth=111078 last: m=70 classes=5 cclen=58 t=294s
[02:46:59] it=189830 colorings=110600 lazy-girth=111230 last: m=77 classes=6 cclen=57 t=294s
[02:46:59] it=190171 colorings=110800 lazy-girth=111391 last: m=77 classes=6 cclen=57 t=295s
[02:47:00] it=190486 colorings=111000 lazy-girth=111522 last: m=77 classes=6 cclen=57 t=296s
[02:47:00] it=190787 colorings=111200 lazy-girth=111646 last: m=77 classes=6 cclen=57 t=296s
[02:47:01] it=191081 colorings=111400 lazy-girth=111755 last: m=70 classes=5 cclen=57 t=297s
[02:47:01] it=191384 colorings=111600 lazy-girth=111858 last: m=77 classes=6 cclen=57 t=297s
[02:47:02] it=191646 colorings=111800 lazy-girth=111976 last: m=84 classes=6 cclen=56 t=298s
[02:47:02] it=191899 colorings=112000 lazy-girth=112081 last: m=77 classes=6 cclen=57 t=298s
[02:47:03] it=192118 colorings=112200 lazy-girth=112119 last: m=77 classes=6 cclen=57 t=299s
[02:47:04] it=192393 colorings=112400 lazy-girth=112235 last: m=77 classes=6 cclen=57 t=299s
[02:47:04] it=192629 colorings=112600 lazy-girth=112295 last: m=77 classes=6 cclen=57 t=300s
[02:47:05] it=192946 colorings=112800 lazy-girth=112459 last: m=70 classes=5 cclen=58 t=301s
[02:47:05] it=193244 colorings=113000 lazy-girth=112570 last: m=84 classes=6 cclen=57 t=301s
[02:47:06] it=193556 colorings=113200 lazy-girth=112700 last: m=70 classes=5 cclen=57 t=302s
[02:47:06] it=193829 colorings=113400 lazy-girth=112781 last: m=70 classes=5 cclen=57 t=302s
[02:47:07] it=194129 colorings=113600 lazy-girth=112901 last: m=70 classes=5 cclen=57 t=302s
[02:47:07] it=194425 colorings=113800 lazy-girth=113013 last: m=77 classes=6 cclen=57 t=303s
[02:47:08] it=194700 colorings=114000 lazy-girth=113104 last: m=70 classes=5 cclen=58 t=303s
[02:47:08] it=195001 colorings=114200 lazy-girth=113236 last: m=84 classes=6 cclen=56 t=304s
[02:47:08] it=195260 colorings=114400 lazy-girth=113308 last: m=70 classes=5 cclen=58 t=304s
[02:47:09] it=195528 colorings=114600 lazy-girth=113391 last: m=77 classes=6 cclen=57 t=305s
[02:47:09] it=195762 colorings=114800 lazy-girth=113434 last: m=70 classes=5 cclen=56 t=305s
[02:47:10] it=196015 colorings=115000 lazy-girth=113500 last: m=70 classes=5 cclen=57 t=306s
[02:47:10] it=196252 colorings=115200 lazy-girth=113544 last: m=70 classes=5 cclen=58 t=306s
[02:47:10] it=196493 colorings=115400 lazy-girth=113595 last: m=70 classes=5 cclen=58 t=306s
[02:47:11] it=196719 colorings=115600 lazy-girth=113628 last: m=77 classes=6 cclen=56 t=307s
[02:47:12] it=196992 colorings=115800 lazy-girth=113717 last: m=77 classes=6 cclen=57 t=307s
[02:47:12] it=197307 colorings=116000 lazy-girth=113852 last: m=70 classes=5 cclen=57 t=308s
[02:47:13] it=197612 colorings=116200 lazy-girth=113972 last: m=77 classes=6 cclen=56 t=309s
[02:47:13] it=197889 colorings=116400 lazy-girth=114065 last: m=77 classes=6 cclen=54 t=309s
[02:47:14] it=198197 colorings=116600 lazy-girth=114174 last: m=70 classes=5 cclen=58 t=309s
[02:47:14] it=198484 colorings=116800 lazy-girth=114270 last: m=77 classes=6 cclen=57 t=310s
[02:47:15] it=198753 colorings=117000 lazy-girth=114355 last: m=77 classes=6 cclen=56 t=310s
[02:47:15] it=199035 colorings=117200 lazy-girth=114456 last: m=70 classes=5 cclen=58 t=311s
[02:47:15] it=199273 colorings=117400 lazy-girth=114504 last: m=77 classes=6 cclen=57 t=311s
[02:47:16] it=199521 colorings=117600 lazy-girth=114556 last: m=70 classes=5 cclen=58 t=312s
[02:47:16] it=199776 colorings=117800 lazy-girth=114623 last: m=70 classes=5 cclen=58 t=312s
[02:47:17] it=200026 colorings=118000 lazy-girth=114687 last: m=70 classes=5 cclen=58 t=313s
[02:47:17] it=200278 colorings=118200 lazy-girth=114746 last: m=84 classes=6 cclen=57 t=313s
[02:47:18] it=200521 colorings=118400 lazy-girth=114796 last: m=77 classes=6 cclen=56 t=314s
[02:47:19] it=200825 colorings=118600 lazy-girth=114931 last: m=77 classes=6 cclen=56 t=315s
[02:47:19] it=201099 colorings=118800 lazy-girth=115024 last: m=84 classes=6 cclen=50 t=315s
[02:47:20] it=201366 colorings=119000 lazy-girth=115100 last: m=70 classes=5 cclen=58 t=316s
[02:47:20] it=201605 colorings=119200 lazy-girth=115154 last: m=70 classes=5 cclen=58 t=316s
[02:47:21] it=201862 colorings=119400 lazy-girth=115224 last: m=70 classes=5 cclen=58 t=317s
[02:47:21] it=202092 colorings=119600 lazy-girth=115262 last: m=77 classes=6 cclen=56 t=317s
[02:47:22] it=202408 colorings=119800 lazy-girth=115413 last: m=77 classes=6 cclen=57 t=318s
[02:47:23] it=202720 colorings=120000 lazy-girth=115544 last: m=77 classes=6 cclen=53 t=318s
[02:47:24] it=203054 colorings=120200 lazy-girth=115704 last: m=77 classes=6 cclen=57 t=319s
[02:47:24] it=203325 colorings=120400 lazy-girth=115790 last: m=77 classes=6 cclen=56 t=320s
[02:47:25] it=203672 colorings=120600 lazy-girth=115975 last: m=77 classes=6 cclen=53 t=321s
[02:47:26] it=203980 colorings=120800 lazy-girth=116091 last: m=70 classes=5 cclen=58 t=322s
[02:47:27] it=204296 colorings=121000 lazy-girth=116239 last: m=77 classes=6 cclen=53 t=323s
[02:47:28] it=204576 colorings=121200 lazy-girth=116333 last: m=77 classes=6 cclen=56 t=324s
[02:47:34] it=204833 colorings=121400 lazy-girth=116398 last: m=77 classes=6 cclen=57 t=330s
[02:47:35] it=205082 colorings=121600 lazy-girth=116457 last: m=77 classes=6 cclen=52 t=330s
[02:47:35] it=205317 colorings=121800 lazy-girth=116499 last: m=77 classes=6 cclen=57 t=331s
[02:47:36] it=205617 colorings=122000 lazy-girth=116622 last: m=77 classes=6 cclen=57 t=332s
[02:47:37] it=205902 colorings=122200 lazy-girth=116720 last: m=70 classes=5 cclen=58 t=333s
[02:47:38] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=206104 colorings=122309 lazy-girth=116868 time=334s


==> anc/search/logs/slice_Z15_r2_g6.log <==
[22:35:56] slice r=2 H=Z15 |H|=15 n=30 classes=29 girth>=6 mindeg>=3
[22:35:56] eager C3/C4 clauses: 3680
[22:35:56] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=536 colorings=66 lazy-girth=720 time=1s


==> anc/search/logs/slice_Z15_r3_g6.log <==
[05:32:40] slice r=3 H=Z15 |H|=15 n=45 classes=66 girth>=6 mindeg>=3
[05:32:40] eager C3/C4 clauses: 25215
[05:32:42] it=613 colorings=200 lazy-girth=978 last: m=90 classes=6 cclen=60 t=1s
[05:32:42] it=1150 colorings=400 lazy-girth=1602 last: m=90 classes=6 cclen=59 t=2s
[05:32:43] it=1669 colorings=600 lazy-girth=1998 last: m=90 classes=6 cclen=53 t=3s
[05:32:44] it=2136 colorings=800 lazy-girth=2457 last: m=75 classes=5 cclen=61 t=4s
[05:32:45] it=2600 colorings=1000 lazy-girth=3061 last: m=90 classes=6 cclen=60 t=5s
[05:32:46] it=3170 colorings=1200 lazy-girth=3716 last: m=90 classes=6 cclen=60 t=6s
[05:32:47] it=3717 colorings=1400 lazy-girth=4247 last: m=90 classes=6 cclen=60 t=7s
[05:32:48] it=4179 colorings=1600 lazy-girth=4663 last: m=75 classes=5 cclen=61 t=7s
[05:32:48] it=4629 colorings=1800 lazy-girth=5032 last: m=90 classes=6 cclen=59 t=8s
[05:32:49] it=5100 colorings=2000 lazy-girth=5403 last: m=75 classes=5 cclen=61 t=9s
[05:32:50] it=5514 colorings=2200 lazy-girth=5674 last: m=90 classes=6 cclen=60 t=10s
[05:32:51] it=6073 colorings=2400 lazy-girth=6202 last: m=90 classes=6 cclen=60 t=11s
[05:32:52] it=6612 colorings=2600 lazy-girth=6643 last: m=90 classes=6 cclen=60 t=12s
[05:32:53] it=7117 colorings=2800 lazy-girth=7060 last: m=75 classes=5 cclen=61 t=13s
[05:32:54] it=7557 colorings=3000 lazy-girth=7434 last: m=75 classes=5 cclen=60 t=14s
[05:32:55] it=7965 colorings=3200 lazy-girth=7734 last: m=75 classes=5 cclen=61 t=14s
[05:32:56] it=8493 colorings=3400 lazy-girth=8113 last: m=90 classes=6 cclen=53 t=15s
[05:32:56] it=8973 colorings=3600 lazy-girth=8486 last: m=90 classes=6 cclen=60 t=16s
[05:32:57] it=9570 colorings=3800 lazy-girth=9038 last: m=90 classes=6 cclen=58 t=17s
[05:32:58] it=10002 colorings=4000 lazy-girth=9324 last: m=90 classes=6 cclen=59 t=18s
[05:32:59] it=10451 colorings=4200 lazy-girth=9650 last: m=75 classes=5 cclen=61 t=19s
[05:33:00] it=10877 colorings=4400 lazy-girth=9997 last: m=75 classes=5 cclen=61 t=20s
[05:33:01] it=11302 colorings=4600 lazy-girth=10367 last: m=90 classes=6 cclen=60 t=20s
[05:33:01] it=11774 colorings=4800 lazy-girth=10689 last: m=75 classes=5 cclen=60 t=21s
[05:33:02] it=12233 colorings=5000 lazy-girth=10993 last: m=90 classes=6 cclen=60 t=22s
[05:33:03] it=12670 colorings=5200 lazy-girth=11281 last: m=90 classes=6 cclen=60 t=23s
[05:33:04] it=13106 colorings=5400 lazy-girth=11608 last: m=90 classes=6 cclen=59 t=24s
[05:33:05] it=13606 colorings=5600 lazy-girth=11957 last: m=90 classes=6 cclen=60 t=25s
[05:33:06] it=14103 colorings=5800 lazy-girth=12315 last: m=75 classes=5 cclen=61 t=26s
[05:33:07] it=14547 colorings=6000 lazy-girth=12627 last: m=75 classes=5 cclen=61 t=26s
[05:33:08] it=15083 colorings=6200 lazy-girth=13040 last: m=75 classes=5 cclen=61 t=27s
[05:33:08] it=15503 colorings=6400 lazy-girth=13328 last: m=75 classes=5 cclen=61 t=28s
[05:33:09] it=15980 colorings=6600 lazy-girth=13662 last: m=90 classes=6 cclen=60 t=29s
[05:33:10] it=16481 colorings=6800 lazy-girth=14045 last: m=90 classes=6 cclen=60 t=30s
[05:33:11] it=16935 colorings=7000 lazy-girth=14377 last: m=90 classes=6 cclen=60 t=31s
[05:33:11] it=17366 colorings=7200 lazy-girth=14632 last: m=75 classes=5 cclen=61 t=31s
[05:33:12] it=17769 colorings=7400 lazy-girth=14890 last: m=90 classes=6 cclen=60 t=32s
[05:33:13] it=18127 colorings=7600 lazy-girth=15090 last: m=90 classes=6 cclen=55 t=33s
[05:33:14] it=18551 colorings=7800 lazy-girth=15405 last: m=75 classes=5 cclen=59 t=33s
[05:33:15] it=18997 colorings=8000 lazy-girth=15704 last: m=90 classes=6 cclen=60 t=34s
[05:33:16] it=19468 colorings=8200 lazy-girth=16074 last: m=90 classes=6 cclen=60 t=35s
[05:33:17] it=19924 colorings=8400 lazy-girth=16619 last: m=90 classes=6 cclen=59 t=36s
[05:33:18] it=20636 colorings=8600 lazy-girth=17742 last: m=90 classes=6 cclen=59 t=38s
[05:33:19] it=21393 colorings=8800 lazy-girth=18807 last: m=90 classes=6 cclen=60 t=39s
[05:33:21] it=22118 colorings=9000 lazy-girth=19792 last: m=75 classes=5 cclen=61 t=41s
[05:33:22] it=22673 colorings=9200 lazy-girth=20544 last: m=90 classes=6 cclen=60 t=42s
[05:33:23] it=23167 colorings=9400 lazy-girth=21067 last: m=90 classes=6 cclen=60 t=43s
[05:33:24] it=23606 colorings=9600 lazy-girth=21440 last: m=90 classes=6 cclen=60 t=44s
[05:33:25] it=23986 colorings=9800 lazy-girth=21726 last: m=90 classes=6 cclen=60 t=44s
[05:33:25] it=24316 colorings=10000 lazy-girth=21924 last: m=90 classes=6 cclen=57 t=45s
[05:33:26] it=24710 colorings=10200 lazy-girth=22298 last: m=90 classes=6 cclen=60 t=46s
[05:33:27] it=25311 colorings=10400 lazy-girth=23050 last: m=90 classes=6 cclen=60 t=47s
[05:33:29] it=25979 colorings=10600 lazy-girth=23842 last: m=90 classes=6 cclen=60 t=48s
[05:33:30] it=26590 colorings=10800 lazy-girth=24526 last: m=90 classes=6 cclen=60 t=49s
[05:33:31] it=27117 colorings=11000 lazy-girth=25057 last: m=90 classes=6 cclen=59 t=50s
[05:33:31] it=27612 colorings=11200 lazy-girth=25497 last: m=90 classes=6 cclen=60 t=51s
[05:33:32] it=28087 colorings=11400 lazy-girth=25849 last: m=90 classes=6 cclen=60 t=52s
[05:33:33] it=28659 colorings=11600 lazy-girth=26415 last: m=90 classes=6 cclen=57 t=53s
[05:33:34] it=29176 colorings=11800 lazy-girth=26853 last: m=90 classes=6 cclen=60 t=54s
[05:33:35] it=29632 colorings=12000 lazy-girth=27184 last: m=90 classes=6 cclen=58 t=55s
[05:33:36] it=30201 colorings=12200 lazy-girth=27693 last: m=90 classes=6 cclen=60 t=56s
[05:33:37] it=30688 colorings=12400 lazy-girth=28074 last: m=75 classes=5 cclen=61 t=57s
[05:33:38] it=31199 colorings=12600 lazy-girth=28520 last: m=75 classes=5 cclen=61 t=58s
[05:33:39] it=31679 colorings=12800 lazy-girth=28873 last: m=90 classes=6 cclen=54 t=59s
[05:33:40] it=32201 colorings=13000 lazy-girth=29312 last: m=90 classes=6 cclen=60 t=59s
[05:33:41] it=32743 colorings=13200 lazy-girth=29812 last: m=90 classes=6 cclen=60 t=60s
[05:33:41] it=33251 colorings=13400 lazy-girth=30233 last: m=90 classes=6 cclen=60 t=61s
[05:33:42] it=33674 colorings=13600 lazy-girth=30509 last: m=75 classes=5 cclen=60 t=62s
[05:33:43] it=34152 colorings=13800 lazy-girth=30894 last: m=90 classes=6 cclen=60 t=63s
[05:33:44] it=34663 colorings=14000 lazy-girth=31303 last: m=90 classes=6 cclen=59 t=64s
[05:33:45] it=35115 colorings=14200 lazy-girth=31666 last: m=90 classes=6 cclen=60 t=65s
[05:33:46] it=35532 colorings=14400 lazy-girth=31971 last: m=90 classes=6 cclen=55 t=65s
[05:33:47] it=35975 colorings=14600 lazy-girth=32281 last: m=90 classes=6 cclen=60 t=66s
[05:33:47] it=36446 colorings=14800 lazy-girth=32653 last: m=90 classes=6 cclen=59 t=67s
[05:33:48] it=36904 colorings=15000 lazy-girth=32986 last: m=75 classes=5 cclen=61 t=68s
[05:33:49] it=37247 colorings=15200 lazy-girth=33177 last: m=90 classes=6 cclen=58 t=69s
[05:33:50] it=37649 colorings=15400 lazy-girth=33443 last: m=90 classes=6 cclen=60 t=70s
[05:33:51] it=38219 colorings=15600 lazy-girth=34100 last: m=90 classes=6 cclen=60 t=71s
[05:33:53] it=38826 colorings=15800 lazy-girth=34745 last: m=90 classes=6 cclen=59 t=72s
[05:33:53] it=39250 colorings=16000 lazy-girth=35072 last: m=90 classes=6 cclen=60 t=73s
[05:33:55] it=39682 colorings=16200 lazy-girth=35356 last: m=90 classes=6 cclen=60 t=74s
[05:33:55] it=40096 colorings=16400 lazy-girth=35621 last: m=75 classes=5 cclen=61 t=75s
[05:33:56] it=40719 colorings=16600 lazy-girth=36295 last: m=90 classes=6 cclen=60 t=76s
[05:33:57] it=41295 colorings=16800 lazy-girth=36827 last: m=90 classes=6 cclen=60 t=77s
[05:33:58] it=41877 colorings=17000 lazy-girth=37405 last: m=90 classes=6 cclen=60 t=78s
[05:33:59] it=42378 colorings=17200 lazy-girth=37846 last: m=90 classes=6 cclen=59 t=79s
[05:34:00] it=42882 colorings=17400 lazy-girth=38300 last: m=75 classes=5 cclen=61 t=80s
[05:34:02] it=43543 colorings=17600 lazy-girth=38966 last: m=75 classes=5 cclen=61 t=81s
[05:34:02] it=44117 colorings=17800 lazy-girth=39520 last: m=90 classes=6 cclen=60 t=82s
[05:34:03] it=44613 colorings=18000 lazy-girth=39940 last: m=75 classes=5 cclen=61 t=83s
[05:34:04] it=45066 colorings=18200 lazy-girth=40268 last: m=90 classes=6 cclen=58 t=84s
[05:34:05] it=45541 colorings=18400 lazy-girth=40647 last: m=90 classes=6 cclen=58 t=85s
[05:34:06] it=46021 colorings=18600 lazy-girth=41016 last: m=75 classes=5 cclen=61 t=86s
[05:34:07] it=46537 colorings=18800 lazy-girth=41520 last: m=75 classes=5 cclen=61 t=87s
[05:34:08] it=47062 colorings=19000 lazy-girth=42008 last: m=90 classes=6 cclen=53 t=88s
[05:34:09] it=47545 colorings=19200 lazy-girth=42417 last: m=90 classes=6 cclen=59 t=89s
[05:34:10] it=48174 colorings=19400 lazy-girth=43066 last: m=90 classes=6 cclen=57 t=90s
[05:34:11] it=48647 colorings=19600 lazy-girth=43460 last: m=90 classes=6 cclen=60 t=91s
[05:34:12] it=49109 colorings=19800 lazy-girth=43803 last: m=90 classes=6 cclen=60 t=92s
[05:34:13] it=49521 colorings=20000 lazy-girth=44106 last: m=75 classes=5 cclen=61 t=92s
[05:34:14] it=50049 colorings=20200 lazy-girth=44619 last: m=90 classes=6 cclen=59 t=93s
[05:34:15] it=50564 colorings=20400 lazy-girth=45068 last: m=90 classes=6 cclen=60 t=94s
[05:34:16] it=51044 colorings=20600 lazy-girth=45513 last: m=90 classes=6 cclen=60 t=95s
[05:34:17] it=51584 colorings=20800 lazy-girth=46079 last: m=90 classes=6 cclen=52 t=96s
[05:34:18] it=52042 colorings=21000 lazy-girth=46472 last: m=75 classes=5 cclen=61 t=97s
[05:34:18] it=52528 colorings=21200 lazy-girth=46950 last: m=90 classes=6 cclen=60 t=98s
[05:34:19] it=52950 colorings=21400 lazy-girth=47266 last: m=90 classes=6 cclen=53 t=99s
[05:34:20] it=53542 colorings=21600 lazy-girth=47891 last: m=90 classes=6 cclen=59 t=100s
[05:34:21] it=54117 colorings=21800 lazy-girth=48431 last: m=90 classes=6 cclen=60 t=101s
[05:34:22] it=54552 colorings=22000 lazy-girth=48769 last: m=90 classes=6 cclen=59 t=102s
[05:34:23] it=54980 colorings=22200 lazy-girth=49152 last: m=90 classes=6 cclen=60 t=103s
[05:34:24] it=55632 colorings=22400 lazy-girth=49845 last: m=75 classes=5 cclen=61 t=104s
[05:34:25] it=56098 colorings=22600 lazy-girth=50226 last: m=90 classes=6 cclen=59 t=105s
[05:34:26] it=56516 colorings=22800 lazy-girth=50512 last: m=75 classes=5 cclen=61 t=106s
[05:34:27] it=56929 colorings=23000 lazy-girth=50803 last: m=90 classes=6 cclen=60 t=107s
[05:34:28] it=57392 colorings=23200 lazy-girth=51153 last: m=90 classes=6 cclen=58 t=108s
[05:34:29] it=57830 colorings=23400 lazy-girth=51473 last: m=90 classes=6 cclen=60 t=109s
[05:34:30] it=58293 colorings=23600 lazy-girth=51804 last: m=75 classes=5 cclen=55 t=110s
[05:34:31] it=58754 colorings=23800 lazy-girth=52142 last: m=90 classes=6 cclen=60 t=111s
[05:34:32] it=59195 colorings=24000 lazy-girth=52444 last: m=75 classes=5 cclen=61 t=112s
[05:34:33] it=59615 colorings=24200 lazy-girth=52723 last: m=90 classes=6 cclen=59 t=113s
[05:34:34] it=60016 colorings=24400 lazy-girth=52996 last: m=90 classes=6 cclen=51 t=114s
[05:34:35] it=60427 colorings=24600 lazy-girth=53293 last: m=90 classes=6 cclen=60 t=115s
[05:34:36] it=60916 colorings=24800 lazy-girth=53725 last: m=90 classes=6 cclen=59 t=116s
[05:34:37] it=61472 colorings=25000 lazy-girth=54286 last: m=90 classes=6 cclen=60 t=117s
[05:34:38] it=62011 colorings=25200 lazy-girth=54827 last: m=75 classes=5 cclen=61 t=118s
[05:34:39] it=62468 colorings=25400 lazy-girth=55211 last: m=75 classes=5 cclen=60 t=119s
[05:34:40] it=62991 colorings=25600 lazy-girth=55753 last: m=75 classes=5 cclen=61 t=120s
[05:34:41] it=63436 colorings=25800 lazy-girth=56088 last: m=90 classes=6 cclen=57 t=121s
[05:34:42] it=63871 colorings=26000 lazy-girth=56406 last: m=90 classes=6 cclen=60 t=122s
[05:34:43] it=64416 colorings=26200 lazy-girth=56937 last: m=75 classes=5 cclen=60 t=123s
[05:34:44] it=64871 colorings=26400 lazy-girth=57316 last: m=75 classes=5 cclen=61 t=124s
[05:34:45] it=65345 colorings=26600 lazy-girth=57703 last: m=90 classes=6 cclen=60 t=125s
[05:34:46] it=65805 colorings=26800 lazy-girth=58059 last: m=75 classes=5 cclen=61 t=126s
[05:34:47] it=66288 colorings=27000 lazy-girth=58441 last: m=75 classes=5 cclen=61 t=127s
[05:34:48] it=66784 colorings=27200 lazy-girth=58803 last: m=90 classes=6 cclen=60 t=128s
[05:34:49] it=67218 colorings=27400 lazy-girth=59102 last: m=90 classes=6 cclen=60 t=129s
[05:34:50] it=67719 colorings=27600 lazy-girth=59639 last: m=90 classes=6 cclen=60 t=130s
[05:34:51] it=68277 colorings=27800 lazy-girth=60281 last: m=90 classes=6 cclen=60 t=131s
[05:34:52] it=68684 colorings=28000 lazy-girth=60591 last: m=75 classes=5 cclen=60 t=132s
[05:34:53] it=69130 colorings=28200 lazy-girth=60926 last: m=75 classes=5 cclen=61 t=133s
[05:34:54] it=69585 colorings=28400 lazy-girth=61257 last: m=90 classes=6 cclen=59 t=134s
[05:34:55] it=70141 colorings=28600 lazy-girth=61756 last: m=75 classes=5 cclen=61 t=135s
[05:34:57] it=70648 colorings=28800 lazy-girth=62186 last: m=90 classes=6 cclen=60 t=136s
[05:34:58] it=71106 colorings=29000 lazy-girth=62530 last: m=90 classes=6 cclen=60 t=137s
[05:34:59] it=71561 colorings=29200 lazy-girth=62900 last: m=90 classes=6 cclen=60 t=138s
[05:35:00] it=72011 colorings=29400 lazy-girth=63239 last: m=90 classes=6 cclen=60 t=139s
[05:35:00] it=72422 colorings=29600 lazy-girth=63500 last: m=90 classes=6 cclen=60 t=140s
[05:35:02] it=72926 colorings=29800 lazy-girth=63886 last: m=90 classes=6 cclen=59 t=141s
[05:35:02] it=73331 colorings=30000 lazy-girth=64158 last: m=90 classes=6 cclen=58 t=142s
[05:35:03] it=73743 colorings=30200 lazy-girth=64429 last: m=75 classes=5 cclen=59 t=143s
[05:35:04] it=74155 colorings=30400 lazy-girth=64694 last: m=90 classes=6 cclen=60 t=144s
[05:35:05] it=74580 colorings=30600 lazy-girth=64997 last: m=90 classes=6 cclen=60 t=145s
[05:35:06] it=75082 colorings=30800 lazy-girth=65444 last: m=75 classes=5 cclen=60 t=146s
[05:35:07] it=75550 colorings=31000 lazy-girth=65847 last: m=90 classes=6 cclen=60 t=147s
[05:35:08] it=76065 colorings=31200 lazy-girth=66295 last: m=90 classes=6 cclen=60 t=148s
[05:35:09] it=76462 colorings=31400 lazy-girth=66592 last: m=75 classes=5 cclen=61 t=149s
[05:35:10] it=76907 colorings=31600 lazy-girth=66914 last: m=90 classes=6 cclen=60 t=150s
[05:35:11] it=77486 colorings=31800 lazy-girth=67458 last: m=75 classes=5 cclen=61 t=151s
[05:35:13] it=78037 colorings=32000 lazy-girth=67887 last: m=90 classes=6 cclen=56 t=153s
[05:35:15] it=78653 colorings=32200 lazy-girth=68470 last: m=75 classes=5 cclen=60 t=154s
[05:35:16] it=79159 colorings=32400 lazy-girth=68863 last: m=90 classes=6 cclen=56 t=156s
[05:35:17] it=79879 colorings=32600 lazy-girth=69601 last: m=75 classes=5 cclen=61 t=157s
[05:35:19] it=80550 colorings=32800 lazy-girth=70240 last: m=75 classes=5 cclen=61 t=158s
[05:35:20] it=81205 colorings=33000 lazy-girth=70901 last: m=75 classes=5 cclen=61 t=160s
[05:35:21] it=81729 colorings=33200 lazy-girth=71332 last: m=90 classes=6 cclen=60 t=161s
[05:35:22] it=82302 colorings=33400 lazy-girth=71800 last: m=75 classes=5 cclen=61 t=162s
[05:35:23] it=82828 colorings=33600 lazy-girth=72244 last: m=75 classes=5 cclen=61 t=163s
[05:35:25] it=83458 colorings=33800 lazy-girth=72821 last: m=75 classes=5 cclen=61 t=164s
[05:35:26] it=84060 colorings=34000 lazy-girth=73387 last: m=90 classes=6 cclen=60 t=166s
[05:35:27] it=84572 colorings=34200 lazy-girth=73788 last: m=90 classes=6 cclen=60 t=167s
[05:35:28] it=85045 colorings=34400 lazy-girth=74144 last: m=90 classes=6 cclen=59 t=168s
[05:35:29] it=85530 colorings=34600 lazy-girth=74512 last: m=90 classes=6 cclen=60 t=169s
[05:35:30] it=86016 colorings=34800 lazy-girth=74876 last: m=90 classes=6 cclen=59 t=170s
[05:35:32] it=86499 colorings=35000 lazy-girth=75254 last: m=90 classes=6 cclen=60 t=171s
[05:35:33] it=87059 colorings=35200 lazy-girth=75741 last: m=90 classes=6 cclen=60 t=173s
[05:35:34] it=87596 colorings=35400 lazy-girth=76209 last: m=75 classes=5 cclen=61 t=174s
[05:35:36] it=88182 colorings=35600 lazy-girth=76703 last: m=75 classes=5 cclen=61 t=176s
[05:35:37] it=88687 colorings=35800 lazy-girth=77069 last: m=75 classes=5 cclen=61 t=177s
[05:35:39] it=89285 colorings=36000 lazy-girth=77628 last: m=90 classes=6 cclen=60 t=179s
[05:35:40] it=89807 colorings=36200 lazy-girth=78055 last: m=75 classes=5 cclen=61 t=180s
[05:35:41] it=90305 colorings=36400 lazy-girth=78421 last: m=75 classes=5 cclen=61 t=181s
[05:35:43] it=90834 colorings=36600 lazy-girth=78866 last: m=75 classes=5 cclen=61 t=182s
[05:35:44] it=91302 colorings=36800 lazy-girth=79182 last: m=75 classes=5 cclen=61 t=184s
[05:35:46] it=91831 colorings=37000 lazy-girth=79632 last: m=90 classes=6 cclen=60 t=185s
[05:35:47] it=92504 colorings=37200 lazy-girth=80248 last: m=90 classes=6 cclen=59 t=187s
[05:35:49] it=92957 colorings=37400 lazy-girth=80606 last: m=90 classes=6 cclen=60 t=189s
[05:35:51] it=93396 colorings=37600 lazy-girth=80907 last: m=75 classes=5 cclen=61 t=190s
[05:35:52] it=93991 colorings=37800 lazy-girth=81455 last: m=90 classes=6 cclen=59 t=192s
[05:35:54] it=94503 colorings=38000 lazy-girth=81832 last: m=90 classes=6 cclen=60 t=194s
[05:35:55] it=94948 colorings=38200 lazy-girth=82115 last: m=75 classes=5 cclen=61 t=195s
[05:35:56] it=95386 colorings=38400 lazy-girth=82397 last: m=75 classes=5 cclen=61 t=196s
[05:35:57] it=95885 colorings=38600 lazy-girth=82783 last: m=75 classes=5 cclen=61 t=197s
[05:35:58] it=96403 colorings=38800 lazy-girth=83192 last: m=75 classes=5 cclen=60 t=198s
[05:36:00] it=96861 colorings=39000 lazy-girth=83528 last: m=75 classes=5 cclen=61 t=199s
[05:36:01] it=97359 colorings=39200 lazy-girth=83914 last: m=75 classes=5 cclen=61 t=200s
[05:36:02] it=97741 colorings=39400 lazy-girth=84159 last: m=75 classes=5 cclen=61 t=201s
[05:36:02] it=98193 colorings=39600 lazy-girth=84470 last: m=90 classes=6 cclen=53 t=202s
[05:36:03] it=98679 colorings=39800 lazy-girth=84831 last: m=75 classes=5 cclen=60 t=203s
[05:36:04] it=99159 colorings=40000 lazy-girth=85147 last: m=75 classes=5 cclen=61 t=204s
[05:36:05] it=99554 colorings=40200 lazy-girth=85397 last: m=75 classes=5 cclen=61 t=205s
[05:36:06] it=99983 colorings=40400 lazy-girth=85674 last: m=75 classes=5 cclen=60 t=206s
[05:36:07] it=100448 colorings=40600 lazy-girth=85989 last: m=90 classes=6 cclen=60 t=207s
[05:36:09] it=101000 colorings=40800 lazy-girth=86425 last: m=90 classes=6 cclen=60 t=208s
[05:36:09] it=101366 colorings=41000 lazy-girth=86628 last: m=90 classes=6 cclen=60 t=209s
[05:36:10] it=101778 colorings=41200 lazy-girth=86898 last: m=90 classes=6 cclen=60 t=210s
[05:36:11] it=102217 colorings=41400 lazy-girth=87200 last: m=90 classes=6 cclen=60 t=211s
[05:36:12] it=102603 colorings=41600 lazy-girth=87408 last: m=90 classes=6 cclen=58 t=212s
[05:36:13] it=103114 colorings=41800 lazy-girth=87800 last: m=90 classes=6 cclen=60 t=213s
[05:36:14] it=103533 colorings=42000 lazy-girth=88051 last: m=90 classes=6 cclen=54 t=214s
[05:36:16] it=103982 colorings=42200 lazy-girth=88344 last: m=75 classes=5 cclen=61 t=215s
[05:36:17] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=104229 colorings=42305 lazy-girth=88509 time=216s


==> anc/search/logs/slice_Z16_r2_g6.log <==
[00:39:03] slice r=2 H=Z16 |H|=16 n=32 classes=32 girth>=6 mindeg>=3
[00:39:03] eager C3/C4 clauses: 4398
[00:39:03] it=585 colorings=200 lazy-girth=575 last: m=64 classes=4 cclen=28 t=1s
[00:39:04] it=999 colorings=400 lazy-girth=847 last: m=64 classes=4 cclen=28 t=1s
[00:39:04] it=1483 colorings=600 lazy-girth=1196 last: m=48 classes=3 cclen=29 t=1s
[00:39:04] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1634 colorings=685 lazy-girth=1267 time=1s


==> anc/search/logs/slice_Z16_r3_g6.log <==
[03:48:38] slice r=3 H=Z16 |H|=16 n=48 classes=72 girth>=6 mindeg>=3
[03:48:38] eager C3/C4 clauses: 30247
[03:48:40] it=691 colorings=200 lazy-girth=1306 last: m=88 classes=6 cclen=65 t=2s
[03:48:41] it=1246 colorings=400 lazy-girth=2092 last: m=88 classes=6 cclen=66 t=3s
[03:48:43] it=1762 colorings=600 lazy-girth=2847 last: m=104 classes=7 cclen=58 t=4s
[03:48:43] it=2249 colorings=800 lazy-girth=3359 last: m=96 classes=6 cclen=66 t=5s
[03:48:44] it=2745 colorings=1000 lazy-girth=3942 last: m=88 classes=6 cclen=66 t=6s
[03:48:45] it=3225 colorings=1200 lazy-girth=4432 last: m=96 classes=6 cclen=65 t=7s
[03:48:46] it=3706 colorings=1400 lazy-girth=5049 last: m=88 classes=6 cclen=64 t=8s
[03:48:48] it=4225 colorings=1600 lazy-girth=5828 last: m=88 classes=6 cclen=66 t=9s
[03:48:48] it=4654 colorings=1800 lazy-girth=6269 last: m=96 classes=6 cclen=66 t=10s
[03:48:49] it=5163 colorings=2000 lazy-girth=6946 last: m=96 classes=6 cclen=64 t=11s
[03:48:50] it=5691 colorings=2200 lazy-girth=7577 last: m=88 classes=6 cclen=64 t=12s
[03:48:51] it=6150 colorings=2400 lazy-girth=8085 last: m=88 classes=6 cclen=61 t=13s
[03:48:52] it=6663 colorings=2600 lazy-girth=8663 last: m=96 classes=6 cclen=66 t=14s
[03:48:53] it=7190 colorings=2800 lazy-girth=9226 last: m=88 classes=6 cclen=60 t=15s
[03:48:54] it=7609 colorings=3000 lazy-girth=9586 last: m=88 classes=6 cclen=66 t=16s
[03:48:55] it=8077 colorings=3200 lazy-girth=10072 last: m=88 classes=6 cclen=61 t=17s
[03:48:56] it=8572 colorings=3400 lazy-girth=10627 last: m=80 classes=6 cclen=65 t=17s
[03:48:56] it=9001 colorings=3600 lazy-girth=11017 last: m=88 classes=6 cclen=66 t=18s
[03:48:57] it=9438 colorings=3800 lazy-girth=11369 last: m=80 classes=5 cclen=66 t=19s
[03:48:58] it=9818 colorings=4000 lazy-girth=11637 last: m=88 classes=6 cclen=66 t=20s
[03:48:58] it=10206 colorings=4200 lazy-girth=11865 last: m=88 classes=6 cclen=66 t=20s
[03:48:59] it=10548 colorings=4400 lazy-girth=12113 last: m=88 classes=6 cclen=66 t=21s
[03:49:00] it=10995 colorings=4600 lazy-girth=12585 last: m=96 classes=6 cclen=62 t=22s
[03:49:01] it=11400 colorings=4800 lazy-girth=12938 last: m=88 classes=6 cclen=65 t=23s
[03:49:02] it=11818 colorings=5000 lazy-girth=13347 last: m=88 classes=6 cclen=66 t=23s
[03:49:02] it=12211 colorings=5200 lazy-girth=13672 last: m=88 classes=6 cclen=65 t=24s
[03:49:03] it=12605 colorings=5400 lazy-girth=14018 last: m=96 classes=6 cclen=59 t=25s
[03:49:04] it=13041 colorings=5600 lazy-girth=14412 last: m=88 classes=6 cclen=66 t=26s
[03:49:05] it=13441 colorings=5800 lazy-girth=14873 last: m=88 classes=6 cclen=66 t=27s
[03:49:06] it=13858 colorings=6000 lazy-girth=15259 last: m=88 classes=6 cclen=66 t=28s
[03:49:07] it=14252 colorings=6200 lazy-girth=15616 last: m=88 classes=6 cclen=66 t=28s
[03:49:08] it=14719 colorings=6400 lazy-girth=16127 last: m=88 classes=6 cclen=65 t=29s
[03:49:09] it=15214 colorings=6600 lazy-girth=16661 last: m=96 classes=6 cclen=66 t=30s
[03:49:10] it=15643 colorings=6800 lazy-girth=17059 last: m=80 classes=5 cclen=61 t=31s
[03:49:10] it=15969 colorings=7000 lazy-girth=17252 last: m=96 classes=6 cclen=66 t=32s
[03:49:11] it=16371 colorings=7200 lazy-girth=17585 last: m=88 classes=6 cclen=66 t=33s
[03:49:12] it=16738 colorings=7400 lazy-girth=17842 last: m=88 classes=6 cclen=66 t=33s
[03:49:12] it=17091 colorings=7600 lazy-girth=18066 last: m=88 classes=6 cclen=66 t=34s
[03:49:13] it=17453 colorings=7800 lazy-girth=18282 last: m=88 classes=6 cclen=66 t=35s
[03:49:14] it=17830 colorings=8000 lazy-girth=18531 last: m=88 classes=6 cclen=66 t=36s
[03:49:15] it=18213 colorings=8200 lazy-girth=18799 last: m=88 classes=6 cclen=52 t=36s
[03:49:15] it=18583 colorings=8400 lazy-girth=19127 last: m=88 classes=6 cclen=66 t=37s
[03:49:16] it=18963 colorings=8600 lazy-girth=19435 last: m=88 classes=6 cclen=65 t=38s
[03:49:17] it=19351 colorings=8800 lazy-girth=19827 last: m=88 classes=6 cclen=66 t=39s
[03:49:18] it=19748 colorings=9000 lazy-girth=20208 last: m=88 classes=6 cclen=66 t=40s
[03:49:19] it=20176 colorings=9200 lazy-girth=20716 last: m=88 classes=6 cclen=66 t=40s
[03:49:19] it=20621 colorings=9400 lazy-girth=21273 last: m=96 classes=6 cclen=65 t=41s
[03:49:20] it=20983 colorings=9600 lazy-girth=21587 last: m=88 classes=6 cclen=53 t=42s
[03:49:21] it=21502 colorings=9800 lazy-girth=22167 last: m=88 classes=6 cclen=66 t=43s
[03:49:22] it=21881 colorings=10000 lazy-girth=22469 last: m=88 classes=6 cclen=66 t=43s
[03:49:23] it=22326 colorings=10200 lazy-girth=22899 last: m=88 classes=6 cclen=66 t=44s
[03:49:23] it=22707 colorings=10400 lazy-girth=23165 last: m=88 classes=6 cclen=66 t=45s
[03:49:24] it=23130 colorings=10600 lazy-girth=23500 last: m=88 classes=6 cclen=65 t=46s
[03:49:25] it=23482 colorings=10800 lazy-girth=23709 last: m=88 classes=6 cclen=65 t=47s
[03:49:25] it=23841 colorings=11000 lazy-girth=23936 last: m=88 classes=6 cclen=66 t=47s
[03:49:26] it=24203 colorings=11200 lazy-girth=24171 last: m=88 classes=6 cclen=65 t=48s
[03:49:27] it=24554 colorings=11400 lazy-girth=24410 last: m=80 classes=6 cclen=66 t=48s
[03:49:27] it=24868 colorings=11600 lazy-girth=24577 last: m=88 classes=6 cclen=63 t=49s
[03:49:28] it=25209 colorings=11800 lazy-girth=24767 last: m=80 classes=5 cclen=67 t=50s
[03:49:28] it=25547 colorings=12000 lazy-girth=24949 last: m=88 classes=6 cclen=62 t=50s
[03:49:29] it=25862 colorings=12200 lazy-girth=25108 last: m=88 classes=6 cclen=66 t=51s
[03:49:30] it=26253 colorings=12400 lazy-girth=25506 last: m=88 classes=6 cclen=66 t=52s
[03:49:31] it=26642 colorings=12600 lazy-girth=25879 last: m=88 classes=6 cclen=66 t=52s
[03:49:32] it=27091 colorings=12800 lazy-girth=26318 last: m=112 classes=7 cclen=52 t=53s
[03:49:32] it=27477 colorings=13000 lazy-girth=26625 last: m=88 classes=6 cclen=66 t=54s
[03:49:33] it=27905 colorings=13200 lazy-girth=26983 last: m=88 classes=6 cclen=65 t=55s
[03:49:34] it=28261 colorings=13400 lazy-girth=27200 last: m=88 classes=6 cclen=64 t=55s
[03:49:34] it=28580 colorings=13600 lazy-girth=27350 last: m=88 classes=6 cclen=66 t=56s
[03:49:35] it=28913 colorings=13800 lazy-girth=27537 last: m=96 classes=6 cclen=64 t=57s
[03:49:36] it=29253 colorings=14000 lazy-girth=27745 last: m=104 classes=7 cclen=62 t=57s
[03:49:36] it=29591 colorings=14200 lazy-girth=27939 last: m=96 classes=6 cclen=66 t=58s
[03:49:37] it=29971 colorings=14400 lazy-girth=28188 last: m=88 classes=6 cclen=66 t=59s
[03:49:38] it=30309 colorings=14600 lazy-girth=28379 last: m=88 classes=6 cclen=66 t=59s
[03:49:38] it=30597 colorings=14800 lazy-girth=28496 last: m=88 classes=6 cclen=66 t=60s
[03:49:39] it=30901 colorings=15000 lazy-girth=28646 last: m=88 classes=6 cclen=66 t=60s
[03:49:39] it=31287 colorings=15200 lazy-girth=28996 last: m=88 classes=6 cclen=66 t=61s
[03:49:40] it=31685 colorings=15400 lazy-girth=29335 last: m=88 classes=6 cclen=63 t=62s
[03:49:41] it=32071 colorings=15600 lazy-girth=29632 last: m=80 classes=5 cclen=67 t=63s
[03:49:42] it=32410 colorings=15800 lazy-girth=29834 last: m=88 classes=6 cclen=66 t=63s
[03:49:42] it=32760 colorings=16000 lazy-girth=30062 last: m=96 classes=6 cclen=65 t=64s
[03:49:43] it=33159 colorings=16200 lazy-girth=30353 last: m=96 classes=6 cclen=52 t=65s
[03:49:44] it=33528 colorings=16400 lazy-girth=30598 last: m=88 classes=6 cclen=66 t=65s
[03:49:44] it=33924 colorings=16600 lazy-girth=30857 last: m=88 classes=6 cclen=63 t=66s
[03:49:45] it=34330 colorings=16800 lazy-girth=31133 last: m=88 classes=6 cclen=65 t=67s
[03:49:46] it=34648 colorings=17000 lazy-girth=31299 last: m=88 classes=6 cclen=64 t=67s
[03:49:46] it=34938 colorings=17200 lazy-girth=31424 last: m=88 classes=6 cclen=66 t=68s
[03:49:47] it=35308 colorings=17400 lazy-girth=31700 last: m=104 classes=7 cclen=65 t=69s
[03:49:48] it=35648 colorings=17600 lazy-girth=31918 last: m=88 classes=6 cclen=65 t=69s
[03:49:48] it=35994 colorings=17800 lazy-girth=32144 last: m=96 classes=6 cclen=62 t=70s
[03:49:49] it=36360 colorings=18000 lazy-girth=32397 last: m=88 classes=6 cclen=65 t=71s
[03:49:50] it=36691 colorings=18200 lazy-girth=32596 last: m=88 classes=6 cclen=66 t=71s
[03:49:50] it=37017 colorings=18400 lazy-girth=32793 last: m=104 classes=7 cclen=64 t=72s
[03:49:51] it=37311 colorings=18600 lazy-girth=32921 last: m=88 classes=6 cclen=66 t=72s
[03:49:51] it=37670 colorings=18800 lazy-girth=33147 last: m=88 classes=6 cclen=66 t=73s
[03:49:52] it=38032 colorings=19000 lazy-girth=33369 last: m=88 classes=6 cclen=66 t=74s
[03:49:53] it=38354 colorings=19200 lazy-girth=33538 last: m=88 classes=6 cclen=66 t=74s
[03:49:53] it=38656 colorings=19400 lazy-girth=33671 last: m=96 classes=6 cclen=66 t=75s
[03:49:54] it=39002 colorings=19600 lazy-girth=33851 last: m=88 classes=6 cclen=65 t=75s
[03:49:54] it=39331 colorings=19800 lazy-girth=34039 last: m=80 classes=5 cclen=67 t=76s
[03:49:55] it=39636 colorings=20000 lazy-girth=34206 last: m=80 classes=5 cclen=67 t=77s
[03:49:56] it=39950 colorings=20200 lazy-girth=34377 last: m=96 classes=6 cclen=64 t=77s
[03:49:56] it=40253 colorings=20400 lazy-girth=34525 last: m=88 classes=6 cclen=66 t=78s
[03:49:57] it=40589 colorings=20600 lazy-girth=34725 last: m=80 classes=5 cclen=67 t=78s
[03:49:58] it=40983 colorings=20800 lazy-girth=34995 last: m=96 classes=6 cclen=66 t=79s
[03:49:58] it=41358 colorings=21000 lazy-girth=35253 last: m=88 classes=6 cclen=62 t=80s
[03:49:59] it=41681 colorings=21200 lazy-girth=35427 last: m=88 classes=6 cclen=66 t=81s
[03:50:00] it=41972 colorings=21400 lazy-girth=35558 last: m=88 classes=6 cclen=63 t=81s
[03:50:00] it=42318 colorings=21600 lazy-girth=35762 last: m=80 classes=5 cclen=67 t=82s
[03:50:01] it=42660 colorings=21800 lazy-girth=35986 last: m=96 classes=6 cclen=66 t=83s
[03:50:02] it=43026 colorings=22000 lazy-girth=36211 last: m=88 classes=6 cclen=66 t=83s
[03:50:03] it=43413 colorings=22200 lazy-girth=36475 last: m=88 classes=6 cclen=65 t=84s
[03:50:03] it=43799 colorings=22400 lazy-girth=36729 last: m=88 classes=6 cclen=64 t=85s
[03:50:04] it=44151 colorings=22600 lazy-girth=36952 last: m=88 classes=6 cclen=66 t=86s
[03:50:05] it=44492 colorings=22800 lazy-girth=37148 last: m=88 classes=6 cclen=63 t=86s
[03:50:05] it=44798 colorings=23000 lazy-girth=37295 last: m=96 classes=6 cclen=66 t=87s
[03:50:06] it=45133 colorings=23200 lazy-girth=37492 last: m=80 classes=5 cclen=66 t=88s
[03:50:07] it=45482 colorings=23400 lazy-girth=37706 last: m=88 classes=6 cclen=66 t=88s
[03:50:07] it=45855 colorings=23600 lazy-girth=38001 last: m=96 classes=6 cclen=64 t=89s
[03:50:08] it=46170 colorings=23800 lazy-girth=38200 last: m=88 classes=6 cclen=66 t=90s
[03:50:08] it=46494 colorings=24000 lazy-girth=38385 last: m=88 classes=6 cclen=63 t=90s
[03:50:09] it=46766 colorings=24200 lazy-girth=38460 last: m=96 classes=6 cclen=66 t=91s
[03:50:10] it=47066 colorings=24400 lazy-girth=38572 last: m=96 classes=6 cclen=65 t=92s
[03:50:11] it=47480 colorings=24600 lazy-girth=38859 last: m=88 classes=6 cclen=64 t=92s
[03:50:12] it=47859 colorings=24800 lazy-girth=39117 last: m=104 classes=7 cclen=64 t=93s
[03:50:12] it=48237 colorings=25000 lazy-girth=39349 last: m=88 classes=6 cclen=63 t=94s
[03:50:13] it=48548 colorings=25200 lazy-girth=39499 last: m=88 classes=6 cclen=65 t=95s
[03:50:13] it=48887 colorings=25400 lazy-girth=39695 last: m=88 classes=6 cclen=66 t=95s
[03:50:14] it=49195 colorings=25600 lazy-girth=39847 last: m=88 classes=6 cclen=65 t=96s
[03:50:15] it=49516 colorings=25800 lazy-girth=39996 last: m=96 classes=6 cclen=66 t=96s
[03:50:15] it=49864 colorings=26000 lazy-girth=40196 last: m=96 classes=6 cclen=66 t=97s
[03:50:16] it=50168 colorings=26200 lazy-girth=40332 last: m=88 classes=6 cclen=64 t=98s
[03:50:17] it=50503 colorings=26400 lazy-girth=40502 last: m=80 classes=5 cclen=67 t=98s
[03:50:17] it=50795 colorings=26600 lazy-girth=40639 last: m=96 classes=6 cclen=66 t=99s
[03:50:18] it=51115 colorings=26800 lazy-girth=40797 last: m=88 classes=6 cclen=61 t=100s
[03:50:19] it=51502 colorings=27000 lazy-girth=41061 last: m=96 classes=6 cclen=57 t=101s
[03:50:20] it=51835 colorings=27200 lazy-girth=41243 last: m=104 classes=7 cclen=64 t=101s
[03:50:20] it=52176 colorings=27400 lazy-girth=41451 last: m=88 classes=6 cclen=66 t=102s
[03:50:21] it=52508 colorings=27600 lazy-girth=41623 last: m=88 classes=6 cclen=66 t=103s
[03:50:22] it=52826 colorings=27800 lazy-girth=41771 last: m=96 classes=6 cclen=66 t=103s
[03:50:22] it=53145 colorings=28000 lazy-girth=41934 last: m=80 classes=5 cclen=67 t=104s
[03:50:23] it=53543 colorings=28200 lazy-girth=42204 last: m=88 classes=6 cclen=65 t=105s
[03:50:24] it=53876 colorings=28400 lazy-girth=42372 last: m=88 classes=6 cclen=64 t=105s
[03:50:24] it=54202 colorings=28600 lazy-girth=42553 last: m=88 classes=6 cclen=66 t=106s
[03:50:25] it=54543 colorings=28800 lazy-girth=42744 last: m=88 classes=6 cclen=66 t=107s
[03:50:26] it=54854 colorings=29000 lazy-girth=42904 last: m=88 classes=6 cclen=66 t=107s
[03:50:26] it=55182 colorings=29200 lazy-girth=43087 last: m=88 classes=6 cclen=66 t=108s
[03:50:27] it=55548 colorings=29400 lazy-girth=43312 last: m=88 classes=6 cclen=64 t=109s
[03:50:28] it=55873 colorings=29600 lazy-girth=43474 last: m=88 classes=6 cclen=66 t=109s
[03:50:28] it=56208 colorings=29800 lazy-girth=43667 last: m=88 classes=6 cclen=66 t=110s
[03:50:29] it=56523 colorings=30000 lazy-girth=43830 last: m=88 classes=6 cclen=65 t=111s
[03:50:30] it=56849 colorings=30200 lazy-girth=44005 last: m=88 classes=6 cclen=66 t=112s
[03:50:31] it=57183 colorings=30400 lazy-girth=44192 last: m=88 classes=6 cclen=63 t=112s
[03:50:31] it=57523 colorings=30600 lazy-girth=44388 last: m=88 classes=6 cclen=59 t=113s
[03:50:32] it=57842 colorings=30800 lazy-girth=44538 last: m=88 classes=6 cclen=65 t=113s
[03:50:32] it=58163 colorings=31000 lazy-girth=44707 last: m=88 classes=6 cclen=66 t=114s
[03:50:33] it=58520 colorings=31200 lazy-girth=44902 last: m=88 classes=6 cclen=66 t=115s
[03:50:34] it=58828 colorings=31400 lazy-girth=45054 last: m=88 classes=6 cclen=56 t=115s
[03:50:34] it=59161 colorings=31600 lazy-girth=45233 last: m=96 classes=6 cclen=66 t=116s
[03:50:35] it=59489 colorings=31800 lazy-girth=45389 last: m=80 classes=5 cclen=67 t=117s
[03:50:36] it=59864 colorings=32000 lazy-girth=45596 last: m=88 classes=6 cclen=64 t=118s
[03:50:37] it=60176 colorings=32200 lazy-girth=45753 last: m=104 classes=7 cclen=65 t=118s
[03:50:37] it=60530 colorings=32400 lazy-girth=45978 last: m=88 classes=6 cclen=65 t=119s
[03:50:38] it=60812 colorings=32600 lazy-girth=46108 last: m=88 classes=6 cclen=65 t=120s
[03:50:39] it=61094 colorings=32800 lazy-girth=46204 last: m=88 classes=6 cclen=66 t=120s
[03:50:40] it=61453 colorings=33000 lazy-girth=46386 last: m=88 classes=6 cclen=63 t=121s
[03:50:40] it=61778 colorings=33200 lazy-girth=46546 last: m=88 classes=6 cclen=64 t=122s
[03:50:41] it=62122 colorings=33400 lazy-girth=46748 last: m=104 classes=7 cclen=65 t=123s
[03:50:42] it=62468 colorings=33600 lazy-girth=46929 last: m=104 classes=7 cclen=59 t=123s
[03:50:42] it=62794 colorings=33800 lazy-girth=47091 last: m=88 classes=6 cclen=58 t=124s
[03:50:43] it=63130 colorings=34000 lazy-girth=47275 last: m=88 classes=6 cclen=65 t=125s
[03:50:44] it=63467 colorings=34200 lazy-girth=47427 last: m=88 classes=6 cclen=64 t=125s
[03:50:45] it=63823 colorings=34400 lazy-girth=47635 last: m=88 classes=6 cclen=66 t=126s
[03:50:45] it=64119 colorings=34600 lazy-girth=47764 last: m=88 classes=6 cclen=65 t=127s
[03:50:46] it=64425 colorings=34800 lazy-girth=47894 last: m=88 classes=6 cclen=65 t=127s
[03:50:47] it=64745 colorings=35000 lazy-girth=48057 last: m=88 classes=6 cclen=66 t=128s
[03:50:47] it=65058 colorings=35200 lazy-girth=48206 last: m=104 classes=7 cclen=65 t=129s
[03:50:48] it=65392 colorings=35400 lazy-girth=48392 last: m=88 classes=6 cclen=66 t=130s
[03:50:49] it=65745 colorings=35600 lazy-girth=48592 last: m=88 classes=6 cclen=66 t=130s
[03:50:50] it=66078 colorings=35800 lazy-girth=48755 last: m=88 classes=6 cclen=66 t=131s
[03:50:50] it=66356 colorings=36000 lazy-girth=48860 last: m=88 classes=6 cclen=66 t=132s
[03:50:51] it=66669 colorings=36200 lazy-girth=49013 last: m=96 classes=6 cclen=66 t=133s
[03:50:52] it=67036 colorings=36400 lazy-girth=49239 last: m=88 classes=6 cclen=66 t=134s
[03:50:53] it=67344 colorings=36600 lazy-girth=49390 last: m=88 classes=6 cclen=64 t=134s
[03:50:53] it=67643 colorings=36800 lazy-girth=49536 last: m=88 classes=6 cclen=65 t=135s
[03:50:54] it=67926 colorings=37000 lazy-girth=49660 last: m=88 classes=6 cclen=66 t=136s
[03:50:55] it=68233 colorings=37200 lazy-girth=49808 last: m=88 classes=6 cclen=66 t=137s
[03:50:56] it=68526 colorings=37400 lazy-girth=49929 last: m=88 classes=6 cclen=66 t=137s
[03:50:57] it=68929 colorings=37600 lazy-girth=50249 last: m=104 classes=7 cclen=58 t=138s
[03:50:58] it=69380 colorings=37800 lazy-girth=50709 last: m=96 classes=6 cclen=66 t=139s
[03:50:59] it=69720 colorings=38000 lazy-girth=50906 last: m=96 classes=6 cclen=66 t=140s
[03:51:00] it=70155 colorings=38200 lazy-girth=51204 last: m=88 classes=6 cclen=63 t=141s
[03:51:00] it=70462 colorings=38400 lazy-girth=51398 last: m=88 classes=6 cclen=66 t=142s
[03:51:01] it=70765 colorings=38600 lazy-girth=51557 last: m=96 classes=6 cclen=55 t=143s
[03:51:02] it=71082 colorings=38800 lazy-girth=51756 last: m=96 classes=6 cclen=57 t=143s
[03:51:02] it=71426 colorings=39000 lazy-girth=51952 last: m=88 classes=6 cclen=65 t=144s
[03:51:03] it=71849 colorings=39200 lazy-girth=52345 last: m=88 classes=6 cclen=66 t=145s
[03:51:04] it=72285 colorings=39400 lazy-girth=52763 last: m=104 classes=7 cclen=65 t=146s
[03:51:06] it=72728 colorings=39600 lazy-girth=53215 last: m=88 classes=6 cclen=66 t=147s
[03:51:07] it=73264 colorings=39800 lazy-girth=53738 last: m=88 classes=6 cclen=66 t=149s
[03:51:08] it=73669 colorings=40000 lazy-girth=54068 last: m=96 classes=6 cclen=65 t=150s
[03:51:09] it=74022 colorings=40200 lazy-girth=54322 last: m=88 classes=6 cclen=66 t=150s
[03:51:10] it=74381 colorings=40400 lazy-girth=54554 last: m=104 classes=7 cclen=58 t=151s
[03:51:10] it=74733 colorings=40600 lazy-girth=54797 last: m=88 classes=6 cclen=66 t=152s
[03:51:11] it=75081 colorings=40800 lazy-girth=55010 last: m=88 classes=6 cclen=66 t=153s
[03:51:12] it=75481 colorings=41000 lazy-girth=55292 last: m=96 classes=6 cclen=66 t=154s
[03:51:13] it=75864 colorings=41200 lazy-girth=55524 last: m=80 classes=5 cclen=66 t=155s
[03:51:14] it=76282 colorings=41400 lazy-girth=55808 last: m=88 classes=6 cclen=65 t=156s
[03:51:15] it=76675 colorings=41600 lazy-girth=56129 last: m=88 classes=6 cclen=66 t=156s
[03:51:16] it=77042 colorings=41800 lazy-girth=56409 last: m=88 classes=6 cclen=61 t=157s
[03:51:16] it=77379 colorings=42000 lazy-girth=56605 last: m=88 classes=6 cclen=66 t=158s
[03:51:17] it=77748 colorings=42200 lazy-girth=56848 last: m=88 classes=6 cclen=66 t=159s
[03:51:18] it=78128 colorings=42400 lazy-girth=57076 last: m=88 classes=6 cclen=66 t=159s
[03:51:18] it=78441 colorings=42600 lazy-girth=57230 last: m=80 classes=5 cclen=67 t=160s
[03:51:19] it=78692 colorings=42800 lazy-girth=57309 last: m=80 classes=5 cclen=67 t=161s
[03:51:20] it=79032 colorings=43000 lazy-girth=57481 last: m=88 classes=6 cclen=66 t=161s
[03:51:20] it=79333 colorings=43200 lazy-girth=57616 last: m=96 classes=6 cclen=65 t=162s
[03:51:21] it=79745 colorings=43400 lazy-girth=57912 last: m=96 classes=6 cclen=66 t=163s
[03:51:22] it=80110 colorings=43600 lazy-girth=58195 last: m=88 classes=6 cclen=66 t=164s
[03:51:23] it=80580 colorings=43800 lazy-girth=58651 last: m=88 classes=6 cclen=64 t=165s
[03:51:24] it=80905 colorings=44000 lazy-girth=58831 last: m=88 classes=6 cclen=65 t=165s
[03:51:24] it=81271 colorings=44200 lazy-girth=59037 last: m=80 classes=5 cclen=66 t=166s
[03:51:25] it=81613 colorings=44400 lazy-girth=59251 last: m=88 classes=6 cclen=65 t=167s
[03:51:26] it=81888 colorings=44600 lazy-girth=59352 last: m=104 classes=7 cclen=57 t=168s
[03:51:26] it=82158 colorings=44800 lazy-girth=59441 last: m=88 classes=6 cclen=58 t=168s
[03:51:28] it=82616 colorings=45000 lazy-girth=59812 last: m=96 classes=6 cclen=66 t=169s
[03:51:28] it=83022 colorings=45200 lazy-girth=60098 last: m=88 classes=6 cclen=66 t=170s
[03:51:29] it=83401 colorings=45400 lazy-girth=60343 last: m=96 classes=6 cclen=65 t=171s
[03:51:30] it=83791 colorings=45600 lazy-girth=60587 last: m=88 classes=6 cclen=60 t=172s
[03:51:31] it=84168 colorings=45800 lazy-girth=60810 last: m=88 classes=6 cclen=65 t=173s
[03:51:32] it=84467 colorings=46000 lazy-girth=60934 last: m=88 classes=6 cclen=66 t=173s
[03:51:32] it=84842 colorings=46200 lazy-girth=61175 last: m=88 classes=6 cclen=65 t=174s
[03:51:33] it=85206 colorings=46400 lazy-girth=61404 last: m=104 classes=7 cclen=59 t=175s
[03:51:34] it=85613 colorings=46600 lazy-girth=61693 last: m=104 classes=7 cclen=64 t=176s
[03:51:35] it=86052 colorings=46800 lazy-girth=62033 last: m=88 classes=6 cclen=66 t=177s
[03:51:36] it=86395 colorings=47000 lazy-girth=62230 last: m=88 classes=6 cclen=66 t=177s
[03:51:36] it=86738 colorings=47200 lazy-girth=62403 last: m=88 classes=6 cclen=64 t=178s
[03:51:37] it=87063 colorings=47400 lazy-girth=62597 last: m=88 classes=6 cclen=66 t=179s
[03:51:38] it=87358 colorings=47600 lazy-girth=62769 last: m=88 classes=6 cclen=66 t=179s
[03:51:38] it=87644 colorings=47800 lazy-girth=62930 last: m=88 classes=6 cclen=64 t=180s
[03:51:39] it=87889 colorings=48000 lazy-girth=62999 last: m=88 classes=6 cclen=65 t=180s
[03:51:39] it=88226 colorings=48200 lazy-girth=63206 last: m=88 classes=6 cclen=66 t=181s
[03:51:40] it=88526 colorings=48400 lazy-girth=63348 last: m=88 classes=6 cclen=64 t=182s
[03:51:41] it=88825 colorings=48600 lazy-girth=63504 last: m=88 classes=6 cclen=66 t=182s
[03:51:41] it=89132 colorings=48800 lazy-girth=63649 last: m=88 classes=6 cclen=66 t=183s
[03:51:42] it=89448 colorings=49000 lazy-girth=63827 last: m=88 classes=6 cclen=66 t=184s
[03:51:43] it=89773 colorings=49200 lazy-girth=64004 last: m=88 classes=6 cclen=66 t=184s
[03:51:44] it=90090 colorings=49400 lazy-girth=64167 last: m=88 classes=6 cclen=65 t=186s
[03:51:45] it=90394 colorings=49600 lazy-girth=64305 last: m=88 classes=6 cclen=64 t=187s
[03:51:46] it=90739 colorings=49800 lazy-girth=64513 last: m=88 classes=6 cclen=66 t=187s
[03:51:46] it=91038 colorings=50000 lazy-girth=64652 last: m=88 classes=6 cclen=66 t=188s
[03:51:47] it=91313 colorings=50200 lazy-girth=64736 last: m=88 classes=6 cclen=65 t=189s
[03:51:48] it=91615 colorings=50400 lazy-girth=64871 last: m=88 classes=6 cclen=66 t=189s
[03:51:48] it=91946 colorings=50600 lazy-girth=65055 last: m=88 classes=6 cclen=65 t=190s
[03:51:49] it=92218 colorings=50800 lazy-girth=65160 last: m=88 classes=6 cclen=66 t=191s
[03:51:49] it=92515 colorings=51000 lazy-girth=65287 last: m=88 classes=6 cclen=65 t=191s
[03:51:50] it=92811 colorings=51200 lazy-girth=65413 last: m=88 classes=6 cclen=65 t=192s
[03:51:51] it=93131 colorings=51400 lazy-girth=65572 last: m=88 classes=6 cclen=66 t=192s
[03:51:51] it=93430 colorings=51600 lazy-girth=65697 last: m=104 classes=7 cclen=63 t=193s
[03:51:52] it=93743 colorings=51800 lazy-girth=65835 last: m=88 classes=6 cclen=64 t=194s
[03:51:53] it=94019 colorings=52000 lazy-girth=65941 last: m=88 classes=6 cclen=66 t=195s
[03:51:54] it=94382 colorings=52200 lazy-girth=66165 last: m=88 classes=6 cclen=65 t=195s
[03:51:54] it=94648 colorings=52400 lazy-girth=66261 last: m=88 classes=6 cclen=66 t=196s
[03:51:55] it=94943 colorings=52600 lazy-girth=66375 last: m=88 classes=6 cclen=65 t=197s
[03:51:56] it=95262 colorings=52800 lazy-girth=66521 last: m=96 classes=6 cclen=60 t=197s
[03:51:56] it=95593 colorings=53000 lazy-girth=66665 last: m=88 classes=6 cclen=65 t=198s
[03:51:57] it=95896 colorings=53200 lazy-girth=66788 last: m=88 classes=6 cclen=66 t=199s
[03:51:58] it=96277 colorings=53400 lazy-girth=67013 last: m=88 classes=6 cclen=66 t=200s
[03:51:58] it=96516 colorings=53600 lazy-girth=67056 last: m=88 classes=6 cclen=66 t=200s
[03:51:59] it=96860 colorings=53800 lazy-girth=67219 last: m=88 classes=6 cclen=66 t=201s
[03:52:00] it=97193 colorings=54000 lazy-girth=67385 last: m=88 classes=6 cclen=66 t=202s
[03:52:01] it=97513 colorings=54200 lazy-girth=67538 last: m=88 classes=6 cclen=66 t=203s
[03:52:01] it=97804 colorings=54400 lazy-girth=67645 last: m=88 classes=6 cclen=66 t=203s
[03:52:02] it=98178 colorings=54600 lazy-girth=67850 last: m=88 classes=6 cclen=65 t=204s
[03:52:03] it=98525 colorings=54800 lazy-girth=68042 last: m=88 classes=6 cclen=65 t=205s
[03:52:04] it=98858 colorings=55000 lazy-girth=68207 last: m=88 classes=6 cclen=62 t=205s
[03:52:04] it=99176 colorings=55200 lazy-girth=68363 last: m=88 classes=6 cclen=64 t=206s
[03:52:05] it=99551 colorings=55400 lazy-girth=68581 last: m=88 classes=6 cclen=66 t=207s
[03:52:06] it=99877 colorings=55600 lazy-girth=68747 last: m=88 classes=6 cclen=65 t=208s
[03:52:07] it=100246 colorings=55800 lazy-girth=68964 last: m=88 classes=6 cclen=66 t=208s
[03:52:07] it=100593 colorings=56000 lazy-girth=69171 last: m=88 classes=6 cclen=64 t=209s
[03:52:08] it=100923 colorings=56200 lazy-girth=69342 last: m=88 classes=6 cclen=66 t=210s
[03:52:09] it=101200 colorings=56400 lazy-girth=69434 last: m=88 classes=6 cclen=66 t=210s
[03:52:09] it=101488 colorings=56600 lazy-girth=69545 last: m=88 classes=6 cclen=66 t=211s
[03:52:10] it=101798 colorings=56800 lazy-girth=69690 last: m=88 classes=6 cclen=66 t=212s
[03:52:10] it=102110 colorings=57000 lazy-girth=69830 last: m=88 classes=6 cclen=66 t=212s
[03:52:11] it=102414 colorings=57200 lazy-girth=69980 last: m=88 classes=6 cclen=65 t=213s
[03:52:12] it=102748 colorings=57400 lazy-girth=70167 last: m=88 classes=6 cclen=65 t=214s
[03:52:13] it=103048 colorings=57600 lazy-girth=70325 last: m=88 classes=6 cclen=66 t=214s
[03:52:13] it=103344 colorings=57800 lazy-girth=70452 last: m=88 classes=6 cclen=66 t=215s
[03:52:14] it=103654 colorings=58000 lazy-girth=70581 last: m=96 classes=6 cclen=64 t=216s
[03:52:15] it=103957 colorings=58200 lazy-girth=70709 last: m=88 classes=6 cclen=65 t=217s
[03:52:16] it=104293 colorings=58400 lazy-girth=70859 last: m=88 classes=6 cclen=65 t=218s
[03:52:16] it=104557 colorings=58600 lazy-girth=70928 last: m=88 classes=6 cclen=66 t=218s
[03:52:17] it=104933 colorings=58800 lazy-girth=71147 last: m=88 classes=6 cclen=65 t=219s
[03:52:18] it=105336 colorings=59000 lazy-girth=71388 last: m=88 classes=6 cclen=66 t=220s
[03:52:19] it=105633 colorings=59200 lazy-girth=71493 last: m=96 classes=6 cclen=57 t=221s
[03:52:20] it=105911 colorings=59400 lazy-girth=71581 last: m=88 classes=6 cclen=62 t=221s
[03:52:20] it=106129 colorings=59600 lazy-girth=71599 last: m=88 classes=6 cclen=66 t=222s
[03:52:21] it=106423 colorings=59800 lazy-girth=71693 last: m=80 classes=5 cclen=67 t=222s
[03:52:22] it=106862 colorings=60000 lazy-girth=71980 last: m=88 classes=6 cclen=61 t=224s
[03:52:23] it=107143 colorings=60200 lazy-girth=72084 last: m=96 classes=6 cclen=66 t=224s
[03:52:23] it=107420 colorings=60400 lazy-girth=72182 last: m=88 classes=6 cclen=66 t=225s
[03:52:24] it=107709 colorings=60600 lazy-girth=72291 last: m=88 classes=6 cclen=66 t=226s
[03:52:25] it=107960 colorings=60800 lazy-girth=72355 last: m=88 classes=6 cclen=66 t=227s
[03:52:26] it=108301 colorings=61000 lazy-girth=72578 last: m=96 classes=6 cclen=66 t=228s
[03:52:27] it=108682 colorings=61200 lazy-girth=72918 last: m=88 classes=6 cclen=63 t=229s
[03:52:28] it=108987 colorings=61400 lazy-girth=73041 last: m=88 classes=6 cclen=66 t=229s
[03:52:28] it=109366 colorings=61600 lazy-girth=73356 last: m=88 classes=6 cclen=66 t=230s
[03:52:29] it=109697 colorings=61800 lazy-girth=73549 last: m=88 classes=6 cclen=63 t=231s
[03:52:29] it=109973 colorings=62000 lazy-girth=73637 last: m=80 classes=5 cclen=66 t=231s
[03:52:30] it=110331 colorings=62200 lazy-girth=73822 last: m=88 classes=6 cclen=66 t=232s
[03:52:31] it=110582 colorings=62400 lazy-girth=73877 last: m=88 classes=6 cclen=62 t=232s
[03:52:31] it=110975 colorings=62600 lazy-girth=74137 last: m=88 classes=6 cclen=64 t=233s
[03:52:32] it=111368 colorings=62800 lazy-girth=74380 last: m=96 classes=6 cclen=66 t=234s
[03:52:33] it=111796 colorings=63000 lazy-girth=74687 last: m=88 classes=6 cclen=66 t=235s
[03:52:34] it=112097 colorings=63200 lazy-girth=74829 last: m=88 classes=6 cclen=66 t=236s
[03:52:35] it=112438 colorings=63400 lazy-girth=74998 last: m=96 classes=6 cclen=65 t=236s
[03:52:35] it=112686 colorings=63600 lazy-girth=75066 last: m=88 classes=6 cclen=66 t=237s
[03:52:36] it=113041 colorings=63800 lazy-girth=75288 last: m=88 classes=6 cclen=64 t=238s
[03:52:36] it=113310 colorings=64000 lazy-girth=75407 last: m=88 classes=6 cclen=66 t=238s
[03:52:37] it=113513 colorings=64200 lazy-girth=75413 last: m=80 classes=5 cclen=65 t=238s
[03:52:37] it=113734 colorings=64400 lazy-girth=75455 last: m=80 classes=5 cclen=67 t=239s
[03:52:37] it=113953 colorings=64600 lazy-girth=75493 last: m=88 classes=6 cclen=65 t=239s
[03:52:38] it=114177 colorings=64800 lazy-girth=75541 last: m=88 classes=6 cclen=66 t=240s
[03:52:39] it=114512 colorings=65000 lazy-girth=75749 last: m=88 classes=6 cclen=66 t=240s
[03:52:39] it=114819 colorings=65200 lazy-girth=75889 last: m=88 classes=6 cclen=66 t=241s
[03:52:40] it=115055 colorings=65400 lazy-girth=75931 last: m=80 classes=5 cclen=62 t=241s
[03:52:40] it=115376 colorings=65600 lazy-girth=76089 last: m=88 classes=6 cclen=64 t=242s
[03:52:41] it=115703 colorings=65800 lazy-girth=76283 last: m=96 classes=6 cclen=57 t=243s
[03:52:42] it=116052 colorings=66000 lazy-girth=76487 last: m=88 classes=6 cclen=65 t=244s
[03:52:42] it=116258 colorings=66200 lazy-girth=76499 last: m=80 classes=5 cclen=66 t=244s
[03:52:43] it=116473 colorings=66400 lazy-girth=76529 last: m=88 classes=6 cclen=66 t=244s
[03:52:43] it=116701 colorings=66600 lazy-girth=76585 last: m=88 classes=6 cclen=65 t=245s
[03:52:43] it=116932 colorings=66800 lazy-girth=76647 last: m=88 classes=6 cclen=66 t=245s
[03:52:44] it=117217 colorings=67000 lazy-girth=76793 last: m=88 classes=6 cclen=66 t=246s
[03:52:45] it=117529 colorings=67200 lazy-girth=76962 last: m=88 classes=6 cclen=66 t=246s
[03:52:45] it=117770 colorings=67400 lazy-girth=77006 last: m=88 classes=6 cclen=66 t=247s
[03:52:45] it=118018 colorings=67600 lazy-girth=77091 last: m=96 classes=6 cclen=66 t=247s
[03:52:46] it=118314 colorings=67800 lazy-girth=77220 last: m=88 classes=6 cclen=66 t=248s
[03:52:47] it=118627 colorings=68000 lazy-girth=77356 last: m=88 classes=6 cclen=65 t=248s
[03:52:47] it=118884 colorings=68200 lazy-girth=77439 last: m=80 classes=5 cclen=65 t=249s
[03:52:48] it=119224 colorings=68400 lazy-girth=77632 last: m=96 classes=6 cclen=62 t=250s
[03:52:48] it=119502 colorings=68600 lazy-girth=77730 last: m=88 classes=6 cclen=66 t=250s
[03:52:49] it=119720 colorings=68800 lazy-girth=77749 last: m=96 classes=6 cclen=66 t=250s
[03:52:49] it=119961 colorings=69000 lazy-girth=77799 last: m=88 classes=6 cclen=65 t=251s
[03:52:50] it=120282 colorings=69200 lazy-girth=77958 last: m=96 classes=6 cclen=66 t=251s
[03:52:50] it=120577 colorings=69400 lazy-girth=78148 last: m=88 classes=6 cclen=66 t=252s
[03:52:51] it=120858 colorings=69600 lazy-girth=78244 last: m=96 classes=6 cclen=59 t=253s
[03:52:52] it=121277 colorings=69800 lazy-girth=78541 last: m=88 classes=6 cclen=66 t=253s
[03:52:52] it=121592 colorings=70000 lazy-girth=78676 last: m=80 classes=5 cclen=66 t=254s
[03:52:53] it=121981 colorings=70200 lazy-girth=78912 last: m=88 classes=6 cclen=66 t=255s
[03:52:54] it=122232 colorings=70400 lazy-girth=78974 last: m=88 classes=6 cclen=64 t=255s
[03:52:54] it=122487 colorings=70600 lazy-girth=79055 last: m=88 classes=6 cclen=66 t=256s
[03:52:55] it=122780 colorings=70800 lazy-girth=79170 last: m=88 classes=6 cclen=66 t=256s
[03:52:55] it=123060 colorings=71000 lazy-girth=79269 last: m=88 classes=6 cclen=62 t=257s
[03:52:56] it=123343 colorings=71200 lazy-girth=79380 last: m=88 classes=6 cclen=66 t=257s
[03:52:56] it=123695 colorings=71400 lazy-girth=79584 last: m=88 classes=6 cclen=65 t=258s
[03:52:57] it=124046 colorings=71600 lazy-girth=79795 last: m=80 classes=5 cclen=67 t=259s
[03:52:58] it=124336 colorings=71800 lazy-girth=79900 last: m=88 classes=6 cclen=66 t=259s
[03:52:58] it=124640 colorings=72000 lazy-girth=80037 last: m=96 classes=6 cclen=64 t=260s
[03:52:59] it=124911 colorings=72200 lazy-girth=80132 last: m=88 classes=6 cclen=66 t=260s
[03:52:59] it=125131 colorings=72400 lazy-girth=80152 last: m=96 classes=6 cclen=66 t=261s
[03:53:00] it=125361 colorings=72600 lazy-girth=80186 last: m=80 classes=5 cclen=67 t=261s
[03:53:01] it=125804 colorings=72800 lazy-girth=80526 last: m=104 classes=7 cclen=58 t=262s
[03:53:01] it=126060 colorings=73000 lazy-girth=80598 last: m=88 classes=6 cclen=63 t=263s
[03:53:02] it=126407 colorings=73200 lazy-girth=80803 last: m=88 classes=6 cclen=66 t=264s
[03:53:03] it=126688 colorings=73400 lazy-girth=80915 last: m=96 classes=6 cclen=64 t=264s
[03:53:03] it=126989 colorings=73600 lazy-girth=81039 last: m=88 classes=6 cclen=66 t=265s
[03:53:04] it=127223 colorings=73800 lazy-girth=81079 last: m=104 classes=7 cclen=63 t=265s
[03:53:04] it=127487 colorings=74000 lazy-girth=81179 last: m=96 classes=6 cclen=66 t=266s
[03:53:05] it=127791 colorings=74200 lazy-girth=81307 last: m=88 classes=6 cclen=65 t=266s
[03:53:05] it=128046 colorings=74400 lazy-girth=81376 last: m=96 classes=6 cclen=65 t=267s
[03:53:06] it=128359 colorings=74600 lazy-girth=81497 last: m=88 classes=6 cclen=66 t=267s
[03:53:06] it=128672 colorings=74800 lazy-girth=81649 last: m=88 classes=6 cclen=65 t=268s
[03:53:07] it=128952 colorings=75000 lazy-girth=81747 last: m=96 classes=6 cclen=62 t=269s
[03:53:07] it=129193 colorings=75200 lazy-girth=81795 last: m=80 classes=5 cclen=66 t=269s
[03:53:08] it=129495 colorings=75400 lazy-girth=81904 last: m=88 classes=6 cclen=66 t=270s
[03:53:09] it=129731 colorings=75600 lazy-girth=81944 last: m=80 classes=5 cclen=67 t=270s
[03:53:09] it=129963 colorings=75800 lazy-girth=81976 last: m=88 classes=6 cclen=62 t=271s
[03:53:09] it=130163 colorings=76000 lazy-girth=81976 last: m=88 classes=6 cclen=66 t=271s
[03:53:10] it=130363 colorings=76200 lazy-girth=81976 last: m=88 classes=6 cclen=66 t=272s
[03:53:10] it=130642 colorings=76400 lazy-girth=82055 last: m=88 classes=6 cclen=66 t=272s
[03:53:11] it=130913 colorings=76600 lazy-girth=82126 last: m=88 classes=6 cclen=66 t=272s
[03:53:11] it=131178 colorings=76800 lazy-girth=82191 last: m=88 classes=6 cclen=66 t=273s
[03:53:12] it=131504 colorings=77000 lazy-girth=82345 last: m=96 classes=6 cclen=66 t=274s
[03:53:13] it=131786 colorings=77200 lazy-girth=82441 last: m=104 classes=7 cclen=65 t=274s
[03:53:13] it=132124 colorings=77400 lazy-girth=82610 last: m=88 classes=6 cclen=66 t=275s
[03:53:14] it=132398 colorings=77600 lazy-girth=82705 last: m=88 classes=6 cclen=63 t=276s
[03:53:14] it=132604 colorings=77800 lazy-girth=82711 last: m=88 classes=6 cclen=66 t=276s
[03:53:15] it=132815 colorings=78000 lazy-girth=82722 last: m=88 classes=6 cclen=66 t=276s
[03:53:15] it=133018 colorings=78200 lazy-girth=82725 last: m=88 classes=6 cclen=66 t=277s
[03:53:15] it=133221 colorings=78400 lazy-girth=82728 last: m=88 classes=6 cclen=66 t=277s
[03:53:16] it=133562 colorings=78600 lazy-girth=82881 last: m=96 classes=6 cclen=66 t=278s
[03:53:17] it=133917 colorings=78800 lazy-girth=83080 last: m=88 classes=6 cclen=64 t=279s
[03:53:18] it=134264 colorings=79000 lazy-girth=83252 last: m=88 classes=6 cclen=66 t=280s
[03:53:19] it=134715 colorings=79200 lazy-girth=83559 last: m=88 classes=6 cclen=65 t=281s
[03:53:20] it=135253 colorings=79400 lazy-girth=83978 last: m=88 classes=6 cclen=65 t=282s
[03:53:21] it=135586 colorings=79600 lazy-girth=84144 last: m=88 classes=6 cclen=66 t=283s
[03:53:22] it=135924 colorings=79800 lazy-girth=84364 last: m=96 classes=6 cclen=66 t=283s
[03:53:23] it=136278 colorings=80000 lazy-girth=84602 last: m=80 classes=5 cclen=65 t=284s
[03:53:23] it=136628 colorings=80200 lazy-girth=84827 last: m=104 classes=7 cclen=62 t=285s
[03:53:24] it=136956 colorings=80400 lazy-girth=85056 last: m=96 classes=6 cclen=66 t=286s
[03:53:25] it=137312 colorings=80600 lazy-girth=85294 last: m=88 classes=6 cclen=66 t=287s
[03:53:25] it=137605 colorings=80800 lazy-girth=85439 last: m=88 classes=6 cclen=66 t=287s
[03:53:26] it=137898 colorings=81000 lazy-girth=85566 last: m=88 classes=6 cclen=66 t=288s
[03:53:26] it=138122 colorings=81200 lazy-girth=85598 last: m=88 classes=6 cclen=66 t=288s
[03:53:27] it=138435 colorings=81400 lazy-girth=85735 last: m=96 classes=6 cclen=64 t=289s
[03:53:28] it=138831 colorings=81600 lazy-girth=85976 last: m=88 classes=6 cclen=64 t=290s
[03:53:29] it=139146 colorings=81800 lazy-girth=86120 last: m=88 classes=6 cclen=66 t=290s
[03:53:29] it=139387 colorings=82000 lazy-girth=86169 last: m=88 classes=6 cclen=66 t=291s
[03:53:30] it=139736 colorings=82200 lazy-girth=86445 last: m=104 classes=7 cclen=60 t=292s
[03:53:30] it=140015 colorings=82400 lazy-girth=86560 last: m=104 classes=7 cclen=60 t=292s
[03:53:31] it=140378 colorings=82600 lazy-girth=86810 last: m=96 classes=6 cclen=66 t=293s
[03:53:32] it=140676 colorings=82800 lazy-girth=86941 last: m=88 classes=6 cclen=66 t=294s
[03:53:33] it=140976 colorings=83000 lazy-girth=87095 last: m=104 classes=7 cclen=65 t=294s
[03:53:34] it=141387 colorings=83200 lazy-girth=87377 last: m=88 classes=6 cclen=66 t=295s
[03:53:34] it=141743 colorings=83400 lazy-girth=87597 last: m=88 classes=6 cclen=66 t=296s
[03:53:35] it=142040 colorings=83600 lazy-girth=87749 last: m=88 classes=6 cclen=66 t=297s
[03:53:36] it=142327 colorings=83800 lazy-girth=87900 last: m=88 classes=6 cclen=66 t=297s
[03:53:36] it=142583 colorings=84000 lazy-girth=88005 last: m=88 classes=6 cclen=65 t=298s
[03:53:37] it=143001 colorings=84200 lazy-girth=88332 last: m=88 classes=6 cclen=66 t=299s
[03:53:38] it=143394 colorings=84400 lazy-girth=88624 last: m=88 classes=6 cclen=64 t=300s
[03:53:39] it=143781 colorings=84600 lazy-girth=88925 last: m=88 classes=6 cclen=66 t=301s
[03:53:39] it=144057 colorings=84800 lazy-girth=89048 last: m=88 classes=6 cclen=66 t=301s
[03:53:40] it=144312 colorings=85000 lazy-girth=89127 last: m=88 classes=6 cclen=66 t=302s
[03:53:41] it=144656 colorings=85200 lazy-girth=89357 last: m=88 classes=6 cclen=65 t=302s
[03:53:41] it=145031 colorings=85400 lazy-girth=89600 last: m=88 classes=6 cclen=66 t=303s
[03:53:42] it=145343 colorings=85600 lazy-girth=89780 last: m=88 classes=6 cclen=66 t=304s
[03:53:43] it=145697 colorings=85800 lazy-girth=90022 last: m=88 classes=6 cclen=66 t=304s
[03:53:43] it=146054 colorings=86000 lazy-girth=90257 last: m=88 classes=6 cclen=65 t=305s
[03:53:44] it=146375 colorings=86200 lazy-girth=90430 last: m=88 classes=6 cclen=65 t=306s
[03:53:45] it=146698 colorings=86400 lazy-girth=90603 last: m=88 classes=6 cclen=66 t=306s
[03:53:45] it=146996 colorings=86600 lazy-girth=90735 last: m=88 classes=6 cclen=65 t=307s
[03:53:46] it=147294 colorings=86800 lazy-girth=90874 last: m=88 classes=6 cclen=65 t=308s
[03:53:46] it=147586 colorings=87000 lazy-girth=90994 last: m=88 classes=6 cclen=65 t=308s
[03:53:50] it=147906 colorings=87200 lazy-girth=91160 last: m=104 classes=7 cclen=65 t=312s
[03:53:51] it=148186 colorings=87400 lazy-girth=91277 last: m=104 classes=7 cclen=65 t=312s
[03:53:51] it=148471 colorings=87600 lazy-girth=91383 last: m=88 classes=6 cclen=66 t=313s
[03:53:52] it=148770 colorings=87800 lazy-girth=91523 last: m=104 classes=7 cclen=58 t=314s
[03:53:53] it=149072 colorings=88000 lazy-girth=91659 last: m=88 classes=6 cclen=66 t=314s
[03:53:54] it=149344 colorings=88200 lazy-girth=91748 last: m=88 classes=6 cclen=66 t=315s
[03:53:55] it=149684 colorings=88400 lazy-girth=91948 last: m=88 classes=6 cclen=66 t=316s
[03:53:55] it=150001 colorings=88600 lazy-girth=92110 last: m=88 classes=6 cclen=66 t=317s
[03:53:56] it=150362 colorings=88800 lazy-girth=92320 last: m=88 classes=6 cclen=66 t=318s
[03:53:57] it=150692 colorings=89000 lazy-girth=92495 last: m=104 classes=7 cclen=64 t=318s
[03:53:58] it=151077 colorings=89200 lazy-girth=92739 last: m=88 classes=6 cclen=66 t=319s
[03:53:58] it=151383 colorings=89400 lazy-girth=92885 last: m=88 classes=6 cclen=66 t=320s
[03:53:59] it=151745 colorings=89600 lazy-girth=93126 last: m=88 classes=6 cclen=66 t=321s
[03:54:00] it=152127 colorings=89800 lazy-girth=93406 last: m=88 classes=6 cclen=66 t=322s
[03:54:01] it=152505 colorings=90000 lazy-girth=93638 last: m=88 classes=6 cclen=66 t=322s
[03:54:01] it=152824 colorings=90200 lazy-girth=93815 last: m=88 classes=6 cclen=66 t=323s
[03:54:02] it=153149 colorings=90400 lazy-girth=93977 last: m=88 classes=6 cclen=66 t=324s
[03:54:03] it=153537 colorings=90600 lazy-girth=94245 last: m=88 classes=6 cclen=66 t=325s
[03:54:04] it=153872 colorings=90800 lazy-girth=94455 last: m=88 classes=6 cclen=66 t=325s
[03:54:04] it=154159 colorings=91000 lazy-girth=94569 last: m=88 classes=6 cclen=66 t=326s
[03:54:05] it=154456 colorings=91200 lazy-girth=94707 last: m=88 classes=6 cclen=66 t=327s
[03:54:06] it=154749 colorings=91400 lazy-girth=94835 last: m=88 classes=6 cclen=66 t=327s
[03:54:06] it=155060 colorings=91600 lazy-girth=94983 last: m=88 classes=6 cclen=66 t=328s
[03:54:07] it=155343 colorings=91800 lazy-girth=95099 last: m=88 classes=6 cclen=66 t=329s
[03:54:08] it=155696 colorings=92000 lazy-girth=95294 last: m=88 classes=6 cclen=66 t=329s
[03:54:08] it=155991 colorings=92200 lazy-girth=95418 last: m=88 classes=6 cclen=66 t=330s
[03:54:09] it=156198 colorings=92400 lazy-girth=95425 last: m=88 classes=6 cclen=66 t=330s
[03:54:09] it=156536 colorings=92600 lazy-girth=95575 last: m=80 classes=5 cclen=66 t=331s
[03:54:10] it=156963 colorings=92800 lazy-girth=95834 last: m=96 classes=6 cclen=65 t=332s
[03:54:11] it=157266 colorings=93000 lazy-girth=95967 last: m=88 classes=6 cclen=66 t=333s
[03:54:12] it=157561 colorings=93200 lazy-girth=96102 last: m=88 classes=6 cclen=63 t=334s
[03:54:13] it=157839 colorings=93400 lazy-girth=96205 last: m=96 classes=6 cclen=65 t=334s
[03:54:13] it=158234 colorings=93600 lazy-girth=96476 last: m=96 classes=6 cclen=60 t=335s
[03:54:14] it=158629 colorings=93800 lazy-girth=96728 last: m=88 classes=6 cclen=64 t=336s
[03:54:15] it=158875 colorings=94000 lazy-girth=96777 last: m=96 classes=6 cclen=64 t=337s
[03:54:16] it=159197 colorings=94200 lazy-girth=96908 last: m=104 classes=7 cclen=62 t=337s
[03:54:17] it=159535 colorings=94400 lazy-girth=97068 last: m=104 classes=7 cclen=57 t=338s
[03:54:17] it=159818 colorings=94600 lazy-girth=97175 last: m=88 classes=6 cclen=66 t=339s
[03:54:18] it=160094 colorings=94800 lazy-girth=97273 last: m=88 classes=6 cclen=66 t=339s
[03:54:18] it=160360 colorings=95000 lazy-girth=97364 last: m=88 classes=6 cclen=65 t=340s
[03:54:19] it=160638 colorings=95200 lazy-girth=97464 last: m=88 classes=6 cclen=66 t=341s
[03:54:19] it=160899 colorings=95400 lazy-girth=97537 last: m=88 classes=6 cclen=64 t=341s
[03:54:20] it=161146 colorings=95600 lazy-girth=97595 last: m=88 classes=6 cclen=66 t=342s
[03:54:22] it=161507 colorings=95800 lazy-girth=97796 last: m=80 classes=5 cclen=65 t=344s
[03:54:23] it=161788 colorings=96000 lazy-girth=98000 last: m=88 classes=6 cclen=64 t=344s
[03:54:23] it=162216 colorings=96200 lazy-girth=98567 last: m=88 classes=6 cclen=64 t=345s
[03:54:24] it=162426 colorings=96400 lazy-girth=98592 last: m=80 classes=5 cclen=67 t=346s
[03:54:24] it=162626 colorings=96600 lazy-girth=98592 last: m=80 classes=5 cclen=67 t=346s
[03:54:25] it=162908 colorings=96800 lazy-girth=98678 last: m=88 classes=6 cclen=66 t=346s
[03:54:25] it=163152 colorings=97000 lazy-girth=98722 last: m=88 classes=6 cclen=65 t=347s
[03:54:26] it=163408 colorings=97200 lazy-girth=98780 last: m=80 classes=5 cclen=66 t=347s
[03:54:26] it=163608 colorings=97400 lazy-girth=98780 last: m=88 classes=6 cclen=66 t=348s
[03:54:26] it=163808 colorings=97600 lazy-girth=98780 last: m=88 classes=6 cclen=64 t=348s
[03:54:27] it=164045 colorings=97800 lazy-girth=98819 last: m=88 classes=6 cclen=66 t=349s
[03:54:28] it=164285 colorings=98000 lazy-girth=98861 last: m=88 classes=6 cclen=66 t=349s
[03:54:28] it=164485 colorings=98200 lazy-girth=98861 last: m=88 classes=6 cclen=66 t=350s
[03:54:28] it=164685 colorings=98400 lazy-girth=98861 last: m=88 classes=6 cclen=66 t=350s
[03:54:29] it=165009 colorings=98600 lazy-girth=98987 last: m=88 classes=6 cclen=66 t=351s
[03:54:30] it=165290 colorings=98800 lazy-girth=99070 last: m=88 classes=6 cclen=65 t=351s
[03:54:30] it=165550 colorings=99000 lazy-girth=99130 last: m=88 classes=6 cclen=64 t=352s
[03:54:31] it=165824 colorings=99200 lazy-girth=99204 last: m=88 classes=6 cclen=65 t=352s
[03:54:31] it=166096 colorings=99400 lazy-girth=99276 last: m=88 classes=6 cclen=65 t=353s
[03:54:32] it=166405 colorings=99600 lazy-girth=99385 last: m=88 classes=6 cclen=63 t=353s
[03:54:32] it=166666 colorings=99800 lazy-girth=99457 last: m=80 classes=5 cclen=61 t=354s
[03:54:33] it=167181 colorings=100000 lazy-girth=99914 last: m=88 classes=6 cclen=66 t=355s
[03:54:34] it=167391 colorings=100200 lazy-girth=99925 last: m=80 classes=5 cclen=67 t=355s
[03:54:35] it=167948 colorings=100400 lazy-girth=100442 last: m=88 classes=6 cclen=66 t=357s
[03:54:36] it=168396 colorings=100600 lazy-girth=100764 last: m=80 classes=5 cclen=64 t=358s
[03:54:37] it=168917 colorings=100800 lazy-girth=101154 last: m=96 classes=6 cclen=66 t=359s
[03:54:39] it=169433 colorings=101000 lazy-girth=101594 last: m=88 classes=6 cclen=66 t=360s
[03:54:39] it=169751 colorings=101200 lazy-girth=101712 last: m=88 classes=6 cclen=66 t=361s
[03:54:40] it=170031 colorings=101400 lazy-girth=101792 last: m=88 classes=6 cclen=64 t=362s
[03:54:41] it=170316 colorings=101600 lazy-girth=101877 last: m=88 classes=6 cclen=66 t=362s
[03:54:41] it=170576 colorings=101800 lazy-girth=101937 last: m=88 classes=6 cclen=66 t=363s
[03:54:42] it=170805 colorings=102000 lazy-girth=101966 last: m=80 classes=5 cclen=66 t=363s
[03:54:42] it=171055 colorings=102200 lazy-girth=102016 last: m=88 classes=6 cclen=66 t=364s
[03:54:43] it=171300 colorings=102400 lazy-girth=102061 last: m=88 classes=6 cclen=66 t=364s
[03:54:43] it=171560 colorings=102600 lazy-girth=102121 last: m=88 classes=6 cclen=66 t=365s
[03:54:44] it=171805 colorings=102800 lazy-girth=102166 last: m=88 classes=6 cclen=66 t=365s
[03:54:44] it=172040 colorings=103000 lazy-girth=102201 last: m=88 classes=6 cclen=66 t=366s
[03:54:45] it=172274 colorings=103200 lazy-girth=102235 last: m=88 classes=6 cclen=66 t=366s
[03:54:45] it=172483 colorings=103400 lazy-girth=102244 last: m=88 classes=6 cclen=66 t=367s
[03:54:45] it=172708 colorings=103600 lazy-girth=102269 last: m=88 classes=6 cclen=66 t=367s
[03:54:46] it=172918 colorings=103800 lazy-girth=102279 last: m=88 classes=6 cclen=66 t=368s
[03:54:46] it=173121 colorings=104000 lazy-girth=102282 last: m=88 classes=6 cclen=66 t=368s
[03:54:47] it=173330 colorings=104200 lazy-girth=102291 last: m=88 classes=6 cclen=66 t=368s
[03:54:47] it=173531 colorings=104400 lazy-girth=102292 last: m=88 classes=6 cclen=65 t=369s
[03:54:48] it=173814 colorings=104600 lazy-girth=102423 last: m=96 classes=6 cclen=61 t=370s
[03:54:49] it=174172 colorings=104800 lazy-girth=102640 last: m=80 classes=5 cclen=67 t=370s
[03:54:49] it=174522 colorings=105000 lazy-girth=102844 last: m=104 classes=7 cclen=58 t=371s
[03:54:50] it=174922 colorings=105200 lazy-girth=103078 last: m=88 classes=6 cclen=65 t=372s
[03:54:51] it=175295 colorings=105400 lazy-girth=103356 last: m=88 classes=6 cclen=66 t=373s
[03:54:52] it=175601 colorings=105600 lazy-girth=103481 last: m=88 classes=6 cclen=64 t=374s
[03:54:53] it=175918 colorings=105800 lazy-girth=103598 last: m=96 classes=6 cclen=65 t=374s
[03:54:53] it=176194 colorings=106000 lazy-girth=103674 last: m=88 classes=6 cclen=66 t=375s
[03:54:54] it=176505 colorings=106200 lazy-girth=103786 last: m=96 classes=6 cclen=64 t=376s
[03:54:55] it=176857 colorings=106400 lazy-girth=103976 last: m=88 classes=6 cclen=66 t=376s
[03:54:55] it=177215 colorings=106600 lazy-girth=104195 last: m=88 classes=6 cclen=66 t=377s
[03:54:56] it=177536 colorings=106800 lazy-girth=104371 last: m=88 classes=6 cclen=66 t=378s
[03:54:57] it=177782 colorings=107000 lazy-girth=104444 last: m=88 classes=6 cclen=65 t=379s
[03:54:58] it=178006 colorings=107200 lazy-girth=104492 last: m=88 classes=6 cclen=66 t=379s
[03:54:58] it=178229 colorings=107400 lazy-girth=104538 last: m=88 classes=6 cclen=65 t=380s
[03:54:59] it=178470 colorings=107600 lazy-girth=104611 last: m=88 classes=6 cclen=65 t=381s
[03:55:00] it=178844 colorings=107800 lazy-girth=104843 last: m=88 classes=6 cclen=66 t=382s
[03:55:01] it=179186 colorings=108000 lazy-girth=105041 last: m=88 classes=6 cclen=66 t=383s
[03:55:02] it=179458 colorings=108200 lazy-girth=105151 last: m=88 classes=6 cclen=65 t=384s
[03:55:03] it=179815 colorings=108400 lazy-girth=105381 last: m=88 classes=6 cclen=63 t=385s
[03:55:03] it=180060 colorings=108600 lazy-girth=105441 last: m=88 classes=6 cclen=66 t=385s
[03:55:04] it=180266 colorings=108800 lazy-girth=105453 last: m=88 classes=6 cclen=66 t=386s
[03:55:05] it=180619 colorings=109000 lazy-girth=105715 last: m=88 classes=6 cclen=65 t=387s
[03:55:06] it=181073 colorings=109200 lazy-girth=106148 last: m=88 classes=6 cclen=66 t=388s
[03:55:07] it=181472 colorings=109400 lazy-girth=106480 last: m=88 classes=6 cclen=66 t=389s
[03:55:07] it=181681 colorings=109600 lazy-girth=106498 last: m=80 classes=5 cclen=67 t=389s
[03:55:08] it=181888 colorings=109800 lazy-girth=106512 last: m=88 classes=6 cclen=66 t=389s
[03:55:08] it=182133 colorings=110000 lazy-girth=106568 last: m=88 classes=6 cclen=62 t=390s
[03:55:09] it=182496 colorings=110200 lazy-girth=106761 last: m=96 classes=6 cclen=60 t=391s
[03:55:10] it=182918 colorings=110400 lazy-girth=107003 last: m=80 classes=5 cclen=66 t=392s
[03:55:11] it=183396 colorings=110600 lazy-girth=107287 last: m=96 classes=6 cclen=66 t=393s
[03:55:12] it=183724 colorings=110800 lazy-girth=107440 last: m=88 classes=6 cclen=64 t=394s
[03:55:13] it=184001 colorings=111000 lazy-girth=107535 last: m=88 classes=6 cclen=66 t=395s
[03:55:15] it=184414 colorings=111200 lazy-girth=107825 last: m=88 classes=6 cclen=65 t=396s
[03:55:15] it=184770 colorings=111400 lazy-girth=108067 last: m=88 classes=6 cclen=66 t=397s
[03:55:16] it=185075 colorings=111600 lazy-girth=108208 last: m=88 classes=6 cclen=66 t=398s
[03:55:17] it=185364 colorings=111800 lazy-girth=108355 last: m=88 classes=6 cclen=66 t=399s
[03:55:18] it=185716 colorings=112000 lazy-girth=108613 last: m=88 classes=6 cclen=65 t=399s
[03:55:19] it=186060 colorings=112200 lazy-girth=108813 last: m=88 classes=6 cclen=66 t=400s
[03:55:20] it=186400 colorings=112400 lazy-girth=109005 last: m=88 classes=6 cclen=66 t=401s
[03:55:21] it=186715 colorings=112600 lazy-girth=109174 last: m=88 classes=6 cclen=66 t=402s
[03:55:21] it=187034 colorings=112800 lazy-girth=109367 last: m=88 classes=6 cclen=66 t=403s
[03:55:22] it=187328 colorings=113000 lazy-girth=109507 last: m=104 classes=7 cclen=65 t=404s
[03:55:23] it=187614 colorings=113200 lazy-girth=109633 last: m=104 classes=7 cclen=62 t=404s
[03:55:23] it=187918 colorings=113400 lazy-girth=109821 last: m=88 classes=6 cclen=59 t=405s
[03:55:24] it=188207 colorings=113600 lazy-girth=109953 last: m=88 classes=6 cclen=61 t=406s
[03:55:25] it=188485 colorings=113800 lazy-girth=110057 last: m=88 classes=6 cclen=66 t=406s
[03:55:25] it=188771 colorings=114000 lazy-girth=110185 last: m=88 classes=6 cclen=65 t=407s
[03:55:26] it=189056 colorings=114200 lazy-girth=110310 last: m=88 classes=6 cclen=66 t=408s
[03:55:27] it=189312 colorings=114400 lazy-girth=110386 last: m=88 classes=6 cclen=66 t=408s
[03:55:27] it=189571 colorings=114600 lazy-girth=110475 last: m=88 classes=6 cclen=66 t=409s
[03:55:28] it=189861 colorings=114800 lazy-girth=110607 last: m=88 classes=6 cclen=65 t=410s
[03:55:29] it=190115 colorings=115000 lazy-girth=110689 last: m=104 classes=7 cclen=56 t=410s
[03:55:29] it=190367 colorings=115200 lazy-girth=110751 last: m=88 classes=6 cclen=66 t=411s
[03:55:30] it=190628 colorings=115400 lazy-girth=110818 last: m=88 classes=6 cclen=66 t=411s
[03:55:30] it=190882 colorings=115600 lazy-girth=110887 last: m=88 classes=6 cclen=66 t=412s
[03:55:31] it=191155 colorings=115800 lazy-girth=110995 last: m=88 classes=6 cclen=64 t=413s
[03:55:32] it=191433 colorings=116000 lazy-girth=111106 last: m=88 classes=6 cclen=66 t=413s
[03:55:32] it=191693 colorings=116200 lazy-girth=111192 last: m=88 classes=6 cclen=66 t=414s
[03:55:33] it=191941 colorings=116400 lazy-girth=111255 last: m=88 classes=6 cclen=66 t=414s
[03:55:33] it=192191 colorings=116600 lazy-girth=111307 last: m=88 classes=6 cclen=66 t=415s
[03:55:34] it=192447 colorings=116800 lazy-girth=111392 last: m=88 classes=6 cclen=65 t=416s
[03:55:35] it=192694 colorings=117000 lazy-girth=111454 last: m=88 classes=6 cclen=66 t=416s
[03:55:35] it=192946 colorings=117200 lazy-girth=111529 last: m=88 classes=6 cclen=66 t=417s
[03:55:36] it=193191 colorings=117400 lazy-girth=111595 last: m=88 classes=6 cclen=66 t=417s
[03:55:36] it=193442 colorings=117600 lazy-girth=111664 last: m=88 classes=6 cclen=66 t=418s
[03:55:37] it=193684 colorings=117800 lazy-girth=111728 last: m=88 classes=6 cclen=64 t=419s
[03:55:37] it=193930 colorings=118000 lazy-girth=111787 last: m=88 classes=6 cclen=66 t=419s
[03:55:38] it=194279 colorings=118200 lazy-girth=111955 last: m=96 classes=6 cclen=65 t=420s
[03:55:39] it=194687 colorings=118400 lazy-girth=112249 last: m=88 classes=6 cclen=66 t=421s
[03:55:40] it=195037 colorings=118600 lazy-girth=112454 last: m=88 classes=6 cclen=65 t=422s
[03:55:41] it=195338 colorings=118800 lazy-girth=112603 last: m=104 classes=7 cclen=57 t=423s
[03:55:42] it=195651 colorings=119000 lazy-girth=112767 last: m=88 classes=6 cclen=64 t=423s
[03:55:43] it=195991 colorings=119200 lazy-girth=112970 last: m=80 classes=5 cclen=67 t=424s
[03:55:44] it=196392 colorings=119400 lazy-girth=113284 last: m=96 classes=6 cclen=66 t=426s
[03:55:45] it=196730 colorings=119600 lazy-girth=113494 last: m=88 classes=6 cclen=65 t=427s
[03:55:45] it=196991 colorings=119800 lazy-girth=113582 last: m=80 classes=5 cclen=67 t=427s
[03:55:46] it=197293 colorings=120000 lazy-girth=113739 last: m=88 classes=6 cclen=61 t=428s
[03:55:47] it=197612 colorings=120200 lazy-girth=113907 last: m=88 classes=6 cclen=64 t=429s
[03:55:48] it=197850 colorings=120400 lazy-girth=113977 last: m=88 classes=6 cclen=65 t=429s
[03:55:49] it=198213 colorings=120600 lazy-girth=114206 last: m=96 classes=6 cclen=58 t=430s
[03:55:50] it=198544 colorings=120800 lazy-girth=114389 last: m=88 classes=6 cclen=66 t=431s
[03:55:50] it=198851 colorings=121000 lazy-girth=114561 last: m=88 classes=6 cclen=65 t=432s
[03:55:51] it=199139 colorings=121200 lazy-girth=114696 last: m=88 classes=6 cclen=66 t=433s
[03:55:52] it=199391 colorings=121400 lazy-girth=114807 last: m=88 classes=6 cclen=66 t=434s
[03:55:53] it=199722 colorings=121600 lazy-girth=114953 last: m=88 classes=6 cclen=66 t=434s
[03:55:54] it=200108 colorings=121800 lazy-girth=115185 last: m=96 classes=6 cclen=62 t=435s
[03:55:54] it=200435 colorings=122000 lazy-girth=115372 last: m=88 classes=6 cclen=66 t=436s
[03:55:55] it=200752 colorings=122200 lazy-girth=115550 last: m=88 classes=6 cclen=65 t=437s
[03:55:56] it=201074 colorings=122400 lazy-girth=115713 last: m=88 classes=6 cclen=56 t=437s
[03:55:56] it=201387 colorings=122600 lazy-girth=115861 last: m=88 classes=6 cclen=66 t=438s
[03:55:57] it=201681 colorings=122800 lazy-girth=116012 last: m=88 classes=6 cclen=64 t=439s
[03:55:58] it=201949 colorings=123000 lazy-girth=116099 last: m=96 classes=6 cclen=59 t=439s
[03:55:58] it=202242 colorings=123200 lazy-girth=116218 last: m=88 classes=6 cclen=66 t=440s
[03:55:59] it=202573 colorings=123400 lazy-girth=116411 last: m=88 classes=6 cclen=65 t=441s
[03:56:00] it=202918 colorings=123600 lazy-girth=116612 last: m=104 classes=7 cclen=65 t=442s
[03:56:01] it=203237 colorings=123800 lazy-girth=116789 last: m=88 classes=6 cclen=65 t=443s
[03:56:01] it=203490 colorings=124000 lazy-girth=116885 last: m=88 classes=6 cclen=65 t=443s
[03:56:02] it=203793 colorings=124200 lazy-girth=117041 last: m=88 classes=6 cclen=66 t=444s
[03:56:03] it=204057 colorings=124400 lazy-girth=117108 last: m=88 classes=6 cclen=66 t=444s
[03:56:03] it=204326 colorings=124600 lazy-girth=117191 last: m=88 classes=6 cclen=66 t=445s
[03:56:04] it=204601 colorings=124800 lazy-girth=117314 last: m=88 classes=6 cclen=66 t=446s
[03:56:05] it=204883 colorings=125000 lazy-girth=117433 last: m=88 classes=6 cclen=66 t=446s
[03:56:05] it=205200 colorings=125200 lazy-girth=117602 last: m=88 classes=6 cclen=66 t=447s
[03:56:06] it=205499 colorings=125400 lazy-girth=117740 last: m=88 classes=6 cclen=66 t=448s
[03:56:07] it=205805 colorings=125600 lazy-girth=117909 last: m=88 classes=6 cclen=66 t=449s
[03:56:08] it=206116 colorings=125800 lazy-girth=118075 last: m=88 classes=6 cclen=63 t=449s
[03:56:09] it=206446 colorings=126000 lazy-girth=118251 last: m=88 classes=6 cclen=66 t=450s
[03:56:09] it=206751 colorings=126200 lazy-girth=118395 last: m=88 classes=6 cclen=66 t=451s
[03:56:10] it=207024 colorings=126400 lazy-girth=118485 last: m=88 classes=6 cclen=66 t=452s
[03:56:11] it=207311 colorings=126600 lazy-girth=118599 last: m=88 classes=6 cclen=66 t=453s
[03:56:12] it=207580 colorings=126800 lazy-girth=118697 last: m=96 classes=6 cclen=66 t=453s
[03:56:12] it=207858 colorings=127000 lazy-girth=118781 last: m=88 classes=6 cclen=61 t=454s
[03:56:13] it=208175 colorings=127200 lazy-girth=118935 last: m=104 classes=7 cclen=65 t=455s
[03:56:14] it=208496 colorings=127400 lazy-girth=119090 last: m=88 classes=6 cclen=60 t=456s
[03:56:15] it=208858 colorings=127600 lazy-girth=119269 last: m=88 classes=6 cclen=66 t=457s
[03:56:16] it=209094 colorings=127800 lazy-girth=119315 last: m=88 classes=6 cclen=66 t=457s
[03:56:16] it=209362 colorings=128000 lazy-girth=119397 last: m=88 classes=6 cclen=65 t=458s
[03:56:17] it=209655 colorings=128200 lazy-girth=119531 last: m=88 classes=6 cclen=66 t=459s
[03:56:18] it=209927 colorings=128400 lazy-girth=119631 last: m=104 classes=7 cclen=65 t=460s
[03:56:19] it=210193 colorings=128600 lazy-girth=119721 last: m=88 classes=6 cclen=64 t=460s
[03:56:19] it=210461 colorings=128800 lazy-girth=119807 last: m=88 classes=6 cclen=66 t=461s
[03:56:26] it=210733 colorings=129000 lazy-girth=119913 last: m=88 classes=6 cclen=64 t=468s
[03:56:27] it=211013 colorings=129200 lazy-girth=120024 last: m=88 classes=6 cclen=65 t=469s
[03:56:28] it=211306 colorings=129400 lazy-girth=120161 last: m=88 classes=6 cclen=66 t=470s
[03:56:29] it=211594 colorings=129600 lazy-girth=120282 last: m=88 classes=6 cclen=66 t=470s
[03:56:30] it=211910 colorings=129800 lazy-girth=120438 last: m=80 classes=5 cclen=66 t=472s
[03:56:31] it=212250 colorings=130000 lazy-girth=120619 last: m=88 classes=6 cclen=66 t=473s
[03:56:32] it=212497 colorings=130200 lazy-girth=120691 last: m=80 classes=5 cclen=67 t=473s
[03:56:32] it=212716 colorings=130400 lazy-girth=120729 last: m=88 classes=6 cclen=66 t=474s
[03:56:33] it=212922 colorings=130600 lazy-girth=120741 last: m=88 classes=6 cclen=65 t=474s
[03:56:33] it=213166 colorings=130800 lazy-girth=120814 last: m=88 classes=6 cclen=66 t=475s
[03:56:34] it=213474 colorings=131000 lazy-girth=120939 last: m=88 classes=6 cclen=66 t=476s
[03:56:35] it=213787 colorings=131200 lazy-girth=121090 last: m=88 classes=6 cclen=66 t=476s
[03:56:35] it=214006 colorings=131400 lazy-girth=121127 last: m=88 classes=6 cclen=64 t=477s
[03:56:36] it=214224 colorings=131600 lazy-girth=121163 last: m=88 classes=6 cclen=66 t=477s
[03:56:36] it=214424 colorings=131800 lazy-girth=121163 last: m=80 classes=5 cclen=65 t=478s
[03:56:36] it=214624 colorings=132000 lazy-girth=121163 last: m=80 classes=5 cclen=67 t=478s
[03:56:37] it=214831 colorings=132200 lazy-girth=121177 last: m=80 classes=5 cclen=67 t=479s
[03:56:37] it=215036 colorings=132400 lazy-girth=121187 last: m=88 classes=6 cclen=66 t=479s
[03:56:38] it=215243 colorings=132600 lazy-girth=121201 last: m=88 classes=6 cclen=66 t=479s
[03:56:38] it=215566 colorings=132800 lazy-girth=121350 last: m=88 classes=6 cclen=66 t=480s
[03:56:39] it=215874 colorings=133000 lazy-girth=121482 last: m=88 classes=6 cclen=66 t=481s
[03:56:40] it=216101 colorings=133200 lazy-girth=121526 last: m=80 classes=5 cclen=67 t=481s
[03:56:40] it=216312 colorings=133400 lazy-girth=121548 last: m=88 classes=6 cclen=66 t=482s
[03:56:40] it=216519 colorings=133600 lazy-girth=121562 last: m=88 classes=6 cclen=65 t=482s
[03:56:41] it=216731 colorings=133800 lazy-girth=121578 last: m=88 classes=6 cclen=66 t=482s
[03:56:42] it=217127 colorings=134000 lazy-girth=121811 last: m=96 classes=6 cclen=62 t=483s
[03:56:43] it=217542 colorings=134200 lazy-girth=122077 last: m=96 classes=6 cclen=55 t=485s
[03:56:44] it=217971 colorings=134400 lazy-girth=122349 last: m=88 classes=6 cclen=66 t=486s
[03:56:45] it=218284 colorings=134600 lazy-girth=122471 last: m=80 classes=5 cclen=67 t=486s
[03:56:46] it=218739 colorings=134800 lazy-girth=122726 last: m=80 classes=5 cclen=66 t=487s
[03:56:47] it=219277 colorings=135000 lazy-girth=123075 last: m=104 classes=7 cclen=62 t=489s
[03:56:48] it=219796 colorings=135200 lazy-girth=123475 last: m=88 classes=6 cclen=64 t=490s
[03:56:49] it=220119 colorings=135400 lazy-girth=123629 last: m=88 classes=6 cclen=66 t=491s
[03:56:50] it=220491 colorings=135600 lazy-girth=123820 last: m=88 classes=6 cclen=66 t=492s
[03:56:51] it=220797 colorings=135800 lazy-girth=123936 last: m=88 classes=6 cclen=66 t=492s
[03:56:51] it=221096 colorings=136000 lazy-girth=124040 last: m=88 classes=6 cclen=66 t=493s
[03:56:52] it=221431 colorings=136200 lazy-girth=124196 last: m=80 classes=5 cclen=67 t=494s
[03:56:53] it=221717 colorings=136400 lazy-girth=124294 last: m=88 classes=6 cclen=64 t=495s
[03:56:54] it=222017 colorings=136600 lazy-girth=124399 last: m=88 classes=6 cclen=66 t=495s
[03:56:54] it=222232 colorings=136800 lazy-girth=124414 last: m=88 classes=6 cclen=64 t=496s
[03:56:55] it=222476 colorings=137000 lazy-girth=124458 last: m=88 classes=6 cclen=66 t=497s
[03:56:55] it=222709 colorings=137200 lazy-girth=124491 last: m=88 classes=6 cclen=66 t=497s
[03:56:56] it=222984 colorings=137400 lazy-girth=124566 last: m=88 classes=6 cclen=66 t=498s
[03:56:57] it=223288 colorings=137600 lazy-girth=124681 last: m=88 classes=6 cclen=65 t=498s
[03:56:58] it=223677 colorings=137800 lazy-girth=124903 last: m=80 classes=5 cclen=66 t=500s
[03:56:59] it=224065 colorings=138000 lazy-girth=125100 last: m=88 classes=6 cclen=66 t=501s
[03:57:00] it=224325 colorings=138200 lazy-girth=125179 last: m=88 classes=6 cclen=65 t=502s
[03:57:01] it=224702 colorings=138400 lazy-girth=125442 last: m=88 classes=6 cclen=66 t=503s
[03:57:02] it=225008 colorings=138600 lazy-girth=125596 last: m=88 classes=6 cclen=66 t=503s
[03:57:02] it=225272 colorings=138800 lazy-girth=125687 last: m=88 classes=6 cclen=66 t=504s
[03:57:03] it=225512 colorings=139000 lazy-girth=125735 last: m=88 classes=6 cclen=66 t=505s
[03:57:04] it=225836 colorings=139200 lazy-girth=125894 last: m=96 classes=6 cclen=64 t=505s
[03:57:04] it=226196 colorings=139400 lazy-girth=126093 last: m=96 classes=6 cclen=66 t=506s
[03:57:05] it=226552 colorings=139600 lazy-girth=126270 last: m=88 classes=6 cclen=66 t=507s
[03:57:06] it=226906 colorings=139800 lazy-girth=126471 last: m=96 classes=6 cclen=63 t=508s
[03:57:07] it=227228 colorings=140000 lazy-girth=126659 last: m=88 classes=6 cclen=66 t=509s
[03:57:08] it=227504 colorings=140200 lazy-girth=126765 last: m=88 classes=6 cclen=66 t=509s
[03:57:08] it=227780 colorings=140400 lazy-girth=126886 last: m=104 classes=7 cclen=65 t=510s
[03:57:09] it=228111 colorings=140600 lazy-girth=127076 last: m=96 classes=6 cclen=65 t=511s
[03:57:10] it=228532 colorings=140800 lazy-girth=127321 last: m=88 classes=6 cclen=66 t=512s
[03:57:11] it=228882 colorings=141000 lazy-girth=127516 last: m=88 classes=6 cclen=59 t=513s
[03:57:11] it=229165 colorings=141200 lazy-girth=127658 last: m=88 classes=6 cclen=66 t=513s
[03:57:12] it=229436 colorings=141400 lazy-girth=127777 last: m=88 classes=6 cclen=65 t=514s
[03:57:13] it=229717 colorings=141600 lazy-girth=127894 last: m=88 classes=6 cclen=66 t=514s
[03:57:13] it=229997 colorings=141800 lazy-girth=128011 last: m=88 classes=6 cclen=59 t=515s
[03:57:14] it=230263 colorings=142000 lazy-girth=128114 last: m=88 classes=6 cclen=66 t=516s
[03:57:15] it=230536 colorings=142200 lazy-girth=128223 last: m=88 classes=6 cclen=66 t=517s
[03:57:16] it=230769 colorings=142400 lazy-girth=128277 last: m=88 classes=6 cclen=63 t=517s
[03:57:16] it=231010 colorings=142600 lazy-girth=128334 last: m=88 classes=6 cclen=66 t=518s
[03:57:17] it=231241 colorings=142800 lazy-girth=128376 last: m=88 classes=6 cclen=66 t=519s
[03:57:18] it=231474 colorings=143000 lazy-girth=128421 last: m=88 classes=6 cclen=66 t=519s
[03:57:19] it=231798 colorings=143200 lazy-girth=128599 last: m=88 classes=6 cclen=65 t=520s
[03:57:20] it=232190 colorings=143400 lazy-girth=128813 last: m=88 classes=6 cclen=66 t=521s
[03:57:20] it=232498 colorings=143600 lazy-girth=128970 last: m=88 classes=6 cclen=66 t=522s
[03:57:21] it=232784 colorings=143800 lazy-girth=129088 last: m=104 classes=7 cclen=65 t=523s
[03:57:22] it=233034 colorings=144000 lazy-girth=129163 last: m=104 classes=7 cclen=64 t=524s
[03:57:23] it=233280 colorings=144200 lazy-girth=129225 last: m=88 classes=6 cclen=66 t=524s
[03:57:23] it=233505 colorings=144400 lazy-girth=129267 last: m=88 classes=6 cclen=66 t=525s
[03:57:24] it=233724 colorings=144600 lazy-girth=129295 last: m=88 classes=6 cclen=66 t=526s
[03:57:25] it=234030 colorings=144800 lazy-girth=129480 last: m=88 classes=6 cclen=66 t=526s
[03:57:26] it=234345 colorings=145000 lazy-girth=129630 last: m=88 classes=6 cclen=66 t=527s
[03:57:27] it=234650 colorings=145200 lazy-girth=129777 last: m=88 classes=6 cclen=63 t=528s
[03:57:28] it=235037 colorings=145400 lazy-girth=130085 last: m=88 classes=6 cclen=66 t=529s
[03:57:29] it=235418 colorings=145600 lazy-girth=130354 last: m=88 classes=6 cclen=66 t=530s
[03:57:30] it=235709 colorings=145800 lazy-girth=130490 last: m=88 classes=6 cclen=66 t=531s
[03:57:30] it=235996 colorings=146000 lazy-girth=130601 last: m=88 classes=6 cclen=66 t=532s
[03:57:31] it=236284 colorings=146200 lazy-girth=130701 last: m=88 classes=6 cclen=66 t=533s
[03:57:33] it=236533 colorings=146400 lazy-girth=130773 last: m=88 classes=6 cclen=62 t=535s
[03:57:34] it=236865 colorings=146600 lazy-girth=130985 last: m=88 classes=6 cclen=66 t=536s
[03:57:35] it=237189 colorings=146800 lazy-girth=131167 last: m=88 classes=6 cclen=66 t=536s
[03:57:35] it=237407 colorings=147000 lazy-girth=131192 last: m=88 classes=6 cclen=66 t=537s
[03:57:36] it=237759 colorings=147200 lazy-girth=131387 last: m=96 classes=6 cclen=63 t=538s
[03:57:38] it=238130 colorings=147400 lazy-girth=131606 last: m=88 classes=6 cclen=66 t=539s
[03:57:38] it=238418 colorings=147600 lazy-girth=131766 last: m=88 classes=6 cclen=64 t=540s
[03:57:39] it=238661 colorings=147800 lazy-girth=131831 last: m=88 classes=6 cclen=66 t=541s
[03:57:40] it=239052 colorings=148000 lazy-girth=132062 last: m=88 classes=6 cclen=62 t=542s
[03:57:41] it=239321 colorings=148200 lazy-girth=132173 last: m=88 classes=6 cclen=66 t=542s
[03:57:41] it=239633 colorings=148400 lazy-girth=132336 last: m=88 classes=6 cclen=66 t=543s
[03:57:42] it=239971 colorings=148600 lazy-girth=132498 last: m=88 classes=6 cclen=66 t=544s
[03:57:43] it=240294 colorings=148800 lazy-girth=132734 last: m=88 classes=6 cclen=66 t=545s
[03:57:44] it=240545 colorings=149000 lazy-girth=132798 last: m=88 classes=6 cclen=64 t=545s
[03:57:44] it=240802 colorings=149200 lazy-girth=132878 last: m=88 classes=6 cclen=65 t=546s
[03:57:45] it=241077 colorings=149400 lazy-girth=132986 last: m=88 classes=6 cclen=64 t=547s
[03:57:46] it=241339 colorings=149600 lazy-girth=133066 last: m=88 classes=6 cclen=66 t=547s
[03:57:46] it=241600 colorings=149800 lazy-girth=133168 last: m=88 classes=6 cclen=66 t=548s
[03:57:47] it=241860 colorings=150000 lazy-girth=133249 last: m=88 classes=6 cclen=66 t=549s
[03:57:47] it=242111 colorings=150200 lazy-girth=133320 last: m=88 classes=6 cclen=63 t=549s
[03:57:48] it=242374 colorings=150400 lazy-girth=133394 last: m=88 classes=6 cclen=65 t=550s
[03:57:49] it=242670 colorings=150600 lazy-girth=133545 last: m=88 classes=6 cclen=65 t=551s
[03:57:50] it=242931 colorings=150800 lazy-girth=133635 last: m=88 classes=6 cclen=65 t=551s
[03:57:50] it=243199 colorings=151000 lazy-girth=133742 last: m=88 classes=6 cclen=65 t=552s
[03:57:51] it=243521 colorings=151200 lazy-girth=133924 last: m=88 classes=6 cclen=65 t=553s
[03:57:52] it=243813 colorings=151400 lazy-girth=134050 last: m=88 classes=6 cclen=66 t=554s
[03:57:53] it=244063 colorings=151600 lazy-girth=134116 last: m=88 classes=6 cclen=66 t=554s
[03:57:53] it=244339 colorings=151800 lazy-girth=134220 last: m=88 classes=6 cclen=66 t=555s
[03:57:54] it=244626 colorings=152000 lazy-girth=134337 last: m=88 classes=6 cclen=66 t=556s
[03:57:55] it=244893 colorings=152200 lazy-girth=134429 last: m=88 classes=6 cclen=66 t=556s
[03:57:56] it=245202 colorings=152400 lazy-girth=134586 last: m=88 classes=6 cclen=66 t=558s
[03:57:57] it=245511 colorings=152600 lazy-girth=134730 last: m=88 classes=6 cclen=66 t=559s
[03:57:58] it=245855 colorings=152800 lazy-girth=134916 last: m=88 classes=6 cclen=64 t=559s
[03:57:58] it=246155 colorings=153000 lazy-girth=135053 last: m=88 classes=6 cclen=66 t=560s
[03:57:59] it=246433 colorings=153200 lazy-girth=135172 last: m=88 classes=6 cclen=66 t=561s
[03:58:01] it=246790 colorings=153400 lazy-girth=135444 last: m=88 classes=6 cclen=66 t=563s
[03:58:01] it=247038 colorings=153600 lazy-girth=135501 last: m=88 classes=6 cclen=66 t=563s
[03:58:02] it=247238 colorings=153800 lazy-girth=135501 last: m=88 classes=6 cclen=65 t=564s
[03:58:02] it=247494 colorings=154000 lazy-girth=135569 last: m=88 classes=6 cclen=66 t=564s
[03:58:03] it=247694 colorings=154200 lazy-girth=135569 last: m=88 classes=6 cclen=66 t=565s
[03:58:04] it=248104 colorings=154400 lazy-girth=135804 last: m=88 classes=6 cclen=66 t=565s
[03:58:04] it=248468 colorings=154600 lazy-girth=135999 last: m=88 classes=6 cclen=65 t=566s
[03:58:05] it=248870 colorings=154800 lazy-girth=136232 last: m=88 classes=6 cclen=66 t=567s
[03:58:07] it=249508 colorings=155000 lazy-girth=136739 last: m=80 classes=5 cclen=66 t=569s
[03:58:08] it=249766 colorings=155200 lazy-girth=136802 last: m=88 classes=6 cclen=66 t=569s
[03:58:08] it=250080 colorings=155400 lazy-girth=136930 last: m=80 classes=5 cclen=66 t=570s
[03:58:09] it=250344 colorings=155600 lazy-girth=136998 last: m=96 classes=6 cclen=52 t=571s
[03:58:09] it=250555 colorings=155800 lazy-girth=137009 last: m=80 classes=5 cclen=67 t=571s
[03:58:10] it=250762 colorings=156000 lazy-girth=137016 last: m=88 classes=6 cclen=65 t=572s
[03:58:10] it=250987 colorings=156200 lazy-girth=137041 last: m=88 classes=6 cclen=66 t=572s
[03:58:11] it=251209 colorings=156400 lazy-girth=137063 last: m=88 classes=6 cclen=66 t=573s
[03:58:11] it=251423 colorings=156600 lazy-girth=137077 last: m=80 classes=5 cclen=67 t=573s
[03:58:12] it=251632 colorings=156800 lazy-girth=137086 last: m=88 classes=6 cclen=65 t=573s
[03:58:12] it=251840 colorings=157000 lazy-girth=137094 last: m=88 classes=6 cclen=66 t=574s
[03:58:13] it=252058 colorings=157200 lazy-girth=137112 last: m=88 classes=6 cclen=66 t=574s
[03:58:13] it=252258 colorings=157400 lazy-girth=137112 last: m=88 classes=6 cclen=66 t=575s
[03:58:14] it=252467 colorings=157600 lazy-girth=137121 last: m=88 classes=6 cclen=66 t=575s
[03:58:14] it=252686 colorings=157800 lazy-girth=137140 last: m=88 classes=6 cclen=66 t=576s
[03:58:15] it=252927 colorings=158000 lazy-girth=137181 last: m=80 classes=5 cclen=65 t=576s
[03:58:16] it=253448 colorings=158200 lazy-girth=137502 last: m=96 classes=6 cclen=59 t=578s
[03:58:17] it=253876 colorings=158400 lazy-girth=137731 last: m=80 classes=5 cclen=67 t=579s
[03:58:18] it=254182 colorings=158600 lazy-girth=137856 last: m=96 classes=6 cclen=66 t=580s
[03:58:19] it=254535 colorings=158800 lazy-girth=138024 last: m=88 classes=6 cclen=62 t=581s
[03:58:19] it=254792 colorings=159000 lazy-girth=138103 last: m=88 classes=6 cclen=66 t=581s
[03:58:20] it=255023 colorings=159200 lazy-girth=138153 last: m=88 classes=6 cclen=64 t=582s
[03:58:21] it=255296 colorings=159400 lazy-girth=138263 last: m=88 classes=6 cclen=65 t=582s
[03:58:22] it=255694 colorings=159600 lazy-girth=138504 last: m=96 classes=6 cclen=66 t=584s
[03:58:23] it=256099 colorings=159800 lazy-girth=138709 last: m=80 classes=5 cclen=66 t=585s
[03:58:25] it=256491 colorings=160000 lazy-girth=138926 last: m=88 classes=6 cclen=66 t=587s
[03:58:26] it=256795 colorings=160200 lazy-girth=139073 last: m=88 classes=6 cclen=66 t=588s
[03:58:27] it=257089 colorings=160400 lazy-girth=139213 last: m=88 classes=6 cclen=66 t=588s
[03:58:27] it=257362 colorings=160600 lazy-girth=139310 last: m=88 classes=6 cclen=62 t=589s
[03:58:28] it=257640 colorings=160800 lazy-girth=139430 last: m=88 classes=6 cclen=66 t=590s
[03:58:28] it=257920 colorings=161000 lazy-girth=139544 last: m=88 classes=6 cclen=64 t=590s
[03:58:29] it=258190 colorings=161200 lazy-girth=139644 last: m=88 classes=6 cclen=65 t=591s
[03:58:30] it=258436 colorings=161400 lazy-girth=139709 last: m=88 classes=6 cclen=66 t=591s
[03:58:30] it=258698 colorings=161600 lazy-girth=139798 last: m=88 classes=6 cclen=66 t=592s
[03:58:31] it=258950 colorings=161800 lazy-girth=139873 last: m=88 classes=6 cclen=66 t=592s
[03:58:31] it=259224 colorings=162000 lazy-girth=139976 last: m=88 classes=6 cclen=65 t=593s
[03:58:32] it=259477 colorings=162200 lazy-girth=140048 last: m=88 classes=6 cclen=66 t=594s
[03:58:32] it=259722 colorings=162400 lazy-girth=140113 last: m=88 classes=6 cclen=65 t=594s
[03:58:33] it=259991 colorings=162600 lazy-girth=140214 last: m=88 classes=6 cclen=66 t=595s
[03:58:34] it=260274 colorings=162800 lazy-girth=140332 last: m=88 classes=6 cclen=66 t=596s
[03:58:35] it=260561 colorings=163000 lazy-girth=140448 last: m=104 classes=7 cclen=65 t=596s
[03:58:35] it=260874 colorings=163200 lazy-girth=140602 last: m=88 classes=6 cclen=65 t=597s
[03:58:36] it=261178 colorings=163400 lazy-girth=140758 last: m=88 classes=6 cclen=66 t=598s
[03:58:37] it=261501 colorings=163600 lazy-girth=140922 last: m=88 classes=6 cclen=66 t=599s
[03:58:38] it=261770 colorings=163800 lazy-girth=141020 last: m=88 classes=6 cclen=65 t=599s
[03:58:38] it=262062 colorings=164000 lazy-girth=141158 last: m=88 classes=6 cclen=66 t=600s
[03:58:39] it=262375 colorings=164200 lazy-girth=141319 last: m=88 classes=6 cclen=60 t=601s
[03:58:40] it=262677 colorings=164400 lazy-girth=141471 last: m=88 classes=6 cclen=66 t=601s
[03:58:41] it=262987 colorings=164600 lazy-girth=141641 last: m=88 classes=6 cclen=65 t=602s
[03:58:42] it=263275 colorings=164800 lazy-girth=141757 last: m=88 classes=6 cclen=66 t=604s
[03:58:43] it=263617 colorings=165000 lazy-girth=141908 last: m=88 classes=6 cclen=66 t=604s
[03:58:43] it=263862 colorings=165200 lazy-girth=141973 last: m=88 classes=6 cclen=66 t=605s
[03:58:44] it=264140 colorings=165400 lazy-girth=142058 last: m=88 classes=6 cclen=62 t=606s
[03:58:45] it=264382 colorings=165600 lazy-girth=142121 last: m=88 classes=6 cclen=64 t=607s
[03:58:46] it=264630 colorings=165800 lazy-girth=142178 last: m=88 classes=6 cclen=66 t=607s
[03:58:46] it=264864 colorings=166000 lazy-girth=142222 last: m=88 classes=6 cclen=66 t=608s
[03:58:47] it=265114 colorings=166200 lazy-girth=142285 last: m=88 classes=6 cclen=66 t=608s
[03:58:47] it=265341 colorings=166400 lazy-girth=142324 last: m=88 classes=6 cclen=66 t=609s
[03:58:48] it=265589 colorings=166600 lazy-girth=142395 last: m=88 classes=6 cclen=65 t=610s
[03:58:49] it=265864 colorings=166800 lazy-girth=142505 last: m=88 classes=6 cclen=49 t=611s
[03:58:50] it=266115 colorings=167000 lazy-girth=142577 last: m=88 classes=6 cclen=65 t=611s
[03:58:50] it=266373 colorings=167200 lazy-girth=142670 last: m=88 classes=6 cclen=64 t=612s
[03:58:51] it=266632 colorings=167400 lazy-girth=142759 last: m=88 classes=6 cclen=65 t=613s
[03:58:52] it=266900 colorings=167600 lazy-girth=142857 last: m=88 classes=6 cclen=65 t=613s
[03:58:52] it=267184 colorings=167800 lazy-girth=142978 last: m=88 classes=6 cclen=66 t=614s
[03:58:53] it=267433 colorings=168000 lazy-girth=143075 last: m=88 classes=6 cclen=65 t=615s
[03:58:54] it=267707 colorings=168200 lazy-girth=143222 last: m=88 classes=6 cclen=65 t=616s
[03:58:55] it=267984 colorings=168400 lazy-girth=143351 last: m=104 classes=7 cclen=64 t=616s
[03:58:55] it=268299 colorings=168600 lazy-girth=143470 last: m=88 classes=6 cclen=66 t=617s
[03:58:56] it=268651 colorings=168800 lazy-girth=143637 last: m=88 classes=6 cclen=66 t=618s
[03:58:57] it=268881 colorings=169000 lazy-girth=143672 last: m=104 classes=7 cclen=64 t=618s
[03:58:57] it=269119 colorings=169200 lazy-girth=143730 last: m=88 classes=6 cclen=66 t=619s
[03:58:58] it=269356 colorings=169400 lazy-girth=143773 last: m=88 classes=6 cclen=61 t=620s
[03:58:59] it=269637 colorings=169600 lazy-girth=143879 last: m=88 classes=6 cclen=66 t=620s
[03:58:59] it=269894 colorings=169800 lazy-girth=143963 last: m=88 classes=6 cclen=64 t=621s
[03:59:00] it=270147 colorings=170000 lazy-girth=144045 last: m=88 classes=6 cclen=66 t=622s
[03:59:00] it=270390 colorings=170200 lazy-girth=144108 last: m=88 classes=6 cclen=66 t=622s
[03:59:01] it=270645 colorings=170400 lazy-girth=144180 last: m=88 classes=6 cclen=66 t=623s
[03:59:02] it=270882 colorings=170600 lazy-girth=144232 last: m=88 classes=6 cclen=65 t=623s
[03:59:02] it=271125 colorings=170800 lazy-girth=144291 last: m=88 classes=6 cclen=66 t=624s
[03:59:03] it=271354 colorings=171000 lazy-girth=144329 last: m=88 classes=6 cclen=66 t=625s
[03:59:04] it=271632 colorings=171200 lazy-girth=144445 last: m=88 classes=6 cclen=66 t=625s
[03:59:04] it=271869 colorings=171400 lazy-girth=144505 last: m=88 classes=6 cclen=66 t=626s
[03:59:05] it=272097 colorings=171600 lazy-girth=144542 last: m=88 classes=6 cclen=66 t=626s
[03:59:05] it=272343 colorings=171800 lazy-girth=144597 last: m=88 classes=6 cclen=66 t=627s
[03:59:06] it=272576 colorings=172000 lazy-girth=144645 last: m=88 classes=6 cclen=65 t=628s
[03:59:07] it=272818 colorings=172200 lazy-girth=144701 last: m=88 classes=6 cclen=64 t=628s
[03:59:07] it=273064 colorings=172400 lazy-girth=144769 last: m=88 classes=6 cclen=65 t=629s
[03:59:14] it=273309 colorings=172600 lazy-girth=144823 last: m=88 classes=6 cclen=65 t=636s
[03:59:15] it=273571 colorings=172800 lazy-girth=144888 last: m=88 classes=6 cclen=66 t=636s
[03:59:15] it=273868 colorings=173000 lazy-girth=145022 last: m=88 classes=6 cclen=66 t=637s
[03:59:16] it=274136 colorings=173200 lazy-girth=145109 last: m=88 classes=6 cclen=66 t=638s
[03:59:17] it=274408 colorings=173400 lazy-girth=145224 last: m=88 classes=6 cclen=59 t=639s
[03:59:17] it=274667 colorings=173600 lazy-girth=145291 last: m=88 classes=6 cclen=65 t=639s
[03:59:18] it=274922 colorings=173800 lazy-girth=145380 last: m=104 classes=7 cclen=65 t=640s
[03:59:19] it=275190 colorings=174000 lazy-girth=145461 last: m=88 classes=6 cclen=66 t=641s
[03:59:20] it=275436 colorings=174200 lazy-girth=145522 last: m=104 classes=7 cclen=65 t=641s
[03:59:20] it=275692 colorings=174400 lazy-girth=145597 last: m=88 classes=6 cclen=66 t=642s
[03:59:21] it=275957 colorings=174600 lazy-girth=145674 last: m=88 classes=6 cclen=66 t=642s
[03:59:21] it=276229 colorings=174800 lazy-girth=145773 last: m=88 classes=6 cclen=66 t=643s
[03:59:22] it=276476 colorings=175000 lazy-girth=145836 last: m=88 classes=6 cclen=65 t=644s
[03:59:23] it=276711 colorings=175200 lazy-girth=145880 last: m=88 classes=6 cclen=66 t=644s
[03:59:23] it=276976 colorings=175400 lazy-girth=145965 last: m=88 classes=6 cclen=66 t=645s
[03:59:24] it=277227 colorings=175600 lazy-girth=146030 last: m=88 classes=6 cclen=66 t=646s
[03:59:24] it=277427 colorings=175800 lazy-girth=146030 last: m=88 classes=6 cclen=63 t=646s
[03:59:25] it=277722 colorings=176000 lazy-girth=146148 last: m=88 classes=6 cclen=66 t=647s
[03:59:26] it=278082 colorings=176200 lazy-girth=146337 last: m=88 classes=6 cclen=66 t=648s
[03:59:27] it=278372 colorings=176400 lazy-girth=146453 last: m=88 classes=6 cclen=66 t=648s
[03:59:27] it=278624 colorings=176600 lazy-girth=146517 last: m=88 classes=6 cclen=66 t=649s
[03:59:28] it=278851 colorings=176800 lazy-girth=146555 last: m=88 classes=6 cclen=65 t=650s
[03:59:28] it=279096 colorings=177000 lazy-girth=146620 last: m=88 classes=6 cclen=66 t=650s
[03:59:29] it=279363 colorings=177200 lazy-girth=146691 last: m=88 classes=6 cclen=66 t=651s
[03:59:30] it=279629 colorings=177400 lazy-girth=146766 last: m=88 classes=6 cclen=66 t=652s
[03:59:31] it=279910 colorings=177600 lazy-girth=146880 last: m=88 classes=6 cclen=66 t=652s
[03:59:31] it=280144 colorings=177800 lazy-girth=146934 last: m=104 classes=7 cclen=64 t=653s
[03:59:32] it=280400 colorings=178000 lazy-girth=147006 last: m=88 classes=6 cclen=65 t=654s
[03:59:33] it=280647 colorings=178200 lazy-girth=147069 last: m=88 classes=6 cclen=65 t=654s
[03:59:33] it=280915 colorings=178400 lazy-girth=147159 last: m=88 classes=6 cclen=66 t=655s
[03:59:34] it=281170 colorings=178600 lazy-girth=147249 last: m=88 classes=6 cclen=66 t=656s
[03:59:35] it=281418 colorings=178800 lazy-girth=147307 last: m=88 classes=6 cclen=66 t=656s
[03:59:35] it=281674 colorings=179000 lazy-girth=147379 last: m=88 classes=6 cclen=66 t=657s
[03:59:36] it=281926 colorings=179200 lazy-girth=147454 last: m=88 classes=6 cclen=66 t=658s
[03:59:37] it=282205 colorings=179400 lazy-girth=147561 last: m=88 classes=6 cclen=65 t=659s
[03:59:38] it=282480 colorings=179600 lazy-girth=147658 last: m=88 classes=6 cclen=65 t=659s
[03:59:38] it=282734 colorings=179800 lazy-girth=147731 last: m=88 classes=6 cclen=66 t=660s
[03:59:39] it=283015 colorings=180000 lazy-girth=147852 last: m=88 classes=6 cclen=66 t=661s
[03:59:40] it=283302 colorings=180200 lazy-girth=147966 last: m=88 classes=6 cclen=65 t=662s
[03:59:41] it=283632 colorings=180400 lazy-girth=148125 last: m=88 classes=6 cclen=65 t=662s
[03:59:41] it=283904 colorings=180600 lazy-girth=148223 last: m=88 classes=6 cclen=66 t=663s
[03:59:42] it=284182 colorings=180800 lazy-girth=148349 last: m=88 classes=6 cclen=65 t=664s
[03:59:43] it=284430 colorings=181000 lazy-girth=148416 last: m=88 classes=6 cclen=66 t=665s
[03:59:44] it=284686 colorings=181200 lazy-girth=148489 last: m=88 classes=6 cclen=65 t=665s
[03:59:44] it=284923 colorings=181400 lazy-girth=148547 last: m=88 classes=6 cclen=66 t=666s
[03:59:45] it=285192 colorings=181600 lazy-girth=148628 last: m=88 classes=6 cclen=63 t=666s
[03:59:45] it=285425 colorings=181800 lazy-girth=148678 last: m=88 classes=6 cclen=66 t=667s
[03:59:46] it=285666 colorings=182000 lazy-girth=148725 last: m=88 classes=6 cclen=66 t=668s
[03:59:47] it=285951 colorings=182200 lazy-girth=148817 last: m=88 classes=6 cclen=63 t=669s
[03:59:48] it=286249 colorings=182400 lazy-girth=148933 last: m=88 classes=6 cclen=63 t=669s
[03:59:48] it=286516 colorings=182600 lazy-girth=149032 last: m=104 classes=7 cclen=65 t=670s
[03:59:49] it=286790 colorings=182800 lazy-girth=149151 last: m=88 classes=6 cclen=66 t=671s
[03:59:50] it=287074 colorings=183000 lazy-girth=149271 last: m=104 classes=7 cclen=64 t=672s
[03:59:51] it=287309 colorings=183200 lazy-girth=149311 last: m=88 classes=6 cclen=65 t=673s
[03:59:52] it=287559 colorings=183400 lazy-girth=149378 last: m=104 classes=7 cclen=61 t=673s
[03:59:52] it=287771 colorings=183600 lazy-girth=149390 last: m=88 classes=6 cclen=65 t=674s
[03:59:53] it=288026 colorings=183800 lazy-girth=149460 last: m=88 classes=6 cclen=66 t=675s
[03:59:54] it=288434 colorings=184000 lazy-girth=149684 last: m=88 classes=6 cclen=65 t=676s
[03:59:55] it=288685 colorings=184200 lazy-girth=149760 last: m=88 classes=6 cclen=66 t=677s
[03:59:56] it=288909 colorings=184400 lazy-girth=149788 last: m=88 classes=6 cclen=66 t=678s
[03:59:57] it=289161 colorings=184600 lazy-girth=149864 last: m=88 classes=6 cclen=66 t=679s
[03:59:58] it=289430 colorings=184800 lazy-girth=150002 last: m=88 classes=6 cclen=65 t=680s
[03:59:59] it=289657 colorings=185000 lazy-girth=150041 last: m=88 classes=6 cclen=65 t=681s
[04:00:00] it=289938 colorings=185200 lazy-girth=150127 last: m=88 classes=6 cclen=66 t=682s
[04:00:01] it=290174 colorings=185400 lazy-girth=150175 last: m=88 classes=6 cclen=66 t=683s
[04:00:04] it=290468 colorings=185600 lazy-girth=150284 last: m=80 classes=5 cclen=66 t=685s
[04:00:05] it=290876 colorings=185800 lazy-girth=150555 last: m=88 classes=6 cclen=66 t=687s
[04:00:06] it=291162 colorings=186000 lazy-girth=150691 last: m=88 classes=6 cclen=66 t=687s
[04:00:07] it=291417 colorings=186200 lazy-girth=150782 last: m=88 classes=6 cclen=64 t=688s
[04:00:07] it=291674 colorings=186400 lazy-girth=150861 last: m=88 classes=6 cclen=66 t=689s
[04:00:08] it=291945 colorings=186600 lazy-girth=150971 last: m=88 classes=6 cclen=66 t=690s
[04:00:09] it=292207 colorings=186800 lazy-girth=151068 last: m=88 classes=6 cclen=66 t=691s
[04:00:10] it=292450 colorings=187000 lazy-girth=151143 last: m=88 classes=6 cclen=66 t=691s
[04:00:10] it=292719 colorings=187200 lazy-girth=151248 last: m=88 classes=6 cclen=66 t=692s
[04:00:12] it=293128 colorings=187400 lazy-girth=151504 last: m=88 classes=6 cclen=66 t=693s
[04:00:13] it=293420 colorings=187600 lazy-girth=151638 last: m=88 classes=6 cclen=66 t=694s
[04:00:13] it=293710 colorings=187800 lazy-girth=151770 last: m=88 classes=6 cclen=65 t=695s
[04:00:14] it=293980 colorings=188000 lazy-girth=151878 last: m=88 classes=6 cclen=64 t=696s
[04:00:14] it=294262 colorings=188200 lazy-girth=151999 last: m=88 classes=6 cclen=65 t=696s
[04:00:15] it=294546 colorings=188400 lazy-girth=152130 last: m=88 classes=6 cclen=66 t=697s
[04:00:17] it=294794 colorings=188600 lazy-girth=152202 last: m=88 classes=6 cclen=66 t=699s
[04:00:18] it=295050 colorings=188800 lazy-girth=152298 last: m=88 classes=6 cclen=66 t=699s
[04:00:19] it=295317 colorings=189000 lazy-girth=152367 last: m=80 classes=5 cclen=66 t=700s
[04:00:20] it=295703 colorings=189200 lazy-girth=152583 last: m=88 classes=6 cclen=65 t=701s
[04:00:20] it=296017 colorings=189400 lazy-girth=152724 last: m=88 classes=6 cclen=66 t=702s
[04:00:21] it=296264 colorings=189600 lazy-girth=152781 last: m=88 classes=6 cclen=66 t=703s
[04:00:22] it=296634 colorings=189800 lazy-girth=152980 last: m=88 classes=6 cclen=64 t=704s
[04:00:23] it=296893 colorings=190000 lazy-girth=153070 last: m=88 classes=6 cclen=66 t=704s
[04:00:24] it=297172 colorings=190200 lazy-girth=153197 last: m=88 classes=6 cclen=65 t=705s
[04:00:24] it=297404 colorings=190400 lazy-girth=153249 last: m=88 classes=6 cclen=65 t=706s
[04:00:25] it=297684 colorings=190600 lazy-girth=153360 last: m=88 classes=6 cclen=61 t=707s
[04:00:26] it=297935 colorings=190800 lazy-girth=153423 last: m=88 classes=6 cclen=65 t=708s
[04:00:27] it=298180 colorings=191000 lazy-girth=153484 last: m=88 classes=6 cclen=66 t=709s
[04:00:28] it=298435 colorings=191200 lazy-girth=153563 last: m=88 classes=6 cclen=66 t=710s
[04:00:29] it=298681 colorings=191400 lazy-girth=153620 last: m=88 classes=6 cclen=65 t=710s
[04:00:30] it=299020 colorings=191600 lazy-girth=153797 last: m=88 classes=6 cclen=65 t=712s
[04:00:31] it=299266 colorings=191800 lazy-girth=153868 last: m=88 classes=6 cclen=66 t=713s
[04:00:32] it=299466 colorings=192000 lazy-girth=153868 last: m=80 classes=5 cclen=67 t=713s
[04:00:32] it=299751 colorings=192200 lazy-girth=153997 last: m=88 classes=6 cclen=65 t=714s
[04:00:33] it=300082 colorings=192400 lazy-girth=154166 last: m=88 classes=6 cclen=65 t=715s
[04:00:34] it=300528 colorings=192600 lazy-girth=154454 last: m=88 classes=6 cclen=66 t=716s
[04:00:35] it=300825 colorings=192800 lazy-girth=154581 last: m=80 classes=5 cclen=67 t=717s
[04:00:36] it=301197 colorings=193000 lazy-girth=154758 last: m=96 classes=6 cclen=53 t=718s
[04:00:37] it=301470 colorings=193200 lazy-girth=154903 last: m=88 classes=6 cclen=65 t=718s
[04:00:37] it=301737 colorings=193400 lazy-girth=155035 last: m=88 classes=6 cclen=65 t=719s
[04:00:38] it=302004 colorings=193600 lazy-girth=155164 last: m=88 classes=6 cclen=66 t=719s
[04:00:38] it=302256 colorings=193800 lazy-girth=155234 last: m=88 classes=6 cclen=62 t=720s
[04:00:39] it=302530 colorings=194000 lazy-girth=155308 last: m=88 classes=6 cclen=66 t=721s
[04:00:40] it=302913 colorings=194200 lazy-girth=155492 last: m=88 classes=6 cclen=63 t=722s
[04:00:41] it=303185 colorings=194400 lazy-girth=155566 last: m=88 classes=6 cclen=65 t=722s
[04:00:41] it=303439 colorings=194600 lazy-girth=155640 last: m=88 classes=6 cclen=66 t=723s
[04:00:42] it=303826 colorings=194800 lazy-girth=155832 last: m=104 classes=7 cclen=65 t=724s
[04:00:43] it=304114 colorings=195000 lazy-girth=155962 last: m=88 classes=6 cclen=66 t=725s
[04:00:44] it=304430 colorings=195200 lazy-girth=156083 last: m=88 classes=6 cclen=66 t=725s
[04:00:44] it=304667 colorings=195400 lazy-girth=156156 last: m=88 classes=6 cclen=66 t=726s
[04:00:45] it=304902 colorings=195600 lazy-girth=156225 last: m=88 classes=6 cclen=66 t=726s
[04:00:45] it=305147 colorings=195800 lazy-girth=156315 last: m=96 classes=6 cclen=56 t=727s
[04:00:47] it=305463 colorings=196000 lazy-girth=156460 last: m=88 classes=6 cclen=66 t=728s
[04:00:47] it=305738 colorings=196200 lazy-girth=156544 last: m=88 classes=6 cclen=66 t=729s
[04:00:48] it=306018 colorings=196400 lazy-girth=156627 last: m=88 classes=6 cclen=62 t=730s
[04:00:49] it=306309 colorings=196600 lazy-girth=156725 last: m=88 classes=6 cclen=66 t=730s
[04:00:51] it=306761 colorings=196800 lazy-girth=157004 last: m=88 classes=6 cclen=66 t=733s
[04:00:52] it=307093 colorings=197000 lazy-girth=157166 last: m=96 classes=6 cclen=66 t=734s
[04:00:53] it=307394 colorings=197200 lazy-girth=157274 last: m=88 classes=6 cclen=65 t=735s
[04:00:54] it=307648 colorings=197400 lazy-girth=157337 last: m=96 classes=6 cclen=64 t=735s
[04:00:54] it=307933 colorings=197600 lazy-girth=157431 last: m=88 classes=6 cclen=66 t=736s
[04:00:55] it=308189 colorings=197800 lazy-girth=157509 last: m=88 classes=6 cclen=65 t=737s
[04:00:56] it=308442 colorings=198000 lazy-girth=157566 last: m=88 classes=6 cclen=66 t=737s
[04:00:56] it=308705 colorings=198200 lazy-girth=157669 last: m=88 classes=6 cclen=66 t=738s
[04:00:57] it=308948 colorings=198400 lazy-girth=157740 last: m=88 classes=6 cclen=65 t=739s
[04:00:58] it=309165 colorings=198600 lazy-girth=157761 last: m=96 classes=6 cclen=64 t=739s
[04:00:58] it=309417 colorings=198800 lazy-girth=157830 last: m=88 classes=6 cclen=66 t=740s
[04:00:59] it=309650 colorings=199000 lazy-girth=157876 last: m=88 classes=6 cclen=66 t=741s
[04:01:00] it=309890 colorings=199200 lazy-girth=157935 last: m=88 classes=6 cclen=64 t=741s
[04:01:02] it=310249 colorings=199400 lazy-girth=158128 last: m=96 classes=6 cclen=66 t=743s
[04:01:03] it=310562 colorings=199600 lazy-girth=158283 last: m=88 classes=6 cclen=66 t=744s
[04:01:03] it=310885 colorings=199800 lazy-girth=158451 last: m=88 classes=6 cclen=62 t=745s
[04:01:04] it=311178 colorings=200000 lazy-girth=158595 last: m=88 classes=6 cclen=65 t=746s
[04:01:05] it=311453 colorings=200200 lazy-girth=158708 last: m=88 classes=6 cclen=66 t=747s
[04:01:06] it=311733 colorings=200400 lazy-girth=158824 last: m=88 classes=6 cclen=65 t=747s
[04:01:07] it=312023 colorings=200600 lazy-girth=158947 last: m=88 classes=6 cclen=66 t=748s
[04:01:07] it=312279 colorings=200800 lazy-girth=159033 last: m=88 classes=6 cclen=65 t=749s
[04:01:09] it=312566 colorings=201000 lazy-girth=159139 last: m=96 classes=6 cclen=65 t=751s
[04:01:10] it=312821 colorings=201200 lazy-girth=159194 last: m=80 classes=5 cclen=67 t=752s
[04:01:11] it=313233 colorings=201400 lazy-girth=159416 last: m=88 classes=6 cclen=66 t=753s
[04:01:12] it=313490 colorings=201600 lazy-girth=159474 last: m=88 classes=6 cclen=64 t=753s
[04:01:13] it=313960 colorings=201800 lazy-girth=159749 last: m=96 classes=6 cclen=65 t=755s
[04:01:14] it=314302 colorings=202000 lazy-girth=159891 last: m=80 classes=5 cclen=66 t=756s
[04:01:15] it=314758 colorings=202200 lazy-girth=160147 last: m=96 classes=6 cclen=60 t=757s
[04:01:17] it=315245 colorings=202400 lazy-girth=160473 last: m=88 classes=6 cclen=63 t=759s
[04:01:18] it=315753 colorings=202600 lazy-girth=160826 last: m=80 classes=5 cclen=67 t=760s
[04:01:19] it=316208 colorings=202800 lazy-girth=161083 last: m=88 classes=6 cclen=65 t=761s
[04:01:20] it=316481 colorings=203000 lazy-girth=161169 last: m=88 classes=6 cclen=66 t=762s
[04:01:21] it=316769 colorings=203200 lazy-girth=161290 last: m=88 classes=6 cclen=65 t=763s
[04:01:22] it=317079 colorings=203400 lazy-girth=161454 last: m=88 classes=6 cclen=66 t=764s
[04:01:23] it=317371 colorings=203600 lazy-girth=161581 last: m=88 classes=6 cclen=66 t=765s
[04:01:24] it=317676 colorings=203800 lazy-girth=161726 last: m=88 classes=6 cclen=66 t=765s
[04:01:24] it=317998 colorings=204000 lazy-girth=161911 last: m=88 classes=6 cclen=66 t=766s
[04:01:25] it=318258 colorings=204200 lazy-girth=161999 last: m=88 classes=6 cclen=66 t=767s
[04:01:26] it=318591 colorings=204400 lazy-girth=162139 last: m=88 classes=6 cclen=66 t=767s
[04:01:26] it=318891 colorings=204600 lazy-girth=162307 last: m=88 classes=6 cclen=66 t=768s
[04:01:27] it=319174 colorings=204800 lazy-girth=162413 last: m=88 classes=6 cclen=66 t=769s
[04:01:28] it=319411 colorings=205000 lazy-girth=162477 last: m=96 classes=6 cclen=66 t=770s
[04:01:30] it=319691 colorings=205200 lazy-girth=162597 last: m=88 classes=6 cclen=66 t=771s
[04:01:30] it=319985 colorings=205400 lazy-girth=162729 last: m=88 classes=6 cclen=63 t=772s
[04:01:31] it=320251 colorings=205600 lazy-girth=162811 last: m=88 classes=6 cclen=66 t=773s
[04:01:32] it=320484 colorings=205800 lazy-girth=162856 last: m=88 classes=6 cclen=63 t=774s
[04:01:32] it=320714 colorings=206000 lazy-girth=162897 last: m=88 classes=6 cclen=66 t=774s
[04:01:33] it=320967 colorings=206200 lazy-girth=162970 last: m=88 classes=6 cclen=65 t=775s
[04:01:34] it=321219 colorings=206400 lazy-girth=163053 last: m=88 classes=6 cclen=66 t=775s
[04:01:34] it=321453 colorings=206600 lazy-girth=163095 last: m=88 classes=6 cclen=65 t=776s
[04:01:36] it=321687 colorings=206800 lazy-girth=163149 last: m=88 classes=6 cclen=65 t=777s
[04:01:37] it=321919 colorings=207000 lazy-girth=163192 last: m=88 classes=6 cclen=66 t=778s
[04:01:37] it=322119 colorings=207200 lazy-girth=163192 last: m=88 classes=6 cclen=66 t=779s
[04:01:38] it=322333 colorings=207400 lazy-girth=163216 last: m=88 classes=6 cclen=66 t=780s
[04:01:39] it=322581 colorings=207600 lazy-girth=163311 last: m=88 classes=6 cclen=66 t=781s
[04:01:40] it=322862 colorings=207800 lazy-girth=163472 last: m=88 classes=6 cclen=66 t=781s
[04:01:40] it=323065 colorings=208000 lazy-girth=163478 last: m=88 classes=6 cclen=64 t=782s
[04:01:41] it=323328 colorings=208200 lazy-girth=163563 last: m=88 classes=6 cclen=66 t=783s
[04:01:42] it=323610 colorings=208400 lazy-girth=163694 last: m=88 classes=6 cclen=64 t=784s
[04:01:43] it=323919 colorings=208600 lazy-girth=163808 last: m=88 classes=6 cclen=66 t=785s
[04:01:44] it=324155 colorings=208800 lazy-girth=163857 last: m=88 classes=6 cclen=65 t=786s
[04:01:45] it=324398 colorings=209000 lazy-girth=163919 last: m=88 classes=6 cclen=60 t=787s
[04:01:46] it=324632 colorings=209200 lazy-girth=163964 last: m=88 classes=6 cclen=66 t=787s
[04:01:46] it=324860 colorings=209400 lazy-girth=164001 last: m=88 classes=6 cclen=63 t=788s
[04:01:47] it=325107 colorings=209600 lazy-girth=164068 last: m=88 classes=6 cclen=66 t=789s
[04:01:48] it=325333 colorings=209800 lazy-girth=164120 last: m=88 classes=6 cclen=65 t=790s
[04:01:49] it=325582 colorings=210000 lazy-girth=164218 last: m=88 classes=6 cclen=66 t=791s
[04:01:50] it=325860 colorings=210200 lazy-girth=164303 last: m=88 classes=6 cclen=66 t=792s
[04:01:51] it=326107 colorings=210400 lazy-girth=164359 last: m=88 classes=6 cclen=64 t=792s
[04:01:52] it=326339 colorings=210600 lazy-girth=164402 last: m=88 classes=6 cclen=66 t=794s
[04:01:55] it=326596 colorings=210800 lazy-girth=164481 last: m=96 classes=6 cclen=64 t=796s
[04:01:56] it=326918 colorings=211000 lazy-girth=164664 last: m=88 classes=6 cclen=66 t=797s
[04:01:56] it=327227 colorings=211200 lazy-girth=164844 last: m=104 classes=7 cclen=64 t=798s
[04:01:58] it=327548 colorings=211400 lazy-girth=165015 last: m=88 classes=6 cclen=59 t=800s
[04:01:59] it=327797 colorings=211600 lazy-girth=165089 last: m=88 classes=6 cclen=66 t=800s
[04:01:59] it=328036 colorings=211800 lazy-girth=165152 last: m=88 classes=6 cclen=66 t=801s
[04:02:00] it=328272 colorings=212000 lazy-girth=165208 last: m=88 classes=6 cclen=66 t=802s
[04:02:02] it=328577 colorings=212200 lazy-girth=165325 last: m=96 classes=6 cclen=65 t=804s
[04:02:05] it=329012 colorings=212400 lazy-girth=165567 last: m=88 classes=6 cclen=66 t=806s
[04:02:06] it=329271 colorings=212600 lazy-girth=165656 last: m=104 classes=7 cclen=64 t=807s
[04:02:06] it=329532 colorings=212800 lazy-girth=165748 last: m=88 classes=6 cclen=66 t=808s
[04:02:07] it=329780 colorings=213000 lazy-girth=165822 last: m=88 classes=6 cclen=66 t=809s
[04:02:17] it=330049 colorings=213200 lazy-girth=165931 last: m=88 classes=6 cclen=65 t=819s
[04:02:18] it=330310 colorings=213400 lazy-girth=166036 last: m=88 classes=6 cclen=66 t=819s
[04:02:19] it=330594 colorings=213600 lazy-girth=166164 last: m=88 classes=6 cclen=65 t=821s
[04:02:20] it=330863 colorings=213800 lazy-girth=166266 last: m=104 classes=7 cclen=65 t=822s
[04:02:23] it=331128 colorings=214000 lazy-girth=166366 last: m=88 classes=6 cclen=66 t=824s
[04:02:23] it=331405 colorings=214200 lazy-girth=166486 last: m=88 classes=6 cclen=65 t=825s
[04:02:25] it=331673 colorings=214400 lazy-girth=166588 last: m=88 classes=6 cclen=66 t=826s
[04:02:26] it=331951 colorings=214600 lazy-girth=166722 last: m=88 classes=6 cclen=66 t=828s
[04:02:27] it=332218 colorings=214800 lazy-girth=166815 last: m=104 classes=7 cclen=62 t=829s
[04:02:28] it=332488 colorings=215000 lazy-girth=166915 last: m=88 classes=6 cclen=65 t=830s
[04:02:30] it=332816 colorings=215200 lazy-girth=167053 last: m=88 classes=6 cclen=66 t=831s
[04:02:31] it=333095 colorings=215400 lazy-girth=167156 last: m=88 classes=6 cclen=63 t=833s
[04:02:32] it=333362 colorings=215600 lazy-girth=167271 last: m=88 classes=6 cclen=65 t=834s
[04:02:33] it=333647 colorings=215800 lazy-girth=167388 last: m=88 classes=6 cclen=66 t=835s
[04:02:34] it=333908 colorings=216000 lazy-girth=167481 last: m=88 classes=6 cclen=65 t=836s
[04:02:35] it=334162 colorings=216200 lazy-girth=167573 last: m=88 classes=6 cclen=66 t=837s
[04:02:37] it=334403 colorings=216400 lazy-girth=167637 last: m=88 classes=6 cclen=66 t=838s
[04:02:39] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=334559 colorings=216516 lazy-girth=167682 time=840s


==> anc/search/logs/slice_Z17_r2_g6.log <==
[00:44:02] slice r=2 H=Z17 |H|=17 n=34 classes=33 girth>=6 mindeg>=3
[00:44:02] eager C3/C4 clauses: 5468
[00:44:03] it=797 colorings=200 lazy-girth=902 last: m=68 classes=4 cclen=29 t=1s
[00:44:04] it=1720 colorings=400 lazy-girth=1895 last: m=51 classes=3 cclen=30 t=2s
[00:44:04] it=2211 colorings=600 lazy-girth=2255 last: m=51 classes=3 cclen=29 t=2s
[00:44:04] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2424 colorings=726 lazy-girth=2360 time=2s


==> anc/search/logs/slice_Z17_r3_g6.log <==
[01:50:15] slice r=3 H=Z17 |H|=17 n=51 classes=75 girth>=6 mindeg>=3
[01:50:15] eager C3/C4 clauses: 37153
[01:50:17] it=824 colorings=200 lazy-girth=2164 last: m=102 classes=6 cclen=63 t=3s
[01:50:19] it=1430 colorings=400 lazy-girth=3178 last: m=102 classes=6 cclen=62 t=4s
[01:50:20] it=1981 colorings=600 lazy-girth=3849 last: m=102 classes=6 cclen=69 t=5s
[01:50:21] it=2391 colorings=800 lazy-girth=4237 last: m=102 classes=6 cclen=66 t=6s
[01:50:22] it=2908 colorings=1000 lazy-girth=5013 last: m=102 classes=6 cclen=69 t=7s
[01:50:23] it=3340 colorings=1200 lazy-girth=5426 last: m=102 classes=6 cclen=69 t=8s
[01:50:24] it=3824 colorings=1400 lazy-girth=6095 last: m=102 classes=6 cclen=63 t=10s
[01:50:25] it=4255 colorings=1600 lazy-girth=6522 last: m=102 classes=6 cclen=69 t=11s
[01:50:26] it=4694 colorings=1800 lazy-girth=6999 last: m=102 classes=6 cclen=69 t=12s
[01:50:27] it=5111 colorings=2000 lazy-girth=7401 last: m=102 classes=6 cclen=69 t=12s
[01:50:28] it=5655 colorings=2200 lazy-girth=8087 last: m=85 classes=5 cclen=70 t=14s
[01:50:30] it=6194 colorings=2400 lazy-girth=8713 last: m=102 classes=6 cclen=52 t=15s
[01:50:30] it=6580 colorings=2600 lazy-girth=9024 last: m=102 classes=6 cclen=69 t=16s
[01:50:31] it=6966 colorings=2800 lazy-girth=9330 last: m=102 classes=6 cclen=68 t=17s
[01:50:32] it=7362 colorings=3000 lazy-girth=9683 last: m=102 classes=6 cclen=69 t=17s
[01:50:33] it=7779 colorings=3200 lazy-girth=10037 last: m=102 classes=6 cclen=69 t=18s
[01:50:34] it=8176 colorings=3400 lazy-girth=10409 last: m=102 classes=6 cclen=69 t=19s
[01:50:35] it=8531 colorings=3600 lazy-girth=10687 last: m=102 classes=6 cclen=69 t=20s
[01:50:35] it=8933 colorings=3800 lazy-girth=11041 last: m=102 classes=6 cclen=69 t=21s
[01:50:36] it=9388 colorings=4000 lazy-girth=11521 last: m=102 classes=6 cclen=62 t=22s
[01:50:37] it=9809 colorings=4200 lazy-girth=11928 last: m=102 classes=6 cclen=69 t=23s
[01:50:38] it=10166 colorings=4400 lazy-girth=12169 last: m=102 classes=6 cclen=69 t=24s
[01:50:39] it=10507 colorings=4600 lazy-girth=12372 last: m=102 classes=6 cclen=69 t=24s
[01:50:40] it=10928 colorings=4800 lazy-girth=12704 last: m=102 classes=6 cclen=64 t=25s
[01:50:41] it=11256 colorings=5000 lazy-girth=12906 last: m=102 classes=6 cclen=69 t=26s
[01:50:42] it=11618 colorings=5200 lazy-girth=13185 last: m=102 classes=6 cclen=69 t=27s
[01:50:42] it=12011 colorings=5400 lazy-girth=13502 last: m=102 classes=6 cclen=69 t=28s
[01:50:44] it=12526 colorings=5600 lazy-girth=14337 last: m=85 classes=5 cclen=70 t=29s
[01:50:45] it=13006 colorings=5800 lazy-girth=15074 last: m=102 classes=6 cclen=69 t=30s
[01:50:46] it=13456 colorings=6000 lazy-girth=15653 last: m=102 classes=6 cclen=69 t=31s
[01:50:47] it=13977 colorings=6200 lazy-girth=16401 last: m=102 classes=6 cclen=69 t=32s
[01:50:48] it=14451 colorings=6400 lazy-girth=17013 last: m=102 classes=6 cclen=60 t=33s
[01:50:49] it=14948 colorings=6600 lazy-girth=17696 last: m=102 classes=6 cclen=69 t=34s
[01:50:50] it=15368 colorings=6800 lazy-girth=18158 last: m=102 classes=6 cclen=69 t=35s
[01:50:51] it=15806 colorings=7000 lazy-girth=18673 last: m=102 classes=6 cclen=69 t=36s
[01:50:52] it=16257 colorings=7200 lazy-girth=19145 last: m=102 classes=6 cclen=69 t=37s
[01:50:53] it=16690 colorings=7400 lazy-girth=19674 last: m=102 classes=6 cclen=69 t=38s
[01:50:53] it=17147 colorings=7600 lazy-girth=20204 last: m=102 classes=6 cclen=69 t=39s
[01:50:54] it=17562 colorings=7800 lazy-girth=20637 last: m=102 classes=6 cclen=69 t=40s
[01:50:55] it=17996 colorings=8000 lazy-girth=21119 last: m=102 classes=6 cclen=69 t=41s
[01:50:56] it=18454 colorings=8200 lazy-girth=21607 last: m=102 classes=6 cclen=69 t=42s
[01:50:57] it=18945 colorings=8400 lazy-girth=22080 last: m=102 classes=6 cclen=67 t=43s
[01:50:58] it=19358 colorings=8600 lazy-girth=22460 last: m=102 classes=6 cclen=69 t=44s
[01:50:59] it=19796 colorings=8800 lazy-girth=22953 last: m=102 classes=6 cclen=69 t=45s
[01:51:00] it=20182 colorings=9000 lazy-girth=23411 last: m=102 classes=6 cclen=69 t=46s
[01:51:01] it=20635 colorings=9200 lazy-girth=23974 last: m=102 classes=6 cclen=69 t=47s
[01:51:02] it=21005 colorings=9400 lazy-girth=24255 last: m=85 classes=5 cclen=70 t=47s
[01:51:03] it=21403 colorings=9600 lazy-girth=24616 last: m=102 classes=6 cclen=69 t=48s
[01:51:04] it=21764 colorings=9800 lazy-girth=24858 last: m=102 classes=6 cclen=61 t=49s
[01:51:04] it=22156 colorings=10000 lazy-girth=25174 last: m=102 classes=6 cclen=57 t=50s
[01:51:05] it=22599 colorings=10200 lazy-girth=25568 last: m=102 classes=6 cclen=67 t=51s
[01:51:06] it=23081 colorings=10400 lazy-girth=26153 last: m=85 classes=5 cclen=70 t=52s
[01:51:07] it=23600 colorings=10600 lazy-girth=26804 last: m=85 classes=5 cclen=70 t=53s
[01:51:08] it=24026 colorings=10800 lazy-girth=27174 last: m=102 classes=6 cclen=69 t=54s
[01:51:09] it=24469 colorings=11000 lazy-girth=27694 last: m=102 classes=6 cclen=69 t=55s
[01:51:11] it=25054 colorings=11200 lazy-girth=28634 last: m=102 classes=6 cclen=56 t=56s
[01:51:11] it=25419 colorings=11400 lazy-girth=28956 last: m=102 classes=6 cclen=69 t=57s
[01:51:13] it=25924 colorings=11600 lazy-girth=29506 last: m=102 classes=6 cclen=69 t=58s
[01:51:13] it=26326 colorings=11800 lazy-girth=29915 last: m=102 classes=6 cclen=69 t=59s
[01:51:14] it=26686 colorings=12000 lazy-girth=30199 last: m=102 classes=6 cclen=69 t=59s
[01:51:15] it=27194 colorings=12200 lazy-girth=30897 last: m=102 classes=6 cclen=69 t=61s
[01:51:16] it=27577 colorings=12400 lazy-girth=31193 last: m=102 classes=6 cclen=60 t=61s
[01:51:17] it=27982 colorings=12600 lazy-girth=31576 last: m=102 classes=6 cclen=61 t=62s
[01:51:18] it=28336 colorings=12800 lazy-girth=31825 last: m=102 classes=6 cclen=69 t=63s
[01:51:19] it=28782 colorings=13000 lazy-girth=32233 last: m=102 classes=6 cclen=69 t=64s
[01:51:20] it=29205 colorings=13200 lazy-girth=32573 last: m=102 classes=6 cclen=69 t=65s
[01:51:21] it=29767 colorings=13400 lazy-girth=33167 last: m=102 classes=6 cclen=60 t=66s
[01:51:22] it=30217 colorings=13600 lazy-girth=33538 last: m=102 classes=6 cclen=69 t=67s
[01:51:23] it=30573 colorings=13800 lazy-girth=33803 last: m=102 classes=6 cclen=69 t=68s
[01:51:24] it=30892 colorings=14000 lazy-girth=33997 last: m=102 classes=6 cclen=69 t=69s
[01:51:25] it=31320 colorings=14200 lazy-girth=34397 last: m=102 classes=6 cclen=68 t=70s
[01:51:26] it=31726 colorings=14400 lazy-girth=34722 last: m=102 classes=6 cclen=69 t=71s
[01:51:26] it=32069 colorings=14600 lazy-girth=34915 last: m=85 classes=5 cclen=70 t=72s
[01:51:27] it=32398 colorings=14800 lazy-girth=35096 last: m=102 classes=6 cclen=69 t=72s
[01:51:28] it=32713 colorings=15000 lazy-girth=35252 last: m=102 classes=6 cclen=69 t=73s
[01:51:28] it=33010 colorings=15200 lazy-girth=35359 last: m=85 classes=5 cclen=70 t=73s
[01:51:29] it=33391 colorings=15400 lazy-girth=35618 last: m=102 classes=6 cclen=69 t=74s
[01:51:30] it=33753 colorings=15600 lazy-girth=35822 last: m=102 classes=6 cclen=69 t=75s
[01:51:30] it=34111 colorings=15800 lazy-girth=36027 last: m=85 classes=5 cclen=70 t=76s
[01:51:31] it=34456 colorings=16000 lazy-girth=36217 last: m=102 classes=6 cclen=69 t=77s
[01:51:32] it=34763 colorings=16200 lazy-girth=36345 last: m=85 classes=5 cclen=70 t=77s
[01:51:32] it=35108 colorings=16400 lazy-girth=36530 last: m=85 classes=5 cclen=70 t=78s
[01:51:33] it=35432 colorings=16600 lazy-girth=36730 last: m=102 classes=6 cclen=69 t=78s
[01:51:34] it=35724 colorings=16800 lazy-girth=36829 last: m=102 classes=6 cclen=69 t=79s
[01:51:34] it=36005 colorings=17000 lazy-girth=36924 last: m=102 classes=6 cclen=69 t=80s
[01:51:35] it=36309 colorings=17200 lazy-girth=37057 last: m=102 classes=6 cclen=69 t=80s
[01:51:36] it=36610 colorings=17400 lazy-girth=37224 last: m=102 classes=6 cclen=69 t=81s
[01:51:37] it=36983 colorings=17600 lazy-girth=37494 last: m=102 classes=6 cclen=68 t=82s
[01:51:38] it=37390 colorings=17800 lazy-girth=37879 last: m=102 classes=6 cclen=69 t=83s
[01:51:38] it=37774 colorings=18000 lazy-girth=38135 last: m=102 classes=6 cclen=68 t=84s
[01:51:39] it=38141 colorings=18200 lazy-girth=38377 last: m=102 classes=6 cclen=69 t=85s
[01:51:40] it=38493 colorings=18400 lazy-girth=38625 last: m=102 classes=6 cclen=69 t=85s
[01:51:41] it=38869 colorings=18600 lazy-girth=38868 last: m=102 classes=6 cclen=69 t=86s
[01:51:42] it=39206 colorings=18800 lazy-girth=39048 last: m=102 classes=6 cclen=69 t=87s
[01:51:42] it=39577 colorings=19000 lazy-girth=39294 last: m=102 classes=6 cclen=69 t=88s
[01:51:43] it=39952 colorings=19200 lazy-girth=39551 last: m=102 classes=6 cclen=69 t=89s
[01:51:44] it=40269 colorings=19400 lazy-girth=39701 last: m=102 classes=6 cclen=69 t=89s
[01:51:45] it=40635 colorings=19600 lazy-girth=39938 last: m=102 classes=6 cclen=68 t=90s
[01:51:46] it=41024 colorings=19800 lazy-girth=40212 last: m=102 classes=6 cclen=69 t=91s
[01:51:47] it=41434 colorings=20000 lazy-girth=40505 last: m=102 classes=6 cclen=69 t=92s
[01:51:47] it=41739 colorings=20200 lazy-girth=40633 last: m=102 classes=6 cclen=69 t=93s
[01:51:48] it=42041 colorings=20400 lazy-girth=40774 last: m=102 classes=6 cclen=69 t=93s
[01:51:49] it=42331 colorings=20600 lazy-girth=40874 last: m=102 classes=6 cclen=69 t=94s
[01:51:50] it=42708 colorings=20800 lazy-girth=41094 last: m=102 classes=6 cclen=69 t=95s
[01:51:50] it=43021 colorings=21000 lazy-girth=41237 last: m=102 classes=6 cclen=69 t=96s
[01:51:51] it=43406 colorings=21200 lazy-girth=41513 last: m=102 classes=6 cclen=69 t=97s
[01:51:52] it=43800 colorings=21400 lazy-girth=41848 last: m=102 classes=6 cclen=69 t=98s
[01:51:53] it=44148 colorings=21600 lazy-girth=42062 last: m=102 classes=6 cclen=63 t=98s
[01:51:54] it=44498 colorings=21800 lazy-girth=42275 last: m=102 classes=6 cclen=69 t=99s
[01:51:54] it=44857 colorings=22000 lazy-girth=42499 last: m=102 classes=6 cclen=69 t=100s
[01:51:55] it=45262 colorings=22200 lazy-girth=42835 last: m=102 classes=6 cclen=68 t=101s
[01:51:56] it=45639 colorings=22400 lazy-girth=43110 last: m=102 classes=6 cclen=69 t=101s
[01:51:57] it=45982 colorings=22600 lazy-girth=43296 last: m=102 classes=6 cclen=68 t=102s
[01:51:57] it=46333 colorings=22800 lazy-girth=43513 last: m=102 classes=6 cclen=69 t=103s
[01:51:58] it=46648 colorings=23000 lazy-girth=43674 last: m=102 classes=6 cclen=68 t=103s
[01:51:59] it=46991 colorings=23200 lazy-girth=43905 last: m=102 classes=6 cclen=69 t=104s
[01:52:00] it=47326 colorings=23400 lazy-girth=44081 last: m=102 classes=6 cclen=69 t=105s
[01:52:00] it=47721 colorings=23600 lazy-girth=44345 last: m=102 classes=6 cclen=69 t=106s
[01:52:01] it=48070 colorings=23800 lazy-girth=44546 last: m=85 classes=5 cclen=70 t=106s
[01:52:02] it=48391 colorings=24000 lazy-girth=44692 last: m=102 classes=6 cclen=69 t=107s
[01:52:02] it=48677 colorings=24200 lazy-girth=44792 last: m=102 classes=6 cclen=60 t=108s
[01:52:03] it=48995 colorings=24400 lazy-girth=44937 last: m=102 classes=6 cclen=62 t=108s
[01:52:04] it=49317 colorings=24600 lazy-girth=45089 last: m=102 classes=6 cclen=69 t=109s
[01:52:04] it=49645 colorings=24800 lazy-girth=45230 last: m=102 classes=6 cclen=63 t=110s
[01:52:05] it=50030 colorings=25000 lazy-girth=45510 last: m=102 classes=6 cclen=69 t=111s
[01:52:06] it=50452 colorings=25200 lazy-girth=45838 last: m=85 classes=5 cclen=70 t=112s
[01:52:07] it=50801 colorings=25400 lazy-girth=46000 last: m=85 classes=5 cclen=70 t=112s
[01:52:08] it=51180 colorings=25600 lazy-girth=46242 last: m=85 classes=5 cclen=70 t=113s
[01:52:08] it=51541 colorings=25800 lazy-girth=46452 last: m=102 classes=6 cclen=69 t=114s
[01:52:09] it=51963 colorings=26000 lazy-girth=46788 last: m=102 classes=6 cclen=69 t=115s
[01:52:10] it=52323 colorings=26200 lazy-girth=47023 last: m=102 classes=6 cclen=69 t=116s
[01:52:11] it=52692 colorings=26400 lazy-girth=47248 last: m=102 classes=6 cclen=67 t=116s
[01:52:12] it=53142 colorings=26600 lazy-girth=47626 last: m=102 classes=6 cclen=69 t=117s
[01:52:13] it=53601 colorings=26800 lazy-girth=48002 last: m=85 classes=5 cclen=70 t=118s
[01:52:14] it=53978 colorings=27000 lazy-girth=48201 last: m=102 classes=6 cclen=69 t=119s
[01:52:15] it=54387 colorings=27200 lazy-girth=48481 last: m=102 classes=6 cclen=69 t=120s
[01:52:15] it=54777 colorings=27400 lazy-girth=48717 last: m=102 classes=6 cclen=69 t=121s
[01:52:16] it=55143 colorings=27600 lazy-girth=48911 last: m=85 classes=5 cclen=70 t=121s
[01:52:17] it=55463 colorings=27800 lazy-girth=49060 last: m=102 classes=6 cclen=69 t=122s
[01:52:18] it=55790 colorings=28000 lazy-girth=49210 last: m=102 classes=6 cclen=69 t=123s
[01:52:18] it=56181 colorings=28200 lazy-girth=49466 last: m=102 classes=6 cclen=69 t=124s
[01:52:19] it=56601 colorings=28400 lazy-girth=49728 last: m=102 classes=6 cclen=69 t=125s
[01:52:20] it=56929 colorings=28600 lazy-girth=49890 last: m=102 classes=6 cclen=69 t=125s
[01:52:21] it=57312 colorings=28800 lazy-girth=50135 last: m=102 classes=6 cclen=69 t=126s
[01:52:22] it=57647 colorings=29000 lazy-girth=50309 last: m=102 classes=6 cclen=69 t=127s
[01:52:23] it=58008 colorings=29200 lazy-girth=50513 last: m=102 classes=6 cclen=67 t=128s
[01:52:23] it=58333 colorings=29400 lazy-girth=50684 last: m=102 classes=6 cclen=69 t=129s
[01:52:24] it=58668 colorings=29600 lazy-girth=50854 last: m=85 classes=5 cclen=70 t=129s
[01:52:25] it=59016 colorings=29800 lazy-girth=51032 last: m=102 classes=6 cclen=69 t=131s
[01:52:26] it=59345 colorings=30000 lazy-girth=51179 last: m=102 classes=6 cclen=69 t=131s
[01:52:27] it=59702 colorings=30200 lazy-girth=51420 last: m=102 classes=6 cclen=69 t=132s
[01:52:28] it=60115 colorings=30400 lazy-girth=51759 last: m=102 classes=6 cclen=69 t=133s
[01:52:29] it=60579 colorings=30600 lazy-girth=52172 last: m=102 classes=6 cclen=69 t=134s
[01:52:29] it=60916 colorings=30800 lazy-girth=52363 last: m=102 classes=6 cclen=69 t=135s
[01:52:30] it=61292 colorings=31000 lazy-girth=52604 last: m=102 classes=6 cclen=66 t=136s
[01:52:31] it=61601 colorings=31200 lazy-girth=52750 last: m=102 classes=6 cclen=69 t=136s
[01:52:32] it=62039 colorings=31400 lazy-girth=53096 last: m=102 classes=6 cclen=67 t=137s
[01:52:33] it=62461 colorings=31600 lazy-girth=53445 last: m=102 classes=6 cclen=69 t=138s
[01:52:34] it=62818 colorings=31800 lazy-girth=53667 last: m=102 classes=6 cclen=69 t=139s
[01:52:35] it=63209 colorings=32000 lazy-girth=53996 last: m=102 classes=6 cclen=67 t=140s
[01:52:36] it=63625 colorings=32200 lazy-girth=54340 last: m=102 classes=6 cclen=69 t=141s
[01:52:36] it=64007 colorings=32400 lazy-girth=54591 last: m=102 classes=6 cclen=68 t=142s
[01:52:37] it=64336 colorings=32600 lazy-girth=54758 last: m=102 classes=6 cclen=68 t=143s
[01:52:38] it=64698 colorings=32800 lazy-girth=54972 last: m=102 classes=6 cclen=69 t=144s
[01:52:39] it=65053 colorings=33000 lazy-girth=55158 last: m=102 classes=6 cclen=69 t=144s
[01:52:40] it=65388 colorings=33200 lazy-girth=55332 last: m=102 classes=6 cclen=69 t=145s
[01:52:41] it=65714 colorings=33400 lazy-girth=55499 last: m=102 classes=6 cclen=60 t=146s
[01:52:41] it=66060 colorings=33600 lazy-girth=55687 last: m=102 classes=6 cclen=69 t=147s
[01:52:42] it=66377 colorings=33800 lazy-girth=55825 last: m=102 classes=6 cclen=69 t=147s
[01:52:43] it=66710 colorings=34000 lazy-girth=55981 last: m=102 classes=6 cclen=65 t=148s
[01:52:43] it=67055 colorings=34200 lazy-girth=56163 last: m=102 classes=6 cclen=68 t=149s
[01:52:44] it=67422 colorings=34400 lazy-girth=56401 last: m=102 classes=6 cclen=69 t=150s
[01:52:45] it=67775 colorings=34600 lazy-girth=56600 last: m=102 classes=6 cclen=69 t=150s
[01:52:46] it=68153 colorings=34800 lazy-girth=56852 last: m=102 classes=6 cclen=69 t=151s
[01:52:46] it=68527 colorings=35000 lazy-girth=57088 last: m=85 classes=5 cclen=70 t=152s
[01:52:47] it=68875 colorings=35200 lazy-girth=57270 last: m=85 classes=5 cclen=70 t=153s
[01:52:48] it=69187 colorings=35400 lazy-girth=57405 last: m=85 classes=5 cclen=70 t=153s
[01:52:49] it=69545 colorings=35600 lazy-girth=57601 last: m=102 classes=6 cclen=69 t=154s
[01:52:49] it=69885 colorings=35800 lazy-girth=57763 last: m=102 classes=6 cclen=69 t=155s
[01:52:50] it=70230 colorings=36000 lazy-girth=57944 last: m=102 classes=6 cclen=69 t=155s
[01:52:51] it=70548 colorings=36200 lazy-girth=58080 last: m=102 classes=6 cclen=67 t=156s
[01:52:51] it=70868 colorings=36400 lazy-girth=58227 last: m=102 classes=6 cclen=68 t=157s
[01:52:52] it=71189 colorings=36600 lazy-girth=58369 last: m=102 classes=6 cclen=69 t=157s
[01:52:52] it=71517 colorings=36800 lazy-girth=58529 last: m=102 classes=6 cclen=69 t=158s
[01:52:53] it=71876 colorings=37000 lazy-girth=58744 last: m=102 classes=6 cclen=69 t=159s
[01:52:54] it=72184 colorings=37200 lazy-girth=58880 last: m=102 classes=6 cclen=69 t=159s
[01:52:55] it=72558 colorings=37400 lazy-girth=59136 last: m=102 classes=6 cclen=64 t=160s
[01:52:55] it=72926 colorings=37600 lazy-girth=59355 last: m=102 classes=6 cclen=68 t=161s
[01:52:56] it=73254 colorings=37800 lazy-girth=59519 last: m=102 classes=6 cclen=69 t=161s
[01:52:57] it=73557 colorings=38000 lazy-girth=59638 last: m=102 classes=6 cclen=61 t=162s
[01:52:57] it=73908 colorings=38200 lazy-girth=59839 last: m=102 classes=6 cclen=69 t=163s
[01:52:58] it=74311 colorings=38400 lazy-girth=60111 last: m=102 classes=6 cclen=69 t=163s
[01:52:59] it=74688 colorings=38600 lazy-girth=60351 last: m=102 classes=6 cclen=68 t=164s
[01:53:00] it=75075 colorings=38800 lazy-girth=60595 last: m=102 classes=6 cclen=68 t=165s
[01:53:00] it=75434 colorings=39000 lazy-girth=60798 last: m=102 classes=6 cclen=69 t=166s
[01:53:01] it=75843 colorings=39200 lazy-girth=61063 last: m=102 classes=6 cclen=69 t=167s
[01:53:02] it=76196 colorings=39400 lazy-girth=61247 last: m=102 classes=6 cclen=69 t=168s
[01:53:03] it=76485 colorings=39600 lazy-girth=61353 last: m=102 classes=6 cclen=69 t=168s
[01:53:04] it=76809 colorings=39800 lazy-girth=61504 last: m=102 classes=6 cclen=68 t=169s
[01:53:04] it=77155 colorings=40000 lazy-girth=61675 last: m=102 classes=6 cclen=69 t=170s
[01:53:05] it=77484 colorings=40200 lazy-girth=61824 last: m=102 classes=6 cclen=69 t=170s
[01:53:06] it=77799 colorings=40400 lazy-girth=61951 last: m=85 classes=5 cclen=70 t=171s
[01:53:06] it=78132 colorings=40600 lazy-girth=62138 last: m=102 classes=6 cclen=69 t=172s
[01:53:07] it=78468 colorings=40800 lazy-girth=62318 last: m=102 classes=6 cclen=69 t=172s
[01:53:08] it=78848 colorings=41000 lazy-girth=62554 last: m=102 classes=6 cclen=69 t=173s
[01:53:09] it=79209 colorings=41200 lazy-girth=62749 last: m=102 classes=6 cclen=69 t=174s
[01:53:09] it=79527 colorings=41400 lazy-girth=62889 last: m=102 classes=6 cclen=66 t=175s
[01:53:10] it=79859 colorings=41600 lazy-girth=63051 last: m=102 classes=6 cclen=69 t=175s
[01:53:10] it=80153 colorings=41800 lazy-girth=63171 last: m=102 classes=6 cclen=55 t=176s
[01:53:11] it=80475 colorings=42000 lazy-girth=63324 last: m=102 classes=6 cclen=69 t=176s
[01:53:12] it=80854 colorings=42200 lazy-girth=63537 last: m=102 classes=6 cclen=69 t=177s
[01:53:13] it=81193 colorings=42400 lazy-girth=63709 last: m=85 classes=5 cclen=70 t=178s
[01:53:13] it=81505 colorings=42600 lazy-girth=63847 last: m=85 classes=5 cclen=70 t=179s
[01:53:14] it=81804 colorings=42800 lazy-girth=63968 last: m=102 classes=6 cclen=67 t=179s
[01:53:14] it=82091 colorings=43000 lazy-girth=64073 last: m=102 classes=6 cclen=67 t=180s
[01:53:15] it=82410 colorings=43200 lazy-girth=64247 last: m=102 classes=6 cclen=68 t=180s
[01:53:16] it=82800 colorings=43400 lazy-girth=64482 last: m=102 classes=6 cclen=69 t=181s
[01:53:17] it=83151 colorings=43600 lazy-girth=64674 last: m=102 classes=6 cclen=69 t=182s
[01:53:18] it=83627 colorings=43800 lazy-girth=65019 last: m=102 classes=6 cclen=68 t=183s
[01:53:18] it=83960 colorings=44000 lazy-girth=65203 last: m=102 classes=6 cclen=69 t=184s
[01:53:19] it=84297 colorings=44200 lazy-girth=65396 last: m=102 classes=6 cclen=69 t=185s
[01:53:20] it=84646 colorings=44400 lazy-girth=65580 last: m=102 classes=6 cclen=67 t=185s
[01:53:21] it=84962 colorings=44600 lazy-girth=65753 last: m=85 classes=5 cclen=70 t=186s
[01:53:21] it=85346 colorings=44800 lazy-girth=66029 last: m=102 classes=6 cclen=69 t=187s
[01:53:22] it=85656 colorings=45000 lazy-girth=66152 last: m=102 classes=6 cclen=68 t=187s
[01:53:23] it=85994 colorings=45200 lazy-girth=66314 last: m=102 classes=6 cclen=62 t=188s
[01:53:23] it=86274 colorings=45400 lazy-girth=66404 last: m=102 classes=6 cclen=68 t=189s
[01:53:24] it=86546 colorings=45600 lazy-girth=66487 last: m=85 classes=5 cclen=70 t=189s
[01:53:25] it=86864 colorings=45800 lazy-girth=66644 last: m=102 classes=6 cclen=68 t=190s
[01:53:25] it=87218 colorings=46000 lazy-girth=66838 last: m=102 classes=6 cclen=69 t=191s
[01:53:26] it=87540 colorings=46200 lazy-girth=66978 last: m=102 classes=6 cclen=68 t=192s
[01:53:27] it=87888 colorings=46400 lazy-girth=67157 last: m=102 classes=6 cclen=69 t=192s
[01:53:28] it=88250 colorings=46600 lazy-girth=67349 last: m=102 classes=6 cclen=68 t=193s
[01:53:28] it=88546 colorings=46800 lazy-girth=67458 last: m=102 classes=6 cclen=69 t=194s
[01:53:29] it=88851 colorings=47000 lazy-girth=67590 last: m=102 classes=6 cclen=69 t=194s
[01:53:30] it=89200 colorings=47200 lazy-girth=67773 last: m=102 classes=6 cclen=69 t=195s
[01:53:31] it=89502 colorings=47400 lazy-girth=67902 last: m=102 classes=6 cclen=69 t=196s
[01:53:31] it=89823 colorings=47600 lazy-girth=68036 last: m=85 classes=5 cclen=70 t=197s
[01:53:32] it=90182 colorings=47800 lazy-girth=68233 last: m=85 classes=5 cclen=70 t=197s
[01:53:33] it=90471 colorings=48000 lazy-girth=68336 last: m=102 classes=6 cclen=68 t=198s
[01:53:33] it=90788 colorings=48200 lazy-girth=68471 last: m=102 classes=6 cclen=68 t=199s
[01:53:34] it=91083 colorings=48400 lazy-girth=68581 last: m=102 classes=6 cclen=68 t=199s
[01:53:35] it=91416 colorings=48600 lazy-girth=68737 last: m=102 classes=6 cclen=63 t=200s
[01:53:36] it=91721 colorings=48800 lazy-girth=68857 last: m=102 classes=6 cclen=69 t=201s
[01:53:36] it=92061 colorings=49000 lazy-girth=69039 last: m=102 classes=6 cclen=69 t=202s
[01:53:37] it=92410 colorings=49200 lazy-girth=69230 last: m=102 classes=6 cclen=69 t=202s
[01:53:38] it=92762 colorings=49400 lazy-girth=69405 last: m=102 classes=6 cclen=69 t=203s
[01:53:39] it=93062 colorings=49600 lazy-girth=69520 last: m=102 classes=6 cclen=69 t=204s
[01:53:39] it=93359 colorings=49800 lazy-girth=69642 last: m=102 classes=6 cclen=69 t=205s
[01:53:40] it=93644 colorings=50000 lazy-girth=69737 last: m=102 classes=6 cclen=69 t=205s
[01:53:41] it=93943 colorings=50200 lazy-girth=69854 last: m=102 classes=6 cclen=69 t=206s
[01:53:41] it=94283 colorings=50400 lazy-girth=70030 last: m=102 classes=6 cclen=67 t=207s
[01:53:42] it=94604 colorings=50600 lazy-girth=70178 last: m=102 classes=6 cclen=66 t=207s
[01:53:43] it=94953 colorings=50800 lazy-girth=70367 last: m=102 classes=6 cclen=69 t=208s
[01:53:44] it=95332 colorings=51000 lazy-girth=70586 last: m=85 classes=5 cclen=70 t=209s
[01:53:44] it=95633 colorings=51200 lazy-girth=70704 last: m=102 classes=6 cclen=69 t=210s
[01:53:45] it=95980 colorings=51400 lazy-girth=70890 last: m=102 classes=6 cclen=69 t=211s
[01:53:46] it=96304 colorings=51600 lazy-girth=71034 last: m=85 classes=5 cclen=70 t=211s
[01:53:47] it=96640 colorings=51800 lazy-girth=71180 last: m=102 classes=6 cclen=69 t=212s
[01:53:47] it=96932 colorings=52000 lazy-girth=71282 last: m=102 classes=6 cclen=69 t=213s
[01:53:48] it=97202 colorings=52200 lazy-girth=71374 last: m=102 classes=6 cclen=69 t=213s
[01:53:49] it=97519 colorings=52400 lazy-girth=71522 last: m=102 classes=6 cclen=69 t=214s
[01:53:50] it=97848 colorings=52600 lazy-girth=71680 last: m=102 classes=6 cclen=69 t=215s
[01:53:50] it=98177 colorings=52800 lazy-girth=71824 last: m=102 classes=6 cclen=69 t=216s
[01:53:51] it=98506 colorings=53000 lazy-girth=71972 last: m=102 classes=6 cclen=69 t=217s
[01:53:52] it=98883 colorings=53200 lazy-girth=72184 last: m=102 classes=6 cclen=69 t=217s
[01:53:53] it=99196 colorings=53400 lazy-girth=72312 last: m=102 classes=6 cclen=69 t=218s
[01:53:53] it=99451 colorings=53600 lazy-girth=72374 last: m=85 classes=5 cclen=69 t=219s
[01:53:54] it=99730 colorings=53800 lazy-girth=72465 last: m=102 classes=6 cclen=69 t=219s
[01:53:55] it=100021 colorings=54000 lazy-girth=72577 last: m=102 classes=6 cclen=61 t=220s
[01:53:55] it=100323 colorings=54200 lazy-girth=72709 last: m=102 classes=6 cclen=69 t=221s
[01:53:56] it=100634 colorings=54400 lazy-girth=72839 last: m=102 classes=6 cclen=67 t=221s
[01:53:57] it=100926 colorings=54600 lazy-girth=72943 last: m=102 classes=6 cclen=68 t=222s
[01:53:58] it=101236 colorings=54800 lazy-girth=73065 last: m=102 classes=6 cclen=69 t=223s
[01:53:58] it=101548 colorings=55000 lazy-girth=73197 last: m=102 classes=6 cclen=69 t=224s
[01:53:59] it=101912 colorings=55200 lazy-girth=73394 last: m=102 classes=6 cclen=68 t=224s
[01:54:00] it=102240 colorings=55400 lazy-girth=73549 last: m=102 classes=6 cclen=69 t=225s
[01:54:01] it=102539 colorings=55600 lazy-girth=73666 last: m=102 classes=6 cclen=68 t=226s
[01:54:02] it=102887 colorings=55800 lazy-girth=73835 last: m=85 classes=5 cclen=70 t=227s
[01:54:02] it=103222 colorings=56000 lazy-girth=73999 last: m=102 classes=6 cclen=69 t=228s
[01:54:03] it=103562 colorings=56200 lazy-girth=74166 last: m=102 classes=6 cclen=69 t=228s
[01:54:04] it=103864 colorings=56400 lazy-girth=74286 last: m=102 classes=6 cclen=69 t=229s
[01:54:05] it=104177 colorings=56600 lazy-girth=74408 last: m=102 classes=6 cclen=69 t=230s
[01:54:06] it=104508 colorings=56800 lazy-girth=74560 last: m=102 classes=6 cclen=69 t=231s
[01:54:08] it=104837 colorings=57000 lazy-girth=74710 last: m=102 classes=6 cclen=69 t=233s
[01:54:08] it=105166 colorings=57200 lazy-girth=74865 last: m=102 classes=6 cclen=68 t=234s
[01:54:09] it=105444 colorings=57400 lazy-girth=74949 last: m=85 classes=5 cclen=70 t=234s
[01:54:10] it=105773 colorings=57600 lazy-girth=75111 last: m=102 classes=6 cclen=69 t=235s
[01:54:11] it=106180 colorings=57800 lazy-girth=75355 last: m=102 classes=6 cclen=69 t=236s
[01:54:11] it=106507 colorings=58000 lazy-girth=75503 last: m=102 classes=6 cclen=69 t=237s
[01:54:12] it=106833 colorings=58200 lazy-girth=75649 last: m=102 classes=6 cclen=65 t=238s
[01:54:13] it=107136 colorings=58400 lazy-girth=75769 last: m=102 classes=6 cclen=69 t=238s
[01:54:14] it=107447 colorings=58600 lazy-girth=75890 last: m=102 classes=6 cclen=69 t=239s
[01:54:15] it=107738 colorings=58800 lazy-girth=75999 last: m=102 classes=6 cclen=69 t=240s
[01:54:16] it=108070 colorings=59000 lazy-girth=76155 last: m=102 classes=6 cclen=69 t=241s
[01:54:17] it=108385 colorings=59200 lazy-girth=76294 last: m=102 classes=6 cclen=69 t=242s
[01:54:18] it=108716 colorings=59400 lazy-girth=76536 last: m=102 classes=6 cclen=63 t=244s
[01:54:20] it=109451 colorings=59600 lazy-girth=77868 last: m=102 classes=6 cclen=69 t=246s
[01:54:21] it=110012 colorings=59800 lazy-girth=78580 last: m=102 classes=6 cclen=69 t=247s
[01:54:23] it=110537 colorings=60000 lazy-girth=79128 last: m=102 classes=6 cclen=69 t=248s
[01:54:24] it=111045 colorings=60200 lazy-girth=79660 last: m=102 classes=6 cclen=69 t=249s
[01:54:25] it=111430 colorings=60400 lazy-girth=79980 last: m=102 classes=6 cclen=69 t=250s
[01:54:26] it=111844 colorings=60600 lazy-girth=80413 last: m=102 classes=6 cclen=69 t=251s
[01:54:26] it=112231 colorings=60800 lazy-girth=80727 last: m=102 classes=6 cclen=68 t=252s
[01:54:28] it=112732 colorings=61000 lazy-girth=81405 last: m=102 classes=6 cclen=65 t=253s
[01:54:29] it=113176 colorings=61200 lazy-girth=81871 last: m=102 classes=6 cclen=63 t=254s
[01:54:29] it=113497 colorings=61400 lazy-girth=82095 last: m=102 classes=6 cclen=68 t=255s
[01:54:30] it=113875 colorings=61600 lazy-girth=82328 last: m=102 classes=6 cclen=68 t=255s
[01:54:31] it=114266 colorings=61800 lazy-girth=82692 last: m=102 classes=6 cclen=69 t=256s
[01:54:32] it=114646 colorings=62000 lazy-girth=83032 last: m=102 classes=6 cclen=69 t=257s
[01:54:33] it=115039 colorings=62200 lazy-girth=83396 last: m=102 classes=6 cclen=69 t=258s
[01:54:33] it=115356 colorings=62400 lazy-girth=83585 last: m=102 classes=6 cclen=68 t=259s
[01:54:34] it=115701 colorings=62600 lazy-girth=83791 last: m=102 classes=6 cclen=69 t=259s
[01:54:35] it=116051 colorings=62800 lazy-girth=84036 last: m=102 classes=6 cclen=69 t=260s
[01:54:36] it=116385 colorings=63000 lazy-girth=84246 last: m=102 classes=6 cclen=69 t=261s
[01:54:36] it=116771 colorings=63200 lazy-girth=84523 last: m=102 classes=6 cclen=69 t=262s
[01:54:37] it=117108 colorings=63400 lazy-girth=84751 last: m=102 classes=6 cclen=61 t=262s
[01:54:38] it=117520 colorings=63600 lazy-girth=85159 last: m=102 classes=6 cclen=67 t=263s
[01:54:39] it=117887 colorings=63800 lazy-girth=85377 last: m=102 classes=6 cclen=69 t=264s
[01:54:39] it=118235 colorings=64000 lazy-girth=85597 last: m=102 classes=6 cclen=68 t=264s
[01:54:40] it=118587 colorings=64200 lazy-girth=85786 last: m=102 classes=6 cclen=68 t=265s
[01:54:41] it=118936 colorings=64400 lazy-girth=85988 last: m=102 classes=6 cclen=69 t=266s
[01:54:41] it=119240 colorings=64600 lazy-girth=86115 last: m=102 classes=6 cclen=69 t=267s
[01:54:42] it=119539 colorings=64800 lazy-girth=86233 last: m=102 classes=6 cclen=68 t=267s
[01:54:43] it=119859 colorings=65000 lazy-girth=86397 last: m=102 classes=6 cclen=69 t=268s
[01:54:43] it=120177 colorings=65200 lazy-girth=86547 last: m=102 classes=6 cclen=68 t=269s
[01:54:44] it=120510 colorings=65400 lazy-girth=86720 last: m=102 classes=6 cclen=69 t=269s
[01:54:45] it=120801 colorings=65600 lazy-girth=86826 last: m=102 classes=6 cclen=68 t=270s
[01:54:45] it=121122 colorings=65800 lazy-girth=86973 last: m=102 classes=6 cclen=69 t=271s
[01:54:46] it=121430 colorings=66000 lazy-girth=87095 last: m=102 classes=6 cclen=69 t=271s
[01:54:47] it=121752 colorings=66200 lazy-girth=87234 last: m=102 classes=6 cclen=69 t=272s
[01:54:47] it=122055 colorings=66400 lazy-girth=87345 last: m=85 classes=5 cclen=70 t=273s
[01:54:48] it=122419 colorings=66600 lazy-girth=87611 last: m=102 classes=6 cclen=69 t=273s
[01:54:49] it=122846 colorings=66800 lazy-girth=87963 last: m=102 classes=6 cclen=67 t=274s
[01:54:50] it=123253 colorings=67000 lazy-girth=88260 last: m=102 classes=6 cclen=68 t=275s
[01:54:50] it=123595 colorings=67200 lazy-girth=88454 last: m=102 classes=6 cclen=69 t=276s
[01:54:51] it=123970 colorings=67400 lazy-girth=88700 last: m=85 classes=5 cclen=70 t=276s
[01:54:52] it=124279 colorings=67600 lazy-girth=88832 last: m=102 classes=6 cclen=69 t=277s
[01:54:52] it=124640 colorings=67800 lazy-girth=89067 last: m=102 classes=6 cclen=69 t=278s
[01:54:53] it=125025 colorings=68000 lazy-girth=89319 last: m=102 classes=6 cclen=69 t=279s
[01:54:54] it=125400 colorings=68200 lazy-girth=89556 last: m=102 classes=6 cclen=69 t=279s
[01:54:55] it=125723 colorings=68400 lazy-girth=89707 last: m=102 classes=6 cclen=68 t=280s
[01:54:55] it=126051 colorings=68600 lazy-girth=89891 last: m=102 classes=6 cclen=69 t=281s
[01:54:56] it=126369 colorings=68800 lazy-girth=90036 last: m=102 classes=6 cclen=69 t=281s
[01:54:57] it=126684 colorings=69000 lazy-girth=90171 last: m=102 classes=6 cclen=69 t=282s
[01:54:57] it=127023 colorings=69200 lazy-girth=90342 last: m=102 classes=6 cclen=67 t=283s
[01:54:58] it=127320 colorings=69400 lazy-girth=90462 last: m=102 classes=6 cclen=69 t=283s
[01:54:59] it=127631 colorings=69600 lazy-girth=90607 last: m=102 classes=6 cclen=69 t=284s
[01:54:59] it=127957 colorings=69800 lazy-girth=90756 last: m=102 classes=6 cclen=69 t=285s
[01:55:00] it=128386 colorings=70000 lazy-girth=91088 last: m=102 classes=6 cclen=69 t=286s
[01:55:01] it=128806 colorings=70200 lazy-girth=91368 last: m=85 classes=5 cclen=70 t=286s
[01:55:02] it=129178 colorings=70400 lazy-girth=91581 last: m=102 classes=6 cclen=69 t=287s
[01:55:03] it=129521 colorings=70600 lazy-girth=91777 last: m=102 classes=6 cclen=69 t=288s
[01:55:03] it=129915 colorings=70800 lazy-girth=92053 last: m=102 classes=6 cclen=69 t=289s
[01:55:04] it=130262 colorings=71000 lazy-girth=92237 last: m=102 classes=6 cclen=69 t=289s
[01:55:05] it=130620 colorings=71200 lazy-girth=92450 last: m=102 classes=6 cclen=69 t=290s
[01:55:05] it=130954 colorings=71400 lazy-girth=92621 last: m=102 classes=6 cclen=69 t=291s
[01:55:06] it=131295 colorings=71600 lazy-girth=92821 last: m=102 classes=6 cclen=69 t=292s
[01:55:07] it=131686 colorings=71800 lazy-girth=93082 last: m=102 classes=6 cclen=69 t=292s
[01:55:08] it=132045 colorings=72000 lazy-girth=93302 last: m=102 classes=6 cclen=69 t=293s
[01:55:08] it=132391 colorings=72200 lazy-girth=93506 last: m=102 classes=6 cclen=67 t=294s
[01:55:09] it=132792 colorings=72400 lazy-girth=93777 last: m=102 classes=6 cclen=64 t=295s
[01:55:10] it=133137 colorings=72600 lazy-girth=93964 last: m=85 classes=5 cclen=70 t=295s
[01:55:11] it=133492 colorings=72800 lazy-girth=94179 last: m=102 classes=6 cclen=68 t=296s
[01:55:11] it=133834 colorings=73000 lazy-girth=94354 last: m=102 classes=6 cclen=69 t=297s
[01:55:12] it=134198 colorings=73200 lazy-girth=94585 last: m=102 classes=6 cclen=69 t=298s
[01:55:13] it=134579 colorings=73400 lazy-girth=94812 last: m=102 classes=6 cclen=69 t=298s
[01:55:14] it=134970 colorings=73600 lazy-girth=95061 last: m=102 classes=6 cclen=69 t=299s
[01:55:15] it=135341 colorings=73800 lazy-girth=95271 last: m=102 classes=6 cclen=68 t=300s
[01:55:15] it=135718 colorings=74000 lazy-girth=95488 last: m=102 classes=6 cclen=67 t=301s
[01:55:16] it=136070 colorings=74200 lazy-girth=95688 last: m=102 classes=6 cclen=69 t=301s
[01:55:17] it=136467 colorings=74400 lazy-girth=95948 last: m=102 classes=6 cclen=68 t=302s
[01:55:18] it=136785 colorings=74600 lazy-girth=96108 last: m=102 classes=6 cclen=69 t=303s
[01:55:18] it=137150 colorings=74800 lazy-girth=96320 last: m=102 classes=6 cclen=69 t=304s
[01:55:19] it=137505 colorings=75000 lazy-girth=96542 last: m=102 classes=6 cclen=69 t=304s
[01:55:20] it=137853 colorings=75200 lazy-girth=96745 last: m=102 classes=6 cclen=69 t=305s
[01:55:21] it=138196 colorings=75400 lazy-girth=96965 last: m=102 classes=6 cclen=69 t=306s
[01:55:21] it=138479 colorings=75600 lazy-girth=97062 last: m=102 classes=6 cclen=69 t=307s
[01:55:22] it=138818 colorings=75800 lazy-girth=97263 last: m=85 classes=5 cclen=70 t=307s
[01:55:23] it=139133 colorings=76000 lazy-girth=97408 last: m=85 classes=5 cclen=70 t=308s
[01:55:23] it=139457 colorings=76200 lazy-girth=97561 last: m=102 classes=6 cclen=69 t=309s
[01:55:24] it=139767 colorings=76400 lazy-girth=97684 last: m=102 classes=6 cclen=68 t=309s
[01:55:25] it=140056 colorings=76600 lazy-girth=97792 last: m=102 classes=6 cclen=69 t=310s
[01:55:25] it=140343 colorings=76800 lazy-girth=97893 last: m=102 classes=6 cclen=69 t=311s
[01:55:26] it=140648 colorings=77000 lazy-girth=98027 last: m=102 classes=6 cclen=69 t=311s
[01:55:27] it=140943 colorings=77200 lazy-girth=98133 last: m=102 classes=6 cclen=69 t=312s
[01:55:27] it=141226 colorings=77400 lazy-girth=98228 last: m=102 classes=6 cclen=69 t=313s
[01:55:28] it=141566 colorings=77600 lazy-girth=98385 last: m=102 classes=6 cclen=69 t=313s
[01:55:29] it=141965 colorings=77800 lazy-girth=98619 last: m=85 classes=5 cclen=70 t=314s
[01:55:29] it=142311 colorings=78000 lazy-girth=98778 last: m=102 classes=6 cclen=69 t=315s
[01:55:30] it=142655 colorings=78200 lazy-girth=98970 last: m=102 classes=6 cclen=69 t=315s
[01:55:31] it=142977 colorings=78400 lazy-girth=99113 last: m=85 classes=5 cclen=70 t=316s
[01:55:32] it=143306 colorings=78600 lazy-girth=99262 last: m=85 classes=5 cclen=70 t=317s
[01:55:32] it=143647 colorings=78800 lazy-girth=99421 last: m=102 classes=6 cclen=69 t=318s
[01:55:33] it=144001 colorings=79000 lazy-girth=99600 last: m=102 classes=6 cclen=69 t=318s
[01:55:33] it=144304 colorings=79200 lazy-girth=99726 last: m=102 classes=6 cclen=68 t=319s
[01:55:34] it=144599 colorings=79400 lazy-girth=99837 last: m=102 classes=6 cclen=69 t=319s
[01:55:35] it=144898 colorings=79600 lazy-girth=99982 last: m=102 classes=6 cclen=69 t=320s
[01:55:36] it=145293 colorings=79800 lazy-girth=100243 last: m=102 classes=6 cclen=69 t=321s
[01:55:36] it=145657 colorings=80000 lazy-girth=100471 last: m=102 classes=6 cclen=69 t=322s
[01:55:37] it=146013 colorings=80200 lazy-girth=100674 last: m=102 classes=6 cclen=69 t=322s
[01:55:38] it=146352 colorings=80400 lazy-girth=100859 last: m=102 classes=6 cclen=69 t=323s
[01:55:39] it=146684 colorings=80600 lazy-girth=101016 last: m=102 classes=6 cclen=69 t=324s
[01:55:39] it=147038 colorings=80800 lazy-girth=101217 last: m=102 classes=6 cclen=69 t=325s
[01:55:40] it=147332 colorings=81000 lazy-girth=101337 last: m=102 classes=6 cclen=69 t=325s
[01:55:41] it=147652 colorings=81200 lazy-girth=101492 last: m=102 classes=6 cclen=68 t=326s
[01:55:41] it=147976 colorings=81400 lazy-girth=101638 last: m=102 classes=6 cclen=69 t=327s
[01:55:42] it=148333 colorings=81600 lazy-girth=101828 last: m=102 classes=6 cclen=69 t=327s
[01:55:43] it=148680 colorings=81800 lazy-girth=102020 last: m=102 classes=6 cclen=69 t=328s
[01:55:44] it=149030 colorings=82000 lazy-girth=102228 last: m=102 classes=6 cclen=69 t=329s
[01:55:44] it=149385 colorings=82200 lazy-girth=102442 last: m=102 classes=6 cclen=68 t=330s
[01:55:45] it=149758 colorings=82400 lazy-girth=102682 last: m=102 classes=6 cclen=69 t=331s
[01:55:46] it=150106 colorings=82600 lazy-girth=102865 last: m=102 classes=6 cclen=69 t=331s
[01:55:47] it=150508 colorings=82800 lazy-girth=103106 last: m=102 classes=6 cclen=69 t=332s
[01:55:48] it=150805 colorings=83000 lazy-girth=103227 last: m=102 classes=6 cclen=69 t=333s
[01:55:48] it=151139 colorings=83200 lazy-girth=103381 last: m=102 classes=6 cclen=69 t=334s
[01:55:49] it=151506 colorings=83400 lazy-girth=103604 last: m=102 classes=6 cclen=69 t=334s
[01:55:50] it=151788 colorings=83600 lazy-girth=103704 last: m=102 classes=6 cclen=67 t=335s
[01:55:50] it=152044 colorings=83800 lazy-girth=103769 last: m=85 classes=5 cclen=70 t=336s
[01:55:51] it=152391 colorings=84000 lazy-girth=103943 last: m=102 classes=6 cclen=67 t=336s
[01:55:52] it=152750 colorings=84200 lazy-girth=104162 last: m=102 classes=6 cclen=69 t=337s
[01:55:53] it=153110 colorings=84400 lazy-girth=104360 last: m=102 classes=6 cclen=69 t=338s
[01:55:53] it=153445 colorings=84600 lazy-girth=104513 last: m=102 classes=6 cclen=67 t=339s
[01:55:54] it=153801 colorings=84800 lazy-girth=104715 last: m=102 classes=6 cclen=69 t=339s
[01:55:55] it=154180 colorings=85000 lazy-girth=104951 last: m=102 classes=6 cclen=63 t=340s
[01:55:56] it=154480 colorings=85200 lazy-girth=105098 last: m=102 classes=6 cclen=69 t=341s
[01:55:56] it=154839 colorings=85400 lazy-girth=105307 last: m=102 classes=6 cclen=69 t=342s
[01:55:57] it=155200 colorings=85600 lazy-girth=105528 last: m=102 classes=6 cclen=69 t=342s
[01:55:58] it=155476 colorings=85800 lazy-girth=105621 last: m=85 classes=5 cclen=70 t=343s
[01:55:58] it=155791 colorings=86000 lazy-girth=105768 last: m=102 classes=6 cclen=69 t=344s
[01:55:59] it=156131 colorings=86200 lazy-girth=105947 last: m=102 classes=6 cclen=66 t=344s
[01:56:00] it=156565 colorings=86400 lazy-girth=106229 last: m=102 classes=6 cclen=69 t=345s
[01:56:01] it=156943 colorings=86600 lazy-girth=106463 last: m=102 classes=6 cclen=69 t=346s
[01:56:02] it=157320 colorings=86800 lazy-girth=106695 last: m=102 classes=6 cclen=68 t=347s
[01:56:03] it=157695 colorings=87000 lazy-girth=106918 last: m=102 classes=6 cclen=68 t=348s
[01:56:03] it=158034 colorings=87200 lazy-girth=107079 last: m=102 classes=6 cclen=69 t=349s
[01:56:04] it=158373 colorings=87400 lazy-girth=107241 last: m=102 classes=6 cclen=69 t=349s
[01:56:05] it=158748 colorings=87600 lazy-girth=107444 last: m=102 classes=6 cclen=69 t=350s
[01:56:05] it=159110 colorings=87800 lazy-girth=107645 last: m=85 classes=5 cclen=70 t=351s
[01:56:06] it=159408 colorings=88000 lazy-girth=107753 last: m=102 classes=6 cclen=69 t=352s
[01:56:07] it=159746 colorings=88200 lazy-girth=107922 last: m=102 classes=6 cclen=60 t=352s
[01:56:08] it=160068 colorings=88400 lazy-girth=108087 last: m=102 classes=6 cclen=66 t=353s
[01:56:09] it=160444 colorings=88600 lazy-girth=108291 last: m=102 classes=6 cclen=69 t=354s
[01:56:09] it=160836 colorings=88800 lazy-girth=108533 last: m=102 classes=6 cclen=69 t=355s
[01:56:10] it=161151 colorings=89000 lazy-girth=108663 last: m=102 classes=6 cclen=69 t=355s
[01:56:11] it=161468 colorings=89200 lazy-girth=108807 last: m=102 classes=6 cclen=68 t=356s
[01:56:11] it=161798 colorings=89400 lazy-girth=108959 last: m=102 classes=6 cclen=69 t=357s
[01:56:12] it=162078 colorings=89600 lazy-girth=109057 last: m=102 classes=6 cclen=69 t=358s
[01:56:13] it=162376 colorings=89800 lazy-girth=109158 last: m=102 classes=6 cclen=69 t=358s
[01:56:13] it=162702 colorings=90000 lazy-girth=109307 last: m=102 classes=6 cclen=69 t=359s
[01:56:14] it=163049 colorings=90200 lazy-girth=109510 last: m=102 classes=6 cclen=69 t=360s
[01:56:15] it=163347 colorings=90400 lazy-girth=109619 last: m=102 classes=6 cclen=69 t=360s
[01:56:16] it=163637 colorings=90600 lazy-girth=109719 last: m=102 classes=6 cclen=69 t=361s
[01:56:16] it=163938 colorings=90800 lazy-girth=109859 last: m=102 classes=6 cclen=65 t=362s
[01:56:17] it=164310 colorings=91000 lazy-girth=110094 last: m=102 classes=6 cclen=69 t=362s
[01:56:18] it=164655 colorings=91200 lazy-girth=110277 last: m=102 classes=6 cclen=69 t=363s
[01:56:19] it=164993 colorings=91400 lazy-girth=110436 last: m=102 classes=6 cclen=69 t=364s
[01:56:19] it=165297 colorings=91600 lazy-girth=110557 last: m=102 classes=6 cclen=69 t=365s
[01:56:20] it=165608 colorings=91800 lazy-girth=110687 last: m=102 classes=6 cclen=69 t=365s
[01:56:21] it=165907 colorings=92000 lazy-girth=110813 last: m=102 classes=6 cclen=68 t=366s
[01:56:22] it=166288 colorings=92200 lazy-girth=111129 last: m=102 classes=6 cclen=68 t=367s
[01:56:23] it=166673 colorings=92400 lazy-girth=111434 last: m=102 classes=6 cclen=62 t=368s
[01:56:24] it=167127 colorings=92600 lazy-girth=111807 last: m=102 classes=6 cclen=69 t=369s
[01:56:24] it=167492 colorings=92800 lazy-girth=112071 last: m=102 classes=6 cclen=68 t=370s
[01:56:25] it=167837 colorings=93000 lazy-girth=112310 last: m=102 classes=6 cclen=67 t=371s
[01:56:26] it=168195 colorings=93200 lazy-girth=112539 last: m=102 classes=6 cclen=69 t=372s
[01:56:27] it=168563 colorings=93400 lazy-girth=112759 last: m=102 classes=6 cclen=68 t=372s
[01:56:28] it=168899 colorings=93600 lazy-girth=112930 last: m=102 classes=6 cclen=69 t=373s
[01:56:29] it=169208 colorings=93800 lazy-girth=113073 last: m=102 classes=6 cclen=67 t=374s
[01:56:29] it=169515 colorings=94000 lazy-girth=113203 last: m=102 classes=6 cclen=68 t=375s
[01:56:30] it=169835 colorings=94200 lazy-girth=113346 last: m=102 classes=6 cclen=68 t=375s
[01:56:31] it=170191 colorings=94400 lazy-girth=113530 last: m=85 classes=5 cclen=69 t=376s
[01:56:32] it=170539 colorings=94600 lazy-girth=113716 last: m=85 classes=5 cclen=70 t=377s
[01:56:32] it=170819 colorings=94800 lazy-girth=113806 last: m=85 classes=5 cclen=70 t=378s
[01:56:33] it=171079 colorings=95000 lazy-girth=113873 last: m=102 classes=6 cclen=69 t=378s
[01:56:33] it=171365 colorings=95200 lazy-girth=113966 last: m=102 classes=6 cclen=66 t=379s
[01:56:34] it=171712 colorings=95400 lazy-girth=114164 last: m=102 classes=6 cclen=69 t=380s
[01:56:35] it=172001 colorings=95600 lazy-girth=114260 last: m=102 classes=6 cclen=69 t=380s
[01:56:36] it=172355 colorings=95800 lazy-girth=114440 last: m=102 classes=6 cclen=69 t=381s
[01:56:37] it=172716 colorings=96000 lazy-girth=114642 last: m=102 classes=6 cclen=62 t=382s
[01:56:37] it=173019 colorings=96200 lazy-girth=114762 last: m=102 classes=6 cclen=69 t=383s
[01:56:38] it=173370 colorings=96400 lazy-girth=114926 last: m=102 classes=6 cclen=69 t=383s
[01:56:39] it=173782 colorings=96600 lazy-girth=115220 last: m=102 classes=6 cclen=69 t=384s
[01:56:40] it=174122 colorings=96800 lazy-girth=115420 last: m=102 classes=6 cclen=68 t=385s
[01:56:40] it=174488 colorings=97000 lazy-girth=115641 last: m=102 classes=6 cclen=62 t=386s
[01:56:41] it=174859 colorings=97200 lazy-girth=115878 last: m=85 classes=5 cclen=70 t=387s
[01:56:42] it=175205 colorings=97400 lazy-girth=116055 last: m=102 classes=6 cclen=65 t=387s
[01:56:43] it=175551 colorings=97600 lazy-girth=116225 last: m=85 classes=5 cclen=70 t=388s
[01:56:43] it=175926 colorings=97800 lazy-girth=116450 last: m=102 classes=6 cclen=69 t=389s
[01:56:44] it=176261 colorings=98000 lazy-girth=116630 last: m=102 classes=6 cclen=69 t=389s
[01:56:45] it=176595 colorings=98200 lazy-girth=116786 last: m=102 classes=6 cclen=69 t=390s
[01:56:45] it=176926 colorings=98400 lazy-girth=116939 last: m=85 classes=5 cclen=69 t=391s
[01:56:46] it=177224 colorings=98600 lazy-girth=117047 last: m=85 classes=5 cclen=70 t=391s
[01:56:47] it=177545 colorings=98800 lazy-girth=117236 last: m=102 classes=6 cclen=69 t=392s
[01:56:47] it=177895 colorings=99000 lazy-girth=117446 last: m=102 classes=6 cclen=69 t=393s
[01:56:48] it=178211 colorings=99200 lazy-girth=117594 last: m=102 classes=6 cclen=69 t=393s
[01:56:49] it=178547 colorings=99400 lazy-girth=117760 last: m=102 classes=6 cclen=69 t=394s
[01:56:52] it=178930 colorings=99600 lazy-girth=118018 last: m=102 classes=6 cclen=69 t=397s
[01:56:52] it=179205 colorings=99800 lazy-girth=118122 last: m=102 classes=6 cclen=67 t=398s
[01:56:53] it=179578 colorings=100000 lazy-girth=118346 last: m=102 classes=6 cclen=69 t=399s
[01:56:54] it=179972 colorings=100200 lazy-girth=118614 last: m=102 classes=6 cclen=68 t=399s
[01:56:55] it=180310 colorings=100400 lazy-girth=118795 last: m=102 classes=6 cclen=67 t=400s
[01:56:56] it=180659 colorings=100600 lazy-girth=118975 last: m=102 classes=6 cclen=69 t=401s
[01:56:56] it=180979 colorings=100800 lazy-girth=119140 last: m=102 classes=6 cclen=68 t=402s
[01:56:57] it=181338 colorings=101000 lazy-girth=119328 last: m=102 classes=6 cclen=69 t=402s
[01:56:58] it=181673 colorings=101200 lazy-girth=119503 last: m=102 classes=6 cclen=69 t=403s
[01:56:58] it=182029 colorings=101400 lazy-girth=119701 last: m=102 classes=6 cclen=67 t=404s
[01:56:59] it=182314 colorings=101600 lazy-girth=119797 last: m=85 classes=5 cclen=70 t=404s
[01:57:00] it=182633 colorings=101800 lazy-girth=119933 last: m=102 classes=6 cclen=68 t=405s
[01:57:01] it=183018 colorings=102000 lazy-girth=120185 last: m=102 classes=6 cclen=69 t=406s
[01:57:02] it=183407 colorings=102200 lazy-girth=120459 last: m=102 classes=6 cclen=69 t=407s
[01:57:03] it=183762 colorings=102400 lazy-girth=120678 last: m=102 classes=6 cclen=66 t=408s
[01:57:03] it=184104 colorings=102600 lazy-girth=120871 last: m=102 classes=6 cclen=69 t=409s
[01:57:04] it=184434 colorings=102800 lazy-girth=121038 last: m=102 classes=6 cclen=69 t=409s
[01:57:05] it=184743 colorings=103000 lazy-girth=121178 last: m=102 classes=6 cclen=63 t=410s
[01:57:06] it=185048 colorings=103200 lazy-girth=121312 last: m=102 classes=6 cclen=69 t=411s
[01:57:06] it=185368 colorings=103400 lazy-girth=121451 last: m=102 classes=6 cclen=69 t=412s
[01:57:07] it=185731 colorings=103600 lazy-girth=121657 last: m=102 classes=6 cclen=69 t=413s
[01:57:08] it=186050 colorings=103800 lazy-girth=121802 last: m=102 classes=6 cclen=69 t=413s
[01:57:09] it=186394 colorings=104000 lazy-girth=121989 last: m=102 classes=6 cclen=69 t=414s
[01:57:10] it=186696 colorings=104200 lazy-girth=122116 last: m=102 classes=6 cclen=69 t=415s
[01:57:11] it=186991 colorings=104400 lazy-girth=122227 last: m=102 classes=6 cclen=69 t=416s
[01:57:12] it=187331 colorings=104600 lazy-girth=122397 last: m=102 classes=6 cclen=69 t=417s
[01:57:12] it=187633 colorings=104800 lazy-girth=122523 last: m=102 classes=6 cclen=68 t=418s
[01:57:13] it=187941 colorings=105000 lazy-girth=122644 last: m=102 classes=6 cclen=69 t=418s
[01:57:14] it=188253 colorings=105200 lazy-girth=122779 last: m=102 classes=6 cclen=67 t=419s
[01:57:14] it=188548 colorings=105400 lazy-girth=122888 last: m=102 classes=6 cclen=69 t=420s
[01:57:15] it=188895 colorings=105600 lazy-girth=123051 last: m=102 classes=6 cclen=69 t=421s
[01:57:16] it=189286 colorings=105800 lazy-girth=123289 last: m=102 classes=6 cclen=69 t=422s
[01:57:17] it=189682 colorings=106000 lazy-girth=123525 last: m=102 classes=6 cclen=66 t=422s
[01:57:18] it=190034 colorings=106200 lazy-girth=123693 last: m=102 classes=6 cclen=69 t=423s
[01:57:19] it=190383 colorings=106400 lazy-girth=123874 last: m=102 classes=6 cclen=69 t=424s
[01:57:20] it=190836 colorings=106600 lazy-girth=124204 last: m=102 classes=6 cclen=69 t=425s
[01:57:20] it=191247 colorings=106800 lazy-girth=124447 last: m=102 classes=6 cclen=69 t=426s
[01:57:21] it=191560 colorings=107000 lazy-girth=124566 last: m=85 classes=5 cclen=70 t=426s
[01:57:22] it=191877 colorings=107200 lazy-girth=124697 last: m=102 classes=6 cclen=69 t=427s
[01:57:22] it=192194 colorings=107400 lazy-girth=124826 last: m=102 classes=6 cclen=69 t=428s
[01:57:23] it=192537 colorings=107600 lazy-girth=124986 last: m=85 classes=5 cclen=70 t=429s
[01:57:24] it=192893 colorings=107800 lazy-girth=125173 last: m=102 classes=6 cclen=69 t=429s
[01:57:25] it=193256 colorings=108000 lazy-girth=125361 last: m=85 classes=5 cclen=70 t=430s
[01:57:26] it=193597 colorings=108200 lazy-girth=125544 last: m=102 classes=6 cclen=69 t=431s
[01:57:27] it=193940 colorings=108400 lazy-girth=125707 last: m=102 classes=6 cclen=66 t=432s
[01:57:27] it=194342 colorings=108600 lazy-girth=125950 last: m=102 classes=6 cclen=69 t=433s
[01:57:28] it=194690 colorings=108800 lazy-girth=126129 last: m=102 classes=6 cclen=68 t=434s
[01:57:29] it=195023 colorings=109000 lazy-girth=126299 last: m=85 classes=5 cclen=70 t=434s
[01:57:30] it=195349 colorings=109200 lazy-girth=126448 last: m=102 classes=6 cclen=69 t=435s
[01:57:30] it=195693 colorings=109400 lazy-girth=126622 last: m=102 classes=6 cclen=69 t=436s
[01:57:31] it=196005 colorings=109600 lazy-girth=126753 last: m=102 classes=6 cclen=66 t=436s
[01:57:32] it=196303 colorings=109800 lazy-girth=126868 last: m=102 classes=6 cclen=69 t=437s
[01:57:32] it=196626 colorings=110000 lazy-girth=127006 last: m=102 classes=6 cclen=69 t=438s
[01:57:33] it=196937 colorings=110200 lazy-girth=127132 last: m=102 classes=6 cclen=69 t=438s
[01:57:34] it=197214 colorings=110400 lazy-girth=127218 last: m=102 classes=6 cclen=68 t=439s
[01:57:35] it=197562 colorings=110600 lazy-girth=127396 last: m=85 classes=5 cclen=70 t=440s
[01:57:35] it=197931 colorings=110800 lazy-girth=127623 last: m=102 classes=6 cclen=69 t=441s
[01:57:36] it=198274 colorings=111000 lazy-girth=127782 last: m=85 classes=5 cclen=70 t=442s
[01:57:37] it=198605 colorings=111200 lazy-girth=127941 last: m=102 classes=6 cclen=69 t=442s
[01:57:38] it=198913 colorings=111400 lazy-girth=128067 last: m=102 classes=6 cclen=69 t=443s
[01:57:39] it=199283 colorings=111600 lazy-girth=128276 last: m=102 classes=6 cclen=69 t=444s
[01:57:39] it=199608 colorings=111800 lazy-girth=128431 last: m=102 classes=6 cclen=69 t=445s
[01:57:40] it=199922 colorings=112000 lazy-girth=128571 last: m=102 classes=6 cclen=69 t=446s
[01:57:41] it=200250 colorings=112200 lazy-girth=128727 last: m=102 classes=6 cclen=67 t=446s
[01:57:42] it=200560 colorings=112400 lazy-girth=128856 last: m=102 classes=6 cclen=68 t=447s
[01:57:42] it=200851 colorings=112600 lazy-girth=128959 last: m=102 classes=6 cclen=69 t=448s
[01:57:43] it=201115 colorings=112800 lazy-girth=129029 last: m=102 classes=6 cclen=67 t=448s
[01:57:44] it=201461 colorings=113000 lazy-girth=129230 last: m=102 classes=6 cclen=69 t=449s
[01:57:45] it=201805 colorings=113200 lazy-girth=129406 last: m=102 classes=6 cclen=69 t=450s
[01:57:46] it=202136 colorings=113400 lazy-girth=129569 last: m=102 classes=6 cclen=69 t=451s
[01:57:46] it=202472 colorings=113600 lazy-girth=129731 last: m=102 classes=6 cclen=69 t=452s
[01:57:47] it=202806 colorings=113800 lazy-girth=129894 last: m=102 classes=6 cclen=68 t=452s
[01:57:48] it=203152 colorings=114000 lazy-girth=130075 last: m=102 classes=6 cclen=69 t=453s
[01:57:48] it=203433 colorings=114200 lazy-girth=130172 last: m=102 classes=6 cclen=69 t=454s
[01:57:49] it=203810 colorings=114400 lazy-girth=130380 last: m=102 classes=6 cclen=69 t=455s
[01:57:50] it=204136 colorings=114600 lazy-girth=130520 last: m=102 classes=6 cclen=69 t=455s
[01:57:51] it=204428 colorings=114800 lazy-girth=130625 last: m=102 classes=6 cclen=69 t=456s
[01:57:51] it=204708 colorings=115000 lazy-girth=130724 last: m=102 classes=6 cclen=69 t=457s
[01:57:52] it=205065 colorings=115200 lazy-girth=130913 last: m=102 classes=6 cclen=68 t=458s
[01:57:53] it=205410 colorings=115400 lazy-girth=131090 last: m=102 classes=6 cclen=69 t=458s
[01:57:54] it=205726 colorings=115600 lazy-girth=131226 last: m=102 classes=6 cclen=69 t=459s
[01:57:54] it=206062 colorings=115800 lazy-girth=131380 last: m=102 classes=6 cclen=68 t=460s
[01:57:55] it=206360 colorings=116000 lazy-girth=131492 last: m=102 classes=6 cclen=69 t=460s
[01:57:56] it=206653 colorings=116200 lazy-girth=131603 last: m=85 classes=5 cclen=70 t=461s
[01:57:56] it=206952 colorings=116400 lazy-girth=131707 last: m=85 classes=5 cclen=70 t=462s
[01:57:57] it=207247 colorings=116600 lazy-girth=131831 last: m=85 classes=5 cclen=69 t=462s
[01:57:58] it=207535 colorings=116800 lazy-girth=131923 last: m=85 classes=5 cclen=70 t=463s
[01:57:58] it=207866 colorings=117000 lazy-girth=132068 last: m=85 classes=5 cclen=69 t=464s
[01:57:59] it=208160 colorings=117200 lazy-girth=132185 last: m=102 classes=6 cclen=69 t=464s
[01:58:00] it=208462 colorings=117400 lazy-girth=132311 last: m=102 classes=6 cclen=69 t=465s
[01:58:01] it=208763 colorings=117600 lazy-girth=132427 last: m=102 classes=6 cclen=69 t=466s
[01:58:01] it=209053 colorings=117800 lazy-girth=132525 last: m=102 classes=6 cclen=66 t=467s
[01:58:02] it=209321 colorings=118000 lazy-girth=132600 last: m=102 classes=6 cclen=64 t=467s
[01:58:03] it=209627 colorings=118200 lazy-girth=132720 last: m=102 classes=6 cclen=66 t=468s
[01:58:03] it=209958 colorings=118400 lazy-girth=132891 last: m=102 classes=6 cclen=68 t=469s
[01:58:04] it=210259 colorings=118600 lazy-girth=133015 last: m=102 classes=6 cclen=69 t=470s
[01:58:05] it=210597 colorings=118800 lazy-girth=133190 last: m=102 classes=6 cclen=69 t=470s
[01:58:06] it=210954 colorings=119000 lazy-girth=133382 last: m=102 classes=6 cclen=69 t=471s
[01:58:07] it=211273 colorings=119200 lazy-girth=133528 last: m=85 classes=5 cclen=70 t=472s
[01:58:07] it=211592 colorings=119400 lazy-girth=133667 last: m=102 classes=6 cclen=68 t=473s
[01:58:08] it=211879 colorings=119600 lazy-girth=133765 last: m=102 classes=6 cclen=68 t=473s
[01:58:09] it=212171 colorings=119800 lazy-girth=133870 last: m=102 classes=6 cclen=69 t=474s
[01:58:10] it=212517 colorings=120000 lazy-girth=134037 last: m=102 classes=6 cclen=69 t=475s
[01:58:10] it=212823 colorings=120200 lazy-girth=134160 last: m=102 classes=6 cclen=69 t=476s
[01:58:11] it=213110 colorings=120400 lazy-girth=134258 last: m=102 classes=6 cclen=69 t=476s
[01:58:12] it=213407 colorings=120600 lazy-girth=134371 last: m=102 classes=6 cclen=69 t=477s
[01:58:13] it=213758 colorings=120800 lazy-girth=134548 last: m=102 classes=6 cclen=69 t=478s
[01:58:13] it=214061 colorings=121000 lazy-girth=134656 last: m=85 classes=5 cclen=70 t=479s
[01:58:14] it=214412 colorings=121200 lazy-girth=134832 last: m=102 classes=6 cclen=69 t=480s
[01:58:15] it=214757 colorings=121400 lazy-girth=135005 last: m=102 classes=6 cclen=69 t=480s
[01:58:16] it=215084 colorings=121600 lazy-girth=135150 last: m=102 classes=6 cclen=69 t=481s
[01:58:17] it=215405 colorings=121800 lazy-girth=135292 last: m=85 classes=5 cclen=70 t=482s
[01:58:17] it=215731 colorings=122000 lazy-girth=135444 last: m=102 classes=6 cclen=69 t=483s
[01:58:18] it=216053 colorings=122200 lazy-girth=135597 last: m=102 classes=6 cclen=69 t=483s
[01:58:19] it=216395 colorings=122400 lazy-girth=135757 last: m=102 classes=6 cclen=69 t=484s
[01:58:20] it=216711 colorings=122600 lazy-girth=135899 last: m=102 classes=6 cclen=69 t=485s
[01:58:21] it=217039 colorings=122800 lazy-girth=136067 last: m=102 classes=6 cclen=64 t=486s
[01:58:21] it=217331 colorings=123000 lazy-girth=136172 last: m=85 classes=5 cclen=70 t=487s
[01:58:22] it=217675 colorings=123200 lazy-girth=136341 last: m=102 classes=6 cclen=69 t=487s
[01:58:23] it=217968 colorings=123400 lazy-girth=136451 last: m=102 classes=6 cclen=69 t=488s
[01:58:24] it=218269 colorings=123600 lazy-girth=136575 last: m=102 classes=6 cclen=63 t=489s
[01:58:24] it=218552 colorings=123800 lazy-girth=136665 last: m=102 classes=6 cclen=69 t=490s
[01:58:25] it=218860 colorings=124000 lazy-girth=136793 last: m=102 classes=6 cclen=69 t=491s
[01:58:26] it=219218 colorings=124200 lazy-girth=136996 last: m=102 classes=6 cclen=68 t=491s
[01:58:27] it=219609 colorings=124400 lazy-girth=137223 last: m=102 classes=6 cclen=69 t=492s
[01:58:28] it=219920 colorings=124600 lazy-girth=137355 last: m=102 classes=6 cclen=68 t=493s
[01:58:29] it=220193 colorings=124800 lazy-girth=137448 last: m=102 classes=6 cclen=69 t=494s
[01:58:29] it=220507 colorings=125000 lazy-girth=137584 last: m=102 classes=6 cclen=68 t=495s
[01:58:30] it=220826 colorings=125200 lazy-girth=137723 last: m=102 classes=6 cclen=69 t=496s
[01:58:31] it=221175 colorings=125400 lazy-girth=137912 last: m=102 classes=6 cclen=68 t=497s
[01:58:32] it=221473 colorings=125600 lazy-girth=138028 last: m=85 classes=5 cclen=70 t=497s
[01:58:33] it=221792 colorings=125800 lazy-girth=138171 last: m=102 classes=6 cclen=69 t=498s
[01:58:33] it=222086 colorings=126000 lazy-girth=138283 last: m=102 classes=6 cclen=69 t=499s
[01:58:34] it=222394 colorings=126200 lazy-girth=138406 last: m=102 classes=6 cclen=68 t=499s
[01:58:35] it=222711 colorings=126400 lazy-girth=138541 last: m=102 classes=6 cclen=69 t=500s
[01:58:36] it=223018 colorings=126600 lazy-girth=138663 last: m=102 classes=6 cclen=69 t=501s
[01:58:36] it=223356 colorings=126800 lazy-girth=138824 last: m=102 classes=6 cclen=69 t=502s
[01:58:37] it=223688 colorings=127000 lazy-girth=138983 last: m=85 classes=5 cclen=70 t=502s
[01:58:38] it=223949 colorings=127200 lazy-girth=139049 last: m=102 classes=6 cclen=69 t=503s
[01:58:39] it=224328 colorings=127400 lazy-girth=139285 last: m=102 classes=6 cclen=69 t=504s
[01:58:40] it=224677 colorings=127600 lazy-girth=139465 last: m=102 classes=6 cclen=69 t=505s
[01:58:40] it=224973 colorings=127800 lazy-girth=139580 last: m=102 classes=6 cclen=69 t=506s
[01:58:41] it=225314 colorings=128000 lazy-girth=139744 last: m=102 classes=6 cclen=69 t=506s
[01:58:42] it=225629 colorings=128200 lazy-girth=139874 last: m=102 classes=6 cclen=67 t=507s
[01:58:43] it=225960 colorings=128400 lazy-girth=140020 last: m=85 classes=5 cclen=70 t=508s
[01:58:44] it=226269 colorings=128600 lazy-girth=140143 last: m=102 classes=6 cclen=68 t=509s
[01:58:44] it=226569 colorings=128800 lazy-girth=140246 last: m=102 classes=6 cclen=69 t=510s
[01:58:45] it=226880 colorings=129000 lazy-girth=140381 last: m=102 classes=6 cclen=69 t=510s
[01:58:46] it=227274 colorings=129200 lazy-girth=140634 last: m=102 classes=6 cclen=68 t=511s
[01:58:47] it=227590 colorings=129400 lazy-girth=140807 last: m=102 classes=6 cclen=69 t=512s
[01:58:48] it=227965 colorings=129600 lazy-girth=141031 last: m=102 classes=6 cclen=69 t=513s
[01:58:49] it=228297 colorings=129800 lazy-girth=141195 last: m=102 classes=6 cclen=69 t=514s
[01:58:49] it=228593 colorings=130000 lazy-girth=141308 last: m=102 classes=6 cclen=69 t=515s
[01:58:50] it=228860 colorings=130200 lazy-girth=141383 last: m=102 classes=6 cclen=69 t=515s
[01:58:51] it=229155 colorings=130400 lazy-girth=141491 last: m=102 classes=6 cclen=67 t=516s
[01:58:51] it=229460 colorings=130600 lazy-girth=141613 last: m=102 classes=6 cclen=69 t=517s
[01:58:52] it=229751 colorings=130800 lazy-girth=141716 last: m=102 classes=6 cclen=69 t=517s
[01:58:53] it=230030 colorings=131000 lazy-girth=141809 last: m=102 classes=6 cclen=69 t=518s
[01:58:54] it=230337 colorings=131200 lazy-girth=141935 last: m=102 classes=6 cclen=69 t=519s
[01:58:54] it=230668 colorings=131400 lazy-girth=142082 last: m=102 classes=6 cclen=69 t=520s
[01:58:55] it=230958 colorings=131600 lazy-girth=142179 last: m=102 classes=6 cclen=69 t=521s
[01:58:56] it=231235 colorings=131800 lazy-girth=142266 last: m=102 classes=6 cclen=69 t=521s
[01:58:57] it=231579 colorings=132000 lazy-girth=142428 last: m=85 classes=5 cclen=68 t=522s
[01:58:58] it=231861 colorings=132200 lazy-girth=142525 last: m=102 classes=6 cclen=69 t=523s
[01:58:58] it=232178 colorings=132400 lazy-girth=142661 last: m=102 classes=6 cclen=68 t=524s
[01:58:59] it=232489 colorings=132600 lazy-girth=142801 last: m=102 classes=6 cclen=69 t=525s
[01:59:00] it=232796 colorings=132800 lazy-girth=142918 last: m=102 classes=6 cclen=69 t=525s
[01:59:01] it=233121 colorings=133000 lazy-girth=143076 last: m=102 classes=6 cclen=67 t=526s
[01:59:02] it=233400 colorings=133200 lazy-girth=143173 last: m=102 classes=6 cclen=69 t=527s
[01:59:02] it=233715 colorings=133400 lazy-girth=143304 last: m=102 classes=6 cclen=69 t=528s
[01:59:03] it=233978 colorings=133600 lazy-girth=143373 last: m=102 classes=6 cclen=69 t=528s
[01:59:04] it=234264 colorings=133800 lazy-girth=143467 last: m=102 classes=6 cclen=69 t=529s
[01:59:04] it=234523 colorings=134000 lazy-girth=143529 last: m=102 classes=6 cclen=66 t=530s
[01:59:05] it=234774 colorings=134200 lazy-girth=143588 last: m=102 classes=6 cclen=69 t=530s
[01:59:06] it=235090 colorings=134400 lazy-girth=143720 last: m=102 classes=6 cclen=69 t=531s
[01:59:06] it=235388 colorings=134600 lazy-girth=143846 last: m=102 classes=6 cclen=69 t=532s
[01:59:07] it=235675 colorings=134800 lazy-girth=143944 last: m=102 classes=6 cclen=69 t=532s
[01:59:08] it=235983 colorings=135000 lazy-girth=144067 last: m=102 classes=6 cclen=68 t=533s
[01:59:09] it=236284 colorings=135200 lazy-girth=144189 last: m=102 classes=6 cclen=68 t=534s
[01:59:09] it=236600 colorings=135400 lazy-girth=144324 last: m=102 classes=6 cclen=69 t=535s
[01:59:10] it=236896 colorings=135600 lazy-girth=144433 last: m=102 classes=6 cclen=69 t=536s
[01:59:11] it=237239 colorings=135800 lazy-girth=144608 last: m=102 classes=6 cclen=69 t=536s
[01:59:12] it=237580 colorings=136000 lazy-girth=144773 last: m=102 classes=6 cclen=68 t=537s
[01:59:13] it=237858 colorings=136200 lazy-girth=144859 last: m=102 classes=6 cclen=69 t=538s
[01:59:13] it=238148 colorings=136400 lazy-girth=144967 last: m=102 classes=6 cclen=69 t=539s
[01:59:14] it=238415 colorings=136600 lazy-girth=145038 last: m=102 classes=6 cclen=69 t=540s
[01:59:15] it=238754 colorings=136800 lazy-girth=145217 last: m=102 classes=6 cclen=69 t=540s
[01:59:16] it=239066 colorings=137000 lazy-girth=145349 last: m=102 classes=6 cclen=69 t=541s
[01:59:17] it=239368 colorings=137200 lazy-girth=145460 last: m=102 classes=6 cclen=67 t=542s
[01:59:17] it=239660 colorings=137400 lazy-girth=145568 last: m=102 classes=6 cclen=69 t=543s
[01:59:18] it=239990 colorings=137600 lazy-girth=145723 last: m=102 classes=6 cclen=69 t=544s
[01:59:19] it=240307 colorings=137800 lazy-girth=145866 last: m=102 classes=6 cclen=69 t=545s
[01:59:21] it=240606 colorings=138000 lazy-girth=145992 last: m=102 classes=6 cclen=68 t=546s
[01:59:21] it=240920 colorings=138200 lazy-girth=146121 last: m=102 classes=6 cclen=69 t=547s
[01:59:22] it=241177 colorings=138400 lazy-girth=146191 last: m=102 classes=6 cclen=68 t=548s
[01:59:23] it=241505 colorings=138600 lazy-girth=146353 last: m=102 classes=6 cclen=69 t=549s
[01:59:25] it=241801 colorings=138800 lazy-girth=146462 last: m=102 classes=6 cclen=69 t=550s
[01:59:26] it=242206 colorings=139000 lazy-girth=146785 last: m=102 classes=6 cclen=69 t=552s
[01:59:27] it=242569 colorings=139200 lazy-girth=147040 last: m=102 classes=6 cclen=69 t=552s
[01:59:28] it=242976 colorings=139400 lazy-girth=147384 last: m=102 classes=6 cclen=68 t=554s
[01:59:29] it=243390 colorings=139600 lazy-girth=147744 last: m=102 classes=6 cclen=69 t=555s
[01:59:30] it=243773 colorings=139800 lazy-girth=147982 last: m=102 classes=6 cclen=69 t=556s
[01:59:31] it=244168 colorings=140000 lazy-girth=148347 last: m=102 classes=6 cclen=69 t=557s
[01:59:32] it=244591 colorings=140200 lazy-girth=148753 last: m=102 classes=6 cclen=69 t=558s
[01:59:34] it=245074 colorings=140400 lazy-girth=149246 last: m=102 classes=6 cclen=69 t=559s
[01:59:35] it=245457 colorings=140600 lazy-girth=149530 last: m=102 classes=6 cclen=69 t=560s
[01:59:36] it=245865 colorings=140800 lazy-girth=149877 last: m=102 classes=6 cclen=69 t=561s
[01:59:37] it=246260 colorings=141000 lazy-girth=150178 last: m=102 classes=6 cclen=69 t=562s
[01:59:38] it=246671 colorings=141200 lazy-girth=150522 last: m=102 classes=6 cclen=69 t=563s
[01:59:39] it=247031 colorings=141400 lazy-girth=150796 last: m=102 classes=6 cclen=69 t=564s
[01:59:41] it=247584 colorings=141600 lazy-girth=151370 last: m=102 classes=6 cclen=69 t=566s
[01:59:42] it=247990 colorings=141800 lazy-girth=151726 last: m=102 classes=6 cclen=69 t=567s
[01:59:43] it=248371 colorings=142000 lazy-girth=151976 last: m=85 classes=5 cclen=70 t=568s
[01:59:44] it=248740 colorings=142200 lazy-girth=152216 last: m=102 classes=6 cclen=69 t=569s
[01:59:44] it=249064 colorings=142400 lazy-girth=152396 last: m=102 classes=6 cclen=69 t=570s
[01:59:45] it=249464 colorings=142600 lazy-girth=152665 last: m=102 classes=6 cclen=68 t=571s
[01:59:46] it=249778 colorings=142800 lazy-girth=152797 last: m=102 classes=6 cclen=69 t=571s
[01:59:47] it=250155 colorings=143000 lazy-girth=153028 last: m=102 classes=6 cclen=69 t=573s
[01:59:48] it=250501 colorings=143200 lazy-girth=153201 last: m=102 classes=6 cclen=69 t=573s
[01:59:49] it=250823 colorings=143400 lazy-girth=153349 last: m=102 classes=6 cclen=67 t=574s
[01:59:50] it=251117 colorings=143600 lazy-girth=153460 last: m=102 classes=6 cclen=69 t=575s
[01:59:50] it=251409 colorings=143800 lazy-girth=153563 last: m=102 classes=6 cclen=68 t=576s
[01:59:51] it=251745 colorings=144000 lazy-girth=153726 last: m=102 classes=6 cclen=68 t=576s
[01:59:52] it=252079 colorings=144200 lazy-girth=153891 last: m=102 classes=6 cclen=69 t=577s
[01:59:53] it=252374 colorings=144400 lazy-girth=153996 last: m=102 classes=6 cclen=68 t=578s
[01:59:53] it=252660 colorings=144600 lazy-girth=154090 last: m=102 classes=6 cclen=68 t=579s
[01:59:54] it=253036 colorings=144800 lazy-girth=154294 last: m=102 classes=6 cclen=69 t=580s
[01:59:55] it=253375 colorings=145000 lazy-girth=154481 last: m=102 classes=6 cclen=69 t=580s
[01:59:56] it=253698 colorings=145200 lazy-girth=154613 last: m=102 classes=6 cclen=68 t=581s
[01:59:56] it=254035 colorings=145400 lazy-girth=154787 last: m=102 classes=6 cclen=69 t=582s
[01:59:57] it=254366 colorings=145600 lazy-girth=154935 last: m=102 classes=6 cclen=69 t=582s
[01:59:58] it=254741 colorings=145800 lazy-girth=155151 last: m=102 classes=6 cclen=69 t=583s
[01:59:59] it=255105 colorings=146000 lazy-girth=155359 last: m=102 classes=6 cclen=69 t=584s
[02:00:00] it=255473 colorings=146200 lazy-girth=155574 last: m=102 classes=6 cclen=68 t=585s
[02:00:00] it=255819 colorings=146400 lazy-girth=155757 last: m=102 classes=6 cclen=68 t=586s
[02:00:01] it=256179 colorings=146600 lazy-girth=155959 last: m=102 classes=6 cclen=69 t=587s
[02:00:02] it=256554 colorings=146800 lazy-girth=156187 last: m=102 classes=6 cclen=68 t=588s
[02:00:03] it=256918 colorings=147000 lazy-girth=156393 last: m=102 classes=6 cclen=69 t=589s
[02:00:04] it=257246 colorings=147200 lazy-girth=156548 last: m=102 classes=6 cclen=67 t=589s
[02:00:05] it=257612 colorings=147400 lazy-girth=156754 last: m=102 classes=6 cclen=69 t=590s
[02:00:06] it=257954 colorings=147600 lazy-girth=156931 last: m=102 classes=6 cclen=69 t=591s
[02:00:07] it=258316 colorings=147800 lazy-girth=157122 last: m=102 classes=6 cclen=69 t=592s
[02:00:08] it=258705 colorings=148000 lazy-girth=157464 last: m=102 classes=6 cclen=69 t=593s
[02:00:08] it=259061 colorings=148200 lazy-girth=157663 last: m=102 classes=6 cclen=69 t=594s
[02:00:09] it=259380 colorings=148400 lazy-girth=157807 last: m=102 classes=6 cclen=69 t=595s
[02:00:10] it=259701 colorings=148600 lazy-girth=158024 last: m=102 classes=6 cclen=69 t=595s
[02:00:11] it=260021 colorings=148800 lazy-girth=158202 last: m=102 classes=6 cclen=69 t=596s
[02:00:12] it=260394 colorings=149000 lazy-girth=158452 last: m=102 classes=6 cclen=66 t=597s
[02:00:13] it=260790 colorings=149200 lazy-girth=158723 last: m=102 classes=6 cclen=69 t=598s
[02:00:13] it=261063 colorings=149400 lazy-girth=158809 last: m=102 classes=6 cclen=69 t=599s
[02:00:14] it=261339 colorings=149600 lazy-girth=158900 last: m=102 classes=6 cclen=69 t=599s
[02:00:15] it=261668 colorings=149800 lazy-girth=159093 last: m=102 classes=6 cclen=69 t=600s
[02:00:16] it=261963 colorings=150000 lazy-girth=159245 last: m=102 classes=6 cclen=69 t=601s
[02:00:16] it=262356 colorings=150200 lazy-girth=159517 last: m=102 classes=6 cclen=69 t=602s
[02:00:17] it=262659 colorings=150400 lazy-girth=159679 last: m=102 classes=6 cclen=69 t=602s
[02:00:18] it=263069 colorings=150600 lazy-girth=159975 last: m=102 classes=6 cclen=69 t=603s
[02:00:19] it=263416 colorings=150800 lazy-girth=160166 last: m=102 classes=6 cclen=69 t=604s
[02:00:20] it=263764 colorings=151000 lazy-girth=160348 last: m=102 classes=6 cclen=69 t=605s
[02:00:20] it=264058 colorings=151200 lazy-girth=160442 last: m=85 classes=5 cclen=70 t=606s
[02:00:21] it=264426 colorings=151400 lazy-girth=160654 last: m=102 classes=6 cclen=69 t=607s
[02:00:22] it=264822 colorings=151600 lazy-girth=160902 last: m=102 classes=6 cclen=68 t=608s
[02:00:23] it=265171 colorings=151800 lazy-girth=161091 last: m=85 classes=5 cclen=70 t=608s
[02:00:29] it=265514 colorings=152000 lazy-girth=161258 last: m=102 classes=6 cclen=69 t=615s
[02:00:30] it=265857 colorings=152200 lazy-girth=161427 last: m=102 classes=6 cclen=59 t=615s
[02:00:31] it=266196 colorings=152400 lazy-girth=161621 last: m=102 classes=6 cclen=69 t=616s
[02:00:32] it=266556 colorings=152600 lazy-girth=161819 last: m=85 classes=5 cclen=69 t=617s
[02:00:33] it=266943 colorings=152800 lazy-girth=162052 last: m=102 classes=6 cclen=69 t=618s
[02:00:34] it=267257 colorings=153000 lazy-girth=162197 last: m=102 classes=6 cclen=69 t=619s
[02:00:35] it=267635 colorings=153200 lazy-girth=162393 last: m=102 classes=6 cclen=69 t=620s
[02:00:35] it=267954 colorings=153400 lazy-girth=162549 last: m=85 classes=5 cclen=70 t=621s
[02:00:36] it=268290 colorings=153600 lazy-girth=162707 last: m=102 classes=6 cclen=69 t=622s
[02:00:37] it=268635 colorings=153800 lazy-girth=162868 last: m=102 classes=6 cclen=69 t=622s
[02:00:38] it=268990 colorings=154000 lazy-girth=163042 last: m=102 classes=6 cclen=69 t=623s
[02:00:39] it=269325 colorings=154200 lazy-girth=163196 last: m=85 classes=5 cclen=70 t=624s
[02:00:39] it=269614 colorings=154400 lazy-girth=163294 last: m=85 classes=5 cclen=70 t=625s
[02:00:40] it=269928 colorings=154600 lazy-girth=163433 last: m=85 classes=5 cclen=70 t=625s
[02:00:41] it=270254 colorings=154800 lazy-girth=163592 last: m=102 classes=6 cclen=69 t=626s
[02:00:41] it=270550 colorings=155000 lazy-girth=163704 last: m=85 classes=5 cclen=70 t=627s
[02:00:42] it=270921 colorings=155200 lazy-girth=163910 last: m=102 classes=6 cclen=69 t=628s
[02:00:43] it=271225 colorings=155400 lazy-girth=164037 last: m=102 classes=6 cclen=69 t=628s
[02:00:44] it=271562 colorings=155600 lazy-girth=164197 last: m=102 classes=6 cclen=69 t=629s
[02:00:45] it=271901 colorings=155800 lazy-girth=164362 last: m=102 classes=6 cclen=69 t=630s
[02:00:45] it=272197 colorings=156000 lazy-girth=164472 last: m=102 classes=6 cclen=69 t=631s
[02:00:46] it=272468 colorings=156200 lazy-girth=164552 last: m=102 classes=6 cclen=69 t=631s
[02:00:47] it=272789 colorings=156400 lazy-girth=164692 last: m=102 classes=6 cclen=69 t=632s
[02:00:47] it=273113 colorings=156600 lazy-girth=164846 last: m=102 classes=6 cclen=65 t=633s
[02:00:48] it=273478 colorings=156800 lazy-girth=165047 last: m=102 classes=6 cclen=69 t=634s
[02:00:49] it=273819 colorings=157000 lazy-girth=165222 last: m=102 classes=6 cclen=69 t=634s
[02:00:50] it=274146 colorings=157200 lazy-girth=165366 last: m=102 classes=6 cclen=69 t=635s
[02:00:50] it=274485 colorings=157400 lazy-girth=165532 last: m=102 classes=6 cclen=65 t=636s
[02:00:51] it=274803 colorings=157600 lazy-girth=165674 last: m=102 classes=6 cclen=69 t=636s
[02:00:52] it=275100 colorings=157800 lazy-girth=165794 last: m=102 classes=6 cclen=69 t=637s
[02:00:53] it=275421 colorings=158000 lazy-girth=165924 last: m=102 classes=6 cclen=69 t=638s
[02:00:53] it=275710 colorings=158200 lazy-girth=166018 last: m=102 classes=6 cclen=67 t=639s
[02:00:54] it=276013 colorings=158400 lazy-girth=166141 last: m=85 classes=5 cclen=69 t=639s
[02:00:55] it=276283 colorings=158600 lazy-girth=166219 last: m=102 classes=6 cclen=69 t=640s
[02:00:55] it=276623 colorings=158800 lazy-girth=166380 last: m=102 classes=6 cclen=65 t=641s
[02:00:56] it=276971 colorings=159000 lazy-girth=166545 last: m=102 classes=6 cclen=69 t=641s
[02:00:57] it=277260 colorings=159200 lazy-girth=166642 last: m=102 classes=6 cclen=69 t=642s
[02:00:58] it=277608 colorings=159400 lazy-girth=166848 last: m=102 classes=6 cclen=69 t=643s
[02:00:58] it=277936 colorings=159600 lazy-girth=166993 last: m=85 classes=5 cclen=70 t=644s
[02:00:59] it=278285 colorings=159800 lazy-girth=167160 last: m=102 classes=6 cclen=66 t=644s
[02:01:00] it=278585 colorings=160000 lazy-girth=167276 last: m=102 classes=6 cclen=69 t=645s
[02:01:01] it=278939 colorings=160200 lazy-girth=167452 last: m=85 classes=5 cclen=70 t=646s
[02:01:01] it=279282 colorings=160400 lazy-girth=167625 last: m=102 classes=6 cclen=69 t=647s
[02:01:02] it=279606 colorings=160600 lazy-girth=167769 last: m=102 classes=6 cclen=69 t=648s
[02:01:03] it=279892 colorings=160800 lazy-girth=167879 last: m=85 classes=5 cclen=70 t=648s
[02:01:04] it=280231 colorings=161000 lazy-girth=168034 last: m=85 classes=5 cclen=69 t=649s
[02:01:04] it=280542 colorings=161200 lazy-girth=168159 last: m=102 classes=6 cclen=68 t=650s
[02:01:05] it=280792 colorings=161400 lazy-girth=168211 last: m=102 classes=6 cclen=69 t=650s
[02:01:06] it=281094 colorings=161600 lazy-girth=168324 last: m=102 classes=6 cclen=68 t=651s
[02:01:06] it=281435 colorings=161800 lazy-girth=168483 last: m=102 classes=6 cclen=68 t=652s
[02:01:07] it=281758 colorings=162000 lazy-girth=168617 last: m=102 classes=6 cclen=69 t=652s
[02:01:08] it=282082 colorings=162200 lazy-girth=168759 last: m=102 classes=6 cclen=69 t=653s
[02:01:09] it=282418 colorings=162400 lazy-girth=168916 last: m=102 classes=6 cclen=69 t=654s
[02:01:09] it=282728 colorings=162600 lazy-girth=169051 last: m=85 classes=5 cclen=70 t=655s
[02:01:10] it=283036 colorings=162800 lazy-girth=169173 last: m=102 classes=6 cclen=68 t=656s
[02:01:11] it=283335 colorings=163000 lazy-girth=169293 last: m=102 classes=6 cclen=69 t=656s
[02:01:12] it=283630 colorings=163200 lazy-girth=169405 last: m=102 classes=6 cclen=69 t=657s
[02:01:13] it=283965 colorings=163400 lazy-girth=169560 last: m=85 classes=5 cclen=69 t=658s
[02:01:13] it=284259 colorings=163600 lazy-girth=169671 last: m=102 classes=6 cclen=69 t=659s
[02:01:14] it=284538 colorings=163800 lazy-girth=169767 last: m=85 classes=5 cclen=70 t=659s
[02:01:15] it=284871 colorings=164000 lazy-girth=169932 last: m=85 classes=5 cclen=69 t=660s
[02:01:15] it=285184 colorings=164200 lazy-girth=170070 last: m=102 classes=6 cclen=68 t=661s
[02:01:16] it=285525 colorings=164400 lazy-girth=170244 last: m=85 classes=5 cclen=70 t=662s
[02:01:17] it=285847 colorings=164600 lazy-girth=170391 last: m=102 classes=6 cclen=68 t=662s
[02:01:18] it=286173 colorings=164800 lazy-girth=170540 last: m=85 classes=5 cclen=69 t=663s
[02:01:19] it=286513 colorings=165000 lazy-girth=170707 last: m=102 classes=6 cclen=67 t=664s
[02:01:19] it=286824 colorings=165200 lazy-girth=170840 last: m=102 classes=6 cclen=68 t=665s
[02:01:20] it=287162 colorings=165400 lazy-girth=171012 last: m=102 classes=6 cclen=69 t=666s
[02:01:21] it=287505 colorings=165600 lazy-girth=171171 last: m=102 classes=6 cclen=69 t=667s
[02:01:22] it=287840 colorings=165800 lazy-girth=171331 last: m=102 classes=6 cclen=69 t=667s
[02:01:23] it=288164 colorings=166000 lazy-girth=171466 last: m=85 classes=5 cclen=70 t=668s
[02:01:23] it=288476 colorings=166200 lazy-girth=171591 last: m=102 classes=6 cclen=69 t=669s
[02:01:24] it=288754 colorings=166400 lazy-girth=171674 last: m=102 classes=6 cclen=69 t=669s
[02:01:25] it=289059 colorings=166600 lazy-girth=171789 last: m=102 classes=6 cclen=69 t=670s
[02:01:25] it=289376 colorings=166800 lazy-girth=171932 last: m=102 classes=6 cclen=69 t=671s
[02:01:26] it=289713 colorings=167000 lazy-girth=172091 last: m=102 classes=6 cclen=69 t=672s
[02:01:27] it=290052 colorings=167200 lazy-girth=172249 last: m=102 classes=6 cclen=68 t=672s
[02:01:28] it=290343 colorings=167400 lazy-girth=172349 last: m=102 classes=6 cclen=69 t=673s
[02:01:28] it=290655 colorings=167600 lazy-girth=172472 last: m=85 classes=5 cclen=70 t=674s
[02:01:29] it=290931 colorings=167800 lazy-girth=172553 last: m=102 classes=6 cclen=62 t=674s
[02:01:30] it=291218 colorings=168000 lazy-girth=172645 last: m=85 classes=5 cclen=70 t=675s
[02:01:31] it=291529 colorings=168200 lazy-girth=172777 last: m=102 classes=6 cclen=69 t=676s
[02:01:32] it=291862 colorings=168400 lazy-girth=172939 last: m=85 classes=5 cclen=70 t=677s
[02:01:32] it=292163 colorings=168600 lazy-girth=173052 last: m=102 classes=6 cclen=67 t=678s
[02:01:33] it=292473 colorings=168800 lazy-girth=173193 last: m=102 classes=6 cclen=69 t=679s
[02:01:34] it=292779 colorings=169000 lazy-girth=173317 last: m=102 classes=6 cclen=68 t=679s
[02:01:35] it=293078 colorings=169200 lazy-girth=173426 last: m=102 classes=6 cclen=69 t=680s
[02:01:35] it=293350 colorings=169400 lazy-girth=173508 last: m=102 classes=6 cclen=69 t=681s
[02:01:36] it=293623 colorings=169600 lazy-girth=173592 last: m=102 classes=6 cclen=69 t=682s
[02:01:37] it=293910 colorings=169800 lazy-girth=173682 last: m=102 classes=6 cclen=69 t=682s
[02:01:37] it=294186 colorings=170000 lazy-girth=173763 last: m=102 classes=6 cclen=69 t=683s
[02:01:38] it=294486 colorings=170200 lazy-girth=173871 last: m=102 classes=6 cclen=69 t=684s
[02:01:39] it=294782 colorings=170400 lazy-girth=173979 last: m=102 classes=6 cclen=69 t=684s
[02:01:40] it=295052 colorings=170600 lazy-girth=174058 last: m=102 classes=6 cclen=69 t=685s
[02:01:41] it=295352 colorings=170800 lazy-girth=174176 last: m=102 classes=6 cclen=68 t=686s
[02:01:41] it=295680 colorings=171000 lazy-girth=174314 last: m=102 classes=6 cclen=68 t=687s
[02:01:42] it=295970 colorings=171200 lazy-girth=174416 last: m=102 classes=6 cclen=68 t=687s
[02:01:43] it=296310 colorings=171400 lazy-girth=174576 last: m=102 classes=6 cclen=61 t=688s
[02:01:44] it=296624 colorings=171600 lazy-girth=174710 last: m=102 classes=6 cclen=69 t=689s
[02:01:45] it=296913 colorings=171800 lazy-girth=174816 last: m=102 classes=6 cclen=69 t=690s
[02:01:45] it=297200 colorings=172000 lazy-girth=174912 last: m=102 classes=6 cclen=66 t=691s
[02:01:46] it=297473 colorings=172200 lazy-girth=174993 last: m=85 classes=5 cclen=70 t=692s
[02:01:47] it=297746 colorings=172400 lazy-girth=175071 last: m=85 classes=5 cclen=69 t=692s
[02:01:48] it=298008 colorings=172600 lazy-girth=175142 last: m=102 classes=6 cclen=69 t=693s
[02:01:48] it=298313 colorings=172800 lazy-girth=175268 last: m=102 classes=6 cclen=69 t=694s
[02:01:49] it=298626 colorings=173000 lazy-girth=175398 last: m=102 classes=6 cclen=69 t=695s
[02:01:50] it=298921 colorings=173200 lazy-girth=175507 last: m=102 classes=6 cclen=67 t=695s
[02:01:51] it=299212 colorings=173400 lazy-girth=175609 last: m=102 classes=6 cclen=65 t=696s
[02:01:52] it=299493 colorings=173600 lazy-girth=175694 last: m=102 classes=6 cclen=68 t=697s
[02:01:52] it=299754 colorings=173800 lazy-girth=175766 last: m=102 classes=6 cclen=69 t=698s
[02:01:53] it=300046 colorings=174000 lazy-girth=175875 last: m=85 classes=5 cclen=70 t=698s
[02:01:54] it=300355 colorings=174200 lazy-girth=176000 last: m=102 classes=6 cclen=68 t=699s
[02:01:55] it=300689 colorings=174400 lazy-girth=176156 last: m=102 classes=6 cclen=69 t=700s
[02:01:56] it=300994 colorings=174600 lazy-girth=176275 last: m=102 classes=6 cclen=68 t=701s
[02:01:57] it=301261 colorings=174800 lazy-girth=176354 last: m=85 classes=5 cclen=69 t=702s
[02:01:58] it=301556 colorings=175000 lazy-girth=176466 last: m=102 classes=6 cclen=69 t=703s
[02:01:59] it=301861 colorings=175200 lazy-girth=176591 last: m=102 classes=6 cclen=69 t=704s
[02:01:59] it=302125 colorings=175400 lazy-girth=176660 last: m=102 classes=6 cclen=69 t=705s
[02:02:01] it=302390 colorings=175600 lazy-girth=176733 last: m=102 classes=6 cclen=69 t=706s
[02:02:02] it=302687 colorings=175800 lazy-girth=176850 last: m=102 classes=6 cclen=69 t=707s
[02:02:03] it=303060 colorings=176000 lazy-girth=177105 last: m=102 classes=6 cclen=69 t=709s
[02:02:04] it=303364 colorings=176200 lazy-girth=177223 last: m=102 classes=6 cclen=69 t=709s
[02:02:05] it=303697 colorings=176400 lazy-girth=177381 last: m=102 classes=6 cclen=69 t=710s
[02:02:05] it=304038 colorings=176600 lazy-girth=177549 last: m=102 classes=6 cclen=69 t=711s
[02:02:06] it=304382 colorings=176800 lazy-girth=177740 last: m=102 classes=6 cclen=69 t=712s
[02:02:07] it=304717 colorings=177000 lazy-girth=177909 last: m=102 classes=6 cclen=69 t=712s
[02:02:08] it=305035 colorings=177200 lazy-girth=178047 last: m=102 classes=6 cclen=69 t=713s
[02:02:08] it=305349 colorings=177400 lazy-girth=178186 last: m=102 classes=6 cclen=68 t=714s
[02:02:09] it=305698 colorings=177600 lazy-girth=178359 last: m=102 classes=6 cclen=68 t=715s
[02:02:10] it=306004 colorings=177800 lazy-girth=178473 last: m=102 classes=6 cclen=69 t=715s
[02:02:11] it=306374 colorings=178000 lazy-girth=178686 last: m=102 classes=6 cclen=69 t=716s
[02:02:11] it=306683 colorings=178200 lazy-girth=178820 last: m=102 classes=6 cclen=68 t=717s
[02:02:12] it=306996 colorings=178400 lazy-girth=178946 last: m=102 classes=6 cclen=69 t=717s
[02:02:13] it=307346 colorings=178600 lazy-girth=179118 last: m=102 classes=6 cclen=69 t=718s
[02:02:14] it=307728 colorings=178800 lazy-girth=179345 last: m=102 classes=6 cclen=69 t=719s
[02:02:15] it=308135 colorings=179000 lazy-girth=179582 last: m=102 classes=6 cclen=69 t=720s
[02:02:16] it=308551 colorings=179200 lazy-girth=179837 last: m=102 classes=6 cclen=69 t=721s
[02:02:16] it=308880 colorings=179400 lazy-girth=179981 last: m=85 classes=5 cclen=70 t=722s
[02:02:17] it=309240 colorings=179600 lazy-girth=180176 last: m=102 classes=6 cclen=69 t=723s
[02:02:18] it=309570 colorings=179800 lazy-girth=180334 last: m=102 classes=6 cclen=67 t=723s
[02:02:19] it=309902 colorings=180000 lazy-girth=180480 last: m=85 classes=5 cclen=70 t=724s
[02:02:19] it=310189 colorings=180200 lazy-girth=180577 last: m=102 classes=6 cclen=68 t=725s
[02:02:20] it=310463 colorings=180400 lazy-girth=180660 last: m=102 classes=6 cclen=69 t=725s
[02:02:21] it=310747 colorings=180600 lazy-girth=180757 last: m=85 classes=5 cclen=70 t=726s
[02:02:21] it=311045 colorings=180800 lazy-girth=180864 last: m=102 classes=6 cclen=69 t=727s
[02:02:22] it=311334 colorings=181000 lazy-girth=180965 last: m=102 classes=6 cclen=67 t=728s
[02:02:23] it=311631 colorings=181200 lazy-girth=181092 last: m=102 classes=6 cclen=69 t=728s
[02:02:24] it=311964 colorings=181400 lazy-girth=181235 last: m=102 classes=6 cclen=69 t=729s
[02:02:25] it=312323 colorings=181600 lazy-girth=181414 last: m=102 classes=6 cclen=69 t=730s
[02:02:25] it=312670 colorings=181800 lazy-girth=181590 last: m=102 classes=6 cclen=69 t=731s
[02:02:26] it=312999 colorings=182000 lazy-girth=181738 last: m=102 classes=6 cclen=68 t=732s
[02:02:27] it=313327 colorings=182200 lazy-girth=181892 last: m=102 classes=6 cclen=69 t=732s
[02:02:28] it=313633 colorings=182400 lazy-girth=182015 last: m=102 classes=6 cclen=69 t=733s
[02:02:28] it=313948 colorings=182600 lazy-girth=182150 last: m=102 classes=6 cclen=69 t=734s
[02:02:29] it=314286 colorings=182800 lazy-girth=182308 last: m=102 classes=6 cclen=67 t=735s
[02:02:30] it=314611 colorings=183000 lazy-girth=182464 last: m=102 classes=6 cclen=69 t=735s
[02:02:31] it=314936 colorings=183200 lazy-girth=182609 last: m=102 classes=6 cclen=67 t=736s
[02:02:32] it=315262 colorings=183400 lazy-girth=182750 last: m=102 classes=6 cclen=67 t=737s
[02:02:32] it=315587 colorings=183600 lazy-girth=182892 last: m=102 classes=6 cclen=69 t=738s
[02:02:33] it=315907 colorings=183800 lazy-girth=183038 last: m=85 classes=5 cclen=70 t=738s
[02:02:34] it=316261 colorings=184000 lazy-girth=183225 last: m=102 classes=6 cclen=67 t=739s
[02:02:35] it=316604 colorings=184200 lazy-girth=183392 last: m=102 classes=6 cclen=69 t=740s
[02:02:35] it=316944 colorings=184400 lazy-girth=183561 last: m=102 classes=6 cclen=69 t=741s
[02:02:36] it=317241 colorings=184600 lazy-girth=183673 last: m=102 classes=6 cclen=69 t=742s
[02:02:37] it=317576 colorings=184800 lazy-girth=183837 last: m=102 classes=6 cclen=68 t=742s
[02:02:38] it=317906 colorings=185000 lazy-girth=183989 last: m=102 classes=6 cclen=69 t=743s
[02:02:39] it=318260 colorings=185200 lazy-girth=184171 last: m=85 classes=5 cclen=70 t=744s
[02:02:40] it=318644 colorings=185400 lazy-girth=184399 last: m=102 classes=6 cclen=69 t=745s
[02:02:41] it=318990 colorings=185600 lazy-girth=184558 last: m=102 classes=6 cclen=66 t=746s
[02:02:41] it=319284 colorings=185800 lazy-girth=184666 last: m=102 classes=6 cclen=69 t=747s
[02:02:42] it=319609 colorings=186000 lazy-girth=184829 last: m=102 classes=6 cclen=69 t=747s
[02:02:43] it=319919 colorings=186200 lazy-girth=184953 last: m=102 classes=6 cclen=69 t=748s
[02:02:44] it=320234 colorings=186400 lazy-girth=185083 last: m=102 classes=6 cclen=60 t=749s
[02:02:45] it=320552 colorings=186600 lazy-girth=185216 last: m=102 classes=6 cclen=69 t=750s
[02:02:45] it=320896 colorings=186800 lazy-girth=185393 last: m=102 classes=6 cclen=69 t=751s
[02:02:46] it=321238 colorings=187000 lazy-girth=185557 last: m=102 classes=6 cclen=69 t=752s
[02:02:47] it=321598 colorings=187200 lazy-girth=185733 last: m=85 classes=5 cclen=70 t=752s
[02:02:48] it=321941 colorings=187400 lazy-girth=185898 last: m=102 classes=6 cclen=69 t=753s
[02:02:49] it=322288 colorings=187600 lazy-girth=186075 last: m=102 classes=6 cclen=69 t=754s
[02:02:49] it=322593 colorings=187800 lazy-girth=186196 last: m=102 classes=6 cclen=69 t=755s
[02:02:50] it=322907 colorings=188000 lazy-girth=186322 last: m=85 classes=5 cclen=70 t=755s
[02:02:51] it=323208 colorings=188200 lazy-girth=186433 last: m=102 classes=6 cclen=68 t=756s
[02:02:51] it=323499 colorings=188400 lazy-girth=186535 last: m=102 classes=6 cclen=69 t=757s
[02:02:52] it=323800 colorings=188600 lazy-girth=186650 last: m=102 classes=6 cclen=69 t=758s
[02:02:53] it=324101 colorings=188800 lazy-girth=186767 last: m=102 classes=6 cclen=69 t=758s
[02:02:53] it=324364 colorings=189000 lazy-girth=186833 last: m=102 classes=6 cclen=69 t=759s
[02:02:54] it=324655 colorings=189200 lazy-girth=186930 last: m=102 classes=6 cclen=69 t=759s
[02:02:55] it=324988 colorings=189400 lazy-girth=187097 last: m=102 classes=6 cclen=69 t=760s
[02:02:56] it=325283 colorings=189600 lazy-girth=187203 last: m=102 classes=6 cclen=68 t=761s
[02:02:56] it=325586 colorings=189800 lazy-girth=187323 last: m=102 classes=6 cclen=69 t=762s
[02:02:57] it=325885 colorings=190000 lazy-girth=187429 last: m=102 classes=6 cclen=69 t=762s
[02:02:58] it=326215 colorings=190200 lazy-girth=187585 last: m=85 classes=5 cclen=70 t=763s
[02:02:58] it=326542 colorings=190400 lazy-girth=187730 last: m=102 classes=6 cclen=69 t=764s
[02:02:59] it=326871 colorings=190600 lazy-girth=187881 last: m=102 classes=6 cclen=67 t=765s
[02:03:00] it=327158 colorings=190800 lazy-girth=187980 last: m=102 classes=6 cclen=69 t=765s
[02:03:01] it=327498 colorings=191000 lazy-girth=188158 last: m=85 classes=5 cclen=70 t=766s
[02:03:02] it=327818 colorings=191200 lazy-girth=188286 last: m=102 classes=6 cclen=69 t=767s
[02:03:02] it=328101 colorings=191400 lazy-girth=188377 last: m=85 classes=5 cclen=70 t=768s
[02:03:03] it=328445 colorings=191600 lazy-girth=188540 last: m=102 classes=6 cclen=69 t=768s
[02:03:04] it=328788 colorings=191800 lazy-girth=188696 last: m=102 classes=6 cclen=69 t=769s
[02:03:05] it=329083 colorings=192000 lazy-girth=188812 last: m=102 classes=6 cclen=69 t=770s
[02:03:06] it=329421 colorings=192200 lazy-girth=188975 last: m=102 classes=6 cclen=69 t=771s
[02:03:06] it=329752 colorings=192400 lazy-girth=189134 last: m=102 classes=6 cclen=69 t=772s
[02:03:07] it=330069 colorings=192600 lazy-girth=189269 last: m=102 classes=6 cclen=69 t=773s
[02:03:08] it=330398 colorings=192800 lazy-girth=189416 last: m=102 classes=6 cclen=69 t=773s
[02:03:09] it=330702 colorings=193000 lazy-girth=189535 last: m=102 classes=6 cclen=69 t=774s
[02:03:10] it=331022 colorings=193200 lazy-girth=189665 last: m=102 classes=6 cclen=69 t=775s
[02:03:11] it=331450 colorings=193400 lazy-girth=189922 last: m=102 classes=6 cclen=68 t=776s
[02:03:11] it=331786 colorings=193600 lazy-girth=190086 last: m=102 classes=6 cclen=69 t=777s
[02:03:13] it=332102 colorings=193800 lazy-girth=190217 last: m=102 classes=6 cclen=69 t=778s
[02:03:13] it=332405 colorings=194000 lazy-girth=190335 last: m=102 classes=6 cclen=69 t=779s
[02:03:14] it=332700 colorings=194200 lazy-girth=190435 last: m=102 classes=6 cclen=69 t=779s
[02:03:15] it=333046 colorings=194400 lazy-girth=190597 last: m=102 classes=6 cclen=68 t=780s
[02:03:16] it=333382 colorings=194600 lazy-girth=190741 last: m=102 classes=6 cclen=68 t=781s
[02:03:17] it=333717 colorings=194800 lazy-girth=190898 last: m=102 classes=6 cclen=69 t=782s
[02:03:17] it=334017 colorings=195000 lazy-girth=191005 last: m=102 classes=6 cclen=69 t=783s
[02:03:18] it=334328 colorings=195200 lazy-girth=191137 last: m=102 classes=6 cclen=68 t=783s
[02:03:19] it=334646 colorings=195400 lazy-girth=191299 last: m=102 classes=6 cclen=67 t=784s
[02:03:20] it=334952 colorings=195600 lazy-girth=191463 last: m=102 classes=6 cclen=69 t=785s
[02:03:21] it=335232 colorings=195800 lazy-girth=191559 last: m=102 classes=6 cclen=65 t=786s
[02:03:22] it=335626 colorings=196000 lazy-girth=191837 last: m=102 classes=6 cclen=69 t=787s
[02:03:23] it=335992 colorings=196200 lazy-girth=192054 last: m=102 classes=6 cclen=69 t=788s
[02:03:23] it=336328 colorings=196400 lazy-girth=192203 last: m=102 classes=6 cclen=69 t=789s
[02:03:24] it=336597 colorings=196600 lazy-girth=192277 last: m=102 classes=6 cclen=68 t=789s
[02:03:25] it=336925 colorings=196800 lazy-girth=192421 last: m=102 classes=6 cclen=69 t=790s
[02:03:26] it=337262 colorings=197000 lazy-girth=192580 last: m=102 classes=6 cclen=69 t=791s
[02:03:27] it=337568 colorings=197200 lazy-girth=192706 last: m=102 classes=6 cclen=65 t=792s
[02:03:27] it=337888 colorings=197400 lazy-girth=192845 last: m=102 classes=6 cclen=53 t=793s
[02:03:28] it=338173 colorings=197600 lazy-girth=192938 last: m=102 classes=6 cclen=69 t=793s
[02:03:29] it=338462 colorings=197800 lazy-girth=193031 last: m=102 classes=6 cclen=69 t=794s
[02:03:30] it=338814 colorings=198000 lazy-girth=193209 last: m=102 classes=6 cclen=56 t=795s
[02:03:31] it=339176 colorings=198200 lazy-girth=193413 last: m=102 classes=6 cclen=68 t=796s
[02:03:32] it=339534 colorings=198400 lazy-girth=193602 last: m=102 classes=6 cclen=68 t=797s
[02:03:32] it=339812 colorings=198600 lazy-girth=193696 last: m=102 classes=6 cclen=68 t=798s
[02:03:33] it=340157 colorings=198800 lazy-girth=193870 last: m=85 classes=5 cclen=70 t=798s
[02:03:34] it=340466 colorings=199000 lazy-girth=193986 last: m=85 classes=5 cclen=70 t=799s
[02:03:35] it=340752 colorings=199200 lazy-girth=194075 last: m=102 classes=6 cclen=69 t=800s
[02:03:35] it=341040 colorings=199400 lazy-girth=194183 last: m=102 classes=6 cclen=68 t=801s
[02:03:36] it=341316 colorings=199600 lazy-girth=194265 last: m=102 classes=6 cclen=69 t=801s
[02:03:37] it=341639 colorings=199800 lazy-girth=194393 last: m=102 classes=6 cclen=69 t=802s
[02:03:37] it=341951 colorings=200000 lazy-girth=194514 last: m=102 classes=6 cclen=66 t=803s
[02:03:38] it=342258 colorings=200200 lazy-girth=194626 last: m=102 classes=6 cclen=69 t=804s
[02:03:39] it=342571 colorings=200400 lazy-girth=194753 last: m=85 classes=5 cclen=70 t=804s
[02:03:40] it=342886 colorings=200600 lazy-girth=194891 last: m=85 classes=5 cclen=70 t=805s
[02:03:41] it=343221 colorings=200800 lazy-girth=195041 last: m=102 classes=6 cclen=69 t=806s
[02:03:41] it=343537 colorings=201000 lazy-girth=195183 last: m=85 classes=5 cclen=68 t=807s
[02:03:42] it=343861 colorings=201200 lazy-girth=195310 last: m=102 classes=6 cclen=69 t=808s
[02:03:43] it=344206 colorings=201400 lazy-girth=195469 last: m=102 classes=6 cclen=69 t=808s
[02:03:44] it=344524 colorings=201600 lazy-girth=195600 last: m=102 classes=6 cclen=69 t=809s
[02:03:45] it=344819 colorings=201800 lazy-girth=195706 last: m=102 classes=6 cclen=69 t=810s
[02:03:45] it=345118 colorings=202000 lazy-girth=195812 last: m=102 classes=6 cclen=69 t=811s
[02:03:46] it=345395 colorings=202200 lazy-girth=195895 last: m=102 classes=6 cclen=67 t=811s
[02:03:47] it=345703 colorings=202400 lazy-girth=196025 last: m=102 classes=6 cclen=69 t=812s
[02:03:48] it=345994 colorings=202600 lazy-girth=196133 last: m=102 classes=6 cclen=69 t=813s
[02:03:48] it=346269 colorings=202800 lazy-girth=196217 last: m=102 classes=6 cclen=58 t=814s
[02:03:49] it=346549 colorings=203000 lazy-girth=196312 last: m=102 classes=6 cclen=55 t=814s
[02:03:50] it=346851 colorings=203200 lazy-girth=196435 last: m=102 classes=6 cclen=69 t=815s
[02:03:51] it=347194 colorings=203400 lazy-girth=196603 last: m=85 classes=5 cclen=70 t=816s
[02:03:51] it=347493 colorings=203600 lazy-girth=196719 last: m=102 classes=6 cclen=69 t=817s
[02:03:52] it=347758 colorings=203800 lazy-girth=196791 last: m=102 classes=6 cclen=69 t=817s
[02:03:53] it=348032 colorings=204000 lazy-girth=196872 last: m=102 classes=6 cclen=69 t=818s
[02:03:54] it=348334 colorings=204200 lazy-girth=196984 last: m=102 classes=6 cclen=69 t=819s
[02:03:55] it=348604 colorings=204400 lazy-girth=197059 last: m=102 classes=6 cclen=69 t=820s
[02:03:56] it=348919 colorings=204600 lazy-girth=197185 last: m=102 classes=6 cclen=69 t=821s
[02:03:57] it=349263 colorings=204800 lazy-girth=197347 last: m=102 classes=6 cclen=68 t=822s
[02:03:57] it=349580 colorings=205000 lazy-girth=197476 last: m=102 classes=6 cclen=69 t=823s
[02:03:58] it=349890 colorings=205200 lazy-girth=197605 last: m=102 classes=6 cclen=69 t=824s
[02:03:59] it=350164 colorings=205400 lazy-girth=197688 last: m=102 classes=6 cclen=67 t=824s
[02:04:00] it=350445 colorings=205600 lazy-girth=197779 last: m=102 classes=6 cclen=69 t=825s
[02:04:01] it=350745 colorings=205800 lazy-girth=197888 last: m=102 classes=6 cclen=69 t=826s
[02:04:02] it=351016 colorings=206000 lazy-girth=197965 last: m=102 classes=6 cclen=69 t=827s
[02:04:03] it=351295 colorings=206200 lazy-girth=198050 last: m=102 classes=6 cclen=69 t=828s
[02:04:03] it=351587 colorings=206400 lazy-girth=198146 last: m=102 classes=6 cclen=69 t=829s
[02:04:04] it=351844 colorings=206600 lazy-girth=198208 last: m=102 classes=6 cclen=69 t=830s
[02:04:13] it=352124 colorings=206800 lazy-girth=198293 last: m=102 classes=6 cclen=69 t=838s
[02:04:14] it=352418 colorings=207000 lazy-girth=198389 last: m=102 classes=6 cclen=69 t=839s
[02:04:15] it=352678 colorings=207200 lazy-girth=198453 last: m=102 classes=6 cclen=69 t=840s
[02:04:16] it=352976 colorings=207400 lazy-girth=198557 last: m=102 classes=6 cclen=69 t=841s
[02:04:17] it=353270 colorings=207600 lazy-girth=198661 last: m=102 classes=6 cclen=69 t=842s
[02:04:18] it=353565 colorings=207800 lazy-girth=198761 last: m=102 classes=6 cclen=69 t=844s
[02:04:20] it=353917 colorings=208000 lazy-girth=198959 last: m=102 classes=6 cclen=65 t=846s
[02:04:21] it=354215 colorings=208200 lazy-girth=199068 last: m=85 classes=5 cclen=70 t=846s
[02:04:22] it=354571 colorings=208400 lazy-girth=199258 last: m=85 classes=5 cclen=70 t=847s
[02:04:23] it=354905 colorings=208600 lazy-girth=199414 last: m=102 classes=6 cclen=69 t=848s
[02:04:23] it=355232 colorings=208800 lazy-girth=199556 last: m=102 classes=6 cclen=69 t=849s
[02:04:24] it=355552 colorings=209000 lazy-girth=199688 last: m=102 classes=6 cclen=69 t=849s
[02:04:25] it=355893 colorings=209200 lazy-girth=199842 last: m=102 classes=6 cclen=67 t=850s
[02:04:26] it=356194 colorings=209400 lazy-girth=199956 last: m=102 classes=6 cclen=69 t=851s
[02:04:27] it=356535 colorings=209600 lazy-girth=200143 last: m=102 classes=6 cclen=69 t=852s
[02:04:28] it=356842 colorings=209800 lazy-girth=200265 last: m=102 classes=6 cclen=69 t=853s
[02:04:28] it=357130 colorings=210000 lazy-girth=200382 last: m=102 classes=6 cclen=69 t=854s
[02:04:29] it=357464 colorings=210200 lazy-girth=200554 last: m=102 classes=6 cclen=69 t=854s
[02:04:30] it=357785 colorings=210400 lazy-girth=200689 last: m=102 classes=6 cclen=69 t=855s
[02:04:31] it=358144 colorings=210600 lazy-girth=200871 last: m=102 classes=6 cclen=68 t=856s
[02:04:32] it=358440 colorings=210800 lazy-girth=200981 last: m=102 classes=6 cclen=69 t=857s
[02:04:32] it=358732 colorings=211000 lazy-girth=201079 last: m=102 classes=6 cclen=69 t=858s
[02:04:34] it=359070 colorings=211200 lazy-girth=201239 last: m=102 classes=6 cclen=68 t=859s
[02:04:34] it=359364 colorings=211400 lazy-girth=201345 last: m=102 classes=6 cclen=69 t=860s
[02:04:35] it=359662 colorings=211600 lazy-girth=201446 last: m=102 classes=6 cclen=68 t=861s
[02:04:36] it=360062 colorings=211800 lazy-girth=201700 last: m=102 classes=6 cclen=69 t=862s
[02:04:37] it=360393 colorings=212000 lazy-girth=201854 last: m=102 classes=6 cclen=69 t=863s
[02:04:38] it=360742 colorings=212200 lazy-girth=202037 last: m=102 classes=6 cclen=69 t=863s
[02:04:39] it=361049 colorings=212400 lazy-girth=202163 last: m=102 classes=6 cclen=69 t=864s
[02:04:40] it=361371 colorings=212600 lazy-girth=202299 last: m=102 classes=6 cclen=67 t=865s
[02:04:40] it=361699 colorings=212800 lazy-girth=202452 last: m=102 classes=6 cclen=69 t=866s
[02:04:41] it=362032 colorings=213000 lazy-girth=202598 last: m=85 classes=5 cclen=70 t=867s
[02:04:42] it=362306 colorings=213200 lazy-girth=202690 last: m=102 classes=6 cclen=69 t=867s
[02:04:43] it=362644 colorings=213400 lazy-girth=202844 last: m=102 classes=6 cclen=69 t=868s
[02:04:44] it=362949 colorings=213600 lazy-girth=202966 last: m=102 classes=6 cclen=69 t=869s
[02:04:44] it=363296 colorings=213800 lazy-girth=203124 last: m=85 classes=5 cclen=70 t=870s
[02:04:45] it=363658 colorings=214000 lazy-girth=203326 last: m=102 classes=6 cclen=69 t=871s
[02:04:46] it=363972 colorings=214200 lazy-girth=203454 last: m=102 classes=6 cclen=69 t=871s
[02:04:47] it=364308 colorings=214400 lazy-girth=203616 last: m=102 classes=6 cclen=68 t=872s
[02:04:48] it=364653 colorings=214600 lazy-girth=203781 last: m=102 classes=6 cclen=56 t=873s
[02:04:48] it=364980 colorings=214800 lazy-girth=203920 last: m=102 classes=6 cclen=69 t=874s
[02:04:49] it=365264 colorings=215000 lazy-girth=204013 last: m=102 classes=6 cclen=69 t=874s
[02:04:50] it=365633 colorings=215200 lazy-girth=204205 last: m=102 classes=6 cclen=69 t=875s
[02:04:51] it=365940 colorings=215400 lazy-girth=204327 last: m=102 classes=6 cclen=69 t=876s
[02:04:51] it=366256 colorings=215600 lazy-girth=204453 last: m=102 classes=6 cclen=69 t=877s
[02:04:52] it=366617 colorings=215800 lazy-girth=204634 last: m=102 classes=6 cclen=69 t=878s
[02:04:53] it=367005 colorings=216000 lazy-girth=204847 last: m=102 classes=6 cclen=62 t=879s
[02:04:54] it=367371 colorings=216200 lazy-girth=205050 last: m=102 classes=6 cclen=60 t=880s
[02:04:55] it=367710 colorings=216400 lazy-girth=205210 last: m=85 classes=5 cclen=70 t=880s
[02:04:56] it=368058 colorings=216600 lazy-girth=205380 last: m=102 classes=6 cclen=69 t=881s
[02:04:57] it=368363 colorings=216800 lazy-girth=205504 last: m=102 classes=6 cclen=69 t=882s
[02:04:58] it=368674 colorings=217000 lazy-girth=205622 last: m=102 classes=6 cclen=69 t=883s
[02:04:58] it=368962 colorings=217200 lazy-girth=205719 last: m=102 classes=6 cclen=69 t=884s
[02:04:59] it=369265 colorings=217400 lazy-girth=205834 last: m=102 classes=6 cclen=68 t=884s
[02:05:00] it=369557 colorings=217600 lazy-girth=205940 last: m=102 classes=6 cclen=69 t=885s
[02:05:01] it=369909 colorings=217800 lazy-girth=206109 last: m=102 classes=6 cclen=69 t=886s
[02:05:02] it=370209 colorings=218000 lazy-girth=206233 last: m=102 classes=6 cclen=68 t=887s
[02:05:02] it=370504 colorings=218200 lazy-girth=206335 last: m=102 classes=6 cclen=68 t=888s
[02:05:03] it=370798 colorings=218400 lazy-girth=206446 last: m=102 classes=6 cclen=69 t=888s
[02:05:04] it=371090 colorings=218600 lazy-girth=206551 last: m=102 classes=6 cclen=68 t=889s
[02:05:04] it=371371 colorings=218800 lazy-girth=206640 last: m=85 classes=5 cclen=70 t=890s
[02:05:05] it=371702 colorings=219000 lazy-girth=206787 last: m=102 classes=6 cclen=69 t=891s
[02:05:06] it=372028 colorings=219200 lazy-girth=206921 last: m=102 classes=6 cclen=69 t=892s
[02:05:07] it=372359 colorings=219400 lazy-girth=207060 last: m=102 classes=6 cclen=69 t=892s
[02:05:08] it=372677 colorings=219600 lazy-girth=207192 last: m=102 classes=6 cclen=69 t=893s
[02:05:09] it=372983 colorings=219800 lazy-girth=207324 last: m=102 classes=6 cclen=69 t=894s
[02:05:09] it=373333 colorings=220000 lazy-girth=207498 last: m=102 classes=6 cclen=69 t=895s
[02:05:10] it=373689 colorings=220200 lazy-girth=207671 last: m=102 classes=6 cclen=67 t=896s
[02:05:11] it=373998 colorings=220400 lazy-girth=207793 last: m=102 classes=6 cclen=69 t=897s
[02:05:12] it=374329 colorings=220600 lazy-girth=207956 last: m=102 classes=6 cclen=68 t=898s
[02:05:13] it=374661 colorings=220800 lazy-girth=208105 last: m=85 classes=5 cclen=69 t=898s
[02:05:14] it=374999 colorings=221000 lazy-girth=208267 last: m=102 classes=6 cclen=65 t=899s
[02:05:15] it=375308 colorings=221200 lazy-girth=208401 last: m=102 classes=6 cclen=69 t=900s
[02:05:16] it=375619 colorings=221400 lazy-girth=208527 last: m=102 classes=6 cclen=68 t=901s
[02:05:16] it=375902 colorings=221600 lazy-girth=208618 last: m=102 classes=6 cclen=69 t=902s
[02:05:17] it=376214 colorings=221800 lazy-girth=208740 last: m=102 classes=6 cclen=69 t=902s
[02:05:18] it=376526 colorings=222000 lazy-girth=208858 last: m=102 classes=6 cclen=69 t=903s
[02:05:18] it=376811 colorings=222200 lazy-girth=208950 last: m=102 classes=6 cclen=69 t=904s
[02:05:19] it=377100 colorings=222400 lazy-girth=209052 last: m=102 classes=6 cclen=69 t=904s
[02:05:20] it=377371 colorings=222600 lazy-girth=209128 last: m=102 classes=6 cclen=69 t=905s
[02:05:21] it=377674 colorings=222800 lazy-girth=209255 last: m=85 classes=5 cclen=69 t=906s
[02:05:21] it=377944 colorings=223000 lazy-girth=209332 last: m=102 classes=6 cclen=68 t=907s
[02:05:22] it=378246 colorings=223200 lazy-girth=209452 last: m=102 classes=6 cclen=67 t=907s
[02:05:23] it=378557 colorings=223400 lazy-girth=209576 last: m=102 classes=6 cclen=69 t=908s
[02:05:23] it=378851 colorings=223600 lazy-girth=209682 last: m=102 classes=6 cclen=55 t=909s
[02:05:24] it=379112 colorings=223800 lazy-girth=209750 last: m=102 classes=6 cclen=69 t=909s
[02:05:25] it=379418 colorings=224000 lazy-girth=209873 last: m=85 classes=5 cclen=70 t=910s
[02:05:25] it=379696 colorings=224200 lazy-girth=209957 last: m=85 classes=5 cclen=70 t=911s
[02:05:26] it=380009 colorings=224400 lazy-girth=210078 last: m=102 classes=6 cclen=69 t=912s
[02:05:27] it=380370 colorings=224600 lazy-girth=210265 last: m=102 classes=6 cclen=60 t=912s
[02:05:28] it=380697 colorings=224800 lazy-girth=210408 last: m=102 classes=6 cclen=65 t=913s
[02:05:29] it=381021 colorings=225000 lazy-girth=210556 last: m=102 classes=6 cclen=69 t=914s
[02:05:29] it=381351 colorings=225200 lazy-girth=210703 last: m=102 classes=6 cclen=69 t=915s
[02:05:30] it=381658 colorings=225400 lazy-girth=210818 last: m=102 classes=6 cclen=69 t=915s
[02:05:31] it=381960 colorings=225600 lazy-girth=210930 last: m=102 classes=6 cclen=69 t=916s
[02:05:32] it=382282 colorings=225800 lazy-girth=211074 last: m=102 classes=6 cclen=68 t=917s
[02:05:33] it=382579 colorings=226000 lazy-girth=211174 last: m=102 classes=6 cclen=69 t=918s
[02:05:34] it=382893 colorings=226200 lazy-girth=211308 last: m=102 classes=6 cclen=69 t=919s
[02:05:34] it=383155 colorings=226400 lazy-girth=211385 last: m=102 classes=6 cclen=68 t=920s
[02:05:35] it=383435 colorings=226600 lazy-girth=211475 last: m=102 classes=6 cclen=68 t=921s
[02:05:36] it=383750 colorings=226800 lazy-girth=211604 last: m=102 classes=6 cclen=69 t=921s
[02:05:37] it=384017 colorings=227000 lazy-girth=211680 last: m=85 classes=5 cclen=70 t=922s
[02:05:38] it=384325 colorings=227200 lazy-girth=211795 last: m=102 classes=6 cclen=69 t=923s
[02:05:38] it=384625 colorings=227400 lazy-girth=211917 last: m=102 classes=6 cclen=69 t=924s
[02:05:39] it=384981 colorings=227600 lazy-girth=212096 last: m=102 classes=6 cclen=69 t=925s
[02:05:40] it=385306 colorings=227800 lazy-girth=212230 last: m=102 classes=6 cclen=68 t=926s
[02:05:41] it=385596 colorings=228000 lazy-girth=212330 last: m=102 classes=6 cclen=67 t=927s
[02:05:42] it=385891 colorings=228200 lazy-girth=212433 last: m=102 classes=6 cclen=69 t=927s
[02:05:43] it=386159 colorings=228400 lazy-girth=212507 last: m=102 classes=6 cclen=68 t=928s
[02:05:43] it=386432 colorings=228600 lazy-girth=212587 last: m=102 classes=6 cclen=69 t=929s
[02:05:44] it=386742 colorings=228800 lazy-girth=212710 last: m=102 classes=6 cclen=69 t=930s
[02:05:45] it=387053 colorings=229000 lazy-girth=212835 last: m=102 classes=6 cclen=69 t=931s
[02:05:46] it=387386 colorings=229200 lazy-girth=212988 last: m=102 classes=6 cclen=67 t=932s
[02:05:47] it=387664 colorings=229400 lazy-girth=213072 last: m=102 classes=6 cclen=68 t=932s
[02:05:48] it=387960 colorings=229600 lazy-girth=213185 last: m=102 classes=6 cclen=69 t=933s
[02:05:49] it=388259 colorings=229800 lazy-girth=213300 last: m=85 classes=5 cclen=70 t=934s
[02:05:50] it=388531 colorings=230000 lazy-girth=213379 last: m=102 classes=6 cclen=69 t=935s
[02:05:50] it=388829 colorings=230200 lazy-girth=213489 last: m=102 classes=6 cclen=69 t=936s
[02:05:51] it=389136 colorings=230400 lazy-girth=213612 last: m=102 classes=6 cclen=69 t=937s
[02:05:52] it=389444 colorings=230600 lazy-girth=213734 last: m=85 classes=5 cclen=70 t=938s
[02:05:53] it=389684 colorings=230800 lazy-girth=213776 last: m=102 classes=6 cclen=69 t=938s
[02:05:54] it=389974 colorings=231000 lazy-girth=213870 last: m=102 classes=6 cclen=66 t=939s
[02:05:54] it=390273 colorings=231200 lazy-girth=213981 last: m=102 classes=6 cclen=68 t=940s
[02:05:55] it=390594 colorings=231400 lazy-girth=214118 last: m=102 classes=6 cclen=68 t=941s
[02:05:56] it=390908 colorings=231600 lazy-girth=214239 last: m=102 classes=6 cclen=69 t=942s
[02:05:57] it=391228 colorings=231800 lazy-girth=214380 last: m=102 classes=6 cclen=68 t=943s
[02:05:58] it=391538 colorings=232000 lazy-girth=214504 last: m=102 classes=6 cclen=69 t=943s
[02:05:59] it=391803 colorings=232200 lazy-girth=214577 last: m=102 classes=6 cclen=67 t=944s
[02:05:59] it=392078 colorings=232400 lazy-girth=214661 last: m=102 classes=6 cclen=69 t=945s
[02:06:00] it=392357 colorings=232600 lazy-girth=214752 last: m=102 classes=6 cclen=62 t=946s
[02:06:01] it=392667 colorings=232800 lazy-girth=214886 last: m=102 classes=6 cclen=69 t=947s
[02:06:02] it=392946 colorings=233000 lazy-girth=214972 last: m=102 classes=6 cclen=69 t=947s
[02:06:03] it=393227 colorings=233200 lazy-girth=215061 last: m=102 classes=6 cclen=69 t=948s
[02:06:03] it=393511 colorings=233400 lazy-girth=215164 last: m=102 classes=6 cclen=69 t=949s
[02:06:04] it=393777 colorings=233600 lazy-girth=215240 last: m=102 classes=6 cclen=68 t=950s
[02:06:05] it=394025 colorings=233800 lazy-girth=215300 last: m=102 classes=6 cclen=68 t=950s
[02:06:06] it=394253 colorings=234000 lazy-girth=215332 last: m=102 classes=6 cclen=69 t=951s
[02:06:06] it=394522 colorings=234200 lazy-girth=215407 last: m=102 classes=6 cclen=69 t=952s
[02:06:07] it=394834 colorings=234400 lazy-girth=215530 last: m=102 classes=6 cclen=69 t=953s
[02:06:08] it=395116 colorings=234600 lazy-girth=215624 last: m=102 classes=6 cclen=48 t=953s
[02:06:09] it=395431 colorings=234800 lazy-girth=215754 last: m=102 classes=6 cclen=69 t=955s
[02:06:10] it=395718 colorings=235000 lazy-girth=215847 last: m=102 classes=6 cclen=69 t=955s
[02:06:11] it=395987 colorings=235200 lazy-girth=215923 last: m=102 classes=6 cclen=62 t=957s
[02:06:13] it=396349 colorings=235400 lazy-girth=216126 last: m=102 classes=6 cclen=69 t=958s
[02:06:14] it=396701 colorings=235600 lazy-girth=216293 last: m=102 classes=6 cclen=62 t=959s
[02:06:15] it=397065 colorings=235800 lazy-girth=216481 last: m=102 classes=6 cclen=68 t=960s
[02:06:15] it=397400 colorings=236000 lazy-girth=216638 last: m=102 classes=6 cclen=69 t=961s
[02:06:16] it=397724 colorings=236200 lazy-girth=216777 last: m=102 classes=6 cclen=69 t=961s
[02:06:17] it=398064 colorings=236400 lazy-girth=216932 last: m=85 classes=5 cclen=70 t=962s
[02:06:18] it=398385 colorings=236600 lazy-girth=217068 last: m=102 classes=6 cclen=68 t=963s
[02:06:18] it=398675 colorings=236800 lazy-girth=217174 last: m=102 classes=6 cclen=69 t=964s
[02:06:20] it=399085 colorings=237000 lazy-girth=217431 last: m=102 classes=6 cclen=68 t=965s
[02:06:21] it=399467 colorings=237200 lazy-girth=217671 last: m=102 classes=6 cclen=69 t=966s
[02:06:21] it=399809 colorings=237400 lazy-girth=217828 last: m=102 classes=6 cclen=68 t=967s
[02:06:22] it=400177 colorings=237600 lazy-girth=218054 last: m=102 classes=6 cclen=65 t=968s
[02:06:23] it=400521 colorings=237800 lazy-girth=218250 last: m=102 classes=6 cclen=68 t=969s
[02:06:24] it=400873 colorings=238000 lazy-girth=218464 last: m=102 classes=6 cclen=69 t=969s
[02:06:25] it=401200 colorings=238200 lazy-girth=218622 last: m=102 classes=6 cclen=68 t=970s
[02:06:26] it=401637 colorings=238400 lazy-girth=218898 last: m=102 classes=6 cclen=69 t=971s
[02:06:28] it=402210 colorings=238600 lazy-girth=219346 last: m=102 classes=6 cclen=69 t=973s
[02:06:29] it=402629 colorings=238800 lazy-girth=219612 last: m=102 classes=6 cclen=67 t=974s
[02:06:29] it=402933 colorings=239000 lazy-girth=219734 last: m=102 classes=6 cclen=69 t=975s
[02:06:30] it=403275 colorings=239200 lazy-girth=219928 last: m=102 classes=6 cclen=69 t=975s
[02:06:31] it=403570 colorings=239400 lazy-girth=220083 last: m=102 classes=6 cclen=69 t=976s
[02:06:32] it=403888 colorings=239600 lazy-girth=220240 last: m=102 classes=6 cclen=69 t=977s
[02:06:32] it=404192 colorings=239800 lazy-girth=220383 last: m=102 classes=6 cclen=69 t=978s
[02:06:33] it=404583 colorings=240000 lazy-girth=220622 last: m=102 classes=6 cclen=69 t=979s
[02:06:34] it=404966 colorings=240200 lazy-girth=220856 last: m=102 classes=6 cclen=69 t=980s
[02:06:35] it=405348 colorings=240400 lazy-girth=221098 last: m=102 classes=6 cclen=69 t=981s
[02:06:36] it=405676 colorings=240600 lazy-girth=221243 last: m=102 classes=6 cclen=69 t=981s
[02:06:37] it=406021 colorings=240800 lazy-girth=221419 last: m=102 classes=6 cclen=68 t=982s
[02:06:38] it=406366 colorings=241000 lazy-girth=221608 last: m=102 classes=6 cclen=69 t=983s
[02:06:39] it=406800 colorings=241200 lazy-girth=221889 last: m=102 classes=6 cclen=69 t=984s
[02:06:40] it=407067 colorings=241400 lazy-girth=221965 last: m=85 classes=5 cclen=70 t=985s
[02:06:40] it=407375 colorings=241600 lazy-girth=222077 last: m=85 classes=5 cclen=69 t=986s
[02:06:41] it=407686 colorings=241800 lazy-girth=222195 last: m=102 classes=6 cclen=67 t=986s
[02:06:42] it=408041 colorings=242000 lazy-girth=222359 last: m=102 classes=6 cclen=69 t=987s
[02:06:42] it=408394 colorings=242200 lazy-girth=222525 last: m=102 classes=6 cclen=69 t=988s
[02:06:43] it=408751 colorings=242400 lazy-girth=222704 last: m=102 classes=6 cclen=69 t=989s
[02:06:44] it=409126 colorings=242600 lazy-girth=222881 last: m=102 classes=6 cclen=69 t=990s
[02:06:45] it=409494 colorings=242800 lazy-girth=223094 last: m=102 classes=6 cclen=69 t=990s
[02:06:46] it=409804 colorings=243000 lazy-girth=223204 last: m=102 classes=6 cclen=69 t=991s
[02:06:46] it=410150 colorings=243200 lazy-girth=223379 last: m=102 classes=6 cclen=69 t=992s
[02:06:47] it=410475 colorings=243400 lazy-girth=223530 last: m=102 classes=6 cclen=69 t=993s
[02:06:48] it=410791 colorings=243600 lazy-girth=223659 last: m=102 classes=6 cclen=69 t=993s
[02:06:49] it=411102 colorings=243800 lazy-girth=223783 last: m=85 classes=5 cclen=70 t=994s
[02:06:50] it=411471 colorings=244000 lazy-girth=223992 last: m=102 classes=6 cclen=69 t=995s
[02:06:50] it=411803 colorings=244200 lazy-girth=224144 last: m=102 classes=6 cclen=67 t=996s
[02:06:51] it=412154 colorings=244400 lazy-girth=224308 last: m=102 classes=6 cclen=69 t=997s
[02:06:52] it=412454 colorings=244600 lazy-girth=224422 last: m=102 classes=6 cclen=67 t=998s
[02:06:53] it=412819 colorings=244800 lazy-girth=224620 last: m=102 classes=6 cclen=62 t=999s
[02:06:54] it=413147 colorings=245000 lazy-girth=224768 last: m=102 classes=6 cclen=69 t=1000s
[02:06:55] it=413419 colorings=245200 lazy-girth=224847 last: m=85 classes=5 cclen=70 t=1000s
[02:06:56] it=413775 colorings=245400 lazy-girth=225045 last: m=102 classes=6 cclen=67 t=1001s
[02:06:57] it=414110 colorings=245600 lazy-girth=225197 last: m=102 classes=6 cclen=69 t=1002s
[02:06:58] it=414369 colorings=245800 lazy-girth=225261 last: m=102 classes=6 cclen=58 t=1003s
[02:06:58] it=414653 colorings=246000 lazy-girth=225362 last: m=102 classes=6 cclen=68 t=1004s
[02:06:59] it=414962 colorings=246200 lazy-girth=225485 last: m=102 classes=6 cclen=69 t=1005s
[02:07:00] it=415288 colorings=246400 lazy-girth=225627 last: m=85 classes=5 cclen=70 t=1006s
[02:07:01] it=415678 colorings=246600 lazy-girth=225843 last: m=102 classes=6 cclen=69 t=1006s
[02:07:02] it=415964 colorings=246800 lazy-girth=225935 last: m=102 classes=6 cclen=67 t=1007s
[02:07:03] it=416279 colorings=247000 lazy-girth=226063 last: m=102 classes=6 cclen=69 t=1008s
[02:07:03] it=416561 colorings=247200 lazy-girth=226156 last: m=102 classes=6 cclen=68 t=1008s
[02:07:04] it=416832 colorings=247400 lazy-girth=226232 last: m=85 classes=5 cclen=70 t=1009s
[02:07:04] it=417193 colorings=247600 lazy-girth=226428 last: m=102 classes=6 cclen=69 t=1010s
[02:07:05] it=417517 colorings=247800 lazy-girth=226566 last: m=85 classes=5 cclen=70 t=1011s
[02:07:06] it=417769 colorings=248000 lazy-girth=226620 last: m=102 classes=6 cclen=69 t=1011s
[02:07:07] it=418087 colorings=248200 lazy-girth=226759 last: m=102 classes=6 cclen=69 t=1012s
[02:07:07] it=418407 colorings=248400 lazy-girth=226890 last: m=102 classes=6 cclen=69 t=1013s
[02:07:08] it=418704 colorings=248600 lazy-girth=226998 last: m=85 classes=5 cclen=70 t=1014s
[02:07:09] it=419030 colorings=248800 lazy-girth=227140 last: m=102 classes=6 cclen=68 t=1014s
[02:07:10] it=419382 colorings=249000 lazy-girth=227301 last: m=102 classes=6 cclen=69 t=1015s
[02:07:11] it=419758 colorings=249200 lazy-girth=227492 last: m=102 classes=6 cclen=68 t=1016s
[02:07:12] it=420090 colorings=249400 lazy-girth=227629 last: m=102 classes=6 cclen=69 t=1017s
[02:07:12] it=420387 colorings=249600 lazy-girth=227729 last: m=102 classes=6 cclen=69 t=1018s
[02:07:13] it=420747 colorings=249800 lazy-girth=227909 last: m=102 classes=6 cclen=68 t=1019s
[02:07:14] it=421064 colorings=250000 lazy-girth=228044 last: m=102 classes=6 cclen=67 t=1019s
[02:07:15] it=421342 colorings=250200 lazy-girth=228126 last: m=85 classes=5 cclen=70 t=1020s
[02:07:16] it=421648 colorings=250400 lazy-girth=228235 last: m=102 classes=6 cclen=69 t=1021s
[02:07:17] it=421959 colorings=250600 lazy-girth=228361 last: m=85 classes=5 cclen=70 t=1022s
[02:07:17] it=422241 colorings=250800 lazy-girth=228447 last: m=102 classes=6 cclen=69 t=1023s
[02:07:18] it=422627 colorings=251000 lazy-girth=228645 last: m=102 classes=6 cclen=69 t=1024s
[02:07:19] it=422996 colorings=251200 lazy-girth=228825 last: m=102 classes=6 cclen=69 t=1025s
[02:07:20] it=423288 colorings=251400 lazy-girth=228930 last: m=102 classes=6 cclen=68 t=1025s
[02:07:21] it=423584 colorings=251600 lazy-girth=229043 last: m=85 classes=5 cclen=69 t=1026s
[02:07:22] it=423863 colorings=251800 lazy-girth=229132 last: m=102 classes=6 cclen=69 t=1027s
[02:07:22] it=424159 colorings=252000 lazy-girth=229236 last: m=102 classes=6 cclen=69 t=1028s
[02:07:23] it=424459 colorings=252200 lazy-girth=229354 last: m=85 classes=5 cclen=70 t=1029s
[02:07:24] it=424748 colorings=252400 lazy-girth=229446 last: m=102 classes=6 cclen=69 t=1029s
[02:07:25] it=425053 colorings=252600 lazy-girth=229557 last: m=102 classes=6 cclen=69 t=1030s
[02:07:26] it=425331 colorings=252800 lazy-girth=229646 last: m=102 classes=6 cclen=69 t=1031s
[02:07:26] it=425654 colorings=253000 lazy-girth=229779 last: m=85 classes=5 cclen=70 t=1032s
[02:07:27] it=425944 colorings=253200 lazy-girth=229888 last: m=102 classes=6 cclen=69 t=1033s
[02:07:28] it=426218 colorings=253400 lazy-girth=229967 last: m=102 classes=6 cclen=69 t=1033s
[02:07:29] it=426487 colorings=253600 lazy-girth=230036 last: m=102 classes=6 cclen=69 t=1034s
[02:07:29] it=426754 colorings=253800 lazy-girth=230109 last: m=102 classes=6 cclen=69 t=1035s
[02:07:30] it=427049 colorings=254000 lazy-girth=230207 last: m=102 classes=6 cclen=69 t=1035s
[02:07:31] it=427313 colorings=254200 lazy-girth=230273 last: m=85 classes=5 cclen=68 t=1036s
[02:07:32] it=427630 colorings=254400 lazy-girth=230398 last: m=102 classes=6 cclen=68 t=1037s
[02:07:33] it=427940 colorings=254600 lazy-girth=230512 last: m=102 classes=6 cclen=68 t=1038s
[02:07:33] it=428204 colorings=254800 lazy-girth=230587 last: m=102 classes=6 cclen=69 t=1039s
[02:07:34] it=428491 colorings=255000 lazy-girth=230678 last: m=102 classes=6 cclen=69 t=1040s
[02:07:35] it=428820 colorings=255200 lazy-girth=230816 last: m=102 classes=6 cclen=68 t=1040s
[02:07:36] it=429119 colorings=255400 lazy-girth=230922 last: m=102 classes=6 cclen=69 t=1041s
[02:07:37] it=429401 colorings=255600 lazy-girth=231011 last: m=102 classes=6 cclen=69 t=1042s
[02:07:38] it=429672 colorings=255800 lazy-girth=231091 last: m=102 classes=6 cclen=69 t=1043s
[02:07:39] it=429960 colorings=256000 lazy-girth=231185 last: m=102 classes=6 cclen=66 t=1044s
[02:07:39] it=430226 colorings=256200 lazy-girth=231251 last: m=102 classes=6 cclen=69 t=1045s
[02:07:40] it=430480 colorings=256400 lazy-girth=231306 last: m=85 classes=5 cclen=70 t=1045s
[02:07:41] it=430750 colorings=256600 lazy-girth=231381 last: m=102 classes=6 cclen=69 t=1046s
[02:07:42] it=431078 colorings=256800 lazy-girth=231516 last: m=102 classes=6 cclen=67 t=1047s
[02:07:42] it=431379 colorings=257000 lazy-girth=231630 last: m=102 classes=6 cclen=69 t=1048s
[02:07:43] it=431682 colorings=257200 lazy-girth=231744 last: m=102 classes=6 cclen=68 t=1048s
[02:07:44] it=431937 colorings=257400 lazy-girth=231801 last: m=102 classes=6 cclen=69 t=1049s
[02:07:45] it=432218 colorings=257600 lazy-girth=231891 last: m=102 classes=6 cclen=69 t=1050s
[02:07:46] it=432504 colorings=257800 lazy-girth=231986 last: m=102 classes=6 cclen=69 t=1051s
[02:07:46] it=432734 colorings=258000 lazy-girth=232027 last: m=102 classes=6 cclen=69 t=1052s
[02:07:47] it=432994 colorings=258200 lazy-girth=232093 last: m=102 classes=6 cclen=69 t=1052s
[02:07:48] it=433305 colorings=258400 lazy-girth=232205 last: m=102 classes=6 cclen=69 t=1053s
[02:07:49] it=433564 colorings=258600 lazy-girth=232265 last: m=102 classes=6 cclen=69 t=1054s
[02:07:50] it=433856 colorings=258800 lazy-girth=232364 last: m=102 classes=6 cclen=69 t=1055s
[02:07:51] it=434145 colorings=259000 lazy-girth=232454 last: m=102 classes=6 cclen=68 t=1056s
[02:07:52] it=434397 colorings=259200 lazy-girth=232506 last: m=102 classes=6 cclen=69 t=1057s
[02:07:54] it=434711 colorings=259400 lazy-girth=232626 last: m=102 classes=6 cclen=68 t=1059s
[02:07:55] it=435090 colorings=259600 lazy-girth=232859 last: m=85 classes=5 cclen=70 t=1060s
[02:07:56] it=435397 colorings=259800 lazy-girth=232996 last: m=102 classes=6 cclen=68 t=1061s
[02:07:57] it=435770 colorings=260000 lazy-girth=233213 last: m=102 classes=6 cclen=69 t=1062s
[02:07:57] it=436124 colorings=260200 lazy-girth=233394 last: m=102 classes=6 cclen=69 t=1063s
[02:07:58] it=436480 colorings=260400 lazy-girth=233589 last: m=85 classes=5 cclen=70 t=1064s
[02:07:59] it=436799 colorings=260600 lazy-girth=233726 last: m=85 classes=5 cclen=70 t=1065s
[02:08:00] it=437117 colorings=260800 lazy-girth=233869 last: m=102 classes=6 cclen=69 t=1065s
[02:08:01] it=437424 colorings=261000 lazy-girth=233994 last: m=102 classes=6 cclen=69 t=1066s
[02:08:02] it=437722 colorings=261200 lazy-girth=234105 last: m=102 classes=6 cclen=69 t=1067s
[02:08:03] it=438108 colorings=261400 lazy-girth=234308 last: m=102 classes=6 cclen=69 t=1068s
[02:08:04] it=438452 colorings=261600 lazy-girth=234489 last: m=102 classes=6 cclen=69 t=1069s
[02:08:05] it=438790 colorings=261800 lazy-girth=234652 last: m=102 classes=6 cclen=69 t=1070s
[02:08:05] it=439121 colorings=262000 lazy-girth=234822 last: m=102 classes=6 cclen=69 t=1071s
[02:08:06] it=439488 colorings=262200 lazy-girth=235015 last: m=85 classes=5 cclen=70 t=1072s
[02:08:07] it=439789 colorings=262400 lazy-girth=235143 last: m=102 classes=6 cclen=68 t=1073s
[02:08:08] it=440137 colorings=262600 lazy-girth=235323 last: m=102 classes=6 cclen=69 t=1073s
[02:08:09] it=440465 colorings=262800 lazy-girth=235465 last: m=102 classes=6 cclen=69 t=1074s
[02:08:10] it=440768 colorings=263000 lazy-girth=235578 last: m=102 classes=6 cclen=69 t=1075s
[02:08:11] it=441101 colorings=263200 lazy-girth=235724 last: m=102 classes=6 cclen=69 t=1077s
[02:08:12] it=441436 colorings=263400 lazy-girth=235867 last: m=102 classes=6 cclen=69 t=1078s
[02:08:13] it=441771 colorings=263600 lazy-girth=236026 last: m=85 classes=5 cclen=70 t=1079s
[02:08:14] it=442124 colorings=263800 lazy-girth=236194 last: m=102 classes=6 cclen=66 t=1079s
[02:08:15] it=442431 colorings=264000 lazy-girth=236323 last: m=102 classes=6 cclen=69 t=1080s
[02:08:16] it=442812 colorings=264200 lazy-girth=236535 last: m=102 classes=6 cclen=68 t=1081s
[02:08:17] it=443172 colorings=264400 lazy-girth=236732 last: m=102 classes=6 cclen=66 t=1082s
[02:08:17] it=443513 colorings=264600 lazy-girth=236898 last: m=102 classes=6 cclen=69 t=1083s
[02:08:18] it=443868 colorings=264800 lazy-girth=237062 last: m=85 classes=5 cclen=70 t=1084s
[02:08:19] it=444236 colorings=265000 lazy-girth=237257 last: m=85 classes=5 cclen=70 t=1085s
[02:08:20] it=444608 colorings=265200 lazy-girth=237461 last: m=102 classes=6 cclen=55 t=1086s
[02:08:21] it=444974 colorings=265400 lazy-girth=237669 last: m=102 classes=6 cclen=69 t=1087s
[02:08:22] it=445308 colorings=265600 lazy-girth=237812 last: m=102 classes=6 cclen=69 t=1087s
[02:08:36] it=445675 colorings=265800 lazy-girth=238011 last: m=102 classes=6 cclen=69 t=1101s
[02:08:37] it=446053 colorings=266000 lazy-girth=238214 last: m=85 classes=5 cclen=70 t=1102s
[02:08:37] it=446378 colorings=266200 lazy-girth=238351 last: m=102 classes=6 cclen=69 t=1103s
[02:08:38] it=446686 colorings=266400 lazy-girth=238471 last: m=85 classes=5 cclen=70 t=1104s
[02:08:39] it=446995 colorings=266600 lazy-girth=238594 last: m=102 classes=6 cclen=69 t=1104s
[02:08:40] it=447364 colorings=266800 lazy-girth=238796 last: m=102 classes=6 cclen=69 t=1105s
[02:08:41] it=447700 colorings=267000 lazy-girth=238959 last: m=102 classes=6 cclen=69 t=1106s
[02:08:41] it=448009 colorings=267200 lazy-girth=239084 last: m=102 classes=6 cclen=67 t=1107s
[02:08:42] it=448327 colorings=267400 lazy-girth=239223 last: m=102 classes=6 cclen=69 t=1108s
[02:08:43] it=448610 colorings=267600 lazy-girth=239316 last: m=102 classes=6 cclen=69 t=1108s
[02:08:44] it=448946 colorings=267800 lazy-girth=239475 last: m=85 classes=5 cclen=69 t=1109s
[02:08:45] it=449269 colorings=268000 lazy-girth=239615 last: m=102 classes=6 cclen=69 t=1110s
[02:08:45] it=449581 colorings=268200 lazy-girth=239744 last: m=85 classes=5 cclen=70 t=1111s
[02:08:46] it=449910 colorings=268400 lazy-girth=239891 last: m=102 classes=6 cclen=69 t=1111s
[02:08:47] it=450238 colorings=268600 lazy-girth=240037 last: m=102 classes=6 cclen=69 t=1112s
[02:08:48] it=450619 colorings=268800 lazy-girth=240253 last: m=102 classes=6 cclen=69 t=1113s
[02:08:49] it=450975 colorings=269000 lazy-girth=240440 last: m=102 classes=6 cclen=69 t=1114s
[02:08:49] it=451279 colorings=269200 lazy-girth=240563 last: m=102 classes=6 cclen=69 t=1115s
[02:08:50] it=451586 colorings=269400 lazy-girth=240681 last: m=102 classes=6 cclen=69 t=1115s
[02:08:51] it=451868 colorings=269600 lazy-girth=240772 last: m=102 classes=6 cclen=69 t=1116s
[02:08:52] it=452184 colorings=269800 lazy-girth=240888 last: m=102 classes=6 cclen=69 t=1117s
[02:08:52] it=452514 colorings=270000 lazy-girth=241029 last: m=102 classes=6 cclen=69 t=1118s
[02:08:53] it=452816 colorings=270200 lazy-girth=241145 last: m=85 classes=5 cclen=70 t=1118s
[02:08:54] it=453136 colorings=270400 lazy-girth=241282 last: m=102 classes=6 cclen=69 t=1119s
[02:08:55] it=453533 colorings=270600 lazy-girth=241560 last: m=102 classes=6 cclen=69 t=1120s
[02:08:56] it=453881 colorings=270800 lazy-girth=241773 last: m=102 classes=6 cclen=69 t=1121s
[02:08:57] it=454272 colorings=271000 lazy-girth=242050 last: m=102 classes=6 cclen=68 t=1122s
[02:08:58] it=454618 colorings=271200 lazy-girth=242265 last: m=102 classes=6 cclen=69 t=1123s
[02:08:59] it=455045 colorings=271400 lazy-girth=242599 last: m=102 classes=6 cclen=69 t=1124s
[02:08:59] it=455349 colorings=271600 lazy-girth=242730 last: m=85 classes=5 cclen=69 t=1125s
[02:09:00] it=455648 colorings=271800 lazy-girth=242839 last: m=102 classes=6 cclen=69 t=1125s
[02:09:01] it=456040 colorings=272000 lazy-girth=243078 last: m=85 classes=5 cclen=70 t=1126s
[02:09:02] it=456392 colorings=272200 lazy-girth=243256 last: m=102 classes=6 cclen=69 t=1127s
[02:09:03] it=456803 colorings=272400 lazy-girth=243513 last: m=102 classes=6 cclen=69 t=1129s
[02:09:04] it=457159 colorings=272600 lazy-girth=243696 last: m=102 classes=6 cclen=69 t=1130s
[02:09:05] it=457509 colorings=272800 lazy-girth=243864 last: m=102 classes=6 cclen=69 t=1131s
[02:09:06] it=457853 colorings=273000 lazy-girth=244031 last: m=102 classes=6 cclen=69 t=1132s
[02:09:07] it=458185 colorings=273200 lazy-girth=244180 last: m=102 classes=6 cclen=69 t=1133s
[02:09:08] it=458453 colorings=273400 lazy-girth=244260 last: m=102 classes=6 cclen=69 t=1133s
[02:09:09] it=458743 colorings=273600 lazy-girth=244363 last: m=85 classes=5 cclen=69 t=1134s
[02:09:10] it=459071 colorings=273800 lazy-girth=244511 last: m=102 classes=6 cclen=69 t=1135s
[02:09:10] it=459353 colorings=274000 lazy-girth=244611 last: m=102 classes=6 cclen=66 t=1136s
[02:09:11] it=459695 colorings=274200 lazy-girth=244780 last: m=102 classes=6 cclen=65 t=1136s
[02:09:12] it=460026 colorings=274400 lazy-girth=244932 last: m=102 classes=6 cclen=67 t=1137s
[02:09:13] it=460340 colorings=274600 lazy-girth=245073 last: m=85 classes=5 cclen=70 t=1138s
[02:09:14] it=460654 colorings=274800 lazy-girth=245203 last: m=102 classes=6 cclen=69 t=1139s
[02:09:14] it=460956 colorings=275000 lazy-girth=245316 last: m=102 classes=6 cclen=69 t=1140s
[02:09:15] it=461246 colorings=275200 lazy-girth=245421 last: m=85 classes=5 cclen=70 t=1140s
[02:09:16] it=461529 colorings=275400 lazy-girth=245514 last: m=102 classes=6 cclen=69 t=1141s
[02:09:17] it=461848 colorings=275600 lazy-girth=245646 last: m=102 classes=6 cclen=68 t=1142s
[02:09:17] it=462146 colorings=275800 lazy-girth=245753 last: m=85 classes=5 cclen=66 t=1143s
[02:09:18] it=462426 colorings=276000 lazy-girth=245843 last: m=102 classes=6 cclen=69 t=1144s
[02:09:19] it=462747 colorings=276200 lazy-girth=245990 last: m=102 classes=6 cclen=69 t=1144s
[02:09:20] it=463047 colorings=276400 lazy-girth=246099 last: m=102 classes=6 cclen=69 t=1145s
[02:09:21] it=463336 colorings=276600 lazy-girth=246199 last: m=102 classes=6 cclen=69 t=1146s
[02:09:21] it=463603 colorings=276800 lazy-girth=246279 last: m=102 classes=6 cclen=69 t=1147s
[02:09:22] it=463930 colorings=277000 lazy-girth=246433 last: m=102 classes=6 cclen=69 t=1148s
[02:09:23] it=464250 colorings=277200 lazy-girth=246566 last: m=85 classes=5 cclen=69 t=1148s
[02:09:24] it=464537 colorings=277400 lazy-girth=246664 last: m=102 classes=6 cclen=69 t=1149s
[02:09:25] it=464834 colorings=277600 lazy-girth=246771 last: m=102 classes=6 cclen=62 t=1150s
[02:09:25] it=465118 colorings=277800 lazy-girth=246867 last: m=102 classes=6 cclen=67 t=1151s
[02:09:26] it=465407 colorings=278000 lazy-girth=246967 last: m=85 classes=5 cclen=70 t=1151s
[02:09:27] it=465697 colorings=278200 lazy-girth=247065 last: m=102 classes=6 cclen=69 t=1152s
[02:09:28] it=465979 colorings=278400 lazy-girth=247158 last: m=102 classes=6 cclen=69 t=1153s
[02:09:28] it=466290 colorings=278600 lazy-girth=247281 last: m=102 classes=6 cclen=69 t=1154s
[02:09:29] it=466601 colorings=278800 lazy-girth=247402 last: m=85 classes=5 cclen=70 t=1155s
[02:09:30] it=466923 colorings=279000 lazy-girth=247537 last: m=102 classes=6 cclen=67 t=1155s
[02:09:31] it=467254 colorings=279200 lazy-girth=247679 last: m=102 classes=6 cclen=68 t=1156s
[02:09:32] it=467544 colorings=279400 lazy-girth=247780 last: m=102 classes=6 cclen=69 t=1157s
[02:09:33] it=467827 colorings=279600 lazy-girth=247875 last: m=102 classes=6 cclen=64 t=1158s
[02:09:33] it=468128 colorings=279800 lazy-girth=247993 last: m=85 classes=5 cclen=70 t=1159s
[02:09:34] it=468441 colorings=280000 lazy-girth=248125 last: m=102 classes=6 cclen=69 t=1160s
[02:09:35] it=468743 colorings=280200 lazy-girth=248235 last: m=102 classes=6 cclen=68 t=1160s
[02:09:36] it=469058 colorings=280400 lazy-girth=248360 last: m=102 classes=6 cclen=67 t=1161s
[02:09:37] it=469344 colorings=280600 lazy-girth=248455 last: m=102 classes=6 cclen=69 t=1162s
[02:09:38] it=469624 colorings=280800 lazy-girth=248545 last: m=102 classes=6 cclen=69 t=1163s
[02:09:39] it=469921 colorings=281000 lazy-girth=248654 last: m=85 classes=5 cclen=70 t=1164s
[02:09:40] it=470252 colorings=281200 lazy-girth=248808 last: m=102 classes=6 cclen=69 t=1165s
[02:09:41] it=470528 colorings=281400 lazy-girth=248896 last: m=85 classes=5 cclen=69 t=1166s
[02:09:42] it=470817 colorings=281600 lazy-girth=248996 last: m=102 classes=6 cclen=69 t=1167s
[02:09:43] it=471096 colorings=281800 lazy-girth=249084 last: m=102 classes=6 cclen=68 t=1168s
[02:09:45] it=471382 colorings=282000 lazy-girth=249177 last: m=102 classes=6 cclen=69 t=1170s
[02:09:46] it=471766 colorings=282200 lazy-girth=249379 last: m=102 classes=6 cclen=69 t=1171s
[02:09:47] it=472139 colorings=282400 lazy-girth=249566 last: m=102 classes=6 cclen=69 t=1172s
[02:09:48] it=472446 colorings=282600 lazy-girth=249684 last: m=85 classes=5 cclen=70 t=1173s
[02:09:49] it=472790 colorings=282800 lazy-girth=249848 last: m=102 classes=6 cclen=69 t=1174s
[02:09:50] it=473128 colorings=283000 lazy-girth=250016 last: m=85 classes=5 cclen=69 t=1175s
[02:09:50] it=473428 colorings=283200 lazy-girth=250124 last: m=102 classes=6 cclen=69 t=1176s
[02:09:51] it=473754 colorings=283400 lazy-girth=250260 last: m=102 classes=6 cclen=69 t=1177s
[02:09:52] it=474147 colorings=283600 lazy-girth=250487 last: m=102 classes=6 cclen=69 t=1178s
[02:09:53] it=474527 colorings=283800 lazy-girth=250711 last: m=102 classes=6 cclen=69 t=1179s
[02:09:54] it=474862 colorings=284000 lazy-girth=250876 last: m=102 classes=6 cclen=69 t=1180s
[02:09:55] it=475174 colorings=284200 lazy-girth=251009 last: m=102 classes=6 cclen=69 t=1180s
[02:09:56] it=475528 colorings=284400 lazy-girth=251184 last: m=85 classes=5 cclen=70 t=1181s
[02:09:57] it=475845 colorings=284600 lazy-girth=251311 last: m=102 classes=6 cclen=69 t=1182s
[02:09:58] it=476138 colorings=284800 lazy-girth=251413 last: m=102 classes=6 cclen=68 t=1183s
[02:09:59] it=476454 colorings=285000 lazy-girth=251534 last: m=102 classes=6 cclen=69 t=1184s
[02:10:00] it=476977 colorings=285200 lazy-girth=251980 last: m=102 classes=6 cclen=69 t=1186s
[02:10:01] it=477259 colorings=285400 lazy-girth=252078 last: m=102 classes=6 cclen=68 t=1186s
[02:10:02] it=477561 colorings=285600 lazy-girth=252206 last: m=102 classes=6 cclen=69 t=1187s
[02:10:03] it=477850 colorings=285800 lazy-girth=252330 last: m=102 classes=6 cclen=69 t=1188s
[02:10:04] it=478175 colorings=286000 lazy-girth=252487 last: m=102 classes=6 cclen=63 t=1189s
[02:10:05] it=478494 colorings=286200 lazy-girth=252639 last: m=102 classes=6 cclen=69 t=1190s
[02:10:06] it=478865 colorings=286400 lazy-girth=252842 last: m=102 classes=6 cclen=68 t=1191s
[02:10:06] it=479133 colorings=286600 lazy-girth=252917 last: m=85 classes=5 cclen=70 t=1192s
[02:10:07] it=479451 colorings=286800 lazy-girth=253050 last: m=85 classes=5 cclen=70 t=1193s
[02:10:08] it=479764 colorings=287000 lazy-girth=253172 last: m=85 classes=5 cclen=69 t=1193s
[02:10:09] it=480073 colorings=287200 lazy-girth=253299 last: m=85 classes=5 cclen=70 t=1194s
[02:10:10] it=480402 colorings=287400 lazy-girth=253434 last: m=102 classes=6 cclen=69 t=1195s
[02:10:11] it=480745 colorings=287600 lazy-girth=253611 last: m=102 classes=6 cclen=69 t=1196s
[02:10:12] it=481209 colorings=287800 lazy-girth=253961 last: m=102 classes=6 cclen=64 t=1197s
[02:10:13] it=481584 colorings=288000 lazy-girth=254180 last: m=85 classes=5 cclen=70 t=1198s
[02:10:14] it=481915 colorings=288200 lazy-girth=254337 last: m=102 classes=6 cclen=68 t=1199s
[02:10:15] it=482239 colorings=288400 lazy-girth=254484 last: m=102 classes=6 cclen=69 t=1200s
[02:10:16] it=482573 colorings=288600 lazy-girth=254655 last: m=102 classes=6 cclen=69 t=1201s
[02:10:17] it=482878 colorings=288800 lazy-girth=254771 last: m=102 classes=6 cclen=69 t=1202s
[02:10:18] it=483224 colorings=289000 lazy-girth=254939 last: m=85 classes=5 cclen=70 t=1203s
[02:10:19] it=483586 colorings=289200 lazy-girth=255134 last: m=102 classes=6 cclen=69 t=1204s
[02:10:20] it=483908 colorings=289400 lazy-girth=255270 last: m=102 classes=6 cclen=69 t=1205s
[02:10:20] it=484207 colorings=289600 lazy-girth=255376 last: m=102 classes=6 cclen=68 t=1206s
[02:10:21] it=484494 colorings=289800 lazy-girth=255468 last: m=102 classes=6 cclen=67 t=1207s
[02:10:22] it=484874 colorings=290000 lazy-girth=255672 last: m=85 classes=5 cclen=70 t=1208s
[02:10:23] it=485176 colorings=290200 lazy-girth=255786 last: m=102 classes=6 cclen=62 t=1209s
[02:10:24] it=485510 colorings=290400 lazy-girth=255931 last: m=85 classes=5 cclen=70 t=1209s
[02:10:25] it=485819 colorings=290600 lazy-girth=256049 last: m=102 classes=6 cclen=69 t=1210s
[02:10:26] it=486101 colorings=290800 lazy-girth=256138 last: m=102 classes=6 cclen=69 t=1211s
[02:10:26] it=486382 colorings=291000 lazy-girth=256228 last: m=102 classes=6 cclen=64 t=1212s
[02:10:27] it=486730 colorings=291200 lazy-girth=256396 last: m=102 classes=6 cclen=69 t=1213s
[02:10:28] it=487081 colorings=291400 lazy-girth=256573 last: m=102 classes=6 cclen=69 t=1214s
[02:10:29] it=487397 colorings=291600 lazy-girth=256702 last: m=102 classes=6 cclen=62 t=1215s
[02:10:31] it=487721 colorings=291800 lazy-girth=256840 last: m=102 classes=6 cclen=69 t=1216s
[02:10:31] it=487997 colorings=292000 lazy-girth=256924 last: m=102 classes=6 cclen=69 t=1217s
[02:10:32] it=488288 colorings=292200 lazy-girth=257018 last: m=102 classes=6 cclen=67 t=1218s
[02:10:33] it=488568 colorings=292400 lazy-girth=257103 last: m=102 classes=6 cclen=68 t=1219s
[02:10:34] it=488901 colorings=292600 lazy-girth=257265 last: m=102 classes=6 cclen=69 t=1220s
[02:10:35] it=489225 colorings=292800 lazy-girth=257411 last: m=102 classes=6 cclen=69 t=1221s
[02:10:36] it=489542 colorings=293000 lazy-girth=257545 last: m=102 classes=6 cclen=68 t=1222s
[02:10:37] it=489840 colorings=293200 lazy-girth=257651 last: m=102 classes=6 cclen=69 t=1223s
[02:10:38] it=490186 colorings=293400 lazy-girth=257813 last: m=102 classes=6 cclen=69 t=1224s
[02:10:39] it=490520 colorings=293600 lazy-girth=257961 last: m=102 classes=6 cclen=69 t=1224s
[02:10:40] it=490814 colorings=293800 lazy-girth=258067 last: m=102 classes=6 cclen=69 t=1225s
[02:10:41] it=491103 colorings=294000 lazy-girth=258160 last: m=102 classes=6 cclen=69 t=1226s
[02:10:42] it=491421 colorings=294200 lazy-girth=258286 last: m=102 classes=6 cclen=69 t=1227s
[02:10:42] it=491728 colorings=294400 lazy-girth=258405 last: m=102 classes=6 cclen=63 t=1228s
[02:10:43] it=492040 colorings=294600 lazy-girth=258524 last: m=102 classes=6 cclen=69 t=1229s
[02:10:44] it=492360 colorings=294800 lazy-girth=258660 last: m=102 classes=6 cclen=69 t=1229s
[02:10:45] it=492668 colorings=295000 lazy-girth=258776 last: m=85 classes=5 cclen=70 t=1230s
[02:10:46] it=493038 colorings=295200 lazy-girth=258970 last: m=102 classes=6 cclen=68 t=1231s
[02:10:47] it=493335 colorings=295400 lazy-girth=259074 last: m=102 classes=6 cclen=69 t=1232s
[02:10:48] it=493644 colorings=295600 lazy-girth=259195 last: m=85 classes=5 cclen=70 t=1233s
[02:10:48] it=493939 colorings=295800 lazy-girth=259296 last: m=102 classes=6 cclen=69 t=1234s
[02:10:49] it=494242 colorings=296000 lazy-girth=259405 last: m=102 classes=6 cclen=69 t=1234s
[02:10:50] it=494580 colorings=296200 lazy-girth=259562 last: m=102 classes=6 cclen=67 t=1235s
[02:10:51] it=494877 colorings=296400 lazy-girth=259665 last: m=85 classes=5 cclen=70 t=1236s
[02:10:52] it=495211 colorings=296600 lazy-girth=259808 last: m=85 classes=5 cclen=67 t=1237s
[02:10:53] it=495517 colorings=296800 lazy-girth=259925 last: m=102 classes=6 cclen=68 t=1238s
[02:10:53] it=495806 colorings=297000 lazy-girth=260024 last: m=102 classes=6 cclen=68 t=1239s
[02:10:54] it=496131 colorings=297200 lazy-girth=260167 last: m=102 classes=6 cclen=69 t=1240s
[02:10:55] it=496457 colorings=297400 lazy-girth=260306 last: m=102 classes=6 cclen=69 t=1240s
[02:10:56] it=496787 colorings=297600 lazy-girth=260455 last: m=102 classes=6 cclen=69 t=1241s
[02:10:57] it=497083 colorings=297800 lazy-girth=260560 last: m=85 classes=5 cclen=69 t=1242s
[02:10:58] it=497348 colorings=298000 lazy-girth=260635 last: m=102 classes=6 cclen=69 t=1243s
[02:10:58] it=497595 colorings=298200 lazy-girth=260686 last: m=85 classes=5 cclen=69 t=1244s
[02:10:59] it=497892 colorings=298400 lazy-girth=260791 last: m=102 classes=6 cclen=69 t=1245s
[02:11:00] it=498176 colorings=298600 lazy-girth=260893 last: m=102 classes=6 cclen=69 t=1246s
[02:11:01] it=498490 colorings=298800 lazy-girth=261021 last: m=102 classes=6 cclen=69 t=1247s
[02:11:02] it=498782 colorings=299000 lazy-girth=261127 last: m=85 classes=5 cclen=70 t=1248s
[02:11:03] it=499084 colorings=299200 lazy-girth=261235 last: m=102 classes=6 cclen=65 t=1249s
[02:11:04] it=499375 colorings=299400 lazy-girth=261337 last: m=102 classes=6 cclen=69 t=1250s
[02:11:05] it=499672 colorings=299600 lazy-girth=261439 last: m=102 classes=6 cclen=69 t=1251s
[02:11:06] it=500006 colorings=299800 lazy-girth=261595 last: m=102 classes=6 cclen=69 t=1252s
[02:11:07] it=500305 colorings=300000 lazy-girth=261699 last: m=102 classes=6 cclen=67 t=1252s
[02:11:08] it=500603 colorings=300200 lazy-girth=261797 last: m=102 classes=6 cclen=68 t=1253s
[02:11:09] it=500910 colorings=300400 lazy-girth=261909 last: m=102 classes=6 cclen=68 t=1254s
[02:11:11] it=501221 colorings=300600 lazy-girth=262024 last: m=102 classes=6 cclen=66 t=1256s
[02:11:12] it=501522 colorings=300800 lazy-girth=262128 last: m=102 classes=6 cclen=69 t=1258s
[02:11:13] it=501775 colorings=301000 lazy-girth=262184 last: m=85 classes=5 cclen=70 t=1258s
[02:11:14] it=502022 colorings=301200 lazy-girth=262232 last: m=102 classes=6 cclen=63 t=1259s
[02:11:15] it=502306 colorings=301400 lazy-girth=262320 last: m=102 classes=6 cclen=69 t=1260s
[02:11:16] it=502581 colorings=301600 lazy-girth=262400 last: m=102 classes=6 cclen=69 t=1261s
[02:11:17] it=502884 colorings=301800 lazy-girth=262506 last: m=102 classes=6 cclen=69 t=1263s
[02:11:20] it=503223 colorings=302000 lazy-girth=262670 last: m=102 classes=6 cclen=69 t=1265s
[02:11:21] it=503586 colorings=302200 lazy-girth=262856 last: m=102 classes=6 cclen=69 t=1266s
[02:11:22] it=503949 colorings=302400 lazy-girth=263041 last: m=102 classes=6 cclen=69 t=1267s
[02:11:22] it=504252 colorings=302600 lazy-girth=263151 last: m=102 classes=6 cclen=66 t=1268s
[02:11:23] it=504572 colorings=302800 lazy-girth=263283 last: m=85 classes=5 cclen=70 t=1269s
[02:11:24] it=504859 colorings=303000 lazy-girth=263385 last: m=102 classes=6 cclen=62 t=1269s
[02:11:25] it=505199 colorings=303200 lazy-girth=263542 last: m=85 classes=5 cclen=70 t=1270s
[02:11:26] it=505517 colorings=303400 lazy-girth=263680 last: m=102 classes=6 cclen=69 t=1271s
[02:11:27] it=505839 colorings=303600 lazy-girth=263821 last: m=102 classes=6 cclen=69 t=1272s
[02:11:28] it=506197 colorings=303800 lazy-girth=264017 last: m=102 classes=6 cclen=69 t=1273s
[02:11:28] it=506513 colorings=304000 lazy-girth=264153 last: m=102 classes=6 cclen=68 t=1274s
[02:11:29] it=506806 colorings=304200 lazy-girth=264262 last: m=85 classes=5 cclen=70 t=1275s
[02:11:30] it=507192 colorings=304400 lazy-girth=264467 last: m=102 classes=6 cclen=68 t=1276s
[02:11:31] it=507506 colorings=304600 lazy-girth=264604 last: m=102 classes=6 cclen=69 t=1277s
[02:11:32] it=507778 colorings=304800 lazy-girth=264705 last: m=102 classes=6 cclen=69 t=1277s
[02:11:33] it=508102 colorings=305000 lazy-girth=264832 last: m=102 classes=6 cclen=69 t=1278s
[02:11:34] it=508431 colorings=305200 lazy-girth=264963 last: m=102 classes=6 cclen=69 t=1279s
[02:11:34] it=508672 colorings=305400 lazy-girth=265004 last: m=102 classes=6 cclen=69 t=1280s
[02:11:35] it=508980 colorings=305600 lazy-girth=265119 last: m=85 classes=5 cclen=70 t=1280s
[02:11:35] it=509248 colorings=305800 lazy-girth=265187 last: m=85 classes=5 cclen=70 t=1281s
[02:11:36] it=509562 colorings=306000 lazy-girth=265316 last: m=102 classes=6 cclen=69 t=1282s
[02:11:37] it=509907 colorings=306200 lazy-girth=265482 last: m=102 classes=6 cclen=69 t=1283s
[02:11:38] it=510188 colorings=306400 lazy-girth=265572 last: m=102 classes=6 cclen=69 t=1283s
[02:11:39] it=510536 colorings=306600 lazy-girth=265737 last: m=102 classes=6 cclen=69 t=1284s
[02:11:40] it=510875 colorings=306800 lazy-girth=265887 last: m=102 classes=6 cclen=69 t=1285s
[02:11:41] it=511154 colorings=307000 lazy-girth=265970 last: m=85 classes=5 cclen=70 t=1286s
[02:11:41] it=511402 colorings=307200 lazy-girth=266018 last: m=85 classes=5 cclen=70 t=1286s
[02:11:41] it=511602 colorings=307400 lazy-girth=266018 last: m=85 classes=5 cclen=70 t=1287s
[02:11:42] it=511874 colorings=307600 lazy-girth=266094 last: m=102 classes=6 cclen=69 t=1288s
[02:11:43] it=512127 colorings=307800 lazy-girth=266147 last: m=102 classes=6 cclen=69 t=1288s
[02:11:44] it=512413 colorings=308000 lazy-girth=266233 last: m=85 classes=5 cclen=68 t=1289s
[02:11:44] it=512702 colorings=308200 lazy-girth=266340 last: m=85 classes=5 cclen=69 t=1290s
[02:11:45] it=513037 colorings=308400 lazy-girth=266498 last: m=102 classes=6 cclen=69 t=1291s
[02:11:46] it=513355 colorings=308600 lazy-girth=266625 last: m=102 classes=6 cclen=69 t=1292s
[02:11:47] it=513658 colorings=308800 lazy-girth=266734 last: m=85 classes=5 cclen=70 t=1292s
[02:11:48] it=513955 colorings=309000 lazy-girth=266837 last: m=102 classes=6 cclen=69 t=1293s
[02:11:48] it=514213 colorings=309200 lazy-girth=266902 last: m=85 classes=5 cclen=68 t=1294s
[02:11:49] it=514459 colorings=309400 lazy-girth=266948 last: m=85 classes=5 cclen=70 t=1294s
[02:11:49] it=514694 colorings=309600 lazy-girth=266985 last: m=85 classes=5 cclen=70 t=1295s
[02:11:50] it=514946 colorings=309800 lazy-girth=267038 last: m=102 classes=6 cclen=69 t=1295s
[02:11:51] it=515316 colorings=310000 lazy-girth=267221 last: m=102 classes=6 cclen=69 t=1296s
[02:11:52] it=515655 colorings=310200 lazy-girth=267388 last: m=102 classes=6 cclen=69 t=1297s
[02:11:53] it=515950 colorings=310400 lazy-girth=267493 last: m=102 classes=6 cclen=69 t=1298s
[02:11:53] it=516209 colorings=310600 lazy-girth=267558 last: m=102 classes=6 cclen=69 t=1299s
[02:11:54] it=516509 colorings=310800 lazy-girth=267692 last: m=102 classes=6 cclen=68 t=1300s
[02:11:55] it=516815 colorings=311000 lazy-girth=267808 last: m=102 classes=6 cclen=69 t=1300s
[02:11:56] it=517167 colorings=311200 lazy-girth=267972 last: m=85 classes=5 cclen=69 t=1301s
[02:11:57] it=517485 colorings=311400 lazy-girth=268110 last: m=102 classes=6 cclen=69 t=1302s
[02:11:58] it=517791 colorings=311600 lazy-girth=268230 last: m=85 classes=5 cclen=70 t=1303s
[02:11:59] it=518110 colorings=311800 lazy-girth=268371 last: m=102 classes=6 cclen=69 t=1304s
[02:11:59] it=518337 colorings=312000 lazy-girth=268398 last: m=85 classes=5 cclen=70 t=1305s
[02:12:00] it=518571 colorings=312200 lazy-girth=268433 last: m=102 classes=6 cclen=69 t=1305s
[02:12:00] it=518800 colorings=312400 lazy-girth=268462 last: m=85 classes=5 cclen=70 t=1306s
[02:12:01] it=519059 colorings=312600 lazy-girth=268523 last: m=102 classes=6 cclen=69 t=1306s
[02:12:02] it=519389 colorings=312800 lazy-girth=268674 last: m=102 classes=6 cclen=69 t=1307s
[02:12:03] it=519712 colorings=313000 lazy-girth=268808 last: m=102 classes=6 cclen=67 t=1309s
[02:12:04] it=520040 colorings=313200 lazy-girth=268944 last: m=85 classes=5 cclen=69 t=1309s
[02:12:05] it=520329 colorings=313400 lazy-girth=269042 last: m=102 classes=6 cclen=68 t=1310s
[02:12:06] it=520628 colorings=313600 lazy-girth=269151 last: m=102 classes=6 cclen=69 t=1311s
[02:12:07] it=520937 colorings=313800 lazy-girth=269264 last: m=102 classes=6 cclen=69 t=1312s
[02:12:08] it=521311 colorings=314000 lazy-girth=269452 last: m=102 classes=6 cclen=67 t=1313s
[02:12:09] it=521645 colorings=314200 lazy-girth=269600 last: m=85 classes=5 cclen=70 t=1314s
[02:12:09] it=521933 colorings=314400 lazy-girth=269699 last: m=102 classes=6 cclen=69 t=1315s
[02:12:10] it=522234 colorings=314600 lazy-girth=269811 last: m=102 classes=6 cclen=69 t=1316s
[02:12:11] it=522554 colorings=314800 lazy-girth=269951 last: m=102 classes=6 cclen=68 t=1316s
[02:12:12] it=522861 colorings=315000 lazy-girth=270067 last: m=85 classes=5 cclen=66 t=1317s
[02:12:13] it=523163 colorings=315200 lazy-girth=270178 last: m=85 classes=5 cclen=70 t=1318s
[02:12:14] it=523485 colorings=315400 lazy-girth=270322 last: m=85 classes=5 cclen=69 t=1319s
[02:12:14] it=523785 colorings=315600 lazy-girth=270426 last: m=102 classes=6 cclen=69 t=1320s
[02:12:15] it=524114 colorings=315800 lazy-girth=270563 last: m=102 classes=6 cclen=68 t=1320s
[02:12:16] it=524427 colorings=316000 lazy-girth=270694 last: m=85 classes=5 cclen=70 t=1321s
[02:12:16] it=524768 colorings=316200 lazy-girth=270835 last: m=85 classes=5 cclen=70 t=1322s
[02:12:17] it=525082 colorings=316400 lazy-girth=270951 last: m=85 classes=5 cclen=70 t=1322s
[02:12:18] it=525377 colorings=316600 lazy-girth=271086 last: m=85 classes=5 cclen=70 t=1323s
[02:12:19] it=525677 colorings=316800 lazy-girth=271193 last: m=85 classes=5 cclen=70 t=1324s
[02:12:19] it=525972 colorings=317000 lazy-girth=271291 last: m=85 classes=5 cclen=70 t=1325s
[02:12:20] it=526258 colorings=317200 lazy-girth=271379 last: m=85 classes=5 cclen=70 t=1326s
[02:12:21] it=526545 colorings=317400 lazy-girth=271466 last: m=102 classes=6 cclen=69 t=1326s
[02:12:22] it=526889 colorings=317600 lazy-girth=271610 last: m=85 classes=5 cclen=70 t=1327s
[02:12:22] it=527171 colorings=317800 lazy-girth=271693 last: m=85 classes=5 cclen=69 t=1328s
[02:12:23] it=527439 colorings=318000 lazy-girth=271762 last: m=102 classes=6 cclen=69 t=1328s
[02:12:24] it=527778 colorings=318200 lazy-girth=271904 last: m=85 classes=5 cclen=70 t=1329s
[02:12:25] it=528117 colorings=318400 lazy-girth=272044 last: m=102 classes=6 cclen=69 t=1330s
[02:12:26] it=528386 colorings=318600 lazy-girth=272126 last: m=102 classes=6 cclen=69 t=1331s
[02:12:26] it=528603 colorings=318800 lazy-girth=272144 last: m=102 classes=6 cclen=69 t=1331s
[02:12:27] it=528863 colorings=319000 lazy-girth=272204 last: m=102 classes=6 cclen=69 t=1332s
[02:12:28] it=529163 colorings=319200 lazy-girth=272314 last: m=102 classes=6 cclen=69 t=1333s
[02:12:29] it=529420 colorings=319400 lazy-girth=272376 last: m=85 classes=5 cclen=70 t=1334s
[02:12:30] it=529669 colorings=319600 lazy-girth=272432 last: m=102 classes=6 cclen=69 t=1335s
[02:12:31] it=529910 colorings=319800 lazy-girth=272474 last: m=85 classes=5 cclen=69 t=1336s
[02:12:32] it=530221 colorings=320000 lazy-girth=272600 last: m=102 classes=6 cclen=69 t=1337s
[02:12:33] it=530548 colorings=320200 lazy-girth=272747 last: m=102 classes=6 cclen=68 t=1338s
[02:12:34] it=530881 colorings=320400 lazy-girth=272901 last: m=102 classes=6 cclen=69 t=1339s
[02:12:35] it=531249 colorings=320600 lazy-girth=273101 last: m=102 classes=6 cclen=69 t=1340s
[02:12:36] it=531596 colorings=320800 lazy-girth=273273 last: m=102 classes=6 cclen=69 t=1341s
[02:12:36] it=531926 colorings=321000 lazy-girth=273422 last: m=102 classes=6 cclen=67 t=1342s
[02:12:37] it=532239 colorings=321200 lazy-girth=273550 last: m=102 classes=6 cclen=69 t=1343s
[02:12:38] it=532579 colorings=321400 lazy-girth=273704 last: m=102 classes=6 cclen=69 t=1344s
[02:12:39] it=532888 colorings=321600 lazy-girth=273829 last: m=85 classes=5 cclen=68 t=1344s
[02:12:40] it=533267 colorings=321800 lazy-girth=274025 last: m=102 classes=6 cclen=67 t=1345s
[02:12:40] it=533577 colorings=322000 lazy-girth=274144 last: m=102 classes=6 cclen=69 t=1346s
[02:12:41] it=533875 colorings=322200 lazy-girth=274259 last: m=102 classes=6 cclen=69 t=1347s
[02:12:42] it=534274 colorings=322400 lazy-girth=274487 last: m=102 classes=6 cclen=67 t=1348s
[02:12:43] it=534620 colorings=322600 lazy-girth=274660 last: m=102 classes=6 cclen=67 t=1349s
[02:12:44] it=534980 colorings=322800 lazy-girth=274843 last: m=102 classes=6 cclen=69 t=1350s
[02:12:45] it=535288 colorings=323000 lazy-girth=274964 last: m=102 classes=6 cclen=68 t=1350s
[02:12:46] it=535607 colorings=323200 lazy-girth=275095 last: m=102 classes=6 cclen=69 t=1351s
[02:12:47] it=535943 colorings=323400 lazy-girth=275245 last: m=102 classes=6 cclen=68 t=1352s
[02:12:48] it=536276 colorings=323600 lazy-girth=275401 last: m=102 classes=6 cclen=69 t=1353s
[02:12:49] it=536666 colorings=323800 lazy-girth=275631 last: m=102 classes=6 cclen=67 t=1354s
[02:12:50] it=536998 colorings=324000 lazy-girth=275811 last: m=102 classes=6 cclen=69 t=1355s
[02:12:51] it=537384 colorings=324200 lazy-girth=276050 last: m=102 classes=6 cclen=69 t=1356s
[02:12:52] it=537780 colorings=324400 lazy-girth=276292 last: m=102 classes=6 cclen=69 t=1357s
[02:12:52] it=538094 colorings=324600 lazy-girth=276419 last: m=102 classes=6 cclen=69 t=1358s
[02:12:53] it=538407 colorings=324800 lazy-girth=276548 last: m=102 classes=6 cclen=69 t=1358s
[02:12:54] it=538751 colorings=325000 lazy-girth=276718 last: m=102 classes=6 cclen=68 t=1359s
[02:12:55] it=539055 colorings=325200 lazy-girth=276832 last: m=102 classes=6 cclen=69 t=1360s
[02:12:55] it=539378 colorings=325400 lazy-girth=276972 last: m=102 classes=6 cclen=67 t=1361s
[02:12:56] it=539687 colorings=325600 lazy-girth=277098 last: m=102 classes=6 cclen=69 t=1362s
[02:12:57] it=540053 colorings=325800 lazy-girth=277290 last: m=102 classes=6 cclen=68 t=1363s
[02:12:58] it=540399 colorings=326000 lazy-girth=277459 last: m=102 classes=6 cclen=67 t=1364s
[02:12:59] it=540776 colorings=326200 lazy-girth=277660 last: m=102 classes=6 cclen=69 t=1365s
[02:13:00] it=541094 colorings=326400 lazy-girth=277790 last: m=102 classes=6 cclen=69 t=1365s
[02:13:01] it=541379 colorings=326600 lazy-girth=277884 last: m=102 classes=6 cclen=69 t=1366s
[02:13:02] it=541714 colorings=326800 lazy-girth=278035 last: m=102 classes=6 cclen=69 t=1367s
[02:13:02] it=542044 colorings=327000 lazy-girth=278187 last: m=102 classes=6 cclen=69 t=1368s
[02:13:03] it=542345 colorings=327200 lazy-girth=278309 last: m=85 classes=5 cclen=70 t=1369s
[02:13:04] it=542632 colorings=327400 lazy-girth=278416 last: m=102 classes=6 cclen=69 t=1369s
[02:13:05] it=542936 colorings=327600 lazy-girth=278526 last: m=85 classes=5 cclen=70 t=1370s
[02:13:06] it=543273 colorings=327800 lazy-girth=278693 last: m=102 classes=6 cclen=69 t=1371s
[02:13:06] it=543577 colorings=328000 lazy-girth=278811 last: m=102 classes=6 cclen=67 t=1372s
[02:13:07] it=543899 colorings=328200 lazy-girth=278954 last: m=102 classes=6 cclen=69 t=1373s
[02:13:08] it=544177 colorings=328400 lazy-girth=279037 last: m=102 classes=6 cclen=69 t=1373s
[02:13:09] it=544485 colorings=328600 lazy-girth=279157 last: m=85 classes=5 cclen=70 t=1374s
[02:13:10] it=544805 colorings=328800 lazy-girth=279290 last: m=85 classes=5 cclen=70 t=1375s
[02:13:11] it=545135 colorings=329000 lazy-girth=279432 last: m=102 classes=6 cclen=69 t=1376s
[02:13:12] it=545478 colorings=329200 lazy-girth=279589 last: m=102 classes=6 cclen=68 t=1377s
[02:13:13] it=545774 colorings=329400 lazy-girth=279696 last: m=102 classes=6 cclen=69 t=1378s
[02:13:13] it=546047 colorings=329600 lazy-girth=279777 last: m=102 classes=6 cclen=67 t=1379s
[02:13:14] it=546321 colorings=329800 lazy-girth=279857 last: m=102 classes=6 cclen=69 t=1379s
[02:13:15] it=546597 colorings=330000 lazy-girth=279935 last: m=85 classes=5 cclen=70 t=1380s
[02:13:16] it=546908 colorings=330200 lazy-girth=280058 last: m=102 classes=6 cclen=66 t=1381s
[02:13:16] it=547198 colorings=330400 lazy-girth=280154 last: m=102 classes=6 cclen=69 t=1382s
[02:13:17] it=547525 colorings=330600 lazy-girth=280288 last: m=85 classes=5 cclen=70 t=1383s
[02:13:18] it=547854 colorings=330800 lazy-girth=280431 last: m=102 classes=6 cclen=69 t=1384s
[02:13:19] it=548134 colorings=331000 lazy-girth=280520 last: m=102 classes=6 cclen=69 t=1385s
[02:13:20] it=548407 colorings=331200 lazy-girth=280596 last: m=85 classes=5 cclen=70 t=1385s
[02:13:21] it=548731 colorings=331400 lazy-girth=280739 last: m=85 classes=5 cclen=70 t=1386s
[02:13:22] it=549033 colorings=331600 lazy-girth=280862 last: m=85 classes=5 cclen=70 t=1387s
[02:13:23] it=549390 colorings=331800 lazy-girth=281049 last: m=102 classes=6 cclen=69 t=1388s
[02:13:24] it=549748 colorings=332000 lazy-girth=281229 last: m=102 classes=6 cclen=69 t=1389s
[02:13:25] it=550078 colorings=332200 lazy-girth=281373 last: m=85 classes=5 cclen=70 t=1390s
[02:13:26] it=550385 colorings=332400 lazy-girth=281493 last: m=102 classes=6 cclen=69 t=1391s
[02:13:27] it=550677 colorings=332600 lazy-girth=281593 last: m=102 classes=6 cclen=67 t=1392s
[02:13:29] it=550997 colorings=332800 lazy-girth=281728 last: m=102 classes=6 cclen=68 t=1394s
[02:13:30] it=551313 colorings=333000 lazy-girth=281854 last: m=102 classes=6 cclen=67 t=1395s
[02:13:45] it=551573 colorings=333200 lazy-girth=281915 last: m=102 classes=6 cclen=69 t=1411s
[02:13:46] it=551872 colorings=333400 lazy-girth=282036 last: m=102 classes=6 cclen=68 t=1412s
[02:13:47] it=552200 colorings=333600 lazy-girth=282203 last: m=102 classes=6 cclen=69 t=1412s
[02:13:48] it=552476 colorings=333800 lazy-girth=282297 last: m=102 classes=6 cclen=69 t=1413s
[02:13:48] it=552748 colorings=334000 lazy-girth=282377 last: m=85 classes=5 cclen=70 t=1414s
[02:13:49] it=553039 colorings=334200 lazy-girth=282475 last: m=102 classes=6 cclen=68 t=1414s
[02:13:50] it=553342 colorings=334400 lazy-girth=282588 last: m=102 classes=6 cclen=66 t=1415s
[02:13:50] it=553642 colorings=334600 lazy-girth=282704 last: m=102 classes=6 cclen=69 t=1416s
[02:13:51] it=553992 colorings=334800 lazy-girth=282858 last: m=85 classes=5 cclen=70 t=1417s
[02:13:52] it=554242 colorings=335000 lazy-girth=282909 last: m=102 classes=6 cclen=69 t=1417s
[02:13:52] it=554515 colorings=335200 lazy-girth=282986 last: m=102 classes=6 cclen=69 t=1418s
[02:13:53] it=554858 colorings=335400 lazy-girth=283131 last: m=102 classes=6 cclen=69 t=1419s
[02:13:54] it=555182 colorings=335600 lazy-girth=283268 last: m=102 classes=6 cclen=69 t=1420s
[02:13:55] it=555485 colorings=335800 lazy-girth=283382 last: m=102 classes=6 cclen=69 t=1420s
[02:13:56] it=555858 colorings=336000 lazy-girth=283576 last: m=102 classes=6 cclen=69 t=1421s
[02:13:57] it=556220 colorings=336200 lazy-girth=283751 last: m=102 classes=6 cclen=69 t=1422s
[02:13:58] it=556555 colorings=336400 lazy-girth=283897 last: m=102 classes=6 cclen=69 t=1423s
[02:13:58] it=556851 colorings=336600 lazy-girth=284005 last: m=85 classes=5 cclen=70 t=1424s
[02:13:59] it=557144 colorings=336800 lazy-girth=284113 last: m=102 classes=6 cclen=67 t=1424s
[02:14:00] it=557489 colorings=337000 lazy-girth=284271 last: m=102 classes=6 cclen=66 t=1425s
[02:14:01] it=557823 colorings=337200 lazy-girth=284416 last: m=102 classes=6 cclen=65 t=1426s
[02:14:02] it=558119 colorings=337400 lazy-girth=284520 last: m=85 classes=5 cclen=70 t=1427s
[02:14:02] it=558409 colorings=337600 lazy-girth=284615 last: m=102 classes=6 cclen=66 t=1428s
[02:14:03] it=558693 colorings=337800 lazy-girth=284709 last: m=102 classes=6 cclen=68 t=1428s
[02:14:04] it=559032 colorings=338000 lazy-girth=284864 last: m=102 classes=6 cclen=69 t=1429s
[02:14:05] it=559512 colorings=338200 lazy-girth=285183 last: m=85 classes=5 cclen=70 t=1430s
[02:14:06] it=559887 colorings=338400 lazy-girth=285395 last: m=85 classes=5 cclen=70 t=1431s
[02:14:07] it=560294 colorings=338600 lazy-girth=285603 last: m=85 classes=5 cclen=70 t=1432s
[02:14:08] it=560650 colorings=338800 lazy-girth=285802 last: m=85 classes=5 cclen=70 t=1433s
[02:14:08] it=560972 colorings=339000 lazy-girth=285936 last: m=85 classes=5 cclen=69 t=1434s
[02:14:09] it=561265 colorings=339200 lazy-girth=286043 last: m=102 classes=6 cclen=69 t=1434s
[02:14:10] it=561566 colorings=339400 lazy-girth=286153 last: m=85 classes=5 cclen=70 t=1435s
[02:14:11] it=561917 colorings=339600 lazy-girth=286320 last: m=102 classes=6 cclen=69 t=1436s
[02:14:12] it=562216 colorings=339800 lazy-girth=286423 last: m=85 classes=5 cclen=67 t=1437s
[02:14:12] it=562489 colorings=340000 lazy-girth=286496 last: m=85 classes=5 cclen=70 t=1438s
[02:14:13] it=562735 colorings=340200 lazy-girth=286545 last: m=85 classes=5 cclen=69 t=1438s
[02:14:13] it=563015 colorings=340400 lazy-girth=286632 last: m=102 classes=6 cclen=69 t=1439s
[02:14:14] it=563362 colorings=340600 lazy-girth=286792 last: m=102 classes=6 cclen=68 t=1439s
[02:14:15] it=563675 colorings=340800 lazy-girth=286917 last: m=102 classes=6 cclen=69 t=1440s
[02:14:16] it=563987 colorings=341000 lazy-girth=287041 last: m=102 classes=6 cclen=68 t=1441s
[02:14:16] it=564228 colorings=341200 lazy-girth=287083 last: m=102 classes=6 cclen=69 t=1442s
[02:14:17] it=564452 colorings=341400 lazy-girth=287107 last: m=85 classes=5 cclen=69 t=1442s
[02:14:17] it=564700 colorings=341600 lazy-girth=287164 last: m=102 classes=6 cclen=69 t=1443s
[02:14:18] it=565055 colorings=341800 lazy-girth=287321 last: m=102 classes=6 cclen=69 t=1444s
[02:14:19] it=565408 colorings=342000 lazy-girth=287482 last: m=85 classes=5 cclen=70 t=1445s
[02:14:20] it=565669 colorings=342200 lazy-girth=287543 last: m=85 classes=5 cclen=69 t=1446s
[02:14:21] it=565881 colorings=342400 lazy-girth=287555 last: m=85 classes=5 cclen=70 t=1446s
[02:14:21] it=566109 colorings=342600 lazy-girth=287583 last: m=102 classes=6 cclen=69 t=1447s
[02:14:22] it=566447 colorings=342800 lazy-girth=287728 last: m=102 classes=6 cclen=67 t=1448s
[02:14:23] it=566773 colorings=343000 lazy-girth=287870 last: m=102 classes=6 cclen=68 t=1448s
[02:14:24] it=567046 colorings=343200 lazy-girth=287948 last: m=102 classes=6 cclen=69 t=1449s
[02:14:25] it=567316 colorings=343400 lazy-girth=288028 last: m=102 classes=6 cclen=69 t=1450s
[02:14:26] it=567648 colorings=343600 lazy-girth=288170 last: m=85 classes=5 cclen=70 t=1451s
[02:14:27] it=567930 colorings=343800 lazy-girth=288255 last: m=102 classes=6 cclen=69 t=1452s
[02:14:28] it=568237 colorings=344000 lazy-girth=288372 last: m=85 classes=5 cclen=70 t=1453s
[02:14:29] it=568534 colorings=344200 lazy-girth=288471 last: m=102 classes=6 cclen=69 t=1454s
[02:14:29] it=568847 colorings=344400 lazy-girth=288588 last: m=102 classes=6 cclen=67 t=1455s
[02:14:30] it=569109 colorings=344600 lazy-girth=288652 last: m=85 classes=5 cclen=70 t=1456s
[02:14:31] it=569443 colorings=344800 lazy-girth=288792 last: m=85 classes=5 cclen=68 t=1457s
[02:14:32] it=569682 colorings=345000 lazy-girth=288831 last: m=85 classes=5 cclen=70 t=1457s
[02:14:33] it=569956 colorings=345200 lazy-girth=288906 last: m=85 classes=5 cclen=69 t=1458s
[02:14:34] it=570227 colorings=345400 lazy-girth=288977 last: m=85 classes=5 cclen=70 t=1459s
[02:14:34] it=570490 colorings=345600 lazy-girth=289040 last: m=85 classes=5 cclen=70 t=1460s
[02:14:35] it=570730 colorings=345800 lazy-girth=289080 last: m=85 classes=5 cclen=70 t=1460s
[02:14:36] it=570970 colorings=346000 lazy-girth=289120 last: m=85 classes=5 cclen=70 t=1461s
[02:14:38] it=571328 colorings=346200 lazy-girth=289300 last: m=85 classes=5 cclen=70 t=1463s
[02:14:39] it=571694 colorings=346400 lazy-girth=289487 last: m=102 classes=6 cclen=68 t=1464s
[02:14:39] it=572031 colorings=346600 lazy-girth=289635 last: m=102 classes=6 cclen=69 t=1465s
[02:14:40] it=572353 colorings=346800 lazy-girth=289761 last: m=85 classes=5 cclen=70 t=1466s
[02:14:41] it=572658 colorings=347000 lazy-girth=289876 last: m=85 classes=5 cclen=70 t=1466s
[02:14:42] it=572984 colorings=347200 lazy-girth=290017 last: m=102 classes=6 cclen=69 t=1467s
[02:14:43] it=573309 colorings=347400 lazy-girth=290157 last: m=102 classes=6 cclen=69 t=1468s
[02:14:44] it=573617 colorings=347600 lazy-girth=290280 last: m=102 classes=6 cclen=64 t=1469s
[02:14:45] it=574006 colorings=347800 lazy-girth=290498 last: m=102 classes=6 cclen=69 t=1470s
[02:14:46] it=574361 colorings=348000 lazy-girth=290688 last: m=102 classes=6 cclen=69 t=1471s
[02:14:46] it=574700 colorings=348200 lazy-girth=290853 last: m=102 classes=6 cclen=69 t=1472s
[02:14:47] it=574992 colorings=348400 lazy-girth=290955 last: m=85 classes=5 cclen=70 t=1473s
[02:14:48] it=575267 colorings=348600 lazy-girth=291030 last: m=85 classes=5 cclen=70 t=1473s
[02:14:49] it=575659 colorings=348800 lazy-girth=291222 last: m=85 classes=5 cclen=70 t=1474s
[02:14:49] it=576002 colorings=349000 lazy-girth=291365 last: m=102 classes=6 cclen=69 t=1475s
[02:14:50] it=576358 colorings=349200 lazy-girth=291521 last: m=102 classes=6 cclen=69 t=1476s
[02:14:51] it=576627 colorings=349400 lazy-girth=291591 last: m=85 classes=5 cclen=70 t=1477s
[02:14:52] it=576932 colorings=349600 lazy-girth=291718 last: m=102 classes=6 cclen=69 t=1477s
[02:14:53] it=577247 colorings=349800 lazy-girth=291848 last: m=102 classes=6 cclen=69 t=1478s
[02:14:54] it=577564 colorings=350000 lazy-girth=291978 last: m=85 classes=5 cclen=70 t=1479s
[02:14:54] it=577890 colorings=350200 lazy-girth=292123 last: m=85 classes=5 cclen=70 t=1480s
[02:14:55] it=578181 colorings=350400 lazy-girth=292223 last: m=102 classes=6 cclen=69 t=1481s
[02:14:56] it=578514 colorings=350600 lazy-girth=292372 last: m=85 classes=5 cclen=70 t=1482s
[02:14:57] it=578855 colorings=350800 lazy-girth=292531 last: m=102 classes=6 cclen=69 t=1482s
[02:14:58] it=579168 colorings=351000 lazy-girth=292656 last: m=102 classes=6 cclen=69 t=1483s
[02:14:59] it=579425 colorings=351200 lazy-girth=292718 last: m=85 classes=5 cclen=70 t=1484s
[02:14:59] it=579733 colorings=351400 lazy-girth=292834 last: m=85 classes=5 cclen=70 t=1485s
[02:15:00] it=580062 colorings=351600 lazy-girth=292976 last: m=102 classes=6 cclen=68 t=1486s
[02:15:01] it=580370 colorings=351800 lazy-girth=293092 last: m=85 classes=5 cclen=69 t=1486s
[02:15:02] it=580671 colorings=352000 lazy-girth=293194 last: m=102 classes=6 cclen=68 t=1487s
[02:15:03] it=580996 colorings=352200 lazy-girth=293332 last: m=85 classes=5 cclen=70 t=1488s
[02:15:04] it=581345 colorings=352400 lazy-girth=293503 last: m=85 classes=5 cclen=70 t=1489s
[02:15:04] it=581597 colorings=352600 lazy-girth=293557 last: m=85 classes=5 cclen=70 t=1490s
[02:15:05] it=581836 colorings=352800 lazy-girth=293596 last: m=85 classes=5 cclen=70 t=1490s
[02:15:06] it=582082 colorings=353000 lazy-girth=293642 last: m=85 classes=5 cclen=70 t=1491s
[02:15:06] it=582382 colorings=353200 lazy-girth=293744 last: m=85 classes=5 cclen=70 t=1492s
[02:15:07] it=582709 colorings=353400 lazy-girth=293885 last: m=102 classes=6 cclen=69 t=1493s
[02:15:08] it=583035 colorings=353600 lazy-girth=294019 last: m=102 classes=6 cclen=69 t=1493s
[02:15:09] it=583360 colorings=353800 lazy-girth=294168 last: m=102 classes=6 cclen=60 t=1494s
[02:15:10] it=583646 colorings=354000 lazy-girth=294282 last: m=102 classes=6 cclen=69 t=1495s
[02:15:11] it=583952 colorings=354200 lazy-girth=294393 last: m=102 classes=6 cclen=66 t=1496s
[02:15:11] it=584197 colorings=354400 lazy-girth=294439 last: m=102 classes=6 cclen=67 t=1496s
[02:15:12] it=584454 colorings=354600 lazy-girth=294499 last: m=102 classes=6 cclen=69 t=1497s
[02:15:13] it=584689 colorings=354800 lazy-girth=294535 last: m=102 classes=6 cclen=69 t=1498s
[02:15:14] it=585079 colorings=355000 lazy-girth=294729 last: m=85 classes=5 cclen=70 t=1499s
[02:15:15] it=585414 colorings=355200 lazy-girth=294933 last: m=85 classes=5 cclen=69 t=1500s
[02:15:15] it=585633 colorings=355400 lazy-girth=294953 last: m=102 classes=6 cclen=69 t=1501s
[02:15:16] it=585907 colorings=355600 lazy-girth=295027 last: m=85 classes=5 cclen=69 t=1501s
[02:15:16] it=586138 colorings=355800 lazy-girth=295058 last: m=85 classes=5 cclen=70 t=1502s
[02:15:18] it=586419 colorings=356000 lazy-girth=295157 last: m=102 classes=6 cclen=69 t=1503s
[02:15:19] it=586766 colorings=356200 lazy-girth=295317 last: m=102 classes=6 cclen=69 t=1504s
[02:15:19] it=587025 colorings=356400 lazy-girth=295380 last: m=102 classes=6 cclen=69 t=1505s
[02:15:20] it=587397 colorings=356600 lazy-girth=295557 last: m=85 classes=5 cclen=70 t=1506s
[02:15:21] it=587749 colorings=356800 lazy-girth=295709 last: m=85 classes=5 cclen=69 t=1507s
[02:15:22] it=588054 colorings=357000 lazy-girth=295816 last: m=85 classes=5 cclen=66 t=1508s
[02:15:23] it=588284 colorings=357200 lazy-girth=295847 last: m=102 classes=6 cclen=69 t=1508s
[02:15:24] it=588562 colorings=357400 lazy-girth=295928 last: m=85 classes=5 cclen=70 t=1509s
[02:15:25] it=588869 colorings=357600 lazy-girth=296035 last: m=85 classes=5 cclen=70 t=1510s
[02:15:26] it=589180 colorings=357800 lazy-girth=296151 last: m=102 classes=6 cclen=69 t=1511s
[02:15:27] it=589502 colorings=358000 lazy-girth=296285 last: m=102 classes=6 cclen=67 t=1512s
[02:15:28] it=589794 colorings=358200 lazy-girth=296382 last: m=102 classes=6 cclen=69 t=1513s
[02:15:29] it=590068 colorings=358400 lazy-girth=296473 last: m=102 classes=6 cclen=66 t=1514s
[02:15:30] it=590338 colorings=358600 lazy-girth=296561 last: m=102 classes=6 cclen=68 t=1515s
[02:15:32] it=590633 colorings=358800 lazy-girth=296671 last: m=102 classes=6 cclen=69 t=1517s
[02:15:33] it=591024 colorings=359000 lazy-girth=296894 last: m=102 classes=6 cclen=69 t=1518s
[02:15:34] it=591348 colorings=359200 lazy-girth=297036 last: m=102 classes=6 cclen=69 t=1519s
[02:15:35] it=591693 colorings=359400 lazy-girth=297200 last: m=102 classes=6 cclen=69 t=1520s
[02:15:36] it=591997 colorings=359600 lazy-girth=297313 last: m=85 classes=5 cclen=70 t=1521s
[02:15:37] it=592280 colorings=359800 lazy-girth=297406 last: m=102 classes=6 cclen=68 t=1522s
[02:15:38] it=592650 colorings=360000 lazy-girth=297595 last: m=85 classes=5 cclen=70 t=1523s
[02:15:39] it=592965 colorings=360200 lazy-girth=297724 last: m=102 classes=6 cclen=67 t=1524s
[02:15:39] it=593249 colorings=360400 lazy-girth=297820 last: m=102 classes=6 cclen=69 t=1525s
[02:15:40] it=593548 colorings=360600 lazy-girth=297926 last: m=102 classes=6 cclen=68 t=1526s
[02:15:41] it=593882 colorings=360800 lazy-girth=298080 last: m=102 classes=6 cclen=68 t=1527s
[02:15:42] it=594227 colorings=361000 lazy-girth=298236 last: m=85 classes=5 cclen=70 t=1528s
[02:15:43] it=594540 colorings=361200 lazy-girth=298369 last: m=102 classes=6 cclen=69 t=1528s
[02:15:44] it=594930 colorings=361400 lazy-girth=298590 last: m=85 classes=5 cclen=70 t=1530s
[02:15:45] it=595335 colorings=361600 lazy-girth=298816 last: m=102 classes=6 cclen=69 t=1531s
[02:15:46] it=595653 colorings=361800 lazy-girth=298953 last: m=102 classes=6 cclen=60 t=1532s
[02:15:47] it=595983 colorings=362000 lazy-girth=299099 last: m=85 classes=5 cclen=68 t=1533s
[02:15:48] it=596293 colorings=362200 lazy-girth=299223 last: m=102 classes=6 cclen=69 t=1534s
[02:15:49] it=596596 colorings=362400 lazy-girth=299345 last: m=102 classes=6 cclen=69 t=1534s
[02:15:50] it=596862 colorings=362600 lazy-girth=299417 last: m=85 classes=5 cclen=70 t=1535s
[02:15:51] it=597199 colorings=362800 lazy-girth=299570 last: m=102 classes=6 cclen=65 t=1536s
[02:15:52] it=597551 colorings=363000 lazy-girth=299738 last: m=102 classes=6 cclen=69 t=1537s
[02:15:53] it=597916 colorings=363200 lazy-girth=299918 last: m=85 classes=5 cclen=68 t=1538s
[02:15:54] it=598208 colorings=363400 lazy-girth=300015 last: m=102 classes=6 cclen=69 t=1539s
[02:15:55] it=598503 colorings=363600 lazy-girth=300124 last: m=102 classes=6 cclen=69 t=1540s
[02:15:56] it=598807 colorings=363800 lazy-girth=300239 last: m=102 classes=6 cclen=69 t=1541s
[02:15:57] it=599089 colorings=364000 lazy-girth=300326 last: m=102 classes=6 cclen=69 t=1542s
[02:15:59] it=599393 colorings=364200 lazy-girth=300438 last: m=102 classes=6 cclen=68 t=1544s
[02:16:00] it=599722 colorings=364400 lazy-girth=300585 last: m=102 classes=6 cclen=67 t=1546s
[02:16:01] it=600028 colorings=364600 lazy-girth=300702 last: m=102 classes=6 cclen=64 t=1546s
[02:16:02] it=600335 colorings=364800 lazy-girth=300817 last: m=102 classes=6 cclen=68 t=1547s
[02:16:03] it=600648 colorings=365000 lazy-girth=300948 last: m=102 classes=6 cclen=69 t=1549s
[02:16:04] it=600965 colorings=365200 lazy-girth=301085 last: m=102 classes=6 cclen=69 t=1550s
[02:16:06] it=601364 colorings=365400 lazy-girth=301325 last: m=85 classes=5 cclen=69 t=1551s
[02:16:07] it=601661 colorings=365600 lazy-girth=301425 last: m=85 classes=5 cclen=70 t=1552s
[02:16:07] it=601938 colorings=365800 lazy-girth=301505 last: m=102 classes=6 cclen=69 t=1553s
[02:16:08] it=602269 colorings=366000 lazy-girth=301649 last: m=85 classes=5 cclen=69 t=1554s
[02:16:09] it=602547 colorings=366200 lazy-girth=301737 last: m=102 classes=6 cclen=69 t=1555s
[02:16:10] it=602846 colorings=366400 lazy-girth=301840 last: m=102 classes=6 cclen=69 t=1556s
[02:16:11] it=603172 colorings=366600 lazy-girth=301976 last: m=102 classes=6 cclen=68 t=1557s
[02:16:12] it=603443 colorings=366800 lazy-girth=302052 last: m=102 classes=6 cclen=68 t=1558s
[02:16:13] it=603764 colorings=367000 lazy-girth=302183 last: m=102 classes=6 cclen=69 t=1558s
[02:16:14] it=604051 colorings=367200 lazy-girth=302276 last: m=102 classes=6 cclen=69 t=1559s
[02:16:15] it=604294 colorings=367400 lazy-girth=302321 last: m=102 classes=6 cclen=69 t=1560s
[02:16:15] it=604542 colorings=367600 lazy-girth=302373 last: m=102 classes=6 cclen=69 t=1561s
[02:16:16] it=604821 colorings=367800 lazy-girth=302466 last: m=102 classes=6 cclen=69 t=1562s
[02:16:17] it=605087 colorings=368000 lazy-girth=302556 last: m=102 classes=6 cclen=69 t=1563s
[02:16:18] it=605365 colorings=368200 lazy-girth=302638 last: m=85 classes=5 cclen=70 t=1563s
[02:16:19] it=605661 colorings=368400 lazy-girth=302738 last: m=102 classes=6 cclen=69 t=1564s
[02:16:20] it=605945 colorings=368600 lazy-girth=302825 last: m=102 classes=6 cclen=69 t=1565s
[02:16:21] it=606207 colorings=368800 lazy-girth=302891 last: m=102 classes=6 cclen=69 t=1566s
[02:16:22] it=606481 colorings=369000 lazy-girth=302970 last: m=102 classes=6 cclen=69 t=1567s
[02:16:23] it=606785 colorings=369200 lazy-girth=303092 last: m=102 classes=6 cclen=68 t=1568s
[02:16:24] it=607060 colorings=369400 lazy-girth=303167 last: m=102 classes=6 cclen=68 t=1569s
[02:16:25] it=607337 colorings=369600 lazy-girth=303249 last: m=102 classes=6 cclen=69 t=1570s
[02:16:26] it=607586 colorings=369800 lazy-girth=303299 last: m=102 classes=6 cclen=69 t=1571s
[02:16:27] it=607870 colorings=370000 lazy-girth=303391 last: m=102 classes=6 cclen=69 t=1572s
[02:16:28] it=608130 colorings=370200 lazy-girth=303456 last: m=102 classes=6 cclen=69 t=1573s
[02:16:29] it=608378 colorings=370400 lazy-girth=303507 last: m=102 classes=6 cclen=69 t=1574s
[02:16:29] it=608658 colorings=370600 lazy-girth=303590 last: m=102 classes=6 cclen=68 t=1575s
[02:16:31] it=608934 colorings=370800 lazy-girth=303674 last: m=102 classes=6 cclen=69 t=1576s
[02:16:32] it=609199 colorings=371000 lazy-girth=303740 last: m=102 classes=6 cclen=68 t=1577s
[02:16:34] it=609517 colorings=371200 lazy-girth=303866 last: m=85 classes=5 cclen=70 t=1579s
[02:16:35] it=609898 colorings=371400 lazy-girth=304074 last: m=102 classes=6 cclen=69 t=1580s
[02:16:36] it=610202 colorings=371600 lazy-girth=304179 last: m=85 classes=5 cclen=70 t=1581s
[02:16:36] it=610499 colorings=371800 lazy-girth=304285 last: m=102 classes=6 cclen=68 t=1582s
[02:16:37] it=610805 colorings=372000 lazy-girth=304399 last: m=102 classes=6 cclen=69 t=1583s
[02:16:38] it=611110 colorings=372200 lazy-girth=304518 last: m=102 classes=6 cclen=69 t=1584s
[02:16:39] it=611478 colorings=372400 lazy-girth=304705 last: m=102 classes=6 cclen=69 t=1585s
[02:16:40] it=611800 colorings=372600 lazy-girth=304844 last: m=102 classes=6 cclen=69 t=1586s
[02:16:41] it=612091 colorings=372800 lazy-girth=304945 last: m=102 classes=6 cclen=69 t=1586s
[02:16:42] it=612389 colorings=373000 lazy-girth=305053 last: m=85 classes=5 cclen=70 t=1587s
[02:16:43] it=612712 colorings=373200 lazy-girth=305190 last: m=102 classes=6 cclen=66 t=1588s
[02:16:44] it=612992 colorings=373400 lazy-girth=305276 last: m=102 classes=6 cclen=69 t=1589s
[02:16:44] it=613261 colorings=373600 lazy-girth=305348 last: m=85 classes=5 cclen=70 t=1590s
[02:16:46] it=613552 colorings=373800 lazy-girth=305447 last: m=102 classes=6 cclen=69 t=1591s
[02:16:47] it=613861 colorings=374000 lazy-girth=305564 last: m=102 classes=6 cclen=69 t=1592s
[02:16:47] it=614136 colorings=374200 lazy-girth=305646 last: m=102 classes=6 cclen=68 t=1593s
[02:16:49] it=614482 colorings=374400 lazy-girth=305809 last: m=102 classes=6 cclen=69 t=1594s
[02:16:50] it=614804 colorings=374600 lazy-girth=305944 last: m=102 classes=6 cclen=69 t=1595s
[02:16:50] it=615117 colorings=374800 lazy-girth=306075 last: m=102 classes=6 cclen=69 t=1596s
[02:16:51] it=615406 colorings=375000 lazy-girth=306171 last: m=102 classes=6 cclen=69 t=1597s
[02:16:52] it=615702 colorings=375200 lazy-girth=306280 last: m=102 classes=6 cclen=69 t=1598s
[02:16:53] it=615982 colorings=375400 lazy-girth=306370 last: m=102 classes=6 cclen=66 t=1598s
[02:16:54] it=616336 colorings=375600 lazy-girth=306551 last: m=85 classes=5 cclen=70 t=1599s
[02:16:55] it=616657 colorings=375800 lazy-girth=306690 last: m=102 classes=6 cclen=69 t=1600s
[02:16:56] it=616983 colorings=376000 lazy-girth=306837 last: m=102 classes=6 cclen=69 t=1601s
[02:16:57] it=617359 colorings=376200 lazy-girth=307036 last: m=102 classes=6 cclen=69 t=1602s
[02:16:57] it=617670 colorings=376400 lazy-girth=307153 last: m=102 classes=6 cclen=69 t=1603s
[02:16:58] it=617967 colorings=376600 lazy-girth=307262 last: m=102 classes=6 cclen=69 t=1604s
[02:17:00] it=618291 colorings=376800 lazy-girth=307400 last: m=102 classes=6 cclen=69 t=1605s
[02:17:01] it=618608 colorings=377000 lazy-girth=307527 last: m=102 classes=6 cclen=69 t=1606s
[02:17:02] it=618933 colorings=377200 lazy-girth=307656 last: m=102 classes=6 cclen=68 t=1607s
[02:17:03] it=619252 colorings=377400 lazy-girth=307782 last: m=102 classes=6 cclen=69 t=1608s
[02:17:04] it=619573 colorings=377600 lazy-girth=307911 last: m=102 classes=6 cclen=69 t=1609s
[02:17:04] it=619869 colorings=377800 lazy-girth=308016 last: m=85 classes=5 cclen=69 t=1610s
[02:17:05] it=620141 colorings=378000 lazy-girth=308091 last: m=85 classes=5 cclen=70 t=1610s
[02:17:06] it=620454 colorings=378200 lazy-girth=308218 last: m=102 classes=6 cclen=69 t=1611s
[02:17:07] it=620740 colorings=378400 lazy-girth=308310 last: m=102 classes=6 cclen=69 t=1612s
[02:17:08] it=621023 colorings=378600 lazy-girth=308405 last: m=102 classes=6 cclen=69 t=1613s
[02:17:09] it=621338 colorings=378800 lazy-girth=308530 last: m=102 classes=6 cclen=69 t=1614s
[02:17:09] it=621625 colorings=379000 lazy-girth=308619 last: m=102 classes=6 cclen=69 t=1615s
[02:17:11] it=621921 colorings=379200 lazy-girth=308719 last: m=102 classes=6 cclen=68 t=1616s
[02:17:11] it=622206 colorings=379400 lazy-girth=308817 last: m=102 classes=6 cclen=69 t=1617s
[02:17:13] it=622509 colorings=379600 lazy-girth=308925 last: m=102 classes=6 cclen=69 t=1618s
[02:17:13] it=622780 colorings=379800 lazy-girth=308998 last: m=102 classes=6 cclen=69 t=1619s
[02:17:14] it=623082 colorings=380000 lazy-girth=309111 last: m=102 classes=6 cclen=69 t=1620s
[02:17:15] it=623391 colorings=380200 lazy-girth=309231 last: m=102 classes=6 cclen=68 t=1621s
[02:17:16] it=623713 colorings=380400 lazy-girth=309355 last: m=85 classes=5 cclen=69 t=1622s
[02:17:17] it=624027 colorings=380600 lazy-girth=309483 last: m=102 classes=6 cclen=69 t=1623s
[02:17:19] it=624320 colorings=380800 lazy-girth=309581 last: m=102 classes=6 cclen=69 t=1624s
[02:17:19] it=624621 colorings=381000 lazy-girth=309690 last: m=85 classes=5 cclen=70 t=1625s
[02:17:20] it=624895 colorings=381200 lazy-girth=309771 last: m=85 classes=5 cclen=70 t=1626s
[02:17:21] it=625156 colorings=381400 lazy-girth=309838 last: m=102 classes=6 cclen=67 t=1627s
[02:17:22] it=625488 colorings=381600 lazy-girth=309981 last: m=102 classes=6 cclen=69 t=1628s
[02:17:23] it=625741 colorings=381800 lazy-girth=310038 last: m=102 classes=6 cclen=69 t=1629s
[02:17:24] it=626037 colorings=382000 lazy-girth=310140 last: m=102 classes=6 cclen=66 t=1630s
[02:17:25] it=626312 colorings=382200 lazy-girth=310224 last: m=102 classes=6 cclen=69 t=1630s
[02:17:26] it=626558 colorings=382400 lazy-girth=310270 last: m=102 classes=6 cclen=69 t=1631s
[02:17:27] it=626825 colorings=382600 lazy-girth=310340 last: m=102 classes=6 cclen=66 t=1633s
[02:17:28] it=627136 colorings=382800 lazy-girth=310471 last: m=102 classes=6 cclen=69 t=1634s
[02:17:30] it=627513 colorings=383000 lazy-girth=310690 last: m=102 classes=6 cclen=68 t=1635s
[02:17:31] it=627812 colorings=383200 lazy-girth=310817 last: m=102 classes=6 cclen=69 t=1636s
[02:17:32] it=628096 colorings=383400 lazy-girth=310912 last: m=102 classes=6 cclen=69 t=1637s
[02:17:33] it=628424 colorings=383600 lazy-girth=311056 last: m=102 classes=6 cclen=69 t=1639s
[02:17:34] it=628715 colorings=383800 lazy-girth=311163 last: m=102 classes=6 cclen=65 t=1640s
[02:17:35] it=628998 colorings=384000 lazy-girth=311253 last: m=85 classes=5 cclen=70 t=1640s
[02:17:36] it=629284 colorings=384200 lazy-girth=311345 last: m=85 classes=5 cclen=70 t=1641s
[02:17:37] it=629602 colorings=384400 lazy-girth=311477 last: m=102 classes=6 cclen=69 t=1642s
[02:17:38] it=629981 colorings=384600 lazy-girth=311684 last: m=102 classes=6 cclen=69 t=1643s
[02:17:39] it=630326 colorings=384800 lazy-girth=311837 last: m=102 classes=6 cclen=69 t=1644s
[02:17:40] it=630615 colorings=385000 lazy-girth=311937 last: m=102 classes=6 cclen=69 t=1645s
[02:17:41] it=630945 colorings=385200 lazy-girth=312080 last: m=102 classes=6 cclen=69 t=1646s
[02:17:41] it=631222 colorings=385400 lazy-girth=312164 last: m=85 classes=5 cclen=70 t=1647s
[02:17:42] it=631557 colorings=385600 lazy-girth=312313 last: m=102 classes=6 cclen=68 t=1647s
[02:17:43] it=631869 colorings=385800 lazy-girth=312437 last: m=102 classes=6 cclen=69 t=1648s
[02:17:44] it=632246 colorings=386000 lazy-girth=312632 last: m=102 classes=6 cclen=53 t=1649s
[02:17:45] it=632614 colorings=386200 lazy-girth=312815 last: m=102 classes=6 cclen=69 t=1650s
[02:17:46] it=632968 colorings=386400 lazy-girth=312996 last: m=85 classes=5 cclen=70 t=1651s
[02:17:47] it=633285 colorings=386600 lazy-girth=313122 last: m=102 classes=6 cclen=69 t=1652s
[02:17:47] it=633591 colorings=386800 lazy-girth=313239 last: m=102 classes=6 cclen=69 t=1653s
[02:17:48] it=633918 colorings=387000 lazy-girth=313385 last: m=102 classes=6 cclen=69 t=1654s
[02:17:49] it=634240 colorings=387200 lazy-girth=313517 last: m=102 classes=6 cclen=69 t=1655s
[02:17:50] it=634584 colorings=387400 lazy-girth=313671 last: m=102 classes=6 cclen=69 t=1656s
[02:17:51] it=634862 colorings=387600 lazy-girth=313757 last: m=102 classes=6 cclen=69 t=1656s
[02:17:52] it=635191 colorings=387800 lazy-girth=313903 last: m=102 classes=6 cclen=69 t=1657s
[02:17:53] it=635472 colorings=388000 lazy-girth=314010 last: m=102 classes=6 cclen=69 t=1658s
[02:17:54] it=635757 colorings=388200 lazy-girth=314108 last: m=102 classes=6 cclen=68 t=1659s
[02:17:54] it=636075 colorings=388400 lazy-girth=314234 last: m=102 classes=6 cclen=69 t=1660s
[02:17:55] it=636360 colorings=388600 lazy-girth=314329 last: m=102 classes=6 cclen=69 t=1661s
[02:17:56] it=636678 colorings=388800 lazy-girth=314465 last: m=102 classes=6 cclen=69 t=1662s
[02:17:57] it=636986 colorings=389000 lazy-girth=314583 last: m=102 classes=6 cclen=69 t=1662s
[02:17:58] it=637246 colorings=389200 lazy-girth=314648 last: m=102 classes=6 cclen=69 t=1663s
[02:17:59] it=637520 colorings=389400 lazy-girth=314727 last: m=85 classes=5 cclen=69 t=1664s
[02:17:59] it=637812 colorings=389600 lazy-girth=314828 last: m=102 classes=6 cclen=69 t=1665s
[02:18:00] it=638093 colorings=389800 lazy-girth=314915 last: m=102 classes=6 cclen=69 t=1666s
[02:18:01] it=638416 colorings=390000 lazy-girth=315052 last: m=102 classes=6 cclen=69 t=1667s
[02:18:02] it=638668 colorings=390200 lazy-girth=315104 last: m=102 classes=6 cclen=69 t=1667s
[02:18:03] it=638950 colorings=390400 lazy-girth=315188 last: m=85 classes=5 cclen=69 t=1668s
[02:18:04] it=639262 colorings=390600 lazy-girth=315307 last: m=102 classes=6 cclen=68 t=1669s
[02:18:04] it=639553 colorings=390800 lazy-girth=315398 last: m=102 classes=6 cclen=57 t=1670s
[02:18:05] it=639823 colorings=391000 lazy-girth=315473 last: m=102 classes=6 cclen=69 t=1671s
[02:18:06] it=640099 colorings=391200 lazy-girth=315562 last: m=85 classes=5 cclen=70 t=1672s
[02:18:07] it=640364 colorings=391400 lazy-girth=315632 last: m=102 classes=6 cclen=67 t=1672s
[02:18:08] it=640624 colorings=391600 lazy-girth=315703 last: m=102 classes=6 cclen=69 t=1673s
[02:18:09] it=640915 colorings=391800 lazy-girth=315809 last: m=102 classes=6 cclen=69 t=1674s
[02:18:10] it=641208 colorings=392000 lazy-girth=315905 last: m=102 classes=6 cclen=69 t=1675s
[02:18:11] it=641508 colorings=392200 lazy-girth=316007 last: m=102 classes=6 cclen=69 t=1676s
[02:18:12] it=641789 colorings=392400 lazy-girth=316095 last: m=102 classes=6 cclen=69 t=1678s
[02:18:14] it=642032 colorings=392600 lazy-girth=316139 last: m=102 classes=6 cclen=69 t=1680s
[02:18:16] it=642316 colorings=392800 lazy-girth=316227 last: m=102 classes=6 cclen=69 t=1681s
[02:18:17] it=642602 colorings=393000 lazy-girth=316318 last: m=102 classes=6 cclen=69 t=1683s
[02:18:19] it=642881 colorings=393200 lazy-girth=316407 last: m=102 classes=6 cclen=69 t=1685s
[02:18:20] it=643126 colorings=393400 lazy-girth=316455 last: m=102 classes=6 cclen=69 t=1686s
[02:18:21] it=643422 colorings=393600 lazy-girth=316555 last: m=102 classes=6 cclen=69 t=1687s
[02:18:22] it=643704 colorings=393800 lazy-girth=316639 last: m=102 classes=6 cclen=69 t=1688s
[02:18:23] it=644004 colorings=394000 lazy-girth=316748 last: m=102 classes=6 cclen=69 t=1689s
[02:18:24] it=644286 colorings=394200 lazy-girth=316836 last: m=85 classes=5 cclen=70 t=1690s
[02:18:25] it=644561 colorings=394400 lazy-girth=316915 last: m=102 classes=6 cclen=69 t=1691s
[02:18:26] it=644823 colorings=394600 lazy-girth=316982 last: m=85 classes=5 cclen=70 t=1692s
[02:18:27] it=645087 colorings=394800 lazy-girth=317052 last: m=85 classes=5 cclen=70 t=1693s
[02:18:29] it=645340 colorings=395000 lazy-girth=317111 last: m=102 classes=6 cclen=65 t=1694s
[02:18:31] it=645657 colorings=395200 lazy-girth=317241 last: m=85 classes=5 cclen=70 t=1696s
[02:18:32] it=645950 colorings=395400 lazy-girth=317343 last: m=102 classes=6 cclen=69 t=1697s
[02:18:33] it=646268 colorings=395600 lazy-girth=317476 last: m=85 classes=5 cclen=69 t=1698s
[02:18:33] it=646582 colorings=395800 lazy-girth=317611 last: m=102 classes=6 cclen=69 t=1699s
[02:18:34] it=646902 colorings=396000 lazy-girth=317747 last: m=102 classes=6 cclen=69 t=1700s
[02:18:35] it=647167 colorings=396200 lazy-girth=317816 last: m=85 classes=5 cclen=70 t=1701s
[02:18:36] it=647440 colorings=396400 lazy-girth=317889 last: m=85 classes=5 cclen=70 t=1701s
[02:18:37] it=647706 colorings=396600 lazy-girth=317958 last: m=102 classes=6 cclen=68 t=1702s
[02:18:37] it=647943 colorings=396800 lazy-girth=317995 last: m=85 classes=5 cclen=70 t=1703s
[02:18:38] it=648240 colorings=397000 lazy-girth=318099 last: m=102 classes=6 cclen=69 t=1703s
[02:18:39] it=648581 colorings=397200 lazy-girth=318243 last: m=102 classes=6 cclen=69 t=1704s
[02:18:40] it=648929 colorings=397400 lazy-girth=318407 last: m=85 classes=5 cclen=70 t=1705s
[02:18:41] it=649258 colorings=397600 lazy-girth=318538 last: m=85 classes=5 cclen=70 t=1706s
[02:18:42] it=649554 colorings=397800 lazy-girth=318635 last: m=85 classes=5 cclen=70 t=1707s
[02:18:43] it=649844 colorings=398000 lazy-girth=318730 last: m=102 classes=6 cclen=69 t=1708s
[02:18:43] it=650137 colorings=398200 lazy-girth=318827 last: m=85 classes=5 cclen=70 t=1709s
[02:18:44] it=650444 colorings=398400 lazy-girth=318941 last: m=102 classes=6 cclen=69 t=1710s
[02:18:45] it=650725 colorings=398600 lazy-girth=319032 last: m=102 classes=6 cclen=69 t=1711s
[02:18:46] it=651010 colorings=398800 lazy-girth=319127 last: m=85 classes=5 cclen=70 t=1711s
[02:18:47] it=651279 colorings=399000 lazy-girth=319206 last: m=85 classes=5 cclen=70 t=1712s
[02:18:47] it=651498 colorings=399200 lazy-girth=319225 last: m=85 classes=5 cclen=69 t=1713s
[02:18:48] it=651723 colorings=399400 lazy-girth=319250 last: m=102 classes=6 cclen=69 t=1713s
[02:18:49] it=652036 colorings=399600 lazy-girth=319367 last: m=85 classes=5 cclen=69 t=1714s
[02:18:50] it=652303 colorings=399800 lazy-girth=319440 last: m=85 classes=5 cclen=70 t=1715s
[02:18:50] it=652520 colorings=400000 lazy-girth=319457 last: m=85 classes=5 cclen=70 t=1715s
[02:18:51] it=652732 colorings=400200 lazy-girth=319469 last: m=102 classes=6 cclen=69 t=1716s
[02:18:51] it=653065 colorings=400400 lazy-girth=319613 last: m=102 classes=6 cclen=67 t=1717s
[02:18:52] it=653362 colorings=400600 lazy-girth=319715 last: m=102 classes=6 cclen=69 t=1718s
[02:18:53] it=653650 colorings=400800 lazy-girth=319806 last: m=102 classes=6 cclen=69 t=1718s
[02:18:54] it=653973 colorings=401000 lazy-girth=319938 last: m=85 classes=5 cclen=70 t=1719s
[02:19:12] it=654280 colorings=401200 lazy-girth=320051 last: m=102 classes=6 cclen=69 t=1737s
[02:19:13] it=654620 colorings=401400 lazy-girth=320203 last: m=85 classes=5 cclen=70 t=1738s
[02:19:14] it=654895 colorings=401600 lazy-girth=320283 last: m=102 classes=6 cclen=69 t=1739s
[02:19:15] it=655178 colorings=401800 lazy-girth=320370 last: m=85 classes=5 cclen=70 t=1740s
[02:19:15] it=655462 colorings=402000 lazy-girth=320459 last: m=102 classes=6 cclen=67 t=1741s
[02:19:16] it=655751 colorings=402200 lazy-girth=320561 last: m=102 classes=6 cclen=63 t=1742s
[02:19:17] it=656030 colorings=402400 lazy-girth=320649 last: m=85 classes=5 cclen=70 t=1743s
[02:19:18] it=656311 colorings=402600 lazy-girth=320734 last: m=102 classes=6 cclen=68 t=1743s
[02:19:19] it=656522 colorings=402800 lazy-girth=320745 last: m=102 classes=6 cclen=69 t=1744s
[02:19:20] it=656851 colorings=403000 lazy-girth=320883 last: m=102 classes=6 cclen=69 t=1745s
[02:19:21] it=657136 colorings=403200 lazy-girth=320970 last: m=85 classes=5 cclen=70 t=1746s
[02:19:21] it=657394 colorings=403400 lazy-girth=321029 last: m=85 classes=5 cclen=70 t=1747s
[02:19:22] it=657674 colorings=403600 lazy-girth=321112 last: m=85 classes=5 cclen=70 t=1748s
[02:19:23] it=657943 colorings=403800 lazy-girth=321181 last: m=102 classes=6 cclen=69 t=1748s
[02:19:24] it=658236 colorings=404000 lazy-girth=321279 last: m=102 classes=6 cclen=69 t=1749s
[02:19:25] it=658476 colorings=404200 lazy-girth=321319 last: m=85 classes=5 cclen=70 t=1750s
[02:19:26] it=658750 colorings=404400 lazy-girth=321398 last: m=102 classes=6 cclen=69 t=1752s
[02:19:27] it=659035 colorings=404600 lazy-girth=321488 last: m=102 classes=6 cclen=69 t=1752s
[02:19:28] it=659347 colorings=404800 lazy-girth=321620 last: m=85 classes=5 cclen=70 t=1753s
[02:19:29] it=659603 colorings=405000 lazy-girth=321677 last: m=102 classes=6 cclen=69 t=1754s
[02:19:30] it=659902 colorings=405200 lazy-girth=321781 last: m=85 classes=5 cclen=69 t=1755s
[02:19:31] it=660218 colorings=405400 lazy-girth=321897 last: m=85 classes=5 cclen=70 t=1756s
[02:19:31] it=660569 colorings=405600 lazy-girth=322048 last: m=85 classes=5 cclen=70 t=1757s
[02:19:32] it=660838 colorings=405800 lazy-girth=322117 last: m=85 classes=5 cclen=69 t=1757s
[02:19:33] it=661140 colorings=406000 lazy-girth=322219 last: m=102 classes=6 cclen=68 t=1758s
[02:19:34] it=661484 colorings=406200 lazy-girth=322373 last: m=102 classes=6 cclen=69 t=1759s
[02:19:34] it=661780 colorings=406400 lazy-girth=322476 last: m=85 classes=5 cclen=70 t=1760s
[02:19:35] it=662043 colorings=406600 lazy-girth=322547 last: m=85 classes=5 cclen=70 t=1761s
[02:19:36] it=662260 colorings=406800 lazy-girth=322564 last: m=102 classes=6 cclen=69 t=1761s
[02:19:36] it=662482 colorings=407000 lazy-girth=322586 last: m=85 classes=5 cclen=70 t=1762s
[02:19:37] it=662716 colorings=407200 lazy-girth=322620 last: m=102 classes=6 cclen=69 t=1762s
[02:19:38] it=662956 colorings=407400 lazy-girth=322667 last: m=102 classes=6 cclen=68 t=1763s
[02:19:38] it=663230 colorings=407600 lazy-girth=322746 last: m=102 classes=6 cclen=69 t=1764s
[02:19:39] it=663528 colorings=407800 lazy-girth=322853 last: m=102 classes=6 cclen=68 t=1764s
[02:19:40] it=663788 colorings=408000 lazy-girth=322917 last: m=85 classes=5 cclen=70 t=1765s
[02:19:41] it=664027 colorings=408200 lazy-girth=322958 last: m=102 classes=6 cclen=68 t=1766s
[02:19:41] it=664257 colorings=408400 lazy-girth=322989 last: m=85 classes=5 cclen=70 t=1767s
[02:19:42] it=664488 colorings=408600 lazy-girth=323020 last: m=102 classes=6 cclen=69 t=1767s
[02:19:43] it=664867 colorings=408800 lazy-girth=323207 last: m=85 classes=5 cclen=70 t=1768s
[02:19:44] it=665265 colorings=409000 lazy-girth=323467 last: m=102 classes=6 cclen=69 t=1769s
[02:19:45] it=665543 colorings=409200 lazy-girth=323552 last: m=102 classes=6 cclen=69 t=1770s
[02:19:45] it=665803 colorings=409400 lazy-girth=323618 last: m=102 classes=6 cclen=69 t=1771s
[02:19:46] it=666121 colorings=409600 lazy-girth=323748 last: m=102 classes=6 cclen=69 t=1772s
[02:19:47] it=666394 colorings=409800 lazy-girth=323824 last: m=102 classes=6 cclen=68 t=1773s
[02:19:48] it=666654 colorings=410000 lazy-girth=323890 last: m=102 classes=6 cclen=68 t=1773s
[02:19:49] it=666933 colorings=410200 lazy-girth=323973 last: m=85 classes=5 cclen=69 t=1774s
[02:19:50] it=667208 colorings=410400 lazy-girth=324053 last: m=102 classes=6 cclen=69 t=1775s
[02:19:51] it=667478 colorings=410600 lazy-girth=324128 last: m=85 classes=5 cclen=69 t=1776s
[02:19:51] it=667743 colorings=410800 lazy-girth=324202 last: m=102 classes=6 cclen=68 t=1777s
[02:19:52] it=668012 colorings=411000 lazy-girth=324275 last: m=85 classes=5 cclen=70 t=1778s
[02:19:53] it=668285 colorings=411200 lazy-girth=324348 last: m=85 classes=5 cclen=68 t=1778s
[02:19:54] it=668531 colorings=411400 lazy-girth=324394 last: m=85 classes=5 cclen=70 t=1779s
[02:19:54] it=668748 colorings=411600 lazy-girth=324411 last: m=102 classes=6 cclen=67 t=1780s
[02:19:55] it=669024 colorings=411800 lazy-girth=324490 last: m=102 classes=6 cclen=69 t=1781s
[02:19:56] it=669312 colorings=412000 lazy-girth=324586 last: m=102 classes=6 cclen=68 t=1782s
[02:19:57] it=669592 colorings=412200 lazy-girth=324669 last: m=102 classes=6 cclen=69 t=1783s
[02:19:58] it=669825 colorings=412400 lazy-girth=324705 last: m=85 classes=5 cclen=70 t=1784s
[02:19:59] it=670070 colorings=412600 lazy-girth=324756 last: m=102 classes=6 cclen=69 t=1785s
[02:20:01] it=670416 colorings=412800 lazy-girth=324917 last: m=102 classes=6 cclen=59 t=1786s
[02:20:02] it=670718 colorings=413000 lazy-girth=325031 last: m=102 classes=6 cclen=69 t=1787s
[02:20:03] it=671011 colorings=413200 lazy-girth=325139 last: m=102 classes=6 cclen=68 t=1788s
[02:20:04] it=671303 colorings=413400 lazy-girth=325236 last: m=102 classes=6 cclen=69 t=1789s
[02:20:05] it=671651 colorings=413600 lazy-girth=325396 last: m=102 classes=6 cclen=66 t=1790s
[02:20:06] it=671967 colorings=413800 lazy-girth=325530 last: m=85 classes=5 cclen=70 t=1791s
[02:20:08] it=672283 colorings=414000 lazy-girth=325670 last: m=102 classes=6 cclen=69 t=1793s
[02:20:09] it=672609 colorings=414200 lazy-girth=325812 last: m=102 classes=6 cclen=65 t=1794s
[02:20:10] it=672899 colorings=414400 lazy-girth=325913 last: m=102 classes=6 cclen=62 t=1795s
[02:20:11] it=673193 colorings=414600 lazy-girth=326016 last: m=102 classes=6 cclen=69 t=1796s
[02:20:12] it=673518 colorings=414800 lazy-girth=326155 last: m=102 classes=6 cclen=69 t=1797s
[02:20:13] it=673781 colorings=415000 lazy-girth=326224 last: m=102 classes=6 cclen=68 t=1798s
[02:20:14] it=674051 colorings=415200 lazy-girth=326301 last: m=85 classes=5 cclen=70 t=1799s
[02:20:15] it=674340 colorings=415400 lazy-girth=326403 last: m=102 classes=6 cclen=69 t=1800s
[02:20:16] it=674635 colorings=415600 lazy-girth=326509 last: m=102 classes=6 cclen=66 t=1801s
[02:20:17] it=674939 colorings=415800 lazy-girth=326625 last: m=102 classes=6 cclen=69 t=1802s
[02:20:17] it=675207 colorings=416000 lazy-girth=326700 last: m=102 classes=6 cclen=69 t=1803s
[02:20:18] it=675511 colorings=416200 lazy-girth=326818 last: m=102 classes=6 cclen=64 t=1804s
[02:20:19] it=675795 colorings=416400 lazy-girth=326913 last: m=102 classes=6 cclen=69 t=1805s
[02:20:20] it=676068 colorings=416600 lazy-girth=326995 last: m=85 classes=5 cclen=70 t=1805s
[02:20:21] it=676353 colorings=416800 lazy-girth=327084 last: m=102 classes=6 cclen=69 t=1806s
[02:20:22] it=676653 colorings=417000 lazy-girth=327200 last: m=102 classes=6 cclen=69 t=1807s
[02:20:23] it=676938 colorings=417200 lazy-girth=327290 last: m=102 classes=6 cclen=69 t=1808s
[02:20:23] it=677203 colorings=417400 lazy-girth=327365 last: m=102 classes=6 cclen=69 t=1809s
[02:20:24] it=677489 colorings=417600 lazy-girth=327462 last: m=102 classes=6 cclen=69 t=1810s
[02:20:25] it=677790 colorings=417800 lazy-girth=327577 last: m=102 classes=6 cclen=69 t=1811s
[02:20:26] it=678104 colorings=418000 lazy-girth=327701 last: m=102 classes=6 cclen=69 t=1812s
[02:20:27] it=678385 colorings=418200 lazy-girth=327785 last: m=102 classes=6 cclen=69 t=1813s
[02:20:28] it=678670 colorings=418400 lazy-girth=327875 last: m=102 classes=6 cclen=69 t=1813s
[02:20:29] it=678941 colorings=418600 lazy-girth=327954 last: m=102 classes=6 cclen=67 t=1814s
[02:20:30] it=679224 colorings=418800 lazy-girth=328049 last: m=102 classes=6 cclen=69 t=1815s
[02:20:31] it=679547 colorings=419000 lazy-girth=328180 last: m=102 classes=6 cclen=69 t=1816s
[02:20:32] it=679823 colorings=419200 lazy-girth=328260 last: m=102 classes=6 cclen=69 t=1817s
[02:20:33] it=680123 colorings=419400 lazy-girth=328370 last: m=85 classes=5 cclen=70 t=1818s
[02:20:34] it=680417 colorings=419600 lazy-girth=328477 last: m=102 classes=6 cclen=69 t=1819s
[02:20:35] it=680702 colorings=419800 lazy-girth=328566 last: m=102 classes=6 cclen=68 t=1820s
[02:20:36] it=680997 colorings=420000 lazy-girth=328678 last: m=102 classes=6 cclen=69 t=1822s
[02:20:37] it=681239 colorings=420200 lazy-girth=328724 last: m=102 classes=6 cclen=69 t=1823s
[02:20:39] it=681510 colorings=420400 lazy-girth=328799 last: m=102 classes=6 cclen=69 t=1825s
[02:20:40] it=681795 colorings=420600 lazy-girth=328884 last: m=102 classes=6 cclen=69 t=1826s
[02:20:41] it=682106 colorings=420800 lazy-girth=329006 last: m=102 classes=6 cclen=69 t=1827s
[02:20:42] it=682387 colorings=421000 lazy-girth=329092 last: m=85 classes=5 cclen=70 t=1828s
[02:20:43] it=682692 colorings=421200 lazy-girth=329208 last: m=102 classes=6 cclen=69 t=1829s
[02:20:44] it=683002 colorings=421400 lazy-girth=329320 last: m=102 classes=6 cclen=69 t=1830s
[02:20:45] it=683261 colorings=421600 lazy-girth=329382 last: m=102 classes=6 cclen=64 t=1830s
[02:20:46] it=683577 colorings=421800 lazy-girth=329509 last: m=102 classes=6 cclen=69 t=1831s
[02:20:47] it=683851 colorings=422000 lazy-girth=329589 last: m=102 classes=6 cclen=67 t=1832s
[02:20:48] it=684127 colorings=422200 lazy-girth=329668 last: m=85 classes=5 cclen=70 t=1833s
[02:20:48] it=684341 colorings=422400 lazy-girth=329682 last: m=102 classes=6 cclen=69 t=1833s
[02:20:49] it=684583 colorings=422600 lazy-girth=329724 last: m=85 classes=5 cclen=70 t=1834s
[02:20:50] it=684837 colorings=422800 lazy-girth=329789 last: m=102 classes=6 cclen=69 t=1835s
[02:20:51] it=685146 colorings=423000 lazy-girth=329904 last: m=102 classes=6 cclen=65 t=1836s
[02:20:51] it=685426 colorings=423200 lazy-girth=329993 last: m=85 classes=5 cclen=70 t=1837s
[02:20:52] it=685686 colorings=423400 lazy-girth=330059 last: m=85 classes=5 cclen=70 t=1837s
[02:20:53] it=685918 colorings=423600 lazy-girth=330091 last: m=85 classes=5 cclen=70 t=1838s
[02:20:53] it=686227 colorings=423800 lazy-girth=330200 last: m=85 classes=5 cclen=70 t=1839s
[02:20:54] it=686464 colorings=424000 lazy-girth=330237 last: m=102 classes=6 cclen=68 t=1839s
[02:20:55] it=686705 colorings=424200 lazy-girth=330280 last: m=85 classes=5 cclen=69 t=1840s
[02:20:56] it=686937 colorings=424400 lazy-girth=330313 last: m=85 classes=5 cclen=69 t=1841s
[02:20:58] it=687224 colorings=424600 lazy-girth=330407 last: m=85 classes=5 cclen=70 t=1843s
[02:20:59] it=687545 colorings=424800 lazy-girth=330542 last: m=102 classes=6 cclen=69 t=1844s
[02:21:00] it=687887 colorings=425000 lazy-girth=330689 last: m=85 classes=5 cclen=70 t=1846s
[02:21:01] it=688203 colorings=425200 lazy-girth=330805 last: m=85 classes=5 cclen=70 t=1847s
[02:21:02] it=688431 colorings=425400 lazy-girth=330833 last: m=102 classes=6 cclen=68 t=1847s
[02:21:03] it=688730 colorings=425600 lazy-girth=330936 last: m=102 classes=6 cclen=69 t=1848s
[02:21:04] it=689009 colorings=425800 lazy-girth=331018 last: m=102 classes=6 cclen=68 t=1849s
[02:21:05] it=689300 colorings=426000 lazy-girth=331110 last: m=102 classes=6 cclen=69 t=1850s
[02:21:06] it=689569 colorings=426200 lazy-girth=331191 last: m=102 classes=6 cclen=65 t=1851s
[02:21:07] it=689814 colorings=426400 lazy-girth=331238 last: m=85 classes=5 cclen=69 t=1852s
[02:21:08] it=690068 colorings=426600 lazy-girth=331293 last: m=85 classes=5 cclen=70 t=1853s
[02:21:09] it=690358 colorings=426800 lazy-girth=331387 last: m=102 classes=6 cclen=69 t=1854s
[02:21:11] it=690665 colorings=427000 lazy-girth=331512 last: m=102 classes=6 cclen=68 t=1856s
[02:21:12] it=690962 colorings=427200 lazy-girth=331615 last: m=85 classes=5 cclen=70 t=1857s
[02:21:13] it=691265 colorings=427400 lazy-girth=331731 last: m=102 classes=6 cclen=65 t=1858s
[02:21:14] it=691612 colorings=427600 lazy-girth=331879 last: m=102 classes=6 cclen=69 t=1859s
[02:21:15] it=691930 colorings=427800 lazy-girth=331997 last: m=85 classes=5 cclen=70 t=1860s
[02:21:15] it=692239 colorings=428000 lazy-girth=332106 last: m=85 classes=5 cclen=70 t=1861s
[02:21:16] it=692565 colorings=428200 lazy-girth=332232 last: m=85 classes=5 cclen=70 t=1862s
[02:21:17] it=692926 colorings=428400 lazy-girth=332393 last: m=85 classes=5 cclen=69 t=1863s
[02:21:18] it=693163 colorings=428600 lazy-girth=332430 last: m=85 classes=5 cclen=70 t=1863s
[02:21:19] it=693497 colorings=428800 lazy-girth=332615 last: m=102 classes=6 cclen=68 t=1864s
[02:21:20] it=693767 colorings=429000 lazy-girth=332685 last: m=102 classes=6 cclen=69 t=1865s
[02:21:20] it=694034 colorings=429200 lazy-girth=332757 last: m=102 classes=6 cclen=67 t=1866s
[02:21:21] it=694387 colorings=429400 lazy-girth=332927 last: m=85 classes=5 cclen=70 t=1867s
[02:21:22] it=694707 colorings=429600 lazy-girth=333047 last: m=85 classes=5 cclen=70 t=1867s
[02:21:23] it=695036 colorings=429800 lazy-girth=333191 last: m=85 classes=5 cclen=70 t=1868s
[02:21:24] it=695321 colorings=430000 lazy-girth=333287 last: m=102 classes=6 cclen=69 t=1869s
[02:21:25] it=695611 colorings=430200 lazy-girth=333380 last: m=102 classes=6 cclen=69 t=1870s
[02:21:25] it=695845 colorings=430400 lazy-girth=333414 last: m=85 classes=5 cclen=69 t=1871s
[02:21:26] it=696166 colorings=430600 lazy-girth=333535 last: m=85 classes=5 cclen=70 t=1871s
[02:21:27] it=696414 colorings=430800 lazy-girth=333583 last: m=102 classes=6 cclen=69 t=1872s
[02:21:28] it=696694 colorings=431000 lazy-girth=333666 last: m=85 classes=5 cclen=70 t=1873s
[02:21:29] it=696993 colorings=431200 lazy-girth=333779 last: m=102 classes=6 cclen=69 t=1874s
[02:21:30] it=697292 colorings=431400 lazy-girth=333895 last: m=85 classes=5 cclen=70 t=1875s
[02:21:31] it=697588 colorings=431600 lazy-girth=334003 last: m=102 classes=6 cclen=69 t=1876s
[02:21:32] it=697863 colorings=431800 lazy-girth=334087 last: m=102 classes=6 cclen=69 t=1877s
[02:21:33] it=698177 colorings=432000 lazy-girth=334256 last: m=102 classes=6 cclen=69 t=1879s
[02:21:34] it=698418 colorings=432200 lazy-girth=334297 last: m=85 classes=5 cclen=70 t=1879s
[02:21:35] it=698635 colorings=432400 lazy-girth=334315 last: m=102 classes=6 cclen=68 t=1880s
[02:21:35] it=698911 colorings=432600 lazy-girth=334402 last: m=102 classes=6 cclen=69 t=1881s
[02:21:36] it=699169 colorings=432800 lazy-girth=334469 last: m=102 classes=6 cclen=69 t=1882s
[02:21:37] it=699436 colorings=433000 lazy-girth=334543 last: m=102 classes=6 cclen=69 t=1883s
[02:21:38] it=699654 colorings=433200 lazy-girth=334562 last: m=102 classes=6 cclen=69 t=1883s
[02:21:39] it=699922 colorings=433400 lazy-girth=334636 last: m=85 classes=5 cclen=70 t=1884s
[02:21:40] it=700196 colorings=433600 lazy-girth=334715 last: m=102 classes=6 cclen=69 t=1885s
[02:21:41] it=700445 colorings=433800 lazy-girth=334766 last: m=85 classes=5 cclen=70 t=1886s
[02:21:42] it=700678 colorings=434000 lazy-girth=334802 last: m=85 classes=5 cclen=70 t=1887s
[02:21:43] it=700995 colorings=434200 lazy-girth=334924 last: m=102 classes=6 cclen=68 t=1889s
[02:21:44] it=701327 colorings=434400 lazy-girth=335067 last: m=85 classes=5 cclen=70 t=1890s
[02:21:45] it=701598 colorings=434600 lazy-girth=335145 last: m=85 classes=5 cclen=70 t=1891s
[02:21:46] it=701947 colorings=434800 lazy-girth=335322 last: m=102 classes=6 cclen=69 t=1892s
[02:21:48] it=702246 colorings=435000 lazy-girth=335429 last: m=102 classes=6 cclen=69 t=1893s
[02:21:49] it=702587 colorings=435200 lazy-girth=335581 last: m=102 classes=6 cclen=66 t=1894s
[02:21:50] it=702877 colorings=435400 lazy-girth=335684 last: m=102 classes=6 cclen=69 t=1895s
[02:21:51] it=703178 colorings=435600 lazy-girth=335798 last: m=102 classes=6 cclen=69 t=1896s
[02:21:52] it=703463 colorings=435800 lazy-girth=335885 last: m=102 classes=6 cclen=68 t=1897s
[02:21:53] it=703785 colorings=436000 lazy-girth=336017 last: m=102 classes=6 cclen=69 t=1898s
[02:21:54] it=704090 colorings=436200 lazy-girth=336139 last: m=102 classes=6 cclen=69 t=1899s
[02:21:55] it=704385 colorings=436400 lazy-girth=336252 last: m=102 classes=6 cclen=64 t=1900s
[02:21:56] it=704668 colorings=436600 lazy-girth=336340 last: m=102 classes=6 cclen=69 t=1901s
[02:21:57] it=704971 colorings=436800 lazy-girth=336457 last: m=102 classes=6 cclen=69 t=1902s
[02:21:58] it=705282 colorings=437000 lazy-girth=336572 last: m=85 classes=5 cclen=70 t=1903s
[02:21:59] it=705552 colorings=437200 lazy-girth=336647 last: m=102 classes=6 cclen=68 t=1904s
[02:22:00] it=705832 colorings=437400 lazy-girth=336745 last: m=102 classes=6 cclen=68 t=1905s
[02:22:01] it=706123 colorings=437600 lazy-girth=336847 last: m=102 classes=6 cclen=66 t=1906s
[02:22:02] it=706407 colorings=437800 lazy-girth=336938 last: m=102 classes=6 cclen=68 t=1907s
[02:22:03] it=706708 colorings=438000 lazy-girth=337047 last: m=102 classes=6 cclen=69 t=1908s
[02:22:04] it=706985 colorings=438200 lazy-girth=337129 last: m=102 classes=6 cclen=69 t=1909s
[02:22:05] it=707268 colorings=438400 lazy-girth=337223 last: m=102 classes=6 cclen=68 t=1910s
[02:22:05] it=707523 colorings=438600 lazy-girth=337287 last: m=102 classes=6 cclen=69 t=1911s
[02:22:06] it=707792 colorings=438800 lazy-girth=337369 last: m=102 classes=6 cclen=69 t=1912s
[02:22:07] it=708055 colorings=439000 lazy-girth=337438 last: m=102 classes=6 cclen=68 t=1913s
[02:22:08] it=708322 colorings=439200 lazy-girth=337507 last: m=85 classes=5 cclen=70 t=1914s
[02:22:10] it=708635 colorings=439400 lazy-girth=337635 last: m=102 classes=6 cclen=68 t=1916s
[02:22:11] it=708942 colorings=439600 lazy-girth=337746 last: m=102 classes=6 cclen=69 t=1917s
[02:22:13] it=709278 colorings=439800 lazy-girth=337896 last: m=102 classes=6 cclen=68 t=1918s
[02:22:14] it=709594 colorings=440000 lazy-girth=338024 last: m=102 classes=6 cclen=68 t=1919s
[02:22:14] it=709879 colorings=440200 lazy-girth=338117 last: m=85 classes=5 cclen=70 t=1920s
[02:22:15] it=710177 colorings=440400 lazy-girth=338221 last: m=85 classes=5 cclen=70 t=1921s
[02:22:16] it=710449 colorings=440600 lazy-girth=338297 last: m=85 classes=5 cclen=70 t=1922s
[02:22:17] it=710709 colorings=440800 lazy-girth=338366 last: m=102 classes=6 cclen=69 t=1922s
[02:22:18] it=710965 colorings=441000 lazy-girth=338436 last: m=102 classes=6 cclen=68 t=1923s
[02:22:19] it=711258 colorings=441200 lazy-girth=338538 last: m=102 classes=6 cclen=69 t=1924s
[02:22:20] it=711555 colorings=441400 lazy-girth=338644 last: m=85 classes=5 cclen=70 t=1925s
[02:22:21] it=711825 colorings=441600 lazy-girth=338718 last: m=102 classes=6 cclen=68 t=1926s
[02:22:22] it=712110 colorings=441800 lazy-girth=338806 last: m=102 classes=6 cclen=66 t=1927s
[02:22:23] it=712401 colorings=442000 lazy-girth=338904 last: m=102 classes=6 cclen=69 t=1928s
[02:22:23] it=712638 colorings=442200 lazy-girth=338943 last: m=85 classes=5 cclen=70 t=1929s
[02:22:24] it=712887 colorings=442400 lazy-girth=338993 last: m=102 classes=6 cclen=69 t=1929s
[02:22:25] it=713171 colorings=442600 lazy-girth=339079 last: m=85 classes=5 cclen=70 t=1930s
[02:22:26] it=713452 colorings=442800 lazy-girth=339162 last: m=102 classes=6 cclen=69 t=1931s
[02:22:27] it=713739 colorings=443000 lazy-girth=339258 last: m=85 classes=5 cclen=70 t=1932s
[02:22:28] it=714017 colorings=443200 lazy-girth=339339 last: m=85 classes=5 cclen=70 t=1933s
[02:22:29] it=714284 colorings=443400 lazy-girth=339411 last: m=85 classes=5 cclen=70 t=1934s
[02:22:30] it=714557 colorings=443600 lazy-girth=339487 last: m=102 classes=6 cclen=69 t=1935s
[02:22:31] it=714820 colorings=443800 lazy-girth=339554 last: m=102 classes=6 cclen=69 t=1936s
[02:22:33] it=715071 colorings=444000 lazy-girth=339608 last: m=102 classes=6 cclen=69 t=1938s
[02:22:35] it=715353 colorings=444200 lazy-girth=339699 last: m=85 classes=5 cclen=70 t=1941s
[02:22:36] it=715605 colorings=444400 lazy-girth=339753 last: m=85 classes=5 cclen=70 t=1942s
[02:22:37] it=715865 colorings=444600 lazy-girth=339814 last: m=102 classes=6 cclen=68 t=1943s
[02:22:38] it=716111 colorings=444800 lazy-girth=339862 last: m=102 classes=6 cclen=66 t=1943s
[02:22:39] it=716415 colorings=445000 lazy-girth=339966 last: m=85 classes=5 cclen=70 t=1944s
[02:22:40] it=716681 colorings=445200 lazy-girth=340035 last: m=85 classes=5 cclen=70 t=1945s
[02:22:40] it=716954 colorings=445400 lazy-girth=340116 last: m=102 classes=6 cclen=69 t=1946s
[02:22:41] it=717223 colorings=445600 lazy-girth=340187 last: m=102 classes=6 cclen=69 t=1947s
[02:22:42] it=717470 colorings=445800 lazy-girth=340236 last: m=85 classes=5 cclen=70 t=1947s
[02:22:43] it=717795 colorings=446000 lazy-girth=340362 last: m=85 classes=5 cclen=70 t=1948s
[02:22:44] it=718085 colorings=446200 lazy-girth=340465 last: m=85 classes=5 cclen=70 t=1949s
[02:22:44] it=718323 colorings=446400 lazy-girth=340503 last: m=85 classes=5 cclen=70 t=1950s
[02:22:45] it=718592 colorings=446600 lazy-girth=340575 last: m=102 classes=6 cclen=69 t=1950s
[02:22:46] it=718881 colorings=446800 lazy-girth=340669 last: m=102 classes=6 cclen=69 t=1951s
[02:22:47] it=719137 colorings=447000 lazy-girth=340728 last: m=102 classes=6 cclen=68 t=1952s
[02:22:48] it=719417 colorings=447200 lazy-girth=340812 last: m=85 classes=5 cclen=70 t=1953s
[02:22:49] it=719647 colorings=447400 lazy-girth=340845 last: m=102 classes=6 cclen=69 t=1954s
[02:22:50] it=719945 colorings=447600 lazy-girth=340949 last: m=85 classes=5 cclen=70 t=1955s
[02:22:51] it=720198 colorings=447800 lazy-girth=341004 last: m=102 classes=6 cclen=69 t=1956s
[02:22:53] it=720452 colorings=448000 lazy-girth=341062 last: m=102 classes=6 cclen=69 t=1958s
[02:22:54] it=720765 colorings=448200 lazy-girth=341189 last: m=85 classes=5 cclen=70 t=1959s
[02:22:55] it=721008 colorings=448400 lazy-girth=341238 last: m=85 classes=5 cclen=70 t=1960s
[02:22:56] it=721274 colorings=448600 lazy-girth=341309 last: m=102 classes=6 cclen=69 t=1961s
[02:22:57] it=721635 colorings=448800 lazy-girth=341491 last: m=102 classes=6 cclen=69 t=1962s
[02:22:58] it=722013 colorings=449000 lazy-girth=341691 last: m=85 classes=5 cclen=70 t=1963s
[02:22:59] it=722314 colorings=449200 lazy-girth=341804 last: m=102 classes=6 cclen=69 t=1964s
[02:23:00] it=722629 colorings=449400 lazy-girth=341932 last: m=102 classes=6 cclen=54 t=1965s
[02:23:01] it=722927 colorings=449600 lazy-girth=342038 last: m=102 classes=6 cclen=69 t=1966s
[02:23:02] it=723224 colorings=449800 lazy-girth=342146 last: m=85 classes=5 cclen=69 t=1967s
[02:23:03] it=723478 colorings=450000 lazy-girth=342200 last: m=102 classes=6 cclen=69 t=1968s
[02:23:03] it=723742 colorings=450200 lazy-girth=342271 last: m=102 classes=6 cclen=69 t=1969s
[02:23:04] it=724027 colorings=450400 lazy-girth=342365 last: m=85 classes=5 cclen=68 t=1970s
[02:23:05] it=724329 colorings=450600 lazy-girth=342481 last: m=102 classes=6 cclen=69 t=1971s
[02:23:06] it=724585 colorings=450800 lazy-girth=342540 last: m=102 classes=6 cclen=68 t=1971s
[02:23:07] it=724834 colorings=451000 lazy-girth=342591 last: m=102 classes=6 cclen=69 t=1972s
[02:23:08] it=725099 colorings=451200 lazy-girth=342658 last: m=102 classes=6 cclen=69 t=1973s
[02:23:09] it=725383 colorings=451400 lazy-girth=342750 last: m=102 classes=6 cclen=69 t=1974s
[02:23:10] it=725692 colorings=451600 lazy-girth=342863 last: m=102 classes=6 cclen=68 t=1975s
[02:23:11] it=725987 colorings=451800 lazy-girth=342963 last: m=102 classes=6 cclen=69 t=1976s
[02:23:12] it=726253 colorings=452000 lazy-girth=343034 last: m=102 classes=6 cclen=68 t=1977s
[02:23:14] it=726560 colorings=452200 lazy-girth=343147 last: m=85 classes=5 cclen=70 t=1980s
[02:23:15] it=726883 colorings=452400 lazy-girth=343301 last: m=102 classes=6 cclen=69 t=1981s
[02:23:16] it=727163 colorings=452600 lazy-girth=343391 last: m=102 classes=6 cclen=69 t=1982s
[02:23:17] it=727471 colorings=452800 lazy-girth=343512 last: m=102 classes=6 cclen=69 t=1982s
[02:23:18] it=727728 colorings=453000 lazy-girth=343577 last: m=85 classes=5 cclen=70 t=1983s
[02:23:18] it=727949 colorings=453200 lazy-girth=343598 last: m=102 classes=6 cclen=69 t=1984s
[02:23:19] it=728187 colorings=453400 lazy-girth=343636 last: m=102 classes=6 cclen=69 t=1984s
[02:23:20] it=728512 colorings=453600 lazy-girth=343772 last: m=102 classes=6 cclen=69 t=1985s
[02:23:21] it=728852 colorings=453800 lazy-girth=343912 last: m=85 classes=5 cclen=70 t=1986s
[02:23:21] it=729107 colorings=454000 lazy-girth=343967 last: m=102 classes=6 cclen=68 t=1987s
[02:23:23] it=729350 colorings=454200 lazy-girth=344010 last: m=102 classes=6 cclen=69 t=1988s
[02:23:24] it=729577 colorings=454400 lazy-girth=344037 last: m=102 classes=6 cclen=69 t=1989s
[02:23:25] it=729920 colorings=454600 lazy-girth=344181 last: m=85 classes=5 cclen=70 t=1990s
[02:23:27] it=730239 colorings=454800 lazy-girth=344311 last: m=102 classes=6 cclen=69 t=1992s
[02:23:28] it=730471 colorings=455000 lazy-girth=344343 last: m=102 classes=6 cclen=69 t=1993s
[02:23:29] it=730756 colorings=455200 lazy-girth=344432 last: m=102 classes=6 cclen=69 t=1994s
[02:23:29] it=731024 colorings=455400 lazy-girth=344501 last: m=85 classes=5 cclen=70 t=1995s
[02:23:30] it=731326 colorings=455600 lazy-girth=344604 last: m=102 classes=6 cclen=69 t=1995s
[02:23:31] it=731574 colorings=455800 lazy-girth=344652 last: m=102 classes=6 cclen=68 t=1996s
[02:23:32] it=731874 colorings=456000 lazy-girth=344757 last: m=102 classes=6 cclen=69 t=1998s
[02:23:34] it=732171 colorings=456200 lazy-girth=344866 last: m=102 classes=6 cclen=68 t=1999s
[02:23:36] it=732489 colorings=456400 lazy-girth=344986 last: m=85 classes=5 cclen=70 t=2001s
[02:23:36] it=732767 colorings=456600 lazy-girth=345069 last: m=85 classes=5 cclen=70 t=2002s
[02:23:38] it=733029 colorings=456800 lazy-girth=345136 last: m=102 classes=6 cclen=68 t=2003s
[02:23:38] it=733330 colorings=457000 lazy-girth=345244 last: m=102 classes=6 cclen=69 t=2004s
[02:23:39] it=733606 colorings=457200 lazy-girth=345323 last: m=102 classes=6 cclen=69 t=2005s
[02:23:40] it=733881 colorings=457400 lazy-girth=345406 last: m=102 classes=6 cclen=68 t=2006s
[02:23:41] it=734126 colorings=457600 lazy-girth=345462 last: m=102 classes=6 cclen=69 t=2006s
[02:23:42] it=734404 colorings=457800 lazy-girth=345551 last: m=102 classes=6 cclen=69 t=2007s
[02:23:42] it=734633 colorings=458000 lazy-girth=345580 last: m=85 classes=5 cclen=69 t=2008s
[02:23:43] it=734880 colorings=458200 lazy-girth=345627 last: m=85 classes=5 cclen=70 t=2008s
[02:23:44] it=735206 colorings=458400 lazy-girth=345753 last: m=102 classes=6 cclen=69 t=2009s
[02:23:44] it=735463 colorings=458600 lazy-girth=345810 last: m=102 classes=6 cclen=69 t=2010s
[02:23:45] it=735687 colorings=458800 lazy-girth=345835 last: m=85 classes=5 cclen=64 t=2010s
[02:23:46] it=735907 colorings=459000 lazy-girth=345855 last: m=85 classes=5 cclen=70 t=2011s
[02:23:47] it=736197 colorings=459200 lazy-girth=345951 last: m=102 classes=6 cclen=69 t=2012s
[02:23:48] it=736493 colorings=459400 lazy-girth=346056 last: m=85 classes=5 cclen=68 t=2013s
[02:23:48] it=736768 colorings=459600 lazy-girth=346131 last: m=85 classes=5 cclen=70 t=2014s
[02:23:49] it=736994 colorings=459800 lazy-girth=346163 last: m=102 classes=6 cclen=68 t=2014s
[02:23:50] it=737290 colorings=460000 lazy-girth=346265 last: m=102 classes=6 cclen=69 t=2016s
[02:23:51] it=737546 colorings=460200 lazy-girth=346326 last: m=102 classes=6 cclen=68 t=2017s
[02:23:53] it=737818 colorings=460400 lazy-girth=346404 last: m=102 classes=6 cclen=69 t=2019s
[02:23:55] it=738152 colorings=460600 lazy-girth=346548 last: m=85 classes=5 cclen=70 t=2020s
[02:23:56] it=738408 colorings=460800 lazy-girth=346608 last: m=102 classes=6 cclen=69 t=2021s
[02:23:57] it=738739 colorings=461000 lazy-girth=346747 last: m=85 classes=5 cclen=70 t=2022s
[02:23:58] it=739015 colorings=461200 lazy-girth=346835 last: m=102 classes=6 cclen=69 t=2023s
[02:23:59] it=739285 colorings=461400 lazy-girth=346912 last: m=102 classes=6 cclen=69 t=2024s
[02:23:59] it=739538 colorings=461600 lazy-girth=346966 last: m=102 classes=6 cclen=69 t=2025s
[02:24:01] it=739831 colorings=461800 lazy-girth=347067 last: m=102 classes=6 cclen=68 t=2026s
[02:24:02] it=740118 colorings=462000 lazy-girth=347161 last: m=102 classes=6 cclen=69 t=2027s
[02:24:03] it=740431 colorings=462200 lazy-girth=347281 last: m=102 classes=6 cclen=68 t=2028s
[02:24:04] it=740689 colorings=462400 lazy-girth=347342 last: m=102 classes=6 cclen=69 t=2029s
[02:24:05] it=740997 colorings=462600 lazy-girth=347456 last: m=85 classes=5 cclen=70 t=2031s
[02:24:07] it=741275 colorings=462800 lazy-girth=347537 last: m=85 classes=5 cclen=70 t=2032s
[02:24:08] it=741495 colorings=463000 lazy-girth=347576 last: m=85 classes=5 cclen=70 t=2033s
[02:24:09] it=741786 colorings=463200 lazy-girth=347678 last: m=102 classes=6 cclen=69 t=2034s
[02:24:10] it=742085 colorings=463400 lazy-girth=347781 last: m=85 classes=5 cclen=67 t=2035s
[02:24:11] it=742338 colorings=463600 lazy-girth=347836 last: m=85 classes=5 cclen=69 t=2036s
[02:24:11] it=742592 colorings=463800 lazy-girth=347890 last: m=102 classes=6 cclen=69 t=2037s
[02:24:13] it=742859 colorings=464000 lazy-girth=347966 last: m=102 classes=6 cclen=69 t=2038s
[02:24:14] it=743138 colorings=464200 lazy-girth=348056 last: m=102 classes=6 cclen=69 t=2039s
[02:24:15] it=743443 colorings=464400 lazy-girth=348181 last: m=102 classes=6 cclen=68 t=2041s
[02:24:16] it=743739 colorings=464600 lazy-girth=348290 last: m=102 classes=6 cclen=69 t=2042s
[02:24:17] it=744005 colorings=464800 lazy-girth=348364 last: m=85 classes=5 cclen=70 t=2042s
[02:24:18] it=744239 colorings=465000 lazy-girth=348400 last: m=102 classes=6 cclen=69 t=2043s
[02:24:19] it=744500 colorings=465200 lazy-girth=348465 last: m=102 classes=6 cclen=69 t=2044s
[02:24:20] it=744781 colorings=465400 lazy-girth=348564 last: m=102 classes=6 cclen=69 t=2045s
[02:24:20] it=745028 colorings=465600 lazy-girth=348614 last: m=102 classes=6 cclen=69 t=2046s
[02:24:21] it=745258 colorings=465800 lazy-girth=348648 last: m=102 classes=6 cclen=69 t=2046s
[02:24:22] it=745546 colorings=466000 lazy-girth=348746 last: m=85 classes=5 cclen=70 t=2047s
[02:24:23] it=745793 colorings=466200 lazy-girth=348793 last: m=102 classes=6 cclen=69 t=2048s
[02:24:24] it=746083 colorings=466400 lazy-girth=348897 last: m=85 classes=5 cclen=66 t=2049s
[02:24:25] it=746390 colorings=466600 lazy-girth=349020 last: m=102 classes=6 cclen=69 t=2051s
[02:24:27] it=746658 colorings=466800 lazy-girth=349091 last: m=85 classes=5 cclen=70 t=2052s
[02:24:28] it=746914 colorings=467000 lazy-girth=349152 last: m=102 classes=6 cclen=69 t=2053s
[02:24:28] it=747140 colorings=467200 lazy-girth=349178 last: m=85 classes=5 cclen=70 t=2054s
[02:24:29] it=747405 colorings=467400 lazy-girth=349245 last: m=102 classes=6 cclen=67 t=2055s
[02:24:30] it=747681 colorings=467600 lazy-girth=349327 last: m=85 classes=5 cclen=70 t=2056s
[02:24:31] it=747917 colorings=467800 lazy-girth=349363 last: m=102 classes=6 cclen=69 t=2056s
[02:24:31] it=748177 colorings=468000 lazy-girth=349430 last: m=102 classes=6 cclen=69 t=2057s
[02:24:32] it=748463 colorings=468200 lazy-girth=349528 last: m=102 classes=6 cclen=69 t=2058s
[02:24:33] it=748680 colorings=468400 lazy-girth=349545 last: m=102 classes=6 cclen=67 t=2058s
[02:24:34] it=748947 colorings=468600 lazy-girth=349621 last: m=102 classes=6 cclen=69 t=2059s
[02:24:35] it=749263 colorings=468800 lazy-girth=349759 last: m=102 classes=6 cclen=69 t=2060s
[02:24:36] it=749552 colorings=469000 lazy-girth=349853 last: m=102 classes=6 cclen=68 t=2061s
[02:24:37] it=749848 colorings=469200 lazy-girth=349950 last: m=85 classes=5 cclen=69 t=2062s
[02:24:39] it=750139 colorings=469400 lazy-girth=350051 last: m=102 classes=6 cclen=69 t=2064s
[02:24:40] it=750403 colorings=469600 lazy-girth=350119 last: m=102 classes=6 cclen=68 t=2065s
[02:24:41] it=750682 colorings=469800 lazy-girth=350205 last: m=102 classes=6 cclen=69 t=2067s
[02:24:42] it=750976 colorings=470000 lazy-girth=350305 last: m=102 classes=6 cclen=68 t=2068s
[02:24:43] it=751229 colorings=470200 lazy-girth=350364 last: m=102 classes=6 cclen=69 t=2069s
[02:24:44] it=751500 colorings=470400 lazy-girth=350438 last: m=85 classes=5 cclen=70 t=2070s
[02:24:46] it=751793 colorings=470600 lazy-girth=350535 last: m=102 classes=6 cclen=67 t=2071s
[02:25:14] it=752062 colorings=470800 lazy-girth=350608 last: m=102 classes=6 cclen=60 t=2099s
[02:25:15] it=752316 colorings=471000 lazy-girth=350663 last: m=102 classes=6 cclen=69 t=2100s
[02:25:16] it=752587 colorings=471200 lazy-girth=350735 last: m=102 classes=6 cclen=69 t=2101s
[02:25:17] it=752833 colorings=471400 lazy-girth=350782 last: m=102 classes=6 cclen=69 t=2102s
[02:25:18] it=753097 colorings=471600 lazy-girth=350852 last: m=102 classes=6 cclen=68 t=2103s
[02:25:19] it=753353 colorings=471800 lazy-girth=350913 last: m=102 classes=6 cclen=69 t=2104s
[02:25:19] it=753606 colorings=472000 lazy-girth=350970 last: m=102 classes=6 cclen=69 t=2105s
[02:25:20] it=753899 colorings=472200 lazy-girth=351084 last: m=102 classes=6 cclen=69 t=2106s
[02:25:21] it=754122 colorings=472400 lazy-girth=351107 last: m=102 classes=6 cclen=66 t=2106s
[02:25:21] it=754334 colorings=472600 lazy-girth=351119 last: m=85 classes=5 cclen=70 t=2107s
[02:25:22] it=754611 colorings=472800 lazy-girth=351202 last: m=102 classes=6 cclen=69 t=2107s
[02:25:23] it=754840 colorings=473000 lazy-girth=351231 last: m=102 classes=6 cclen=68 t=2108s
[02:25:23] it=755059 colorings=473200 lazy-girth=351250 last: m=85 classes=5 cclen=69 t=2109s
[02:25:24] it=755289 colorings=473400 lazy-girth=351280 last: m=85 classes=5 cclen=70 t=2109s
[02:25:25] it=755591 colorings=473600 lazy-girth=351393 last: m=102 classes=6 cclen=69 t=2110s
[02:25:25] it=755867 colorings=473800 lazy-girth=351473 last: m=102 classes=6 cclen=69 t=2111s
[02:25:26] it=756160 colorings=474000 lazy-girth=351575 last: m=85 classes=5 cclen=70 t=2112s
[02:25:27] it=756418 colorings=474200 lazy-girth=351635 last: m=102 classes=6 cclen=69 t=2112s
[02:25:29] it=756676 colorings=474400 lazy-girth=351697 last: m=102 classes=6 cclen=69 t=2114s
[02:25:30] it=756963 colorings=474600 lazy-girth=351786 last: m=102 classes=6 cclen=69 t=2115s
[02:25:30] it=757193 colorings=474800 lazy-girth=351816 last: m=102 classes=6 cclen=69 t=2116s
[02:25:31] it=757448 colorings=475000 lazy-girth=351873 last: m=102 classes=6 cclen=61 t=2117s
[02:25:32] it=757722 colorings=475200 lazy-girth=351951 last: m=102 classes=6 cclen=68 t=2117s
[02:25:33] it=757940 colorings=475400 lazy-girth=351977 last: m=102 classes=6 cclen=69 t=2118s
[02:25:34] it=758237 colorings=475600 lazy-girth=352077 last: m=102 classes=6 cclen=69 t=2119s
[02:25:35] it=758537 colorings=475800 lazy-girth=352181 last: m=102 classes=6 cclen=68 t=2121s
[02:25:36] it=758814 colorings=476000 lazy-girth=352272 last: m=102 classes=6 cclen=60 t=2121s
[02:25:37] it=759074 colorings=476200 lazy-girth=352337 last: m=102 classes=6 cclen=69 t=2122s
[02:25:38] it=759306 colorings=476400 lazy-girth=352371 last: m=102 classes=6 cclen=64 t=2123s
[02:25:39] it=759567 colorings=476600 lazy-girth=352434 last: m=102 classes=6 cclen=69 t=2124s
[02:25:40] it=759839 colorings=476800 lazy-girth=352511 last: m=102 classes=6 cclen=69 t=2125s
[02:25:40] it=760091 colorings=477000 lazy-girth=352568 last: m=102 classes=6 cclen=68 t=2126s
[02:25:42] it=760343 colorings=477200 lazy-girth=352621 last: m=102 classes=6 cclen=69 t=2127s
[02:25:43] it=760560 colorings=477400 lazy-girth=352638 last: m=102 classes=6 cclen=69 t=2128s
[02:25:44] it=760865 colorings=477600 lazy-girth=352749 last: m=102 classes=6 cclen=68 t=2129s
[02:25:45] it=761104 colorings=477800 lazy-girth=352788 last: m=102 classes=6 cclen=69 t=2130s
[02:25:46] it=761356 colorings=478000 lazy-girth=352845 last: m=102 classes=6 cclen=69 t=2131s
[02:25:47] it=761609 colorings=478200 lazy-girth=352899 last: m=102 classes=6 cclen=68 t=2132s
[02:25:48] it=761859 colorings=478400 lazy-girth=352951 last: m=102 classes=6 cclen=69 t=2133s
[02:25:49] it=762125 colorings=478600 lazy-girth=353022 last: m=102 classes=6 cclen=69 t=2134s
[02:25:50] it=762357 colorings=478800 lazy-girth=353056 last: m=102 classes=6 cclen=69 t=2135s
[02:25:50] it=762618 colorings=479000 lazy-girth=353120 last: m=85 classes=5 cclen=70 t=2136s
[02:25:51] it=762879 colorings=479200 lazy-girth=353182 last: m=85 classes=5 cclen=68 t=2137s
[02:25:53] it=763157 colorings=479400 lazy-girth=353261 last: m=85 classes=5 cclen=70 t=2138s
[02:25:53] it=763367 colorings=479600 lazy-girth=353271 last: m=102 classes=6 cclen=69 t=2139s
[02:25:54] it=763604 colorings=479800 lazy-girth=353308 last: m=102 classes=6 cclen=69 t=2139s
[02:25:55] it=763859 colorings=480000 lazy-girth=353364 last: m=102 classes=6 cclen=69 t=2140s
[02:25:55] it=764070 colorings=480200 lazy-girth=353375 last: m=85 classes=5 cclen=70 t=2141s
[02:25:56] it=764312 colorings=480400 lazy-girth=353417 last: m=102 classes=6 cclen=69 t=2141s
[02:25:57] it=764587 colorings=480600 lazy-girth=353495 last: m=102 classes=6 cclen=69 t=2143s
[02:25:58] it=764847 colorings=480800 lazy-girth=353555 last: m=102 classes=6 cclen=69 t=2143s
[02:25:59] it=765125 colorings=481000 lazy-girth=353636 last: m=102 classes=6 cclen=69 t=2144s
[02:26:00] it=765391 colorings=481200 lazy-girth=353704 last: m=102 classes=6 cclen=68 t=2145s
[02:26:02] it=765639 colorings=481400 lazy-girth=353753 last: m=102 classes=6 cclen=69 t=2147s
[02:26:03] it=765899 colorings=481600 lazy-girth=353816 last: m=85 classes=5 cclen=70 t=2149s
[02:26:04] it=766141 colorings=481800 lazy-girth=353859 last: m=102 classes=6 cclen=69 t=2149s
[02:26:05] it=766416 colorings=482000 lazy-girth=353941 last: m=102 classes=6 cclen=69 t=2151s
[02:26:07] it=766681 colorings=482200 lazy-girth=354006 last: m=102 classes=6 cclen=69 t=2152s
[02:26:08] it=766948 colorings=482400 lazy-girth=354075 last: m=102 classes=6 cclen=68 t=2153s
[02:26:09] it=767241 colorings=482600 lazy-girth=354168 last: m=102 classes=6 cclen=69 t=2155s
[02:26:10] it=767477 colorings=482800 lazy-girth=354206 last: m=102 classes=6 cclen=66 t=2155s
[02:26:11] it=767731 colorings=483000 lazy-girth=354263 last: m=85 classes=5 cclen=70 t=2156s
[02:26:13] it=768009 colorings=483200 lazy-girth=354341 last: m=102 classes=6 cclen=69 t=2158s
[02:26:14] it=768273 colorings=483400 lazy-girth=354412 last: m=102 classes=6 cclen=69 t=2159s
[02:26:15] it=768541 colorings=483600 lazy-girth=354484 last: m=85 classes=5 cclen=70 t=2161s
[02:26:17] it=768806 colorings=483800 lazy-girth=354549 last: m=102 classes=6 cclen=68 t=2162s
[02:26:18] it=769081 colorings=484000 lazy-girth=354625 last: m=102 classes=6 cclen=68 t=2163s
[02:26:20] it=769355 colorings=484200 lazy-girth=354700 last: m=102 classes=6 cclen=69 t=2165s
[02:26:21] it=769611 colorings=484400 lazy-girth=354760 last: m=85 classes=5 cclen=70 t=2167s
[02:26:22] it=769843 colorings=484600 lazy-girth=354792 last: m=85 classes=5 cclen=69 t=2168s
[02:26:24] it=770095 colorings=484800 lazy-girth=354845 last: m=102 classes=6 cclen=69 t=2169s
[02:26:26] it=770386 colorings=485000 lazy-girth=354937 last: m=102 classes=6 cclen=69 t=2171s
[02:26:28] it=770647 colorings=485200 lazy-girth=355002 last: m=102 classes=6 cclen=66 t=2173s
[02:26:31] it=770888 colorings=485400 lazy-girth=355043 last: m=85 classes=5 cclen=69 t=2176s
[02:26:35] it=771111 colorings=485600 lazy-girth=355066 last: m=102 classes=6 cclen=69 t=2181s
[02:26:36] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=771134 colorings=485621 lazy-girth=355068 time=2181s


==> anc/search/logs/slice_Z18_r2_g6.log <==
[01:15:57] slice r=2 H=Z18 |H|=18 n=36 classes=36 girth>=6 mindeg>=3
[01:15:57] eager C3/C4 clauses: 6273
[01:15:58] it=603 colorings=200 lazy-girth=732 last: m=54 classes=3 cclen=33 t=1s
[01:15:59] it=1193 colorings=400 lazy-girth=1429 last: m=63 classes=4 cclen=32 t=2s
[01:15:59] it=1744 colorings=600 lazy-girth=1945 last: m=63 classes=4 cclen=32 t=2s
[01:16:00] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2074 colorings=738 lazy-girth=2211 time=3s


==> anc/search/logs/slice_Z18_r3_g6.log <==
[22:36:31] slice r=3 H=Z18 |H|=18 n=54 classes=81 girth>=6 mindeg>=3
[22:36:31] eager C3/C4 clauses: 43290
[22:36:34] it=607 colorings=200 lazy-girth=1579 last: m=108 classes=6 cclen=69 t=2s
[22:36:35] it=1124 colorings=400 lazy-girth=2304 last: m=117 classes=7 cclen=70 t=4s
[22:36:36] it=1618 colorings=600 lazy-girth=2903 last: m=108 classes=6 cclen=74 t=5s
[22:36:38] it=2282 colorings=800 lazy-girth=4239 last: m=126 classes=7 cclen=64 t=7s
[22:36:39] it=2747 colorings=1000 lazy-girth=4708 last: m=108 classes=6 cclen=75 t=8s
[22:36:40] it=3142 colorings=1200 lazy-girth=5084 last: m=99 classes=6 cclen=75 t=9s
[22:36:41] it=3527 colorings=1400 lazy-girth=5459 last: m=99 classes=6 cclen=75 t=10s
[22:36:43] it=3980 colorings=1600 lazy-girth=5930 last: m=99 classes=6 cclen=75 t=11s
[22:36:43] it=4333 colorings=1800 lazy-girth=6196 last: m=117 classes=7 cclen=74 t=12s
[22:36:45] it=4826 colorings=2000 lazy-girth=6680 last: m=108 classes=6 cclen=72 t=14s
[22:36:46] it=5181 colorings=2200 lazy-girth=6939 last: m=99 classes=6 cclen=75 t=15s
[22:36:47] it=5571 colorings=2400 lazy-girth=7283 last: m=99 classes=6 cclen=75 t=16s
[22:36:48] it=6010 colorings=2600 lazy-girth=7753 last: m=126 classes=7 cclen=61 t=17s
[22:36:49] it=6379 colorings=2800 lazy-girth=8246 last: m=108 classes=6 cclen=72 t=18s
[22:36:50] it=6878 colorings=3000 lazy-girth=8705 last: m=108 classes=6 cclen=75 t=19s
[22:36:51] it=7323 colorings=3200 lazy-girth=8985 last: m=99 classes=6 cclen=74 t=20s
[22:36:52] it=7754 colorings=3400 lazy-girth=9264 last: m=99 classes=6 cclen=73 t=21s
[22:36:53] it=8208 colorings=3600 lazy-girth=9543 last: m=99 classes=6 cclen=75 t=22s
[22:36:54] it=8595 colorings=3800 lazy-girth=9755 last: m=99 classes=6 cclen=75 t=23s
[22:36:55] it=8952 colorings=4000 lazy-girth=9939 last: m=99 classes=6 cclen=75 t=23s
[22:36:55] it=9333 colorings=4200 lazy-girth=10132 last: m=99 classes=6 cclen=75 t=24s
[22:36:56] it=9658 colorings=4400 lazy-girth=10280 last: m=99 classes=6 cclen=75 t=25s
[22:36:57] it=10024 colorings=4600 lazy-girth=10470 last: m=99 classes=6 cclen=74 t=25s
[22:36:57] it=10304 colorings=4800 lazy-girth=10559 last: m=99 classes=6 cclen=75 t=26s
[22:36:58] it=10587 colorings=5000 lazy-girth=10644 last: m=99 classes=6 cclen=75 t=27s
[22:36:59] it=10978 colorings=5200 lazy-girth=10859 last: m=99 classes=6 cclen=73 t=27s
[22:36:59] it=11336 colorings=5400 lazy-girth=11027 last: m=99 classes=6 cclen=74 t=28s
[22:37:00] it=11671 colorings=5600 lazy-girth=11164 last: m=99 classes=6 cclen=70 t=29s
[22:37:01] it=11965 colorings=5800 lazy-girth=11259 last: m=99 classes=6 cclen=72 t=29s
[22:37:01] it=12279 colorings=6000 lazy-girth=11401 last: m=108 classes=6 cclen=75 t=30s
[22:37:02] it=12726 colorings=6200 lazy-girth=11766 last: m=108 classes=6 cclen=75 t=31s
[22:37:03] it=13251 colorings=6400 lazy-girth=12318 last: m=108 classes=6 cclen=75 t=32s
[22:37:04] it=13703 colorings=6600 lazy-girth=12691 last: m=108 classes=6 cclen=75 t=33s
[22:37:05] it=14166 colorings=6800 lazy-girth=13064 last: m=108 classes=6 cclen=75 t=34s
[22:37:07] it=14681 colorings=7000 lazy-girth=13487 last: m=108 classes=6 cclen=75 t=35s
[22:37:08] it=15131 colorings=7200 lazy-girth=13802 last: m=108 classes=6 cclen=75 t=36s
[22:37:08] it=15560 colorings=7400 lazy-girth=14083 last: m=108 classes=6 cclen=75 t=37s
[22:37:10] it=16144 colorings=7600 lazy-girth=14517 last: m=108 classes=6 cclen=67 t=38s
[22:37:11] it=16649 colorings=7800 lazy-girth=15256 last: m=108 classes=6 cclen=72 t=40s
[22:37:12] it=17053 colorings=8000 lazy-girth=15669 last: m=108 classes=6 cclen=75 t=41s
[22:37:13] it=17457 colorings=8200 lazy-girth=16163 last: m=108 classes=6 cclen=71 t=42s
[22:37:14] it=17893 colorings=8400 lazy-girth=16594 last: m=99 classes=6 cclen=75 t=43s
[22:37:15] it=18282 colorings=8600 lazy-girth=16994 last: m=99 classes=6 cclen=75 t=44s
[22:37:16] it=18687 colorings=8800 lazy-girth=17387 last: m=99 classes=6 cclen=75 t=45s
[22:37:17] it=19119 colorings=9000 lazy-girth=17865 last: m=117 classes=7 cclen=74 t=46s
[22:37:18] it=19575 colorings=9200 lazy-girth=18285 last: m=108 classes=6 cclen=73 t=47s
[22:37:20] it=20230 colorings=9400 lazy-girth=19062 last: m=108 classes=6 cclen=75 t=49s
[22:37:21] it=20680 colorings=9600 lazy-girth=19460 last: m=108 classes=6 cclen=73 t=50s
[22:37:22] it=21131 colorings=9800 lazy-girth=19880 last: m=108 classes=6 cclen=67 t=51s
[22:37:24] it=21669 colorings=10000 lazy-girth=20499 last: m=99 classes=6 cclen=75 t=53s
[22:37:25] it=22254 colorings=10200 lazy-girth=20960 last: m=108 classes=6 cclen=67 t=54s
[22:37:27] it=22853 colorings=10400 lazy-girth=21544 last: m=117 classes=7 cclen=74 t=55s
[22:37:28] it=23412 colorings=10600 lazy-girth=22203 last: m=108 classes=6 cclen=74 t=57s
[22:37:30] it=24193 colorings=10800 lazy-girth=23318 last: m=99 classes=6 cclen=75 t=59s
[22:37:32] it=24803 colorings=11000 lazy-girth=24069 last: m=99 classes=6 cclen=74 t=60s
[22:37:34] it=25666 colorings=11200 lazy-girth=25232 last: m=117 classes=7 cclen=71 t=63s
[22:37:37] it=26605 colorings=11400 lazy-girth=26395 last: m=117 classes=7 cclen=72 t=65s
[22:37:38] it=27130 colorings=11600 lazy-girth=26971 last: m=108 classes=6 cclen=75 t=66s
[22:37:39] it=27772 colorings=11800 lazy-girth=27929 last: m=99 classes=6 cclen=75 t=68s
[22:37:40] it=28084 colorings=12000 lazy-girth=28046 last: m=108 classes=6 cclen=73 t=69s
[22:37:41] it=28469 colorings=12200 lazy-girth=28412 last: m=108 classes=6 cclen=74 t=70s
[22:37:42] it=28844 colorings=12400 lazy-girth=28686 last: m=108 classes=6 cclen=75 t=71s
[22:37:43] it=29215 colorings=12600 lazy-girth=28954 last: m=99 classes=6 cclen=75 t=71s
[22:37:44] it=29668 colorings=12800 lazy-girth=29370 last: m=117 classes=7 cclen=74 t=73s
[22:37:45] it=30049 colorings=13000 lazy-girth=29694 last: m=108 classes=6 cclen=74 t=74s
[22:37:46] it=30491 colorings=13200 lazy-girth=30213 last: m=135 classes=8 cclen=73 t=75s
[22:37:48] it=30967 colorings=13400 lazy-girth=30684 last: m=99 classes=6 cclen=75 t=76s
[22:37:49] it=31427 colorings=13600 lazy-girth=31105 last: m=117 classes=7 cclen=72 t=78s
[22:37:50] it=31865 colorings=13800 lazy-girth=31439 last: m=108 classes=6 cclen=73 t=79s
[22:37:51] it=32284 colorings=14000 lazy-girth=31764 last: m=117 classes=7 cclen=73 t=80s
[22:37:52] it=32558 colorings=14200 lazy-girth=31850 last: m=90 classes=5 cclen=76 t=81s
[22:37:53] it=32883 colorings=14400 lazy-girth=32051 last: m=99 classes=6 cclen=73 t=82s
[22:37:53] it=33173 colorings=14600 lazy-girth=32141 last: m=99 classes=6 cclen=73 t=82s
[22:37:54] it=33448 colorings=14800 lazy-girth=32216 last: m=99 classes=6 cclen=75 t=83s
[22:37:55] it=33742 colorings=15000 lazy-girth=32331 last: m=108 classes=6 cclen=74 t=83s
[22:37:55] it=34106 colorings=15200 lazy-girth=32538 last: m=108 classes=6 cclen=65 t=84s
[22:37:56] it=34397 colorings=15400 lazy-girth=32650 last: m=90 classes=5 cclen=73 t=85s
[22:37:58] it=34916 colorings=15600 lazy-girth=33289 last: m=117 classes=7 cclen=72 t=86s
[22:37:59] it=35495 colorings=15800 lazy-girth=33989 last: m=99 classes=6 cclen=75 t=88s
[22:38:01] it=35961 colorings=16000 lazy-girth=34403 last: m=108 classes=6 cclen=75 t=89s
[22:38:02] it=36292 colorings=16200 lazy-girth=34562 last: m=99 classes=6 cclen=75 t=90s
[22:38:02] it=36593 colorings=16400 lazy-girth=34670 last: m=99 classes=6 cclen=75 t=91s
[22:38:04] it=37030 colorings=16600 lazy-girth=35155 last: m=99 classes=6 cclen=75 t=92s
[22:38:05] it=37398 colorings=16800 lazy-girth=35367 last: m=108 classes=6 cclen=74 t=94s
[22:38:06] it=37764 colorings=17000 lazy-girth=35575 last: m=108 classes=6 cclen=70 t=95s
[22:38:07] it=38178 colorings=17200 lazy-girth=35803 last: m=99 classes=6 cclen=70 t=96s
[22:38:08] it=38573 colorings=17400 lazy-girth=36016 last: m=108 classes=6 cclen=69 t=97s
[22:38:09] it=38931 colorings=17600 lazy-girth=36192 last: m=108 classes=6 cclen=75 t=98s
[22:38:10] it=39255 colorings=17800 lazy-girth=36327 last: m=99 classes=6 cclen=75 t=99s
[22:38:11] it=39642 colorings=18000 lazy-girth=36580 last: m=117 classes=7 cclen=74 t=100s
[22:38:12] it=40009 colorings=18200 lazy-girth=36793 last: m=108 classes=6 cclen=75 t=101s
[22:38:13] it=40428 colorings=18400 lazy-girth=37225 last: m=99 classes=6 cclen=73 t=102s
[22:38:15] it=40853 colorings=18600 lazy-girth=37619 last: m=117 classes=7 cclen=64 t=104s
[22:38:16] it=41290 colorings=18800 lazy-girth=38029 last: m=117 classes=7 cclen=73 t=105s
[22:38:17] it=41715 colorings=19000 lazy-girth=38374 last: m=108 classes=6 cclen=75 t=106s
[22:38:18] it=42105 colorings=19200 lazy-girth=38659 last: m=99 classes=6 cclen=74 t=107s
[22:38:19] it=42485 colorings=19400 lazy-girth=38973 last: m=99 classes=6 cclen=73 t=108s
[22:38:21] it=42927 colorings=19600 lazy-girth=39348 last: m=99 classes=6 cclen=74 t=109s
[22:38:23] it=43730 colorings=19800 lazy-girth=40171 last: m=126 classes=7 cclen=74 t=112s
[22:38:24] it=44300 colorings=20000 lazy-girth=41059 last: m=117 classes=7 cclen=74 t=113s
[22:38:26] it=44956 colorings=20200 lazy-girth=41965 last: m=117 classes=7 cclen=74 t=115s
[22:38:28] it=45447 colorings=20400 lazy-girth=42445 last: m=99 classes=6 cclen=75 t=116s
[22:38:29] it=45811 colorings=20600 lazy-girth=42695 last: m=108 classes=6 cclen=75 t=117s
[22:38:29] it=46146 colorings=20800 lazy-girth=42877 last: m=99 classes=6 cclen=75 t=118s
[22:38:32] it=46531 colorings=21000 lazy-girth=43117 last: m=108 classes=6 cclen=75 t=121s
[22:38:33] it=46844 colorings=21200 lazy-girth=43250 last: m=108 classes=6 cclen=69 t=122s
[22:38:34] it=47166 colorings=21400 lazy-girth=43399 last: m=99 classes=6 cclen=75 t=123s
[22:38:35] it=47469 colorings=21600 lazy-girth=43519 last: m=117 classes=7 cclen=73 t=124s
[22:38:37] it=48288 colorings=21800 lazy-girth=44411 last: m=99 classes=6 cclen=75 t=126s
[22:38:38] it=48541 colorings=22000 lazy-girth=44464 last: m=99 classes=6 cclen=75 t=127s
[22:38:39] it=48804 colorings=22200 lazy-girth=44527 last: m=108 classes=6 cclen=75 t=128s
[22:38:40] it=49065 colorings=22400 lazy-girth=44588 last: m=99 classes=6 cclen=75 t=128s
[22:38:40] it=49327 colorings=22600 lazy-girth=44650 last: m=99 classes=6 cclen=75 t=129s
[22:38:41] it=49585 colorings=22800 lazy-girth=44708 last: m=108 classes=6 cclen=68 t=130s
[22:38:42] it=49829 colorings=23000 lazy-girth=44752 last: m=108 classes=6 cclen=75 t=130s
[22:38:42] it=50083 colorings=23200 lazy-girth=44806 last: m=108 classes=6 cclen=74 t=131s
[22:38:43] it=50317 colorings=23400 lazy-girth=44840 last: m=99 classes=6 cclen=71 t=132s
[22:38:44] it=50583 colorings=23600 lazy-girth=44971 last: m=108 classes=6 cclen=75 t=133s
[22:38:46] it=51087 colorings=23800 lazy-girth=45517 last: m=108 classes=6 cclen=75 t=135s
[22:38:47] it=51566 colorings=24000 lazy-girth=45855 last: m=108 classes=6 cclen=73 t=136s
[22:38:49] it=52200 colorings=24200 lazy-girth=46341 last: m=108 classes=6 cclen=75 t=138s
[22:38:52] it=52774 colorings=24400 lazy-girth=47246 last: m=135 classes=8 cclen=72 t=140s
[22:38:53] it=53310 colorings=24600 lazy-girth=47673 last: m=117 classes=7 cclen=74 t=142s
[22:38:55] it=54023 colorings=24800 lazy-girth=48309 last: m=117 classes=7 cclen=72 t=144s
[22:38:56] it=54370 colorings=25000 lazy-girth=48540 last: m=117 classes=7 cclen=74 t=145s
[22:38:58] it=54752 colorings=25200 lazy-girth=48895 last: m=117 classes=7 cclen=67 t=146s
[22:38:59] it=55127 colorings=25400 lazy-girth=49185 last: m=108 classes=6 cclen=74 t=148s
[22:39:00] it=55635 colorings=25600 lazy-girth=49549 last: m=117 classes=7 cclen=72 t=149s
[22:39:02] it=56009 colorings=25800 lazy-girth=49874 last: m=108 classes=6 cclen=75 t=150s
[22:39:03] it=56388 colorings=26000 lazy-girth=50217 last: m=117 classes=7 cclen=72 t=152s
[22:39:04] it=56781 colorings=26200 lazy-girth=50550 last: m=117 classes=7 cclen=74 t=153s
[22:39:05] it=57180 colorings=26400 lazy-girth=50932 last: m=99 classes=6 cclen=74 t=154s
[22:39:07] it=57625 colorings=26600 lazy-girth=51398 last: m=117 classes=7 cclen=71 t=156s
[22:39:08] it=58056 colorings=26800 lazy-girth=51821 last: m=117 classes=7 cclen=74 t=157s
[22:39:10] it=58636 colorings=27000 lazy-girth=52513 last: m=99 classes=6 cclen=74 t=158s
[22:39:12] it=59171 colorings=27200 lazy-girth=53170 last: m=108 classes=6 cclen=72 t=161s
[22:39:13] it=59376 colorings=27400 lazy-girth=53175 last: m=108 classes=6 cclen=75 t=162s
[22:39:14] it=59695 colorings=27600 lazy-girth=53418 last: m=90 classes=5 cclen=76 t=163s
[22:39:14] it=59954 colorings=27800 lazy-girth=53567 last: m=99 classes=6 cclen=75 t=163s
[22:39:16] it=60541 colorings=28000 lazy-girth=54415 last: m=90 classes=5 cclen=76 t=165s
[22:39:17] it=60996 colorings=28200 lazy-girth=54936 last: m=108 classes=6 cclen=75 t=166s
[22:39:19] it=61461 colorings=28400 lazy-girth=55365 last: m=99 classes=6 cclen=75 t=168s
[22:39:20] it=61848 colorings=28600 lazy-girth=55666 last: m=108 classes=6 cclen=74 t=169s
[22:39:21] it=62184 colorings=28800 lazy-girth=55927 last: m=108 classes=6 cclen=75 t=170s
[22:39:22] it=62511 colorings=29000 lazy-girth=56089 last: m=99 classes=6 cclen=74 t=171s
[22:39:23] it=62864 colorings=29200 lazy-girth=56311 last: m=99 classes=6 cclen=75 t=172s
[22:39:25] it=63406 colorings=29400 lazy-girth=56875 last: m=117 classes=7 cclen=74 t=174s
[22:39:27] it=63958 colorings=29600 lazy-girth=57334 last: m=117 classes=7 cclen=73 t=176s
[22:39:28] it=64330 colorings=29800 lazy-girth=57566 last: m=117 classes=7 cclen=74 t=177s
[22:39:29] it=64680 colorings=30000 lazy-girth=57774 last: m=99 classes=6 cclen=75 t=178s
[22:39:31] it=65045 colorings=30200 lazy-girth=58035 last: m=99 classes=6 cclen=74 t=179s
[22:39:32] it=65397 colorings=30400 lazy-girth=58248 last: m=99 classes=6 cclen=74 t=181s
[22:39:33] it=65749 colorings=30600 lazy-girth=58476 last: m=108 classes=6 cclen=74 t=182s
[22:39:34] it=66136 colorings=30800 lazy-girth=58748 last: m=108 classes=6 cclen=74 t=183s
[22:39:36] it=66506 colorings=31000 lazy-girth=58993 last: m=99 classes=6 cclen=75 t=184s
[22:39:37] it=66842 colorings=31200 lazy-girth=59187 last: m=117 classes=7 cclen=73 t=186s
[22:39:38] it=67171 colorings=31400 lazy-girth=59371 last: m=108 classes=6 cclen=75 t=187s
[22:39:39] it=67534 colorings=31600 lazy-girth=59648 last: m=99 classes=6 cclen=75 t=188s
[22:39:40] it=67857 colorings=31800 lazy-girth=59819 last: m=99 classes=6 cclen=75 t=189s
[22:39:41] it=68164 colorings=32000 lazy-girth=59964 last: m=99 classes=6 cclen=75 t=190s
[22:39:42] it=68473 colorings=32200 lazy-girth=60099 last: m=108 classes=6 cclen=75 t=191s
[22:39:44] it=68799 colorings=32400 lazy-girth=60274 last: m=99 classes=6 cclen=75 t=192s
[22:39:44] it=69102 colorings=32600 lazy-girth=60435 last: m=99 classes=6 cclen=75 t=193s
[22:39:46] it=69524 colorings=32800 lazy-girth=60715 last: m=99 classes=6 cclen=75 t=195s
[22:39:47] it=69835 colorings=33000 lazy-girth=60840 last: m=99 classes=6 cclen=75 t=196s
[22:39:48] it=70124 colorings=33200 lazy-girth=60949 last: m=99 classes=6 cclen=75 t=197s
[22:39:49] it=70447 colorings=33400 lazy-girth=61110 last: m=108 classes=6 cclen=73 t=198s
[22:39:50] it=70769 colorings=33600 lazy-girth=61341 last: m=108 classes=6 cclen=73 t=199s
[22:39:52] it=71428 colorings=33800 lazy-girth=62237 last: m=108 classes=6 cclen=75 t=201s
[22:39:55] it=72094 colorings=34000 lazy-girth=63121 last: m=108 classes=6 cclen=69 t=203s
[22:39:57] it=72689 colorings=34200 lazy-girth=63862 last: m=108 classes=6 cclen=75 t=205s
[22:39:58] it=72982 colorings=34400 lazy-girth=64028 last: m=90 classes=5 cclen=76 t=206s
[22:39:59] it=73308 colorings=34600 lazy-girth=64275 last: m=108 classes=6 cclen=74 t=207s
[22:40:00] it=73663 colorings=34800 lazy-girth=64559 last: m=108 classes=6 cclen=45 t=208s
[22:40:01] it=73991 colorings=35000 lazy-girth=64737 last: m=99 classes=6 cclen=74 t=209s
[22:40:02] it=74339 colorings=35200 lazy-girth=64939 last: m=108 classes=6 cclen=74 t=210s
[22:40:03] it=74696 colorings=35400 lazy-girth=65129 last: m=108 classes=6 cclen=73 t=211s
[22:40:04] it=75130 colorings=35600 lazy-girth=65433 last: m=108 classes=6 cclen=75 t=212s
[22:40:05] it=75471 colorings=35800 lazy-girth=65610 last: m=108 classes=6 cclen=74 t=213s
[22:40:06] it=75867 colorings=36000 lazy-girth=65845 last: m=108 classes=6 cclen=70 t=214s
[22:40:06] it=76190 colorings=36200 lazy-girth=65992 last: m=99 classes=6 cclen=75 t=215s
[22:40:08] it=76574 colorings=36400 lazy-girth=66238 last: m=99 classes=6 cclen=75 t=216s
[22:40:09] it=76927 colorings=36600 lazy-girth=66434 last: m=108 classes=6 cclen=74 t=217s
[22:40:09] it=77280 colorings=36800 lazy-girth=66627 last: m=108 classes=6 cclen=75 t=218s
[22:40:10] it=77639 colorings=37000 lazy-girth=66808 last: m=108 classes=6 cclen=74 t=219s
[22:40:11] it=77991 colorings=37200 lazy-girth=67000 last: m=108 classes=6 cclen=71 t=220s
[22:40:12] it=78326 colorings=37400 lazy-girth=67158 last: m=108 classes=6 cclen=71 t=221s
[22:40:14] it=78741 colorings=37600 lazy-girth=67410 last: m=108 classes=6 cclen=72 t=222s
[22:40:15] it=79122 colorings=37800 lazy-girth=67658 last: m=99 classes=6 cclen=75 t=224s
[22:40:17] it=79507 colorings=38000 lazy-girth=67849 last: m=99 classes=6 cclen=75 t=226s
[22:40:18] it=79857 colorings=38200 lazy-girth=67999 last: m=99 classes=6 cclen=74 t=227s
[22:40:19] it=80166 colorings=38400 lazy-girth=68108 last: m=99 classes=6 cclen=75 t=228s
[22:40:21] it=80442 colorings=38600 lazy-girth=68200 last: m=108 classes=6 cclen=75 t=229s
[22:40:22] it=80783 colorings=38800 lazy-girth=68439 last: m=108 classes=6 cclen=72 t=231s
[22:40:25] it=81263 colorings=39000 lazy-girth=68919 last: m=90 classes=5 cclen=76 t=233s
[22:40:26] it=81646 colorings=39200 lazy-girth=69198 last: m=108 classes=6 cclen=75 t=235s
[22:40:27] it=81963 colorings=39400 lazy-girth=69347 last: m=99 classes=6 cclen=75 t=236s
[22:40:28] it=82283 colorings=39600 lazy-girth=69503 last: m=108 classes=6 cclen=74 t=237s
[22:40:30] it=82581 colorings=39800 lazy-girth=69616 last: m=90 classes=5 cclen=76 t=238s
[22:40:31] it=82880 colorings=40000 lazy-girth=69753 last: m=99 classes=6 cclen=75 t=239s
[22:40:32] it=83193 colorings=40200 lazy-girth=69905 last: m=99 classes=6 cclen=75 t=240s
[22:40:33] it=83530 colorings=40400 lazy-girth=70092 last: m=99 classes=6 cclen=75 t=241s
[22:40:34] it=83912 colorings=40600 lazy-girth=70315 last: m=108 classes=6 cclen=74 t=243s
[22:40:35] it=84246 colorings=40800 lazy-girth=70475 last: m=108 classes=6 cclen=74 t=244s
[22:40:37] it=84660 colorings=41000 lazy-girth=70737 last: m=108 classes=6 cclen=75 t=245s
[22:40:38] it=85057 colorings=41200 lazy-girth=71006 last: m=99 classes=6 cclen=73 t=247s
[22:40:40] it=85694 colorings=41400 lazy-girth=71542 last: m=99 classes=6 cclen=75 t=249s
[22:40:41] it=85993 colorings=41600 lazy-girth=71670 last: m=99 classes=6 cclen=74 t=250s
[22:40:43] it=86417 colorings=41800 lazy-girth=72045 last: m=99 classes=6 cclen=74 t=252s
[22:40:44] it=86747 colorings=42000 lazy-girth=72210 last: m=99 classes=6 cclen=75 t=253s
[22:40:45] it=87009 colorings=42200 lazy-girth=72296 last: m=117 classes=7 cclen=73 t=254s
[22:40:47] it=87317 colorings=42400 lazy-girth=72438 last: m=99 classes=6 cclen=75 t=255s
[22:40:48] it=87614 colorings=42600 lazy-girth=72552 last: m=99 classes=6 cclen=75 t=257s
[22:40:49] it=87944 colorings=42800 lazy-girth=72700 last: m=99 classes=6 cclen=70 t=258s
[22:40:50] it=88268 colorings=43000 lazy-girth=72829 last: m=99 classes=6 cclen=75 t=259s
[22:40:52] it=88559 colorings=43200 lazy-girth=72947 last: m=117 classes=7 cclen=71 t=260s
[22:40:54] it=89010 colorings=43400 lazy-girth=73300 last: m=108 classes=6 cclen=73 t=262s
[22:40:55] it=89411 colorings=43600 lazy-girth=73538 last: m=108 classes=6 cclen=75 t=264s
[22:40:57] it=89756 colorings=43800 lazy-girth=73726 last: m=99 classes=6 cclen=73 t=265s
[22:40:58] it=90018 colorings=44000 lazy-girth=73791 last: m=117 classes=7 cclen=55 t=266s
[22:40:59] it=90265 colorings=44200 lazy-girth=73848 last: m=99 classes=6 cclen=73 t=267s
[22:41:00] it=90513 colorings=44400 lazy-girth=73901 last: m=117 classes=7 cclen=70 t=268s
[22:41:01] it=90796 colorings=44600 lazy-girth=74028 last: m=108 classes=6 cclen=73 t=270s
[22:41:03] it=91147 colorings=44800 lazy-girth=74235 last: m=117 classes=7 cclen=72 t=271s
[22:41:04] it=91451 colorings=45000 lazy-girth=74383 last: m=108 classes=6 cclen=74 t=273s
[22:41:05] it=91787 colorings=45200 lazy-girth=74577 last: m=117 classes=7 cclen=71 t=274s
[22:41:07] it=92148 colorings=45400 lazy-girth=74796 last: m=117 classes=7 cclen=69 t=276s
[22:41:10] it=92481 colorings=45600 lazy-girth=74973 last: m=108 classes=6 cclen=74 t=279s
[22:41:11] it=92776 colorings=45800 lazy-girth=75088 last: m=117 classes=7 cclen=64 t=280s
[22:41:13] it=93058 colorings=46000 lazy-girth=75206 last: m=108 classes=6 cclen=75 t=282s
[22:41:14] it=93371 colorings=46200 lazy-girth=75389 last: m=108 classes=6 cclen=75 t=283s
[22:41:16] it=93703 colorings=46400 lazy-girth=75587 last: m=117 classes=7 cclen=67 t=285s
[22:41:17] it=94064 colorings=46600 lazy-girth=75791 last: m=108 classes=6 cclen=74 t=286s
[22:41:19] it=94402 colorings=46800 lazy-girth=75953 last: m=99 classes=6 cclen=75 t=288s
[22:41:20] it=94743 colorings=47000 lazy-girth=76141 last: m=99 classes=6 cclen=75 t=289s
[22:41:22] it=95087 colorings=47200 lazy-girth=76317 last: m=117 classes=7 cclen=74 t=290s
[22:41:23] it=95437 colorings=47400 lazy-girth=76500 last: m=108 classes=6 cclen=75 t=292s
[22:41:25] it=95767 colorings=47600 lazy-girth=76662 last: m=99 classes=6 cclen=75 t=293s
[22:41:26] it=96102 colorings=47800 lazy-girth=76828 last: m=99 classes=6 cclen=75 t=295s
[22:41:28] it=96462 colorings=48000 lazy-girth=77023 last: m=99 classes=6 cclen=75 t=296s
[22:41:29] it=96755 colorings=48200 lazy-girth=77132 last: m=117 classes=7 cclen=73 t=298s
[22:41:30] it=97095 colorings=48400 lazy-girth=77331 last: m=99 classes=6 cclen=75 t=299s
[22:41:32] it=97416 colorings=48600 lazy-girth=77487 last: m=99 classes=6 cclen=75 t=301s
[22:41:33] it=97740 colorings=48800 lazy-girth=77657 last: m=99 classes=6 cclen=75 t=302s
[22:41:34] it=98029 colorings=49000 lazy-girth=77773 last: m=117 classes=7 cclen=67 t=303s
[22:41:35] it=98301 colorings=49200 lazy-girth=77856 last: m=99 classes=6 cclen=75 t=304s
[22:41:37] it=98573 colorings=49400 lazy-girth=77945 last: m=99 classes=6 cclen=75 t=305s
[22:41:38] it=98889 colorings=49600 lazy-girth=78087 last: m=99 classes=6 cclen=75 t=307s
[22:41:39] it=99189 colorings=49800 lazy-girth=78222 last: m=99 classes=6 cclen=75 t=308s
[22:41:40] it=99461 colorings=50000 lazy-girth=78308 last: m=117 classes=7 cclen=70 t=309s
[22:41:41] it=99718 colorings=50200 lazy-girth=78376 last: m=99 classes=6 cclen=75 t=310s
[22:41:42] it=100049 colorings=50400 lazy-girth=78551 last: m=108 classes=6 cclen=74 t=311s
[22:41:44] it=100335 colorings=50600 lazy-girth=78660 last: m=108 classes=6 cclen=75 t=312s
[22:41:45] it=100623 colorings=50800 lazy-girth=78780 last: m=117 classes=7 cclen=74 t=314s
[22:41:46] it=100956 colorings=51000 lazy-girth=78967 last: m=108 classes=6 cclen=75 t=315s
[22:41:48] it=101344 colorings=51200 lazy-girth=79230 last: m=99 classes=6 cclen=75 t=317s
[22:41:49] it=101625 colorings=51400 lazy-girth=79338 last: m=99 classes=6 cclen=74 t=318s
[22:41:51] it=101926 colorings=51600 lazy-girth=79473 last: m=117 classes=7 cclen=72 t=319s
[22:41:52] it=102224 colorings=51800 lazy-girth=79601 last: m=99 classes=6 cclen=75 t=321s
[22:41:53] it=102522 colorings=52000 lazy-girth=79721 last: m=99 classes=6 cclen=75 t=322s
[22:41:55] it=102819 colorings=52200 lazy-girth=79852 last: m=99 classes=6 cclen=74 t=323s
[22:41:56] it=103090 colorings=52400 lazy-girth=79936 last: m=99 classes=6 cclen=75 t=325s
[22:41:57] it=103397 colorings=52600 lazy-girth=80069 last: m=108 classes=6 cclen=75 t=326s
[22:41:59] it=103687 colorings=52800 lazy-girth=80174 last: m=99 classes=6 cclen=74 t=327s
[22:42:00] it=103994 colorings=53000 lazy-girth=80313 last: m=99 classes=6 cclen=75 t=329s
[22:42:01] it=104279 colorings=53200 lazy-girth=80420 last: m=99 classes=6 cclen=75 t=330s
[22:42:02] it=104546 colorings=53400 lazy-girth=80497 last: m=108 classes=6 cclen=75 t=331s
[22:42:03] it=104831 colorings=53600 lazy-girth=80615 last: m=99 classes=6 cclen=74 t=332s
[22:42:04] it=105119 colorings=53800 lazy-girth=80727 last: m=99 classes=6 cclen=75 t=333s
[22:42:05] it=105385 colorings=54000 lazy-girth=80804 last: m=99 classes=6 cclen=75 t=334s
[22:42:06] it=105667 colorings=54200 lazy-girth=80908 last: m=108 classes=6 cclen=66 t=335s
[22:42:08] it=105944 colorings=54400 lazy-girth=81005 last: m=117 classes=7 cclen=74 t=336s
[22:42:09] it=106188 colorings=54600 lazy-girth=81055 last: m=108 classes=6 cclen=75 t=337s
[22:42:10] it=106479 colorings=54800 lazy-girth=81164 last: m=108 classes=6 cclen=75 t=339s
[22:42:11] it=106768 colorings=55000 lazy-girth=81282 last: m=117 classes=7 cclen=70 t=340s
[22:42:12] it=107029 colorings=55200 lazy-girth=81354 last: m=99 classes=6 cclen=75 t=341s
[22:42:13] it=107307 colorings=55400 lazy-girth=81447 last: m=99 classes=6 cclen=75 t=342s
[22:42:14] it=107616 colorings=55600 lazy-girth=81574 last: m=99 classes=6 cclen=75 t=343s
[22:42:15] it=107921 colorings=55800 lazy-girth=81699 last: m=99 classes=6 cclen=75 t=344s
[22:42:17] it=108309 colorings=56000 lazy-girth=81887 last: m=99 classes=6 cclen=75 t=346s
[22:42:18] it=108591 colorings=56200 lazy-girth=81976 last: m=99 classes=6 cclen=75 t=347s
[22:42:19] it=108860 colorings=56400 lazy-girth=82066 last: m=99 classes=6 cclen=74 t=348s
[22:42:20] it=109115 colorings=56600 lazy-girth=82127 last: m=99 classes=6 cclen=75 t=349s
[22:42:21] it=109401 colorings=56800 lazy-girth=82231 last: m=99 classes=6 cclen=75 t=350s
[22:42:22] it=109658 colorings=57000 lazy-girth=82295 last: m=117 classes=7 cclen=67 t=351s
[22:42:23] it=109908 colorings=57200 lazy-girth=82358 last: m=99 classes=6 cclen=75 t=352s
[22:42:24] it=110192 colorings=57400 lazy-girth=82461 last: m=99 classes=6 cclen=75 t=353s
[22:42:25] it=110433 colorings=57600 lazy-girth=82504 last: m=99 classes=6 cclen=74 t=354s
[22:42:26] it=110660 colorings=57800 lazy-girth=82533 last: m=117 classes=7 cclen=74 t=355s
[22:42:27] it=110958 colorings=58000 lazy-girth=82642 last: m=99 classes=6 cclen=75 t=356s
[22:42:28] it=111234 colorings=58200 lazy-girth=82728 last: m=99 classes=6 cclen=75 t=357s
[22:42:30] it=111504 colorings=58400 lazy-girth=82812 last: m=99 classes=6 cclen=73 t=358s
[22:42:30] it=111733 colorings=58600 lazy-girth=82841 last: m=99 classes=6 cclen=75 t=359s
[22:42:31] it=111959 colorings=58800 lazy-girth=82867 last: m=117 classes=7 cclen=67 t=360s
[22:42:32] it=112198 colorings=59000 lazy-girth=82906 last: m=99 classes=6 cclen=74 t=361s
[22:42:33] it=112478 colorings=59200 lazy-girth=82986 last: m=99 classes=6 cclen=75 t=362s
[22:42:34] it=112742 colorings=59400 lazy-girth=83065 last: m=99 classes=6 cclen=75 t=363s
[22:42:35] it=112992 colorings=59600 lazy-girth=83126 last: m=99 classes=6 cclen=74 t=364s
[22:42:36] it=113274 colorings=59800 lazy-girth=83229 last: m=99 classes=6 cclen=74 t=365s
[22:42:38] it=113534 colorings=60000 lazy-girth=83299 last: m=99 classes=6 cclen=75 t=366s
[22:42:39] it=113811 colorings=60200 lazy-girth=83402 last: m=99 classes=6 cclen=75 t=368s
[22:42:41] it=114116 colorings=60400 lazy-girth=83528 last: m=117 classes=7 cclen=70 t=369s
[22:42:42] it=114422 colorings=60600 lazy-girth=83672 last: m=99 classes=6 cclen=75 t=371s
[22:42:43] it=114664 colorings=60800 lazy-girth=83717 last: m=99 classes=6 cclen=75 t=372s
[22:42:44] it=114907 colorings=61000 lazy-girth=83775 last: m=108 classes=6 cclen=75 t=373s
[22:42:46] it=115234 colorings=61200 lazy-girth=83947 last: m=117 classes=7 cclen=74 t=375s
[22:42:47] it=115497 colorings=61400 lazy-girth=84023 last: m=99 classes=6 cclen=74 t=376s
[22:42:48] it=115713 colorings=61600 lazy-girth=84045 last: m=117 classes=7 cclen=70 t=376s
[22:42:48] it=115937 colorings=61800 lazy-girth=84069 last: m=99 classes=6 cclen=75 t=377s
[22:42:49] it=116152 colorings=62000 lazy-girth=84084 last: m=99 classes=6 cclen=75 t=378s
[22:42:50] it=116410 colorings=62200 lazy-girth=84142 last: m=117 classes=7 cclen=71 t=379s
[22:42:51] it=116624 colorings=62400 lazy-girth=84156 last: m=99 classes=6 cclen=75 t=380s
[22:42:52] it=116824 colorings=62600 lazy-girth=84156 last: m=99 classes=6 cclen=75 t=380s
[22:42:52] it=117026 colorings=62800 lazy-girth=84158 last: m=99 classes=6 cclen=75 t=381s
[22:42:53] it=117251 colorings=63000 lazy-girth=84183 last: m=99 classes=6 cclen=75 t=382s
[22:42:54] it=117509 colorings=63200 lazy-girth=84246 last: m=117 classes=7 cclen=74 t=383s
[22:42:55] it=117739 colorings=63400 lazy-girth=84285 last: m=99 classes=6 cclen=75 t=384s
[22:42:56] it=117968 colorings=63600 lazy-girth=84327 last: m=99 classes=6 cclen=75 t=385s
[22:42:57] it=118225 colorings=63800 lazy-girth=84405 last: m=108 classes=6 cclen=74 t=386s
[22:42:59] it=118647 colorings=64000 lazy-girth=84701 last: m=108 classes=6 cclen=75 t=388s
[22:43:01] it=118957 colorings=64200 lazy-girth=84838 last: m=108 classes=6 cclen=75 t=390s
[22:43:03] it=119302 colorings=64400 lazy-girth=85034 last: m=108 classes=6 cclen=75 t=391s
[22:43:04] it=119577 colorings=64600 lazy-girth=85119 last: m=108 classes=6 cclen=75 t=393s
[22:43:05] it=119864 colorings=64800 lazy-girth=85227 last: m=99 classes=6 cclen=75 t=394s
[22:43:06] it=120132 colorings=65000 lazy-girth=85318 last: m=108 classes=6 cclen=68 t=395s
[22:43:08] it=120407 colorings=65200 lazy-girth=85414 last: m=108 classes=6 cclen=75 t=396s
[22:43:09] it=120673 colorings=65400 lazy-girth=85497 last: m=108 classes=6 cclen=75 t=398s
[22:43:10] it=120998 colorings=65600 lazy-girth=85654 last: m=117 classes=7 cclen=69 t=399s
[22:43:12] it=121254 colorings=65800 lazy-girth=85727 last: m=108 classes=6 cclen=75 t=400s
[22:43:13] it=121519 colorings=66000 lazy-girth=85816 last: m=117 classes=7 cclen=63 t=402s
[22:43:14] it=121726 colorings=66200 lazy-girth=85831 last: m=99 classes=6 cclen=75 t=403s
[22:43:15] it=121937 colorings=66400 lazy-girth=85848 last: m=99 classes=6 cclen=73 t=404s
[22:43:16] it=122219 colorings=66600 lazy-girth=85947 last: m=108 classes=6 cclen=75 t=405s
[22:43:18] it=122498 colorings=66800 lazy-girth=86038 last: m=108 classes=6 cclen=75 t=407s
[22:43:23] it=123200 colorings=67000 lazy-girth=87230 last: m=117 classes=7 cclen=71 t=411s
[22:43:29] it=124524 colorings=67200 lazy-girth=89530 last: m=99 classes=6 cclen=75 t=418s
[22:43:33] it=125514 colorings=67400 lazy-girth=90940 last: m=108 classes=7 cclen=74 t=422s
[22:43:35] it=126076 colorings=67600 lazy-girth=91512 last: m=117 classes=7 cclen=72 t=424s
[22:43:37] it=126522 colorings=67800 lazy-girth=91943 last: m=99 classes=6 cclen=75 t=426s
[22:43:39] it=126990 colorings=68000 lazy-girth=92317 last: m=99 classes=6 cclen=75 t=427s
[22:43:40] it=127362 colorings=68200 lazy-girth=92608 last: m=99 classes=6 cclen=74 t=429s
[22:43:42] it=127816 colorings=68400 lazy-girth=93022 last: m=99 classes=6 cclen=75 t=431s
[22:43:44] it=128198 colorings=68600 lazy-girth=93369 last: m=99 classes=6 cclen=75 t=433s
[22:43:45] it=128576 colorings=68800 lazy-girth=93675 last: m=99 classes=6 cclen=75 t=434s
[22:43:47] it=128976 colorings=69000 lazy-girth=93980 last: m=99 classes=6 cclen=74 t=436s
[22:43:49] it=129333 colorings=69200 lazy-girth=94253 last: m=117 classes=7 cclen=74 t=437s
[22:43:50] it=129687 colorings=69400 lazy-girth=94491 last: m=99 classes=6 cclen=75 t=439s
[22:43:52] it=130038 colorings=69600 lazy-girth=94720 last: m=117 classes=7 cclen=68 t=440s
[22:43:53] it=130370 colorings=69800 lazy-girth=94932 last: m=117 classes=7 cclen=74 t=442s
[22:43:55] it=130749 colorings=70000 lazy-girth=95205 last: m=99 classes=6 cclen=75 t=444s
[22:43:57] it=131087 colorings=70200 lazy-girth=95448 last: m=117 classes=7 cclen=72 t=446s
[22:43:59] it=131560 colorings=70400 lazy-girth=95861 last: m=117 classes=7 cclen=74 t=448s
[22:44:01] it=132045 colorings=70600 lazy-girth=96252 last: m=117 classes=7 cclen=71 t=450s
[22:44:03] it=132450 colorings=70800 lazy-girth=96541 last: m=99 classes=6 cclen=75 t=452s
[22:44:05] it=132893 colorings=71000 lazy-girth=96938 last: m=99 classes=6 cclen=75 t=453s
[22:44:07] it=133340 colorings=71200 lazy-girth=97331 last: m=117 classes=7 cclen=72 t=455s
[22:44:08] it=133707 colorings=71400 lazy-girth=97598 last: m=99 classes=6 cclen=75 t=457s
[22:44:10] it=134096 colorings=71600 lazy-girth=97888 last: m=99 classes=6 cclen=75 t=459s
[22:44:12] it=134482 colorings=71800 lazy-girth=98170 last: m=99 classes=6 cclen=75 t=460s
[22:44:14] it=134907 colorings=72000 lazy-girth=98470 last: m=117 classes=7 cclen=74 t=462s
[22:44:16] it=135520 colorings=72200 lazy-girth=99115 last: m=99 classes=6 cclen=74 t=465s
[22:44:18] it=135971 colorings=72400 lazy-girth=99468 last: m=117 classes=7 cclen=73 t=467s
[22:44:20] it=136305 colorings=72600 lazy-girth=99636 last: m=117 classes=7 cclen=66 t=469s
[22:44:22] it=136759 colorings=72800 lazy-girth=99974 last: m=99 classes=6 cclen=75 t=471s
[22:44:24] it=137245 colorings=73000 lazy-girth=100396 last: m=117 classes=7 cclen=66 t=473s
[22:44:27] it=137836 colorings=73200 lazy-girth=101021 last: m=117 classes=7 cclen=73 t=476s
[22:44:30] it=138385 colorings=73400 lazy-girth=101489 last: m=99 classes=6 cclen=75 t=478s
[22:44:31] it=138754 colorings=73600 lazy-girth=101690 last: m=99 classes=6 cclen=73 t=480s
[22:44:32] it=139057 colorings=73800 lazy-girth=101806 last: m=99 classes=6 cclen=73 t=481s
[22:44:34] it=139413 colorings=74000 lazy-girth=101995 last: m=99 classes=6 cclen=73 t=483s
[22:44:36] it=139809 colorings=74200 lazy-girth=102241 last: m=99 classes=6 cclen=74 t=484s
[22:44:38] it=140219 colorings=74400 lazy-girth=102535 last: m=117 classes=7 cclen=74 t=486s
[22:44:40] it=140768 colorings=74600 lazy-girth=103188 last: m=99 classes=6 cclen=75 t=489s
[22:44:42] it=141204 colorings=74800 lazy-girth=103548 last: m=117 classes=7 cclen=74 t=491s
[22:44:44] it=141619 colorings=75000 lazy-girth=103916 last: m=99 classes=6 cclen=75 t=493s
[22:44:46] it=142058 colorings=75200 lazy-girth=104319 last: m=99 classes=6 cclen=75 t=495s
[22:44:48] it=142442 colorings=75400 lazy-girth=104624 last: m=117 classes=7 cclen=73 t=496s
[22:44:50] it=142913 colorings=75600 lazy-girth=105096 last: m=99 classes=6 cclen=75 t=499s
[22:44:53] it=143483 colorings=75800 lazy-girth=105732 last: m=117 classes=7 cclen=74 t=501s
[22:44:54] it=143876 colorings=76000 lazy-girth=106022 last: m=99 classes=6 cclen=75 t=503s
[22:44:56] it=144245 colorings=76200 lazy-girth=106239 last: m=99 classes=6 cclen=75 t=504s
[22:44:57] it=144559 colorings=76400 lazy-girth=106383 last: m=117 classes=7 cclen=74 t=506s
[22:44:59] it=144994 colorings=76600 lazy-girth=106768 last: m=117 classes=7 cclen=73 t=508s
[22:45:00] it=145338 colorings=76800 lazy-girth=106960 last: m=99 classes=6 cclen=75 t=509s
[22:45:01] it=145649 colorings=77000 lazy-girth=107088 last: m=99 classes=6 cclen=75 t=510s
[22:45:03] it=146011 colorings=77200 lazy-girth=107368 last: m=117 classes=7 cclen=71 t=512s
[22:45:05] it=146435 colorings=77400 lazy-girth=107772 last: m=117 classes=7 cclen=72 t=514s
[22:45:07] it=146883 colorings=77600 lazy-girth=108211 last: m=99 classes=6 cclen=75 t=516s
[22:45:08] it=147163 colorings=77800 lazy-girth=108331 last: m=99 classes=6 cclen=75 t=517s
[22:45:10] it=147522 colorings=78000 lazy-girth=108547 last: m=117 classes=7 cclen=74 t=519s
[22:45:12] it=147935 colorings=78200 lazy-girth=108846 last: m=99 classes=6 cclen=75 t=520s
[22:45:17] it=148247 colorings=78400 lazy-girth=108983 last: m=117 classes=7 cclen=73 t=526s
[22:45:19] it=148551 colorings=78600 lazy-girth=109133 last: m=117 classes=7 cclen=64 t=527s
[22:45:21] it=149092 colorings=78800 lazy-girth=109672 last: m=117 classes=7 cclen=71 t=530s
[22:45:25] it=149663 colorings=79000 lazy-girth=110219 last: m=99 classes=6 cclen=71 t=533s
[22:45:26] it=150091 colorings=79200 lazy-girth=110583 last: m=99 classes=6 cclen=74 t=535s
[22:45:29] it=150562 colorings=79400 lazy-girth=110999 last: m=117 classes=7 cclen=74 t=538s
[22:45:31] it=150975 colorings=79600 lazy-girth=111341 last: m=99 classes=6 cclen=75 t=539s
[22:45:32] it=151309 colorings=79800 lazy-girth=111538 last: m=99 classes=6 cclen=75 t=541s
[22:45:34] it=151710 colorings=80000 lazy-girth=111828 last: m=117 classes=7 cclen=74 t=543s
[22:45:37] it=152255 colorings=80200 lazy-girth=112443 last: m=99 classes=6 cclen=74 t=546s
[22:45:39] it=152719 colorings=80400 lazy-girth=112862 last: m=117 classes=7 cclen=74 t=548s
[22:45:41] it=153116 colorings=80600 lazy-girth=113227 last: m=117 classes=7 cclen=73 t=550s
[22:45:44] it=153710 colorings=80800 lazy-girth=113958 last: m=99 classes=6 cclen=75 t=553s
[22:45:46] it=154017 colorings=81000 lazy-girth=114073 last: m=99 classes=6 cclen=75 t=555s
[22:45:47] it=154344 colorings=81200 lazy-girth=114280 last: m=117 classes=7 cclen=70 t=556s
[22:45:49] it=154816 colorings=81400 lazy-girth=114697 last: m=99 classes=6 cclen=75 t=558s
[22:45:51] it=155158 colorings=81600 lazy-girth=114901 last: m=99 classes=6 cclen=72 t=560s
[22:45:54] it=155782 colorings=81800 lazy-girth=115555 last: m=117 classes=7 cclen=55 t=563s
[22:45:55] it=156087 colorings=82000 lazy-girth=115672 last: m=99 classes=6 cclen=75 t=564s
[22:45:57] it=156468 colorings=82200 lazy-girth=116000 last: m=117 classes=7 cclen=72 t=566s
[22:45:59] it=156874 colorings=82400 lazy-girth=116323 last: m=117 classes=7 cclen=71 t=568s
[22:46:00] it=157259 colorings=82600 lazy-girth=116645 last: m=117 classes=7 cclen=67 t=569s
[22:46:02] it=157636 colorings=82800 lazy-girth=116932 last: m=117 classes=7 cclen=74 t=571s
[22:46:05] it=158202 colorings=83000 lazy-girth=117519 last: m=99 classes=6 cclen=75 t=573s
[22:46:06] it=158636 colorings=83200 lazy-girth=117872 last: m=99 classes=6 cclen=75 t=575s
[22:46:08] it=159103 colorings=83400 lazy-girth=118284 last: m=99 classes=6 cclen=75 t=577s
[22:46:09] it=159482 colorings=83600 lazy-girth=118600 last: m=117 classes=7 cclen=74 t=578s
[22:46:11] it=159825 colorings=83800 lazy-girth=118787 last: m=99 classes=6 cclen=74 t=579s
[22:46:13] it=160377 colorings=84000 lazy-girth=119306 last: m=99 classes=6 cclen=75 t=582s
[22:46:14] it=160760 colorings=84200 lazy-girth=119592 last: m=99 classes=6 cclen=75 t=583s
[22:46:15] it=161093 colorings=84400 lazy-girth=119783 last: m=99 classes=6 cclen=75 t=584s
[22:46:17] it=161447 colorings=84600 lazy-girth=120032 last: m=99 classes=6 cclen=73 t=586s
[22:46:19] it=161898 colorings=84800 lazy-girth=120459 last: m=117 classes=7 cclen=74 t=588s
[22:46:20] it=162293 colorings=85000 lazy-girth=120751 last: m=99 classes=6 cclen=75 t=589s
[22:46:21] it=162590 colorings=85200 lazy-girth=120873 last: m=99 classes=6 cclen=74 t=590s
[22:46:23] it=162961 colorings=85400 lazy-girth=121114 last: m=99 classes=6 cclen=75 t=591s
[22:46:25] it=163433 colorings=85600 lazy-girth=121494 last: m=117 classes=7 cclen=74 t=593s
[22:46:27] it=164002 colorings=85800 lazy-girth=122037 last: m=117 classes=7 cclen=74 t=596s
[22:46:29] it=164610 colorings=86000 lazy-girth=122649 last: m=99 classes=6 cclen=75 t=598s
[22:46:32] it=165150 colorings=86200 lazy-girth=123143 last: m=99 classes=6 cclen=75 t=601s
[22:46:34] it=165600 colorings=86400 lazy-girth=123559 last: m=117 classes=7 cclen=74 t=602s
[22:46:36] it=166135 colorings=86600 lazy-girth=124223 last: m=117 classes=7 cclen=73 t=605s
[22:46:38] it=166709 colorings=86800 lazy-girth=124815 last: m=99 classes=6 cclen=75 t=607s
[22:46:39] it=167032 colorings=87000 lazy-girth=124941 last: m=99 classes=6 cclen=75 t=608s
[22:46:41] it=167556 colorings=87200 lazy-girth=125439 last: m=99 classes=6 cclen=75 t=610s
[22:46:43] it=168129 colorings=87400 lazy-girth=126006 last: m=99 classes=6 cclen=75 t=612s
[22:46:45] it=168572 colorings=87600 lazy-girth=126346 last: m=117 classes=7 cclen=73 t=614s
[22:46:47] it=168997 colorings=87800 lazy-girth=126689 last: m=117 classes=7 cclen=73 t=615s
[22:46:48] it=169378 colorings=88000 lazy-girth=126950 last: m=99 classes=6 cclen=74 t=617s
[22:46:49] it=169738 colorings=88200 lazy-girth=127173 last: m=99 classes=6 cclen=75 t=618s
[22:46:51] it=170089 colorings=88400 lazy-girth=127408 last: m=99 classes=6 cclen=75 t=619s
[22:46:52] it=170483 colorings=88600 lazy-girth=127667 last: m=99 classes=6 cclen=75 t=621s
[22:46:54] it=170816 colorings=88800 lazy-girth=127850 last: m=117 classes=7 cclen=72 t=623s
[22:46:56] it=171347 colorings=89000 lazy-girth=128366 last: m=117 classes=7 cclen=74 t=625s
[22:46:57] it=171718 colorings=89200 lazy-girth=128612 last: m=99 classes=6 cclen=72 t=626s
[22:46:58] it=172011 colorings=89400 lazy-girth=128751 last: m=99 classes=6 cclen=73 t=627s
[22:47:00] it=172412 colorings=89600 lazy-girth=129025 last: m=99 classes=6 cclen=75 t=629s
[22:47:01] it=172904 colorings=89800 lazy-girth=129408 last: m=117 classes=7 cclen=71 t=630s
[22:47:03] it=173319 colorings=90000 lazy-girth=129722 last: m=99 classes=6 cclen=75 t=632s
[22:47:05] it=173631 colorings=90200 lazy-girth=129886 last: m=117 classes=7 cclen=74 t=633s
[22:47:06] it=173912 colorings=90400 lazy-girth=129998 last: m=99 classes=6 cclen=75 t=634s
[22:47:07] it=174218 colorings=90600 lazy-girth=130125 last: m=99 classes=6 cclen=75 t=635s
[22:47:08] it=174599 colorings=90800 lazy-girth=130366 last: m=117 classes=7 cclen=73 t=637s
[22:47:11] it=175110 colorings=91000 lazy-girth=130820 last: m=99 classes=6 cclen=75 t=640s
[22:47:13] it=175496 colorings=91200 lazy-girth=131105 last: m=117 classes=7 cclen=73 t=642s
[22:47:15] it=175944 colorings=91400 lazy-girth=131486 last: m=117 classes=7 cclen=71 t=644s
[22:47:17] it=176277 colorings=91600 lazy-girth=131663 last: m=117 classes=7 cclen=72 t=645s
[22:47:18] it=176668 colorings=91800 lazy-girth=131978 last: m=99 classes=6 cclen=75 t=647s
[22:47:20] it=177124 colorings=92000 lazy-girth=132348 last: m=117 classes=7 cclen=74 t=649s
[22:47:22] it=177500 colorings=92200 lazy-girth=132595 last: m=99 classes=6 cclen=75 t=651s
[22:47:26] it=177874 colorings=92400 lazy-girth=132836 last: m=99 classes=6 cclen=73 t=654s
[22:47:28] it=178244 colorings=92600 lazy-girth=133091 last: m=99 classes=6 cclen=75 t=657s
[22:47:33] it=178688 colorings=92800 lazy-girth=133435 last: m=99 classes=6 cclen=75 t=661s
[22:47:34] it=179013 colorings=93000 lazy-girth=133675 last: m=99 classes=6 cclen=75 t=663s
[22:47:35] it=179311 colorings=93200 lazy-girth=133799 last: m=117 classes=7 cclen=68 t=664s
[22:47:36] it=179698 colorings=93400 lazy-girth=134049 last: m=117 classes=7 cclen=74 t=665s
[22:47:40] it=180019 colorings=93600 lazy-girth=134205 last: m=108 classes=7 cclen=73 t=668s
[22:47:44] it=180464 colorings=93800 lazy-girth=134538 last: m=99 classes=6 cclen=75 t=673s
[22:47:47] it=180950 colorings=94000 lazy-girth=134985 last: m=99 classes=6 cclen=72 t=675s
[22:47:48] it=181396 colorings=94200 lazy-girth=135318 last: m=117 classes=7 cclen=72 t=677s
[22:47:50] it=181840 colorings=94400 lazy-girth=135638 last: m=99 classes=6 cclen=75 t=679s
[22:47:52] it=182274 colorings=94600 lazy-girth=135940 last: m=117 classes=7 cclen=73 t=681s
[22:47:54] it=182613 colorings=94800 lazy-girth=136133 last: m=99 classes=6 cclen=75 t=683s
[22:47:57] it=182999 colorings=95000 lazy-girth=136383 last: m=99 classes=6 cclen=75 t=686s
[22:47:59] it=183336 colorings=95200 lazy-girth=136547 last: m=99 classes=6 cclen=75 t=688s
[22:48:01] it=183795 colorings=95400 lazy-girth=136944 last: m=99 classes=6 cclen=75 t=690s
[22:48:03] it=184213 colorings=95600 lazy-girth=137308 last: m=117 classes=7 cclen=73 t=692s
[22:48:04] it=184586 colorings=95800 lazy-girth=137572 last: m=117 classes=7 cclen=73 t=693s
[22:48:07] it=185158 colorings=96000 lazy-girth=138147 last: m=99 classes=6 cclen=75 t=696s
[22:48:09] it=185525 colorings=96200 lazy-girth=138361 last: m=99 classes=6 cclen=74 t=698s
[22:48:11] it=185857 colorings=96400 lazy-girth=138524 last: m=99 classes=6 cclen=75 t=700s
[22:48:12] it=186303 colorings=96600 lazy-girth=138869 last: m=117 classes=7 cclen=73 t=701s
[22:48:14] it=186754 colorings=96800 lazy-girth=139216 last: m=117 classes=7 cclen=70 t=703s
[22:48:15] it=187039 colorings=97000 lazy-girth=139319 last: m=99 classes=6 cclen=75 t=704s
[22:48:17] it=187428 colorings=97200 lazy-girth=139556 last: m=99 classes=6 cclen=75 t=705s
[22:48:18] it=187758 colorings=97400 lazy-girth=139762 last: m=117 classes=7 cclen=74 t=707s
[22:48:20] it=188091 colorings=97600 lazy-girth=139968 last: m=117 classes=7 cclen=70 t=709s
[22:48:21] it=188420 colorings=97800 lazy-girth=140142 last: m=117 classes=7 cclen=74 t=710s
[22:48:23] it=188811 colorings=98000 lazy-girth=140401 last: m=99 classes=6 cclen=75 t=712s
[22:48:24] it=189084 colorings=98200 lazy-girth=140482 last: m=99 classes=6 cclen=75 t=713s
[22:48:25] it=189341 colorings=98400 lazy-girth=140539 last: m=99 classes=6 cclen=73 t=714s
[22:48:26] it=189607 colorings=98600 lazy-girth=140626 last: m=99 classes=6 cclen=75 t=714s
[22:48:27] it=189913 colorings=98800 lazy-girth=140781 last: m=99 classes=6 cclen=75 t=716s
[22:48:28] it=190191 colorings=99000 lazy-girth=140893 last: m=99 classes=6 cclen=72 t=717s
[22:48:29] it=190500 colorings=99200 lazy-girth=141040 last: m=99 classes=6 cclen=74 t=718s
[22:48:30] it=190791 colorings=99400 lazy-girth=141172 last: m=117 classes=7 cclen=68 t=719s
[22:48:31] it=191084 colorings=99600 lazy-girth=141317 last: m=99 classes=6 cclen=72 t=720s
[22:48:32] it=191390 colorings=99800 lazy-girth=141463 last: m=99 classes=6 cclen=75 t=721s
[22:48:34] it=191670 colorings=100000 lazy-girth=141578 last: m=117 classes=7 cclen=73 t=722s
[22:48:35] it=191952 colorings=100200 lazy-girth=141708 last: m=117 classes=7 cclen=74 t=724s
[22:48:36] it=192233 colorings=100400 lazy-girth=141834 last: m=99 classes=6 cclen=74 t=725s
[22:48:37] it=192492 colorings=100600 lazy-girth=141921 last: m=99 classes=6 cclen=74 t=726s
[22:48:39] it=192830 colorings=100800 lazy-girth=142114 last: m=99 classes=6 cclen=75 t=727s
[22:48:41] it=193296 colorings=101000 lazy-girth=142510 last: m=117 classes=7 cclen=73 t=730s
[22:48:42] it=193662 colorings=101200 lazy-girth=142725 last: m=99 classes=6 cclen=75 t=731s
[22:48:44] it=194107 colorings=101400 lazy-girth=143125 last: m=117 classes=7 cclen=56 t=733s
[22:48:47] it=194617 colorings=101600 lazy-girth=143541 last: m=99 classes=6 cclen=75 t=735s
[22:48:48] it=195028 colorings=101800 lazy-girth=143855 last: m=99 classes=6 cclen=75 t=737s
[22:48:50] it=195460 colorings=102000 lazy-girth=144207 last: m=99 classes=6 cclen=75 t=739s
[22:48:52] it=195809 colorings=102200 lazy-girth=144410 last: m=99 classes=6 cclen=70 t=740s
[22:48:53] it=196072 colorings=102400 lazy-girth=144490 last: m=117 classes=7 cclen=68 t=741s
[22:48:54] it=196447 colorings=102600 lazy-girth=144733 last: m=99 classes=6 cclen=75 t=743s
[22:48:56] it=196807 colorings=102800 lazy-girth=144926 last: m=117 classes=7 cclen=64 t=745s
[22:48:57] it=197159 colorings=103000 lazy-girth=145116 last: m=99 classes=6 cclen=75 t=746s
[22:48:59] it=197480 colorings=103200 lazy-girth=145273 last: m=99 classes=6 cclen=75 t=747s
[22:49:00] it=197847 colorings=103400 lazy-girth=145511 last: m=99 classes=6 cclen=75 t=749s
[22:49:02] it=198169 colorings=103600 lazy-girth=145702 last: m=99 classes=6 cclen=74 t=750s
[22:49:03] it=198489 colorings=103800 lazy-girth=145897 last: m=99 classes=6 cclen=75 t=752s
[22:49:05] it=198914 colorings=104000 lazy-girth=146221 last: m=117 classes=7 cclen=74 t=754s
[22:49:07] it=199309 colorings=104200 lazy-girth=146496 last: m=117 classes=7 cclen=61 t=756s
[22:49:09] it=199706 colorings=104400 lazy-girth=146770 last: m=99 classes=6 cclen=72 t=757s
[22:49:11] it=200129 colorings=104600 lazy-girth=147066 last: m=99 classes=6 cclen=75 t=760s
[22:49:13] it=200594 colorings=104800 lazy-girth=147471 last: m=117 classes=7 cclen=74 t=762s
[22:49:15] it=200980 colorings=105000 lazy-girth=147767 last: m=117 classes=7 cclen=73 t=763s
[22:49:16] it=201369 colorings=105200 lazy-girth=148022 last: m=117 classes=7 cclen=74 t=765s
[22:49:19] it=202006 colorings=105400 lazy-girth=148623 last: m=99 classes=6 cclen=75 t=768s
[22:49:20] it=202313 colorings=105600 lazy-girth=148786 last: m=117 classes=7 cclen=71 t=769s
[22:49:21] it=202563 colorings=105800 lazy-girth=148842 last: m=117 classes=7 cclen=74 t=770s
[22:49:23] it=203069 colorings=106000 lazy-girth=149190 last: m=117 classes=7 cclen=69 t=771s
[22:49:24] it=203528 colorings=106200 lazy-girth=149562 last: m=117 classes=7 cclen=72 t=773s
[22:49:26] it=203903 colorings=106400 lazy-girth=149793 last: m=99 classes=6 cclen=74 t=775s
[22:49:27] it=204199 colorings=106600 lazy-girth=149912 last: m=117 classes=7 cclen=58 t=776s
[22:49:29] it=204615 colorings=106800 lazy-girth=150231 last: m=117 classes=7 cclen=59 t=778s
[22:49:31] it=205024 colorings=107000 lazy-girth=150536 last: m=99 classes=6 cclen=75 t=780s
[22:49:32] it=205328 colorings=107200 lazy-girth=150679 last: m=99 classes=6 cclen=75 t=781s
[22:49:34] it=205751 colorings=107400 lazy-girth=151007 last: m=99 classes=6 cclen=75 t=783s
[22:49:37] it=206309 colorings=107600 lazy-girth=151541 last: m=117 classes=7 cclen=73 t=785s
[22:49:39] it=206743 colorings=107800 lazy-girth=151836 last: m=117 classes=7 cclen=74 t=788s
[22:49:40] it=207037 colorings=108000 lazy-girth=151938 last: m=99 classes=6 cclen=75 t=789s
[22:49:43] it=207540 colorings=108200 lazy-girth=152350 last: m=117 classes=7 cclen=72 t=792s
[22:49:45] it=207967 colorings=108400 lazy-girth=152650 last: m=99 classes=6 cclen=75 t=794s
[22:49:47] it=208527 colorings=108600 lazy-girth=153164 last: m=117 classes=7 cclen=74 t=796s
[22:49:49] it=208998 colorings=108800 lazy-girth=153533 last: m=99 classes=6 cclen=75 t=798s
[22:49:50] it=209259 colorings=109000 lazy-girth=153609 last: m=99 classes=6 cclen=75 t=798s
[22:49:50] it=209530 colorings=109200 lazy-girth=153697 last: m=99 classes=6 cclen=74 t=799s
[22:49:52] it=210020 colorings=109400 lazy-girth=154090 last: m=99 classes=6 cclen=75 t=801s
[22:49:53] it=210356 colorings=109600 lazy-girth=154253 last: m=117 classes=7 cclen=74 t=802s
[22:49:55] it=210629 colorings=109800 lazy-girth=154361 last: m=117 classes=7 cclen=74 t=804s
[22:49:56] it=210934 colorings=110000 lazy-girth=154490 last: m=117 classes=7 cclen=74 t=805s
[22:49:58] it=211285 colorings=110200 lazy-girth=154704 last: m=117 classes=7 cclen=71 t=807s
[22:49:59] it=211659 colorings=110400 lazy-girth=154895 last: m=99 classes=6 cclen=74 t=808s
[22:50:01] it=211978 colorings=110600 lazy-girth=155021 last: m=99 classes=6 cclen=75 t=809s
[22:50:01] it=212246 colorings=110800 lazy-girth=155110 last: m=117 classes=7 cclen=73 t=810s
[22:50:02] it=212520 colorings=111000 lazy-girth=155185 last: m=99 classes=6 cclen=75 t=811s
[22:50:04] it=212820 colorings=111200 lazy-girth=155320 last: m=117 classes=7 cclen=73 t=813s
[22:50:05] it=213096 colorings=111400 lazy-girth=155418 last: m=99 classes=6 cclen=75 t=814s
[22:50:06] it=213375 colorings=111600 lazy-girth=155499 last: m=99 classes=6 cclen=75 t=815s
[22:50:07] it=213589 colorings=111800 lazy-girth=155513 last: m=99 classes=6 cclen=75 t=816s
[22:50:08] it=213801 colorings=112000 lazy-girth=155526 last: m=99 classes=6 cclen=75 t=817s
[22:50:09] it=214092 colorings=112200 lazy-girth=155617 last: m=99 classes=6 cclen=75 t=818s
[22:50:10] it=214315 colorings=112400 lazy-girth=155640 last: m=99 classes=6 cclen=75 t=819s
[22:50:11] it=214588 colorings=112600 lazy-girth=155713 last: m=99 classes=6 cclen=74 t=820s
[22:50:13] it=214874 colorings=112800 lazy-girth=155826 last: m=99 classes=6 cclen=75 t=822s
[22:50:14] it=215190 colorings=113000 lazy-girth=155961 last: m=99 classes=6 cclen=75 t=823s
[22:50:15] it=215487 colorings=113200 lazy-girth=156082 last: m=117 classes=7 cclen=74 t=824s
[22:50:17] it=215820 colorings=113400 lazy-girth=156242 last: m=99 classes=6 cclen=75 t=826s
[22:50:18] it=216116 colorings=113600 lazy-girth=156384 last: m=99 classes=6 cclen=75 t=827s
[22:50:36] it=216491 colorings=113800 lazy-girth=156618 last: m=99 classes=6 cclen=75 t=845s
[22:50:38] it=216757 colorings=114000 lazy-girth=156689 last: m=99 classes=6 cclen=75 t=846s
[22:50:41] it=217198 colorings=114200 lazy-girth=157023 last: m=99 classes=6 cclen=75 t=849s
[22:50:41] it=217434 colorings=114400 lazy-girth=157065 last: m=99 classes=6 cclen=74 t=850s
[22:50:43] it=217654 colorings=114600 lazy-girth=157085 last: m=99 classes=6 cclen=74 t=851s
[22:50:43] it=217861 colorings=114800 lazy-girth=157092 last: m=99 classes=6 cclen=74 t=852s
[22:50:44] it=218071 colorings=115000 lazy-girth=157102 last: m=99 classes=6 cclen=74 t=853s
[22:50:45] it=218283 colorings=115200 lazy-girth=157114 last: m=99 classes=6 cclen=75 t=854s
[22:50:46] it=218525 colorings=115400 lazy-girth=157156 last: m=99 classes=6 cclen=75 t=855s
[22:50:48] it=218785 colorings=115600 lazy-girth=157216 last: m=99 classes=6 cclen=74 t=857s
[22:50:50] it=219355 colorings=115800 lazy-girth=157771 last: m=117 classes=7 cclen=74 t=859s
[22:50:53] it=219997 colorings=116000 lazy-girth=158421 last: m=117 classes=7 cclen=73 t=862s
[22:50:56] it=220707 colorings=116200 lazy-girth=159180 last: m=117 classes=7 cclen=74 t=864s
[22:50:58] it=221347 colorings=116400 lazy-girth=159856 last: m=99 classes=6 cclen=75 t=867s
[22:51:01] it=221867 colorings=116600 lazy-girth=160318 last: m=99 classes=6 cclen=75 t=870s
[22:51:03] it=222326 colorings=116800 lazy-girth=160755 last: m=117 classes=7 cclen=72 t=871s
[22:51:04] it=222788 colorings=117000 lazy-girth=161136 last: m=99 classes=6 cclen=75 t=873s
[22:51:06] it=223304 colorings=117200 lazy-girth=161495 last: m=99 classes=6 cclen=75 t=875s
[22:51:07] it=223538 colorings=117400 lazy-girth=161529 last: m=99 classes=6 cclen=75 t=875s
[22:51:07] it=223783 colorings=117600 lazy-girth=161574 last: m=99 classes=6 cclen=75 t=876s
[22:51:08] it=224029 colorings=117800 lazy-girth=161620 last: m=99 classes=6 cclen=75 t=877s
[22:51:09] it=224259 colorings=118000 lazy-girth=161650 last: m=99 classes=6 cclen=75 t=878s
[22:51:10] it=224484 colorings=118200 lazy-girth=161675 last: m=99 classes=6 cclen=75 t=879s
[22:51:11] it=224684 colorings=118400 lazy-girth=161675 last: m=99 classes=6 cclen=75 t=879s
[22:51:13] it=225319 colorings=118600 lazy-girth=162218 last: m=117 classes=7 cclen=74 t=882s
[22:51:18] it=226104 colorings=118800 lazy-girth=163073 last: m=99 classes=6 cclen=75 t=886s
[22:51:19] it=226483 colorings=119000 lazy-girth=163301 last: m=99 classes=6 cclen=74 t=888s
[22:51:21] it=226775 colorings=119200 lazy-girth=163428 last: m=99 classes=6 cclen=75 t=889s
[22:51:22] it=227059 colorings=119400 lazy-girth=163543 last: m=99 classes=6 cclen=73 t=890s
[22:51:23] it=227511 colorings=119600 lazy-girth=163872 last: m=99 classes=6 cclen=75 t=892s
[22:51:25] it=227924 colorings=119800 lazy-girth=164184 last: m=117 classes=7 cclen=66 t=894s
[22:51:27] it=228411 colorings=120000 lazy-girth=164587 last: m=99 classes=6 cclen=75 t=896s
[22:51:29] it=228847 colorings=120200 lazy-girth=164908 last: m=99 classes=6 cclen=75 t=898s
[22:51:31] it=229238 colorings=120400 lazy-girth=165144 last: m=99 classes=6 cclen=75 t=900s
[22:51:33] it=229596 colorings=120600 lazy-girth=165346 last: m=99 classes=6 cclen=75 t=902s
[22:51:35] it=230008 colorings=120800 lazy-girth=165652 last: m=99 classes=6 cclen=75 t=904s
[22:51:37] it=230388 colorings=121000 lazy-girth=165886 last: m=99 classes=6 cclen=75 t=906s
[22:51:39] it=230841 colorings=121200 lazy-girth=166225 last: m=117 classes=7 cclen=71 t=908s
[22:51:41] it=231247 colorings=121400 lazy-girth=166488 last: m=99 classes=6 cclen=73 t=910s
[22:51:43] it=231544 colorings=121600 lazy-girth=166618 last: m=117 classes=7 cclen=71 t=911s
[22:51:44] it=231852 colorings=121800 lazy-girth=166767 last: m=99 classes=6 cclen=75 t=913s
[22:51:46] it=232208 colorings=122000 lazy-girth=166967 last: m=99 classes=6 cclen=75 t=915s
[22:51:48] it=232606 colorings=122200 lazy-girth=167213 last: m=99 classes=6 cclen=75 t=917s
[22:51:49] it=232905 colorings=122400 lazy-girth=167390 last: m=117 classes=7 cclen=72 t=918s
[22:51:51] it=233420 colorings=122600 lazy-girth=167769 last: m=99 classes=6 cclen=73 t=920s
[22:51:53] it=234017 colorings=122800 lazy-girth=168308 last: m=99 classes=6 cclen=75 t=922s
[22:51:55] it=234461 colorings=123000 lazy-girth=168579 last: m=99 classes=6 cclen=75 t=924s
[22:51:56] it=234702 colorings=123200 lazy-girth=168620 last: m=99 classes=6 cclen=75 t=925s
[22:51:56] it=234928 colorings=123400 lazy-girth=168646 last: m=99 classes=6 cclen=75 t=925s
[22:51:57] it=235157 colorings=123600 lazy-girth=168675 last: m=99 classes=6 cclen=75 t=926s
[22:51:58] it=235382 colorings=123800 lazy-girth=168700 last: m=99 classes=6 cclen=75 t=927s
[22:51:59] it=235621 colorings=124000 lazy-girth=168753 last: m=99 classes=6 cclen=75 t=927s
[22:52:01] it=236124 colorings=124200 lazy-girth=169157 last: m=117 classes=7 cclen=73 t=929s
[22:52:02] it=236401 colorings=124400 lazy-girth=169236 last: m=99 classes=6 cclen=75 t=930s
[22:52:03] it=236643 colorings=124600 lazy-girth=169284 last: m=99 classes=6 cclen=75 t=932s
[22:52:04] it=236919 colorings=124800 lazy-girth=169380 last: m=99 classes=6 cclen=75 t=933s
[22:52:05] it=237194 colorings=125000 lazy-girth=169482 last: m=117 classes=7 cclen=74 t=934s
[22:52:06] it=237460 colorings=125200 lazy-girth=169575 last: m=99 classes=6 cclen=75 t=935s
[22:52:07] it=237759 colorings=125400 lazy-girth=169687 last: m=117 classes=7 cclen=72 t=936s
[22:52:09] it=238005 colorings=125600 lazy-girth=169751 last: m=99 classes=6 cclen=75 t=937s
[22:52:10] it=238310 colorings=125800 lazy-girth=169879 last: m=135 classes=8 cclen=72 t=939s
[22:52:12] it=238748 colorings=126000 lazy-girth=170236 last: m=99 classes=6 cclen=75 t=941s
[22:52:15] it=239439 colorings=126200 lazy-girth=170816 last: m=117 classes=7 cclen=72 t=943s
[22:52:18] it=240102 colorings=126400 lazy-girth=171457 last: m=99 classes=6 cclen=70 t=947s
[22:52:19] it=240394 colorings=126600 lazy-girth=171577 last: m=99 classes=6 cclen=75 t=948s
[22:52:21] it=240738 colorings=126800 lazy-girth=171776 last: m=117 classes=7 cclen=59 t=950s
[22:52:24] it=241136 colorings=127000 lazy-girth=172035 last: m=99 classes=6 cclen=75 t=952s
[22:52:27] it=241695 colorings=127200 lazy-girth=172465 last: m=117 classes=7 cclen=73 t=955s
[22:52:28] it=242053 colorings=127400 lazy-girth=172684 last: m=99 classes=6 cclen=74 t=957s
[22:52:30] it=242337 colorings=127600 lazy-girth=172795 last: m=108 classes=7 cclen=74 t=958s
[22:52:34] it=243074 colorings=127800 lazy-girth=173446 last: m=117 classes=7 cclen=72 t=963s
[22:52:35] it=243403 colorings=128000 lazy-girth=173651 last: m=99 classes=6 cclen=75 t=964s
[22:52:37] it=243785 colorings=128200 lazy-girth=173891 last: m=99 classes=6 cclen=75 t=966s
[22:52:39] it=244110 colorings=128400 lazy-girth=174046 last: m=117 classes=7 cclen=72 t=968s
[22:52:41] it=244464 colorings=128600 lazy-girth=174262 last: m=117 classes=7 cclen=63 t=970s
[22:52:43] it=244837 colorings=128800 lazy-girth=174471 last: m=99 classes=6 cclen=74 t=972s
[22:52:46] it=245359 colorings=129000 lazy-girth=174915 last: m=99 classes=6 cclen=74 t=974s
[22:52:48] it=245798 colorings=129200 lazy-girth=175178 last: m=99 classes=6 cclen=75 t=977s
[22:52:50] it=246057 colorings=129400 lazy-girth=175248 last: m=99 classes=6 cclen=66 t=978s
[22:52:51] it=246307 colorings=129600 lazy-girth=175305 last: m=117 classes=7 cclen=72 t=980s
[22:52:52] it=246550 colorings=129800 lazy-girth=175357 last: m=99 classes=6 cclen=75 t=981s
[22:52:54] it=246961 colorings=130000 lazy-girth=175723 last: m=108 classes=6 cclen=75 t=983s
[22:52:56] it=247340 colorings=130200 lazy-girth=176040 last: m=117 classes=7 cclen=74 t=984s
[22:52:57] it=247721 colorings=130400 lazy-girth=176332 last: m=117 classes=7 cclen=72 t=986s
[22:52:59] it=248155 colorings=130600 lazy-girth=176699 last: m=99 classes=6 cclen=75 t=988s
[22:53:00] it=248532 colorings=130800 lazy-girth=176953 last: m=99 classes=6 cclen=75 t=989s
[22:53:01] it=248870 colorings=131000 lazy-girth=177150 last: m=108 classes=6 cclen=67 t=990s
[22:53:03] it=249278 colorings=131200 lazy-girth=177474 last: m=99 classes=6 cclen=75 t=992s
[22:53:04] it=249763 colorings=131400 lazy-girth=177808 last: m=99 classes=6 cclen=75 t=993s
[22:53:05] it=250090 colorings=131600 lazy-girth=177955 last: m=99 classes=6 cclen=75 t=994s
[22:53:07] it=250499 colorings=131800 lazy-girth=178244 last: m=108 classes=6 cclen=75 t=996s
[22:53:08] it=250844 colorings=132000 lazy-girth=178410 last: m=108 classes=6 cclen=75 t=997s
[22:53:11] it=251429 colorings=132200 lazy-girth=178902 last: m=117 classes=7 cclen=74 t=1000s
[22:53:15] it=252436 colorings=132400 lazy-girth=180266 last: m=99 classes=6 cclen=75 t=1004s
[22:53:16] it=252739 colorings=132600 lazy-girth=180431 last: m=108 classes=6 cclen=74 t=1005s
[22:53:18] it=253110 colorings=132800 lazy-girth=180654 last: m=108 classes=6 cclen=75 t=1006s
[22:53:19] it=253555 colorings=133000 lazy-girth=181083 last: m=99 classes=6 cclen=75 t=1008s
[22:53:20] it=253889 colorings=133200 lazy-girth=181329 last: m=108 classes=6 cclen=74 t=1009s
[22:53:22] it=254362 colorings=133400 lazy-girth=181746 last: m=108 classes=6 cclen=75 t=1011s
[22:53:24] it=254743 colorings=133600 lazy-girth=182027 last: m=108 classes=6 cclen=75 t=1012s
[22:53:25] it=255165 colorings=133800 lazy-girth=182328 last: m=117 classes=7 cclen=74 t=1014s
[22:53:27] it=255550 colorings=134000 lazy-girth=182613 last: m=117 classes=7 cclen=68 t=1015s
[22:53:28] it=255944 colorings=134200 lazy-girth=182874 last: m=99 classes=6 cclen=75 t=1017s
[22:53:29] it=256319 colorings=134400 lazy-girth=183086 last: m=99 classes=6 cclen=73 t=1018s
[22:53:30] it=256697 colorings=134600 lazy-girth=183310 last: m=99 classes=6 cclen=75 t=1019s
[22:53:32] it=257028 colorings=134800 lazy-girth=183484 last: m=99 classes=6 cclen=75 t=1020s
[22:53:33] it=257452 colorings=135000 lazy-girth=183796 last: m=117 classes=7 cclen=74 t=1022s
[22:53:35] it=257888 colorings=135200 lazy-girth=184157 last: m=108 classes=6 cclen=61 t=1024s
[22:53:36] it=258232 colorings=135400 lazy-girth=184336 last: m=108 classes=6 cclen=68 t=1025s
[22:53:37] it=258561 colorings=135600 lazy-girth=184542 last: m=108 classes=6 cclen=75 t=1026s
[22:53:38] it=258921 colorings=135800 lazy-girth=184735 last: m=99 classes=6 cclen=74 t=1027s
[22:53:40] it=259295 colorings=136000 lazy-girth=184966 last: m=99 classes=6 cclen=75 t=1028s
[22:53:41] it=259604 colorings=136200 lazy-girth=185113 last: m=117 classes=7 cclen=70 t=1029s
[22:53:42] it=259921 colorings=136400 lazy-girth=185267 last: m=108 classes=6 cclen=74 t=1031s
[22:53:44] it=260379 colorings=136600 lazy-girth=185618 last: m=99 classes=6 cclen=75 t=1033s
[22:53:45] it=260801 colorings=136800 lazy-girth=185975 last: m=117 classes=7 cclen=66 t=1034s
[22:53:46] it=261164 colorings=137000 lazy-girth=186180 last: m=117 classes=7 cclen=65 t=1035s
[22:53:47] it=261527 colorings=137200 lazy-girth=186414 last: m=99 classes=6 cclen=75 t=1036s
[22:53:49] it=261985 colorings=137400 lazy-girth=186816 last: m=117 classes=7 cclen=74 t=1038s
[22:53:50] it=262290 colorings=137600 lazy-girth=186943 last: m=99 classes=6 cclen=72 t=1039s
[22:53:52] it=262795 colorings=137800 lazy-girth=187408 last: m=117 classes=7 cclen=73 t=1041s
[22:53:54] it=263270 colorings=138000 lazy-girth=187819 last: m=108 classes=6 cclen=73 t=1043s
[22:53:55] it=263629 colorings=138200 lazy-girth=188020 last: m=108 classes=6 cclen=74 t=1044s
[22:53:57] it=263925 colorings=138400 lazy-girth=188150 last: m=117 classes=7 cclen=72 t=1045s
[22:53:58] it=264342 colorings=138600 lazy-girth=188541 last: m=108 classes=6 cclen=75 t=1047s
[22:54:00] it=264690 colorings=138800 lazy-girth=188731 last: m=99 classes=6 cclen=75 t=1048s
[22:54:01] it=265032 colorings=139000 lazy-girth=188879 last: m=117 classes=7 cclen=73 t=1050s
[22:54:03] it=265479 colorings=139200 lazy-girth=189229 last: m=108 classes=6 cclen=75 t=1052s
[22:54:05] it=265895 colorings=139400 lazy-girth=189552 last: m=99 classes=6 cclen=75 t=1054s
[22:54:06] it=266190 colorings=139600 lazy-girth=189664 last: m=99 classes=6 cclen=75 t=1055s
[22:54:07] it=266531 colorings=139800 lazy-girth=189813 last: m=117 classes=7 cclen=74 t=1056s
[22:54:08] it=266843 colorings=140000 lazy-girth=189943 last: m=108 classes=6 cclen=61 t=1057s
[22:54:10] it=267220 colorings=140200 lazy-girth=190166 last: m=99 classes=6 cclen=75 t=1059s
[22:54:11] it=267485 colorings=140400 lazy-girth=190233 last: m=108 classes=6 cclen=75 t=1059s
[22:54:12] it=267761 colorings=140600 lazy-girth=190316 last: m=117 classes=7 cclen=74 t=1060s
[22:54:13] it=268139 colorings=140800 lazy-girth=190579 last: m=117 classes=7 cclen=74 t=1062s
[22:54:15] it=268492 colorings=141000 lazy-girth=190900 last: m=117 classes=7 cclen=72 t=1064s
[22:54:18] it=268914 colorings=141200 lazy-girth=191204 last: m=99 classes=6 cclen=75 t=1067s
[22:54:19] it=269127 colorings=141400 lazy-girth=191225 last: m=108 classes=6 cclen=72 t=1068s
[22:54:20] it=269531 colorings=141600 lazy-girth=191498 last: m=90 classes=5 cclen=76 t=1069s
[22:54:21] it=269853 colorings=141800 lazy-girth=191646 last: m=99 classes=6 cclen=75 t=1070s
[22:54:22] it=270174 colorings=142000 lazy-girth=191791 last: m=117 classes=7 cclen=65 t=1071s
[22:54:24] it=270500 colorings=142200 lazy-girth=191938 last: m=108 classes=6 cclen=74 t=1073s
[22:54:25] it=270847 colorings=142400 lazy-girth=192153 last: m=108 classes=6 cclen=72 t=1074s
[22:54:26] it=271164 colorings=142600 lazy-girth=192321 last: m=90 classes=5 cclen=74 t=1075s
[22:54:27] it=271512 colorings=142800 lazy-girth=192531 last: m=108 classes=6 cclen=74 t=1076s
[22:54:28] it=271833 colorings=143000 lazy-girth=192716 last: m=108 classes=6 cclen=70 t=1077s
[22:54:30] it=272181 colorings=143200 lazy-girth=192932 last: m=108 classes=6 cclen=75 t=1079s
[22:54:32] it=272620 colorings=143400 lazy-girth=193214 last: m=99 classes=6 cclen=75 t=1080s
[22:54:33] it=272948 colorings=143600 lazy-girth=193393 last: m=117 classes=7 cclen=73 t=1081s
[22:54:34] it=273293 colorings=143800 lazy-girth=193597 last: m=99 classes=6 cclen=75 t=1083s
[22:54:42] it=273588 colorings=144000 lazy-girth=193705 last: m=99 classes=6 cclen=74 t=1091s
[22:54:43] it=273867 colorings=144200 lazy-girth=193811 last: m=108 classes=6 cclen=71 t=1092s
[22:54:45] it=274265 colorings=144400 lazy-girth=194052 last: m=99 classes=6 cclen=75 t=1094s
[22:54:46] it=274532 colorings=144600 lazy-girth=194137 last: m=99 classes=6 cclen=75 t=1095s
[22:54:47] it=274916 colorings=144800 lazy-girth=194322 last: m=99 classes=6 cclen=75 t=1096s
[22:54:48] it=275254 colorings=145000 lazy-girth=194460 last: m=99 classes=6 cclen=75 t=1097s
[22:54:49] it=275534 colorings=145200 lazy-girth=194540 last: m=99 classes=6 cclen=75 t=1098s
[22:54:50] it=275792 colorings=145400 lazy-girth=194605 last: m=117 classes=7 cclen=73 t=1099s
[22:54:51] it=276122 colorings=145600 lazy-girth=194788 last: m=99 classes=6 cclen=75 t=1100s
[22:54:52] it=276396 colorings=145800 lazy-girth=194878 last: m=117 classes=7 cclen=74 t=1101s
[22:54:53] it=276707 colorings=146000 lazy-girth=195036 last: m=99 classes=6 cclen=75 t=1102s
[22:54:55] it=277000 colorings=146200 lazy-girth=195178 last: m=117 classes=7 cclen=74 t=1103s
[22:54:56] it=277301 colorings=146400 lazy-girth=195309 last: m=99 classes=6 cclen=72 t=1105s
[22:54:57] it=277611 colorings=146600 lazy-girth=195456 last: m=99 classes=6 cclen=72 t=1106s
[22:54:58] it=277915 colorings=146800 lazy-girth=195590 last: m=99 classes=6 cclen=73 t=1107s
[22:54:59] it=278264 colorings=147000 lazy-girth=195783 last: m=99 classes=6 cclen=75 t=1108s
[22:55:00] it=278553 colorings=147200 lazy-girth=195885 last: m=99 classes=6 cclen=69 t=1109s
[22:55:01] it=278818 colorings=147400 lazy-girth=195969 last: m=117 classes=7 cclen=74 t=1110s
[22:55:02] it=279087 colorings=147600 lazy-girth=196038 last: m=99 classes=6 cclen=75 t=1111s
[22:55:03] it=279364 colorings=147800 lazy-girth=196115 last: m=99 classes=6 cclen=75 t=1112s
[22:55:04] it=279593 colorings=148000 lazy-girth=196144 last: m=99 classes=6 cclen=75 t=1113s
[22:55:04] it=279814 colorings=148200 lazy-girth=196165 last: m=99 classes=6 cclen=75 t=1113s
[22:55:05] it=280052 colorings=148400 lazy-girth=196203 last: m=99 classes=6 cclen=75 t=1114s
[22:55:06] it=280279 colorings=148600 lazy-girth=196246 last: m=117 classes=7 cclen=74 t=1115s
[22:55:07] it=280543 colorings=148800 lazy-girth=196343 last: m=99 classes=6 cclen=75 t=1116s
[22:55:08] it=280801 colorings=149000 lazy-girth=196430 last: m=99 classes=6 cclen=75 t=1117s
[22:55:09] it=281057 colorings=149200 lazy-girth=196511 last: m=117 classes=7 cclen=73 t=1118s
[22:55:10] it=281290 colorings=149400 lazy-girth=196556 last: m=117 classes=7 cclen=70 t=1119s
[22:55:11] it=281591 colorings=149600 lazy-girth=196717 last: m=99 classes=6 cclen=75 t=1120s
[22:55:12] it=281816 colorings=149800 lazy-girth=196750 last: m=99 classes=6 cclen=75 t=1121s
[22:55:13] it=282104 colorings=150000 lazy-girth=196868 last: m=108 classes=6 cclen=75 t=1122s
[22:55:15] it=282387 colorings=150200 lazy-girth=196955 last: m=108 classes=6 cclen=69 t=1123s
[22:55:16] it=282747 colorings=150400 lazy-girth=197140 last: m=108 classes=6 cclen=75 t=1125s
[22:55:18] it=283073 colorings=150600 lazy-girth=197270 last: m=108 classes=6 cclen=75 t=1127s
[22:55:20] it=283447 colorings=150800 lazy-girth=197490 last: m=108 classes=6 cclen=75 t=1129s
[22:55:22] it=283933 colorings=151000 lazy-girth=197892 last: m=108 classes=6 cclen=74 t=1131s
[22:55:23] it=284317 colorings=151200 lazy-girth=198081 last: m=108 classes=6 cclen=75 t=1132s
[22:55:25] it=284658 colorings=151400 lazy-girth=198226 last: m=108 classes=6 cclen=75 t=1134s
[22:55:27] it=285005 colorings=151600 lazy-girth=198382 last: m=108 classes=6 cclen=65 t=1136s
[22:55:29] it=285386 colorings=151800 lazy-girth=198566 last: m=108 classes=6 cclen=75 t=1138s
[22:55:31] it=285641 colorings=152000 lazy-girth=198625 last: m=108 classes=6 cclen=75 t=1140s
[22:55:33] it=285978 colorings=152200 lazy-girth=198771 last: m=108 classes=6 cclen=75 t=1141s
[22:55:36] it=286406 colorings=152400 lazy-girth=199046 last: m=117 classes=7 cclen=74 t=1145s
[22:55:39] it=286915 colorings=152600 lazy-girth=199669 last: m=99 classes=6 cclen=75 t=1148s
[22:55:40] it=287345 colorings=152800 lazy-girth=200106 last: m=117 classes=7 cclen=74 t=1149s
[22:55:42] it=287735 colorings=153000 lazy-girth=200402 last: m=99 classes=6 cclen=75 t=1151s
[22:55:44] it=288125 colorings=153200 lazy-girth=200700 last: m=117 classes=7 cclen=73 t=1153s
[22:55:46] it=288739 colorings=153400 lazy-girth=201395 last: m=108 classes=6 cclen=75 t=1155s
[22:55:48] it=289086 colorings=153600 lazy-girth=201624 last: m=117 classes=7 cclen=74 t=1157s
[22:55:51] it=289638 colorings=153800 lazy-girth=202210 last: m=117 classes=7 cclen=72 t=1160s
[22:55:52] it=290064 colorings=154000 lazy-girth=202545 last: m=99 classes=6 cclen=75 t=1161s
[22:55:54] it=290452 colorings=154200 lazy-girth=202793 last: m=108 classes=6 cclen=72 t=1163s
[22:55:56] it=290876 colorings=154400 lazy-girth=203107 last: m=117 classes=7 cclen=73 t=1164s
[22:55:57] it=291303 colorings=154600 lazy-girth=203450 last: m=99 classes=6 cclen=75 t=1166s
[22:55:58] it=291727 colorings=154800 lazy-girth=203775 last: m=99 classes=6 cclen=75 t=1167s
[22:56:00] it=292143 colorings=155000 lazy-girth=204087 last: m=99 classes=6 cclen=72 t=1169s
[22:56:02] it=292564 colorings=155200 lazy-girth=204485 last: m=117 classes=7 cclen=67 t=1171s
[22:56:03] it=292896 colorings=155400 lazy-girth=204693 last: m=99 classes=6 cclen=74 t=1172s
[22:56:05] it=293264 colorings=155600 lazy-girth=204950 last: m=99 classes=6 cclen=75 t=1173s
[22:56:06] it=293598 colorings=155800 lazy-girth=205179 last: m=99 classes=6 cclen=75 t=1175s
[22:56:07] it=293891 colorings=156000 lazy-girth=205321 last: m=108 classes=6 cclen=75 t=1176s
[22:56:09] it=294252 colorings=156200 lazy-girth=205529 last: m=99 classes=6 cclen=75 t=1177s
[22:56:09] it=294495 colorings=156400 lazy-girth=205582 last: m=108 classes=6 cclen=72 t=1178s
[22:56:11] it=294964 colorings=156600 lazy-girth=205997 last: m=108 classes=6 cclen=71 t=1180s
[22:56:13] it=295324 colorings=156800 lazy-girth=206228 last: m=108 classes=6 cclen=75 t=1181s
[22:56:14] it=295797 colorings=157000 lazy-girth=206588 last: m=126 classes=7 cclen=59 t=1183s
[22:56:16] it=296198 colorings=157200 lazy-girth=206903 last: m=99 classes=6 cclen=73 t=1185s
[22:56:18] it=296627 colorings=157400 lazy-girth=207233 last: m=108 classes=6 cclen=75 t=1187s
[22:56:20] it=297045 colorings=157600 lazy-girth=207539 last: m=108 classes=6 cclen=71 t=1188s
[22:56:22] it=297492 colorings=157800 lazy-girth=207910 last: m=108 classes=6 cclen=75 t=1190s
[22:56:23] it=297937 colorings=158000 lazy-girth=208296 last: m=117 classes=7 cclen=74 t=1192s
[22:56:25] it=298317 colorings=158200 lazy-girth=208545 last: m=99 classes=6 cclen=75 t=1194s
[22:56:27] it=298839 colorings=158400 lazy-girth=208982 last: m=99 classes=6 cclen=75 t=1196s
[22:56:28] it=299189 colorings=158600 lazy-girth=209199 last: m=108 classes=6 cclen=73 t=1197s
[22:56:29] it=299546 colorings=158800 lazy-girth=209397 last: m=99 classes=6 cclen=74 t=1198s
[22:56:30] it=299833 colorings=159000 lazy-girth=209528 last: m=99 classes=6 cclen=74 t=1199s
[22:56:31] it=300160 colorings=159200 lazy-girth=209673 last: m=99 classes=6 cclen=75 t=1200s
[22:56:33] it=300490 colorings=159400 lazy-girth=209832 last: m=99 classes=6 cclen=73 t=1201s
[22:56:34] it=300907 colorings=159600 lazy-girth=210149 last: m=117 classes=7 cclen=71 t=1203s
[22:56:36] it=301357 colorings=159800 lazy-girth=210489 last: m=108 classes=6 cclen=74 t=1205s
[22:56:38] it=301687 colorings=160000 lazy-girth=210646 last: m=99 classes=6 cclen=75 t=1206s
[22:56:39] it=302094 colorings=160200 lazy-girth=210933 last: m=108 classes=6 cclen=75 t=1208s
[22:56:41] it=302476 colorings=160400 lazy-girth=211197 last: m=108 classes=6 cclen=75 t=1210s
[22:56:43] it=302854 colorings=160600 lazy-girth=211503 last: m=108 classes=6 cclen=75 t=1212s
[22:56:44] it=303301 colorings=160800 lazy-girth=211855 last: m=117 classes=7 cclen=70 t=1213s
[22:56:46] it=303708 colorings=161000 lazy-girth=212113 last: m=99 classes=6 cclen=75 t=1215s
[22:56:48] it=304096 colorings=161200 lazy-girth=212353 last: m=99 classes=6 cclen=75 t=1216s
[22:56:49] it=304498 colorings=161400 lazy-girth=212615 last: m=108 classes=6 cclen=75 t=1218s
[22:56:50] it=304812 colorings=161600 lazy-girth=212799 last: m=99 classes=6 cclen=75 t=1219s
[22:56:52] it=305183 colorings=161800 lazy-girth=213009 last: m=99 classes=6 cclen=75 t=1220s
[22:56:53] it=305533 colorings=162000 lazy-girth=213202 last: m=117 classes=7 cclen=67 t=1222s
[22:56:55] it=305940 colorings=162200 lazy-girth=213496 last: m=99 classes=6 cclen=75 t=1223s
[22:56:56] it=306307 colorings=162400 lazy-girth=213712 last: m=99 classes=6 cclen=75 t=1225s
[22:56:58] it=306654 colorings=162600 lazy-girth=213906 last: m=99 classes=6 cclen=75 t=1227s
[22:56:59] it=306993 colorings=162800 lazy-girth=214102 last: m=99 classes=6 cclen=75 t=1228s
[22:57:00] it=307330 colorings=163000 lazy-girth=214306 last: m=99 classes=6 cclen=75 t=1229s
[22:57:02] it=307641 colorings=163200 lazy-girth=214454 last: m=117 classes=7 cclen=73 t=1231s
[22:57:04] it=307952 colorings=163400 lazy-girth=214627 last: m=108 classes=6 cclen=75 t=1232s
[22:57:06] it=308359 colorings=163600 lazy-girth=214951 last: m=117 classes=7 cclen=72 t=1234s
[22:57:08] it=308831 colorings=163800 lazy-girth=215374 last: m=108 classes=6 cclen=75 t=1237s
[22:57:11] it=309241 colorings=164000 lazy-girth=215730 last: m=99 classes=6 cclen=75 t=1240s
[22:57:14] it=309771 colorings=164200 lazy-girth=216335 last: m=99 classes=6 cclen=75 t=1243s
[22:57:15] it=310025 colorings=164400 lazy-girth=216389 last: m=99 classes=6 cclen=74 t=1244s
[22:57:16] it=310311 colorings=164600 lazy-girth=216475 last: m=99 classes=6 cclen=75 t=1245s
[22:57:18] it=310752 colorings=164800 lazy-girth=216905 last: m=117 classes=7 cclen=72 t=1247s
[22:57:21] it=311296 colorings=165000 lazy-girth=217614 last: m=99 classes=6 cclen=72 t=1250s
[22:57:24] it=311857 colorings=165200 lazy-girth=218279 last: m=117 classes=7 cclen=74 t=1253s
[22:57:27] it=312595 colorings=165400 lazy-girth=219308 last: m=99 classes=6 cclen=75 t=1256s
[22:57:29] it=313110 colorings=165600 lazy-girth=219891 last: m=99 classes=6 cclen=75 t=1258s
[22:57:32] it=313732 colorings=165800 lazy-girth=220653 last: m=117 classes=7 cclen=71 t=1260s
[22:57:34] it=314453 colorings=166000 lazy-girth=221452 last: m=117 classes=7 cclen=73 t=1263s
[22:57:37] it=315175 colorings=166200 lazy-girth=222213 last: m=99 classes=6 cclen=75 t=1266s
[22:57:40] it=315659 colorings=166400 lazy-girth=222741 last: m=117 classes=7 cclen=72 t=1269s
[22:57:42] it=316158 colorings=166600 lazy-girth=223216 last: m=117 classes=7 cclen=64 t=1271s
[22:57:43] it=316559 colorings=166800 lazy-girth=223485 last: m=99 classes=6 cclen=75 t=1272s
[22:57:45] it=316879 colorings=167000 lazy-girth=223656 last: m=99 classes=6 cclen=72 t=1274s
[22:57:46] it=317214 colorings=167200 lazy-girth=223876 last: m=117 classes=7 cclen=72 t=1275s
[22:57:49] it=317751 colorings=167400 lazy-girth=224485 last: m=99 classes=6 cclen=75 t=1277s
[22:57:51] it=318199 colorings=167600 lazy-girth=224856 last: m=108 classes=6 cclen=73 t=1280s
[22:57:52] it=318534 colorings=167800 lazy-girth=225018 last: m=108 classes=6 cclen=74 t=1281s
[22:57:54] it=318883 colorings=168000 lazy-girth=225210 last: m=99 classes=6 cclen=74 t=1283s
[22:57:57] it=319326 colorings=168200 lazy-girth=225586 last: m=99 classes=6 cclen=75 t=1285s
[22:58:00] it=319768 colorings=168400 lazy-girth=225950 last: m=99 classes=6 cclen=75 t=1288s
[22:58:02] it=320201 colorings=168600 lazy-girth=226308 last: m=99 classes=6 cclen=75 t=1291s
[22:58:04] it=320552 colorings=168800 lazy-girth=226517 last: m=108 classes=6 cclen=75 t=1292s
[22:58:05] it=320838 colorings=169000 lazy-girth=226631 last: m=108 classes=6 cclen=74 t=1294s
[22:58:07] it=321167 colorings=169200 lazy-girth=226795 last: m=99 classes=6 cclen=75 t=1296s
[22:58:09] it=321568 colorings=169400 lazy-girth=227072 last: m=99 classes=6 cclen=74 t=1298s
[22:58:10] it=321909 colorings=169600 lazy-girth=227247 last: m=108 classes=6 cclen=74 t=1299s
[22:58:13] it=322332 colorings=169800 lazy-girth=227609 last: m=108 classes=6 cclen=75 t=1302s
[22:58:14] it=322723 colorings=170000 lazy-girth=227877 last: m=99 classes=6 cclen=75 t=1303s
[22:58:16] it=323093 colorings=170200 lazy-girth=228130 last: m=108 classes=6 cclen=71 t=1305s
[22:58:18] it=323443 colorings=170400 lazy-girth=228326 last: m=117 classes=7 cclen=74 t=1306s
[22:58:19] it=323748 colorings=170600 lazy-girth=228442 last: m=108 classes=6 cclen=74 t=1308s
[22:58:20] it=324056 colorings=170800 lazy-girth=228582 last: m=117 classes=7 cclen=73 t=1309s
[22:58:21] it=324400 colorings=171000 lazy-girth=228790 last: m=108 classes=6 cclen=75 t=1310s
[22:58:23] it=324826 colorings=171200 lazy-girth=229101 last: m=99 classes=6 cclen=75 t=1312s
[22:58:26] it=325267 colorings=171400 lazy-girth=229477 last: m=108 classes=6 cclen=70 t=1315s
[22:58:28] it=325769 colorings=171600 lazy-girth=229896 last: m=99 classes=6 cclen=75 t=1317s
[22:58:30] it=326119 colorings=171800 lazy-girth=230114 last: m=99 classes=6 cclen=75 t=1319s
[22:58:31] it=326444 colorings=172000 lazy-girth=230260 last: m=108 classes=6 cclen=73 t=1320s
[22:58:33] it=326780 colorings=172200 lazy-girth=230421 last: m=99 classes=6 cclen=75 t=1322s
[22:58:35] it=327081 colorings=172400 lazy-girth=230553 last: m=117 classes=7 cclen=73 t=1324s
[22:58:36] it=327349 colorings=172600 lazy-girth=230625 last: m=117 classes=7 cclen=71 t=1325s
[22:58:38] it=327684 colorings=172800 lazy-girth=230801 last: m=99 classes=6 cclen=75 t=1327s
[22:58:41] it=328088 colorings=173000 lazy-girth=231088 last: m=117 classes=7 cclen=72 t=1329s
[22:58:43] it=328494 colorings=173200 lazy-girth=231400 last: m=99 classes=6 cclen=75 t=1332s
[22:58:45] it=328911 colorings=173400 lazy-girth=231709 last: m=99 classes=6 cclen=74 t=1334s
[22:58:47] it=329291 colorings=173600 lazy-girth=231948 last: m=117 classes=7 cclen=73 t=1336s
[22:58:50] it=329758 colorings=173800 lazy-girth=232347 last: m=117 classes=7 cclen=73 t=1338s
[22:58:51] it=330177 colorings=174000 lazy-girth=232655 last: m=108 classes=6 cclen=75 t=1340s
[22:58:54] it=330546 colorings=174200 lazy-girth=232901 last: m=108 classes=6 cclen=75 t=1343s
[22:58:56] it=330933 colorings=174400 lazy-girth=233142 last: m=108 classes=6 cclen=75 t=1345s
[22:58:58] it=331297 colorings=174600 lazy-girth=233341 last: m=117 classes=7 cclen=74 t=1347s
[22:59:00] it=331733 colorings=174800 lazy-girth=233676 last: m=99 classes=6 cclen=75 t=1349s
[22:59:02] it=332119 colorings=175000 lazy-girth=233897 last: m=99 classes=6 cclen=74 t=1350s
[22:59:03] it=332422 colorings=175200 lazy-girth=234020 last: m=99 classes=6 cclen=74 t=1351s
[22:59:05] it=332844 colorings=175400 lazy-girth=234309 last: m=99 classes=6 cclen=75 t=1353s
[22:59:06] it=333141 colorings=175600 lazy-girth=234426 last: m=117 classes=7 cclen=71 t=1355s
[22:59:25] it=333439 colorings=175800 lazy-girth=234556 last: m=108 classes=6 cclen=75 t=1374s
[22:59:28] it=334092 colorings=176000 lazy-girth=235265 last: m=117 classes=7 cclen=72 t=1377s
[22:59:30] it=334557 colorings=176200 lazy-girth=235684 last: m=108 classes=6 cclen=75 t=1379s
[22:59:32] it=334923 colorings=176400 lazy-girth=235904 last: m=99 classes=6 cclen=75 t=1381s
[22:59:34] it=335301 colorings=176600 lazy-girth=236106 last: m=108 classes=6 cclen=75 t=1383s
[22:59:36] it=335794 colorings=176800 lazy-girth=236528 last: m=117 classes=7 cclen=74 t=1385s
[22:59:38] it=336182 colorings=177000 lazy-girth=236791 last: m=117 classes=7 cclen=73 t=1387s
[22:59:40] it=336557 colorings=177200 lazy-girth=237033 last: m=117 classes=7 cclen=72 t=1389s
[22:59:42] it=336932 colorings=177400 lazy-girth=237268 last: m=117 classes=7 cclen=71 t=1391s
[22:59:44] it=337302 colorings=177600 lazy-girth=237523 last: m=99 classes=6 cclen=75 t=1392s
[22:59:46] it=337683 colorings=177800 lazy-girth=237790 last: m=108 classes=6 cclen=74 t=1394s
[22:59:47] it=338052 colorings=178000 lazy-girth=238036 last: m=108 classes=6 cclen=61 t=1396s
[22:59:49] it=338446 colorings=178200 lazy-girth=238329 last: m=108 classes=6 cclen=70 t=1398s
[22:59:51] it=338801 colorings=178400 lazy-girth=238521 last: m=117 classes=7 cclen=73 t=1399s
[22:59:52] it=339101 colorings=178600 lazy-girth=238681 last: m=99 classes=6 cclen=75 t=1401s
[22:59:53] it=339465 colorings=178800 lazy-girth=238865 last: m=108 classes=6 cclen=75 t=1402s
[22:59:55] it=339797 colorings=179000 lazy-girth=239044 last: m=117 classes=7 cclen=74 t=1404s
[22:59:56] it=340107 colorings=179200 lazy-girth=239180 last: m=99 classes=6 cclen=75 t=1405s
[22:59:59] it=340496 colorings=179400 lazy-girth=239457 last: m=99 classes=6 cclen=75 t=1408s
[23:00:01] it=340881 colorings=179600 lazy-girth=239705 last: m=117 classes=7 cclen=71 t=1410s
[23:00:03] it=341204 colorings=179800 lazy-girth=239853 last: m=99 classes=6 cclen=75 t=1411s
[23:00:04] it=341580 colorings=180000 lazy-girth=240086 last: m=99 classes=6 cclen=75 t=1413s
[23:00:06] it=341959 colorings=180200 lazy-girth=240394 last: m=117 classes=7 cclen=74 t=1415s
[23:00:08] it=342323 colorings=180400 lazy-girth=240649 last: m=108 classes=6 cclen=73 t=1417s
[23:00:10] it=342668 colorings=180600 lazy-girth=240840 last: m=99 classes=6 cclen=75 t=1419s
[23:00:12] it=342981 colorings=180800 lazy-girth=240987 last: m=108 classes=6 cclen=72 t=1420s
[23:00:13] it=343268 colorings=181000 lazy-girth=241102 last: m=117 classes=7 cclen=72 t=1422s
[23:00:15] it=343683 colorings=181200 lazy-girth=241411 last: m=117 classes=7 cclen=71 t=1424s
[23:00:17] it=344031 colorings=181400 lazy-girth=241617 last: m=99 classes=6 cclen=75 t=1426s
[23:00:19] it=344357 colorings=181600 lazy-girth=241778 last: m=99 classes=6 cclen=69 t=1428s
[23:00:20] it=344649 colorings=181800 lazy-girth=241894 last: m=99 classes=6 cclen=75 t=1429s
[23:00:21] it=344931 colorings=182000 lazy-girth=241994 last: m=99 classes=6 cclen=75 t=1430s
[23:00:25] it=345364 colorings=182200 lazy-girth=242346 last: m=108 classes=6 cclen=75 t=1434s
[23:00:28] it=345700 colorings=182400 lazy-girth=242554 last: m=117 classes=7 cclen=74 t=1437s
[23:00:33] it=346050 colorings=182600 lazy-girth=242786 last: m=108 classes=6 cclen=70 t=1441s
[23:00:35] it=346461 colorings=182800 lazy-girth=243054 last: m=108 classes=6 cclen=73 t=1444s
[23:00:37] it=346844 colorings=183000 lazy-girth=243316 last: m=108 classes=6 cclen=74 t=1445s
[23:00:38] it=347131 colorings=183200 lazy-girth=243416 last: m=99 classes=6 cclen=75 t=1447s
[23:00:39] it=347398 colorings=183400 lazy-girth=243510 last: m=108 classes=6 cclen=71 t=1448s
[23:00:41] it=347744 colorings=183600 lazy-girth=243700 last: m=99 classes=6 cclen=75 t=1450s
[23:00:42] it=348095 colorings=183800 lazy-girth=243867 last: m=117 classes=7 cclen=73 t=1451s
[23:00:43] it=348355 colorings=184000 lazy-girth=243933 last: m=99 classes=6 cclen=75 t=1452s
[23:00:46] it=348721 colorings=184200 lazy-girth=244139 last: m=108 classes=6 cclen=68 t=1455s
[23:00:47] it=349023 colorings=184400 lazy-girth=244247 last: m=99 classes=6 cclen=75 t=1456s
[23:00:48] it=349338 colorings=184600 lazy-girth=244398 last: m=108 classes=6 cclen=67 t=1457s
[23:00:51] it=349729 colorings=184800 lazy-girth=244706 last: m=108 classes=6 cclen=74 t=1459s
[23:00:52] it=350011 colorings=185000 lazy-girth=244837 last: m=108 classes=6 cclen=74 t=1461s
[23:00:54] it=350353 colorings=185200 lazy-girth=245036 last: m=108 classes=6 cclen=75 t=1463s
[23:00:55] it=350607 colorings=185400 lazy-girth=245090 last: m=117 classes=7 cclen=73 t=1464s
[23:00:58] it=350954 colorings=185600 lazy-girth=245331 last: m=117 classes=7 cclen=73 t=1466s
[23:00:59] it=351300 colorings=185800 lazy-girth=245524 last: m=108 classes=6 cclen=75 t=1468s
[23:01:02] it=351603 colorings=186000 lazy-girth=245646 last: m=99 classes=6 cclen=75 t=1471s
[23:01:03] it=351845 colorings=186200 lazy-girth=245701 last: m=117 classes=7 cclen=74 t=1472s
[23:01:07] it=352354 colorings=186400 lazy-girth=246131 last: m=108 classes=6 cclen=74 t=1475s
[23:01:09] it=352665 colorings=186600 lazy-girth=246297 last: m=108 classes=6 cclen=73 t=1478s
[23:01:13] it=353234 colorings=186800 lazy-girth=246733 last: m=99 classes=6 cclen=75 t=1482s
[23:01:14] it=353477 colorings=187000 lazy-girth=246776 last: m=99 classes=6 cclen=75 t=1482s
[23:01:15] it=353703 colorings=187200 lazy-girth=246802 last: m=99 classes=6 cclen=75 t=1484s
[23:01:16] it=353934 colorings=187400 lazy-girth=246833 last: m=99 classes=6 cclen=75 t=1485s
[23:01:17] it=354182 colorings=187600 lazy-girth=246881 last: m=99 classes=6 cclen=75 t=1486s
[23:01:18] it=354397 colorings=187800 lazy-girth=246896 last: m=99 classes=6 cclen=73 t=1487s
[23:01:19] it=354627 colorings=188000 lazy-girth=246926 last: m=99 classes=6 cclen=74 t=1488s
[23:01:20] it=354843 colorings=188200 lazy-girth=246942 last: m=99 classes=6 cclen=74 t=1489s
[23:01:22] it=355118 colorings=188400 lazy-girth=247035 last: m=99 classes=6 cclen=75 t=1491s
[23:01:24] it=355398 colorings=188600 lazy-girth=247128 last: m=99 classes=6 cclen=75 t=1492s
[23:01:25] it=355696 colorings=188800 lazy-girth=247266 last: m=108 classes=6 cclen=61 t=1494s
[23:01:27] it=356000 colorings=189000 lazy-girth=247389 last: m=108 classes=6 cclen=75 t=1496s
[23:01:29] it=356301 colorings=189200 lazy-girth=247504 last: m=108 classes=6 cclen=75 t=1498s
[23:01:31] it=356595 colorings=189400 lazy-girth=247613 last: m=99 classes=6 cclen=74 t=1500s
[23:01:32] it=356885 colorings=189600 lazy-girth=247720 last: m=99 classes=6 cclen=75 t=1501s
[23:01:34] it=357161 colorings=189800 lazy-girth=247803 last: m=99 classes=6 cclen=73 t=1503s
[23:01:35] it=357457 colorings=190000 lazy-girth=247899 last: m=117 classes=7 cclen=69 t=1504s
[23:01:36] it=357681 colorings=190200 lazy-girth=247932 last: m=99 classes=6 cclen=75 t=1505s
[23:01:37] it=357894 colorings=190400 lazy-girth=247951 last: m=99 classes=6 cclen=75 t=1506s
[23:01:38] it=358123 colorings=190600 lazy-girth=247985 last: m=99 classes=6 cclen=75 t=1507s
[23:01:40] it=358358 colorings=190800 lazy-girth=248022 last: m=108 classes=6 cclen=75 t=1509s
[23:01:42] it=358680 colorings=191000 lazy-girth=248152 last: m=108 classes=6 cclen=75 t=1511s
[23:01:44] it=358994 colorings=191200 lazy-girth=248272 last: m=108 classes=6 cclen=75 t=1513s
[23:01:47] it=359393 colorings=191400 lazy-girth=248551 last: m=117 classes=7 cclen=74 t=1516s
[23:01:48] it=359741 colorings=191600 lazy-girth=248755 last: m=117 classes=7 cclen=74 t=1517s
[23:01:50] it=360094 colorings=191800 lazy-girth=248953 last: m=99 classes=6 cclen=75 t=1519s
[23:01:53] it=360514 colorings=192000 lazy-girth=249275 last: m=99 classes=6 cclen=75 t=1522s
[23:01:56] it=360949 colorings=192200 lazy-girth=249609 last: m=108 classes=6 cclen=75 t=1524s
[23:01:58] it=361335 colorings=192400 lazy-girth=249852 last: m=108 classes=6 cclen=74 t=1527s
[23:02:00] it=361689 colorings=192600 lazy-girth=250017 last: m=99 classes=6 cclen=75 t=1529s
[23:02:02] it=362098 colorings=192800 lazy-girth=250361 last: m=108 classes=6 cclen=75 t=1531s
[23:02:04] it=362398 colorings=193000 lazy-girth=250498 last: m=117 classes=7 cclen=72 t=1533s
[23:02:06] it=362847 colorings=193200 lazy-girth=250851 last: m=99 classes=6 cclen=75 t=1535s
[23:02:09] it=363325 colorings=193400 lazy-girth=251320 last: m=90 classes=5 cclen=75 t=1538s
[23:02:11] it=363735 colorings=193600 lazy-girth=251608 last: m=117 classes=7 cclen=74 t=1540s
[23:02:13] it=364193 colorings=193800 lazy-girth=252050 last: m=117 classes=7 cclen=70 t=1542s
[23:02:15] it=364542 colorings=194000 lazy-girth=252234 last: m=99 classes=6 cclen=75 t=1544s
[23:02:17] it=364902 colorings=194200 lazy-girth=252432 last: m=99 classes=6 cclen=75 t=1546s
[23:02:19] it=365277 colorings=194400 lazy-girth=252664 last: m=117 classes=7 cclen=72 t=1548s
[23:02:20] it=365618 colorings=194600 lazy-girth=252854 last: m=108 classes=6 cclen=73 t=1549s
[23:02:22] it=365955 colorings=194800 lazy-girth=253038 last: m=108 classes=6 cclen=73 t=1551s
[23:02:25] it=366323 colorings=195000 lazy-girth=253279 last: m=117 classes=7 cclen=72 t=1553s
[23:02:26] it=366649 colorings=195200 lazy-girth=253470 last: m=99 classes=6 cclen=73 t=1555s
[23:02:28] it=366968 colorings=195400 lazy-girth=253640 last: m=117 classes=7 cclen=72 t=1557s
[23:02:30] it=367327 colorings=195600 lazy-girth=253861 last: m=117 classes=7 cclen=74 t=1559s
[23:02:32] it=367641 colorings=195800 lazy-girth=254039 last: m=108 classes=6 cclen=75 t=1561s
[23:02:34] it=368012 colorings=196000 lazy-girth=254237 last: m=99 classes=6 cclen=75 t=1563s
[23:02:35] it=368305 colorings=196200 lazy-girth=254370 last: m=108 classes=6 cclen=75 t=1564s
[23:02:37] it=368617 colorings=196400 lazy-girth=254501 last: m=117 classes=7 cclen=74 t=1566s
[23:02:40] it=368942 colorings=196600 lazy-girth=254655 last: m=108 classes=6 cclen=74 t=1568s
[23:02:43] it=369455 colorings=196800 lazy-girth=255124 last: m=99 classes=6 cclen=73 t=1572s
[23:02:45] it=369758 colorings=197000 lazy-girth=255279 last: m=99 classes=6 cclen=75 t=1574s
[23:02:48] it=370055 colorings=197200 lazy-girth=255438 last: m=99 classes=6 cclen=75 t=1577s
[23:02:50] it=370366 colorings=197400 lazy-girth=255578 last: m=117 classes=7 cclen=74 t=1579s
[23:02:52] it=370723 colorings=197600 lazy-girth=255804 last: m=117 classes=7 cclen=74 t=1581s
[23:02:54] it=371035 colorings=197800 lazy-girth=255932 last: m=99 classes=6 cclen=75 t=1583s
[23:02:56] it=371376 colorings=198000 lazy-girth=256160 last: m=99 classes=6 cclen=70 t=1585s
[23:02:58] it=371692 colorings=198200 lazy-girth=256300 last: m=108 classes=6 cclen=75 t=1587s
[23:02:59] it=372002 colorings=198400 lazy-girth=256433 last: m=99 classes=6 cclen=75 t=1588s
[23:03:00] it=372264 colorings=198600 lazy-girth=256503 last: m=99 classes=6 cclen=75 t=1589s
[23:03:02] it=372571 colorings=198800 lazy-girth=256648 last: m=117 classes=7 cclen=73 t=1590s
[23:03:03] it=372857 colorings=199000 lazy-girth=256756 last: m=99 classes=6 cclen=74 t=1592s
[23:03:07] it=373298 colorings=199200 lazy-girth=257115 last: m=117 classes=7 cclen=74 t=1595s
[23:03:12] it=373656 colorings=199400 lazy-girth=257369 last: m=108 classes=6 cclen=75 t=1600s
[23:03:14] it=374005 colorings=199600 lazy-girth=257542 last: m=99 classes=6 cclen=75 t=1603s
[23:03:17] it=374441 colorings=199800 lazy-girth=257899 last: m=99 classes=6 cclen=73 t=1605s
[23:03:20] it=374915 colorings=200000 lazy-girth=258316 last: m=117 classes=7 cclen=64 t=1609s
[23:03:23] it=375290 colorings=200200 lazy-girth=258544 last: m=99 classes=6 cclen=75 t=1612s
[23:03:25] it=375552 colorings=200400 lazy-girth=258613 last: m=99 classes=6 cclen=72 t=1614s
[23:03:27] it=375822 colorings=200600 lazy-girth=258699 last: m=117 classes=7 cclen=73 t=1615s
[23:03:29] it=376119 colorings=200800 lazy-girth=258819 last: m=99 classes=6 cclen=74 t=1618s
[23:03:32] it=376376 colorings=201000 lazy-girth=258887 last: m=99 classes=6 cclen=75 t=1620s
[23:03:34] it=376719 colorings=201200 lazy-girth=259051 last: m=108 classes=6 cclen=75 t=1622s
[23:03:36] it=377038 colorings=201400 lazy-girth=259183 last: m=99 classes=6 cclen=71 t=1624s
[23:03:38] it=377351 colorings=201600 lazy-girth=259306 last: m=117 classes=7 cclen=73 t=1627s
[23:03:40] it=377643 colorings=201800 lazy-girth=259413 last: m=99 classes=6 cclen=75 t=1628s
[23:03:41] it=377958 colorings=202000 lazy-girth=259532 last: m=117 classes=7 cclen=72 t=1630s
[23:03:44] it=378269 colorings=202200 lazy-girth=259662 last: m=117 classes=7 cclen=74 t=1633s
[23:03:46] it=378609 colorings=202400 lazy-girth=259824 last: m=99 classes=6 cclen=75 t=1635s
[23:03:48] it=378895 colorings=202600 lazy-girth=259916 last: m=99 classes=6 cclen=75 t=1637s
[23:03:50] it=379188 colorings=202800 lazy-girth=260026 last: m=99 classes=6 cclen=75 t=1639s
[23:03:52] it=379514 colorings=203000 lazy-girth=260159 last: m=99 classes=6 cclen=75 t=1641s
[23:03:54] it=379826 colorings=203200 lazy-girth=260304 last: m=108 classes=6 cclen=67 t=1643s
[23:03:56] it=380175 colorings=203400 lazy-girth=260519 last: m=108 classes=6 cclen=75 t=1645s
[23:03:57] it=380508 colorings=203600 lazy-girth=260652 last: m=99 classes=6 cclen=69 t=1646s
[23:03:58] it=380812 colorings=203800 lazy-girth=260756 last: m=99 classes=6 cclen=75 t=1647s
[23:03:59] it=381043 colorings=204000 lazy-girth=260787 last: m=99 classes=6 cclen=75 t=1648s
[23:04:00] it=381298 colorings=204200 lazy-girth=260842 last: m=99 classes=6 cclen=75 t=1649s
[23:04:01] it=381541 colorings=204400 lazy-girth=260895 last: m=99 classes=6 cclen=75 t=1650s
[23:04:03] it=381843 colorings=204600 lazy-girth=261045 last: m=99 classes=6 cclen=75 t=1652s
[23:04:04] it=382091 colorings=204800 lazy-girth=261109 last: m=99 classes=6 cclen=75 t=1653s
[23:04:06] it=382331 colorings=205000 lazy-girth=261155 last: m=99 classes=6 cclen=75 t=1654s
[23:04:07] it=382653 colorings=205200 lazy-girth=261288 last: m=99 classes=6 cclen=75 t=1656s
[23:04:09] it=382934 colorings=205400 lazy-girth=261400 last: m=108 classes=6 cclen=75 t=1657s
[23:04:11] it=383235 colorings=205600 lazy-girth=261546 last: m=117 classes=7 cclen=68 t=1660s
[23:04:12] it=383484 colorings=205800 lazy-girth=261597 last: m=99 classes=6 cclen=75 t=1661s
[23:04:14] it=383765 colorings=206000 lazy-girth=261694 last: m=108 classes=6 cclen=71 t=1663s
[23:04:15] it=384046 colorings=206200 lazy-girth=261780 last: m=99 classes=6 cclen=74 t=1664s
[23:04:17] it=384347 colorings=206400 lazy-girth=261907 last: m=99 classes=6 cclen=73 t=1666s
[23:04:18] it=384626 colorings=206600 lazy-girth=261997 last: m=99 classes=6 cclen=74 t=1667s
[23:04:20] it=384920 colorings=206800 lazy-girth=262132 last: m=108 classes=6 cclen=73 t=1668s
[23:04:22] it=385379 colorings=207000 lazy-girth=262518 last: m=108 classes=6 cclen=75 t=1671s
[23:04:24] it=385643 colorings=207200 lazy-girth=262587 last: m=99 classes=6 cclen=75 t=1672s
[23:04:25] it=385927 colorings=207400 lazy-girth=262671 last: m=99 classes=6 cclen=75 t=1674s
[23:04:26] it=386205 colorings=207600 lazy-girth=262750 last: m=117 classes=7 cclen=74 t=1675s
[23:04:28] it=386513 colorings=207800 lazy-girth=262874 last: m=99 classes=6 cclen=75 t=1677s
[23:04:30] it=386811 colorings=208000 lazy-girth=262987 last: m=117 classes=7 cclen=74 t=1679s
[23:04:31] it=387063 colorings=208200 lazy-girth=263045 last: m=99 classes=6 cclen=74 t=1680s
[23:04:32] it=387296 colorings=208400 lazy-girth=263088 last: m=99 classes=6 cclen=66 t=1681s
[23:04:33] it=387558 colorings=208600 lazy-girth=263152 last: m=99 classes=6 cclen=75 t=1682s
[23:04:34] it=387817 colorings=208800 lazy-girth=263211 last: m=99 classes=6 cclen=73 t=1682s
[23:04:35] it=388052 colorings=209000 lazy-girth=263252 last: m=99 classes=6 cclen=75 t=1683s
[23:04:36] it=388320 colorings=209200 lazy-girth=263342 last: m=99 classes=6 cclen=75 t=1685s
[23:04:39] it=388564 colorings=209400 lazy-girth=263395 last: m=117 classes=7 cclen=68 t=1688s
[23:04:41] it=388848 colorings=209600 lazy-girth=263485 last: m=117 classes=7 cclen=74 t=1690s
[23:04:43] it=389110 colorings=209800 lazy-girth=263560 last: m=99 classes=6 cclen=75 t=1692s
[23:04:48] it=389486 colorings=210000 lazy-girth=263806 last: m=108 classes=6 cclen=75 t=1696s
[23:04:52] it=389888 colorings=210200 lazy-girth=264101 last: m=99 classes=6 cclen=75 t=1701s
[23:04:55] it=390231 colorings=210400 lazy-girth=264293 last: m=117 classes=7 cclen=73 t=1703s
[23:04:58] it=390619 colorings=210600 lazy-girth=264586 last: m=108 classes=6 cclen=75 t=1707s
[23:05:02] it=391052 colorings=210800 lazy-girth=264953 last: m=108 classes=6 cclen=75 t=1711s
[23:05:05] it=391451 colorings=211000 lazy-girth=265255 last: m=117 classes=7 cclen=72 t=1714s
[23:05:07] it=391784 colorings=211200 lazy-girth=265416 last: m=117 classes=7 cclen=70 t=1716s
[23:05:33] it=392071 colorings=211400 lazy-girth=265520 last: m=99 classes=6 cclen=75 t=1742s
[23:05:35] it=392485 colorings=211600 lazy-girth=265829 last: m=99 classes=6 cclen=75 t=1744s
[23:05:37] it=392848 colorings=211800 lazy-girth=266090 last: m=99 classes=6 cclen=74 t=1745s
[23:05:38] it=393109 colorings=212000 lazy-girth=266174 last: m=108 classes=6 cclen=75 t=1746s
[23:05:42] it=393772 colorings=212200 lazy-girth=266853 last: m=99 classes=6 cclen=75 t=1751s
[23:05:44] it=394098 colorings=212400 lazy-girth=267060 last: m=108 classes=6 cclen=75 t=1753s
[23:05:46] it=394435 colorings=212600 lazy-girth=267242 last: m=117 classes=7 cclen=74 t=1755s
[23:05:48] it=394703 colorings=212800 lazy-girth=267324 last: m=99 classes=6 cclen=75 t=1757s
[23:05:51] it=395225 colorings=213000 lazy-girth=267862 last: m=117 classes=7 cclen=73 t=1760s
[23:05:53] it=395662 colorings=213200 lazy-girth=268234 last: m=117 classes=7 cclen=69 t=1762s
[23:05:58] it=396165 colorings=213400 lazy-girth=268748 last: m=99 classes=6 cclen=74 t=1767s
[23:06:01] it=396637 colorings=213600 lazy-girth=269283 last: m=117 classes=7 cclen=74 t=1770s
[23:06:03] it=397062 colorings=213800 lazy-girth=269584 last: m=99 classes=6 cclen=75 t=1771s
[23:06:04] it=397369 colorings=214000 lazy-girth=269725 last: m=108 classes=6 cclen=75 t=1773s
[23:06:05] it=397641 colorings=214200 lazy-girth=269810 last: m=99 classes=6 cclen=75 t=1774s
[23:06:07] it=397996 colorings=214400 lazy-girth=270016 last: m=99 classes=6 cclen=75 t=1776s
[23:06:09] it=398384 colorings=214600 lazy-girth=270286 last: m=108 classes=6 cclen=75 t=1778s
[23:06:10] it=398634 colorings=214800 lazy-girth=270361 last: m=99 classes=6 cclen=74 t=1778s
[23:06:11] it=398961 colorings=215000 lazy-girth=270549 last: m=117 classes=7 cclen=72 t=1780s
[23:06:13] it=399351 colorings=215200 lazy-girth=270821 last: m=108 classes=6 cclen=75 t=1781s
[23:06:14] it=399765 colorings=215400 lazy-girth=271148 last: m=117 classes=7 cclen=71 t=1783s
[23:06:17] it=400115 colorings=215600 lazy-girth=271339 last: m=108 classes=6 cclen=75 t=1785s
[23:06:20] it=400747 colorings=215800 lazy-girth=271938 last: m=117 classes=7 cclen=74 t=1789s
[23:06:21] it=401147 colorings=216000 lazy-girth=272233 last: m=108 classes=6 cclen=75 t=1790s
[23:06:23] it=401497 colorings=216200 lazy-girth=272458 last: m=108 classes=6 cclen=75 t=1792s
[23:06:25] it=401845 colorings=216400 lazy-girth=272624 last: m=99 classes=6 cclen=74 t=1794s
[23:06:26] it=402148 colorings=216600 lazy-girth=272749 last: m=117 classes=7 cclen=73 t=1795s
[23:06:28] it=402475 colorings=216800 lazy-girth=272900 last: m=117 classes=7 cclen=74 t=1796s
[23:06:30] it=402820 colorings=217000 lazy-girth=273093 last: m=99 classes=6 cclen=74 t=1798s
[23:06:33] it=403318 colorings=217200 lazy-girth=273615 last: m=108 classes=6 cclen=75 t=1802s
[23:06:35] it=403638 colorings=217400 lazy-girth=273775 last: m=108 classes=6 cclen=75 t=1804s
[23:06:37] it=404032 colorings=217600 lazy-girth=274067 last: m=99 classes=6 cclen=74 t=1806s
[23:06:38] it=404328 colorings=217800 lazy-girth=274202 last: m=99 classes=6 cclen=75 t=1807s
[23:06:39] it=404610 colorings=218000 lazy-girth=274319 last: m=99 classes=6 cclen=75 t=1808s
[23:06:40] it=404861 colorings=218200 lazy-girth=274378 last: m=108 classes=6 cclen=75 t=1809s
[23:06:43] it=405136 colorings=218400 lazy-girth=274484 last: m=117 classes=7 cclen=72 t=1812s
[23:06:46] it=405523 colorings=218600 lazy-girth=274755 last: m=117 classes=7 cclen=73 t=1815s
[23:06:48] it=405859 colorings=218800 lazy-girth=274938 last: m=117 classes=7 cclen=70 t=1817s
[23:06:49] it=406143 colorings=219000 lazy-girth=275049 last: m=108 classes=6 cclen=75 t=1818s
[23:06:52] it=406638 colorings=219200 lazy-girth=275526 last: m=99 classes=6 cclen=74 t=1820s
[23:06:53] it=406942 colorings=219400 lazy-girth=275651 last: m=108 classes=6 cclen=75 t=1822s
[23:06:54] it=407265 colorings=219600 lazy-girth=275813 last: m=108 classes=6 cclen=72 t=1823s
[23:06:57] it=407785 colorings=219800 lazy-girth=276359 last: m=99 classes=6 cclen=75 t=1826s
[23:06:59] it=408135 colorings=220000 lazy-girth=276565 last: m=99 classes=6 cclen=75 t=1828s
[23:07:00] it=408401 colorings=220200 lazy-girth=276645 last: m=108 classes=6 cclen=74 t=1829s
[23:07:02] it=408742 colorings=220400 lazy-girth=276839 last: m=99 classes=6 cclen=75 t=1830s
[23:07:03] it=409057 colorings=220600 lazy-girth=276975 last: m=108 classes=6 cclen=75 t=1832s
[23:07:05] it=409509 colorings=220800 lazy-girth=277339 last: m=108 classes=6 cclen=75 t=1834s
[23:07:07] it=409941 colorings=221000 lazy-girth=277686 last: m=117 classes=7 cclen=73 t=1836s
[23:07:09] it=410285 colorings=221200 lazy-girth=277875 last: m=99 classes=6 cclen=75 t=1838s
[23:07:10] it=410564 colorings=221400 lazy-girth=277974 last: m=99 classes=6 cclen=75 t=1839s
[23:07:13] it=411063 colorings=221600 lazy-girth=278393 last: m=108 classes=6 cclen=75 t=1842s
[23:07:15] it=411392 colorings=221800 lazy-girth=278568 last: m=99 classes=6 cclen=75 t=1843s
[23:07:16] it=411699 colorings=222000 lazy-girth=278719 last: m=117 classes=7 cclen=73 t=1845s
[23:07:17] it=412038 colorings=222200 lazy-girth=278890 last: m=108 classes=6 cclen=74 t=1846s
[23:07:20] it=412489 colorings=222400 lazy-girth=279279 last: m=108 classes=6 cclen=75 t=1849s
[23:07:21] it=412820 colorings=222600 lazy-girth=279441 last: m=99 classes=6 cclen=75 t=1850s
[23:07:23] it=413134 colorings=222800 lazy-girth=279591 last: m=99 classes=6 cclen=75 t=1852s
[23:07:25] it=413522 colorings=223000 lazy-girth=279857 last: m=117 classes=7 cclen=71 t=1854s
[23:07:27] it=413909 colorings=223200 lazy-girth=280105 last: m=108 classes=6 cclen=75 t=1856s
[23:07:28] it=414271 colorings=223400 lazy-girth=280315 last: m=99 classes=6 cclen=75 t=1857s
[23:07:30] it=414566 colorings=223600 lazy-girth=280439 last: m=108 classes=6 cclen=68 t=1858s
[23:07:31] it=414938 colorings=223800 lazy-girth=280656 last: m=99 classes=6 cclen=74 t=1860s
[23:07:34] it=415479 colorings=224000 lazy-girth=281158 last: m=108 classes=6 cclen=75 t=1863s
[23:07:36] it=415841 colorings=224200 lazy-girth=281385 last: m=117 classes=7 cclen=72 t=1865s
[23:07:37] it=416132 colorings=224400 lazy-girth=281495 last: m=99 classes=6 cclen=75 t=1866s
[23:07:38] it=416474 colorings=224600 lazy-girth=281663 last: m=108 classes=6 cclen=75 t=1867s
[23:07:41] it=416871 colorings=224800 lazy-girth=281921 last: m=117 classes=7 cclen=74 t=1870s
[23:07:43] it=417199 colorings=225000 lazy-girth=282098 last: m=108 classes=6 cclen=74 t=1871s
[23:07:44] it=417533 colorings=225200 lazy-girth=282290 last: m=117 classes=7 cclen=74 t=1873s
[23:07:46] it=417826 colorings=225400 lazy-girth=282397 last: m=99 classes=6 cclen=75 t=1874s
[23:07:48] it=418256 colorings=225600 lazy-girth=282744 last: m=108 classes=6 cclen=74 t=1876s
[23:07:50] it=418755 colorings=225800 lazy-girth=283178 last: m=99 classes=6 cclen=73 t=1879s
[23:07:51] it=419067 colorings=226000 lazy-girth=283320 last: m=99 classes=6 cclen=75 t=1880s
[23:07:54] it=419524 colorings=226200 lazy-girth=283721 last: m=108 classes=6 cclen=74 t=1882s
[23:07:56] it=419981 colorings=226400 lazy-girth=284064 last: m=108 classes=6 cclen=70 t=1884s
[23:07:57] it=420342 colorings=226600 lazy-girth=284245 last: m=99 classes=6 cclen=75 t=1886s
[23:07:59] it=420697 colorings=226800 lazy-girth=284458 last: m=99 classes=6 cclen=75 t=1888s
[23:08:00] it=420988 colorings=227000 lazy-girth=284607 last: m=117 classes=7 cclen=74 t=1889s
[23:08:02] it=421325 colorings=227200 lazy-girth=284786 last: m=108 classes=6 cclen=70 t=1891s
[23:08:03] it=421594 colorings=227400 lazy-girth=284871 last: m=99 classes=6 cclen=74 t=1892s
[23:08:04] it=421864 colorings=227600 lazy-girth=284963 last: m=99 classes=6 cclen=74 t=1893s
[23:08:06] it=422256 colorings=227800 lazy-girth=285190 last: m=99 classes=6 cclen=75 t=1895s
[23:08:08] it=422620 colorings=228000 lazy-girth=285405 last: m=99 classes=6 cclen=75 t=1897s
[23:08:09] it=422890 colorings=228200 lazy-girth=285498 last: m=99 classes=6 cclen=74 t=1898s
[23:08:11] it=423159 colorings=228400 lazy-girth=285587 last: m=108 classes=6 cclen=75 t=1900s
[23:08:13] it=423541 colorings=228600 lazy-girth=285854 last: m=117 classes=7 cclen=69 t=1902s
[23:08:15] it=423911 colorings=228800 lazy-girth=286106 last: m=108 classes=6 cclen=74 t=1904s
[23:08:17] it=424360 colorings=229000 lazy-girth=286519 last: m=117 classes=7 cclen=64 t=1906s
[23:08:20] it=424829 colorings=229200 lazy-girth=286949 last: m=108 classes=6 cclen=75 t=1908s
[23:08:21] it=425270 colorings=229400 lazy-girth=287251 last: m=99 classes=6 cclen=75 t=1910s
[23:08:23] it=425546 colorings=229600 lazy-girth=287355 last: m=99 classes=6 cclen=75 t=1911s
[23:08:24] it=425843 colorings=229800 lazy-girth=287481 last: m=108 classes=6 cclen=75 t=1913s
[23:08:25] it=426166 colorings=230000 lazy-girth=287618 last: m=108 classes=6 cclen=75 t=1914s
[23:08:26] it=426439 colorings=230200 lazy-girth=287695 last: m=99 classes=6 cclen=75 t=1915s
[23:08:27] it=426752 colorings=230400 lazy-girth=287871 last: m=108 classes=6 cclen=74 t=1916s
[23:08:29] it=427075 colorings=230600 lazy-girth=288044 last: m=99 classes=6 cclen=75 t=1918s
[23:08:31] it=427471 colorings=230800 lazy-girth=288337 last: m=117 classes=7 cclen=73 t=1920s
[23:08:34] it=427933 colorings=231000 lazy-girth=288663 last: m=108 classes=6 cclen=75 t=1923s
[23:08:36] it=428261 colorings=231200 lazy-girth=288821 last: m=99 classes=6 cclen=75 t=1925s
[23:08:37] it=428475 colorings=231400 lazy-girth=288835 last: m=99 classes=6 cclen=75 t=1926s
[23:08:38] it=428713 colorings=231600 lazy-girth=288873 last: m=99 classes=6 cclen=75 t=1926s
[23:08:40] it=429062 colorings=231800 lazy-girth=289111 last: m=108 classes=6 cclen=66 t=1928s
[23:08:41] it=429442 colorings=232000 lazy-girth=289351 last: m=90 classes=5 cclen=76 t=1930s
[23:08:43] it=429775 colorings=232200 lazy-girth=289498 last: m=99 classes=6 cclen=75 t=1932s
[23:08:44] it=430024 colorings=232400 lazy-girth=289547 last: m=99 classes=6 cclen=75 t=1932s
[23:08:44] it=430253 colorings=232600 lazy-girth=289576 last: m=99 classes=6 cclen=75 t=1933s
[23:08:45] it=430479 colorings=232800 lazy-girth=289602 last: m=99 classes=6 cclen=75 t=1934s
[23:08:46] it=430697 colorings=233000 lazy-girth=289620 last: m=99 classes=6 cclen=75 t=1935s
[23:08:47] it=430947 colorings=233200 lazy-girth=289670 last: m=99 classes=6 cclen=72 t=1935s
[23:08:48] it=431199 colorings=233400 lazy-girth=289732 last: m=108 classes=6 cclen=75 t=1937s
[23:08:50] it=431479 colorings=233600 lazy-girth=289853 last: m=117 classes=7 cclen=69 t=1938s
[23:08:51] it=431739 colorings=233800 lazy-girth=289935 last: m=99 classes=6 cclen=75 t=1939s
[23:08:52] it=432069 colorings=234000 lazy-girth=290131 last: m=99 classes=6 cclen=74 t=1941s
[23:08:53] it=432347 colorings=234200 lazy-girth=290252 last: m=99 classes=6 cclen=75 t=1942s
[23:08:54] it=432620 colorings=234400 lazy-girth=290353 last: m=117 classes=7 cclen=74 t=1943s
[23:08:56] it=432885 colorings=234600 lazy-girth=290446 last: m=108 classes=6 cclen=75 t=1945s
[23:08:57] it=433168 colorings=234800 lazy-girth=290540 last: m=108 classes=6 cclen=73 t=1946s
[23:08:58] it=433450 colorings=235000 lazy-girth=290670 last: m=108 classes=6 cclen=73 t=1947s
[23:09:00] it=433739 colorings=235200 lazy-girth=290792 last: m=108 classes=6 cclen=75 t=1949s
[23:09:02] it=434046 colorings=235400 lazy-girth=290899 last: m=108 classes=6 cclen=74 t=1950s
[23:09:04] it=434414 colorings=235600 lazy-girth=291126 last: m=99 classes=6 cclen=75 t=1953s
[23:09:06] it=434836 colorings=235800 lazy-girth=291444 last: m=117 classes=7 cclen=73 t=1955s
[23:09:08] it=435269 colorings=236000 lazy-girth=291795 last: m=108 classes=6 cclen=75 t=1957s
[23:09:11] it=435682 colorings=236200 lazy-girth=292118 last: m=99 classes=6 cclen=75 t=1960s
[23:09:12] it=435997 colorings=236400 lazy-girth=292258 last: m=117 classes=7 cclen=73 t=1961s
[23:09:13] it=436306 colorings=236600 lazy-girth=292387 last: m=108 classes=6 cclen=75 t=1962s
[23:09:15] it=436624 colorings=236800 lazy-girth=292543 last: m=99 classes=6 cclen=75 t=1964s
[23:09:17] it=437009 colorings=237000 lazy-girth=292806 last: m=99 classes=6 cclen=74 t=1966s
[23:09:18] it=437305 colorings=237200 lazy-girth=292924 last: m=99 classes=6 cclen=75 t=1967s
[23:09:19] it=437554 colorings=237400 lazy-girth=292988 last: m=99 classes=6 cclen=74 t=1968s
[23:09:20] it=437869 colorings=237600 lazy-girth=293127 last: m=99 classes=6 cclen=75 t=1969s
[23:09:22] it=438173 colorings=237800 lazy-girth=293270 last: m=99 classes=6 cclen=75 t=1971s
[23:09:23] it=438467 colorings=238000 lazy-girth=293385 last: m=117 classes=7 cclen=74 t=1972s
[23:09:25] it=438853 colorings=238200 lazy-girth=293673 last: m=117 classes=7 cclen=72 t=1974s
[23:09:27] it=439221 colorings=238400 lazy-girth=293927 last: m=99 classes=6 cclen=75 t=1976s
[23:09:30] it=439656 colorings=238600 lazy-girth=294273 last: m=117 classes=7 cclen=74 t=1978s
[23:09:31] it=440025 colorings=238800 lazy-girth=294533 last: m=99 classes=6 cclen=75 t=1980s
[23:09:34] it=440473 colorings=239000 lazy-girth=294912 last: m=108 classes=6 cclen=75 t=1982s
[23:09:35] it=440818 colorings=239200 lazy-girth=295124 last: m=108 classes=6 cclen=75 t=1984s
[23:09:37] it=441137 colorings=239400 lazy-girth=295292 last: m=99 classes=6 cclen=74 t=1986s
[23:09:39] it=441497 colorings=239600 lazy-girth=295514 last: m=108 classes=6 cclen=75 t=1987s
[23:09:42] it=441943 colorings=239800 lazy-girth=295861 last: m=99 classes=6 cclen=75 t=1990s
[23:09:44] it=442360 colorings=240000 lazy-girth=296189 last: m=117 classes=7 cclen=72 t=1992s
[23:09:45] it=442677 colorings=240200 lazy-girth=296340 last: m=99 classes=6 cclen=75 t=1994s
[23:09:48] it=443112 colorings=240400 lazy-girth=296670 last: m=99 classes=6 cclen=75 t=1997s
[23:09:50] it=443505 colorings=240600 lazy-girth=296944 last: m=108 classes=6 cclen=74 t=1999s
[23:09:51] it=443818 colorings=240800 lazy-girth=297093 last: m=99 classes=6 cclen=75 t=2000s
[23:09:53] it=444140 colorings=241000 lazy-girth=297246 last: m=99 classes=6 cclen=75 t=2002s
[23:09:56] it=444518 colorings=241200 lazy-girth=297486 last: m=108 classes=6 cclen=75 t=2005s
[23:09:57] it=444804 colorings=241400 lazy-girth=297591 last: m=117 classes=7 cclen=74 t=2006s
[23:10:00] it=445168 colorings=241600 lazy-girth=297821 last: m=99 classes=6 cclen=75 t=2009s
[23:10:01] it=445440 colorings=241800 lazy-girth=297893 last: m=99 classes=6 cclen=75 t=2010s
[23:10:02] it=445746 colorings=242000 lazy-girth=297999 last: m=117 classes=7 cclen=67 t=2011s
[23:10:03] it=446033 colorings=242200 lazy-girth=298116 last: m=99 classes=6 cclen=75 t=2012s
[23:10:04] it=446262 colorings=242400 lazy-girth=298149 last: m=117 classes=7 cclen=74 t=2013s
[23:10:05] it=446520 colorings=242600 lazy-girth=298230 last: m=99 classes=6 cclen=75 t=2014s
[23:10:06] it=446771 colorings=242800 lazy-girth=298289 last: m=99 classes=6 cclen=75 t=2015s
[23:10:07] it=446980 colorings=243000 lazy-girth=298298 last: m=99 classes=6 cclen=75 t=2016s
[23:10:07] it=447195 colorings=243200 lazy-girth=298313 last: m=99 classes=6 cclen=75 t=2016s
[23:10:08] it=447413 colorings=243400 lazy-girth=298340 last: m=117 classes=7 cclen=74 t=2017s
[23:10:10] it=447682 colorings=243600 lazy-girth=298432 last: m=99 classes=6 cclen=75 t=2018s
[23:10:12] it=447971 colorings=243800 lazy-girth=298544 last: m=108 classes=6 cclen=74 t=2021s
[23:10:31] it=448272 colorings=244000 lazy-girth=298692 last: m=108 classes=6 cclen=75 t=2040s
[23:10:32] it=448605 colorings=244200 lazy-girth=298869 last: m=108 classes=6 cclen=71 t=2041s
[23:10:33] it=448898 colorings=244400 lazy-girth=298993 last: m=108 classes=6 cclen=75 t=2042s
[23:10:35] it=449254 colorings=244600 lazy-girth=299211 last: m=108 classes=6 cclen=73 t=2044s
[23:10:36] it=449530 colorings=244800 lazy-girth=299307 last: m=99 classes=6 cclen=75 t=2045s
[23:10:37] it=449880 colorings=245000 lazy-girth=299518 last: m=108 classes=6 cclen=69 t=2046s
[23:10:39] it=450138 colorings=245200 lazy-girth=299581 last: m=99 classes=6 cclen=75 t=2047s
[23:10:40] it=450361 colorings=245400 lazy-girth=299607 last: m=117 classes=7 cclen=71 t=2048s
[23:10:40] it=450573 colorings=245600 lazy-girth=299619 last: m=99 classes=6 cclen=75 t=2049s
[23:10:41] it=450789 colorings=245800 lazy-girth=299636 last: m=108 classes=6 cclen=75 t=2050s
[23:10:45] it=451483 colorings=246000 lazy-girth=300324 last: m=99 classes=6 cclen=75 t=2054s
[23:10:47] it=451870 colorings=246200 lazy-girth=300598 last: m=108 classes=6 cclen=71 t=2056s
[23:10:49] it=452273 colorings=246400 lazy-girth=300905 last: m=108 classes=6 cclen=70 t=2058s
[23:10:54] it=452719 colorings=246600 lazy-girth=301298 last: m=99 classes=6 cclen=75 t=2063s
[23:10:56] it=453260 colorings=246800 lazy-girth=301813 last: m=99 classes=6 cclen=75 t=2065s
[23:10:58] it=453802 colorings=247000 lazy-girth=302336 last: m=99 classes=6 cclen=75 t=2067s
[23:11:00] it=454206 colorings=247200 lazy-girth=302609 last: m=117 classes=7 cclen=74 t=2069s
[23:11:02] it=454522 colorings=247400 lazy-girth=302800 last: m=108 classes=6 cclen=72 t=2071s
[23:11:04] it=454756 colorings=247600 lazy-girth=302840 last: m=108 classes=6 cclen=75 t=2073s
[23:11:06] it=455041 colorings=247800 lazy-girth=302944 last: m=108 classes=6 cclen=75 t=2075s
[23:11:07] it=455328 colorings=248000 lazy-girth=303050 last: m=99 classes=6 cclen=75 t=2076s
[23:11:09] it=455701 colorings=248200 lazy-girth=303253 last: m=108 classes=6 cclen=70 t=2078s
[23:11:11] it=456046 colorings=248400 lazy-girth=303453 last: m=108 classes=6 cclen=67 t=2079s
[23:11:12] it=456317 colorings=248600 lazy-girth=303525 last: m=99 classes=6 cclen=75 t=2081s
[23:11:13] it=456587 colorings=248800 lazy-girth=303604 last: m=99 classes=6 cclen=75 t=2082s
[23:11:14] it=456852 colorings=249000 lazy-girth=303670 last: m=99 classes=6 cclen=75 t=2083s
[23:11:15] it=457096 colorings=249200 lazy-girth=303715 last: m=99 classes=6 cclen=75 t=2084s
[23:11:16] it=457316 colorings=249400 lazy-girth=303739 last: m=99 classes=6 cclen=73 t=2084s
[23:11:16] it=457553 colorings=249600 lazy-girth=303790 last: m=99 classes=6 cclen=75 t=2085s
[23:11:18] it=457839 colorings=249800 lazy-girth=303882 last: m=108 classes=6 cclen=75 t=2087s
[23:11:22] it=458452 colorings=250000 lazy-girth=304426 last: m=99 classes=6 cclen=75 t=2091s
[23:11:24] it=458904 colorings=250200 lazy-girth=304795 last: m=99 classes=6 cclen=71 t=2093s
[23:11:26] it=459233 colorings=250400 lazy-girth=304973 last: m=108 classes=6 cclen=75 t=2095s
[23:11:28] it=459512 colorings=250600 lazy-girth=305080 last: m=99 classes=6 cclen=75 t=2097s
[23:11:30] it=459876 colorings=250800 lazy-girth=305306 last: m=99 classes=6 cclen=75 t=2099s
[23:11:32] it=460221 colorings=251000 lazy-girth=305492 last: m=99 classes=6 cclen=75 t=2101s
[23:11:34] it=460557 colorings=251200 lazy-girth=305678 last: m=99 classes=6 cclen=75 t=2103s
[23:11:36] it=460878 colorings=251400 lazy-girth=305825 last: m=99 classes=6 cclen=75 t=2104s
[23:11:38] it=461294 colorings=251600 lazy-girth=306158 last: m=99 classes=6 cclen=75 t=2107s
[23:11:39] it=461604 colorings=251800 lazy-girth=306298 last: m=117 classes=7 cclen=74 t=2108s
[23:11:42] it=462041 colorings=252000 lazy-girth=306707 last: m=117 classes=7 cclen=74 t=2111s
[23:11:44] it=462331 colorings=252200 lazy-girth=306829 last: m=108 classes=6 cclen=75 t=2112s
[23:11:45] it=462581 colorings=252400 lazy-girth=306898 last: m=99 classes=6 cclen=75 t=2113s
[23:11:48] it=463110 colorings=252600 lazy-girth=307384 last: m=108 classes=6 cclen=73 t=2117s
[23:11:51] it=463792 colorings=252800 lazy-girth=308123 last: m=99 classes=6 cclen=73 t=2120s
[23:11:53] it=464128 colorings=253000 lazy-girth=308352 last: m=99 classes=6 cclen=75 t=2122s
[23:11:54] it=464334 colorings=253200 lazy-girth=308358 last: m=99 classes=6 cclen=75 t=2123s
[23:11:54] it=464540 colorings=253400 lazy-girth=308364 last: m=99 classes=6 cclen=73 t=2123s
[23:11:56] it=464938 colorings=253600 lazy-girth=308697 last: m=99 classes=6 cclen=75 t=2125s
[23:11:59] it=465249 colorings=253800 lazy-girth=308840 last: m=117 classes=7 cclen=72 t=2128s
[23:12:01] it=465628 colorings=254000 lazy-girth=309073 last: m=99 classes=6 cclen=75 t=2130s
[23:12:03] it=465973 colorings=254200 lazy-girth=309274 last: m=108 classes=6 cclen=75 t=2131s
[23:12:05] it=466317 colorings=254400 lazy-girth=309448 last: m=99 classes=6 cclen=75 t=2134s
[23:12:08] it=466806 colorings=254600 lazy-girth=309841 last: m=99 classes=6 cclen=75 t=2136s
[23:12:09] it=467128 colorings=254800 lazy-girth=310025 last: m=108 classes=6 cclen=75 t=2138s
[23:12:11] it=467424 colorings=255000 lazy-girth=310143 last: m=108 classes=6 cclen=75 t=2140s
[23:12:13] it=467720 colorings=255200 lazy-girth=310275 last: m=108 classes=6 cclen=75 t=2141s
[23:12:14] it=467956 colorings=255400 lazy-girth=310321 last: m=99 classes=6 cclen=75 t=2142s
[23:12:15] it=468179 colorings=255600 lazy-girth=310346 last: m=99 classes=6 cclen=75 t=2143s
[23:12:15] it=468386 colorings=255800 lazy-girth=310355 last: m=99 classes=6 cclen=75 t=2144s
[23:12:17] it=468650 colorings=256000 lazy-girth=310429 last: m=108 classes=6 cclen=73 t=2145s
[23:12:20] it=469192 colorings=256200 lazy-girth=310871 last: m=117 classes=7 cclen=74 t=2149s
[23:12:23] it=469878 colorings=256400 lazy-girth=311550 last: m=117 classes=7 cclen=74 t=2152s
[23:12:27] it=470620 colorings=256600 lazy-girth=312311 last: m=117 classes=7 cclen=73 t=2156s
[23:12:30] it=470968 colorings=256800 lazy-girth=312493 last: m=117 classes=7 cclen=74 t=2158s
[23:12:31] it=471221 colorings=257000 lazy-girth=312566 last: m=99 classes=6 cclen=74 t=2160s
[23:12:32] it=471477 colorings=257200 lazy-girth=312635 last: m=117 classes=7 cclen=74 t=2161s
[23:12:34] it=471738 colorings=257400 lazy-girth=312711 last: m=108 classes=6 cclen=67 t=2163s
[23:12:35] it=472014 colorings=257600 lazy-girth=312815 last: m=99 classes=6 cclen=72 t=2164s
[23:12:37] it=472311 colorings=257800 lazy-girth=312930 last: m=99 classes=6 cclen=75 t=2166s
[23:12:39] it=472744 colorings=258000 lazy-girth=313223 last: m=117 classes=7 cclen=74 t=2168s
[23:12:41] it=473239 colorings=258200 lazy-girth=313592 last: m=99 classes=6 cclen=74 t=2170s
[23:12:44] it=473764 colorings=258400 lazy-girth=314013 last: m=108 classes=6 cclen=75 t=2172s
[23:12:47] it=474163 colorings=258600 lazy-girth=314267 last: m=117 classes=7 cclen=74 t=2176s
[23:12:52] it=474562 colorings=258800 lazy-girth=314491 last: m=117 classes=7 cclen=72 t=2181s
[23:12:59] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=474958 colorings=258982 lazy-girth=314723 time=2188s


==> anc/search/logs/slice_Z19_r2_g6.log <==
[01:54:01] slice r=2 H=Z19 |H|=19 n=38 classes=37 girth>=6 mindeg>=3
[01:54:01] eager C3/C4 clauses: 7683
[01:54:03] it=851 colorings=200 lazy-girth=1167 last: m=57 classes=3 cclen=34 t=1s
[01:54:03] it=1477 colorings=400 lazy-girth=1722 last: m=76 classes=4 cclen=33 t=2s
[01:54:04] it=2329 colorings=600 lazy-girth=2580 last: m=57 classes=3 cclen=34 t=3s
[01:54:05] it=3178 colorings=800 lazy-girth=3320 last: m=57 classes=3 cclen=34 t=4s
[01:54:06] it=3862 colorings=1000 lazy-girth=3842 last: m=57 classes=3 cclen=34 t=5s
[01:54:06] it=4382 colorings=1200 lazy-girth=4183 last: m=57 classes=3 cclen=34 t=5s
[01:54:07] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=4579 colorings=1314 lazy-girth=4277 time=5s


==> anc/search/logs/slice_Z19_r3_g6.log <==
[23:50:14] slice r=3 H=Z19 |H|=19 n=57 classes=84 girth>=6 mindeg>=3
[23:50:14] eager C3/C4 clauses: 52156
[23:50:15] it=562 colorings=200 lazy-girth=1383 last: m=114 classes=6 cclen=78 t=1s
[23:50:16] it=1121 colorings=400 lazy-girth=2627 last: m=114 classes=6 cclen=78 t=2s
[23:50:17] it=1584 colorings=600 lazy-girth=3326 last: m=114 classes=6 cclen=78 t=3s
[23:50:18] it=2013 colorings=800 lazy-girth=3815 last: m=114 classes=6 cclen=78 t=3s
[23:50:18] it=2426 colorings=1000 lazy-girth=4261 last: m=114 classes=6 cclen=78 t=4s
[23:50:19] it=2799 colorings=1200 lazy-girth=4574 last: m=114 classes=6 cclen=76 t=4s
[23:50:19] it=3287 colorings=1400 lazy-girth=5264 last: m=114 classes=6 cclen=77 t=5s
[23:50:20] it=3751 colorings=1600 lazy-girth=5943 last: m=114 classes=6 cclen=78 t=6s
[23:50:21] it=4148 colorings=1800 lazy-girth=6369 last: m=114 classes=6 cclen=78 t=6s
[23:50:21] it=4526 colorings=2000 lazy-girth=6713 last: m=114 classes=6 cclen=78 t=7s
[23:50:22] it=4918 colorings=2200 lazy-girth=7054 last: m=114 classes=6 cclen=77 t=8s
[23:50:22] it=5243 colorings=2400 lazy-girth=7267 last: m=114 classes=6 cclen=78 t=8s
[23:50:23] it=5680 colorings=2600 lazy-girth=7913 last: m=114 classes=6 cclen=78 t=9s
[23:50:23] it=6091 colorings=2800 lazy-girth=8418 last: m=114 classes=6 cclen=78 t=9s
[23:50:24] it=6485 colorings=3000 lazy-girth=8777 last: m=114 classes=6 cclen=78 t=10s
[23:50:25] it=6861 colorings=3200 lazy-girth=9089 last: m=114 classes=6 cclen=78 t=10s
[23:50:25] it=7222 colorings=3400 lazy-girth=9328 last: m=114 classes=6 cclen=78 t=11s
[23:50:26] it=7668 colorings=3600 lazy-girth=9897 last: m=114 classes=6 cclen=78 t=12s
[23:50:26] it=8026 colorings=3800 lazy-girth=10232 last: m=114 classes=6 cclen=78 t=12s
[23:50:27] it=8400 colorings=4000 lazy-girth=10567 last: m=114 classes=6 cclen=78 t=13s
[23:50:28] it=8788 colorings=4200 lazy-girth=10851 last: m=114 classes=6 cclen=78 t=14s
[23:50:28] it=9191 colorings=4400 lazy-girth=11296 last: m=114 classes=6 cclen=78 t=14s
[23:50:29] it=9603 colorings=4600 lazy-girth=11740 last: m=114 classes=6 cclen=78 t=15s
[23:50:30] it=9996 colorings=4800 lazy-girth=12060 last: m=114 classes=6 cclen=78 t=16s
[23:50:30] it=10356 colorings=5000 lazy-girth=12310 last: m=114 classes=6 cclen=77 t=16s
[23:50:31] it=10722 colorings=5200 lazy-girth=12676 last: m=114 classes=6 cclen=78 t=17s
[23:50:31] it=11120 colorings=5400 lazy-girth=13077 last: m=114 classes=6 cclen=78 t=17s
[23:50:32] it=11507 colorings=5600 lazy-girth=13418 last: m=114 classes=6 cclen=78 t=18s
[23:50:33] it=11864 colorings=5800 lazy-girth=13651 last: m=114 classes=6 cclen=78 t=18s
[23:50:33] it=12357 colorings=6000 lazy-girth=14318 last: m=114 classes=6 cclen=71 t=19s
[23:50:34] it=12839 colorings=6200 lazy-girth=14910 last: m=114 classes=6 cclen=78 t=20s
[23:50:35] it=13291 colorings=6400 lazy-girth=15456 last: m=114 classes=6 cclen=73 t=21s
[23:50:36] it=13727 colorings=6600 lazy-girth=15873 last: m=114 classes=6 cclen=73 t=22s
[23:50:37] it=14076 colorings=6800 lazy-girth=16116 last: m=114 classes=6 cclen=77 t=22s
[23:50:37] it=14454 colorings=7000 lazy-girth=16439 last: m=114 classes=6 cclen=78 t=23s
[23:50:38] it=14788 colorings=7200 lazy-girth=16656 last: m=114 classes=6 cclen=75 t=24s
[23:50:38] it=15150 colorings=7400 lazy-girth=16931 last: m=114 classes=6 cclen=78 t=24s
[23:50:39] it=15515 colorings=7600 lazy-girth=17194 last: m=114 classes=6 cclen=78 t=25s
[23:50:39] it=15868 colorings=7800 lazy-girth=17453 last: m=114 classes=6 cclen=76 t=25s
[23:50:40] it=16218 colorings=8000 lazy-girth=17707 last: m=114 classes=6 cclen=78 t=26s
[23:50:41] it=16588 colorings=8200 lazy-girth=17997 last: m=114 classes=6 cclen=78 t=26s
[23:50:41] it=16929 colorings=8400 lazy-girth=18234 last: m=114 classes=6 cclen=74 t=27s
[23:50:42] it=17292 colorings=8600 lazy-girth=18510 last: m=114 classes=6 cclen=76 t=28s
[23:50:43] it=17733 colorings=8800 lazy-girth=19318 last: m=114 classes=6 cclen=71 t=28s
[23:50:43] it=18177 colorings=9000 lazy-girth=19872 last: m=114 classes=6 cclen=76 t=29s
[23:50:44] it=18562 colorings=9200 lazy-girth=20280 last: m=114 classes=6 cclen=78 t=30s
[23:50:45] it=18959 colorings=9400 lazy-girth=20617 last: m=114 classes=6 cclen=76 t=30s
[23:50:45] it=19312 colorings=9600 lazy-girth=20897 last: m=114 classes=6 cclen=78 t=31s
[23:50:46] it=19701 colorings=9800 lazy-girth=21395 last: m=114 classes=6 cclen=78 t=32s
[23:50:46] it=20084 colorings=10000 lazy-girth=21810 last: m=114 classes=6 cclen=78 t=32s
[23:50:47] it=20443 colorings=10200 lazy-girth=22126 last: m=114 classes=6 cclen=77 t=33s
[23:50:47] it=20791 colorings=10400 lazy-girth=22376 last: m=114 classes=6 cclen=76 t=33s
[23:50:48] it=21152 colorings=10600 lazy-girth=22639 last: m=114 classes=6 cclen=77 t=34s
[23:50:48] it=21504 colorings=10800 lazy-girth=22875 last: m=114 classes=6 cclen=78 t=34s
[23:50:49] it=21920 colorings=11000 lazy-girth=23293 last: m=114 classes=6 cclen=78 t=35s
[23:50:50] it=22300 colorings=11200 lazy-girth=23660 last: m=114 classes=6 cclen=78 t=36s
[23:50:50] it=22655 colorings=11400 lazy-girth=23938 last: m=114 classes=6 cclen=78 t=36s
[23:50:51] it=23020 colorings=11600 lazy-girth=24254 last: m=114 classes=6 cclen=75 t=37s
[23:50:51] it=23364 colorings=11800 lazy-girth=24567 last: m=114 classes=6 cclen=78 t=37s
[23:50:52] it=23695 colorings=12000 lazy-girth=24819 last: m=114 classes=6 cclen=77 t=38s
[23:50:53] it=24035 colorings=12200 lazy-girth=25017 last: m=114 classes=6 cclen=78 t=38s
[23:50:53] it=24335 colorings=12400 lazy-girth=25147 last: m=114 classes=6 cclen=78 t=39s
[23:50:54] it=24713 colorings=12600 lazy-girth=25461 last: m=114 classes=6 cclen=78 t=39s
[23:50:54] it=25100 colorings=12800 lazy-girth=25767 last: m=114 classes=6 cclen=78 t=40s
[23:50:55] it=25469 colorings=13000 lazy-girth=26071 last: m=114 classes=6 cclen=78 t=41s
[23:50:55] it=25804 colorings=13200 lazy-girth=26288 last: m=114 classes=6 cclen=78 t=41s
[23:50:56] it=26111 colorings=13400 lazy-girth=26436 last: m=114 classes=6 cclen=78 t=41s
[23:50:56] it=26421 colorings=13600 lazy-girth=26618 last: m=114 classes=6 cclen=78 t=42s
[23:50:57] it=26751 colorings=13800 lazy-girth=26822 last: m=114 classes=6 cclen=78 t=43s
[23:50:57] it=27075 colorings=14000 lazy-girth=26984 last: m=133 classes=7 cclen=77 t=43s
[23:50:58] it=27391 colorings=14200 lazy-girth=27145 last: m=114 classes=6 cclen=66 t=43s
[23:50:58] it=27747 colorings=14400 lazy-girth=27374 last: m=114 classes=6 cclen=75 t=44s
[23:50:59] it=28038 colorings=14600 lazy-girth=27493 last: m=114 classes=6 cclen=76 t=44s
[23:50:59] it=28378 colorings=14800 lazy-girth=27674 last: m=95 classes=5 cclen=79 t=45s
[23:51:00] it=28694 colorings=15000 lazy-girth=27853 last: m=114 classes=6 cclen=66 t=45s
[23:51:00] it=29002 colorings=15200 lazy-girth=28014 last: m=114 classes=6 cclen=74 t=46s
[23:51:01] it=29375 colorings=15400 lazy-girth=28282 last: m=114 classes=6 cclen=78 t=47s
[23:51:01] it=29710 colorings=15600 lazy-girth=28488 last: m=114 classes=6 cclen=78 t=47s
[23:51:02] it=30023 colorings=15800 lazy-girth=28638 last: m=133 classes=7 cclen=69 t=48s
[23:51:02] it=30333 colorings=16000 lazy-girth=28782 last: m=114 classes=6 cclen=78 t=48s
[23:51:03] it=30639 colorings=16200 lazy-girth=28923 last: m=114 classes=6 cclen=77 t=49s
[23:51:03] it=30990 colorings=16400 lazy-girth=29150 last: m=114 classes=6 cclen=78 t=49s
[23:51:04] it=31343 colorings=16600 lazy-girth=29390 last: m=114 classes=6 cclen=77 t=50s
[23:51:04] it=31671 colorings=16800 lazy-girth=29567 last: m=114 classes=6 cclen=78 t=50s
[23:51:05] it=31948 colorings=17000 lazy-girth=29666 last: m=114 classes=6 cclen=74 t=51s
[23:51:05] it=32279 colorings=17200 lazy-girth=29843 last: m=114 classes=6 cclen=78 t=51s
[23:51:06] it=32601 colorings=17400 lazy-girth=30014 last: m=114 classes=6 cclen=78 t=52s
[23:51:06] it=32976 colorings=17600 lazy-girth=30244 last: m=114 classes=6 cclen=78 t=52s
[23:51:07] it=33308 colorings=17800 lazy-girth=30429 last: m=114 classes=6 cclen=78 t=53s
[23:51:07] it=33685 colorings=18000 lazy-girth=30657 last: m=114 classes=6 cclen=76 t=53s
[23:51:08] it=34012 colorings=18200 lazy-girth=30814 last: m=114 classes=6 cclen=78 t=54s
[23:51:09] it=34355 colorings=18400 lazy-girth=30993 last: m=114 classes=6 cclen=78 t=54s
[23:51:09] it=34652 colorings=18600 lazy-girth=31117 last: m=114 classes=6 cclen=72 t=55s
[23:51:09] it=34937 colorings=18800 lazy-girth=31248 last: m=114 classes=6 cclen=78 t=55s
[23:51:10] it=35236 colorings=19000 lazy-girth=31376 last: m=114 classes=6 cclen=77 t=56s
[23:51:10] it=35557 colorings=19200 lazy-girth=31526 last: m=114 classes=6 cclen=78 t=56s
[23:51:11] it=35856 colorings=19400 lazy-girth=31651 last: m=114 classes=6 cclen=78 t=57s
[23:51:11] it=36113 colorings=19600 lazy-girth=31724 last: m=114 classes=6 cclen=77 t=57s
[23:51:12] it=36443 colorings=19800 lazy-girth=31913 last: m=114 classes=6 cclen=77 t=58s
[23:51:12] it=36724 colorings=20000 lazy-girth=32032 last: m=114 classes=6 cclen=77 t=58s
[23:51:13] it=36996 colorings=20200 lazy-girth=32120 last: m=114 classes=6 cclen=78 t=59s
[23:51:13] it=37280 colorings=20400 lazy-girth=32232 last: m=114 classes=6 cclen=78 t=59s
[23:51:14] it=37549 colorings=20600 lazy-girth=32323 last: m=114 classes=6 cclen=76 t=59s
[23:51:14] it=37818 colorings=20800 lazy-girth=32420 last: m=114 classes=6 cclen=78 t=60s
[23:51:14] it=38112 colorings=21000 lazy-girth=32544 last: m=114 classes=6 cclen=71 t=60s
[23:51:15] it=38463 colorings=21200 lazy-girth=32734 last: m=114 classes=6 cclen=78 t=61s
[23:51:16] it=38912 colorings=21400 lazy-girth=33341 last: m=114 classes=6 cclen=76 t=62s
[23:51:17] it=39335 colorings=21600 lazy-girth=33850 last: m=114 classes=6 cclen=78 t=63s
[23:51:17] it=39711 colorings=21800 lazy-girth=34188 last: m=114 classes=6 cclen=78 t=63s
[23:51:18] it=40055 colorings=22000 lazy-girth=34464 last: m=114 classes=6 cclen=78 t=64s
[23:51:18] it=40424 colorings=22200 lazy-girth=34822 last: m=114 classes=6 cclen=78 t=64s
[23:51:19] it=40760 colorings=22400 lazy-girth=35075 last: m=114 classes=6 cclen=78 t=65s
[23:51:19] it=41076 colorings=22600 lazy-girth=35240 last: m=114 classes=6 cclen=78 t=65s
[23:51:20] it=41406 colorings=22800 lazy-girth=35440 last: m=114 classes=6 cclen=78 t=66s
[23:51:20] it=41749 colorings=23000 lazy-girth=35677 last: m=114 classes=6 cclen=78 t=66s
[23:51:21] it=42136 colorings=23200 lazy-girth=35976 last: m=114 classes=6 cclen=78 t=67s
[23:51:22] it=42556 colorings=23400 lazy-girth=36467 last: m=114 classes=6 cclen=78 t=68s
[23:51:22] it=42898 colorings=23600 lazy-girth=36734 last: m=114 classes=6 cclen=78 t=68s
[23:51:23] it=43266 colorings=23800 lazy-girth=37001 last: m=114 classes=6 cclen=77 t=69s
[23:51:23] it=43655 colorings=24000 lazy-girth=37306 last: m=114 classes=6 cclen=77 t=69s
[23:51:24] it=44025 colorings=24200 lazy-girth=37554 last: m=114 classes=6 cclen=77 t=70s
[23:51:25] it=44345 colorings=24400 lazy-girth=37729 last: m=114 classes=6 cclen=78 t=70s
[23:51:25] it=44661 colorings=24600 lazy-girth=37888 last: m=114 classes=6 cclen=78 t=71s
[23:51:26] it=45009 colorings=24800 lazy-girth=38202 last: m=114 classes=6 cclen=77 t=71s
[23:51:26] it=45345 colorings=25000 lazy-girth=38432 last: m=114 classes=6 cclen=77 t=72s
[23:51:27] it=45688 colorings=25200 lazy-girth=38678 last: m=114 classes=6 cclen=78 t=73s
[23:51:27] it=46045 colorings=25400 lazy-girth=38906 last: m=114 classes=6 cclen=75 t=73s
[23:51:28] it=46423 colorings=25600 lazy-girth=39182 last: m=114 classes=6 cclen=77 t=74s
[23:51:29] it=46791 colorings=25800 lazy-girth=39463 last: m=114 classes=6 cclen=77 t=74s
[23:51:29] it=47112 colorings=26000 lazy-girth=39663 last: m=114 classes=6 cclen=74 t=75s
[23:51:30] it=47505 colorings=26200 lazy-girth=39940 last: m=114 classes=6 cclen=78 t=75s
[23:51:30] it=47851 colorings=26400 lazy-girth=40184 last: m=114 classes=6 cclen=78 t=76s
[23:51:31] it=48180 colorings=26600 lazy-girth=40383 last: m=114 classes=6 cclen=78 t=77s
[23:51:31] it=48474 colorings=26800 lazy-girth=40512 last: m=114 classes=6 cclen=78 t=77s
[23:51:32] it=48787 colorings=27000 lazy-girth=40670 last: m=114 classes=6 cclen=78 t=77s
[23:51:32] it=49090 colorings=27200 lazy-girth=40831 last: m=114 classes=6 cclen=78 t=78s
[23:51:33] it=49436 colorings=27400 lazy-girth=41062 last: m=114 classes=6 cclen=78 t=78s
[23:51:33] it=49789 colorings=27600 lazy-girth=41255 last: m=114 classes=6 cclen=77 t=79s
[23:51:34] it=50064 colorings=27800 lazy-girth=41364 last: m=114 classes=6 cclen=78 t=79s
[23:51:34] it=50345 colorings=28000 lazy-girth=41468 last: m=114 classes=6 cclen=78 t=80s
[23:51:34] it=50617 colorings=28200 lazy-girth=41555 last: m=114 classes=6 cclen=78 t=80s
[23:51:35] it=50902 colorings=28400 lazy-girth=41663 last: m=114 classes=6 cclen=78 t=81s
[23:51:35] it=51160 colorings=28600 lazy-girth=41727 last: m=114 classes=6 cclen=78 t=81s
[23:51:36] it=51495 colorings=28800 lazy-girth=41904 last: m=114 classes=6 cclen=78 t=82s
[23:51:36] it=51814 colorings=29000 lazy-girth=42080 last: m=114 classes=6 cclen=78 t=82s
[23:51:37] it=52144 colorings=29200 lazy-girth=42286 last: m=114 classes=6 cclen=78 t=83s
[23:51:37] it=52434 colorings=29400 lazy-girth=42413 last: m=114 classes=6 cclen=78 t=83s
[23:51:38] it=52709 colorings=29600 lazy-girth=42502 last: m=114 classes=6 cclen=78 t=83s
[23:51:38] it=52991 colorings=29800 lazy-girth=42611 last: m=114 classes=6 cclen=78 t=84s
[23:51:38] it=53244 colorings=30000 lazy-girth=42674 last: m=114 classes=6 cclen=78 t=84s
[23:51:39] it=53557 colorings=30200 lazy-girth=42844 last: m=114 classes=6 cclen=73 t=85s
[23:51:39] it=53869 colorings=30400 lazy-girth=42991 last: m=114 classes=6 cclen=78 t=85s
[23:51:40] it=54146 colorings=30600 lazy-girth=43096 last: m=114 classes=6 cclen=78 t=86s
[23:51:40] it=54413 colorings=30800 lazy-girth=43184 last: m=114 classes=6 cclen=78 t=86s
[23:51:41] it=54691 colorings=31000 lazy-girth=43277 last: m=114 classes=6 cclen=77 t=86s
[23:51:41] it=55016 colorings=31200 lazy-girth=43449 last: m=114 classes=6 cclen=78 t=87s
[23:51:42] it=55320 colorings=31400 lazy-girth=43579 last: m=114 classes=6 cclen=78 t=87s
[23:51:42] it=55637 colorings=31600 lazy-girth=43737 last: m=114 classes=6 cclen=77 t=88s
[23:51:43] it=55936 colorings=31800 lazy-girth=43868 last: m=114 classes=6 cclen=78 t=88s
[23:51:43] it=56224 colorings=32000 lazy-girth=43988 last: m=114 classes=6 cclen=78 t=89s
[23:51:43] it=56513 colorings=32200 lazy-girth=44102 last: m=114 classes=6 cclen=78 t=89s
[23:51:44] it=56769 colorings=32400 lazy-girth=44171 last: m=114 classes=6 cclen=78 t=90s
[23:51:44] it=57057 colorings=32600 lazy-girth=44285 last: m=114 classes=6 cclen=78 t=90s
[23:51:45] it=57329 colorings=32800 lazy-girth=44378 last: m=114 classes=6 cclen=62 t=90s
[23:51:45] it=57606 colorings=33000 lazy-girth=44487 last: m=114 classes=6 cclen=76 t=91s
[23:51:45] it=57899 colorings=33200 lazy-girth=44613 last: m=114 classes=6 cclen=77 t=91s
[23:51:46] it=58156 colorings=33400 lazy-girth=44677 last: m=114 classes=6 cclen=76 t=92s
[23:51:46] it=58408 colorings=33600 lazy-girth=44746 last: m=114 classes=6 cclen=78 t=92s
[23:51:47] it=58705 colorings=33800 lazy-girth=44878 last: m=114 classes=6 cclen=78 t=93s
[23:51:47] it=59081 colorings=34000 lazy-girth=45183 last: m=114 classes=6 cclen=78 t=93s
[23:51:48] it=59483 colorings=34200 lazy-girth=45510 last: m=114 classes=6 cclen=78 t=94s
[23:51:49] it=59915 colorings=34400 lazy-girth=45903 last: m=114 classes=6 cclen=78 t=94s
[23:51:49] it=60277 colorings=34600 lazy-girth=46182 last: m=114 classes=6 cclen=78 t=95s
[23:51:50] it=60592 colorings=34800 lazy-girth=46358 last: m=114 classes=6 cclen=78 t=96s
[23:51:50] it=61026 colorings=35000 lazy-girth=46735 last: m=114 classes=6 cclen=78 t=96s
[23:51:51] it=61414 colorings=35200 lazy-girth=47007 last: m=114 classes=6 cclen=78 t=97s
[23:51:52] it=61769 colorings=35400 lazy-girth=47238 last: m=114 classes=6 cclen=78 t=98s
[23:51:52] it=62122 colorings=35600 lazy-girth=47423 last: m=114 classes=6 cclen=78 t=98s
[23:51:53] it=62511 colorings=35800 lazy-girth=47729 last: m=114 classes=6 cclen=78 t=99s
[23:51:54] it=62907 colorings=36000 lazy-girth=48020 last: m=114 classes=6 cclen=78 t=100s
[23:51:55] it=63252 colorings=36200 lazy-girth=48229 last: m=114 classes=6 cclen=78 t=101s
[23:51:55] it=63593 colorings=36400 lazy-girth=48445 last: m=114 classes=6 cclen=78 t=101s
[23:51:56] it=63946 colorings=36600 lazy-girth=48671 last: m=114 classes=6 cclen=78 t=102s
[23:51:57] it=64312 colorings=36800 lazy-girth=48920 last: m=114 classes=6 cclen=78 t=102s
[23:51:57] it=64699 colorings=37000 lazy-girth=49166 last: m=114 classes=6 cclen=78 t=103s
[23:51:58] it=65014 colorings=37200 lazy-girth=49310 last: m=114 classes=6 cclen=77 t=104s
[23:51:58] it=65318 colorings=37400 lazy-girth=49479 last: m=114 classes=6 cclen=67 t=104s
[23:51:59] it=65776 colorings=37600 lazy-girth=49778 last: m=95 classes=5 cclen=79 t=105s
[23:52:00] it=66162 colorings=37800 lazy-girth=50005 last: m=114 classes=6 cclen=78 t=105s
[23:52:00] it=66522 colorings=38000 lazy-girth=50204 last: m=114 classes=6 cclen=76 t=106s
[23:52:01] it=66886 colorings=38200 lazy-girth=50394 last: m=114 classes=6 cclen=78 t=107s
[23:52:01] it=67229 colorings=38400 lazy-girth=50550 last: m=114 classes=6 cclen=78 t=107s
[23:52:02] it=67577 colorings=38600 lazy-girth=50726 last: m=114 classes=6 cclen=78 t=108s
[23:52:03] it=67936 colorings=38800 lazy-girth=50912 last: m=114 classes=6 cclen=76 t=108s
[23:52:03] it=68287 colorings=39000 lazy-girth=51098 last: m=114 classes=6 cclen=78 t=109s
[23:52:04] it=68615 colorings=39200 lazy-girth=51238 last: m=114 classes=6 cclen=77 t=110s
[23:52:04] it=68930 colorings=39400 lazy-girth=51379 last: m=114 classes=6 cclen=77 t=110s
[23:52:05] it=69279 colorings=39600 lazy-girth=51551 last: m=133 classes=7 cclen=76 t=111s
[23:52:06] it=69570 colorings=39800 lazy-girth=51651 last: m=114 classes=6 cclen=78 t=111s
[23:52:06] it=69920 colorings=40000 lazy-girth=51815 last: m=95 classes=5 cclen=79 t=112s
[23:52:07] it=70247 colorings=40200 lazy-girth=51959 last: m=114 classes=6 cclen=78 t=113s
[23:52:08] it=70856 colorings=40400 lazy-girth=52847 last: m=114 classes=6 cclen=78 t=114s
[23:52:09] it=71274 colorings=40600 lazy-girth=53337 last: m=114 classes=6 cclen=78 t=115s
[23:52:10] it=71677 colorings=40800 lazy-girth=53761 last: m=114 classes=6 cclen=78 t=116s
[23:52:11] it=72201 colorings=41000 lazy-girth=54435 last: m=114 classes=6 cclen=77 t=117s
[23:52:12] it=72658 colorings=41200 lazy-girth=54908 last: m=114 classes=6 cclen=78 t=118s
[23:52:13] it=73019 colorings=41400 lazy-girth=55205 last: m=114 classes=6 cclen=78 t=119s
[23:52:14] it=73373 colorings=41600 lazy-girth=55482 last: m=114 classes=6 cclen=78 t=120s
[23:52:15] it=73769 colorings=41800 lazy-girth=55829 last: m=114 classes=6 cclen=78 t=120s
[23:52:15] it=74164 colorings=42000 lazy-girth=56166 last: m=114 classes=6 cclen=77 t=121s
[23:52:16] it=74541 colorings=42200 lazy-girth=56453 last: m=114 classes=6 cclen=78 t=122s
[23:52:17] it=74886 colorings=42400 lazy-girth=56662 last: m=114 classes=6 cclen=78 t=123s
[23:52:18] it=75261 colorings=42600 lazy-girth=56893 last: m=114 classes=6 cclen=74 t=123s
[23:52:18] it=75603 colorings=42800 lazy-girth=57163 last: m=114 classes=6 cclen=78 t=124s
[23:52:19] it=76012 colorings=43000 lazy-girth=57481 last: m=114 classes=6 cclen=78 t=125s
[23:52:20] it=76414 colorings=43200 lazy-girth=57748 last: m=114 classes=6 cclen=78 t=126s
[23:52:21] it=76824 colorings=43400 lazy-girth=58070 last: m=114 classes=6 cclen=77 t=126s
[23:52:21] it=77178 colorings=43600 lazy-girth=58302 last: m=114 classes=6 cclen=78 t=127s
[23:52:22] it=77486 colorings=43800 lazy-girth=58439 last: m=114 classes=6 cclen=78 t=128s
[23:52:23] it=77857 colorings=44000 lazy-girth=58697 last: m=114 classes=6 cclen=78 t=128s
[23:52:23] it=78230 colorings=44200 lazy-girth=58955 last: m=114 classes=6 cclen=77 t=129s
[23:52:24] it=78574 colorings=44400 lazy-girth=59175 last: m=114 classes=6 cclen=78 t=130s
[23:52:25] it=78976 colorings=44600 lazy-girth=59485 last: m=114 classes=6 cclen=77 t=131s
[23:52:26] it=79329 colorings=44800 lazy-girth=59701 last: m=114 classes=6 cclen=77 t=131s
[23:52:26] it=79698 colorings=45000 lazy-girth=59911 last: m=95 classes=5 cclen=78 t=132s
[23:52:27] it=80074 colorings=45200 lazy-girth=60127 last: m=114 classes=6 cclen=78 t=133s
[23:52:28] it=80411 colorings=45400 lazy-girth=60336 last: m=114 classes=6 cclen=78 t=134s
[23:52:28] it=80755 colorings=45600 lazy-girth=60518 last: m=114 classes=6 cclen=77 t=134s
[23:52:29] it=81102 colorings=45800 lazy-girth=60699 last: m=114 classes=6 cclen=77 t=135s
[23:52:30] it=81403 colorings=46000 lazy-girth=60806 last: m=114 classes=6 cclen=78 t=135s
[23:52:30] it=81729 colorings=46200 lazy-girth=60960 last: m=114 classes=6 cclen=78 t=136s
[23:52:31] it=82110 colorings=46400 lazy-girth=61239 last: m=114 classes=6 cclen=78 t=137s
[23:52:32] it=82447 colorings=46600 lazy-girth=61417 last: m=114 classes=6 cclen=77 t=137s
[23:52:32] it=82779 colorings=46800 lazy-girth=61593 last: m=114 classes=6 cclen=77 t=138s
[23:52:33] it=83167 colorings=47000 lazy-girth=61859 last: m=114 classes=6 cclen=78 t=139s
[23:52:34] it=83519 colorings=47200 lazy-girth=62048 last: m=114 classes=6 cclen=76 t=139s
[23:52:34] it=83872 colorings=47400 lazy-girth=62281 last: m=114 classes=6 cclen=78 t=140s
[23:52:35] it=84183 colorings=47600 lazy-girth=62409 last: m=114 classes=6 cclen=77 t=141s
[23:52:36] it=84533 colorings=47800 lazy-girth=62629 last: m=114 classes=6 cclen=77 t=142s
[23:52:36] it=84870 colorings=48000 lazy-girth=62801 last: m=114 classes=6 cclen=77 t=142s
[23:52:37] it=85237 colorings=48200 lazy-girth=63029 last: m=114 classes=6 cclen=77 t=143s
[23:52:38] it=85547 colorings=48400 lazy-girth=63159 last: m=114 classes=6 cclen=77 t=144s
[23:52:39] it=85925 colorings=48600 lazy-girth=63414 last: m=114 classes=6 cclen=78 t=144s
[23:52:39] it=86276 colorings=48800 lazy-girth=63633 last: m=114 classes=6 cclen=78 t=145s
[23:52:40] it=86675 colorings=49000 lazy-girth=63875 last: m=114 classes=6 cclen=72 t=146s
[23:52:41] it=87001 colorings=49200 lazy-girth=64043 last: m=133 classes=7 cclen=73 t=146s
[23:52:41] it=87390 colorings=49400 lazy-girth=64294 last: m=133 classes=7 cclen=65 t=147s
[23:52:42] it=87720 colorings=49600 lazy-girth=64451 last: m=114 classes=6 cclen=78 t=148s
[23:52:43] it=88081 colorings=49800 lazy-girth=64665 last: m=114 classes=6 cclen=78 t=149s
[23:52:44] it=88463 colorings=50000 lazy-girth=64900 last: m=114 classes=6 cclen=72 t=150s
[23:52:44] it=88852 colorings=50200 lazy-girth=65126 last: m=114 classes=6 cclen=78 t=150s
[23:52:45] it=89205 colorings=50400 lazy-girth=65341 last: m=114 classes=6 cclen=77 t=151s
[23:52:46] it=89557 colorings=50600 lazy-girth=65529 last: m=114 classes=6 cclen=77 t=152s
[23:52:47] it=89891 colorings=50800 lazy-girth=65729 last: m=114 classes=6 cclen=78 t=153s
[23:52:47] it=90276 colorings=51000 lazy-girth=65951 last: m=114 classes=6 cclen=78 t=153s
[23:52:48] it=90657 colorings=51200 lazy-girth=66176 last: m=95 classes=5 cclen=79 t=154s
[23:52:49] it=91075 colorings=51400 lazy-girth=66442 last: m=114 classes=6 cclen=77 t=155s
[23:52:50] it=91435 colorings=51600 lazy-girth=66643 last: m=114 classes=6 cclen=78 t=156s
[23:52:51] it=91785 colorings=51800 lazy-girth=66824 last: m=114 classes=6 cclen=78 t=157s
[23:52:52] it=92138 colorings=52000 lazy-girth=67013 last: m=114 classes=6 cclen=77 t=157s
[23:52:52] it=92474 colorings=52200 lazy-girth=67172 last: m=114 classes=6 cclen=78 t=158s
[23:52:53] it=92856 colorings=52400 lazy-girth=67389 last: m=114 classes=6 cclen=78 t=159s
[23:52:54] it=93232 colorings=52600 lazy-girth=67671 last: m=114 classes=6 cclen=78 t=160s
[23:52:55] it=93620 colorings=52800 lazy-girth=67960 last: m=114 classes=6 cclen=78 t=161s
[23:52:56] it=94028 colorings=53000 lazy-girth=68254 last: m=114 classes=6 cclen=74 t=162s
[23:52:56] it=94432 colorings=53200 lazy-girth=68549 last: m=114 classes=6 cclen=77 t=162s
[23:52:57] it=94814 colorings=53400 lazy-girth=68820 last: m=114 classes=6 cclen=78 t=163s
[23:52:58] it=95211 colorings=53600 lazy-girth=69126 last: m=114 classes=6 cclen=78 t=164s
[23:52:59] it=95531 colorings=53800 lazy-girth=69301 last: m=114 classes=6 cclen=78 t=165s
[23:53:00] it=95925 colorings=54000 lazy-girth=69603 last: m=114 classes=6 cclen=78 t=166s
[23:53:00] it=96254 colorings=54200 lazy-girth=69786 last: m=114 classes=6 cclen=78 t=166s
[23:53:01] it=96579 colorings=54400 lazy-girth=69942 last: m=114 classes=6 cclen=78 t=167s
[23:53:02] it=96876 colorings=54600 lazy-girth=70056 last: m=114 classes=6 cclen=78 t=167s
[23:53:02] it=97178 colorings=54800 lazy-girth=70161 last: m=114 classes=6 cclen=78 t=168s
[23:53:03] it=97512 colorings=55000 lazy-girth=70353 last: m=114 classes=6 cclen=78 t=169s
[23:53:04] it=97874 colorings=55200 lazy-girth=70623 last: m=114 classes=6 cclen=78 t=170s
[23:53:04] it=98230 colorings=55400 lazy-girth=70840 last: m=114 classes=6 cclen=78 t=170s
[23:53:05] it=98570 colorings=55600 lazy-girth=71020 last: m=114 classes=6 cclen=77 t=171s
[23:53:06] it=98908 colorings=55800 lazy-girth=71237 last: m=114 classes=6 cclen=78 t=172s
[23:53:07] it=99243 colorings=56000 lazy-girth=71416 last: m=114 classes=6 cclen=78 t=172s
[23:53:07] it=99582 colorings=56200 lazy-girth=71584 last: m=114 classes=6 cclen=78 t=173s
[23:53:08] it=99900 colorings=56400 lazy-girth=71732 last: m=114 classes=6 cclen=77 t=174s
[23:53:09] it=100221 colorings=56600 lazy-girth=71888 last: m=95 classes=5 cclen=79 t=174s
[23:53:09] it=100534 colorings=56800 lazy-girth=72026 last: m=114 classes=6 cclen=78 t=175s
[23:53:10] it=100865 colorings=57000 lazy-girth=72187 last: m=114 classes=6 cclen=78 t=176s
[23:53:10] it=101167 colorings=57200 lazy-girth=72319 last: m=114 classes=6 cclen=78 t=176s
[23:53:11] it=101451 colorings=57400 lazy-girth=72421 last: m=114 classes=6 cclen=77 t=177s
[23:53:12] it=101814 colorings=57600 lazy-girth=72622 last: m=95 classes=5 cclen=79 t=178s
[23:53:12] it=102123 colorings=57800 lazy-girth=72738 last: m=114 classes=6 cclen=78 t=178s
[23:53:13] it=102393 colorings=58000 lazy-girth=72812 last: m=114 classes=6 cclen=77 t=179s
[23:53:14] it=102708 colorings=58200 lazy-girth=72952 last: m=114 classes=6 cclen=77 t=179s
[23:53:14] it=103007 colorings=58400 lazy-girth=73064 last: m=114 classes=6 cclen=78 t=180s
[23:53:15] it=103304 colorings=58600 lazy-girth=73174 last: m=95 classes=5 cclen=79 t=181s
[23:53:15] it=103640 colorings=58800 lazy-girth=73344 last: m=114 classes=6 cclen=78 t=181s
[23:53:16] it=104026 colorings=59000 lazy-girth=73617 last: m=114 classes=6 cclen=78 t=182s
[23:53:17] it=104425 colorings=59200 lazy-girth=73891 last: m=114 classes=6 cclen=77 t=183s
[23:53:18] it=104801 colorings=59400 lazy-girth=74112 last: m=95 classes=5 cclen=79 t=184s
[23:53:18] it=105130 colorings=59600 lazy-girth=74290 last: m=114 classes=6 cclen=74 t=184s
[23:53:19] it=105598 colorings=59800 lazy-girth=74616 last: m=95 classes=5 cclen=78 t=185s
[23:53:20] it=106077 colorings=60000 lazy-girth=74952 last: m=114 classes=6 cclen=77 t=186s
[23:53:21] it=106370 colorings=60200 lazy-girth=75095 last: m=114 classes=6 cclen=78 t=187s
[23:53:22] it=106660 colorings=60400 lazy-girth=75214 last: m=114 classes=6 cclen=78 t=187s
[23:53:22] it=106991 colorings=60600 lazy-girth=75378 last: m=114 classes=6 cclen=77 t=188s
[23:53:23] it=107307 colorings=60800 lazy-girth=75540 last: m=114 classes=6 cclen=78 t=189s
[23:53:24] it=107616 colorings=61000 lazy-girth=75694 last: m=114 classes=6 cclen=76 t=190s
[23:53:25] it=107952 colorings=61200 lazy-girth=75888 last: m=114 classes=6 cclen=78 t=190s
[23:53:25] it=108269 colorings=61400 lazy-girth=76031 last: m=114 classes=6 cclen=78 t=191s
[23:53:26] it=108609 colorings=61600 lazy-girth=76190 last: m=114 classes=6 cclen=77 t=192s
[23:53:27] it=108911 colorings=61800 lazy-girth=76320 last: m=114 classes=6 cclen=78 t=192s
[23:53:27] it=109200 colorings=62000 lazy-girth=76446 last: m=114 classes=6 cclen=78 t=193s
[23:53:28] it=109523 colorings=62200 lazy-girth=76610 last: m=114 classes=6 cclen=78 t=194s
[23:53:29] it=109851 colorings=62400 lazy-girth=76766 last: m=114 classes=6 cclen=78 t=194s
[23:53:29] it=110126 colorings=62600 lazy-girth=76858 last: m=114 classes=6 cclen=78 t=195s
[23:53:30] it=110402 colorings=62800 lazy-girth=76951 last: m=114 classes=6 cclen=78 t=196s
[23:53:30] it=110695 colorings=63000 lazy-girth=77060 last: m=114 classes=6 cclen=76 t=196s
[23:53:31] it=111008 colorings=63200 lazy-girth=77203 last: m=114 classes=6 cclen=78 t=197s
[23:53:32] it=111313 colorings=63400 lazy-girth=77325 last: m=114 classes=6 cclen=76 t=198s
[23:53:33] it=111607 colorings=63600 lazy-girth=77431 last: m=114 classes=6 cclen=78 t=198s
[23:53:33] it=111890 colorings=63800 lazy-girth=77523 last: m=114 classes=6 cclen=78 t=199s
[23:53:34] it=112184 colorings=64000 lazy-girth=77632 last: m=114 classes=6 cclen=75 t=200s
[23:53:34] it=112493 colorings=64200 lazy-girth=77747 last: m=114 classes=6 cclen=78 t=200s
[23:53:35] it=112799 colorings=64400 lazy-girth=77882 last: m=114 classes=6 cclen=78 t=201s
[23:53:36] it=113183 colorings=64600 lazy-girth=78068 last: m=95 classes=5 cclen=79 t=202s
[23:53:36] it=113532 colorings=64800 lazy-girth=78221 last: m=95 classes=5 cclen=79 t=202s
[23:53:37] it=113849 colorings=65000 lazy-girth=78343 last: m=114 classes=6 cclen=78 t=203s
[23:53:38] it=114230 colorings=65200 lazy-girth=78529 last: m=114 classes=6 cclen=78 t=204s
[23:53:38] it=114606 colorings=65400 lazy-girth=78706 last: m=114 classes=6 cclen=76 t=204s
[23:53:39] it=114864 colorings=65600 lazy-girth=78764 last: m=95 classes=5 cclen=79 t=205s
[23:53:39] it=115154 colorings=65800 lazy-girth=78859 last: m=114 classes=6 cclen=78 t=205s
[23:53:40] it=115490 colorings=66000 lazy-girth=79010 last: m=114 classes=6 cclen=78 t=206s
[23:53:41] it=115830 colorings=66200 lazy-girth=79165 last: m=114 classes=6 cclen=78 t=207s
[23:53:41] it=116187 colorings=66400 lazy-girth=79335 last: m=114 classes=6 cclen=78 t=207s
[23:53:42] it=116494 colorings=66600 lazy-girth=79457 last: m=114 classes=6 cclen=78 t=208s
[23:53:43] it=116833 colorings=66800 lazy-girth=79602 last: m=95 classes=5 cclen=79 t=209s
[23:53:43] it=117164 colorings=67000 lazy-girth=79738 last: m=114 classes=6 cclen=78 t=209s
[23:53:44] it=117464 colorings=67200 lazy-girth=79853 last: m=114 classes=6 cclen=78 t=210s
[23:53:44] it=117722 colorings=67400 lazy-girth=79911 last: m=95 classes=5 cclen=79 t=210s
[23:53:45] it=118118 colorings=67600 lazy-girth=80233 last: m=114 classes=6 cclen=76 t=211s
[23:53:46] it=118548 colorings=67800 lazy-girth=80506 last: m=95 classes=5 cclen=79 t=212s
[23:53:47] it=119122 colorings=68000 lazy-girth=80901 last: m=114 classes=6 cclen=76 t=213s
[23:53:49] it=119942 colorings=68200 lazy-girth=81523 last: m=114 classes=6 cclen=78 t=214s
[23:53:50] it=120665 colorings=68400 lazy-girth=82048 last: m=114 classes=6 cclen=78 t=216s
[23:53:51] it=121151 colorings=68600 lazy-girth=82391 last: m=114 classes=6 cclen=77 t=217s
[23:53:51] it=121358 colorings=68800 lazy-girth=82402 last: m=95 classes=5 cclen=78 t=217s
[23:53:52] it=121696 colorings=69000 lazy-girth=82615 last: m=114 classes=6 cclen=78 t=218s
[23:53:53] it=122120 colorings=69200 lazy-girth=82898 last: m=114 classes=6 cclen=78 t=219s
[23:53:53] it=122483 colorings=69400 lazy-girth=83123 last: m=114 classes=6 cclen=78 t=219s
[23:53:54] it=122941 colorings=69600 lazy-girth=83424 last: m=114 classes=6 cclen=75 t=220s
[23:53:55] it=123473 colorings=69800 lazy-girth=83833 last: m=114 classes=6 cclen=78 t=221s
[23:53:56] it=124007 colorings=70000 lazy-girth=84261 last: m=114 classes=6 cclen=78 t=222s
[23:53:57] it=124385 colorings=70200 lazy-girth=84451 last: m=114 classes=6 cclen=78 t=223s
[23:53:58] it=124752 colorings=70400 lazy-girth=84641 last: m=114 classes=6 cclen=78 t=224s
[23:53:59] it=125121 colorings=70600 lazy-girth=84827 last: m=114 classes=6 cclen=74 t=225s
[23:53:59] it=125477 colorings=70800 lazy-girth=85003 last: m=114 classes=6 cclen=77 t=225s
[23:54:00] it=125859 colorings=71000 lazy-girth=85227 last: m=114 classes=6 cclen=78 t=226s
[23:54:01] it=126209 colorings=71200 lazy-girth=85389 last: m=114 classes=6 cclen=78 t=227s
[23:54:02] it=126543 colorings=71400 lazy-girth=85551 last: m=114 classes=6 cclen=78 t=228s
[23:54:02] it=126907 colorings=71600 lazy-girth=85735 last: m=95 classes=5 cclen=79 t=228s
[23:54:03] it=127187 colorings=71800 lazy-girth=85823 last: m=114 classes=6 cclen=77 t=229s
[23:54:04] it=127523 colorings=72000 lazy-girth=85984 last: m=95 classes=5 cclen=79 t=230s
[23:54:05] it=128022 colorings=72200 lazy-girth=86350 last: m=95 classes=5 cclen=79 t=231s
[23:54:06] it=128396 colorings=72400 lazy-girth=86546 last: m=114 classes=6 cclen=78 t=231s
[23:54:06] it=128733 colorings=72600 lazy-girth=86707 last: m=95 classes=5 cclen=77 t=232s
[23:54:07] it=129152 colorings=72800 lazy-girth=87010 last: m=114 classes=6 cclen=78 t=233s
[23:54:08] it=129508 colorings=73000 lazy-girth=87230 last: m=114 classes=6 cclen=78 t=234s
[23:54:09] it=129868 colorings=73200 lazy-girth=87465 last: m=114 classes=6 cclen=76 t=235s
[23:54:11] it=130207 colorings=73400 lazy-girth=87663 last: m=114 classes=6 cclen=78 t=237s
[23:54:12] it=130572 colorings=73600 lazy-girth=87879 last: m=114 classes=6 cclen=78 t=237s
[23:54:12] it=130905 colorings=73800 lazy-girth=88113 last: m=114 classes=6 cclen=78 t=238s
[23:54:13] it=131273 colorings=74000 lazy-girth=88319 last: m=114 classes=6 cclen=78 t=239s
[23:54:14] it=131618 colorings=74200 lazy-girth=88496 last: m=114 classes=6 cclen=78 t=240s
[23:54:15] it=131963 colorings=74400 lazy-girth=88664 last: m=114 classes=6 cclen=78 t=241s
[23:54:15] it=132323 colorings=74600 lazy-girth=88874 last: m=114 classes=6 cclen=76 t=241s
[23:54:16] it=132657 colorings=74800 lazy-girth=89053 last: m=114 classes=6 cclen=78 t=242s
[23:54:17] it=133020 colorings=75000 lazy-girth=89234 last: m=114 classes=6 cclen=76 t=243s
[23:54:18] it=133343 colorings=75200 lazy-girth=89380 last: m=114 classes=6 cclen=77 t=243s
[23:54:18] it=133735 colorings=75400 lazy-girth=89618 last: m=114 classes=6 cclen=78 t=244s
[23:54:19] it=134099 colorings=75600 lazy-girth=89827 last: m=114 classes=6 cclen=78 t=245s
[23:54:20] it=134395 colorings=75800 lazy-girth=89934 last: m=114 classes=6 cclen=77 t=246s
[23:54:21] it=134730 colorings=76000 lazy-girth=90126 last: m=114 classes=6 cclen=78 t=246s
[23:54:21] it=135047 colorings=76200 lazy-girth=90271 last: m=114 classes=6 cclen=78 t=247s
[23:54:22] it=135348 colorings=76400 lazy-girth=90388 last: m=114 classes=6 cclen=76 t=248s
[23:54:23] it=135638 colorings=76600 lazy-girth=90500 last: m=114 classes=6 cclen=78 t=249s
[23:54:23] it=135946 colorings=76800 lazy-girth=90619 last: m=114 classes=6 cclen=78 t=249s
[23:54:24] it=136252 colorings=77000 lazy-girth=90747 last: m=114 classes=6 cclen=78 t=250s
[23:54:25] it=136581 colorings=77200 lazy-girth=90898 last: m=114 classes=6 cclen=78 t=251s
[23:54:26] it=136885 colorings=77400 lazy-girth=91007 last: m=114 classes=6 cclen=78 t=252s
[23:54:27] it=137221 colorings=77600 lazy-girth=91177 last: m=114 classes=6 cclen=78 t=252s
[23:54:27] it=137588 colorings=77800 lazy-girth=91403 last: m=114 classes=6 cclen=78 t=253s
[23:54:28] it=137910 colorings=78000 lazy-girth=91546 last: m=114 classes=6 cclen=78 t=254s
[23:54:29] it=138289 colorings=78200 lazy-girth=91800 last: m=114 classes=6 cclen=78 t=255s
[23:54:30] it=138636 colorings=78400 lazy-girth=91983 last: m=114 classes=6 cclen=78 t=255s
[23:54:30] it=138934 colorings=78600 lazy-girth=92110 last: m=114 classes=6 cclen=77 t=256s
[23:54:31] it=139253 colorings=78800 lazy-girth=92261 last: m=114 classes=6 cclen=78 t=257s
[23:54:32] it=139632 colorings=79000 lazy-girth=92494 last: m=114 classes=6 cclen=78 t=258s
[23:54:33] it=139963 colorings=79200 lazy-girth=92658 last: m=95 classes=5 cclen=79 t=258s
[23:54:33] it=140299 colorings=79400 lazy-girth=92824 last: m=114 classes=6 cclen=78 t=259s
[23:54:34] it=140618 colorings=79600 lazy-girth=92984 last: m=114 classes=6 cclen=77 t=260s
[23:54:35] it=140938 colorings=79800 lazy-girth=93122 last: m=114 classes=6 cclen=78 t=261s
[23:54:35] it=141265 colorings=80000 lazy-girth=93277 last: m=114 classes=6 cclen=78 t=261s
[23:54:36] it=141571 colorings=80200 lazy-girth=93396 last: m=95 classes=5 cclen=79 t=262s
[23:54:37] it=141878 colorings=80400 lazy-girth=93521 last: m=95 classes=5 cclen=79 t=263s
[23:54:37] it=142208 colorings=80600 lazy-girth=93676 last: m=114 classes=6 cclen=78 t=263s
[23:54:38] it=142510 colorings=80800 lazy-girth=93799 last: m=114 classes=6 cclen=78 t=264s
[23:54:39] it=142812 colorings=81000 lazy-girth=93916 last: m=114 classes=6 cclen=78 t=265s
[23:54:39] it=143109 colorings=81200 lazy-girth=94025 last: m=114 classes=6 cclen=78 t=265s
[23:54:40] it=143392 colorings=81400 lazy-girth=94115 last: m=114 classes=6 cclen=78 t=266s
[23:54:41] it=143671 colorings=81600 lazy-girth=94196 last: m=114 classes=6 cclen=78 t=267s
[23:54:41] it=143963 colorings=81800 lazy-girth=94296 last: m=114 classes=6 cclen=78 t=267s
[23:54:42] it=144264 colorings=82000 lazy-girth=94408 last: m=114 classes=6 cclen=78 t=268s
[23:54:43] it=144559 colorings=82200 lazy-girth=94509 last: m=95 classes=5 cclen=78 t=268s
[23:54:43] it=144850 colorings=82400 lazy-girth=94627 last: m=114 classes=6 cclen=78 t=269s
[23:54:44] it=145295 colorings=82600 lazy-girth=94933 last: m=114 classes=6 cclen=78 t=270s
[23:54:45] it=145639 colorings=82800 lazy-girth=95109 last: m=114 classes=6 cclen=78 t=271s
[23:54:46] it=146006 colorings=83000 lazy-girth=95282 last: m=114 classes=6 cclen=78 t=272s
[23:54:47] it=146733 colorings=83200 lazy-girth=95809 last: m=114 classes=6 cclen=77 t=273s
[23:54:49] it=147458 colorings=83400 lazy-girth=96334 last: m=114 classes=6 cclen=78 t=275s
[23:54:50] it=147967 colorings=83600 lazy-girth=96700 last: m=114 classes=6 cclen=78 t=276s
[23:54:50] it=148338 colorings=83800 lazy-girth=96922 last: m=114 classes=6 cclen=78 t=276s
[23:54:51] it=148608 colorings=84000 lazy-girth=96994 last: m=95 classes=5 cclen=79 t=277s
[23:54:51] it=148809 colorings=84200 lazy-girth=96995 last: m=95 classes=5 cclen=79 t=277s
[23:54:52] it=149115 colorings=84400 lazy-girth=97129 last: m=114 classes=6 cclen=78 t=278s
[23:54:53] it=149557 colorings=84600 lazy-girth=97425 last: m=114 classes=6 cclen=78 t=278s
[23:54:53] it=149939 colorings=84800 lazy-girth=97640 last: m=114 classes=6 cclen=78 t=279s
[23:54:54] it=150401 colorings=85000 lazy-girth=97974 last: m=95 classes=5 cclen=79 t=280s
[23:54:55] it=150822 colorings=85200 lazy-girth=98272 last: m=95 classes=5 cclen=77 t=281s
[23:54:55] it=151140 colorings=85400 lazy-girth=98427 last: m=114 classes=6 cclen=78 t=281s
[23:54:56] it=151498 colorings=85600 lazy-girth=98624 last: m=114 classes=6 cclen=78 t=282s
[23:54:57] it=151950 colorings=85800 lazy-girth=98975 last: m=114 classes=6 cclen=78 t=283s
[23:54:58] it=152396 colorings=86000 lazy-girth=99256 last: m=114 classes=6 cclen=78 t=284s
[23:54:59] it=152799 colorings=86200 lazy-girth=99479 last: m=114 classes=6 cclen=78 t=285s
[23:54:59] it=153077 colorings=86400 lazy-girth=99572 last: m=114 classes=6 cclen=76 t=285s
[23:55:00] it=153464 colorings=86600 lazy-girth=99817 last: m=114 classes=6 cclen=78 t=286s
[23:55:01] it=153880 colorings=86800 lazy-girth=100075 last: m=114 classes=6 cclen=78 t=287s
[23:55:02] it=154273 colorings=87000 lazy-girth=100307 last: m=114 classes=6 cclen=69 t=288s
[23:55:03] it=154669 colorings=87200 lazy-girth=100533 last: m=95 classes=5 cclen=78 t=289s
[23:55:04] it=155079 colorings=87400 lazy-girth=100773 last: m=114 classes=6 cclen=78 t=290s
[23:55:05] it=155447 colorings=87600 lazy-girth=100971 last: m=114 classes=6 cclen=78 t=291s
[23:55:05] it=155802 colorings=87800 lazy-girth=101151 last: m=114 classes=6 cclen=78 t=291s
[23:55:06] it=156088 colorings=88000 lazy-girth=101254 last: m=114 classes=6 cclen=78 t=292s
[23:55:07] it=156383 colorings=88200 lazy-girth=101380 last: m=114 classes=6 cclen=78 t=293s
[23:55:08] it=156685 colorings=88400 lazy-girth=101507 last: m=114 classes=6 cclen=78 t=293s
[23:55:08] it=156977 colorings=88600 lazy-girth=101614 last: m=114 classes=6 cclen=78 t=294s
[23:55:09] it=157288 colorings=88800 lazy-girth=101745 last: m=114 classes=6 cclen=78 t=295s
[23:55:10] it=157619 colorings=89000 lazy-girth=101906 last: m=114 classes=6 cclen=78 t=296s
[23:55:10] it=157933 colorings=89200 lazy-girth=102050 last: m=114 classes=6 cclen=78 t=296s
[23:55:11] it=158241 colorings=89400 lazy-girth=102183 last: m=114 classes=6 cclen=78 t=297s
[23:55:12] it=158555 colorings=89600 lazy-girth=102313 last: m=114 classes=6 cclen=78 t=298s
[23:55:12] it=158859 colorings=89800 lazy-girth=102431 last: m=114 classes=6 cclen=76 t=298s
[23:55:13] it=159164 colorings=90000 lazy-girth=102561 last: m=114 classes=6 cclen=78 t=299s
[23:55:14] it=159475 colorings=90200 lazy-girth=102699 last: m=114 classes=6 cclen=76 t=300s
[23:55:15] it=159792 colorings=90400 lazy-girth=102834 last: m=114 classes=6 cclen=78 t=300s
[23:55:15] it=160115 colorings=90600 lazy-girth=102982 last: m=114 classes=6 cclen=78 t=301s
[23:55:16] it=160494 colorings=90800 lazy-girth=103195 last: m=114 classes=6 cclen=77 t=302s
[23:55:17] it=160820 colorings=91000 lazy-girth=103362 last: m=114 classes=6 cclen=78 t=303s
[23:55:18] it=161170 colorings=91200 lazy-girth=103527 last: m=114 classes=6 cclen=78 t=303s
[23:55:18] it=161470 colorings=91400 lazy-girth=103647 last: m=114 classes=6 cclen=78 t=304s
[23:55:19] it=161765 colorings=91600 lazy-girth=103762 last: m=114 classes=6 cclen=78 t=305s
[23:55:20] it=162086 colorings=91800 lazy-girth=103890 last: m=114 classes=6 cclen=77 t=306s
[23:55:20] it=162403 colorings=92000 lazy-girth=104025 last: m=114 classes=6 cclen=74 t=306s
[23:55:21] it=162687 colorings=92200 lazy-girth=104128 last: m=114 classes=6 cclen=78 t=307s
[23:55:22] it=162979 colorings=92400 lazy-girth=104249 last: m=114 classes=6 cclen=78 t=308s
[23:55:23] it=163281 colorings=92600 lazy-girth=104356 last: m=114 classes=6 cclen=78 t=308s
[23:55:23] it=163573 colorings=92800 lazy-girth=104458 last: m=114 classes=6 cclen=73 t=309s
[23:55:24] it=163865 colorings=93000 lazy-girth=104561 last: m=114 classes=6 cclen=78 t=310s
[23:55:25] it=164194 colorings=93200 lazy-girth=104713 last: m=95 classes=5 cclen=78 t=311s
[23:55:25] it=164619 colorings=93400 lazy-girth=104946 last: m=95 classes=5 cclen=79 t=311s
[23:55:26] it=164861 colorings=93600 lazy-girth=105014 last: m=114 classes=6 cclen=78 t=312s
[23:55:27] it=165140 colorings=93800 lazy-girth=105115 last: m=114 classes=6 cclen=78 t=312s
[23:55:27] it=165444 colorings=94000 lazy-girth=105254 last: m=114 classes=6 cclen=78 t=313s
[23:55:28] it=165769 colorings=94200 lazy-girth=105416 last: m=114 classes=6 cclen=78 t=314s
[23:55:29] it=166104 colorings=94400 lazy-girth=105584 last: m=114 classes=6 cclen=78 t=315s
[23:55:29] it=166398 colorings=94600 lazy-girth=105695 last: m=114 classes=6 cclen=76 t=315s
[23:55:30] it=166696 colorings=94800 lazy-girth=105808 last: m=114 classes=6 cclen=78 t=316s
[23:55:31] it=167008 colorings=95000 lazy-girth=105946 last: m=114 classes=6 cclen=78 t=316s
[23:55:31] it=167309 colorings=95200 lazy-girth=106065 last: m=114 classes=6 cclen=78 t=317s
[23:55:32] it=167620 colorings=95400 lazy-girth=106199 last: m=114 classes=6 cclen=78 t=318s
[23:55:33] it=167918 colorings=95600 lazy-girth=106321 last: m=114 classes=6 cclen=76 t=318s
[23:55:33] it=168206 colorings=95800 lazy-girth=106417 last: m=114 classes=6 cclen=78 t=319s
[23:55:34] it=168518 colorings=96000 lazy-girth=106544 last: m=114 classes=6 cclen=77 t=320s
[23:55:34] it=168828 colorings=96200 lazy-girth=106666 last: m=114 classes=6 cclen=78 t=320s
[23:55:35] it=169199 colorings=96400 lazy-girth=106887 last: m=114 classes=6 cclen=78 t=321s
[23:55:36] it=169529 colorings=96600 lazy-girth=107069 last: m=114 classes=6 cclen=78 t=322s
[23:55:37] it=169843 colorings=96800 lazy-girth=107213 last: m=114 classes=6 cclen=78 t=323s
[23:55:38] it=170150 colorings=97000 lazy-girth=107339 last: m=114 classes=6 cclen=78 t=323s
[23:55:38] it=170475 colorings=97200 lazy-girth=107496 last: m=114 classes=6 cclen=77 t=324s
[23:55:39] it=170792 colorings=97400 lazy-girth=107636 last: m=114 classes=6 cclen=76 t=325s
[23:55:40] it=171121 colorings=97600 lazy-girth=107794 last: m=114 classes=6 cclen=78 t=326s
[23:55:40] it=171432 colorings=97800 lazy-girth=107922 last: m=114 classes=6 cclen=78 t=326s
[23:55:41] it=171748 colorings=98000 lazy-girth=108060 last: m=114 classes=6 cclen=78 t=327s
[23:55:42] it=172097 colorings=98200 lazy-girth=108236 last: m=114 classes=6 cclen=78 t=328s
[23:55:42] it=172431 colorings=98400 lazy-girth=108404 last: m=114 classes=6 cclen=78 t=328s
[23:55:43] it=172805 colorings=98600 lazy-girth=108602 last: m=114 classes=6 cclen=78 t=329s
[23:55:44] it=173112 colorings=98800 lazy-girth=108718 last: m=114 classes=6 cclen=78 t=330s
[23:55:45] it=173417 colorings=99000 lazy-girth=108841 last: m=114 classes=6 cclen=70 t=330s
[23:55:45] it=173704 colorings=99200 lazy-girth=108939 last: m=114 classes=6 cclen=78 t=331s
[23:55:46] it=173973 colorings=99400 lazy-girth=109014 last: m=114 classes=6 cclen=78 t=332s
[23:55:46] it=174282 colorings=99600 lazy-girth=109144 last: m=114 classes=6 cclen=78 t=332s
[23:55:47] it=174562 colorings=99800 lazy-girth=109231 last: m=114 classes=6 cclen=78 t=333s
[23:55:48] it=174878 colorings=100000 lazy-girth=109362 last: m=114 classes=6 cclen=78 t=334s
[23:55:48] it=175207 colorings=100200 lazy-girth=109506 last: m=114 classes=6 cclen=78 t=334s
[23:55:49] it=175516 colorings=100400 lazy-girth=109630 last: m=114 classes=6 cclen=78 t=335s
[23:55:50] it=175802 colorings=100600 lazy-girth=109727 last: m=114 classes=6 cclen=78 t=336s
[23:55:50] it=176105 colorings=100800 lazy-girth=109834 last: m=114 classes=6 cclen=78 t=336s
[23:55:51] it=176411 colorings=101000 lazy-girth=109951 last: m=114 classes=6 cclen=78 t=337s
[23:55:52] it=176747 colorings=101200 lazy-girth=110110 last: m=114 classes=6 cclen=78 t=338s
[23:55:53] it=177022 colorings=101400 lazy-girth=110192 last: m=114 classes=6 cclen=78 t=339s
[23:55:53] it=177312 colorings=101600 lazy-girth=110287 last: m=114 classes=6 cclen=78 t=339s
[23:55:54] it=177686 colorings=101800 lazy-girth=110468 last: m=95 classes=5 cclen=78 t=340s
[23:55:55] it=178056 colorings=102000 lazy-girth=110664 last: m=114 classes=6 cclen=78 t=341s
[23:55:56] it=178388 colorings=102200 lazy-girth=110803 last: m=95 classes=5 cclen=79 t=342s
[23:55:56] it=178588 colorings=102400 lazy-girth=110803 last: m=95 classes=5 cclen=79 t=342s
[23:55:56] it=178820 colorings=102600 lazy-girth=110835 last: m=114 classes=6 cclen=78 t=342s
[23:55:57] it=179167 colorings=102800 lazy-girth=110995 last: m=114 classes=6 cclen=78 t=343s
[23:55:58] it=179410 colorings=103000 lazy-girth=111044 last: m=95 classes=5 cclen=79 t=343s
[23:55:58] it=179990 colorings=103200 lazy-girth=111472 last: m=95 classes=5 cclen=79 t=344s
[23:55:59] it=180477 colorings=103400 lazy-girth=111794 last: m=95 classes=5 cclen=78 t=345s
[23:56:00] it=180796 colorings=103600 lazy-girth=111927 last: m=114 classes=6 cclen=78 t=346s
[23:56:01] it=181107 colorings=103800 lazy-girth=112046 last: m=114 classes=6 cclen=78 t=346s
[23:56:01] it=181492 colorings=104000 lazy-girth=112254 last: m=114 classes=6 cclen=77 t=347s
[23:56:02] it=181851 colorings=104200 lazy-girth=112425 last: m=114 classes=6 cclen=78 t=348s
[23:56:03] it=182155 colorings=104400 lazy-girth=112539 last: m=114 classes=6 cclen=78 t=349s
[23:56:04] it=182455 colorings=104600 lazy-girth=112643 last: m=114 classes=6 cclen=78 t=350s
[23:56:04] it=182776 colorings=104800 lazy-girth=112774 last: m=114 classes=6 cclen=78 t=350s
[23:56:05] it=183127 colorings=105000 lazy-girth=112936 last: m=95 classes=5 cclen=79 t=351s
[23:56:06] it=183584 colorings=105200 lazy-girth=113201 last: m=95 classes=5 cclen=77 t=352s
[23:56:07] it=184084 colorings=105400 lazy-girth=113501 last: m=95 classes=5 cclen=79 t=353s
[23:56:07] it=184485 colorings=105600 lazy-girth=113702 last: m=95 classes=5 cclen=79 t=353s
[23:56:08] it=184800 colorings=105800 lazy-girth=113830 last: m=114 classes=6 cclen=76 t=354s
[23:56:08] it=185040 colorings=106000 lazy-girth=113878 last: m=114 classes=6 cclen=78 t=354s
[23:56:09] it=185253 colorings=106200 lazy-girth=113899 last: m=95 classes=5 cclen=79 t=355s
[23:56:09] it=185456 colorings=106400 lazy-girth=113904 last: m=114 classes=6 cclen=78 t=355s
[23:56:10] it=185681 colorings=106600 lazy-girth=113942 last: m=95 classes=5 cclen=79 t=355s
[23:56:10] it=185904 colorings=106800 lazy-girth=113977 last: m=114 classes=6 cclen=76 t=356s
[23:56:10] it=186125 colorings=107000 lazy-girth=114004 last: m=95 classes=5 cclen=79 t=356s
[23:56:11] it=186374 colorings=107200 lazy-girth=114063 last: m=114 classes=6 cclen=78 t=357s
[23:56:11] it=186633 colorings=107400 lazy-girth=114130 last: m=114 classes=6 cclen=78 t=357s
[23:56:12] it=186860 colorings=107600 lazy-girth=114160 last: m=114 classes=6 cclen=78 t=358s
[23:56:12] it=187103 colorings=107800 lazy-girth=114207 last: m=114 classes=6 cclen=78 t=358s
[23:56:13] it=187328 colorings=108000 lazy-girth=114236 last: m=95 classes=5 cclen=79 t=359s
[23:56:13] it=187535 colorings=108200 lazy-girth=114244 last: m=95 classes=5 cclen=79 t=359s
[23:56:14] it=187837 colorings=108400 lazy-girth=114373 last: m=95 classes=5 cclen=79 t=360s
[23:56:15] it=188069 colorings=108600 lazy-girth=114410 last: m=133 classes=7 cclen=77 t=361s
[23:56:16] it=188481 colorings=108800 lazy-girth=114630 last: m=114 classes=6 cclen=78 t=362s
[23:56:17] it=188854 colorings=109000 lazy-girth=114806 last: m=114 classes=6 cclen=78 t=363s
[23:56:18] it=189221 colorings=109200 lazy-girth=114981 last: m=114 classes=6 cclen=78 t=363s
[23:56:18] it=189612 colorings=109400 lazy-girth=115186 last: m=114 classes=6 cclen=78 t=364s
[23:56:19] it=190057 colorings=109600 lazy-girth=115431 last: m=114 classes=6 cclen=78 t=365s
[23:56:20] it=190326 colorings=109800 lazy-girth=115500 last: m=114 classes=6 cclen=78 t=366s
[23:56:21] it=190723 colorings=110000 lazy-girth=115735 last: m=114 classes=6 cclen=78 t=367s
[23:56:22] it=191116 colorings=110200 lazy-girth=115942 last: m=114 classes=6 cclen=78 t=368s
[23:56:23] it=191477 colorings=110400 lazy-girth=116113 last: m=133 classes=7 cclen=67 t=368s
[23:56:23] it=191806 colorings=110600 lazy-girth=116257 last: m=114 classes=6 cclen=78 t=369s
[23:56:24] it=192135 colorings=110800 lazy-girth=116402 last: m=114 classes=6 cclen=78 t=370s
[23:56:25] it=192467 colorings=111000 lazy-girth=116541 last: m=114 classes=6 cclen=78 t=371s
[23:56:26] it=192810 colorings=111200 lazy-girth=116696 last: m=114 classes=6 cclen=78 t=372s
[23:56:27] it=193099 colorings=111400 lazy-girth=116800 last: m=114 classes=6 cclen=78 t=372s
[23:56:27] it=193396 colorings=111600 lazy-girth=116930 last: m=114 classes=6 cclen=78 t=373s
[23:56:28] it=193668 colorings=111800 lazy-girth=117016 last: m=114 classes=6 cclen=72 t=374s
[23:56:29] it=193971 colorings=112000 lazy-girth=117143 last: m=114 classes=6 cclen=76 t=374s
[23:56:29] it=194288 colorings=112200 lazy-girth=117284 last: m=114 classes=6 cclen=78 t=375s
[23:56:30] it=194605 colorings=112400 lazy-girth=117425 last: m=114 classes=6 cclen=76 t=376s
[23:56:31] it=194884 colorings=112600 lazy-girth=117516 last: m=114 classes=6 cclen=78 t=377s
[23:56:31] it=195182 colorings=112800 lazy-girth=117628 last: m=114 classes=6 cclen=77 t=377s
[23:56:32] it=195471 colorings=113000 lazy-girth=117728 last: m=114 classes=6 cclen=78 t=378s
[23:56:33] it=195736 colorings=113200 lazy-girth=117795 last: m=114 classes=6 cclen=78 t=379s
[23:56:33] it=196028 colorings=113400 lazy-girth=117891 last: m=114 classes=6 cclen=78 t=379s
[23:56:34] it=196340 colorings=113600 lazy-girth=118015 last: m=114 classes=6 cclen=78 t=380s
[23:56:35] it=196677 colorings=113800 lazy-girth=118172 last: m=114 classes=6 cclen=77 t=381s
[23:56:35] it=196958 colorings=114000 lazy-girth=118261 last: m=114 classes=6 cclen=78 t=381s
[23:56:36] it=197263 colorings=114200 lazy-girth=118367 last: m=114 classes=6 cclen=77 t=382s
[23:56:37] it=197559 colorings=114400 lazy-girth=118484 last: m=114 classes=6 cclen=78 t=383s
[23:56:37] it=197839 colorings=114600 lazy-girth=118580 last: m=114 classes=6 cclen=77 t=383s
[23:56:38] it=198116 colorings=114800 lazy-girth=118668 last: m=114 classes=6 cclen=78 t=384s
[23:56:39] it=198420 colorings=115000 lazy-girth=118792 last: m=114 classes=6 cclen=78 t=385s
[23:56:40] it=198718 colorings=115200 lazy-girth=118910 last: m=114 classes=6 cclen=78 t=385s
[23:56:40] it=199023 colorings=115400 lazy-girth=119029 last: m=114 classes=6 cclen=72 t=386s
[23:56:41] it=199371 colorings=115600 lazy-girth=119182 last: m=95 classes=5 cclen=79 t=387s
[23:56:42] it=199710 colorings=115800 lazy-girth=119325 last: m=114 classes=6 cclen=78 t=388s
[23:56:42] it=199964 colorings=116000 lazy-girth=119386 last: m=114 classes=6 cclen=78 t=388s
[23:56:43] it=200215 colorings=116200 lazy-girth=119448 last: m=114 classes=6 cclen=78 t=389s
[23:56:44] it=200491 colorings=116400 lazy-girth=119541 last: m=114 classes=6 cclen=76 t=390s
[23:56:44] it=200759 colorings=116600 lazy-girth=119609 last: m=114 classes=6 cclen=78 t=390s
[23:56:45] it=201028 colorings=116800 lazy-girth=119695 last: m=114 classes=6 cclen=78 t=391s
[23:56:46] it=201294 colorings=117000 lazy-girth=119771 last: m=114 classes=6 cclen=78 t=392s
[23:56:47] it=201578 colorings=117200 lazy-girth=119879 last: m=114 classes=6 cclen=78 t=392s
[23:56:47] it=201836 colorings=117400 lazy-girth=119944 last: m=114 classes=6 cclen=77 t=393s
[23:56:48] it=202166 colorings=117600 lazy-girth=120074 last: m=95 classes=5 cclen=79 t=394s
[23:56:49] it=202397 colorings=117800 lazy-girth=120105 last: m=114 classes=6 cclen=71 t=395s
[23:56:49] it=202696 colorings=118000 lazy-girth=120204 last: m=114 classes=6 cclen=78 t=395s
[23:56:50] it=202984 colorings=118200 lazy-girth=120292 last: m=95 classes=5 cclen=78 t=396s
[23:56:51] it=203312 colorings=118400 lazy-girth=120420 last: m=114 classes=6 cclen=78 t=397s
[23:56:51] it=203552 colorings=118600 lazy-girth=120460 last: m=114 classes=6 cclen=78 t=397s
[23:56:52] it=203816 colorings=118800 lazy-girth=120524 last: m=114 classes=6 cclen=78 t=398s
[23:56:53] it=204123 colorings=119000 lazy-girth=120646 last: m=114 classes=6 cclen=78 t=398s
[23:56:53] it=204492 colorings=119200 lazy-girth=120846 last: m=114 classes=6 cclen=78 t=399s
[23:56:54] it=204788 colorings=119400 lazy-girth=120974 last: m=114 classes=6 cclen=77 t=400s
[23:56:55] it=205160 colorings=119600 lazy-girth=121165 last: m=114 classes=6 cclen=78 t=401s
[23:56:56] it=205531 colorings=119800 lazy-girth=121348 last: m=114 classes=6 cclen=78 t=402s
[23:56:57] it=205875 colorings=120000 lazy-girth=121501 last: m=114 classes=6 cclen=78 t=403s
[23:56:57] it=206146 colorings=120200 lazy-girth=121574 last: m=114 classes=6 cclen=78 t=403s
[23:56:58] it=206434 colorings=120400 lazy-girth=121667 last: m=114 classes=6 cclen=77 t=404s
[23:56:59] it=206726 colorings=120600 lazy-girth=121772 last: m=114 classes=6 cclen=78 t=405s
[23:56:59] it=206975 colorings=120800 lazy-girth=121825 last: m=114 classes=6 cclen=78 t=405s
[23:57:00] it=207223 colorings=121000 lazy-girth=121880 last: m=114 classes=6 cclen=78 t=406s
[23:57:03] it=207487 colorings=121200 lazy-girth=121948 last: m=114 classes=6 cclen=78 t=408s
[23:57:03] it=207755 colorings=121400 lazy-girth=122028 last: m=95 classes=5 cclen=79 t=409s
[23:57:04] it=208029 colorings=121600 lazy-girth=122110 last: m=114 classes=6 cclen=78 t=410s
[23:57:05] it=208291 colorings=121800 lazy-girth=122175 last: m=114 classes=6 cclen=78 t=410s
[23:57:05] it=208557 colorings=122000 lazy-girth=122246 last: m=114 classes=6 cclen=78 t=411s
[23:57:06] it=208801 colorings=122200 lazy-girth=122293 last: m=114 classes=6 cclen=78 t=412s
[23:57:07] it=209061 colorings=122400 lazy-girth=122357 last: m=114 classes=6 cclen=78 t=412s
[23:57:07] it=209270 colorings=122600 lazy-girth=122366 last: m=114 classes=6 cclen=78 t=413s
[23:57:08] it=209472 colorings=122800 lazy-girth=122370 last: m=114 classes=6 cclen=78 t=414s
[23:57:08] it=209672 colorings=123000 lazy-girth=122370 last: m=114 classes=6 cclen=77 t=414s
[23:57:09] it=209926 colorings=123200 lazy-girth=122424 last: m=114 classes=6 cclen=78 t=415s
[23:57:10] it=210215 colorings=123400 lazy-girth=122517 last: m=114 classes=6 cclen=76 t=416s
[23:57:11] it=210471 colorings=123600 lazy-girth=122592 last: m=114 classes=6 cclen=78 t=416s
[23:57:11] it=210736 colorings=123800 lazy-girth=122678 last: m=114 classes=6 cclen=78 t=417s
[23:57:12] it=210993 colorings=124000 lazy-girth=122747 last: m=114 classes=6 cclen=77 t=418s
[23:57:13] it=211252 colorings=124200 lazy-girth=122818 last: m=114 classes=6 cclen=78 t=418s
[23:57:13] it=211532 colorings=124400 lazy-girth=122910 last: m=114 classes=6 cclen=77 t=419s
[23:57:14] it=211805 colorings=124600 lazy-girth=122989 last: m=114 classes=6 cclen=78 t=420s
[23:57:15] it=212077 colorings=124800 lazy-girth=123076 last: m=114 classes=6 cclen=78 t=420s
[23:57:15] it=212413 colorings=125000 lazy-girth=123223 last: m=114 classes=6 cclen=77 t=421s
[23:57:16] it=212740 colorings=125200 lazy-girth=123365 last: m=114 classes=6 cclen=78 t=422s
[23:57:17] it=213039 colorings=125400 lazy-girth=123486 last: m=114 classes=6 cclen=78 t=423s
[23:57:18] it=213300 colorings=125600 lazy-girth=123559 last: m=133 classes=7 cclen=77 t=423s
[23:57:18] it=213573 colorings=125800 lazy-girth=123640 last: m=114 classes=6 cclen=78 t=424s
[23:57:19] it=213837 colorings=126000 lazy-girth=123711 last: m=114 classes=6 cclen=78 t=425s
[23:57:20] it=214115 colorings=126200 lazy-girth=123798 last: m=114 classes=6 cclen=78 t=426s
[23:57:20] it=214403 colorings=126400 lazy-girth=123891 last: m=114 classes=6 cclen=70 t=426s
[23:57:21] it=214668 colorings=126600 lazy-girth=123959 last: m=114 classes=6 cclen=78 t=427s
[23:57:22] it=214910 colorings=126800 lazy-girth=124012 last: m=114 classes=6 cclen=77 t=428s
[23:57:22] it=215167 colorings=127000 lazy-girth=124080 last: m=114 classes=6 cclen=77 t=428s
[23:57:23] it=215415 colorings=127200 lazy-girth=124134 last: m=114 classes=6 cclen=78 t=429s
[23:57:24] it=215695 colorings=127400 lazy-girth=124225 last: m=114 classes=6 cclen=78 t=430s
[23:57:25] it=215975 colorings=127600 lazy-girth=124325 last: m=114 classes=6 cclen=78 t=430s
[23:57:25] it=216293 colorings=127800 lazy-girth=124461 last: m=114 classes=6 cclen=77 t=431s
[23:57:26] it=216572 colorings=128000 lazy-girth=124551 last: m=114 classes=6 cclen=78 t=432s
[23:57:27] it=216879 colorings=128200 lazy-girth=124671 last: m=114 classes=6 cclen=78 t=433s
[23:57:27] it=217150 colorings=128400 lazy-girth=124747 last: m=114 classes=6 cclen=78 t=433s
[23:57:28] it=217458 colorings=128600 lazy-girth=124884 last: m=114 classes=6 cclen=78 t=434s
[23:57:29] it=217756 colorings=128800 lazy-girth=125001 last: m=114 classes=6 cclen=77 t=435s
[23:57:30] it=218029 colorings=129000 lazy-girth=125081 last: m=114 classes=6 cclen=78 t=436s
[23:57:30] it=218303 colorings=129200 lazy-girth=125162 last: m=114 classes=6 cclen=78 t=436s
[23:57:31] it=218558 colorings=129400 lazy-girth=125217 last: m=95 classes=5 cclen=79 t=437s
[23:57:32] it=218854 colorings=129600 lazy-girth=125315 last: m=114 classes=6 cclen=76 t=437s
[23:57:32] it=219103 colorings=129800 lazy-girth=125366 last: m=114 classes=6 cclen=78 t=438s
[23:57:33] it=219380 colorings=130000 lazy-girth=125452 last: m=114 classes=6 cclen=78 t=439s
[23:57:34] it=219648 colorings=130200 lazy-girth=125527 last: m=95 classes=5 cclen=79 t=440s
[23:57:34] it=219912 colorings=130400 lazy-girth=125592 last: m=114 classes=6 cclen=78 t=440s
[23:57:35] it=220185 colorings=130600 lazy-girth=125671 last: m=114 classes=6 cclen=78 t=441s
[23:57:36] it=220456 colorings=130800 lazy-girth=125743 last: m=114 classes=6 cclen=78 t=442s
[23:57:36] it=220706 colorings=131000 lazy-girth=125795 last: m=114 classes=6 cclen=78 t=442s
[23:57:37] it=221004 colorings=131200 lazy-girth=125915 last: m=114 classes=6 cclen=77 t=443s
[23:57:38] it=221285 colorings=131400 lazy-girth=126011 last: m=114 classes=6 cclen=78 t=444s
[23:57:39] it=221573 colorings=131600 lazy-girth=126112 last: m=95 classes=5 cclen=77 t=445s
[23:57:39] it=221867 colorings=131800 lazy-girth=126223 last: m=114 classes=6 cclen=78 t=445s
[23:57:40] it=222147 colorings=132000 lazy-girth=126318 last: m=114 classes=6 cclen=78 t=446s
[23:57:41] it=222466 colorings=132200 lazy-girth=126460 last: m=114 classes=6 cclen=78 t=447s
[23:57:42] it=222722 colorings=132400 lazy-girth=126517 last: m=114 classes=6 cclen=78 t=447s
[23:57:42] it=222995 colorings=132600 lazy-girth=126590 last: m=114 classes=6 cclen=78 t=448s
[23:57:43] it=223257 colorings=132800 lazy-girth=126655 last: m=114 classes=6 cclen=78 t=449s
[23:57:44] it=223560 colorings=133000 lazy-girth=126789 last: m=114 classes=6 cclen=78 t=450s
[23:57:45] it=223873 colorings=133200 lazy-girth=126908 last: m=114 classes=6 cclen=76 t=450s
[23:57:45] it=224155 colorings=133400 lazy-girth=126999 last: m=114 classes=6 cclen=78 t=451s
[23:57:46] it=224408 colorings=133600 lazy-girth=127056 last: m=114 classes=6 cclen=71 t=452s
[23:57:47] it=224686 colorings=133800 lazy-girth=127136 last: m=95 classes=5 cclen=79 t=453s
[23:57:47] it=224922 colorings=134000 lazy-girth=127177 last: m=114 classes=6 cclen=78 t=453s
[23:57:48] it=225170 colorings=134200 lazy-girth=127237 last: m=95 classes=5 cclen=79 t=454s
[23:57:49] it=225453 colorings=134400 lazy-girth=127322 last: m=133 classes=7 cclen=69 t=455s
[23:57:50] it=225767 colorings=134600 lazy-girth=127453 last: m=114 classes=6 cclen=78 t=455s
[23:57:50] it=226047 colorings=134800 lazy-girth=127543 last: m=114 classes=6 cclen=78 t=456s
[23:57:51] it=226324 colorings=135000 lazy-girth=127623 last: m=114 classes=6 cclen=78 t=457s
[23:57:52] it=226654 colorings=135200 lazy-girth=127775 last: m=114 classes=6 cclen=78 t=458s
[23:57:53] it=226958 colorings=135400 lazy-girth=127886 last: m=114 classes=6 cclen=77 t=458s
[23:57:53] it=227254 colorings=135600 lazy-girth=127984 last: m=114 classes=6 cclen=78 t=459s
[23:57:54] it=227598 colorings=135800 lazy-girth=128142 last: m=114 classes=6 cclen=78 t=460s
[23:57:55] it=227948 colorings=136000 lazy-girth=128296 last: m=114 classes=6 cclen=78 t=461s
[23:57:56] it=228266 colorings=136200 lazy-girth=128415 last: m=114 classes=6 cclen=78 t=462s
[23:57:56] it=228543 colorings=136400 lazy-girth=128495 last: m=114 classes=6 cclen=78 t=462s
[23:57:57] it=228841 colorings=136600 lazy-girth=128595 last: m=95 classes=5 cclen=79 t=463s
[23:57:58] it=229142 colorings=136800 lazy-girth=128696 last: m=114 classes=6 cclen=77 t=464s
[23:57:59] it=229417 colorings=137000 lazy-girth=128771 last: m=95 classes=5 cclen=79 t=465s
[23:57:59] it=229671 colorings=137200 lazy-girth=128825 last: m=114 classes=6 cclen=78 t=465s
[23:58:00] it=229992 colorings=137400 lazy-girth=128946 last: m=114 classes=6 cclen=78 t=466s
[23:58:01] it=230260 colorings=137600 lazy-girth=129026 last: m=114 classes=6 cclen=77 t=467s
[23:58:01] it=230485 colorings=137800 lazy-girth=129051 last: m=95 classes=5 cclen=79 t=467s
[23:58:02] it=230781 colorings=138000 lazy-girth=129152 last: m=95 classes=5 cclen=78 t=467s
[23:58:02] it=231037 colorings=138200 lazy-girth=129219 last: m=114 classes=6 cclen=78 t=468s
[23:58:03] it=231337 colorings=138400 lazy-girth=129332 last: m=114 classes=6 cclen=78 t=469s
[23:58:04] it=231603 colorings=138600 lazy-girth=129408 last: m=114 classes=6 cclen=78 t=470s
[23:58:05] it=231867 colorings=138800 lazy-girth=129480 last: m=114 classes=6 cclen=78 t=470s
[23:58:05] it=232136 colorings=139000 lazy-girth=129558 last: m=114 classes=6 cclen=77 t=471s
[23:58:06] it=232503 colorings=139200 lazy-girth=129729 last: m=114 classes=6 cclen=78 t=472s
[23:58:07] it=232747 colorings=139400 lazy-girth=129780 last: m=114 classes=6 cclen=78 t=473s
[23:58:08] it=233062 colorings=139600 lazy-girth=129909 last: m=114 classes=6 cclen=78 t=473s
[23:58:08] it=233381 colorings=139800 lazy-girth=130036 last: m=114 classes=6 cclen=78 t=474s
[23:58:09] it=233696 colorings=140000 lazy-girth=130156 last: m=114 classes=6 cclen=77 t=475s
[23:58:10] it=234001 colorings=140200 lazy-girth=130265 last: m=95 classes=5 cclen=79 t=476s
[23:58:11] it=234328 colorings=140400 lazy-girth=130400 last: m=114 classes=6 cclen=78 t=477s
[23:58:11] it=234605 colorings=140600 lazy-girth=130477 last: m=95 classes=5 cclen=79 t=477s
[23:58:12] it=234942 colorings=140800 lazy-girth=130614 last: m=114 classes=6 cclen=78 t=478s
[23:58:12] it=235151 colorings=141000 lazy-girth=130624 last: m=114 classes=6 cclen=78 t=478s
[23:58:13] it=235417 colorings=141200 lazy-girth=130703 last: m=114 classes=6 cclen=78 t=479s
[23:58:14] it=235690 colorings=141400 lazy-girth=130799 last: m=114 classes=6 cclen=77 t=480s
[23:58:15] it=235999 colorings=141600 lazy-girth=130932 last: m=114 classes=6 cclen=78 t=481s
[23:58:16] it=236321 colorings=141800 lazy-girth=131065 last: m=114 classes=6 cclen=78 t=482s
[23:58:16] it=236587 colorings=142000 lazy-girth=131133 last: m=114 classes=6 cclen=75 t=482s
[23:58:17] it=236863 colorings=142200 lazy-girth=131211 last: m=114 classes=6 cclen=78 t=483s
[23:58:18] it=237132 colorings=142400 lazy-girth=131280 last: m=95 classes=5 cclen=79 t=484s
[23:58:19] it=237383 colorings=142600 lazy-girth=131331 last: m=114 classes=6 cclen=78 t=485s
[23:58:20] it=237635 colorings=142800 lazy-girth=131389 last: m=114 classes=6 cclen=77 t=485s
[23:58:20] it=237904 colorings=143000 lazy-girth=131469 last: m=114 classes=6 cclen=78 t=486s
[23:58:21] it=238170 colorings=143200 lazy-girth=131550 last: m=114 classes=6 cclen=77 t=487s
[23:58:22] it=238463 colorings=143400 lazy-girth=131650 last: m=114 classes=6 cclen=78 t=488s
[23:58:23] it=238698 colorings=143600 lazy-girth=131689 last: m=114 classes=6 cclen=77 t=488s
[23:58:23] it=239027 colorings=143800 lazy-girth=131828 last: m=95 classes=5 cclen=79 t=489s
[23:58:24] it=239371 colorings=144000 lazy-girth=131978 last: m=95 classes=5 cclen=78 t=490s
[23:58:25] it=239662 colorings=144200 lazy-girth=132082 last: m=114 classes=6 cclen=78 t=491s
[23:58:26] it=239918 colorings=144400 lazy-girth=132148 last: m=114 classes=6 cclen=78 t=492s
[23:58:27] it=240169 colorings=144600 lazy-girth=132204 last: m=114 classes=6 cclen=78 t=493s
[23:58:28] it=240442 colorings=144800 lazy-girth=132286 last: m=95 classes=5 cclen=79 t=494s
[23:58:29] it=240679 colorings=145000 lazy-girth=132325 last: m=114 classes=6 cclen=78 t=495s
[23:58:31] it=240930 colorings=145200 lazy-girth=132387 last: m=95 classes=5 cclen=79 t=497s
[23:58:33] it=241170 colorings=145400 lazy-girth=132472 last: m=114 classes=6 cclen=78 t=499s
[23:58:34] it=241576 colorings=145600 lazy-girth=132820 last: m=114 classes=6 cclen=78 t=500s
[23:58:35] it=241898 colorings=145800 lazy-girth=133005 last: m=114 classes=6 cclen=78 t=501s
[23:58:36] it=242233 colorings=146000 lazy-girth=133197 last: m=114 classes=6 cclen=78 t=501s
[23:58:36] it=242586 colorings=146200 lazy-girth=133470 last: m=114 classes=6 cclen=76 t=502s
[23:58:37] it=242980 colorings=146400 lazy-girth=133775 last: m=114 classes=6 cclen=78 t=503s
[23:58:38] it=243380 colorings=146600 lazy-girth=134124 last: m=114 classes=6 cclen=78 t=504s
[23:58:39] it=243746 colorings=146800 lazy-girth=134377 last: m=114 classes=6 cclen=78 t=505s
[23:58:40] it=244094 colorings=147000 lazy-girth=134579 last: m=133 classes=7 cclen=76 t=506s
[23:58:41] it=244436 colorings=147200 lazy-girth=134805 last: m=114 classes=6 cclen=78 t=507s
[23:58:42] it=244783 colorings=147400 lazy-girth=134996 last: m=114 classes=6 cclen=78 t=508s
[23:58:43] it=245186 colorings=147600 lazy-girth=135294 last: m=114 classes=6 cclen=78 t=509s
[23:58:44] it=245526 colorings=147800 lazy-girth=135502 last: m=114 classes=6 cclen=77 t=510s
[23:58:45] it=245888 colorings=148000 lazy-girth=135697 last: m=114 classes=6 cclen=77 t=510s
[23:58:46] it=246273 colorings=148200 lazy-girth=135976 last: m=114 classes=6 cclen=78 t=511s
[23:58:46] it=246586 colorings=148400 lazy-girth=136128 last: m=114 classes=6 cclen=78 t=512s
[23:58:47] it=246961 colorings=148600 lazy-girth=136381 last: m=114 classes=6 cclen=78 t=513s
[23:58:48] it=247299 colorings=148800 lazy-girth=136554 last: m=95 classes=5 cclen=79 t=514s
[23:58:49] it=247658 colorings=149000 lazy-girth=136730 last: m=95 classes=5 cclen=79 t=515s
[23:58:50] it=247970 colorings=149200 lazy-girth=136874 last: m=114 classes=6 cclen=78 t=515s
[23:58:50] it=248301 colorings=149400 lazy-girth=137037 last: m=114 classes=6 cclen=78 t=516s
[23:58:51] it=248654 colorings=149600 lazy-girth=137242 last: m=114 classes=6 cclen=77 t=517s
[23:58:52] it=248966 colorings=149800 lazy-girth=137372 last: m=114 classes=6 cclen=78 t=518s
[23:58:53] it=249288 colorings=150000 lazy-girth=137533 last: m=114 classes=6 cclen=76 t=519s
[23:58:54] it=249629 colorings=150200 lazy-girth=137721 last: m=114 classes=6 cclen=78 t=519s
[23:58:54] it=249953 colorings=150400 lazy-girth=137869 last: m=114 classes=6 cclen=78 t=520s
[23:58:55] it=250285 colorings=150600 lazy-girth=138031 last: m=114 classes=6 cclen=78 t=521s
[23:58:56] it=250586 colorings=150800 lazy-girth=138151 last: m=114 classes=6 cclen=78 t=522s
[23:58:57] it=250942 colorings=151000 lazy-girth=138351 last: m=95 classes=5 cclen=79 t=523s
[23:58:58] it=251244 colorings=151200 lazy-girth=138473 last: m=114 classes=6 cclen=78 t=523s
[23:58:58] it=251574 colorings=151400 lazy-girth=138624 last: m=114 classes=6 cclen=78 t=524s
[23:58:59] it=251908 colorings=151600 lazy-girth=138771 last: m=114 classes=6 cclen=78 t=525s
[23:59:00] it=252247 colorings=151800 lazy-girth=138931 last: m=95 classes=5 cclen=79 t=526s
[23:59:01] it=252601 colorings=152000 lazy-girth=139100 last: m=114 classes=6 cclen=78 t=527s
[23:59:02] it=252942 colorings=152200 lazy-girth=139261 last: m=114 classes=6 cclen=78 t=527s
[23:59:02] it=253246 colorings=152400 lazy-girth=139376 last: m=114 classes=6 cclen=78 t=528s
[23:59:03] it=253551 colorings=152600 lazy-girth=139493 last: m=114 classes=6 cclen=78 t=529s
[23:59:04] it=253859 colorings=152800 lazy-girth=139621 last: m=114 classes=6 cclen=74 t=530s
[23:59:05] it=254185 colorings=153000 lazy-girth=139757 last: m=95 classes=5 cclen=79 t=530s
[23:59:05] it=254526 colorings=153200 lazy-girth=139974 last: m=114 classes=6 cclen=78 t=531s
[23:59:06] it=254888 colorings=153400 lazy-girth=140302 last: m=114 classes=6 cclen=78 t=532s
[23:59:07] it=255272 colorings=153600 lazy-girth=140627 last: m=114 classes=6 cclen=78 t=533s
[23:59:08] it=255633 colorings=153800 lazy-girth=140881 last: m=114 classes=6 cclen=75 t=534s
[23:59:09] it=256017 colorings=154000 lazy-girth=141129 last: m=114 classes=6 cclen=77 t=535s
[23:59:10] it=256380 colorings=154200 lazy-girth=141348 last: m=114 classes=6 cclen=72 t=536s
[23:59:11] it=256747 colorings=154400 lazy-girth=141581 last: m=114 classes=6 cclen=78 t=537s
[23:59:12] it=257084 colorings=154600 lazy-girth=141768 last: m=114 classes=6 cclen=76 t=538s
[23:59:13] it=257415 colorings=154800 lazy-girth=142025 last: m=114 classes=6 cclen=78 t=539s
[23:59:14] it=257756 colorings=155000 lazy-girth=142231 last: m=114 classes=6 cclen=78 t=540s
[23:59:15] it=258077 colorings=155200 lazy-girth=142407 last: m=114 classes=6 cclen=78 t=540s
[23:59:15] it=258458 colorings=155400 lazy-girth=142678 last: m=114 classes=6 cclen=77 t=541s
[23:59:16] it=258852 colorings=155600 lazy-girth=143026 last: m=114 classes=6 cclen=78 t=542s
[23:59:17] it=259200 colorings=155800 lazy-girth=143288 last: m=114 classes=6 cclen=78 t=543s
[23:59:18] it=259538 colorings=156000 lazy-girth=143512 last: m=114 classes=6 cclen=78 t=544s
[23:59:19] it=259871 colorings=156200 lazy-girth=143734 last: m=114 classes=6 cclen=77 t=545s
[23:59:20] it=260165 colorings=156400 lazy-girth=143876 last: m=114 classes=6 cclen=78 t=545s
[23:59:20] it=260454 colorings=156600 lazy-girth=143993 last: m=114 classes=6 cclen=76 t=546s
[23:59:21] it=260793 colorings=156800 lazy-girth=144199 last: m=114 classes=6 cclen=78 t=547s
[23:59:22] it=261145 colorings=157000 lazy-girth=144439 last: m=114 classes=6 cclen=76 t=548s
[23:59:23] it=261480 colorings=157200 lazy-girth=144660 last: m=114 classes=6 cclen=78 t=549s
[23:59:24] it=261819 colorings=157400 lazy-girth=144939 last: m=114 classes=6 cclen=78 t=550s
[23:59:25] it=262202 colorings=157600 lazy-girth=145276 last: m=114 classes=6 cclen=78 t=551s
[23:59:26] it=262498 colorings=157800 lazy-girth=145413 last: m=114 classes=6 cclen=78 t=551s
[23:59:26] it=262756 colorings=158000 lazy-girth=145480 last: m=114 classes=6 cclen=78 t=552s
[23:59:27] it=263104 colorings=158200 lazy-girth=145680 last: m=114 classes=6 cclen=78 t=553s
[23:59:28] it=263453 colorings=158400 lazy-girth=145923 last: m=114 classes=6 cclen=78 t=554s
[23:59:29] it=263850 colorings=158600 lazy-girth=146221 last: m=114 classes=6 cclen=78 t=555s
[23:59:30] it=264282 colorings=158800 lazy-girth=146546 last: m=114 classes=6 cclen=78 t=556s
[23:59:31] it=264735 colorings=159000 lazy-girth=146903 last: m=114 classes=6 cclen=78 t=557s
[23:59:32] it=265056 colorings=159200 lazy-girth=147104 last: m=114 classes=6 cclen=78 t=558s
[23:59:33] it=265390 colorings=159400 lazy-girth=147338 last: m=114 classes=6 cclen=77 t=559s
[23:59:34] it=265716 colorings=159600 lazy-girth=147545 last: m=114 classes=6 cclen=78 t=560s
[23:59:35] it=266037 colorings=159800 lazy-girth=147738 last: m=114 classes=6 cclen=77 t=561s
[23:59:36] it=266392 colorings=160000 lazy-girth=147960 last: m=114 classes=6 cclen=78 t=561s
[23:59:36] it=266711 colorings=160200 lazy-girth=148155 last: m=114 classes=6 cclen=78 t=562s
[23:59:37] it=267038 colorings=160400 lazy-girth=148345 last: m=114 classes=6 cclen=74 t=563s
[23:59:38] it=267405 colorings=160600 lazy-girth=148600 last: m=114 classes=6 cclen=78 t=564s
[23:59:39] it=267760 colorings=160800 lazy-girth=148859 last: m=114 classes=6 cclen=76 t=565s
[23:59:40] it=268100 colorings=161000 lazy-girth=149077 last: m=114 classes=6 cclen=78 t=566s
[23:59:41] it=268458 colorings=161200 lazy-girth=149317 last: m=114 classes=6 cclen=75 t=567s
[23:59:42] it=268763 colorings=161400 lazy-girth=149501 last: m=114 classes=6 cclen=78 t=568s
[23:59:43] it=269070 colorings=161600 lazy-girth=149679 last: m=114 classes=6 cclen=78 t=568s
[23:59:44] it=269465 colorings=161800 lazy-girth=149988 last: m=114 classes=6 cclen=78 t=569s
[23:59:45] it=269881 colorings=162000 lazy-girth=150336 last: m=114 classes=6 cclen=78 t=571s
[23:59:46] it=270234 colorings=162200 lazy-girth=150583 last: m=114 classes=6 cclen=78 t=572s
[23:59:47] it=270576 colorings=162400 lazy-girth=150792 last: m=114 classes=6 cclen=78 t=573s
[23:59:48] it=270957 colorings=162600 lazy-girth=151091 last: m=114 classes=6 cclen=78 t=574s
[23:59:49] it=271337 colorings=162800 lazy-girth=151402 last: m=114 classes=6 cclen=78 t=574s
[23:59:49] it=271667 colorings=163000 lazy-girth=151603 last: m=114 classes=6 cclen=78 t=575s
[23:59:50] it=272016 colorings=163200 lazy-girth=151811 last: m=114 classes=6 cclen=78 t=576s
[23:59:51] it=272342 colorings=163400 lazy-girth=151972 last: m=114 classes=6 cclen=72 t=577s
[23:59:52] it=272666 colorings=163600 lazy-girth=152145 last: m=114 classes=6 cclen=78 t=578s
[23:59:53] it=273013 colorings=163800 lazy-girth=152368 last: m=114 classes=6 cclen=77 t=579s
[23:59:54] it=273355 colorings=164000 lazy-girth=152608 last: m=114 classes=6 cclen=78 t=580s
[23:59:55] it=273767 colorings=164200 lazy-girth=152903 last: m=95 classes=5 cclen=79 t=581s
[23:59:56] it=274191 colorings=164400 lazy-girth=153204 last: m=114 classes=6 cclen=77 t=582s
[23:59:57] it=274567 colorings=164600 lazy-girth=153460 last: m=114 classes=6 cclen=78 t=583s
[23:59:58] it=274895 colorings=164800 lazy-girth=153634 last: m=114 classes=6 cclen=78 t=584s
[23:59:58] it=275171 colorings=165000 lazy-girth=153727 last: m=114 classes=6 cclen=78 t=584s
[23:59:59] it=275471 colorings=165200 lazy-girth=153864 last: m=114 classes=6 cclen=78 t=585s
[00:00:00] it=275804 colorings=165400 lazy-girth=154067 last: m=114 classes=6 cclen=78 t=586s
[00:00:01] it=276114 colorings=165600 lazy-girth=154229 last: m=114 classes=6 cclen=78 t=587s
[00:00:02] it=276405 colorings=165800 lazy-girth=154378 last: m=114 classes=6 cclen=76 t=588s
[00:00:02] it=276689 colorings=166000 lazy-girth=154480 last: m=114 classes=6 cclen=78 t=588s
[00:00:03] it=276965 colorings=166200 lazy-girth=154579 last: m=114 classes=6 cclen=76 t=589s
[00:00:04] it=277289 colorings=166400 lazy-girth=154742 last: m=114 classes=6 cclen=78 t=590s
[00:00:05] it=277630 colorings=166600 lazy-girth=154942 last: m=114 classes=6 cclen=78 t=591s
[00:00:06] it=277963 colorings=166800 lazy-girth=155109 last: m=114 classes=6 cclen=70 t=591s
[00:00:06] it=278284 colorings=167000 lazy-girth=155264 last: m=114 classes=6 cclen=78 t=592s
[00:00:07] it=278559 colorings=167200 lazy-girth=155371 last: m=114 classes=6 cclen=78 t=593s
[00:00:08] it=278828 colorings=167400 lazy-girth=155463 last: m=114 classes=6 cclen=77 t=594s
[00:00:09] it=279145 colorings=167600 lazy-girth=155615 last: m=114 classes=6 cclen=78 t=595s
[00:00:10] it=279521 colorings=167800 lazy-girth=155835 last: m=114 classes=6 cclen=78 t=596s
[00:00:11] it=279843 colorings=168000 lazy-girth=155983 last: m=114 classes=6 cclen=78 t=597s
[00:00:12] it=280175 colorings=168200 lazy-girth=156152 last: m=114 classes=6 cclen=78 t=598s
[00:00:13] it=280540 colorings=168400 lazy-girth=156379 last: m=114 classes=6 cclen=78 t=598s
[00:00:13] it=280865 colorings=168600 lazy-girth=156539 last: m=114 classes=6 cclen=78 t=599s
[00:00:14] it=281228 colorings=168800 lazy-girth=156736 last: m=114 classes=6 cclen=74 t=600s
[00:00:15] it=281543 colorings=169000 lazy-girth=156885 last: m=114 classes=6 cclen=78 t=601s
[00:00:16] it=281806 colorings=169200 lazy-girth=156960 last: m=133 classes=7 cclen=76 t=601s
[00:00:16] it=282095 colorings=169400 lazy-girth=157068 last: m=114 classes=6 cclen=78 t=602s
[00:00:17] it=282378 colorings=169600 lazy-girth=157188 last: m=114 classes=6 cclen=78 t=603s
[00:00:18] it=282715 colorings=169800 lazy-girth=157353 last: m=114 classes=6 cclen=78 t=604s
[00:00:18] it=282979 colorings=170000 lazy-girth=157435 last: m=114 classes=6 cclen=78 t=604s
[00:00:19] it=283252 colorings=170200 lazy-girth=157527 last: m=95 classes=5 cclen=79 t=605s
[00:00:20] it=283556 colorings=170400 lazy-girth=157668 last: m=114 classes=6 cclen=78 t=606s
[00:00:21] it=283809 colorings=170600 lazy-girth=157739 last: m=114 classes=6 cclen=75 t=606s
[00:00:21] it=284103 colorings=170800 lazy-girth=157862 last: m=114 classes=6 cclen=78 t=607s
[00:00:22] it=284467 colorings=171000 lazy-girth=158081 last: m=114 classes=6 cclen=78 t=608s
[00:00:23] it=284781 colorings=171200 lazy-girth=158234 last: m=114 classes=6 cclen=70 t=609s
[00:00:24] it=285120 colorings=171400 lazy-girth=158413 last: m=114 classes=6 cclen=78 t=610s
[00:00:25] it=285383 colorings=171600 lazy-girth=158493 last: m=114 classes=6 cclen=71 t=611s
[00:00:26] it=285720 colorings=171800 lazy-girth=158648 last: m=114 classes=6 cclen=78 t=611s
[00:00:26] it=286011 colorings=172000 lazy-girth=158754 last: m=114 classes=6 cclen=78 t=612s
[00:00:27] it=286312 colorings=172200 lazy-girth=158870 last: m=114 classes=6 cclen=78 t=613s
[00:00:28] it=286614 colorings=172400 lazy-girth=158992 last: m=95 classes=5 cclen=78 t=614s
[00:00:29] it=286972 colorings=172600 lazy-girth=159156 last: m=114 classes=6 cclen=78 t=615s
[00:00:29] it=287217 colorings=172800 lazy-girth=159221 last: m=114 classes=6 cclen=78 t=615s
[00:00:30] it=287463 colorings=173000 lazy-girth=159284 last: m=114 classes=6 cclen=78 t=616s
[00:00:31] it=287750 colorings=173200 lazy-girth=159387 last: m=95 classes=5 cclen=79 t=616s
[00:00:31] it=288050 colorings=173400 lazy-girth=159510 last: m=114 classes=6 cclen=78 t=617s
[00:00:32] it=288367 colorings=173600 lazy-girth=159645 last: m=114 classes=6 cclen=77 t=618s
[00:00:33] it=288661 colorings=173800 lazy-girth=159763 last: m=114 classes=6 cclen=78 t=619s
[00:00:34] it=288940 colorings=174000 lazy-girth=159853 last: m=114 classes=6 cclen=78 t=619s
[00:00:34] it=289234 colorings=174200 lazy-girth=159959 last: m=114 classes=6 cclen=78 t=620s
[00:00:35] it=289511 colorings=174400 lazy-girth=160045 last: m=114 classes=6 cclen=78 t=621s
[00:00:36] it=289814 colorings=174600 lazy-girth=160162 last: m=114 classes=6 cclen=75 t=622s
[00:00:37] it=290145 colorings=174800 lazy-girth=160316 last: m=114 classes=6 cclen=78 t=622s
[00:00:37] it=290428 colorings=175000 lazy-girth=160411 last: m=114 classes=6 cclen=78 t=623s
[00:00:38] it=290756 colorings=175200 lazy-girth=160560 last: m=114 classes=6 cclen=77 t=624s
[00:00:39] it=291023 colorings=175400 lazy-girth=160632 last: m=114 classes=6 cclen=76 t=625s
[00:00:40] it=291355 colorings=175600 lazy-girth=160774 last: m=114 classes=6 cclen=78 t=626s
[00:00:40] it=291674 colorings=175800 lazy-girth=160906 last: m=114 classes=6 cclen=78 t=626s
[00:00:41] it=291935 colorings=176000 lazy-girth=160968 last: m=114 classes=6 cclen=78 t=627s
[00:00:42] it=292243 colorings=176200 lazy-girth=161087 last: m=95 classes=5 cclen=79 t=628s
[00:00:43] it=292553 colorings=176400 lazy-girth=161211 last: m=114 classes=6 cclen=77 t=628s
[00:00:43] it=292815 colorings=176600 lazy-girth=161279 last: m=114 classes=6 cclen=78 t=629s
[00:00:44] it=293118 colorings=176800 lazy-girth=161389 last: m=114 classes=6 cclen=78 t=630s
[00:00:45] it=293470 colorings=177000 lazy-girth=161607 last: m=114 classes=6 cclen=78 t=631s
[00:00:46] it=293794 colorings=177200 lazy-girth=161780 last: m=114 classes=6 cclen=78 t=632s
[00:00:46] it=294118 colorings=177400 lazy-girth=161966 last: m=114 classes=6 cclen=78 t=632s
[00:00:47] it=294463 colorings=177600 lazy-girth=162157 last: m=114 classes=6 cclen=77 t=633s
[00:00:48] it=294797 colorings=177800 lazy-girth=162322 last: m=114 classes=6 cclen=78 t=634s
[00:00:49] it=295061 colorings=178000 lazy-girth=162401 last: m=114 classes=6 cclen=78 t=635s
[00:00:50] it=295346 colorings=178200 lazy-girth=162515 last: m=114 classes=6 cclen=78 t=635s
[00:00:50] it=295646 colorings=178400 lazy-girth=162637 last: m=114 classes=6 cclen=78 t=636s
[00:00:51] it=295986 colorings=178600 lazy-girth=162833 last: m=114 classes=6 cclen=77 t=637s
[00:00:52] it=296303 colorings=178800 lazy-girth=162984 last: m=114 classes=6 cclen=78 t=638s
[00:00:53] it=296616 colorings=179000 lazy-girth=163120 last: m=114 classes=6 cclen=78 t=639s
[00:00:53] it=296906 colorings=179200 lazy-girth=163227 last: m=114 classes=6 cclen=77 t=639s
[00:00:54] it=297198 colorings=179400 lazy-girth=163328 last: m=114 classes=6 cclen=78 t=640s
[00:00:55] it=297553 colorings=179600 lazy-girth=163537 last: m=114 classes=6 cclen=78 t=641s
[00:00:56] it=297892 colorings=179800 lazy-girth=163712 last: m=114 classes=6 cclen=78 t=642s
[00:00:57] it=298226 colorings=180000 lazy-girth=163882 last: m=114 classes=6 cclen=78 t=642s
[00:00:58] it=298535 colorings=180200 lazy-girth=164047 last: m=114 classes=6 cclen=77 t=643s
[00:00:58] it=298849 colorings=180400 lazy-girth=164190 last: m=114 classes=6 cclen=77 t=644s
[00:00:59] it=299152 colorings=180600 lazy-girth=164325 last: m=114 classes=6 cclen=78 t=645s
[00:01:00] it=299463 colorings=180800 lazy-girth=164454 last: m=114 classes=6 cclen=78 t=646s
[00:01:00] it=299731 colorings=181000 lazy-girth=164533 last: m=114 classes=6 cclen=78 t=646s
[00:01:01] it=300030 colorings=181200 lazy-girth=164656 last: m=114 classes=6 cclen=71 t=647s
[00:01:02] it=300318 colorings=181400 lazy-girth=164771 last: m=114 classes=6 cclen=78 t=648s
[00:01:03] it=300625 colorings=181600 lazy-girth=164898 last: m=114 classes=6 cclen=78 t=648s
[00:01:03] it=300967 colorings=181800 lazy-girth=165064 last: m=114 classes=6 cclen=78 t=649s
[00:01:04] it=301256 colorings=182000 lazy-girth=165165 last: m=114 classes=6 cclen=78 t=650s
[00:01:05] it=301570 colorings=182200 lazy-girth=165291 last: m=114 classes=6 cclen=78 t=651s
[00:01:06] it=301826 colorings=182400 lazy-girth=165364 last: m=114 classes=6 cclen=78 t=651s
[00:01:06] it=302079 colorings=182600 lazy-girth=165428 last: m=114 classes=6 cclen=78 t=652s
[00:01:07] it=302401 colorings=182800 lazy-girth=165576 last: m=114 classes=6 cclen=78 t=653s
[00:01:08] it=302733 colorings=183000 lazy-girth=165739 last: m=114 classes=6 cclen=78 t=654s
[00:01:09] it=303008 colorings=183200 lazy-girth=165830 last: m=114 classes=6 cclen=78 t=654s
[00:01:09] it=303276 colorings=183400 lazy-girth=165912 last: m=114 classes=6 cclen=71 t=655s
[00:01:10] it=303562 colorings=183600 lazy-girth=166033 last: m=114 classes=6 cclen=63 t=656s
[00:01:11] it=303861 colorings=183800 lazy-girth=166159 last: m=114 classes=6 cclen=78 t=656s
[00:01:11] it=304172 colorings=184000 lazy-girth=166294 last: m=95 classes=5 cclen=79 t=657s
[00:01:12] it=304463 colorings=184200 lazy-girth=166395 last: m=114 classes=6 cclen=78 t=658s
[00:01:13] it=304821 colorings=184400 lazy-girth=166590 last: m=114 classes=6 cclen=77 t=659s
[00:01:14] it=305156 colorings=184600 lazy-girth=166770 last: m=114 classes=6 cclen=78 t=660s
[00:01:15] it=305478 colorings=184800 lazy-girth=166959 last: m=114 classes=6 cclen=78 t=661s
[00:01:23] it=305822 colorings=185000 lazy-girth=167169 last: m=114 classes=6 cclen=78 t=669s
[00:01:24] it=306157 colorings=185200 lazy-girth=167340 last: m=114 classes=6 cclen=78 t=670s
[00:01:24] it=306466 colorings=185400 lazy-girth=167484 last: m=114 classes=6 cclen=78 t=670s
[00:01:25] it=306805 colorings=185600 lazy-girth=167659 last: m=114 classes=6 cclen=78 t=671s
[00:01:26] it=307109 colorings=185800 lazy-girth=167794 last: m=114 classes=6 cclen=76 t=672s
[00:01:27] it=307452 colorings=186000 lazy-girth=167964 last: m=114 classes=6 cclen=77 t=673s
[00:01:28] it=307790 colorings=186200 lazy-girth=168136 last: m=114 classes=6 cclen=77 t=674s
[00:01:29] it=308099 colorings=186400 lazy-girth=168270 last: m=114 classes=6 cclen=78 t=675s
[00:01:30] it=308405 colorings=186600 lazy-girth=168392 last: m=114 classes=6 cclen=78 t=675s
[00:01:30] it=308716 colorings=186800 lazy-girth=168538 last: m=114 classes=6 cclen=78 t=676s
[00:01:31] it=308982 colorings=187000 lazy-girth=168619 last: m=114 classes=6 cclen=77 t=677s
[00:01:32] it=309307 colorings=187200 lazy-girth=168788 last: m=114 classes=6 cclen=78 t=678s
[00:01:33] it=309623 colorings=187400 lazy-girth=168933 last: m=133 classes=7 cclen=69 t=679s
[00:01:34] it=309957 colorings=187600 lazy-girth=169112 last: m=114 classes=6 cclen=78 t=680s
[00:01:35] it=310271 colorings=187800 lazy-girth=169259 last: m=114 classes=6 cclen=77 t=681s
[00:01:36] it=310564 colorings=188000 lazy-girth=169370 last: m=114 classes=6 cclen=78 t=681s
[00:01:36] it=310840 colorings=188200 lazy-girth=169456 last: m=114 classes=6 cclen=78 t=682s
[00:01:37] it=311116 colorings=188400 lazy-girth=169551 last: m=114 classes=6 cclen=78 t=683s
[00:01:38] it=311378 colorings=188600 lazy-girth=169616 last: m=114 classes=6 cclen=78 t=684s
[00:01:39] it=311721 colorings=188800 lazy-girth=169793 last: m=114 classes=6 cclen=77 t=685s
[00:01:40] it=312014 colorings=189000 lazy-girth=169928 last: m=114 classes=6 cclen=78 t=686s
[00:01:41] it=312374 colorings=189200 lazy-girth=170118 last: m=114 classes=6 cclen=78 t=687s
[00:01:42] it=312708 colorings=189400 lazy-girth=170280 last: m=114 classes=6 cclen=78 t=687s
[00:01:42] it=312970 colorings=189600 lazy-girth=170355 last: m=133 classes=7 cclen=70 t=688s
[00:01:43] it=313258 colorings=189800 lazy-girth=170453 last: m=114 classes=6 cclen=77 t=689s
[00:01:44] it=313559 colorings=190000 lazy-girth=170558 last: m=114 classes=6 cclen=78 t=690s
[00:01:45] it=313849 colorings=190200 lazy-girth=170654 last: m=114 classes=6 cclen=78 t=691s
[00:01:45] it=314152 colorings=190400 lazy-girth=170770 last: m=114 classes=6 cclen=78 t=691s
[00:01:46] it=314442 colorings=190600 lazy-girth=170868 last: m=114 classes=6 cclen=78 t=692s
[00:01:47] it=314760 colorings=190800 lazy-girth=171007 last: m=114 classes=6 cclen=74 t=693s
[00:01:48] it=315020 colorings=191000 lazy-girth=171085 last: m=114 classes=6 cclen=72 t=694s
[00:01:49] it=315306 colorings=191200 lazy-girth=171182 last: m=114 classes=6 cclen=77 t=695s
[00:01:50] it=315614 colorings=191400 lazy-girth=171303 last: m=114 classes=6 cclen=78 t=695s
[00:01:51] it=315909 colorings=191600 lazy-girth=171407 last: m=114 classes=6 cclen=78 t=696s
[00:01:51] it=316189 colorings=191800 lazy-girth=171502 last: m=133 classes=7 cclen=76 t=697s
[00:01:52] it=316452 colorings=192000 lazy-girth=171573 last: m=114 classes=6 cclen=78 t=698s
[00:01:53] it=316715 colorings=192200 lazy-girth=171655 last: m=114 classes=6 cclen=77 t=699s
[00:01:54] it=317018 colorings=192400 lazy-girth=171793 last: m=114 classes=6 cclen=78 t=699s
[00:01:54] it=317345 colorings=192600 lazy-girth=171945 last: m=114 classes=6 cclen=77 t=700s
[00:01:55] it=317647 colorings=192800 lazy-girth=172080 last: m=114 classes=6 cclen=78 t=701s
[00:01:56] it=317962 colorings=193000 lazy-girth=172219 last: m=114 classes=6 cclen=78 t=702s
[00:01:57] it=318301 colorings=193200 lazy-girth=172395 last: m=114 classes=6 cclen=78 t=703s
[00:01:58] it=318618 colorings=193400 lazy-girth=172533 last: m=114 classes=6 cclen=78 t=704s
[00:01:58] it=318918 colorings=193600 lazy-girth=172663 last: m=114 classes=6 cclen=78 t=704s
[00:01:59] it=319177 colorings=193800 lazy-girth=172722 last: m=114 classes=6 cclen=78 t=705s
[00:02:00] it=319499 colorings=194000 lazy-girth=172885 last: m=114 classes=6 cclen=78 t=706s
[00:02:01] it=319826 colorings=194200 lazy-girth=173030 last: m=114 classes=6 cclen=77 t=706s
[00:02:01] it=320092 colorings=194400 lazy-girth=173098 last: m=95 classes=5 cclen=79 t=707s
[00:02:02] it=320369 colorings=194600 lazy-girth=173196 last: m=114 classes=6 cclen=78 t=708s
[00:02:03] it=320692 colorings=194800 lazy-girth=173355 last: m=114 classes=6 cclen=78 t=709s
[00:02:04] it=320961 colorings=195000 lazy-girth=173435 last: m=114 classes=6 cclen=77 t=709s
[00:02:04] it=321228 colorings=195200 lazy-girth=173517 last: m=114 classes=6 cclen=76 t=710s
[00:02:05] it=321549 colorings=195400 lazy-girth=173671 last: m=114 classes=6 cclen=78 t=711s
[00:02:06] it=321908 colorings=195600 lazy-girth=173873 last: m=114 classes=6 cclen=75 t=712s
[00:02:07] it=322231 colorings=195800 lazy-girth=174023 last: m=114 classes=6 cclen=78 t=713s
[00:02:08] it=322545 colorings=196000 lazy-girth=174158 last: m=114 classes=6 cclen=77 t=713s
[00:02:08] it=322894 colorings=196200 lazy-girth=174349 last: m=114 classes=6 cclen=78 t=714s
[00:02:09] it=323222 colorings=196400 lazy-girth=174510 last: m=114 classes=6 cclen=78 t=715s
[00:02:10] it=323539 colorings=196600 lazy-girth=174657 last: m=114 classes=6 cclen=77 t=716s
[00:02:11] it=323894 colorings=196800 lazy-girth=174848 last: m=114 classes=6 cclen=78 t=717s
[00:02:12] it=324197 colorings=197000 lazy-girth=174974 last: m=114 classes=6 cclen=78 t=718s
[00:02:13] it=324566 colorings=197200 lazy-girth=175158 last: m=114 classes=6 cclen=75 t=719s
[00:02:13] it=324860 colorings=197400 lazy-girth=175253 last: m=114 classes=6 cclen=78 t=719s
[00:02:14] it=325193 colorings=197600 lazy-girth=175405 last: m=114 classes=6 cclen=78 t=720s
[00:02:15] it=325566 colorings=197800 lazy-girth=175678 last: m=114 classes=6 cclen=78 t=721s
[00:02:16] it=325854 colorings=198000 lazy-girth=175774 last: m=114 classes=6 cclen=78 t=722s
[00:02:17] it=326175 colorings=198200 lazy-girth=175915 last: m=114 classes=6 cclen=78 t=723s
[00:02:18] it=326494 colorings=198400 lazy-girth=176065 last: m=114 classes=6 cclen=76 t=724s
[00:02:19] it=326821 colorings=198600 lazy-girth=176232 last: m=114 classes=6 cclen=78 t=725s
[00:02:20] it=327106 colorings=198800 lazy-girth=176343 last: m=114 classes=6 cclen=78 t=725s
[00:02:20] it=327417 colorings=199000 lazy-girth=176474 last: m=114 classes=6 cclen=78 t=726s
[00:02:21] it=327730 colorings=199200 lazy-girth=176623 last: m=114 classes=6 cclen=77 t=727s
[00:02:22] it=328041 colorings=199400 lazy-girth=176753 last: m=114 classes=6 cclen=78 t=728s
[00:02:23] it=328391 colorings=199600 lazy-girth=176962 last: m=114 classes=6 cclen=78 t=729s
[00:02:24] it=328718 colorings=199800 lazy-girth=177140 last: m=114 classes=6 cclen=78 t=730s
[00:02:25] it=329030 colorings=200000 lazy-girth=177281 last: m=114 classes=6 cclen=78 t=731s
[00:02:26] it=329333 colorings=200200 lazy-girth=177391 last: m=114 classes=6 cclen=78 t=731s
[00:02:26] it=329651 colorings=200400 lazy-girth=177552 last: m=114 classes=6 cclen=78 t=732s
[00:02:27] it=329957 colorings=200600 lazy-girth=177712 last: m=114 classes=6 cclen=77 t=733s
[00:02:28] it=330326 colorings=200800 lazy-girth=177949 last: m=114 classes=6 cclen=78 t=734s
[00:02:29] it=330795 colorings=201000 lazy-girth=178303 last: m=114 classes=6 cclen=78 t=735s
[00:02:30] it=331167 colorings=201200 lazy-girth=178535 last: m=114 classes=6 cclen=77 t=736s
[00:02:31] it=331458 colorings=201400 lazy-girth=178662 last: m=114 classes=6 cclen=78 t=737s
[00:02:32] it=331766 colorings=201600 lazy-girth=178811 last: m=114 classes=6 cclen=78 t=738s
[00:02:33] it=332073 colorings=201800 lazy-girth=178964 last: m=114 classes=6 cclen=78 t=739s
[00:02:33] it=332370 colorings=202000 lazy-girth=179095 last: m=114 classes=6 cclen=70 t=739s
[00:02:34] it=332672 colorings=202200 lazy-girth=179228 last: m=114 classes=6 cclen=78 t=740s
[00:02:35] it=332943 colorings=202400 lazy-girth=179333 last: m=114 classes=6 cclen=78 t=741s
[00:02:36] it=333231 colorings=202600 lazy-girth=179446 last: m=114 classes=6 cclen=78 t=742s
[00:02:37] it=333518 colorings=202800 lazy-girth=179573 last: m=114 classes=6 cclen=78 t=743s
[00:02:38] it=333865 colorings=203000 lazy-girth=179755 last: m=114 classes=6 cclen=78 t=743s
[00:02:38] it=334171 colorings=203200 lazy-girth=179884 last: m=114 classes=6 cclen=78 t=744s
[00:02:39] it=334455 colorings=203400 lazy-girth=180009 last: m=114 classes=6 cclen=78 t=745s
[00:02:40] it=334778 colorings=203600 lazy-girth=180232 last: m=114 classes=6 cclen=78 t=746s
[00:02:41] it=335084 colorings=203800 lazy-girth=180385 last: m=114 classes=6 cclen=78 t=747s
[00:02:42] it=335351 colorings=204000 lazy-girth=180471 last: m=114 classes=6 cclen=77 t=747s
[00:02:42] it=335656 colorings=204200 lazy-girth=180600 last: m=114 classes=6 cclen=78 t=748s
[00:02:43] it=335940 colorings=204400 lazy-girth=180723 last: m=114 classes=6 cclen=74 t=749s
[00:02:44] it=336231 colorings=204600 lazy-girth=180851 last: m=114 classes=6 cclen=78 t=750s
[00:02:45] it=336543 colorings=204800 lazy-girth=181014 last: m=114 classes=6 cclen=78 t=751s
[00:02:46] it=336869 colorings=205000 lazy-girth=181214 last: m=114 classes=6 cclen=77 t=752s
[00:02:47] it=337192 colorings=205200 lazy-girth=181415 last: m=114 classes=6 cclen=70 t=753s
[00:02:47] it=337454 colorings=205400 lazy-girth=181483 last: m=114 classes=6 cclen=78 t=753s
[00:02:48] it=337738 colorings=205600 lazy-girth=181567 last: m=114 classes=6 cclen=78 t=754s
[00:02:49] it=338170 colorings=205800 lazy-girth=181912 last: m=114 classes=6 cclen=78 t=755s
[00:02:50] it=338600 colorings=206000 lazy-girth=182229 last: m=114 classes=6 cclen=78 t=756s
[00:02:51] it=338924 colorings=206200 lazy-girth=182434 last: m=114 classes=6 cclen=77 t=757s
[00:02:52] it=339268 colorings=206400 lazy-girth=182657 last: m=114 classes=6 cclen=77 t=758s
[00:02:53] it=339599 colorings=206600 lazy-girth=182854 last: m=114 classes=6 cclen=78 t=759s
[00:02:54] it=339845 colorings=206800 lazy-girth=182901 last: m=114 classes=6 cclen=78 t=760s
[00:02:55] it=340156 colorings=207000 lazy-girth=183042 last: m=133 classes=7 cclen=74 t=761s
[00:02:56] it=340455 colorings=207200 lazy-girth=183159 last: m=114 classes=6 cclen=78 t=761s
[00:02:57] it=340791 colorings=207400 lazy-girth=183332 last: m=114 classes=6 cclen=78 t=762s
[00:02:57] it=341077 colorings=207600 lazy-girth=183431 last: m=114 classes=6 cclen=77 t=763s
[00:02:58] it=341314 colorings=207800 lazy-girth=183472 last: m=114 classes=6 cclen=78 t=764s
[00:02:58] it=341586 colorings=208000 lazy-girth=183559 last: m=114 classes=6 cclen=78 t=764s
[00:02:59] it=341919 colorings=208200 lazy-girth=183720 last: m=114 classes=6 cclen=76 t=765s
[00:03:00] it=342253 colorings=208400 lazy-girth=183885 last: m=114 classes=6 cclen=78 t=766s
[00:03:01] it=342584 colorings=208600 lazy-girth=184052 last: m=114 classes=6 cclen=77 t=767s
[00:03:02] it=342953 colorings=208800 lazy-girth=184257 last: m=114 classes=6 cclen=78 t=768s
[00:03:03] it=343299 colorings=209000 lazy-girth=184433 last: m=114 classes=6 cclen=78 t=769s
[00:03:04] it=343669 colorings=209200 lazy-girth=184604 last: m=114 classes=6 cclen=78 t=770s
[00:03:05] it=344026 colorings=209400 lazy-girth=184771 last: m=114 classes=6 cclen=78 t=771s
[00:03:06] it=344326 colorings=209600 lazy-girth=184914 last: m=114 classes=6 cclen=78 t=772s
[00:03:07] it=344677 colorings=209800 lazy-girth=185093 last: m=114 classes=6 cclen=78 t=773s
[00:03:07] it=344965 colorings=210000 lazy-girth=185181 last: m=114 classes=6 cclen=75 t=773s
[00:03:08] it=345309 colorings=210200 lazy-girth=185340 last: m=114 classes=6 cclen=78 t=774s
[00:03:09] it=345622 colorings=210400 lazy-girth=185494 last: m=114 classes=6 cclen=75 t=775s
[00:03:10] it=345957 colorings=210600 lazy-girth=185655 last: m=114 classes=6 cclen=78 t=776s
[00:03:11] it=346270 colorings=210800 lazy-girth=185794 last: m=114 classes=6 cclen=78 t=777s
[00:03:12] it=346579 colorings=211000 lazy-girth=185930 last: m=114 classes=6 cclen=78 t=778s
[00:03:13] it=346937 colorings=211200 lazy-girth=186120 last: m=114 classes=6 cclen=78 t=778s
[00:03:13] it=347265 colorings=211400 lazy-girth=186273 last: m=114 classes=6 cclen=78 t=779s
[00:03:14] it=347560 colorings=211600 lazy-girth=186383 last: m=114 classes=6 cclen=78 t=780s
[00:03:15] it=347900 colorings=211800 lazy-girth=186555 last: m=114 classes=6 cclen=78 t=781s
[00:03:16] it=348213 colorings=212000 lazy-girth=186692 last: m=114 classes=6 cclen=78 t=782s
[00:03:17] it=348531 colorings=212200 lazy-girth=186847 last: m=114 classes=6 cclen=78 t=783s
[00:03:18] it=348836 colorings=212400 lazy-girth=186977 last: m=114 classes=6 cclen=78 t=784s
[00:03:19] it=349156 colorings=212600 lazy-girth=187110 last: m=114 classes=6 cclen=78 t=785s
[00:03:20] it=349417 colorings=212800 lazy-girth=187183 last: m=114 classes=6 cclen=78 t=785s
[00:03:20] it=349684 colorings=213000 lazy-girth=187253 last: m=114 classes=6 cclen=61 t=786s
[00:03:21] it=349994 colorings=213200 lazy-girth=187371 last: m=114 classes=6 cclen=78 t=787s
[00:03:22] it=350258 colorings=213400 lazy-girth=187447 last: m=114 classes=6 cclen=78 t=788s
[00:03:22] it=350525 colorings=213600 lazy-girth=187520 last: m=114 classes=6 cclen=78 t=788s
[00:03:23] it=350760 colorings=213800 lazy-girth=187555 last: m=114 classes=6 cclen=78 t=789s
[00:03:24] it=351068 colorings=214000 lazy-girth=187676 last: m=114 classes=6 cclen=78 t=790s
[00:03:25] it=351341 colorings=214200 lazy-girth=187758 last: m=114 classes=6 cclen=72 t=790s
[00:03:25] it=351602 colorings=214400 lazy-girth=187828 last: m=114 classes=6 cclen=76 t=791s
[00:03:26] it=351899 colorings=214600 lazy-girth=187936 last: m=114 classes=6 cclen=78 t=792s
[00:03:27] it=352201 colorings=214800 lazy-girth=188040 last: m=95 classes=5 cclen=79 t=793s
[00:03:28] it=352482 colorings=215000 lazy-girth=188124 last: m=114 classes=6 cclen=78 t=794s
[00:03:29] it=352767 colorings=215200 lazy-girth=188215 last: m=114 classes=6 cclen=78 t=794s
[00:03:29] it=353045 colorings=215400 lazy-girth=188301 last: m=114 classes=6 cclen=78 t=795s
[00:03:30] it=353336 colorings=215600 lazy-girth=188396 last: m=95 classes=5 cclen=79 t=796s
[00:03:31] it=353590 colorings=215800 lazy-girth=188457 last: m=114 classes=6 cclen=77 t=797s
[00:03:32] it=353881 colorings=216000 lazy-girth=188551 last: m=114 classes=6 cclen=78 t=798s
[00:03:33] it=354192 colorings=216200 lazy-girth=188675 last: m=133 classes=7 cclen=75 t=799s
[00:03:33] it=354471 colorings=216400 lazy-girth=188780 last: m=114 classes=6 cclen=78 t=799s
[00:03:34] it=354773 colorings=216600 lazy-girth=188909 last: m=114 classes=6 cclen=78 t=800s
[00:03:35] it=355094 colorings=216800 lazy-girth=189056 last: m=114 classes=6 cclen=78 t=801s
[00:03:36] it=355460 colorings=217000 lazy-girth=189256 last: m=114 classes=6 cclen=78 t=802s
[00:03:37] it=355807 colorings=217200 lazy-girth=189437 last: m=114 classes=6 cclen=78 t=803s
[00:03:38] it=356129 colorings=217400 lazy-girth=189593 last: m=114 classes=6 cclen=78 t=804s
[00:03:39] it=356400 colorings=217600 lazy-girth=189666 last: m=114 classes=6 cclen=78 t=804s
[00:03:39] it=356679 colorings=217800 lazy-girth=189762 last: m=114 classes=6 cclen=78 t=805s
[00:03:40] it=356971 colorings=218000 lazy-girth=189871 last: m=114 classes=6 cclen=78 t=806s
[00:03:41] it=357323 colorings=218200 lazy-girth=190049 last: m=114 classes=6 cclen=78 t=807s
[00:03:42] it=357638 colorings=218400 lazy-girth=190181 last: m=114 classes=6 cclen=77 t=808s
[00:03:43] it=357992 colorings=218600 lazy-girth=190350 last: m=114 classes=6 cclen=77 t=809s
[00:03:43] it=358267 colorings=218800 lazy-girth=190441 last: m=114 classes=6 cclen=77 t=809s
[00:03:44] it=358526 colorings=219000 lazy-girth=190512 last: m=114 classes=6 cclen=78 t=810s
[00:03:45] it=358797 colorings=219200 lazy-girth=190590 last: m=114 classes=6 cclen=78 t=811s
[00:03:46] it=359095 colorings=219400 lazy-girth=190716 last: m=114 classes=6 cclen=78 t=811s
[00:03:46] it=359381 colorings=219600 lazy-girth=190815 last: m=114 classes=6 cclen=77 t=812s
[00:03:47] it=359667 colorings=219800 lazy-girth=190910 last: m=114 classes=6 cclen=78 t=813s
[00:03:48] it=359951 colorings=220000 lazy-girth=191011 last: m=114 classes=6 cclen=78 t=814s
[00:03:49] it=360242 colorings=220200 lazy-girth=191124 last: m=114 classes=6 cclen=78 t=815s
[00:03:50] it=360631 colorings=220400 lazy-girth=191354 last: m=114 classes=6 cclen=78 t=816s
[00:03:51] it=360963 colorings=220600 lazy-girth=191516 last: m=114 classes=6 cclen=78 t=817s
[00:03:52] it=361281 colorings=220800 lazy-girth=191662 last: m=114 classes=6 cclen=78 t=818s
[00:03:53] it=361564 colorings=221000 lazy-girth=191759 last: m=114 classes=6 cclen=76 t=818s
[00:03:53] it=361842 colorings=221200 lazy-girth=191844 last: m=114 classes=6 cclen=73 t=819s
[00:03:54] it=362142 colorings=221400 lazy-girth=191956 last: m=114 classes=6 cclen=77 t=820s
[00:03:55] it=362421 colorings=221600 lazy-girth=192049 last: m=114 classes=6 cclen=78 t=821s
[00:03:56] it=362717 colorings=221800 lazy-girth=192166 last: m=114 classes=6 cclen=75 t=822s
[00:03:57] it=363047 colorings=222000 lazy-girth=192313 last: m=114 classes=6 cclen=78 t=823s
[00:03:58] it=363354 colorings=222200 lazy-girth=192442 last: m=114 classes=6 cclen=78 t=823s
[00:03:58] it=363642 colorings=222400 lazy-girth=192549 last: m=114 classes=6 cclen=78 t=824s
[00:03:59] it=363949 colorings=222600 lazy-girth=192674 last: m=114 classes=6 cclen=75 t=825s
[00:04:00] it=364226 colorings=222800 lazy-girth=192765 last: m=114 classes=6 cclen=78 t=826s
[00:04:01] it=364494 colorings=223000 lazy-girth=192842 last: m=114 classes=6 cclen=78 t=827s
[00:04:01] it=364765 colorings=223200 lazy-girth=192923 last: m=114 classes=6 cclen=78 t=827s
[00:04:02] it=365099 colorings=223400 lazy-girth=193064 last: m=114 classes=6 cclen=78 t=828s
[00:04:03] it=365363 colorings=223600 lazy-girth=193139 last: m=114 classes=6 cclen=78 t=829s
[00:04:04] it=365634 colorings=223800 lazy-girth=193219 last: m=114 classes=6 cclen=77 t=830s
[00:04:05] it=365907 colorings=224000 lazy-girth=193300 last: m=114 classes=6 cclen=78 t=831s
[00:04:06] it=366162 colorings=224200 lazy-girth=193359 last: m=114 classes=6 cclen=78 t=831s
[00:04:06] it=366440 colorings=224400 lazy-girth=193451 last: m=114 classes=6 cclen=78 t=832s
[00:04:07] it=366767 colorings=224600 lazy-girth=193621 last: m=114 classes=6 cclen=78 t=833s
[00:04:08] it=367059 colorings=224800 lazy-girth=193740 last: m=114 classes=6 cclen=78 t=834s
[00:04:09] it=367385 colorings=225000 lazy-girth=193903 last: m=114 classes=6 cclen=78 t=835s
[00:04:10] it=367758 colorings=225200 lazy-girth=194094 last: m=114 classes=6 cclen=78 t=836s
[00:04:11] it=368046 colorings=225400 lazy-girth=194183 last: m=114 classes=6 cclen=78 t=837s
[00:04:12] it=368371 colorings=225600 lazy-girth=194322 last: m=114 classes=6 cclen=78 t=838s
[00:04:12] it=368608 colorings=225800 lazy-girth=194359 last: m=114 classes=6 cclen=78 t=838s
[00:04:13] it=368894 colorings=226000 lazy-girth=194466 last: m=114 classes=6 cclen=78 t=839s
[00:04:14] it=369217 colorings=226200 lazy-girth=194613 last: m=95 classes=5 cclen=79 t=840s
[00:04:15] it=369528 colorings=226400 lazy-girth=194738 last: m=114 classes=6 cclen=78 t=841s
[00:04:15] it=369762 colorings=226600 lazy-girth=194772 last: m=114 classes=6 cclen=78 t=841s
[00:04:16] it=370055 colorings=226800 lazy-girth=194877 last: m=114 classes=6 cclen=76 t=842s
[00:04:17] it=370383 colorings=227000 lazy-girth=195027 last: m=114 classes=6 cclen=78 t=843s
[00:04:18] it=370678 colorings=227200 lazy-girth=195132 last: m=114 classes=6 cclen=78 t=844s
[00:04:19] it=370994 colorings=227400 lazy-girth=195258 last: m=114 classes=6 cclen=78 t=845s
[00:04:20] it=371315 colorings=227600 lazy-girth=195399 last: m=114 classes=6 cclen=78 t=845s
[00:04:20] it=371592 colorings=227800 lazy-girth=195486 last: m=114 classes=6 cclen=77 t=846s
[00:04:21] it=371869 colorings=228000 lazy-girth=195574 last: m=114 classes=6 cclen=77 t=847s
[00:04:22] it=372181 colorings=228200 lazy-girth=195703 last: m=114 classes=6 cclen=78 t=848s
[00:04:23] it=372480 colorings=228400 lazy-girth=195810 last: m=114 classes=6 cclen=77 t=849s
[00:04:24] it=372781 colorings=228600 lazy-girth=195924 last: m=114 classes=6 cclen=78 t=849s
[00:04:24] it=373076 colorings=228800 lazy-girth=196036 last: m=114 classes=6 cclen=78 t=850s
[00:04:25] it=373402 colorings=229000 lazy-girth=196176 last: m=114 classes=6 cclen=78 t=851s
[00:04:26] it=373712 colorings=229200 lazy-girth=196297 last: m=114 classes=6 cclen=77 t=852s
[00:04:27] it=374027 colorings=229400 lazy-girth=196431 last: m=114 classes=6 cclen=77 t=853s
[00:04:28] it=374364 colorings=229600 lazy-girth=196585 last: m=114 classes=6 cclen=78 t=854s
[00:04:29] it=374658 colorings=229800 lazy-girth=196695 last: m=114 classes=6 cclen=76 t=854s
[00:04:30] it=374992 colorings=230000 lazy-girth=196847 last: m=114 classes=6 cclen=78 t=855s
[00:04:31] it=375306 colorings=230200 lazy-girth=196976 last: m=114 classes=6 cclen=78 t=856s
[00:04:31] it=375579 colorings=230400 lazy-girth=197055 last: m=114 classes=6 cclen=78 t=857s
[00:04:32] it=375857 colorings=230600 lazy-girth=197138 last: m=114 classes=6 cclen=78 t=858s
[00:04:33] it=376113 colorings=230800 lazy-girth=197194 last: m=114 classes=6 cclen=78 t=859s
[00:04:33] it=376422 colorings=231000 lazy-girth=197303 last: m=114 classes=6 cclen=78 t=859s
[00:04:34] it=376680 colorings=231200 lazy-girth=197364 last: m=114 classes=6 cclen=78 t=860s
[00:04:35] it=376975 colorings=231400 lazy-girth=197469 last: m=114 classes=6 cclen=77 t=861s
[00:04:36] it=377232 colorings=231600 lazy-girth=197533 last: m=114 classes=6 cclen=78 t=862s
[00:04:36] it=377479 colorings=231800 lazy-girth=197587 last: m=114 classes=6 cclen=78 t=862s
[00:04:37] it=377783 colorings=232000 lazy-girth=197695 last: m=114 classes=6 cclen=78 t=863s
[00:04:38] it=377998 colorings=232200 lazy-girth=197710 last: m=114 classes=6 cclen=76 t=864s
[00:04:38] it=378234 colorings=232400 lazy-girth=197748 last: m=114 classes=6 cclen=76 t=864s
[00:04:39] it=378572 colorings=232600 lazy-girth=197913 last: m=114 classes=6 cclen=78 t=865s
[00:04:40] it=378876 colorings=232800 lazy-girth=198043 last: m=114 classes=6 cclen=78 t=866s
[00:04:41] it=379187 colorings=233000 lazy-girth=198175 last: m=114 classes=6 cclen=78 t=867s
[00:04:42] it=379507 colorings=233200 lazy-girth=198312 last: m=114 classes=6 cclen=78 t=868s
[00:04:43] it=379852 colorings=233400 lazy-girth=198476 last: m=114 classes=6 cclen=78 t=869s
[00:04:44] it=380141 colorings=233600 lazy-girth=198579 last: m=114 classes=6 cclen=78 t=870s
[00:04:44] it=380401 colorings=233800 lazy-girth=198645 last: m=114 classes=6 cclen=78 t=870s
[00:04:45] it=380708 colorings=234000 lazy-girth=198777 last: m=114 classes=6 cclen=78 t=871s
[00:04:46] it=380987 colorings=234200 lazy-girth=198872 last: m=114 classes=6 cclen=78 t=872s
[00:04:47] it=381268 colorings=234400 lazy-girth=198963 last: m=114 classes=6 cclen=78 t=873s
[00:04:48] it=381626 colorings=234600 lazy-girth=199141 last: m=114 classes=6 cclen=78 t=874s
[00:04:48] it=381902 colorings=234800 lazy-girth=199230 last: m=114 classes=6 cclen=77 t=874s
[00:04:49] it=382212 colorings=235000 lazy-girth=199350 last: m=114 classes=6 cclen=77 t=875s
[00:04:50] it=382518 colorings=235200 lazy-girth=199477 last: m=114 classes=6 cclen=77 t=876s
[00:04:51] it=382806 colorings=235400 lazy-girth=199580 last: m=114 classes=6 cclen=78 t=877s
[00:04:52] it=383095 colorings=235600 lazy-girth=199674 last: m=114 classes=6 cclen=78 t=878s
[00:04:53] it=383334 colorings=235800 lazy-girth=199718 last: m=114 classes=6 cclen=78 t=878s
[00:04:53] it=383576 colorings=236000 lazy-girth=199767 last: m=114 classes=6 cclen=78 t=879s
[00:04:54] it=383885 colorings=236200 lazy-girth=199888 last: m=114 classes=6 cclen=78 t=880s
[00:04:55] it=384172 colorings=236400 lazy-girth=199987 last: m=114 classes=6 cclen=78 t=881s
[00:04:56] it=384433 colorings=236600 lazy-girth=200054 last: m=114 classes=6 cclen=78 t=881s
[00:04:56] it=384687 colorings=236800 lazy-girth=200113 last: m=114 classes=6 cclen=77 t=882s
[00:04:57] it=384981 colorings=237000 lazy-girth=200218 last: m=114 classes=6 cclen=77 t=883s
[00:04:58] it=385283 colorings=237200 lazy-girth=200328 last: m=114 classes=6 cclen=78 t=884s
[00:04:59] it=385598 colorings=237400 lazy-girth=200459 last: m=114 classes=6 cclen=78 t=885s
[00:05:00] it=385896 colorings=237600 lazy-girth=200572 last: m=114 classes=6 cclen=78 t=886s
[00:05:01] it=386203 colorings=237800 lazy-girth=200687 last: m=114 classes=6 cclen=78 t=886s
[00:05:01] it=386478 colorings=238000 lazy-girth=200765 last: m=114 classes=6 cclen=78 t=887s
[00:05:02] it=386763 colorings=238200 lazy-girth=200865 last: m=114 classes=6 cclen=78 t=888s
[00:05:03] it=387052 colorings=238400 lazy-girth=200971 last: m=114 classes=6 cclen=77 t=889s
[00:05:04] it=387316 colorings=238600 lazy-girth=201049 last: m=114 classes=6 cclen=78 t=890s
[00:05:04] it=387571 colorings=238800 lazy-girth=201110 last: m=114 classes=6 cclen=78 t=890s
[00:05:05] it=387861 colorings=239000 lazy-girth=201213 last: m=114 classes=6 cclen=77 t=891s
[00:05:06] it=388138 colorings=239200 lazy-girth=201301 last: m=114 classes=6 cclen=78 t=892s
[00:05:07] it=388430 colorings=239400 lazy-girth=201414 last: m=114 classes=6 cclen=78 t=893s
[00:05:08] it=388726 colorings=239600 lazy-girth=201532 last: m=114 classes=6 cclen=78 t=894s
[00:05:09] it=389024 colorings=239800 lazy-girth=201649 last: m=114 classes=6 cclen=78 t=895s
[00:05:10] it=389292 colorings=240000 lazy-girth=201731 last: m=114 classes=6 cclen=78 t=896s
[00:05:11] it=389572 colorings=240200 lazy-girth=201832 last: m=114 classes=6 cclen=74 t=897s
[00:05:12] it=389892 colorings=240400 lazy-girth=201970 last: m=114 classes=6 cclen=78 t=898s
[00:05:13] it=390192 colorings=240600 lazy-girth=202083 last: m=114 classes=6 cclen=78 t=899s
[00:05:14] it=390505 colorings=240800 lazy-girth=202221 last: m=114 classes=6 cclen=78 t=900s
[00:05:15] it=390792 colorings=241000 lazy-girth=202321 last: m=114 classes=6 cclen=76 t=901s
[00:05:16] it=391074 colorings=241200 lazy-girth=202411 last: m=114 classes=6 cclen=77 t=901s
[00:05:16] it=391304 colorings=241400 lazy-girth=202449 last: m=114 classes=6 cclen=78 t=902s
[00:05:17] it=391593 colorings=241600 lazy-girth=202546 last: m=114 classes=6 cclen=78 t=903s
[00:05:18] it=391841 colorings=241800 lazy-girth=202600 last: m=114 classes=6 cclen=75 t=904s
[00:05:19] it=392137 colorings=242000 lazy-girth=202720 last: m=114 classes=6 cclen=78 t=905s
[00:05:20] it=392396 colorings=242200 lazy-girth=202788 last: m=114 classes=6 cclen=78 t=906s
[00:05:21] it=392696 colorings=242400 lazy-girth=202897 last: m=114 classes=6 cclen=78 t=907s
[00:05:22] it=393006 colorings=242600 lazy-girth=203022 last: m=114 classes=6 cclen=77 t=908s
[00:05:23] it=393265 colorings=242800 lazy-girth=203086 last: m=95 classes=5 cclen=79 t=909s
[00:05:23] it=393525 colorings=243000 lazy-girth=203161 last: m=114 classes=6 cclen=78 t=909s
[00:05:24] it=393829 colorings=243200 lazy-girth=203282 last: m=114 classes=6 cclen=78 t=910s
[00:05:25] it=394076 colorings=243400 lazy-girth=203337 last: m=114 classes=6 cclen=78 t=911s
[00:05:26] it=394309 colorings=243600 lazy-girth=203378 last: m=114 classes=6 cclen=78 t=911s
[00:05:26] it=394596 colorings=243800 lazy-girth=203478 last: m=114 classes=6 cclen=78 t=912s
[00:05:27] it=394929 colorings=244000 lazy-girth=203639 last: m=114 classes=6 cclen=78 t=913s
[00:05:28] it=395227 colorings=244200 lazy-girth=203753 last: m=114 classes=6 cclen=78 t=914s
[00:05:29] it=395512 colorings=244400 lazy-girth=203854 last: m=114 classes=6 cclen=78 t=915s
[00:05:30] it=395850 colorings=244600 lazy-girth=204021 last: m=114 classes=6 cclen=78 t=916s
[00:05:31] it=396104 colorings=244800 lazy-girth=204080 last: m=95 classes=5 cclen=79 t=917s
[00:05:32] it=396394 colorings=245000 lazy-girth=204184 last: m=114 classes=6 cclen=78 t=917s
[00:05:32] it=396695 colorings=245200 lazy-girth=204309 last: m=114 classes=6 cclen=78 t=918s
[00:05:33] it=396986 colorings=245400 lazy-girth=204411 last: m=95 classes=5 cclen=79 t=919s
[00:05:34] it=397283 colorings=245600 lazy-girth=204527 last: m=114 classes=6 cclen=78 t=920s
[00:05:35] it=397601 colorings=245800 lazy-girth=204673 last: m=114 classes=6 cclen=77 t=921s
[00:05:36] it=397912 colorings=246000 lazy-girth=204814 last: m=114 classes=6 cclen=78 t=922s
[00:05:37] it=398239 colorings=246200 lazy-girth=204961 last: m=114 classes=6 cclen=78 t=923s
[00:05:38] it=398568 colorings=246400 lazy-girth=205096 last: m=114 classes=6 cclen=78 t=924s
[00:05:39] it=398876 colorings=246600 lazy-girth=205231 last: m=114 classes=6 cclen=78 t=924s
[00:05:40] it=399187 colorings=246800 lazy-girth=205373 last: m=114 classes=6 cclen=78 t=926s
[00:05:41] it=399493 colorings=247000 lazy-girth=205482 last: m=114 classes=6 cclen=78 t=927s
[00:05:42] it=399786 colorings=247200 lazy-girth=205581 last: m=114 classes=6 cclen=78 t=927s
[00:05:43] it=400072 colorings=247400 lazy-girth=205674 last: m=114 classes=6 cclen=77 t=928s
[00:05:43] it=400333 colorings=247600 lazy-girth=205737 last: m=114 classes=6 cclen=77 t=929s
[00:05:44] it=400601 colorings=247800 lazy-girth=205810 last: m=114 classes=6 cclen=77 t=930s
[00:05:45] it=400865 colorings=248000 lazy-girth=205882 last: m=114 classes=6 cclen=78 t=931s
[00:05:46] it=401112 colorings=248200 lazy-girth=205935 last: m=114 classes=6 cclen=78 t=932s
[00:05:47] it=401408 colorings=248400 lazy-girth=206052 last: m=114 classes=6 cclen=78 t=933s
[00:05:48] it=401678 colorings=248600 lazy-girth=206126 last: m=114 classes=6 cclen=78 t=934s
[00:05:49] it=401962 colorings=248800 lazy-girth=206227 last: m=114 classes=6 cclen=78 t=934s
[00:05:49] it=402283 colorings=249000 lazy-girth=206360 last: m=114 classes=6 cclen=78 t=935s
[00:05:50] it=402544 colorings=249200 lazy-girth=206432 last: m=114 classes=6 cclen=78 t=936s
[00:05:51] it=402818 colorings=249400 lazy-girth=206520 last: m=114 classes=6 cclen=77 t=937s
[00:05:52] it=403112 colorings=249600 lazy-girth=206623 last: m=114 classes=6 cclen=77 t=938s
[00:05:53] it=403452 colorings=249800 lazy-girth=206782 last: m=114 classes=6 cclen=78 t=939s
[00:05:54] it=403693 colorings=250000 lazy-girth=206832 last: m=114 classes=6 cclen=78 t=940s
[00:05:55] it=403945 colorings=250200 lazy-girth=206884 last: m=114 classes=6 cclen=78 t=940s
[00:05:55] it=404251 colorings=250400 lazy-girth=206999 last: m=114 classes=6 cclen=78 t=941s
[00:05:56] it=404481 colorings=250600 lazy-girth=207033 last: m=114 classes=6 cclen=74 t=942s
[00:05:57] it=404789 colorings=250800 lazy-girth=207147 last: m=114 classes=6 cclen=78 t=943s
[00:05:58] it=405093 colorings=251000 lazy-girth=207254 last: m=114 classes=6 cclen=77 t=944s
[00:05:59] it=405369 colorings=251200 lazy-girth=207336 last: m=114 classes=6 cclen=78 t=945s
[00:06:00] it=405703 colorings=251400 lazy-girth=207486 last: m=114 classes=6 cclen=78 t=946s
[00:06:01] it=406008 colorings=251600 lazy-girth=207603 last: m=114 classes=6 cclen=78 t=947s
[00:06:02] it=406284 colorings=251800 lazy-girth=207687 last: m=114 classes=6 cclen=78 t=947s
[00:06:02] it=406601 colorings=252000 lazy-girth=207807 last: m=114 classes=6 cclen=75 t=948s
[00:06:03] it=406878 colorings=252200 lazy-girth=207888 last: m=114 classes=6 cclen=75 t=949s
[00:06:04] it=407138 colorings=252400 lazy-girth=207952 last: m=114 classes=6 cclen=78 t=950s
[00:06:05] it=407397 colorings=252600 lazy-girth=208011 last: m=114 classes=6 cclen=78 t=951s
[00:06:06] it=407649 colorings=252800 lazy-girth=208078 last: m=114 classes=6 cclen=77 t=952s
[00:06:07] it=407905 colorings=253000 lazy-girth=208165 last: m=114 classes=6 cclen=78 t=952s
[00:06:07] it=408176 colorings=253200 lazy-girth=208255 last: m=114 classes=6 cclen=78 t=953s
[00:06:08] it=408462 colorings=253400 lazy-girth=208367 last: m=114 classes=6 cclen=78 t=954s
[00:06:09] it=408708 colorings=253600 lazy-girth=208417 last: m=114 classes=6 cclen=77 t=955s
[00:06:10] it=408994 colorings=253800 lazy-girth=208512 last: m=114 classes=6 cclen=78 t=956s
[00:06:11] it=409214 colorings=254000 lazy-girth=208532 last: m=114 classes=6 cclen=78 t=956s
[00:06:11] it=409472 colorings=254200 lazy-girth=208599 last: m=114 classes=6 cclen=78 t=957s
[00:06:12] it=409734 colorings=254400 lazy-girth=208667 last: m=114 classes=6 cclen=78 t=958s
[00:06:13] it=410007 colorings=254600 lazy-girth=208742 last: m=114 classes=6 cclen=78 t=959s
[00:06:14] it=410269 colorings=254800 lazy-girth=208809 last: m=114 classes=6 cclen=75 t=960s
[00:06:15] it=410602 colorings=255000 lazy-girth=208986 last: m=114 classes=6 cclen=78 t=961s
[00:06:16] it=410923 colorings=255200 lazy-girth=209107 last: m=114 classes=6 cclen=78 t=962s
[00:06:17] it=411214 colorings=255400 lazy-girth=209208 last: m=114 classes=6 cclen=78 t=962s
[00:06:17] it=411442 colorings=255600 lazy-girth=209244 last: m=95 classes=5 cclen=78 t=963s
[00:06:18] it=411706 colorings=255800 lazy-girth=209329 last: m=114 classes=6 cclen=78 t=964s
[00:06:19] it=411977 colorings=256000 lazy-girth=209414 last: m=114 classes=6 cclen=78 t=965s
[00:06:20] it=412218 colorings=256200 lazy-girth=209465 last: m=114 classes=6 cclen=78 t=965s
[00:06:21] it=412499 colorings=256400 lazy-girth=209569 last: m=114 classes=6 cclen=78 t=967s
[00:06:22] it=412772 colorings=256600 lazy-girth=209656 last: m=114 classes=6 cclen=69 t=967s
[00:06:23] it=413064 colorings=256800 lazy-girth=209773 last: m=114 classes=6 cclen=78 t=968s
[00:06:23] it=413338 colorings=257000 lazy-girth=209872 last: m=114 classes=6 cclen=77 t=969s
[00:06:24] it=413625 colorings=257200 lazy-girth=209976 last: m=114 classes=6 cclen=78 t=970s
[00:06:25] it=413958 colorings=257400 lazy-girth=210125 last: m=114 classes=6 cclen=78 t=971s
[00:06:26] it=414276 colorings=257600 lazy-girth=210279 last: m=114 classes=6 cclen=78 t=972s
[00:06:28] it=414600 colorings=257800 lazy-girth=210412 last: m=114 classes=6 cclen=76 t=973s
[00:06:28] it=414865 colorings=258000 lazy-girth=210484 last: m=114 classes=6 cclen=77 t=974s
[00:06:29] it=415128 colorings=258200 lazy-girth=210560 last: m=114 classes=6 cclen=78 t=975s
[00:06:30] it=415380 colorings=258400 lazy-girth=210620 last: m=114 classes=6 cclen=78 t=976s
[00:06:31] it=415651 colorings=258600 lazy-girth=210698 last: m=114 classes=6 cclen=78 t=977s
[00:06:32] it=415917 colorings=258800 lazy-girth=210770 last: m=114 classes=6 cclen=78 t=978s
[00:06:33] it=416173 colorings=259000 lazy-girth=210830 last: m=114 classes=6 cclen=78 t=978s
[00:06:34] it=416456 colorings=259200 lazy-girth=210916 last: m=114 classes=6 cclen=78 t=979s
[00:06:34] it=416689 colorings=259400 lazy-girth=210952 last: m=114 classes=6 cclen=72 t=980s
[00:06:45] it=416950 colorings=259600 lazy-girth=211028 last: m=114 classes=6 cclen=78 t=991s
[00:06:46] it=417195 colorings=259800 lazy-girth=211082 last: m=114 classes=6 cclen=78 t=992s
[00:06:47] it=417426 colorings=260000 lazy-girth=211114 last: m=114 classes=6 cclen=78 t=992s
[00:06:47] it=417628 colorings=260200 lazy-girth=211116 last: m=114 classes=6 cclen=78 t=993s
[00:06:48] it=417852 colorings=260400 lazy-girth=211140 last: m=114 classes=6 cclen=77 t=994s
[00:06:49] it=418096 colorings=260600 lazy-girth=211184 last: m=114 classes=6 cclen=77 t=994s
[00:06:49] it=418347 colorings=260800 lazy-girth=211237 last: m=114 classes=6 cclen=78 t=995s
[00:06:50] it=418573 colorings=261000 lazy-girth=211263 last: m=114 classes=6 cclen=76 t=996s
[00:06:51] it=418824 colorings=261200 lazy-girth=211320 last: m=114 classes=6 cclen=78 t=997s
[00:06:52] it=419092 colorings=261400 lazy-girth=211395 last: m=114 classes=6 cclen=78 t=997s
[00:06:52] it=419343 colorings=261600 lazy-girth=211456 last: m=95 classes=5 cclen=79 t=998s
[00:06:53] it=419590 colorings=261800 lazy-girth=211512 last: m=114 classes=6 cclen=78 t=999s
[00:06:54] it=419864 colorings=262000 lazy-girth=211593 last: m=114 classes=6 cclen=77 t=1000s
[00:06:55] it=420159 colorings=262200 lazy-girth=211703 last: m=114 classes=6 cclen=78 t=1001s
[00:06:56] it=420431 colorings=262400 lazy-girth=211782 last: m=114 classes=6 cclen=78 t=1001s
[00:06:56] it=420716 colorings=262600 lazy-girth=211884 last: m=114 classes=6 cclen=77 t=1002s
[00:06:57] it=421022 colorings=262800 lazy-girth=212010 last: m=114 classes=6 cclen=78 t=1003s
[00:06:58] it=421305 colorings=263000 lazy-girth=212106 last: m=114 classes=6 cclen=78 t=1004s
[00:06:59] it=421587 colorings=263200 lazy-girth=212205 last: m=114 classes=6 cclen=78 t=1005s
[00:07:00] it=421872 colorings=263400 lazy-girth=212316 last: m=114 classes=6 cclen=76 t=1006s
[00:07:01] it=422134 colorings=263600 lazy-girth=212390 last: m=114 classes=6 cclen=78 t=1007s
[00:07:02] it=422391 colorings=263800 lazy-girth=212451 last: m=114 classes=6 cclen=78 t=1007s
[00:07:02] it=422645 colorings=264000 lazy-girth=212510 last: m=114 classes=6 cclen=78 t=1008s
[00:07:03] it=422958 colorings=264200 lazy-girth=212629 last: m=114 classes=6 cclen=78 t=1009s
[00:07:04] it=423239 colorings=264400 lazy-girth=212717 last: m=114 classes=6 cclen=78 t=1010s
[00:07:05] it=423469 colorings=264600 lazy-girth=212748 last: m=114 classes=6 cclen=78 t=1011s
[00:07:06] it=423711 colorings=264800 lazy-girth=212791 last: m=114 classes=6 cclen=78 t=1012s
[00:07:07] it=423978 colorings=265000 lazy-girth=212861 last: m=114 classes=6 cclen=78 t=1012s
[00:07:08] it=424255 colorings=265200 lazy-girth=212949 last: m=114 classes=6 cclen=78 t=1013s
[00:07:09] it=424588 colorings=265400 lazy-girth=213105 last: m=114 classes=6 cclen=77 t=1014s
[00:07:10] it=424896 colorings=265600 lazy-girth=213222 last: m=114 classes=6 cclen=78 t=1016s
[00:07:11] it=425183 colorings=265800 lazy-girth=213316 last: m=114 classes=6 cclen=76 t=1016s
[00:07:11] it=425447 colorings=266000 lazy-girth=213385 last: m=114 classes=6 cclen=78 t=1017s
[00:07:12] it=425711 colorings=266200 lazy-girth=213456 last: m=114 classes=6 cclen=78 t=1018s
[00:07:13] it=425988 colorings=266400 lazy-girth=213545 last: m=114 classes=6 cclen=76 t=1019s
[00:07:14] it=426245 colorings=266600 lazy-girth=213605 last: m=114 classes=6 cclen=78 t=1020s
[00:07:15] it=426534 colorings=266800 lazy-girth=213708 last: m=114 classes=6 cclen=78 t=1021s
[00:07:16] it=426830 colorings=267000 lazy-girth=213817 last: m=114 classes=6 cclen=78 t=1022s
[00:07:17] it=427105 colorings=267200 lazy-girth=213894 last: m=114 classes=6 cclen=78 t=1023s
[00:07:18] it=427373 colorings=267400 lazy-girth=213964 last: m=114 classes=6 cclen=69 t=1024s
[00:07:20] it=427657 colorings=267600 lazy-girth=214050 last: m=114 classes=6 cclen=72 t=1025s
[00:07:21] it=427916 colorings=267800 lazy-girth=214111 last: m=114 classes=6 cclen=78 t=1026s
[00:07:22] it=428205 colorings=268000 lazy-girth=214212 last: m=114 classes=6 cclen=78 t=1027s
[00:07:23] it=428523 colorings=268200 lazy-girth=214348 last: m=114 classes=6 cclen=78 t=1029s
[00:07:24] it=428845 colorings=268400 lazy-girth=214486 last: m=114 classes=6 cclen=78 t=1030s
[00:07:25] it=429112 colorings=268600 lazy-girth=214559 last: m=114 classes=6 cclen=78 t=1031s
[00:07:27] it=429387 colorings=268800 lazy-girth=214649 last: m=114 classes=6 cclen=78 t=1032s
[00:07:28] it=429683 colorings=269000 lazy-girth=214766 last: m=114 classes=6 cclen=78 t=1034s
[00:07:29] it=429948 colorings=269200 lazy-girth=214847 last: m=114 classes=6 cclen=78 t=1035s
[00:07:30] it=430244 colorings=269400 lazy-girth=214959 last: m=114 classes=6 cclen=78 t=1035s
[00:07:32] it=430518 colorings=269600 lazy-girth=215043 last: m=114 classes=6 cclen=78 t=1037s
[00:07:33] it=430773 colorings=269800 lazy-girth=215105 last: m=114 classes=6 cclen=78 t=1039s
[00:07:34] it=431032 colorings=270000 lazy-girth=215175 last: m=114 classes=6 cclen=75 t=1040s
[00:07:36] it=431317 colorings=270200 lazy-girth=215272 last: m=114 classes=6 cclen=78 t=1042s
[00:07:38] it=431593 colorings=270400 lazy-girth=215353 last: m=114 classes=6 cclen=78 t=1044s
[00:07:41] it=431945 colorings=270600 lazy-girth=215597 last: m=114 classes=6 cclen=78 t=1047s
[00:07:42] it=432307 colorings=270800 lazy-girth=215825 last: m=114 classes=6 cclen=78 t=1048s
[00:07:43] it=432628 colorings=271000 lazy-girth=215995 last: m=114 classes=6 cclen=78 t=1049s
[00:07:44] it=432977 colorings=271200 lazy-girth=216169 last: m=114 classes=6 cclen=78 t=1050s
[00:07:45] it=433305 colorings=271400 lazy-girth=216343 last: m=114 classes=6 cclen=78 t=1051s
[00:07:46] it=433659 colorings=271600 lazy-girth=216559 last: m=114 classes=6 cclen=77 t=1052s
[00:07:47] it=433978 colorings=271800 lazy-girth=216738 last: m=114 classes=6 cclen=75 t=1053s
[00:07:48] it=434282 colorings=272000 lazy-girth=216858 last: m=114 classes=6 cclen=78 t=1054s
[00:07:49] it=434571 colorings=272200 lazy-girth=216956 last: m=114 classes=6 cclen=78 t=1055s
[00:07:50] it=434900 colorings=272400 lazy-girth=217090 last: m=114 classes=6 cclen=78 t=1055s
[00:07:51] it=435296 colorings=272600 lazy-girth=217362 last: m=114 classes=6 cclen=77 t=1056s
[00:07:52] it=435629 colorings=272800 lazy-girth=217548 last: m=114 classes=6 cclen=78 t=1057s
[00:07:52] it=435931 colorings=273000 lazy-girth=217674 last: m=114 classes=6 cclen=77 t=1058s
[00:07:53] it=436215 colorings=273200 lazy-girth=217759 last: m=114 classes=6 cclen=77 t=1059s
[00:07:54] it=436527 colorings=273400 lazy-girth=217896 last: m=114 classes=6 cclen=78 t=1060s
[00:07:55] it=436840 colorings=273600 lazy-girth=218048 last: m=114 classes=6 cclen=78 t=1061s
[00:07:56] it=437166 colorings=273800 lazy-girth=218202 last: m=114 classes=6 cclen=78 t=1062s
[00:07:57] it=437505 colorings=274000 lazy-girth=218378 last: m=95 classes=5 cclen=79 t=1063s
[00:07:58] it=437913 colorings=274200 lazy-girth=218615 last: m=114 classes=6 cclen=78 t=1064s
[00:07:59] it=438240 colorings=274400 lazy-girth=218762 last: m=114 classes=6 cclen=78 t=1065s
[00:07:59] it=438520 colorings=274600 lazy-girth=218866 last: m=114 classes=6 cclen=78 t=1065s
[00:08:00] it=438801 colorings=274800 lazy-girth=218956 last: m=114 classes=6 cclen=78 t=1066s
[00:08:01] it=439107 colorings=275000 lazy-girth=219090 last: m=114 classes=6 cclen=78 t=1067s
[00:08:02] it=439398 colorings=275200 lazy-girth=219202 last: m=114 classes=6 cclen=78 t=1068s
[00:08:03] it=439743 colorings=275400 lazy-girth=219369 last: m=114 classes=6 cclen=67 t=1069s
[00:08:04] it=440045 colorings=275600 lazy-girth=219494 last: m=114 classes=6 cclen=78 t=1070s
[00:08:05] it=440380 colorings=275800 lazy-girth=219651 last: m=114 classes=6 cclen=78 t=1071s
[00:08:06] it=440655 colorings=276000 lazy-girth=219746 last: m=114 classes=6 cclen=78 t=1071s
[00:08:06] it=440948 colorings=276200 lazy-girth=219859 last: m=114 classes=6 cclen=77 t=1072s
[00:08:07] it=441236 colorings=276400 lazy-girth=219958 last: m=114 classes=6 cclen=78 t=1073s
[00:08:08] it=441507 colorings=276600 lazy-girth=220036 last: m=114 classes=6 cclen=78 t=1074s
[00:08:09] it=441850 colorings=276800 lazy-girth=220228 last: m=114 classes=6 cclen=78 t=1075s
[00:08:11] it=442249 colorings=277000 lazy-girth=220544 last: m=114 classes=6 cclen=78 t=1077s
[00:08:12] it=442653 colorings=277200 lazy-girth=220854 last: m=114 classes=6 cclen=78 t=1078s
[00:08:13] it=443054 colorings=277400 lazy-girth=221153 last: m=114 classes=6 cclen=76 t=1079s
[00:08:14] it=443388 colorings=277600 lazy-girth=221331 last: m=114 classes=6 cclen=78 t=1080s
[00:08:15] it=443746 colorings=277800 lazy-girth=221548 last: m=114 classes=6 cclen=78 t=1081s
[00:08:16] it=444119 colorings=278000 lazy-girth=221795 last: m=114 classes=6 cclen=73 t=1082s
[00:08:17] it=444454 colorings=278200 lazy-girth=221964 last: m=114 classes=6 cclen=78 t=1083s
[00:08:18] it=444784 colorings=278400 lazy-girth=222123 last: m=114 classes=6 cclen=77 t=1084s
[00:08:19] it=445134 colorings=278600 lazy-girth=222309 last: m=114 classes=6 cclen=78 t=1085s
[00:08:20] it=445514 colorings=278800 lazy-girth=222549 last: m=114 classes=6 cclen=70 t=1086s
[00:08:21] it=445908 colorings=279000 lazy-girth=222813 last: m=114 classes=6 cclen=78 t=1087s
[00:08:22] it=446240 colorings=279200 lazy-girth=222983 last: m=114 classes=6 cclen=78 t=1088s
[00:08:23] it=446551 colorings=279400 lazy-girth=223123 last: m=114 classes=6 cclen=78 t=1089s
[00:08:24] it=446855 colorings=279600 lazy-girth=223272 last: m=114 classes=6 cclen=78 t=1090s
[00:08:25] it=447158 colorings=279800 lazy-girth=223397 last: m=114 classes=6 cclen=78 t=1090s
[00:08:25] it=447471 colorings=280000 lazy-girth=223549 last: m=114 classes=6 cclen=78 t=1091s
[00:08:26] it=447768 colorings=280200 lazy-girth=223671 last: m=114 classes=6 cclen=78 t=1092s
[00:08:27] it=448109 colorings=280400 lazy-girth=223855 last: m=114 classes=6 cclen=69 t=1093s
[00:08:28] it=448423 colorings=280600 lazy-girth=224004 last: m=114 classes=6 cclen=75 t=1094s
[00:08:29] it=448715 colorings=280800 lazy-girth=224111 last: m=114 classes=6 cclen=78 t=1095s
[00:08:30] it=449017 colorings=281000 lazy-girth=224240 last: m=114 classes=6 cclen=78 t=1096s
[00:08:31] it=449345 colorings=281200 lazy-girth=224395 last: m=133 classes=7 cclen=77 t=1097s
[00:08:32] it=449705 colorings=281400 lazy-girth=224590 last: m=114 classes=6 cclen=77 t=1098s
[00:08:33] it=449977 colorings=281600 lazy-girth=224691 last: m=114 classes=6 cclen=78 t=1099s
[00:08:34] it=450284 colorings=281800 lazy-girth=224829 last: m=114 classes=6 cclen=78 t=1100s
[00:08:35] it=450581 colorings=282000 lazy-girth=224950 last: m=114 classes=6 cclen=78 t=1101s
[00:08:35] it=450866 colorings=282200 lazy-girth=225056 last: m=114 classes=6 cclen=78 t=1101s
[00:08:36] it=451149 colorings=282400 lazy-girth=225146 last: m=114 classes=6 cclen=78 t=1102s
[00:08:37] it=451493 colorings=282600 lazy-girth=225315 last: m=114 classes=6 cclen=78 t=1103s
[00:08:38] it=451787 colorings=282800 lazy-girth=225429 last: m=114 classes=6 cclen=78 t=1104s
[00:08:39] it=452092 colorings=283000 lazy-girth=225568 last: m=114 classes=6 cclen=78 t=1105s
[00:08:40] it=452358 colorings=283200 lazy-girth=225644 last: m=114 classes=6 cclen=78 t=1106s
[00:08:41] it=452636 colorings=283400 lazy-girth=225737 last: m=114 classes=6 cclen=78 t=1106s
[00:08:41] it=452898 colorings=283600 lazy-girth=225808 last: m=114 classes=6 cclen=78 t=1107s
[00:08:42] it=453184 colorings=283800 lazy-girth=225920 last: m=114 classes=6 cclen=70 t=1108s
[00:08:43] it=453493 colorings=284000 lazy-girth=226066 last: m=114 classes=6 cclen=78 t=1109s
[00:08:44] it=453862 colorings=284200 lazy-girth=226305 last: m=114 classes=6 cclen=77 t=1110s
[00:08:45] it=454211 colorings=284400 lazy-girth=226487 last: m=114 classes=6 cclen=74 t=1111s
[00:08:46] it=454524 colorings=284600 lazy-girth=226641 last: m=114 classes=6 cclen=76 t=1112s
[00:08:47] it=454887 colorings=284800 lazy-girth=226868 last: m=114 classes=6 cclen=78 t=1113s
[00:08:48] it=455194 colorings=285000 lazy-girth=227012 last: m=114 classes=6 cclen=78 t=1114s
[00:08:49] it=455558 colorings=285200 lazy-girth=227238 last: m=114 classes=6 cclen=77 t=1115s
[00:08:50] it=455890 colorings=285400 lazy-girth=227420 last: m=114 classes=6 cclen=78 t=1116s
[00:08:51] it=456283 colorings=285600 lazy-girth=227671 last: m=95 classes=5 cclen=78 t=1117s
[00:08:52] it=456662 colorings=285800 lazy-girth=227901 last: m=114 classes=6 cclen=78 t=1118s
[00:08:53] it=456990 colorings=286000 lazy-girth=228064 last: m=114 classes=6 cclen=78 t=1119s
[00:08:54] it=457329 colorings=286200 lazy-girth=228244 last: m=114 classes=6 cclen=78 t=1120s
[00:08:55] it=457648 colorings=286400 lazy-girth=228385 last: m=114 classes=6 cclen=78 t=1121s
[00:08:56] it=457953 colorings=286600 lazy-girth=228531 last: m=114 classes=6 cclen=78 t=1122s
[00:08:57] it=458280 colorings=286800 lazy-girth=228674 last: m=114 classes=6 cclen=78 t=1123s
[00:08:58] it=458577 colorings=287000 lazy-girth=228783 last: m=114 classes=6 cclen=77 t=1123s
[00:08:58] it=458888 colorings=287200 lazy-girth=228929 last: m=114 classes=6 cclen=78 t=1124s
[00:08:59] it=459217 colorings=287400 lazy-girth=229096 last: m=114 classes=6 cclen=78 t=1125s
[00:09:00] it=459528 colorings=287600 lazy-girth=229223 last: m=114 classes=6 cclen=78 t=1126s
[00:09:01] it=459832 colorings=287800 lazy-girth=229347 last: m=114 classes=6 cclen=78 t=1127s
[00:09:02] it=460112 colorings=288000 lazy-girth=229446 last: m=114 classes=6 cclen=78 t=1128s
[00:09:03] it=460425 colorings=288200 lazy-girth=229585 last: m=114 classes=6 cclen=78 t=1129s
[00:09:04] it=460746 colorings=288400 lazy-girth=229722 last: m=114 classes=6 cclen=78 t=1129s
[00:09:05] it=461112 colorings=288600 lazy-girth=229902 last: m=114 classes=6 cclen=78 t=1130s
[00:09:05] it=461404 colorings=288800 lazy-girth=230003 last: m=114 classes=6 cclen=78 t=1131s
[00:09:06] it=461664 colorings=289000 lazy-girth=230068 last: m=114 classes=6 cclen=78 t=1132s
[00:09:07] it=461998 colorings=289200 lazy-girth=230227 last: m=114 classes=6 cclen=78 t=1133s
[00:09:08] it=462310 colorings=289400 lazy-girth=230357 last: m=114 classes=6 cclen=78 t=1134s
[00:09:09] it=462585 colorings=289600 lazy-girth=230456 last: m=114 classes=6 cclen=76 t=1135s
[00:09:09] it=462835 colorings=289800 lazy-girth=230513 last: m=114 classes=6 cclen=77 t=1135s
[00:09:10] it=463091 colorings=290000 lazy-girth=230573 last: m=114 classes=6 cclen=77 t=1136s
[00:09:11] it=463382 colorings=290200 lazy-girth=230669 last: m=114 classes=6 cclen=78 t=1137s
[00:09:12] it=463682 colorings=290400 lazy-girth=230791 last: m=114 classes=6 cclen=78 t=1138s
[00:09:13] it=463946 colorings=290600 lazy-girth=230879 last: m=114 classes=6 cclen=78 t=1139s
[00:09:13] it=464193 colorings=290800 lazy-girth=230930 last: m=114 classes=6 cclen=78 t=1139s
[00:09:14] it=464474 colorings=291000 lazy-girth=231047 last: m=114 classes=6 cclen=77 t=1140s
[00:09:15] it=464750 colorings=291200 lazy-girth=231145 last: m=114 classes=6 cclen=78 t=1141s
[00:09:16] it=465034 colorings=291400 lazy-girth=231254 last: m=114 classes=6 cclen=78 t=1142s
[00:09:17] it=465274 colorings=291600 lazy-girth=231303 last: m=114 classes=6 cclen=78 t=1143s
[00:09:18] it=465560 colorings=291800 lazy-girth=231413 last: m=114 classes=6 cclen=78 t=1143s
[00:09:19] it=465932 colorings=292000 lazy-girth=231663 last: m=114 classes=6 cclen=78 t=1145s
[00:09:20] it=466273 colorings=292200 lazy-girth=231830 last: m=114 classes=6 cclen=78 t=1146s
[00:09:21] it=466627 colorings=292400 lazy-girth=232047 last: m=114 classes=6 cclen=78 t=1147s
[00:09:22] it=466948 colorings=292600 lazy-girth=232198 last: m=114 classes=6 cclen=78 t=1147s
[00:09:22] it=467233 colorings=292800 lazy-girth=232306 last: m=114 classes=6 cclen=78 t=1148s
[00:09:23] it=467553 colorings=293000 lazy-girth=232476 last: m=114 classes=6 cclen=78 t=1149s
[00:09:24] it=467908 colorings=293200 lazy-girth=232686 last: m=114 classes=6 cclen=78 t=1150s
[00:09:25] it=468261 colorings=293400 lazy-girth=232883 last: m=114 classes=6 cclen=77 t=1151s
[00:09:26] it=468594 colorings=293600 lazy-girth=233043 last: m=114 classes=6 cclen=78 t=1152s
[00:09:27] it=468991 colorings=293800 lazy-girth=233273 last: m=114 classes=6 cclen=78 t=1153s
[00:09:28] it=469339 colorings=294000 lazy-girth=233448 last: m=114 classes=6 cclen=77 t=1154s
[00:09:29] it=469646 colorings=294200 lazy-girth=233584 last: m=114 classes=6 cclen=78 t=1155s
[00:09:30] it=469913 colorings=294400 lazy-girth=233671 last: m=114 classes=6 cclen=78 t=1155s
[00:09:30] it=470218 colorings=294600 lazy-girth=233807 last: m=114 classes=6 cclen=77 t=1156s
[00:09:32] it=470552 colorings=294800 lazy-girth=233977 last: m=114 classes=6 cclen=78 t=1157s
[00:09:32] it=470884 colorings=295000 lazy-girth=234153 last: m=114 classes=6 cclen=77 t=1158s
[00:09:33] it=471184 colorings=295200 lazy-girth=234276 last: m=114 classes=6 cclen=77 t=1159s
[00:09:34] it=471532 colorings=295400 lazy-girth=234472 last: m=114 classes=6 cclen=78 t=1160s
[00:09:35] it=471862 colorings=295600 lazy-girth=234633 last: m=114 classes=6 cclen=78 t=1161s
[00:09:36] it=472188 colorings=295800 lazy-girth=234799 last: m=114 classes=6 cclen=75 t=1162s
[00:09:37] it=472512 colorings=296000 lazy-girth=234950 last: m=114 classes=6 cclen=78 t=1163s
[00:09:38] it=472840 colorings=296200 lazy-girth=235122 last: m=114 classes=6 cclen=78 t=1164s
[00:09:39] it=473255 colorings=296400 lazy-girth=235401 last: m=114 classes=6 cclen=71 t=1165s
[00:09:40] it=473612 colorings=296600 lazy-girth=235641 last: m=95 classes=5 cclen=79 t=1166s
[00:09:42] it=474017 colorings=296800 lazy-girth=235870 last: m=114 classes=6 cclen=77 t=1167s
[00:09:42] it=474305 colorings=297000 lazy-girth=235958 last: m=95 classes=5 cclen=79 t=1168s
[00:09:43] it=474598 colorings=297200 lazy-girth=236077 last: m=114 classes=6 cclen=76 t=1169s
[00:09:44] it=474905 colorings=297400 lazy-girth=236209 last: m=114 classes=6 cclen=78 t=1170s
[00:09:45] it=475184 colorings=297600 lazy-girth=236297 last: m=114 classes=6 cclen=78 t=1171s
[00:09:46] it=475483 colorings=297800 lazy-girth=236415 last: m=114 classes=6 cclen=78 t=1172s
[00:09:47] it=475788 colorings=298000 lazy-girth=236552 last: m=114 classes=6 cclen=78 t=1173s
[00:09:48] it=476096 colorings=298200 lazy-girth=236691 last: m=114 classes=6 cclen=78 t=1174s
[00:09:49] it=476397 colorings=298400 lazy-girth=236826 last: m=114 classes=6 cclen=78 t=1174s
[00:09:50] it=476699 colorings=298600 lazy-girth=236960 last: m=114 classes=6 cclen=78 t=1175s
[00:09:50] it=477005 colorings=298800 lazy-girth=237095 last: m=114 classes=6 cclen=78 t=1176s
[00:09:51] it=477340 colorings=299000 lazy-girth=237264 last: m=114 classes=6 cclen=78 t=1177s
[00:09:53] it=477726 colorings=299200 lazy-girth=237522 last: m=114 classes=6 cclen=76 t=1179s
[00:09:54] it=478111 colorings=299400 lazy-girth=237758 last: m=114 classes=6 cclen=78 t=1180s
[00:09:55] it=478410 colorings=299600 lazy-girth=237871 last: m=114 classes=6 cclen=78 t=1181s
[00:09:56] it=478739 colorings=299800 lazy-girth=238027 last: m=114 classes=6 cclen=78 t=1182s
[00:09:57] it=479014 colorings=300000 lazy-girth=238121 last: m=114 classes=6 cclen=78 t=1183s
[00:09:58] it=479290 colorings=300200 lazy-girth=238216 last: m=114 classes=6 cclen=71 t=1183s
[00:09:59] it=479578 colorings=300400 lazy-girth=238339 last: m=114 classes=6 cclen=78 t=1184s
[00:09:59] it=479871 colorings=300600 lazy-girth=238472 last: m=114 classes=6 cclen=78 t=1185s
[00:10:00] it=480222 colorings=300800 lazy-girth=238670 last: m=114 classes=6 cclen=76 t=1186s
[00:10:01] it=480570 colorings=301000 lazy-girth=238857 last: m=114 classes=6 cclen=78 t=1187s
[00:10:02] it=480900 colorings=301200 lazy-girth=239036 last: m=133 classes=7 cclen=75 t=1188s
[00:10:03] it=481213 colorings=301400 lazy-girth=239187 last: m=114 classes=6 cclen=78 t=1189s
[00:10:04] it=481568 colorings=301600 lazy-girth=239384 last: m=114 classes=6 cclen=78 t=1190s
[00:10:05] it=481922 colorings=301800 lazy-girth=239564 last: m=114 classes=6 cclen=76 t=1191s
[00:10:06] it=482228 colorings=302000 lazy-girth=239698 last: m=114 classes=6 cclen=76 t=1192s
[00:10:07] it=482534 colorings=302200 lazy-girth=239836 last: m=114 classes=6 cclen=78 t=1193s
[00:10:08] it=482852 colorings=302400 lazy-girth=239972 last: m=114 classes=6 cclen=78 t=1194s
[00:10:09] it=483144 colorings=302600 lazy-girth=240081 last: m=114 classes=6 cclen=78 t=1195s
[00:10:10] it=483462 colorings=302800 lazy-girth=240228 last: m=114 classes=6 cclen=78 t=1195s
[00:10:10] it=483746 colorings=303000 lazy-girth=240334 last: m=114 classes=6 cclen=78 t=1196s
[00:10:11] it=484085 colorings=303200 lazy-girth=240510 last: m=114 classes=6 cclen=75 t=1197s
[00:10:12] it=484369 colorings=303400 lazy-girth=240604 last: m=114 classes=6 cclen=78 t=1198s
[00:10:13] it=484665 colorings=303600 lazy-girth=240713 last: m=114 classes=6 cclen=78 t=1199s
[00:10:14] it=484936 colorings=303800 lazy-girth=240798 last: m=114 classes=6 cclen=78 t=1200s
[00:10:15] it=485253 colorings=304000 lazy-girth=240933 last: m=114 classes=6 cclen=77 t=1201s
[00:10:16] it=485561 colorings=304200 lazy-girth=241060 last: m=114 classes=6 cclen=78 t=1202s
[00:10:17] it=485843 colorings=304400 lazy-girth=241154 last: m=114 classes=6 cclen=78 t=1203s
[00:10:18] it=486199 colorings=304600 lazy-girth=241329 last: m=114 classes=6 cclen=78 t=1204s
[00:10:19] it=486507 colorings=304800 lazy-girth=241445 last: m=114 classes=6 cclen=78 t=1205s
[00:10:19] it=486755 colorings=305000 lazy-girth=241507 last: m=114 classes=6 cclen=78 t=1205s
[00:10:20] it=487038 colorings=305200 lazy-girth=241612 last: m=114 classes=6 cclen=78 t=1206s
[00:10:21] it=487294 colorings=305400 lazy-girth=241676 last: m=114 classes=6 cclen=78 t=1207s
[00:10:22] it=487588 colorings=305600 lazy-girth=241791 last: m=114 classes=6 cclen=78 t=1208s
[00:10:23] it=487820 colorings=305800 lazy-girth=241828 last: m=114 classes=6 cclen=78 t=1209s
[00:10:24] it=488174 colorings=306000 lazy-girth=241996 last: m=114 classes=6 cclen=78 t=1210s
[00:10:25] it=488415 colorings=306200 lazy-girth=242050 last: m=114 classes=6 cclen=78 t=1210s
[00:10:26] it=488725 colorings=306400 lazy-girth=242187 last: m=114 classes=6 cclen=77 t=1211s
[00:10:27] it=489045 colorings=306600 lazy-girth=242357 last: m=114 classes=6 cclen=78 t=1212s
[00:10:27] it=489323 colorings=306800 lazy-girth=242463 last: m=114 classes=6 cclen=68 t=1213s
[00:10:28] it=489659 colorings=307000 lazy-girth=242630 last: m=114 classes=6 cclen=78 t=1214s
[00:10:29] it=489953 colorings=307200 lazy-girth=242731 last: m=114 classes=6 cclen=78 t=1215s
[00:10:30] it=490231 colorings=307400 lazy-girth=242826 last: m=114 classes=6 cclen=77 t=1216s
[00:10:31] it=490576 colorings=307600 lazy-girth=243001 last: m=114 classes=6 cclen=77 t=1217s
[00:10:32] it=490887 colorings=307800 lazy-girth=243145 last: m=114 classes=6 cclen=78 t=1218s
[00:10:33] it=491177 colorings=308000 lazy-girth=243262 last: m=114 classes=6 cclen=78 t=1219s
[00:10:34] it=491484 colorings=308200 lazy-girth=243400 last: m=114 classes=6 cclen=76 t=1220s
[00:10:35] it=491820 colorings=308400 lazy-girth=243586 last: m=114 classes=6 cclen=78 t=1220s
[00:10:36] it=492141 colorings=308600 lazy-girth=243750 last: m=114 classes=6 cclen=78 t=1221s
[00:10:37] it=492480 colorings=308800 lazy-girth=243912 last: m=114 classes=6 cclen=78 t=1222s
[00:10:38] it=492766 colorings=309000 lazy-girth=244008 last: m=114 classes=6 cclen=78 t=1223s
[00:10:38] it=493040 colorings=309200 lazy-girth=244101 last: m=95 classes=5 cclen=79 t=1224s
[00:10:39] it=493349 colorings=309400 lazy-girth=244247 last: m=114 classes=6 cclen=78 t=1225s
[00:10:40] it=493650 colorings=309600 lazy-girth=244371 last: m=114 classes=6 cclen=78 t=1226s
[00:10:41] it=493900 colorings=309800 lazy-girth=244427 last: m=114 classes=6 cclen=78 t=1227s
[00:10:42] it=494170 colorings=310000 lazy-girth=244505 last: m=114 classes=6 cclen=78 t=1228s
[00:10:43] it=494527 colorings=310200 lazy-girth=244686 last: m=114 classes=6 cclen=78 t=1229s
[00:10:43] it=494800 colorings=310400 lazy-girth=244778 last: m=114 classes=6 cclen=78 t=1229s
[00:10:44] it=495063 colorings=310600 lazy-girth=244846 last: m=114 classes=6 cclen=78 t=1230s
[00:10:45] it=495336 colorings=310800 lazy-girth=244936 last: m=114 classes=6 cclen=78 t=1231s
[00:10:46] it=495652 colorings=311000 lazy-girth=245077 last: m=114 classes=6 cclen=78 t=1232s
[00:10:47] it=495924 colorings=311200 lazy-girth=245162 last: m=114 classes=6 cclen=78 t=1233s
[00:10:48] it=496214 colorings=311400 lazy-girth=245273 last: m=114 classes=6 cclen=78 t=1233s
[00:10:48] it=496455 colorings=311600 lazy-girth=245319 last: m=114 classes=6 cclen=78 t=1234s
[00:10:49] it=496759 colorings=311800 lazy-girth=245443 last: m=114 classes=6 cclen=76 t=1235s
[00:10:50] it=496988 colorings=312000 lazy-girth=245472 last: m=114 classes=6 cclen=78 t=1236s
[00:10:51] it=497259 colorings=312200 lazy-girth=245548 last: m=114 classes=6 cclen=69 t=1237s
[00:10:52] it=497579 colorings=312400 lazy-girth=245696 last: m=114 classes=6 cclen=78 t=1238s
[00:10:53] it=497850 colorings=312600 lazy-girth=245790 last: m=114 classes=6 cclen=78 t=1239s
[00:10:54] it=498149 colorings=312800 lazy-girth=245914 last: m=114 classes=6 cclen=78 t=1240s
[00:10:55] it=498514 colorings=313000 lazy-girth=246147 last: m=114 classes=6 cclen=77 t=1241s
[00:10:56] it=498854 colorings=313200 lazy-girth=246321 last: m=114 classes=6 cclen=78 t=1242s
[00:10:57] it=499167 colorings=313400 lazy-girth=246468 last: m=114 classes=6 cclen=78 t=1243s
[00:10:58] it=499491 colorings=313600 lazy-girth=246636 last: m=95 classes=5 cclen=79 t=1244s
[00:10:59] it=499803 colorings=313800 lazy-girth=246785 last: m=114 classes=6 cclen=78 t=1245s
[00:11:00] it=500049 colorings=314000 lazy-girth=246833 last: m=114 classes=6 cclen=77 t=1246s
[00:11:01] it=500351 colorings=314200 lazy-girth=246950 last: m=114 classes=6 cclen=78 t=1246s
[00:11:01] it=500664 colorings=314400 lazy-girth=247092 last: m=114 classes=6 cclen=78 t=1247s
[00:11:02] it=500980 colorings=314600 lazy-girth=247226 last: m=114 classes=6 cclen=77 t=1248s
[00:11:03] it=501306 colorings=314800 lazy-girth=247390 last: m=114 classes=6 cclen=78 t=1249s
[00:11:04] it=501612 colorings=315000 lazy-girth=247536 last: m=114 classes=6 cclen=78 t=1250s
[00:11:05] it=501947 colorings=315200 lazy-girth=247704 last: m=114 classes=6 cclen=78 t=1251s
[00:11:06] it=502291 colorings=315400 lazy-girth=247880 last: m=114 classes=6 cclen=78 t=1252s
[00:11:07] it=502607 colorings=315600 lazy-girth=248018 last: m=114 classes=6 cclen=78 t=1253s
[00:11:08] it=502909 colorings=315800 lazy-girth=248150 last: m=114 classes=6 cclen=78 t=1253s
[00:11:08] it=503173 colorings=316000 lazy-girth=248214 last: m=114 classes=6 cclen=78 t=1254s
[00:11:09] it=503431 colorings=316200 lazy-girth=248272 last: m=95 classes=5 cclen=79 t=1255s
[00:11:10] it=503738 colorings=316400 lazy-girth=248426 last: m=114 classes=6 cclen=78 t=1256s
[00:11:11] it=504038 colorings=316600 lazy-girth=248577 last: m=114 classes=6 cclen=78 t=1257s
[00:11:12] it=504339 colorings=316800 lazy-girth=248692 last: m=114 classes=6 cclen=78 t=1257s
[00:11:12] it=504653 colorings=317000 lazy-girth=248840 last: m=114 classes=6 cclen=78 t=1258s
[00:11:13] it=504973 colorings=317200 lazy-girth=248992 last: m=114 classes=6 cclen=77 t=1259s
[00:11:14] it=505282 colorings=317400 lazy-girth=249125 last: m=114 classes=6 cclen=78 t=1260s
[00:11:15] it=505585 colorings=317600 lazy-girth=249249 last: m=114 classes=6 cclen=78 t=1261s
[00:11:16] it=505923 colorings=317800 lazy-girth=249427 last: m=114 classes=6 cclen=78 t=1262s
[00:11:17] it=506234 colorings=318000 lazy-girth=249563 last: m=114 classes=6 cclen=78 t=1263s
[00:11:18] it=506551 colorings=318200 lazy-girth=249704 last: m=114 classes=6 cclen=78 t=1264s
[00:11:19] it=506869 colorings=318400 lazy-girth=249855 last: m=114 classes=6 cclen=78 t=1265s
[00:11:20] it=507213 colorings=318600 lazy-girth=250034 last: m=114 classes=6 cclen=76 t=1266s
[00:11:21] it=507508 colorings=318800 lazy-girth=250156 last: m=114 classes=6 cclen=78 t=1267s
[00:11:22] it=507850 colorings=319000 lazy-girth=250327 last: m=114 classes=6 cclen=76 t=1267s
[00:11:23] it=508202 colorings=319200 lazy-girth=250500 last: m=95 classes=5 cclen=79 t=1268s
[00:11:24] it=508544 colorings=319400 lazy-girth=250669 last: m=114 classes=6 cclen=78 t=1269s
[00:11:24] it=508876 colorings=319600 lazy-girth=250828 last: m=114 classes=6 cclen=78 t=1270s
[00:11:25] it=509182 colorings=319800 lazy-girth=250971 last: m=114 classes=6 cclen=78 t=1271s
[00:11:26] it=509477 colorings=320000 lazy-girth=251085 last: m=114 classes=6 cclen=78 t=1272s
[00:11:28] it=509926 colorings=320200 lazy-girth=251549 last: m=114 classes=6 cclen=78 t=1274s
[00:11:30] it=510371 colorings=320400 lazy-girth=252000 last: m=114 classes=6 cclen=78 t=1276s
[00:11:31] it=510741 colorings=320600 lazy-girth=252275 last: m=114 classes=6 cclen=78 t=1277s
[00:11:32] it=511121 colorings=320800 lazy-girth=252575 last: m=114 classes=6 cclen=78 t=1278s
[00:11:33] it=511462 colorings=321000 lazy-girth=252836 last: m=114 classes=6 cclen=78 t=1279s
[00:11:34] it=511824 colorings=321200 lazy-girth=253101 last: m=114 classes=6 cclen=78 t=1280s
[00:11:35] it=512234 colorings=321400 lazy-girth=253424 last: m=114 classes=6 cclen=78 t=1281s
[00:11:36] it=512509 colorings=321600 lazy-girth=253521 last: m=114 classes=6 cclen=78 t=1282s
[00:11:37] it=512811 colorings=321800 lazy-girth=253676 last: m=114 classes=6 cclen=77 t=1283s
[00:11:38] it=513107 colorings=322000 lazy-girth=253809 last: m=114 classes=6 cclen=77 t=1284s
[00:11:39] it=513417 colorings=322200 lazy-girth=253993 last: m=114 classes=6 cclen=74 t=1285s
[00:11:40] it=513760 colorings=322400 lazy-girth=254214 last: m=114 classes=6 cclen=78 t=1286s
[00:11:41] it=514107 colorings=322600 lazy-girth=254448 last: m=114 classes=6 cclen=77 t=1287s
[00:11:42] it=514392 colorings=322800 lazy-girth=254552 last: m=114 classes=6 cclen=78 t=1288s
[00:11:43] it=514758 colorings=323000 lazy-girth=254812 last: m=114 classes=6 cclen=78 t=1289s
[00:11:44] it=515134 colorings=323200 lazy-girth=255077 last: m=114 classes=6 cclen=78 t=1290s
[00:11:45] it=515467 colorings=323400 lazy-girth=255256 last: m=114 classes=6 cclen=78 t=1291s
[00:11:46] it=515779 colorings=323600 lazy-girth=255430 last: m=114 classes=6 cclen=78 t=1292s
[00:11:47] it=516088 colorings=323800 lazy-girth=255601 last: m=114 classes=6 cclen=78 t=1293s
[00:11:48] it=516385 colorings=324000 lazy-girth=255735 last: m=114 classes=6 cclen=70 t=1294s
[00:11:49] it=516637 colorings=324200 lazy-girth=255805 last: m=114 classes=6 cclen=77 t=1295s
[00:11:50] it=516941 colorings=324400 lazy-girth=255933 last: m=114 classes=6 cclen=77 t=1295s
[00:11:51] it=517219 colorings=324600 lazy-girth=256065 last: m=114 classes=6 cclen=78 t=1296s
[00:11:51] it=517544 colorings=324800 lazy-girth=256270 last: m=114 classes=6 cclen=78 t=1297s
[00:11:53] it=517915 colorings=325000 lazy-girth=256490 last: m=95 classes=5 cclen=78 t=1298s
[00:11:53] it=518192 colorings=325200 lazy-girth=256572 last: m=114 classes=6 cclen=78 t=1299s
[00:11:54] it=518501 colorings=325400 lazy-girth=256695 last: m=114 classes=6 cclen=78 t=1300s
[00:11:55] it=518826 colorings=325600 lazy-girth=256837 last: m=114 classes=6 cclen=78 t=1301s
[00:11:56] it=519168 colorings=325800 lazy-girth=256997 last: m=114 classes=6 cclen=78 t=1302s
[00:11:57] it=519514 colorings=326000 lazy-girth=257165 last: m=114 classes=6 cclen=77 t=1303s
[00:11:57] it=519775 colorings=326200 lazy-girth=257227 last: m=114 classes=6 cclen=78 t=1303s
[00:11:58] it=520099 colorings=326400 lazy-girth=257360 last: m=114 classes=6 cclen=78 t=1304s
[00:11:59] it=520438 colorings=326600 lazy-girth=257505 last: m=114 classes=6 cclen=78 t=1305s
[00:12:00] it=520715 colorings=326800 lazy-girth=257582 last: m=114 classes=6 cclen=78 t=1306s
[00:12:01] it=521037 colorings=327000 lazy-girth=257711 last: m=114 classes=6 cclen=78 t=1307s
[00:12:02] it=521366 colorings=327200 lazy-girth=257847 last: m=114 classes=6 cclen=78 t=1308s
[00:12:03] it=521698 colorings=327400 lazy-girth=257988 last: m=114 classes=6 cclen=78 t=1309s
[00:12:04] it=521995 colorings=327600 lazy-girth=258118 last: m=114 classes=6 cclen=78 t=1310s
[00:12:05] it=522303 colorings=327800 lazy-girth=258240 last: m=95 classes=5 cclen=79 t=1310s
[00:12:05] it=522609 colorings=328000 lazy-girth=258366 last: m=114 classes=6 cclen=78 t=1311s
[00:12:06] it=522894 colorings=328200 lazy-girth=258467 last: m=114 classes=6 cclen=78 t=1312s
[00:12:07] it=523191 colorings=328400 lazy-girth=258589 last: m=114 classes=6 cclen=78 t=1313s
[00:12:08] it=523539 colorings=328600 lazy-girth=258769 last: m=114 classes=6 cclen=65 t=1314s
[00:12:09] it=523874 colorings=328800 lazy-girth=258918 last: m=114 classes=6 cclen=78 t=1315s
[00:12:10] it=524176 colorings=329000 lazy-girth=259035 last: m=114 classes=6 cclen=78 t=1316s
[00:12:10] it=524457 colorings=329200 lazy-girth=259121 last: m=114 classes=6 cclen=77 t=1316s
[00:12:11] it=524725 colorings=329400 lazy-girth=259191 last: m=114 classes=6 cclen=78 t=1317s
[00:12:12] it=525053 colorings=329600 lazy-girth=259336 last: m=114 classes=6 cclen=78 t=1318s
[00:12:13] it=525349 colorings=329800 lazy-girth=259443 last: m=114 classes=6 cclen=77 t=1319s
[00:12:14] it=525646 colorings=330000 lazy-girth=259545 last: m=114 classes=6 cclen=78 t=1320s
[00:12:14] it=525929 colorings=330200 lazy-girth=259652 last: m=114 classes=6 cclen=74 t=1320s
[00:12:15] it=526194 colorings=330400 lazy-girth=259733 last: m=114 classes=6 cclen=78 t=1321s
[00:12:16] it=526463 colorings=330600 lazy-girth=259810 last: m=114 classes=6 cclen=78 t=1322s
[00:12:17] it=526742 colorings=330800 lazy-girth=259899 last: m=114 classes=6 cclen=78 t=1323s
[00:12:17] it=527000 colorings=331000 lazy-girth=259964 last: m=114 classes=6 cclen=78 t=1323s
[00:12:18] it=527272 colorings=331200 lazy-girth=260052 last: m=114 classes=6 cclen=78 t=1324s
[00:12:19] it=527531 colorings=331400 lazy-girth=260129 last: m=114 classes=6 cclen=78 t=1325s
[00:12:20] it=527829 colorings=331600 lazy-girth=260235 last: m=114 classes=6 cclen=78 t=1326s
[00:12:21] it=528181 colorings=331800 lazy-girth=260406 last: m=114 classes=6 cclen=78 t=1327s
[00:12:22] it=528498 colorings=332000 lazy-girth=260533 last: m=114 classes=6 cclen=77 t=1328s
[00:12:23] it=528826 colorings=332200 lazy-girth=260678 last: m=114 classes=6 cclen=78 t=1329s
[00:12:23] it=529117 colorings=332400 lazy-girth=260780 last: m=114 classes=6 cclen=78 t=1329s
[00:12:24] it=529400 colorings=332600 lazy-girth=260865 last: m=114 classes=6 cclen=77 t=1330s
[00:12:25] it=529695 colorings=332800 lazy-girth=260973 last: m=114 classes=6 cclen=77 t=1331s
[00:12:26] it=529983 colorings=333000 lazy-girth=261069 last: m=114 classes=6 cclen=78 t=1332s
[00:12:27] it=530298 colorings=333200 lazy-girth=261200 last: m=114 classes=6 cclen=77 t=1332s
[00:12:27] it=530621 colorings=333400 lazy-girth=261325 last: m=114 classes=6 cclen=78 t=1333s
[00:12:28] it=530956 colorings=333600 lazy-girth=261468 last: m=114 classes=6 cclen=78 t=1334s
[00:12:29] it=531274 colorings=333800 lazy-girth=261590 last: m=114 classes=6 cclen=78 t=1335s
[00:12:30] it=531563 colorings=334000 lazy-girth=261690 last: m=114 classes=6 cclen=74 t=1336s
[00:12:31] it=531844 colorings=334200 lazy-girth=261791 last: m=114 classes=6 cclen=78 t=1337s
[00:12:31] it=532129 colorings=334400 lazy-girth=261881 last: m=114 classes=6 cclen=77 t=1337s
[00:12:32] it=532391 colorings=334600 lazy-girth=261960 last: m=114 classes=6 cclen=78 t=1338s
[00:12:33] it=532705 colorings=334800 lazy-girth=262100 last: m=114 classes=6 cclen=78 t=1339s
[00:12:34] it=532992 colorings=335000 lazy-girth=262202 last: m=114 classes=6 cclen=78 t=1340s
[00:12:35] it=533260 colorings=335200 lazy-girth=262284 last: m=114 classes=6 cclen=78 t=1340s
[00:12:35] it=533530 colorings=335400 lazy-girth=262369 last: m=114 classes=6 cclen=78 t=1341s
[00:12:36] it=533796 colorings=335600 lazy-girth=262446 last: m=114 classes=6 cclen=68 t=1342s
[00:12:37] it=534063 colorings=335800 lazy-girth=262523 last: m=114 classes=6 cclen=72 t=1343s
[00:12:38] it=534336 colorings=336000 lazy-girth=262601 last: m=114 classes=6 cclen=78 t=1343s
[00:12:38] it=534635 colorings=336200 lazy-girth=262710 last: m=114 classes=6 cclen=78 t=1344s
[00:12:39] it=534940 colorings=336400 lazy-girth=262835 last: m=114 classes=6 cclen=74 t=1345s
[00:12:40] it=535236 colorings=336600 lazy-girth=262945 last: m=114 classes=6 cclen=78 t=1346s
[00:12:41] it=535500 colorings=336800 lazy-girth=263022 last: m=114 classes=6 cclen=78 t=1347s
[00:12:42] it=535807 colorings=337000 lazy-girth=263145 last: m=114 classes=6 cclen=78 t=1348s
[00:12:42] it=536086 colorings=337200 lazy-girth=263240 last: m=114 classes=6 cclen=78 t=1348s
[00:12:43] it=536406 colorings=337400 lazy-girth=263379 last: m=114 classes=6 cclen=78 t=1349s
[00:12:44] it=536694 colorings=337600 lazy-girth=263482 last: m=114 classes=6 cclen=78 t=1350s
[00:12:45] it=536995 colorings=337800 lazy-girth=263595 last: m=114 classes=6 cclen=78 t=1351s
[00:12:46] it=537262 colorings=338000 lazy-girth=263683 last: m=114 classes=6 cclen=78 t=1352s
[00:12:47] it=537515 colorings=338200 lazy-girth=263741 last: m=114 classes=6 cclen=78 t=1353s
[00:12:48] it=537819 colorings=338400 lazy-girth=263856 last: m=133 classes=7 cclen=63 t=1353s
[00:12:48] it=538104 colorings=338600 lazy-girth=263954 last: m=114 classes=6 cclen=78 t=1354s
[00:12:49] it=538449 colorings=338800 lazy-girth=264111 last: m=114 classes=6 cclen=76 t=1355s
[00:12:50] it=538729 colorings=339000 lazy-girth=264201 last: m=114 classes=6 cclen=78 t=1356s
[00:12:51] it=539003 colorings=339200 lazy-girth=264283 last: m=114 classes=6 cclen=78 t=1357s
[00:12:52] it=539275 colorings=339400 lazy-girth=264368 last: m=114 classes=6 cclen=77 t=1357s
[00:12:52] it=539582 colorings=339600 lazy-girth=264493 last: m=114 classes=6 cclen=78 t=1358s
[00:12:53] it=539843 colorings=339800 lazy-girth=264569 last: m=114 classes=6 cclen=77 t=1359s
[00:12:54] it=540155 colorings=340000 lazy-girth=264693 last: m=114 classes=6 cclen=77 t=1360s
[00:12:55] it=540404 colorings=340200 lazy-girth=264752 last: m=114 classes=6 cclen=78 t=1361s
[00:12:56] it=540673 colorings=340400 lazy-girth=264829 last: m=114 classes=6 cclen=78 t=1362s
[00:12:56] it=540960 colorings=340600 lazy-girth=264929 last: m=114 classes=6 cclen=77 t=1362s
[00:12:57] it=541237 colorings=340800 lazy-girth=265021 last: m=114 classes=6 cclen=78 t=1363s
[00:12:58] it=541489 colorings=341000 lazy-girth=265082 last: m=114 classes=6 cclen=78 t=1364s
[00:12:59] it=541766 colorings=341200 lazy-girth=265172 last: m=114 classes=6 cclen=76 t=1365s
[00:13:00] it=542036 colorings=341400 lazy-girth=265253 last: m=114 classes=6 cclen=78 t=1366s
[00:13:01] it=542333 colorings=341600 lazy-girth=265360 last: m=114 classes=6 cclen=78 t=1367s
[00:13:02] it=542591 colorings=341800 lazy-girth=265423 last: m=114 classes=6 cclen=76 t=1368s
[00:13:02] it=542861 colorings=342000 lazy-girth=265495 last: m=114 classes=6 cclen=78 t=1368s
[00:13:03] it=543096 colorings=342200 lazy-girth=265530 last: m=114 classes=6 cclen=77 t=1369s
[00:13:04] it=543394 colorings=342400 lazy-girth=265632 last: m=114 classes=6 cclen=78 t=1370s
[00:13:05] it=543681 colorings=342600 lazy-girth=265726 last: m=114 classes=6 cclen=78 t=1371s
[00:13:06] it=543955 colorings=342800 lazy-girth=265808 last: m=114 classes=6 cclen=78 t=1371s
[00:13:06] it=544217 colorings=343000 lazy-girth=265877 last: m=114 classes=6 cclen=78 t=1372s
[00:13:07] it=544469 colorings=343200 lazy-girth=265936 last: m=114 classes=6 cclen=78 t=1373s
[00:13:08] it=544756 colorings=343400 lazy-girth=266027 last: m=114 classes=6 cclen=78 t=1374s
[00:13:09] it=545071 colorings=343600 lazy-girth=266149 last: m=114 classes=6 cclen=78 t=1375s
[00:13:10] it=545368 colorings=343800 lazy-girth=266252 last: m=114 classes=6 cclen=78 t=1376s
[00:13:10] it=545661 colorings=344000 lazy-girth=266365 last: m=114 classes=6 cclen=76 t=1376s
[00:13:11] it=545906 colorings=344200 lazy-girth=266410 last: m=114 classes=6 cclen=78 t=1377s
[00:13:12] it=546209 colorings=344400 lazy-girth=266527 last: m=114 classes=6 cclen=77 t=1378s
[00:13:13] it=546481 colorings=344600 lazy-girth=266605 last: m=114 classes=6 cclen=77 t=1379s
[00:13:13] it=546753 colorings=344800 lazy-girth=266682 last: m=114 classes=6 cclen=76 t=1379s
[00:13:14] it=546996 colorings=345000 lazy-girth=266725 last: m=114 classes=6 cclen=78 t=1380s
[00:13:15] it=547310 colorings=345200 lazy-girth=266842 last: m=114 classes=6 cclen=78 t=1381s
[00:13:16] it=547628 colorings=345400 lazy-girth=266968 last: m=114 classes=6 cclen=78 t=1382s
[00:13:17] it=547937 colorings=345600 lazy-girth=267089 last: m=114 classes=6 cclen=76 t=1383s
[00:13:18] it=548222 colorings=345800 lazy-girth=267199 last: m=114 classes=6 cclen=77 t=1384s
[00:13:18] it=548463 colorings=346000 lazy-girth=267242 last: m=114 classes=6 cclen=78 t=1384s
[00:13:19] it=548798 colorings=346200 lazy-girth=267394 last: m=114 classes=6 cclen=76 t=1385s
[00:13:20] it=549104 colorings=346400 lazy-girth=267522 last: m=114 classes=6 cclen=78 t=1386s
[00:13:21] it=549391 colorings=346600 lazy-girth=267615 last: m=114 classes=6 cclen=78 t=1387s
[00:13:22] it=549667 colorings=346800 lazy-girth=267706 last: m=114 classes=6 cclen=78 t=1388s
[00:13:23] it=549911 colorings=347000 lazy-girth=267755 last: m=133 classes=7 cclen=76 t=1388s
[00:13:23] it=550187 colorings=347200 lazy-girth=267848 last: m=114 classes=6 cclen=78 t=1389s
[00:13:24] it=550444 colorings=347400 lazy-girth=267919 last: m=114 classes=6 cclen=78 t=1390s
[00:13:25] it=550731 colorings=347600 lazy-girth=268021 last: m=114 classes=6 cclen=78 t=1391s
[00:13:26] it=551015 colorings=347800 lazy-girth=268118 last: m=114 classes=6 cclen=77 t=1391s
[00:13:26] it=551261 colorings=348000 lazy-girth=268179 last: m=114 classes=6 cclen=77 t=1392s
[00:13:27] it=551545 colorings=348200 lazy-girth=268278 last: m=114 classes=6 cclen=78 t=1393s
[00:13:28] it=551830 colorings=348400 lazy-girth=268381 last: m=114 classes=6 cclen=78 t=1394s
[00:13:29] it=552086 colorings=348600 lazy-girth=268444 last: m=114 classes=6 cclen=78 t=1395s
[00:13:30] it=552350 colorings=348800 lazy-girth=268527 last: m=114 classes=6 cclen=78 t=1396s
[00:13:31] it=552673 colorings=349000 lazy-girth=268690 last: m=114 classes=6 cclen=77 t=1397s
[00:13:31] it=552928 colorings=349200 lazy-girth=268757 last: m=114 classes=6 cclen=78 t=1397s
[00:13:32] it=553165 colorings=349400 lazy-girth=268804 last: m=114 classes=6 cclen=78 t=1398s
[00:13:33] it=553475 colorings=349600 lazy-girth=268936 last: m=114 classes=6 cclen=77 t=1399s
[00:13:34] it=553785 colorings=349800 lazy-girth=269064 last: m=114 classes=6 cclen=76 t=1400s
[00:13:35] it=554091 colorings=350000 lazy-girth=269201 last: m=114 classes=6 cclen=77 t=1401s
[00:13:36] it=554383 colorings=350200 lazy-girth=269310 last: m=114 classes=6 cclen=78 t=1401s
[00:13:53] it=554706 colorings=350400 lazy-girth=269470 last: m=114 classes=6 cclen=78 t=1419s
[00:13:54] it=554998 colorings=350600 lazy-girth=269592 last: m=114 classes=6 cclen=76 t=1420s
[00:13:55] it=555278 colorings=350800 lazy-girth=269704 last: m=114 classes=6 cclen=78 t=1421s
[00:13:56] it=555584 colorings=351000 lazy-girth=269833 last: m=114 classes=6 cclen=78 t=1422s
[00:13:57] it=555894 colorings=351200 lazy-girth=269969 last: m=114 classes=6 cclen=77 t=1423s
[00:13:58] it=556219 colorings=351400 lazy-girth=270137 last: m=114 classes=6 cclen=78 t=1424s
[00:14:00] it=556608 colorings=351600 lazy-girth=270396 last: m=114 classes=6 cclen=78 t=1426s
[00:14:01] it=556966 colorings=351800 lazy-girth=270584 last: m=114 classes=6 cclen=78 t=1427s
[00:14:02] it=557235 colorings=352000 lazy-girth=270711 last: m=114 classes=6 cclen=78 t=1428s
[00:14:03] it=557559 colorings=352200 lazy-girth=270859 last: m=114 classes=6 cclen=78 t=1429s
[00:14:04] it=557879 colorings=352400 lazy-girth=271022 last: m=114 classes=6 cclen=78 t=1430s
[00:14:05] it=558201 colorings=352600 lazy-girth=271182 last: m=114 classes=6 cclen=78 t=1431s
[00:14:06] it=558494 colorings=352800 lazy-girth=271294 last: m=114 classes=6 cclen=77 t=1432s
[00:14:08] it=558835 colorings=353000 lazy-girth=271494 last: m=114 classes=6 cclen=78 t=1433s
[00:14:09] it=559140 colorings=353200 lazy-girth=271642 last: m=114 classes=6 cclen=78 t=1435s
[00:14:10] it=559405 colorings=353400 lazy-girth=271740 last: m=114 classes=6 cclen=78 t=1436s
[00:14:11] it=559683 colorings=353600 lazy-girth=271840 last: m=114 classes=6 cclen=77 t=1437s
[00:14:12] it=560004 colorings=353800 lazy-girth=271979 last: m=114 classes=6 cclen=78 t=1438s
[00:14:13] it=560309 colorings=354000 lazy-girth=272100 last: m=114 classes=6 cclen=77 t=1439s
[00:14:14] it=560580 colorings=354200 lazy-girth=272194 last: m=114 classes=6 cclen=78 t=1440s
[00:14:15] it=560855 colorings=354400 lazy-girth=272301 last: m=114 classes=6 cclen=78 t=1441s
[00:14:16] it=561115 colorings=354600 lazy-girth=272392 last: m=114 classes=6 cclen=77 t=1442s
[00:14:17] it=561349 colorings=354800 lazy-girth=272437 last: m=114 classes=6 cclen=78 t=1443s
[00:14:18] it=561552 colorings=355000 lazy-girth=272440 last: m=114 classes=6 cclen=78 t=1443s
[00:14:18] it=561827 colorings=355200 lazy-girth=272521 last: m=114 classes=6 cclen=73 t=1444s
[00:14:19] it=562091 colorings=355400 lazy-girth=272591 last: m=114 classes=6 cclen=78 t=1445s
[00:14:20] it=562372 colorings=355600 lazy-girth=272679 last: m=114 classes=6 cclen=78 t=1446s
[00:14:21] it=562651 colorings=355800 lazy-girth=272760 last: m=114 classes=6 cclen=78 t=1447s
[00:14:22] it=562922 colorings=356000 lazy-girth=272833 last: m=114 classes=6 cclen=78 t=1448s
[00:14:23] it=563200 colorings=356200 lazy-girth=272917 last: m=114 classes=6 cclen=78 t=1449s
[00:14:24] it=563500 colorings=356400 lazy-girth=273033 last: m=114 classes=6 cclen=78 t=1450s
[00:14:25] it=563773 colorings=356600 lazy-girth=273123 last: m=114 classes=6 cclen=78 t=1451s
[00:14:26] it=564065 colorings=356800 lazy-girth=273226 last: m=114 classes=6 cclen=78 t=1452s
[00:14:27] it=564342 colorings=357000 lazy-girth=273312 last: m=114 classes=6 cclen=75 t=1453s
[00:14:28] it=564620 colorings=357200 lazy-girth=273404 last: m=114 classes=6 cclen=78 t=1453s
[00:14:28] it=564872 colorings=357400 lazy-girth=273458 last: m=114 classes=6 cclen=78 t=1454s
[00:14:29] it=565134 colorings=357600 lazy-girth=273522 last: m=114 classes=6 cclen=78 t=1455s
[00:14:30] it=565403 colorings=357800 lazy-girth=273601 last: m=114 classes=6 cclen=78 t=1456s
[00:14:31] it=565654 colorings=358000 lazy-girth=273664 last: m=114 classes=6 cclen=78 t=1457s
[00:14:32] it=565914 colorings=358200 lazy-girth=273738 last: m=114 classes=6 cclen=78 t=1458s
[00:14:33] it=566237 colorings=358400 lazy-girth=273871 last: m=95 classes=5 cclen=79 t=1459s
[00:14:34] it=566498 colorings=358600 lazy-girth=273944 last: m=133 classes=7 cclen=75 t=1460s
[00:14:35] it=566779 colorings=358800 lazy-girth=274039 last: m=114 classes=6 cclen=78 t=1461s
[00:14:36] it=567068 colorings=359000 lazy-girth=274134 last: m=114 classes=6 cclen=76 t=1462s
[00:14:37] it=567348 colorings=359200 lazy-girth=274218 last: m=114 classes=6 cclen=78 t=1462s
[00:14:37] it=567595 colorings=359400 lazy-girth=274277 last: m=114 classes=6 cclen=72 t=1463s
[00:14:38] it=567908 colorings=359600 lazy-girth=274415 last: m=114 classes=6 cclen=77 t=1464s
[00:14:39] it=568179 colorings=359800 lazy-girth=274495 last: m=114 classes=6 cclen=78 t=1465s
[00:14:40] it=568476 colorings=360000 lazy-girth=274594 last: m=95 classes=5 cclen=79 t=1466s
[00:14:41] it=568731 colorings=360200 lazy-girth=274651 last: m=95 classes=5 cclen=79 t=1467s
[00:14:42] it=568998 colorings=360400 lazy-girth=274719 last: m=114 classes=6 cclen=78 t=1468s
[00:14:43] it=569278 colorings=360600 lazy-girth=274800 last: m=114 classes=6 cclen=78 t=1469s
[00:14:44] it=569556 colorings=360800 lazy-girth=274885 last: m=114 classes=6 cclen=78 t=1470s
[00:14:45] it=569841 colorings=361000 lazy-girth=274989 last: m=114 classes=6 cclen=78 t=1471s
[00:14:46] it=570100 colorings=361200 lazy-girth=275057 last: m=114 classes=6 cclen=78 t=1472s
[00:14:46] it=570343 colorings=361400 lazy-girth=275103 last: m=114 classes=6 cclen=78 t=1472s
[00:14:47] it=570646 colorings=361600 lazy-girth=275226 last: m=114 classes=6 cclen=78 t=1473s
[00:14:48] it=570933 colorings=361800 lazy-girth=275328 last: m=114 classes=6 cclen=78 t=1474s
[00:14:49] it=571236 colorings=362000 lazy-girth=275457 last: m=114 classes=6 cclen=78 t=1475s
[00:14:50] it=571538 colorings=362200 lazy-girth=275577 last: m=114 classes=6 cclen=77 t=1476s
[00:14:51] it=571837 colorings=362400 lazy-girth=275692 last: m=114 classes=6 cclen=77 t=1477s
[00:14:52] it=572123 colorings=362600 lazy-girth=275797 last: m=114 classes=6 cclen=78 t=1478s
[00:14:53] it=572401 colorings=362800 lazy-girth=275895 last: m=114 classes=6 cclen=77 t=1479s
[00:14:55] it=572693 colorings=363000 lazy-girth=276006 last: m=114 classes=6 cclen=78 t=1481s
[00:14:56] it=572960 colorings=363200 lazy-girth=276075 last: m=114 classes=6 cclen=78 t=1481s
[00:14:56] it=573235 colorings=363400 lazy-girth=276154 last: m=114 classes=6 cclen=78 t=1482s
[00:14:57] it=573478 colorings=363600 lazy-girth=276200 last: m=114 classes=6 cclen=78 t=1483s
[00:14:58] it=573775 colorings=363800 lazy-girth=276299 last: m=114 classes=6 cclen=77 t=1484s
[00:14:59] it=574072 colorings=364000 lazy-girth=276400 last: m=114 classes=6 cclen=76 t=1485s
[00:15:00] it=574335 colorings=364200 lazy-girth=276477 last: m=114 classes=6 cclen=78 t=1486s
[00:15:01] it=574622 colorings=364400 lazy-girth=276575 last: m=114 classes=6 cclen=78 t=1487s
[00:15:02] it=574906 colorings=364600 lazy-girth=276670 last: m=114 classes=6 cclen=78 t=1488s
[00:15:03] it=575158 colorings=364800 lazy-girth=276735 last: m=114 classes=6 cclen=78 t=1489s
[00:15:04] it=575431 colorings=365000 lazy-girth=276818 last: m=114 classes=6 cclen=76 t=1490s
[00:15:05] it=575686 colorings=365200 lazy-girth=276890 last: m=114 classes=6 cclen=69 t=1491s
[00:15:06] it=575977 colorings=365400 lazy-girth=277010 last: m=114 classes=6 cclen=78 t=1492s
[00:15:07] it=576280 colorings=365600 lazy-girth=277159 last: m=114 classes=6 cclen=78 t=1493s
[00:15:08] it=576587 colorings=365800 lazy-girth=277326 last: m=114 classes=6 cclen=78 t=1494s
[00:15:09] it=576884 colorings=366000 lazy-girth=277452 last: m=114 classes=6 cclen=78 t=1495s
[00:15:10] it=577151 colorings=366200 lazy-girth=277533 last: m=114 classes=6 cclen=78 t=1496s
[00:15:11] it=577412 colorings=366400 lazy-girth=277608 last: m=95 classes=5 cclen=79 t=1497s
[00:15:12] it=577661 colorings=366600 lazy-girth=277663 last: m=114 classes=6 cclen=78 t=1497s
[00:15:12] it=577932 colorings=366800 lazy-girth=277751 last: m=114 classes=6 cclen=77 t=1498s
[00:15:13] it=578185 colorings=367000 lazy-girth=277819 last: m=114 classes=6 cclen=78 t=1499s
[00:15:14] it=578496 colorings=367200 lazy-girth=277952 last: m=114 classes=6 cclen=78 t=1500s
[00:15:15] it=578746 colorings=367400 lazy-girth=278013 last: m=114 classes=6 cclen=78 t=1501s
[00:15:16] it=579038 colorings=367600 lazy-girth=278106 last: m=114 classes=6 cclen=78 t=1502s
[00:15:17] it=579322 colorings=367800 lazy-girth=278202 last: m=114 classes=6 cclen=78 t=1503s
[00:15:18] it=579572 colorings=368000 lazy-girth=278270 last: m=114 classes=6 cclen=78 t=1503s
[00:15:19] it=579845 colorings=368200 lazy-girth=278369 last: m=114 classes=6 cclen=78 t=1504s
[00:15:20] it=580063 colorings=368400 lazy-girth=278387 last: m=114 classes=6 cclen=77 t=1505s
[00:15:20] it=580340 colorings=368600 lazy-girth=278467 last: m=95 classes=5 cclen=79 t=1506s
[00:15:22] it=580627 colorings=368800 lazy-girth=278568 last: m=114 classes=6 cclen=77 t=1507s
[00:15:23] it=580926 colorings=369000 lazy-girth=278690 last: m=114 classes=6 cclen=78 t=1509s
[00:15:24] it=581210 colorings=369200 lazy-girth=278786 last: m=114 classes=6 cclen=76 t=1510s
[00:15:25] it=581495 colorings=369400 lazy-girth=278887 last: m=114 classes=6 cclen=78 t=1511s
[00:15:26] it=581755 colorings=369600 lazy-girth=278949 last: m=114 classes=6 cclen=78 t=1511s
[00:15:26] it=582042 colorings=369800 lazy-girth=279055 last: m=114 classes=6 cclen=78 t=1512s
[00:15:27] it=582332 colorings=370000 lazy-girth=279164 last: m=114 classes=6 cclen=78 t=1513s
[00:15:28] it=582607 colorings=370200 lazy-girth=279258 last: m=114 classes=6 cclen=78 t=1514s
[00:15:29] it=582897 colorings=370400 lazy-girth=279376 last: m=114 classes=6 cclen=78 t=1515s
[00:15:31] it=583196 colorings=370600 lazy-girth=279483 last: m=114 classes=6 cclen=77 t=1517s
[00:15:32] it=583459 colorings=370800 lazy-girth=279553 last: m=114 classes=6 cclen=77 t=1517s
[00:15:32] it=583705 colorings=371000 lazy-girth=279602 last: m=114 classes=6 cclen=78 t=1518s
[00:15:33] it=583970 colorings=371200 lazy-girth=279672 last: m=114 classes=6 cclen=78 t=1519s
[00:15:35] it=584243 colorings=371400 lazy-girth=279764 last: m=114 classes=6 cclen=78 t=1520s
[00:15:36] it=584496 colorings=371600 lazy-girth=279837 last: m=114 classes=6 cclen=76 t=1522s
[00:15:37] it=584747 colorings=371800 lazy-girth=279894 last: m=95 classes=5 cclen=79 t=1522s
[00:15:37] it=585001 colorings=372000 lazy-girth=279951 last: m=114 classes=6 cclen=78 t=1523s
[00:15:39] it=585272 colorings=372200 lazy-girth=280058 last: m=114 classes=6 cclen=78 t=1524s
[00:15:39] it=585520 colorings=372400 lazy-girth=280108 last: m=114 classes=6 cclen=78 t=1525s
[00:15:40] it=585774 colorings=372600 lazy-girth=280164 last: m=114 classes=6 cclen=78 t=1526s
[00:15:41] it=586033 colorings=372800 lazy-girth=280224 last: m=114 classes=6 cclen=77 t=1527s
[00:15:42] it=586310 colorings=373000 lazy-girth=280304 last: m=114 classes=6 cclen=78 t=1528s
[00:15:43] it=586577 colorings=373200 lazy-girth=280375 last: m=114 classes=6 cclen=77 t=1529s
[00:15:45] it=586847 colorings=373400 lazy-girth=280445 last: m=114 classes=6 cclen=70 t=1530s
[00:15:46] it=587117 colorings=373600 lazy-girth=280518 last: m=114 classes=6 cclen=78 t=1532s
[00:15:47] it=587367 colorings=373800 lazy-girth=280569 last: m=114 classes=6 cclen=78 t=1533s
[00:15:48] it=587613 colorings=374000 lazy-girth=280616 last: m=114 classes=6 cclen=73 t=1534s
[00:15:49] it=587886 colorings=374200 lazy-girth=280694 last: m=114 classes=6 cclen=78 t=1535s
[00:15:50] it=588193 colorings=374400 lazy-girth=280808 last: m=114 classes=6 cclen=78 t=1536s
[00:15:52] it=588459 colorings=374600 lazy-girth=280876 last: m=114 classes=6 cclen=78 t=1537s
[00:15:53] it=588755 colorings=374800 lazy-girth=280979 last: m=114 classes=6 cclen=78 t=1539s
[00:15:54] it=589018 colorings=375000 lazy-girth=281045 last: m=114 classes=6 cclen=78 t=1540s
[00:15:55] it=589264 colorings=375200 lazy-girth=281091 last: m=114 classes=6 cclen=78 t=1541s
[00:15:56] it=589517 colorings=375400 lazy-girth=281151 last: m=114 classes=6 cclen=78 t=1542s
[00:15:58] it=589755 colorings=375600 lazy-girth=281193 last: m=114 classes=6 cclen=78 t=1543s
[00:15:59] it=589998 colorings=375800 lazy-girth=281239 last: m=114 classes=6 cclen=78 t=1544s
[00:15:59] it=590246 colorings=376000 lazy-girth=281293 last: m=114 classes=6 cclen=78 t=1545s
[00:16:00] it=590491 colorings=376200 lazy-girth=281342 last: m=114 classes=6 cclen=78 t=1546s
[00:16:02] it=590748 colorings=376400 lazy-girth=281402 last: m=114 classes=6 cclen=78 t=1548s
[00:16:06] it=591006 colorings=376600 lazy-girth=281481 last: m=114 classes=6 cclen=76 t=1552s
[00:16:07] it=591332 colorings=376800 lazy-girth=281676 last: m=114 classes=6 cclen=75 t=1553s
[00:16:08] it=591662 colorings=377000 lazy-girth=281859 last: m=114 classes=6 cclen=77 t=1554s
[00:16:09] it=591990 colorings=377200 lazy-girth=281999 last: m=114 classes=6 cclen=77 t=1555s
[00:16:10] it=592259 colorings=377400 lazy-girth=282084 last: m=114 classes=6 cclen=76 t=1555s
[00:16:11] it=592586 colorings=377600 lazy-girth=282242 last: m=114 classes=6 cclen=77 t=1556s
[00:16:11] it=592906 colorings=377800 lazy-girth=282381 last: m=114 classes=6 cclen=78 t=1557s
[00:16:12] it=593219 colorings=378000 lazy-girth=282522 last: m=114 classes=6 cclen=75 t=1558s
[00:16:13] it=593556 colorings=378200 lazy-girth=282684 last: m=114 classes=6 cclen=78 t=1559s
[00:16:14] it=593873 colorings=378400 lazy-girth=282825 last: m=114 classes=6 cclen=76 t=1560s
[00:16:15] it=594180 colorings=378600 lazy-girth=282954 last: m=114 classes=6 cclen=78 t=1561s
[00:16:16] it=594486 colorings=378800 lazy-girth=283070 last: m=114 classes=6 cclen=78 t=1562s
[00:16:17] it=594792 colorings=379000 lazy-girth=283193 last: m=114 classes=6 cclen=78 t=1562s
[00:16:17] it=595104 colorings=379200 lazy-girth=283332 last: m=114 classes=6 cclen=78 t=1563s
[00:16:18] it=595369 colorings=379400 lazy-girth=283414 last: m=114 classes=6 cclen=78 t=1564s
[00:16:19] it=595661 colorings=379600 lazy-girth=283519 last: m=114 classes=6 cclen=73 t=1565s
[00:16:20] it=595978 colorings=379800 lazy-girth=283659 last: m=114 classes=6 cclen=78 t=1566s
[00:16:21] it=596350 colorings=380000 lazy-girth=283860 last: m=114 classes=6 cclen=77 t=1567s
[00:16:22] it=596674 colorings=380200 lazy-girth=284002 last: m=114 classes=6 cclen=78 t=1568s
[00:16:23] it=596952 colorings=380400 lazy-girth=284095 last: m=114 classes=6 cclen=77 t=1568s
[00:16:23] it=597254 colorings=380600 lazy-girth=284222 last: m=114 classes=6 cclen=78 t=1569s
[00:16:25] it=597558 colorings=380800 lazy-girth=284345 last: m=114 classes=6 cclen=78 t=1570s
[00:16:26] it=597877 colorings=381000 lazy-girth=284486 last: m=114 classes=6 cclen=76 t=1571s
[00:16:26] it=598173 colorings=381200 lazy-girth=284613 last: m=114 classes=6 cclen=78 t=1572s
[00:16:27] it=598498 colorings=381400 lazy-girth=284755 last: m=114 classes=6 cclen=78 t=1573s
[00:16:28] it=598779 colorings=381600 lazy-girth=284859 last: m=114 classes=6 cclen=76 t=1574s
[00:16:29] it=599074 colorings=381800 lazy-girth=284963 last: m=114 classes=6 cclen=78 t=1575s
[00:16:30] it=599392 colorings=382000 lazy-girth=285087 last: m=114 classes=6 cclen=78 t=1576s
[00:16:30] it=599687 colorings=382200 lazy-girth=285193 last: m=114 classes=6 cclen=77 t=1576s
[00:16:31] it=599983 colorings=382400 lazy-girth=285303 last: m=114 classes=6 cclen=78 t=1577s
[00:16:32] it=600253 colorings=382600 lazy-girth=285382 last: m=114 classes=6 cclen=78 t=1578s
[00:16:33] it=600535 colorings=382800 lazy-girth=285477 last: m=114 classes=6 cclen=77 t=1579s
[00:16:33] it=600797 colorings=383000 lazy-girth=285552 last: m=114 classes=6 cclen=78 t=1579s
[00:16:34] it=601092 colorings=383200 lazy-girth=285658 last: m=114 classes=6 cclen=78 t=1580s
[00:16:35] it=601363 colorings=383400 lazy-girth=285735 last: m=114 classes=6 cclen=78 t=1581s
[00:16:36] it=601651 colorings=383600 lazy-girth=285846 last: m=114 classes=6 cclen=78 t=1582s
[00:16:36] it=601900 colorings=383800 lazy-girth=285907 last: m=114 classes=6 cclen=78 t=1582s
[00:16:37] it=602165 colorings=384000 lazy-girth=285987 last: m=114 classes=6 cclen=78 t=1583s
[00:16:38] it=602426 colorings=384200 lazy-girth=286053 last: m=114 classes=6 cclen=78 t=1584s
[00:16:39] it=602675 colorings=384400 lazy-girth=286109 last: m=114 classes=6 cclen=78 t=1584s
[00:16:39] it=602934 colorings=384600 lazy-girth=286179 last: m=114 classes=6 cclen=77 t=1585s
[00:16:40] it=603203 colorings=384800 lazy-girth=286254 last: m=114 classes=6 cclen=78 t=1586s
[00:16:41] it=603459 colorings=385000 lazy-girth=286325 last: m=114 classes=6 cclen=78 t=1587s
[00:16:41] it=603740 colorings=385200 lazy-girth=286422 last: m=114 classes=6 cclen=78 t=1587s
[00:16:43] it=604037 colorings=385400 lazy-girth=286533 last: m=114 classes=6 cclen=75 t=1588s
[00:16:43] it=604376 colorings=385600 lazy-girth=286682 last: m=114 classes=6 cclen=78 t=1589s
[00:16:44] it=604698 colorings=385800 lazy-girth=286813 last: m=114 classes=6 cclen=78 t=1590s
[00:16:45] it=604999 colorings=386000 lazy-girth=286944 last: m=114 classes=6 cclen=78 t=1591s
[00:16:46] it=605317 colorings=386200 lazy-girth=287087 last: m=95 classes=5 cclen=79 t=1592s
[00:16:47] it=605595 colorings=386400 lazy-girth=287174 last: m=114 classes=6 cclen=76 t=1592s
[00:16:47] it=605939 colorings=386600 lazy-girth=287336 last: m=114 classes=6 cclen=78 t=1593s
[00:16:48] it=606228 colorings=386800 lazy-girth=287437 last: m=114 classes=6 cclen=78 t=1594s
[00:16:49] it=606485 colorings=387000 lazy-girth=287500 last: m=114 classes=6 cclen=78 t=1595s
[00:16:50] it=606762 colorings=387200 lazy-girth=287580 last: m=114 classes=6 cclen=78 t=1595s
[00:16:50] it=607114 colorings=387400 lazy-girth=287755 last: m=114 classes=6 cclen=78 t=1596s
[00:16:51] it=607415 colorings=387600 lazy-girth=287870 last: m=114 classes=6 cclen=78 t=1597s
[00:16:52] it=607743 colorings=387800 lazy-girth=288020 last: m=95 classes=5 cclen=79 t=1598s
[00:16:53] it=608032 colorings=388000 lazy-girth=288113 last: m=114 classes=6 cclen=78 t=1599s
[00:16:53] it=608313 colorings=388200 lazy-girth=288217 last: m=114 classes=6 cclen=77 t=1599s
[00:16:54] it=608572 colorings=388400 lazy-girth=288283 last: m=114 classes=6 cclen=78 t=1600s
[00:16:55] it=608849 colorings=388600 lazy-girth=288367 last: m=114 classes=6 cclen=78 t=1601s
[00:16:56] it=609150 colorings=388800 lazy-girth=288477 last: m=114 classes=6 cclen=76 t=1601s
[00:16:56] it=609443 colorings=389000 lazy-girth=288578 last: m=114 classes=6 cclen=78 t=1602s
[00:16:57] it=609742 colorings=389200 lazy-girth=288680 last: m=114 classes=6 cclen=77 t=1603s
[00:16:58] it=610042 colorings=389400 lazy-girth=288782 last: m=95 classes=5 cclen=79 t=1604s
[00:16:59] it=610326 colorings=389600 lazy-girth=288876 last: m=114 classes=6 cclen=78 t=1605s
[00:17:00] it=610676 colorings=389800 lazy-girth=289067 last: m=114 classes=6 cclen=78 t=1606s
[00:17:01] it=611037 colorings=390000 lazy-girth=289279 last: m=114 classes=6 cclen=78 t=1607s
[00:17:02] it=611359 colorings=390200 lazy-girth=289429 last: m=114 classes=6 cclen=77 t=1608s
[00:17:03] it=611661 colorings=390400 lazy-girth=289545 last: m=114 classes=6 cclen=78 t=1609s
[00:17:04] it=611988 colorings=390600 lazy-girth=289701 last: m=114 classes=6 cclen=77 t=1610s
[00:17:05] it=612330 colorings=390800 lazy-girth=289862 last: m=114 classes=6 cclen=78 t=1611s
[00:17:05] it=612624 colorings=391000 lazy-girth=289964 last: m=114 classes=6 cclen=78 t=1611s
[00:17:06] it=612929 colorings=391200 lazy-girth=290082 last: m=114 classes=6 cclen=78 t=1612s
[00:17:07] it=613218 colorings=391400 lazy-girth=290192 last: m=114 classes=6 cclen=78 t=1613s
[00:17:08] it=613593 colorings=391600 lazy-girth=290406 last: m=114 classes=6 cclen=69 t=1614s
[00:17:10] it=613960 colorings=391800 lazy-girth=290594 last: m=114 classes=6 cclen=78 t=1616s
[00:17:11] it=614274 colorings=392000 lazy-girth=290720 last: m=114 classes=6 cclen=78 t=1616s
[00:17:12] it=614599 colorings=392200 lazy-girth=290871 last: m=114 classes=6 cclen=78 t=1617s
[00:17:12] it=614904 colorings=392400 lazy-girth=290985 last: m=114 classes=6 cclen=77 t=1618s
[00:17:13] it=615180 colorings=392600 lazy-girth=291076 last: m=114 classes=6 cclen=78 t=1619s
[00:17:14] it=615458 colorings=392800 lazy-girth=291161 last: m=114 classes=6 cclen=77 t=1620s
[00:17:15] it=615756 colorings=393000 lazy-girth=291273 last: m=114 classes=6 cclen=78 t=1621s
[00:17:15] it=616055 colorings=393200 lazy-girth=291383 last: m=114 classes=6 cclen=78 t=1621s
[00:17:16] it=616331 colorings=393400 lazy-girth=291464 last: m=114 classes=6 cclen=78 t=1622s
[00:17:17] it=616584 colorings=393600 lazy-girth=291524 last: m=114 classes=6 cclen=78 t=1623s
[00:17:18] it=616893 colorings=393800 lazy-girth=291659 last: m=114 classes=6 cclen=78 t=1624s
[00:17:18] it=617157 colorings=394000 lazy-girth=291727 last: m=114 classes=6 cclen=78 t=1624s
[00:17:19] it=617433 colorings=394200 lazy-girth=291811 last: m=114 classes=6 cclen=78 t=1625s
[00:17:20] it=617703 colorings=394400 lazy-girth=291893 last: m=114 classes=6 cclen=78 t=1626s
[00:17:21] it=617968 colorings=394600 lazy-girth=291968 last: m=114 classes=6 cclen=78 t=1627s
[00:17:22] it=618280 colorings=394800 lazy-girth=292092 last: m=114 classes=6 cclen=78 t=1628s
[00:17:23] it=618637 colorings=395000 lazy-girth=292267 last: m=114 classes=6 cclen=78 t=1629s
[00:17:24] it=618943 colorings=395200 lazy-girth=292381 last: m=114 classes=6 cclen=76 t=1629s
[00:17:25] it=619269 colorings=395400 lazy-girth=292521 last: m=114 classes=6 cclen=78 t=1630s
[00:17:25] it=619553 colorings=395600 lazy-girth=292612 last: m=114 classes=6 cclen=78 t=1631s
[00:17:27] it=619855 colorings=395800 lazy-girth=292745 last: m=114 classes=6 cclen=78 t=1632s
[00:17:27] it=620163 colorings=396000 lazy-girth=292904 last: m=114 classes=6 cclen=78 t=1633s
[00:17:28] it=620498 colorings=396200 lazy-girth=293090 last: m=114 classes=6 cclen=78 t=1634s
[00:17:29] it=620818 colorings=396400 lazy-girth=293236 last: m=114 classes=6 cclen=78 t=1635s
[00:17:30] it=621133 colorings=396600 lazy-girth=293382 last: m=114 classes=6 cclen=78 t=1636s
[00:17:31] it=621434 colorings=396800 lazy-girth=293499 last: m=114 classes=6 cclen=78 t=1637s
[00:17:32] it=621762 colorings=397000 lazy-girth=293643 last: m=114 classes=6 cclen=78 t=1638s
[00:17:33] it=622088 colorings=397200 lazy-girth=293793 last: m=114 classes=6 cclen=78 t=1638s
[00:17:33] it=622385 colorings=397400 lazy-girth=293907 last: m=114 classes=6 cclen=78 t=1639s
[00:17:34] it=622702 colorings=397600 lazy-girth=294047 last: m=114 classes=6 cclen=78 t=1640s
[00:17:35] it=623039 colorings=397800 lazy-girth=294203 last: m=114 classes=6 cclen=78 t=1641s
[00:17:36] it=623382 colorings=398000 lazy-girth=294369 last: m=114 classes=6 cclen=78 t=1642s
[00:17:37] it=623677 colorings=398200 lazy-girth=294477 last: m=114 classes=6 cclen=78 t=1643s
[00:17:38] it=624034 colorings=398400 lazy-girth=294669 last: m=114 classes=6 cclen=78 t=1644s
[00:17:39] it=624386 colorings=398600 lazy-girth=294845 last: m=114 classes=6 cclen=78 t=1645s
[00:17:40] it=624698 colorings=398800 lazy-girth=294967 last: m=114 classes=6 cclen=78 t=1646s
[00:17:41] it=625000 colorings=399000 lazy-girth=295085 last: m=114 classes=6 cclen=78 t=1646s
[00:17:41] it=625292 colorings=399200 lazy-girth=295185 last: m=114 classes=6 cclen=78 t=1647s
[00:17:42] it=625598 colorings=399400 lazy-girth=295313 last: m=114 classes=6 cclen=75 t=1648s
[00:17:43] it=625884 colorings=399600 lazy-girth=295420 last: m=95 classes=5 cclen=79 t=1649s
[00:17:44] it=626167 colorings=399800 lazy-girth=295512 last: m=114 classes=6 cclen=78 t=1650s
[00:17:45] it=626461 colorings=400000 lazy-girth=295611 last: m=114 classes=6 cclen=78 t=1651s
[00:17:46] it=626725 colorings=400200 lazy-girth=295684 last: m=114 classes=6 cclen=78 t=1651s
[00:17:46] it=627016 colorings=400400 lazy-girth=295787 last: m=114 classes=6 cclen=78 t=1652s
[00:17:47] it=627268 colorings=400600 lazy-girth=295846 last: m=114 classes=6 cclen=76 t=1653s
[00:17:48] it=627557 colorings=400800 lazy-girth=295951 last: m=114 classes=6 cclen=78 t=1654s
[00:17:49] it=627826 colorings=401000 lazy-girth=296034 last: m=114 classes=6 cclen=78 t=1654s
[00:17:49] it=628082 colorings=401200 lazy-girth=296105 last: m=114 classes=6 cclen=78 t=1655s
[00:17:50] it=628368 colorings=401400 lazy-girth=296203 last: m=114 classes=6 cclen=78 t=1656s
[00:17:51] it=628625 colorings=401600 lazy-girth=296267 last: m=114 classes=6 cclen=78 t=1657s
[00:17:52] it=628930 colorings=401800 lazy-girth=296389 last: m=114 classes=6 cclen=78 t=1657s
[00:17:52] it=629229 colorings=402000 lazy-girth=296495 last: m=114 classes=6 cclen=78 t=1658s
[00:17:53] it=629558 colorings=402200 lazy-girth=296651 last: m=114 classes=6 cclen=78 t=1659s
[00:17:54] it=629864 colorings=402400 lazy-girth=296771 last: m=114 classes=6 cclen=78 t=1660s
[00:17:55] it=630173 colorings=402600 lazy-girth=296902 last: m=114 classes=6 cclen=78 t=1661s
[00:17:56] it=630486 colorings=402800 lazy-girth=297032 last: m=114 classes=6 cclen=77 t=1662s
[00:17:57] it=630804 colorings=403000 lazy-girth=297167 last: m=114 classes=6 cclen=78 t=1663s
[00:17:58] it=631117 colorings=403200 lazy-girth=297307 last: m=114 classes=6 cclen=78 t=1663s
[00:17:58] it=631446 colorings=403400 lazy-girth=297468 last: m=114 classes=6 cclen=78 t=1664s
[00:17:59] it=631757 colorings=403600 lazy-girth=297594 last: m=114 classes=6 cclen=78 t=1665s
[00:18:00] it=632074 colorings=403800 lazy-girth=297735 last: m=114 classes=6 cclen=78 t=1666s
[00:18:01] it=632353 colorings=404000 lazy-girth=297820 last: m=114 classes=6 cclen=78 t=1667s
[00:18:02] it=632684 colorings=404200 lazy-girth=297974 last: m=114 classes=6 cclen=78 t=1668s
[00:18:03] it=633024 colorings=404400 lazy-girth=298137 last: m=114 classes=6 cclen=78 t=1668s
[00:18:03] it=633332 colorings=404600 lazy-girth=298262 last: m=114 classes=6 cclen=78 t=1669s
[00:18:04] it=633628 colorings=404800 lazy-girth=298369 last: m=114 classes=6 cclen=78 t=1670s
[00:18:05] it=633930 colorings=405000 lazy-girth=298482 last: m=114 classes=6 cclen=77 t=1671s
[00:18:06] it=634188 colorings=405200 lazy-girth=298542 last: m=114 classes=6 cclen=78 t=1672s
[00:18:07] it=634508 colorings=405400 lazy-girth=298672 last: m=114 classes=6 cclen=78 t=1672s
[00:18:07] it=634865 colorings=405600 lazy-girth=298842 last: m=114 classes=6 cclen=70 t=1673s
[00:18:08] it=635194 colorings=405800 lazy-girth=298982 last: m=114 classes=6 cclen=77 t=1674s
[00:18:09] it=635435 colorings=406000 lazy-girth=299023 last: m=114 classes=6 cclen=78 t=1675s
[00:18:10] it=635744 colorings=406200 lazy-girth=299152 last: m=114 classes=6 cclen=78 t=1675s
[00:18:10] it=636034 colorings=406400 lazy-girth=299261 last: m=114 classes=6 cclen=78 t=1676s
[00:18:11] it=636337 colorings=406600 lazy-girth=299395 last: m=114 classes=6 cclen=78 t=1677s
[00:18:12] it=636660 colorings=406800 lazy-girth=299555 last: m=114 classes=6 cclen=78 t=1678s
[00:18:13] it=636964 colorings=407000 lazy-girth=299687 last: m=114 classes=6 cclen=67 t=1679s
[00:18:14] it=637277 colorings=407200 lazy-girth=299826 last: m=114 classes=6 cclen=78 t=1680s
[00:18:15] it=637539 colorings=407400 lazy-girth=299904 last: m=114 classes=6 cclen=78 t=1680s
[00:18:16] it=637882 colorings=407600 lazy-girth=300079 last: m=114 classes=6 cclen=78 t=1681s
[00:18:16] it=638178 colorings=407800 lazy-girth=300208 last: m=114 classes=6 cclen=77 t=1682s
[00:18:17] it=638492 colorings=408000 lazy-girth=300350 last: m=114 classes=6 cclen=78 t=1683s
[00:18:18] it=638773 colorings=408200 lazy-girth=300457 last: m=114 classes=6 cclen=78 t=1684s
[00:18:19] it=639113 colorings=408400 lazy-girth=300617 last: m=114 classes=6 cclen=78 t=1685s
[00:18:20] it=639445 colorings=408600 lazy-girth=300764 last: m=114 classes=6 cclen=78 t=1686s
[00:18:21] it=639783 colorings=408800 lazy-girth=300909 last: m=114 classes=6 cclen=78 t=1687s
[00:18:22] it=640106 colorings=409000 lazy-girth=301049 last: m=114 classes=6 cclen=78 t=1688s
[00:18:23] it=640397 colorings=409200 lazy-girth=301154 last: m=114 classes=6 cclen=78 t=1689s
[00:18:23] it=640689 colorings=409400 lazy-girth=301256 last: m=114 classes=6 cclen=78 t=1689s
[00:18:24] it=641029 colorings=409600 lazy-girth=301421 last: m=114 classes=6 cclen=78 t=1690s
[00:18:25] it=641344 colorings=409800 lazy-girth=301547 last: m=114 classes=6 cclen=76 t=1691s
[00:18:26] it=641628 colorings=410000 lazy-girth=301649 last: m=114 classes=6 cclen=78 t=1692s
[00:18:27] it=641921 colorings=410200 lazy-girth=301760 last: m=114 classes=6 cclen=78 t=1693s
[00:18:28] it=642228 colorings=410400 lazy-girth=301886 last: m=114 classes=6 cclen=78 t=1694s
[00:18:29] it=642524 colorings=410600 lazy-girth=301986 last: m=114 classes=6 cclen=78 t=1694s
[00:18:29] it=642792 colorings=410800 lazy-girth=302064 last: m=114 classes=6 cclen=78 t=1695s
[00:18:30] it=643063 colorings=411000 lazy-girth=302148 last: m=114 classes=6 cclen=78 t=1696s
[00:18:31] it=643344 colorings=411200 lazy-girth=302245 last: m=114 classes=6 cclen=78 t=1697s
[00:18:32] it=643676 colorings=411400 lazy-girth=302390 last: m=114 classes=6 cclen=78 t=1698s
[00:18:32] it=643918 colorings=411600 lazy-girth=302436 last: m=114 classes=6 cclen=77 t=1698s
[00:18:33] it=644191 colorings=411800 lazy-girth=302526 last: m=114 classes=6 cclen=77 t=1699s
[00:18:34] it=644441 colorings=412000 lazy-girth=302579 last: m=114 classes=6 cclen=78 t=1700s
[00:18:35] it=644735 colorings=412200 lazy-girth=302684 last: m=114 classes=6 cclen=78 t=1701s
[00:18:36] it=645021 colorings=412400 lazy-girth=302788 last: m=114 classes=6 cclen=78 t=1701s
[00:18:36] it=645278 colorings=412600 lazy-girth=302856 last: m=114 classes=6 cclen=77 t=1702s
[00:18:37] it=645557 colorings=412800 lazy-girth=302947 last: m=114 classes=6 cclen=78 t=1703s
[00:18:38] it=645798 colorings=413000 lazy-girth=302993 last: m=114 classes=6 cclen=78 t=1704s
[00:18:39] it=646083 colorings=413200 lazy-girth=303094 last: m=114 classes=6 cclen=78 t=1704s
[00:18:39] it=646390 colorings=413400 lazy-girth=303217 last: m=114 classes=6 cclen=78 t=1705s
[00:18:40] it=646638 colorings=413600 lazy-girth=303268 last: m=114 classes=6 cclen=78 t=1706s
[00:18:41] it=646933 colorings=413800 lazy-girth=303380 last: m=95 classes=5 cclen=79 t=1707s
[00:18:42] it=647228 colorings=414000 lazy-girth=303480 last: m=114 classes=6 cclen=78 t=1707s
[00:18:42] it=647515 colorings=414200 lazy-girth=303578 last: m=114 classes=6 cclen=78 t=1708s
[00:18:43] it=647803 colorings=414400 lazy-girth=303685 last: m=95 classes=5 cclen=79 t=1709s
[00:18:44] it=648133 colorings=414600 lazy-girth=303827 last: m=114 classes=6 cclen=77 t=1710s
[00:18:45] it=648403 colorings=414800 lazy-girth=303897 last: m=95 classes=5 cclen=79 t=1711s
[00:18:46] it=648683 colorings=415000 lazy-girth=303977 last: m=114 classes=6 cclen=77 t=1711s
[00:18:47] it=648954 colorings=415200 lazy-girth=304057 last: m=114 classes=6 cclen=78 t=1712s
[00:18:47] it=649214 colorings=415400 lazy-girth=304130 last: m=114 classes=6 cclen=77 t=1713s
[00:18:48] it=649469 colorings=415600 lazy-girth=304195 last: m=114 classes=6 cclen=78 t=1714s
[00:18:49] it=649751 colorings=415800 lazy-girth=304282 last: m=114 classes=6 cclen=77 t=1715s
[00:18:50] it=649990 colorings=416000 lazy-girth=304327 last: m=95 classes=5 cclen=79 t=1715s
[00:18:50] it=650259 colorings=416200 lazy-girth=304401 last: m=114 classes=6 cclen=78 t=1716s
[00:18:51] it=650499 colorings=416400 lazy-girth=304442 last: m=95 classes=5 cclen=79 t=1717s
[00:18:52] it=650779 colorings=416600 lazy-girth=304529 last: m=114 classes=6 cclen=78 t=1718s
[00:18:53] it=651023 colorings=416800 lazy-girth=304574 last: m=114 classes=6 cclen=78 t=1718s
[00:18:54] it=651338 colorings=417000 lazy-girth=304712 last: m=114 classes=6 cclen=77 t=1719s
[00:18:55] it=651671 colorings=417200 lazy-girth=304873 last: m=114 classes=6 cclen=78 t=1720s
[00:18:55] it=651991 colorings=417400 lazy-girth=305003 last: m=114 classes=6 cclen=76 t=1721s
[00:18:56] it=652294 colorings=417600 lazy-girth=305122 last: m=114 classes=6 cclen=78 t=1722s
[00:18:57] it=652600 colorings=417800 lazy-girth=305247 last: m=114 classes=6 cclen=78 t=1723s
[00:18:58] it=652887 colorings=418000 lazy-girth=305344 last: m=114 classes=6 cclen=77 t=1724s
[00:18:59] it=653214 colorings=418200 lazy-girth=305488 last: m=114 classes=6 cclen=78 t=1725s
[00:19:00] it=653541 colorings=418400 lazy-girth=305628 last: m=114 classes=6 cclen=77 t=1726s
[00:19:01] it=653825 colorings=418600 lazy-girth=305719 last: m=114 classes=6 cclen=78 t=1727s
[00:19:02] it=654128 colorings=418800 lazy-girth=305837 last: m=114 classes=6 cclen=78 t=1728s
[00:19:03] it=654477 colorings=419000 lazy-girth=306000 last: m=114 classes=6 cclen=78 t=1729s
[00:19:04] it=654773 colorings=419200 lazy-girth=306110 last: m=114 classes=6 cclen=78 t=1730s
[00:19:05] it=655053 colorings=419400 lazy-girth=306202 last: m=114 classes=6 cclen=78 t=1730s
[00:19:05] it=655306 colorings=419600 lazy-girth=306260 last: m=114 classes=6 cclen=77 t=1731s
[00:19:06] it=655552 colorings=419800 lazy-girth=306317 last: m=114 classes=6 cclen=78 t=1732s
[00:19:07] it=655804 colorings=420000 lazy-girth=306383 last: m=114 classes=6 cclen=78 t=1733s
[00:19:08] it=656068 colorings=420200 lazy-girth=306449 last: m=114 classes=6 cclen=78 t=1733s
[00:19:08] it=656340 colorings=420400 lazy-girth=306524 last: m=114 classes=6 cclen=78 t=1734s
[00:19:09] it=656633 colorings=420600 lazy-girth=306625 last: m=114 classes=6 cclen=77 t=1735s
[00:19:11] it=657043 colorings=420800 lazy-girth=306929 last: m=114 classes=6 cclen=78 t=1737s
[00:19:12] it=657524 colorings=421000 lazy-girth=307376 last: m=114 classes=6 cclen=77 t=1738s
[00:19:13] it=657807 colorings=421200 lazy-girth=307499 last: m=114 classes=6 cclen=76 t=1739s
[00:19:15] it=658302 colorings=421400 lazy-girth=307917 last: m=114 classes=6 cclen=78 t=1741s
[00:19:16] it=658604 colorings=421600 lazy-girth=308019 last: m=114 classes=6 cclen=76 t=1741s
[00:19:16] it=658847 colorings=421800 lazy-girth=308065 last: m=114 classes=6 cclen=76 t=1742s
[00:19:17] it=659159 colorings=422000 lazy-girth=308190 last: m=114 classes=6 cclen=78 t=1743s
[00:19:18] it=659445 colorings=422200 lazy-girth=308279 last: m=114 classes=6 cclen=76 t=1744s
[00:19:19] it=659745 colorings=422400 lazy-girth=308415 last: m=114 classes=6 cclen=78 t=1745s
[00:19:20] it=660056 colorings=422600 lazy-girth=308574 last: m=114 classes=6 cclen=78 t=1746s
[00:19:21] it=660307 colorings=422800 lazy-girth=308628 last: m=114 classes=6 cclen=77 t=1746s
[00:19:21] it=660603 colorings=423000 lazy-girth=308757 last: m=114 classes=6 cclen=77 t=1747s
[00:19:22] it=660971 colorings=423200 lazy-girth=308995 last: m=114 classes=6 cclen=78 t=1748s
[00:19:23] it=661300 colorings=423400 lazy-girth=309172 last: m=114 classes=6 cclen=77 t=1749s
[00:19:24] it=661623 colorings=423600 lazy-girth=309338 last: m=114 classes=6 cclen=75 t=1750s
[00:19:25] it=661923 colorings=423800 lazy-girth=309459 last: m=114 classes=6 cclen=78 t=1751s
[00:19:26] it=662221 colorings=424000 lazy-girth=309584 last: m=114 classes=6 cclen=78 t=1752s
[00:19:27] it=662488 colorings=424200 lazy-girth=309656 last: m=114 classes=6 cclen=78 t=1753s
[00:19:28] it=662811 colorings=424400 lazy-girth=309792 last: m=114 classes=6 cclen=78 t=1754s
[00:19:29] it=663119 colorings=424600 lazy-girth=309904 last: m=114 classes=6 cclen=78 t=1755s
[00:19:30] it=663427 colorings=424800 lazy-girth=310020 last: m=114 classes=6 cclen=78 t=1756s
[00:19:30] it=663678 colorings=425000 lazy-girth=310072 last: m=114 classes=6 cclen=78 t=1756s
[00:19:31] it=663900 colorings=425200 lazy-girth=310094 last: m=114 classes=6 cclen=78 t=1757s
[00:19:32] it=664161 colorings=425400 lazy-girth=310160 last: m=114 classes=6 cclen=77 t=1758s
[00:19:33] it=664450 colorings=425600 lazy-girth=310256 last: m=114 classes=6 cclen=78 t=1759s
[00:19:33] it=664695 colorings=425800 lazy-girth=310304 last: m=114 classes=6 cclen=78 t=1759s
[00:19:34] it=665000 colorings=426000 lazy-girth=310412 last: m=114 classes=6 cclen=78 t=1760s
[00:19:35] it=665286 colorings=426200 lazy-girth=310509 last: m=95 classes=5 cclen=75 t=1761s
[00:19:36] it=665588 colorings=426400 lazy-girth=310620 last: m=95 classes=5 cclen=78 t=1762s
[00:19:37] it=665871 colorings=426600 lazy-girth=310709 last: m=114 classes=6 cclen=68 t=1763s
[00:19:38] it=666136 colorings=426800 lazy-girth=310776 last: m=114 classes=6 cclen=78 t=1763s
[00:19:39] it=666421 colorings=427000 lazy-girth=310880 last: m=114 classes=6 cclen=77 t=1765s
[00:19:40] it=666766 colorings=427200 lazy-girth=311043 last: m=95 classes=5 cclen=79 t=1766s
[00:19:41] it=667071 colorings=427400 lazy-girth=311158 last: m=114 classes=6 cclen=78 t=1766s
[00:19:42] it=667367 colorings=427600 lazy-girth=311266 last: m=114 classes=6 cclen=78 t=1767s
[00:19:43] it=667709 colorings=427800 lazy-girth=311414 last: m=114 classes=6 cclen=76 t=1768s
[00:19:43] it=667996 colorings=428000 lazy-girth=311514 last: m=114 classes=6 cclen=78 t=1769s
[00:19:44] it=668271 colorings=428200 lazy-girth=311591 last: m=114 classes=6 cclen=78 t=1770s
[00:19:45] it=668536 colorings=428400 lazy-girth=311661 last: m=114 classes=6 cclen=78 t=1771s
[00:19:46] it=668793 colorings=428600 lazy-girth=311729 last: m=114 classes=6 cclen=78 t=1772s
[00:19:47] it=669062 colorings=428800 lazy-girth=311803 last: m=114 classes=6 cclen=76 t=1772s
[00:19:48] it=669377 colorings=429000 lazy-girth=311937 last: m=114 classes=6 cclen=78 t=1773s
[00:19:48] it=669669 colorings=429200 lazy-girth=312036 last: m=114 classes=6 cclen=78 t=1774s
[00:19:49] it=669931 colorings=429400 lazy-girth=312109 last: m=114 classes=6 cclen=78 t=1775s
[00:19:50] it=670207 colorings=429600 lazy-girth=312186 last: m=114 classes=6 cclen=78 t=1776s
[00:19:51] it=670484 colorings=429800 lazy-girth=312270 last: m=114 classes=6 cclen=78 t=1777s
[00:19:52] it=670806 colorings=430000 lazy-girth=312406 last: m=114 classes=6 cclen=78 t=1778s
[00:19:53] it=671081 colorings=430200 lazy-girth=312496 last: m=114 classes=6 cclen=78 t=1779s
[00:19:54] it=671353 colorings=430400 lazy-girth=312578 last: m=114 classes=6 cclen=78 t=1780s
[00:19:55] it=671679 colorings=430600 lazy-girth=312721 last: m=114 classes=6 cclen=77 t=1781s
[00:19:56] it=671997 colorings=430800 lazy-girth=312846 last: m=114 classes=6 cclen=78 t=1782s
[00:19:57] it=672274 colorings=431000 lazy-girth=312935 last: m=114 classes=6 cclen=78 t=1782s
[00:19:57] it=672587 colorings=431200 lazy-girth=313058 last: m=114 classes=6 cclen=78 t=1783s
[00:19:58] it=672851 colorings=431400 lazy-girth=313126 last: m=114 classes=6 cclen=77 t=1784s
[00:19:59] it=673124 colorings=431600 lazy-girth=313208 last: m=114 classes=6 cclen=78 t=1785s
[00:20:00] it=673414 colorings=431800 lazy-girth=313303 last: m=133 classes=7 cclen=74 t=1786s
[00:20:01] it=673648 colorings=432000 lazy-girth=313340 last: m=114 classes=6 cclen=74 t=1786s
[00:20:02] it=673926 colorings=432200 lazy-girth=313428 last: m=114 classes=6 cclen=77 t=1787s
[00:20:02] it=674184 colorings=432400 lazy-girth=313491 last: m=114 classes=6 cclen=78 t=1788s
[00:20:03] it=674449 colorings=432600 lazy-girth=313559 last: m=114 classes=6 cclen=78 t=1789s
[00:20:04] it=674744 colorings=432800 lazy-girth=313661 last: m=114 classes=6 cclen=64 t=1790s
[00:20:05] it=675055 colorings=433000 lazy-girth=313780 last: m=114 classes=6 cclen=78 t=1791s
[00:20:06] it=675363 colorings=433200 lazy-girth=313899 last: m=114 classes=6 cclen=78 t=1792s
[00:20:07] it=675630 colorings=433400 lazy-girth=313988 last: m=114 classes=6 cclen=78 t=1793s
[00:20:08] it=675936 colorings=433600 lazy-girth=314133 last: m=114 classes=6 cclen=78 t=1794s
[00:20:09] it=676217 colorings=433800 lazy-girth=314248 last: m=114 classes=6 cclen=78 t=1795s
[00:20:10] it=676446 colorings=434000 lazy-girth=314278 last: m=114 classes=6 cclen=77 t=1795s
[00:20:10] it=676718 colorings=434200 lazy-girth=314357 last: m=114 classes=6 cclen=78 t=1796s
[00:20:11] it=677021 colorings=434400 lazy-girth=314470 last: m=114 classes=6 cclen=78 t=1797s
[00:20:12] it=677287 colorings=434600 lazy-girth=314538 last: m=114 classes=6 cclen=78 t=1798s
[00:20:13] it=677565 colorings=434800 lazy-girth=314621 last: m=114 classes=6 cclen=77 t=1798s
[00:20:13] it=677839 colorings=435000 lazy-girth=314700 last: m=114 classes=6 cclen=78 t=1799s
[00:20:14] it=678082 colorings=435200 lazy-girth=314746 last: m=114 classes=6 cclen=78 t=1800s
[00:20:15] it=678356 colorings=435400 lazy-girth=314827 last: m=114 classes=6 cclen=78 t=1801s
[00:20:16] it=678640 colorings=435600 lazy-girth=314919 last: m=114 classes=6 cclen=78 t=1802s
[00:20:17] it=678931 colorings=435800 lazy-girth=315023 last: m=114 classes=6 cclen=78 t=1802s
[00:20:17] it=679245 colorings=436000 lazy-girth=315158 last: m=114 classes=6 cclen=78 t=1803s
[00:20:18] it=679575 colorings=436200 lazy-girth=315296 last: m=114 classes=6 cclen=76 t=1804s
[00:20:19] it=679843 colorings=436400 lazy-girth=315368 last: m=114 classes=6 cclen=78 t=1805s
[00:20:20] it=680115 colorings=436600 lazy-girth=315449 last: m=114 classes=6 cclen=77 t=1806s
[00:20:21] it=680362 colorings=436800 lazy-girth=315502 last: m=114 classes=6 cclen=78 t=1806s
[00:20:21] it=680622 colorings=437000 lazy-girth=315564 last: m=114 classes=6 cclen=78 t=1807s
[00:20:22] it=680882 colorings=437200 lazy-girth=315628 last: m=114 classes=6 cclen=78 t=1808s
[00:20:23] it=681157 colorings=437400 lazy-girth=315708 last: m=114 classes=6 cclen=77 t=1809s
[00:20:24] it=681458 colorings=437600 lazy-girth=315813 last: m=114 classes=6 cclen=78 t=1810s
[00:20:25] it=681756 colorings=437800 lazy-girth=315919 last: m=114 classes=6 cclen=78 t=1811s
[00:20:26] it=682014 colorings=438000 lazy-girth=315980 last: m=114 classes=6 cclen=78 t=1812s
[00:20:27] it=682281 colorings=438200 lazy-girth=316048 last: m=114 classes=6 cclen=78 t=1813s
[00:20:28] it=682590 colorings=438400 lazy-girth=316166 last: m=114 classes=6 cclen=78 t=1814s
[00:20:29] it=682890 colorings=438600 lazy-girth=316271 last: m=114 classes=6 cclen=78 t=1814s
[00:20:29] it=683181 colorings=438800 lazy-girth=316367 last: m=114 classes=6 cclen=78 t=1815s
[00:20:30] it=683484 colorings=439000 lazy-girth=316475 last: m=114 classes=6 cclen=78 t=1816s
[00:20:31] it=683777 colorings=439200 lazy-girth=316595 last: m=114 classes=6 cclen=78 t=1817s
[00:20:32] it=684061 colorings=439400 lazy-girth=316718 last: m=114 classes=6 cclen=75 t=1818s
[00:20:33] it=684353 colorings=439600 lazy-girth=316837 last: m=114 classes=6 cclen=78 t=1819s
[00:20:34] it=684627 colorings=439800 lazy-girth=316914 last: m=114 classes=6 cclen=78 t=1820s
[00:20:35] it=684913 colorings=440000 lazy-girth=317010 last: m=114 classes=6 cclen=77 t=1821s
[00:20:36] it=685260 colorings=440200 lazy-girth=317159 last: m=114 classes=6 cclen=78 t=1822s
[00:20:37] it=685532 colorings=440400 lazy-girth=317238 last: m=114 classes=6 cclen=77 t=1823s
[00:20:37] it=685755 colorings=440600 lazy-girth=317265 last: m=114 classes=6 cclen=78 t=1823s
[00:20:38] it=686016 colorings=440800 lazy-girth=317335 last: m=114 classes=6 cclen=78 t=1824s
[00:20:39] it=686332 colorings=441000 lazy-girth=317469 last: m=114 classes=6 cclen=78 t=1825s
[00:20:40] it=686615 colorings=441200 lazy-girth=317560 last: m=114 classes=6 cclen=76 t=1826s
[00:20:41] it=686902 colorings=441400 lazy-girth=317664 last: m=114 classes=6 cclen=77 t=1827s
[00:20:42] it=687223 colorings=441600 lazy-girth=317798 last: m=114 classes=6 cclen=78 t=1828s
[00:20:43] it=687540 colorings=441800 lazy-girth=317936 last: m=114 classes=6 cclen=78 t=1829s
[00:20:44] it=687855 colorings=442000 lazy-girth=318073 last: m=114 classes=6 cclen=78 t=1830s
[00:20:45] it=688176 colorings=442200 lazy-girth=318212 last: m=114 classes=6 cclen=78 t=1831s
[00:20:46] it=688454 colorings=442400 lazy-girth=318295 last: m=114 classes=6 cclen=78 t=1832s
[00:20:47] it=688722 colorings=442600 lazy-girth=318381 last: m=114 classes=6 cclen=78 t=1833s
[00:20:47] it=688967 colorings=442800 lazy-girth=318429 last: m=95 classes=5 cclen=79 t=1833s
[00:20:48] it=689224 colorings=443000 lazy-girth=318494 last: m=114 classes=6 cclen=78 t=1834s
[00:20:49] it=689494 colorings=443200 lazy-girth=318568 last: m=95 classes=5 cclen=79 t=1835s
[00:20:50] it=689751 colorings=443400 lazy-girth=318628 last: m=114 classes=6 cclen=77 t=1836s
[00:20:51] it=690029 colorings=443600 lazy-girth=318714 last: m=114 classes=6 cclen=78 t=1837s
[00:20:52] it=690289 colorings=443800 lazy-girth=318777 last: m=114 classes=6 cclen=78 t=1837s
[00:20:52] it=690531 colorings=444000 lazy-girth=318820 last: m=114 classes=6 cclen=78 t=1838s
[00:20:53] it=690802 colorings=444200 lazy-girth=318898 last: m=114 classes=6 cclen=78 t=1839s
[00:20:54] it=691089 colorings=444400 lazy-girth=319010 last: m=114 classes=6 cclen=78 t=1840s
[00:20:55] it=691367 colorings=444600 lazy-girth=319116 last: m=114 classes=6 cclen=78 t=1841s
[00:20:56] it=691659 colorings=444800 lazy-girth=319227 last: m=114 classes=6 cclen=77 t=1842s
[00:20:57] it=691998 colorings=445000 lazy-girth=319417 last: m=114 classes=6 cclen=61 t=1843s
[00:20:58] it=692265 colorings=445200 lazy-girth=319495 last: m=114 classes=6 cclen=78 t=1844s
[00:20:59] it=692549 colorings=445400 lazy-girth=319615 last: m=114 classes=6 cclen=77 t=1845s
[00:21:00] it=692829 colorings=445600 lazy-girth=319730 last: m=114 classes=6 cclen=76 t=1846s
[00:21:01] it=693088 colorings=445800 lazy-girth=319802 last: m=114 classes=6 cclen=78 t=1847s
[00:21:02] it=693377 colorings=446000 lazy-girth=319901 last: m=95 classes=5 cclen=79 t=1848s
[00:21:03] it=693664 colorings=446200 lazy-girth=319998 last: m=114 classes=6 cclen=78 t=1849s
[00:21:04] it=693952 colorings=446400 lazy-girth=320093 last: m=114 classes=6 cclen=77 t=1850s
[00:21:05] it=694254 colorings=446600 lazy-girth=320207 last: m=114 classes=6 cclen=78 t=1851s
[00:21:32] it=694504 colorings=446800 lazy-girth=320264 last: m=114 classes=6 cclen=70 t=1878s
[00:21:34] it=694787 colorings=447000 lazy-girth=320359 last: m=114 classes=6 cclen=78 t=1879s
[00:21:35] it=695056 colorings=447200 lazy-girth=320436 last: m=114 classes=6 cclen=78 t=1881s
[00:21:36] it=695302 colorings=447400 lazy-girth=320490 last: m=114 classes=6 cclen=78 t=1882s
[00:21:37] it=695594 colorings=447600 lazy-girth=320587 last: m=114 classes=6 cclen=76 t=1883s
[00:21:38] it=695846 colorings=447800 lazy-girth=320645 last: m=114 classes=6 cclen=78 t=1884s
[00:21:40] it=696165 colorings=448000 lazy-girth=320780 last: m=114 classes=6 cclen=77 t=1886s
[00:21:41] it=696450 colorings=448200 lazy-girth=320872 last: m=114 classes=6 cclen=77 t=1887s
[00:21:42] it=696710 colorings=448400 lazy-girth=320939 last: m=114 classes=6 cclen=75 t=1888s
[00:21:43] it=696987 colorings=448600 lazy-girth=321023 last: m=114 classes=6 cclen=78 t=1889s
[00:21:44] it=697294 colorings=448800 lazy-girth=321132 last: m=114 classes=6 cclen=78 t=1890s
[00:21:45] it=697543 colorings=449000 lazy-girth=321183 last: m=114 classes=6 cclen=78 t=1891s
[00:21:46] it=697832 colorings=449200 lazy-girth=321275 last: m=114 classes=6 cclen=71 t=1892s
[00:21:47] it=698081 colorings=449400 lazy-girth=321325 last: m=114 classes=6 cclen=75 t=1892s
[00:21:48] it=698334 colorings=449600 lazy-girth=321380 last: m=114 classes=6 cclen=77 t=1893s
[00:21:49] it=698616 colorings=449800 lazy-girth=321469 last: m=114 classes=6 cclen=78 t=1895s
[00:21:50] it=698894 colorings=450000 lazy-girth=321557 last: m=114 classes=6 cclen=78 t=1896s
[00:21:50] it=699140 colorings=450200 lazy-girth=321605 last: m=114 classes=6 cclen=78 t=1896s
[00:21:51] it=699403 colorings=450400 lazy-girth=321676 last: m=114 classes=6 cclen=77 t=1897s
[00:21:52] it=699656 colorings=450600 lazy-girth=321737 last: m=114 classes=6 cclen=78 t=1898s
[00:21:53] it=699893 colorings=450800 lazy-girth=321780 last: m=114 classes=6 cclen=78 t=1899s
[00:21:54] it=700174 colorings=451000 lazy-girth=321874 last: m=114 classes=6 cclen=78 t=1900s
[00:21:55] it=700437 colorings=451200 lazy-girth=321951 last: m=114 classes=6 cclen=78 t=1901s
[00:21:56] it=700693 colorings=451400 lazy-girth=322013 last: m=114 classes=6 cclen=78 t=1902s
[00:21:57] it=700955 colorings=451600 lazy-girth=322077 last: m=114 classes=6 cclen=75 t=1903s
[00:21:58] it=701241 colorings=451800 lazy-girth=322171 last: m=95 classes=5 cclen=79 t=1904s
[00:21:59] it=701538 colorings=452000 lazy-girth=322276 last: m=114 classes=6 cclen=78 t=1905s
[00:22:00] it=701772 colorings=452200 lazy-girth=322310 last: m=114 classes=6 cclen=78 t=1906s
[00:22:01] it=702044 colorings=452400 lazy-girth=322388 last: m=114 classes=6 cclen=78 t=1907s
[00:22:02] it=702283 colorings=452600 lazy-girth=322428 last: m=114 classes=6 cclen=75 t=1907s
[00:22:03] it=702584 colorings=452800 lazy-girth=322531 last: m=114 classes=6 cclen=78 t=1908s
[00:22:04] it=702857 colorings=453000 lazy-girth=322617 last: m=114 classes=6 cclen=78 t=1910s
[00:22:05] it=703128 colorings=453200 lazy-girth=322701 last: m=114 classes=6 cclen=75 t=1910s
[00:22:05] it=703397 colorings=453400 lazy-girth=322780 last: m=114 classes=6 cclen=78 t=1911s
[00:22:06] it=703646 colorings=453600 lazy-girth=322836 last: m=114 classes=6 cclen=78 t=1912s
[00:22:07] it=703901 colorings=453800 lazy-girth=322893 last: m=114 classes=6 cclen=78 t=1913s
[00:22:08] it=704165 colorings=454000 lazy-girth=322962 last: m=114 classes=6 cclen=77 t=1914s
[00:22:09] it=704416 colorings=454200 lazy-girth=323017 last: m=114 classes=6 cclen=78 t=1915s
[00:22:10] it=704703 colorings=454400 lazy-girth=323110 last: m=114 classes=6 cclen=78 t=1916s
[00:22:11] it=704965 colorings=454600 lazy-girth=323180 last: m=114 classes=6 cclen=78 t=1917s
[00:22:12] it=705208 colorings=454800 lazy-girth=323227 last: m=114 classes=6 cclen=78 t=1918s
[00:22:13] it=705505 colorings=455000 lazy-girth=323342 last: m=114 classes=6 cclen=78 t=1919s
[00:22:14] it=705778 colorings=455200 lazy-girth=323419 last: m=114 classes=6 cclen=78 t=1920s
[00:22:15] it=706041 colorings=455400 lazy-girth=323488 last: m=114 classes=6 cclen=78 t=1921s
[00:22:16] it=706370 colorings=455600 lazy-girth=323620 last: m=114 classes=6 cclen=76 t=1922s
[00:22:17] it=706660 colorings=455800 lazy-girth=323716 last: m=114 classes=6 cclen=78 t=1923s
[00:22:18] it=706939 colorings=456000 lazy-girth=323796 last: m=114 classes=6 cclen=77 t=1924s
[00:22:19] it=707199 colorings=456200 lazy-girth=323860 last: m=114 classes=6 cclen=78 t=1925s
[00:22:20] it=707440 colorings=456400 lazy-girth=323904 last: m=114 classes=6 cclen=78 t=1926s
[00:22:21] it=707713 colorings=456600 lazy-girth=323980 last: m=114 classes=6 cclen=78 t=1927s
[00:22:22] it=707981 colorings=456800 lazy-girth=324055 last: m=114 classes=6 cclen=78 t=1928s
[00:22:24] it=708228 colorings=457000 lazy-girth=324104 last: m=95 classes=5 cclen=79 t=1930s
[00:22:25] it=708453 colorings=457200 lazy-girth=324130 last: m=114 classes=6 cclen=78 t=1930s
[00:22:26] it=708721 colorings=457400 lazy-girth=324218 last: m=114 classes=6 cclen=78 t=1931s
[00:22:26] it=708967 colorings=457600 lazy-girth=324274 last: m=95 classes=5 cclen=79 t=1932s
[00:22:27] it=709241 colorings=457800 lazy-girth=324365 last: m=114 classes=6 cclen=78 t=1933s
[00:22:28] it=709477 colorings=458000 lazy-girth=324405 last: m=114 classes=6 cclen=78 t=1934s
[00:22:29] it=709763 colorings=458200 lazy-girth=324510 last: m=114 classes=6 cclen=78 t=1934s
[00:22:29] it=710046 colorings=458400 lazy-girth=324614 last: m=114 classes=6 cclen=78 t=1935s
[00:22:30] it=710324 colorings=458600 lazy-girth=324712 last: m=114 classes=6 cclen=78 t=1936s
[00:22:31] it=710616 colorings=458800 lazy-girth=324820 last: m=95 classes=5 cclen=79 t=1937s
[00:22:33] it=710904 colorings=459000 lazy-girth=324926 last: m=114 classes=6 cclen=78 t=1938s
[00:22:33] it=711178 colorings=459200 lazy-girth=325015 last: m=114 classes=6 cclen=78 t=1939s
[00:22:34] it=711440 colorings=459400 lazy-girth=325080 last: m=114 classes=6 cclen=77 t=1940s
[00:22:35] it=711687 colorings=459600 lazy-girth=325131 last: m=114 classes=6 cclen=78 t=1941s
[00:22:36] it=711942 colorings=459800 lazy-girth=325194 last: m=114 classes=6 cclen=78 t=1942s
[00:22:37] it=712218 colorings=460000 lazy-girth=325278 last: m=114 classes=6 cclen=78 t=1942s
[00:22:38] it=712483 colorings=460200 lazy-girth=325354 last: m=114 classes=6 cclen=78 t=1944s
[00:22:39] it=712779 colorings=460400 lazy-girth=325457 last: m=114 classes=6 cclen=78 t=1945s
[00:22:40] it=713041 colorings=460600 lazy-girth=325525 last: m=114 classes=6 cclen=76 t=1946s
[00:22:41] it=713308 colorings=460800 lazy-girth=325598 last: m=114 classes=6 cclen=74 t=1947s
[00:22:42] it=713584 colorings=461000 lazy-girth=325679 last: m=114 classes=6 cclen=72 t=1948s
[00:22:43] it=713853 colorings=461200 lazy-girth=325753 last: m=114 classes=6 cclen=78 t=1949s
[00:22:44] it=714105 colorings=461400 lazy-girth=325812 last: m=114 classes=6 cclen=78 t=1950s
[00:22:45] it=714388 colorings=461600 lazy-girth=325907 last: m=114 classes=6 cclen=78 t=1951s
[00:22:46] it=714633 colorings=461800 lazy-girth=325960 last: m=114 classes=6 cclen=78 t=1952s
[00:22:47] it=714887 colorings=462000 lazy-girth=326021 last: m=114 classes=6 cclen=76 t=1952s
[00:22:48] it=715145 colorings=462200 lazy-girth=326084 last: m=114 classes=6 cclen=78 t=1954s
[00:22:48] it=715388 colorings=462400 lazy-girth=326130 last: m=114 classes=6 cclen=78 t=1954s
[00:22:50] it=715641 colorings=462600 lazy-girth=326185 last: m=114 classes=6 cclen=77 t=1955s
[00:22:51] it=715899 colorings=462800 lazy-girth=326246 last: m=114 classes=6 cclen=78 t=1956s
[00:22:52] it=716176 colorings=463000 lazy-girth=326333 last: m=114 classes=6 cclen=78 t=1957s
[00:22:52] it=716439 colorings=463200 lazy-girth=326402 last: m=114 classes=6 cclen=77 t=1958s
[00:22:53] it=716697 colorings=463400 lazy-girth=326468 last: m=114 classes=6 cclen=78 t=1959s
[00:22:55] it=716962 colorings=463600 lazy-girth=326541 last: m=114 classes=6 cclen=78 t=1960s
[00:22:55] it=717214 colorings=463800 lazy-girth=326596 last: m=95 classes=5 cclen=79 t=1961s
[00:22:56] it=717466 colorings=464000 lazy-girth=326659 last: m=114 classes=6 cclen=78 t=1962s
[00:22:57] it=717727 colorings=464200 lazy-girth=326727 last: m=114 classes=6 cclen=73 t=1963s
[00:22:58] it=717968 colorings=464400 lazy-girth=326770 last: m=114 classes=6 cclen=76 t=1964s
[00:22:59] it=718223 colorings=464600 lazy-girth=326834 last: m=114 classes=6 cclen=75 t=1965s
[00:23:00] it=718516 colorings=464800 lazy-girth=326935 last: m=95 classes=5 cclen=79 t=1966s
[00:23:01] it=718769 colorings=465000 lazy-girth=326989 last: m=114 classes=6 cclen=78 t=1967s
[00:23:03] it=719054 colorings=465200 lazy-girth=327080 last: m=114 classes=6 cclen=78 t=1968s
[00:23:04] it=719357 colorings=465400 lazy-girth=327184 last: m=114 classes=6 cclen=78 t=1970s
[00:23:05] it=719620 colorings=465600 lazy-girth=327258 last: m=114 classes=6 cclen=78 t=1971s
[00:23:06] it=719866 colorings=465800 lazy-girth=327310 last: m=114 classes=6 cclen=78 t=1972s
[00:23:07] it=720089 colorings=466000 lazy-girth=327333 last: m=114 classes=6 cclen=78 t=1973s
[00:23:08] it=720346 colorings=466200 lazy-girth=327391 last: m=114 classes=6 cclen=78 t=1974s
[00:23:09] it=720610 colorings=466400 lazy-girth=327456 last: m=114 classes=6 cclen=76 t=1975s
[00:23:10] it=720885 colorings=466600 lazy-girth=327543 last: m=114 classes=6 cclen=78 t=1976s
[00:23:11] it=721155 colorings=466800 lazy-girth=327624 last: m=114 classes=6 cclen=78 t=1977s
[00:23:12] it=721445 colorings=467000 lazy-girth=327720 last: m=114 classes=6 cclen=78 t=1978s
[00:23:13] it=721719 colorings=467200 lazy-girth=327806 last: m=114 classes=6 cclen=78 t=1979s
[00:23:14] it=721989 colorings=467400 lazy-girth=327886 last: m=114 classes=6 cclen=78 t=1980s
[00:23:15] it=722260 colorings=467600 lazy-girth=327969 last: m=114 classes=6 cclen=78 t=1981s
[00:23:17] it=722524 colorings=467800 lazy-girth=328039 last: m=114 classes=6 cclen=76 t=1982s
[00:23:18] it=722816 colorings=468000 lazy-girth=328146 last: m=114 classes=6 cclen=78 t=1984s
[00:23:19] it=723078 colorings=468200 lazy-girth=328217 last: m=114 classes=6 cclen=78 t=1985s
[00:23:20] it=723342 colorings=468400 lazy-girth=328284 last: m=114 classes=6 cclen=74 t=1986s
[00:23:22] it=723596 colorings=468600 lazy-girth=328344 last: m=114 classes=6 cclen=78 t=1988s
[00:23:24] it=723872 colorings=468800 lazy-girth=328424 last: m=114 classes=6 cclen=78 t=1989s
[00:23:25] it=724135 colorings=469000 lazy-girth=328489 last: m=114 classes=6 cclen=78 t=1991s
[00:23:27] it=724403 colorings=469200 lazy-girth=328561 last: m=114 classes=6 cclen=78 t=1993s
[00:23:31] it=724673 colorings=469400 lazy-girth=328644 last: m=114 classes=6 cclen=77 t=1996s
[00:23:32] it=724989 colorings=469600 lazy-girth=328826 last: m=114 classes=6 cclen=78 t=1998s
[00:23:33] it=725345 colorings=469800 lazy-girth=329027 last: m=114 classes=6 cclen=78 t=1999s
[00:23:34] it=725622 colorings=470000 lazy-girth=329116 last: m=114 classes=6 cclen=78 t=2000s
[00:23:35] it=725920 colorings=470200 lazy-girth=329223 last: m=114 classes=6 cclen=78 t=2001s
[00:23:36] it=726268 colorings=470400 lazy-girth=329406 last: m=114 classes=6 cclen=78 t=2002s
[00:23:37] it=726608 colorings=470600 lazy-girth=329579 last: m=114 classes=6 cclen=78 t=2003s
[00:23:39] it=726950 colorings=470800 lazy-girth=329763 last: m=114 classes=6 cclen=77 t=2004s
[00:23:40] it=727304 colorings=471000 lazy-girth=329964 last: m=114 classes=6 cclen=78 t=2006s
[00:23:41] it=727646 colorings=471200 lazy-girth=330158 last: m=114 classes=6 cclen=78 t=2007s
[00:23:42] it=727928 colorings=471400 lazy-girth=330268 last: m=95 classes=5 cclen=79 t=2008s
[00:23:43] it=728218 colorings=471600 lazy-girth=330379 last: m=114 classes=6 cclen=78 t=2009s
[00:23:44] it=728564 colorings=471800 lazy-girth=330557 last: m=114 classes=6 cclen=78 t=2010s
[00:23:45] it=728936 colorings=472000 lazy-girth=330744 last: m=114 classes=6 cclen=78 t=2011s
[00:23:46] it=729267 colorings=472200 lazy-girth=330908 last: m=95 classes=5 cclen=79 t=2012s
[00:23:47] it=729539 colorings=472400 lazy-girth=330997 last: m=114 classes=6 cclen=78 t=2013s
[00:23:48] it=729847 colorings=472600 lazy-girth=331115 last: m=114 classes=6 cclen=78 t=2014s
[00:23:49] it=730181 colorings=472800 lazy-girth=331257 last: m=114 classes=6 cclen=78 t=2015s
[00:23:50] it=730441 colorings=473000 lazy-girth=331328 last: m=114 classes=6 cclen=78 t=2016s
[00:23:51] it=730736 colorings=473200 lazy-girth=331433 last: m=114 classes=6 cclen=78 t=2017s
[00:23:52] it=731026 colorings=473400 lazy-girth=331534 last: m=114 classes=6 cclen=78 t=2018s
[00:23:53] it=731309 colorings=473600 lazy-girth=331631 last: m=114 classes=6 cclen=78 t=2019s
[00:23:54] it=731634 colorings=473800 lazy-girth=331762 last: m=114 classes=6 cclen=78 t=2020s
[00:23:55] it=731901 colorings=474000 lazy-girth=331847 last: m=114 classes=6 cclen=78 t=2021s
[00:23:56] it=732210 colorings=474200 lazy-girth=331967 last: m=114 classes=6 cclen=75 t=2022s
[00:23:57] it=732486 colorings=474400 lazy-girth=332054 last: m=114 classes=6 cclen=78 t=2023s
[00:23:58] it=732759 colorings=474600 lazy-girth=332142 last: m=114 classes=6 cclen=77 t=2024s
[00:23:59] it=733015 colorings=474800 lazy-girth=332202 last: m=114 classes=6 cclen=77 t=2025s
[00:24:01] it=733311 colorings=475000 lazy-girth=332308 last: m=114 classes=6 cclen=77 t=2026s
[00:24:02] it=733646 colorings=475200 lazy-girth=332459 last: m=133 classes=7 cclen=77 t=2028s
[00:24:03] it=734038 colorings=475400 lazy-girth=332697 last: m=114 classes=6 cclen=73 t=2029s
[00:24:04] it=734423 colorings=475600 lazy-girth=332908 last: m=114 classes=6 cclen=78 t=2030s
[00:24:06] it=734786 colorings=475800 lazy-girth=333108 last: m=114 classes=6 cclen=78 t=2031s
[00:24:07] it=735104 colorings=476000 lazy-girth=333244 last: m=114 classes=6 cclen=78 t=2033s
[00:24:08] it=735425 colorings=476200 lazy-girth=333382 last: m=114 classes=6 cclen=78 t=2033s
[00:24:09] it=735732 colorings=476400 lazy-girth=333516 last: m=114 classes=6 cclen=78 t=2034s
[00:24:10] it=736085 colorings=476600 lazy-girth=333702 last: m=114 classes=6 cclen=77 t=2035s
[00:24:11] it=736432 colorings=476800 lazy-girth=333895 last: m=114 classes=6 cclen=78 t=2037s
[00:24:12] it=736773 colorings=477000 lazy-girth=334066 last: m=114 classes=6 cclen=78 t=2038s
[00:24:13] it=737083 colorings=477200 lazy-girth=334203 last: m=114 classes=6 cclen=78 t=2039s
[00:24:14] it=737382 colorings=477400 lazy-girth=334318 last: m=114 classes=6 cclen=78 t=2040s
[00:24:15] it=737706 colorings=477600 lazy-girth=334469 last: m=114 classes=6 cclen=78 t=2041s
[00:24:16] it=738007 colorings=477800 lazy-girth=334580 last: m=114 classes=6 cclen=78 t=2042s
[00:24:17] it=738320 colorings=478000 lazy-girth=334729 last: m=114 classes=6 cclen=77 t=2043s
[00:24:19] it=738668 colorings=478200 lazy-girth=334929 last: m=114 classes=6 cclen=78 t=2044s
[00:24:20] it=738979 colorings=478400 lazy-girth=335068 last: m=133 classes=7 cclen=77 t=2045s
[00:24:20] it=739255 colorings=478600 lazy-girth=335155 last: m=114 classes=6 cclen=78 t=2046s
[00:24:21] it=739544 colorings=478800 lazy-girth=335253 last: m=114 classes=6 cclen=78 t=2047s
[00:24:22] it=739818 colorings=479000 lazy-girth=335347 last: m=114 classes=6 cclen=78 t=2048s
[00:24:23] it=740097 colorings=479200 lazy-girth=335445 last: m=114 classes=6 cclen=78 t=2049s
[00:24:24] it=740376 colorings=479400 lazy-girth=335533 last: m=95 classes=5 cclen=79 t=2050s
[00:24:25] it=740629 colorings=479600 lazy-girth=335598 last: m=114 classes=6 cclen=78 t=2051s
[00:24:26] it=740904 colorings=479800 lazy-girth=335686 last: m=114 classes=6 cclen=78 t=2051s
[00:24:26] it=741163 colorings=480000 lazy-girth=335753 last: m=114 classes=6 cclen=78 t=2052s
[00:24:27] it=741422 colorings=480200 lazy-girth=335824 last: m=114 classes=6 cclen=78 t=2053s
[00:24:28] it=741734 colorings=480400 lazy-girth=335965 last: m=114 classes=6 cclen=77 t=2054s
[00:24:29] it=742012 colorings=480600 lazy-girth=336073 last: m=114 classes=6 cclen=78 t=2055s
[00:24:30] it=742321 colorings=480800 lazy-girth=336191 last: m=95 classes=5 cclen=79 t=2056s
[00:24:31] it=742638 colorings=481000 lazy-girth=336327 last: m=114 classes=6 cclen=77 t=2057s
[00:24:32] it=742948 colorings=481200 lazy-girth=336443 last: m=114 classes=6 cclen=78 t=2058s
[00:24:33] it=743257 colorings=481400 lazy-girth=336553 last: m=95 classes=5 cclen=79 t=2059s
[00:24:34] it=743594 colorings=481600 lazy-girth=336702 last: m=114 classes=6 cclen=78 t=2060s
[00:24:35] it=743907 colorings=481800 lazy-girth=336831 last: m=114 classes=6 cclen=78 t=2061s
[00:24:36] it=744237 colorings=482000 lazy-girth=336966 last: m=114 classes=6 cclen=70 t=2061s
[00:24:37] it=744549 colorings=482200 lazy-girth=337094 last: m=95 classes=5 cclen=79 t=2063s
[00:24:38] it=744850 colorings=482400 lazy-girth=337203 last: m=133 classes=7 cclen=74 t=2063s
[00:24:38] it=745122 colorings=482600 lazy-girth=337282 last: m=114 classes=6 cclen=78 t=2064s
[00:24:39] it=745408 colorings=482800 lazy-girth=337375 last: m=95 classes=5 cclen=79 t=2065s
[00:24:40] it=745791 colorings=483000 lazy-girth=337564 last: m=114 classes=6 cclen=78 t=2066s
[00:24:41] it=746073 colorings=483200 lazy-girth=337650 last: m=114 classes=6 cclen=78 t=2067s
[00:24:42] it=746356 colorings=483400 lazy-girth=337740 last: m=114 classes=6 cclen=78 t=2068s
[00:24:43] it=746652 colorings=483600 lazy-girth=337837 last: m=114 classes=6 cclen=77 t=2069s
[00:24:44] it=747014 colorings=483800 lazy-girth=338033 last: m=114 classes=6 cclen=78 t=2070s
[00:24:45] it=747364 colorings=484000 lazy-girth=338244 last: m=114 classes=6 cclen=75 t=2071s
[00:24:46] it=747698 colorings=484200 lazy-girth=338388 last: m=114 classes=6 cclen=78 t=2072s
[00:24:47] it=748058 colorings=484400 lazy-girth=338581 last: m=114 classes=6 cclen=71 t=2073s
[00:24:49] it=748393 colorings=484600 lazy-girth=338768 last: m=114 classes=6 cclen=78 t=2074s
[00:24:50] it=748721 colorings=484800 lazy-girth=338951 last: m=114 classes=6 cclen=78 t=2075s
[00:24:50] it=749032 colorings=485000 lazy-girth=339100 last: m=114 classes=6 cclen=78 t=2076s
[00:24:51] it=749369 colorings=485200 lazy-girth=339271 last: m=114 classes=6 cclen=78 t=2077s
[00:24:52] it=749710 colorings=485400 lazy-girth=339436 last: m=114 classes=6 cclen=78 t=2078s
[00:24:53] it=749992 colorings=485600 lazy-girth=339529 last: m=114 classes=6 cclen=77 t=2079s
[00:24:54] it=750258 colorings=485800 lazy-girth=339600 last: m=114 classes=6 cclen=78 t=2080s
[00:24:55] it=750567 colorings=486000 lazy-girth=339728 last: m=114 classes=6 cclen=78 t=2081s
[00:24:56] it=750830 colorings=486200 lazy-girth=339808 last: m=114 classes=6 cclen=78 t=2082s
[00:24:57] it=751131 colorings=486400 lazy-girth=339912 last: m=114 classes=6 cclen=78 t=2082s
[00:24:57] it=751389 colorings=486600 lazy-girth=339974 last: m=114 classes=6 cclen=77 t=2083s
[00:24:58] it=751690 colorings=486800 lazy-girth=340093 last: m=114 classes=6 cclen=78 t=2084s
[00:24:59] it=752047 colorings=487000 lazy-girth=340272 last: m=114 classes=6 cclen=78 t=2085s
[00:25:00] it=752340 colorings=487200 lazy-girth=340392 last: m=114 classes=6 cclen=77 t=2086s
[00:25:01] it=752615 colorings=487400 lazy-girth=340476 last: m=114 classes=6 cclen=78 t=2087s
[00:25:02] it=752906 colorings=487600 lazy-girth=340584 last: m=114 classes=6 cclen=78 t=2088s
[00:25:03] it=753155 colorings=487800 lazy-girth=340634 last: m=114 classes=6 cclen=78 t=2088s
[00:25:03] it=753406 colorings=488000 lazy-girth=340692 last: m=114 classes=6 cclen=78 t=2089s
[00:25:04] it=753714 colorings=488200 lazy-girth=340816 last: m=114 classes=6 cclen=77 t=2090s
[00:25:05] it=753990 colorings=488400 lazy-girth=340907 last: m=114 classes=6 cclen=78 t=2091s
[00:25:06] it=754274 colorings=488600 lazy-girth=341002 last: m=114 classes=6 cclen=77 t=2092s
[00:25:07] it=754544 colorings=488800 lazy-girth=341100 last: m=114 classes=6 cclen=77 t=2092s
[00:25:07] it=754791 colorings=489000 lazy-girth=341162 last: m=114 classes=6 cclen=78 t=2093s
[00:25:08] it=755076 colorings=489200 lazy-girth=341302 last: m=114 classes=6 cclen=78 t=2094s
[00:25:09] it=755392 colorings=489400 lazy-girth=341475 last: m=114 classes=6 cclen=77 t=2095s
[00:25:10] it=755716 colorings=489600 lazy-girth=341620 last: m=114 classes=6 cclen=78 t=2096s
[00:25:11] it=756027 colorings=489800 lazy-girth=341752 last: m=114 classes=6 cclen=78 t=2097s
[00:25:12] it=756352 colorings=490000 lazy-girth=341908 last: m=114 classes=6 cclen=78 t=2098s
[00:25:13] it=756640 colorings=490200 lazy-girth=341999 last: m=114 classes=6 cclen=76 t=2099s
[00:25:14] it=756903 colorings=490400 lazy-girth=342068 last: m=114 classes=6 cclen=78 t=2100s
[00:25:15] it=757212 colorings=490600 lazy-girth=342198 last: m=114 classes=6 cclen=78 t=2101s
[00:25:16] it=757525 colorings=490800 lazy-girth=342336 last: m=114 classes=6 cclen=78 t=2101s
[00:25:17] it=757849 colorings=491000 lazy-girth=342486 last: m=114 classes=6 cclen=75 t=2102s
[00:25:17] it=758181 colorings=491200 lazy-girth=342648 last: m=114 classes=6 cclen=78 t=2103s
[00:25:18] it=758506 colorings=491400 lazy-girth=342816 last: m=114 classes=6 cclen=78 t=2104s
[00:25:19] it=758807 colorings=491600 lazy-girth=342922 last: m=95 classes=5 cclen=79 t=2105s
[00:25:20] it=759112 colorings=491800 lazy-girth=343064 last: m=114 classes=6 cclen=78 t=2106s
[00:25:21] it=759468 colorings=492000 lazy-girth=343260 last: m=114 classes=6 cclen=78 t=2107s
[00:25:22] it=759756 colorings=492200 lazy-girth=343360 last: m=114 classes=6 cclen=78 t=2108s
[00:25:23] it=760026 colorings=492400 lazy-girth=343438 last: m=95 classes=5 cclen=79 t=2109s
[00:25:24] it=760342 colorings=492600 lazy-girth=343589 last: m=114 classes=6 cclen=77 t=2110s
[00:25:25] it=760685 colorings=492800 lazy-girth=343785 last: m=114 classes=6 cclen=78 t=2111s
[00:25:26] it=761016 colorings=493000 lazy-girth=343958 last: m=114 classes=6 cclen=78 t=2112s
[00:25:27] it=761333 colorings=493200 lazy-girth=344114 last: m=114 classes=6 cclen=78 t=2113s
[00:25:28] it=761639 colorings=493400 lazy-girth=344220 last: m=114 classes=6 cclen=78 t=2114s
[00:25:29] it=761942 colorings=493600 lazy-girth=344324 last: m=114 classes=6 cclen=78 t=2115s
[00:25:30] it=762277 colorings=493800 lazy-girth=344527 last: m=114 classes=6 cclen=78 t=2116s
[00:25:31] it=762617 colorings=494000 lazy-girth=344701 last: m=114 classes=6 cclen=78 t=2117s
[00:25:33] it=762965 colorings=494200 lazy-girth=344879 last: m=114 classes=6 cclen=78 t=2118s
[00:25:34] it=763329 colorings=494400 lazy-girth=345092 last: m=114 classes=6 cclen=77 t=2120s
[00:25:35] it=763673 colorings=494600 lazy-girth=345265 last: m=114 classes=6 cclen=78 t=2121s
[00:25:36] it=764083 colorings=494800 lazy-girth=345513 last: m=114 classes=6 cclen=78 t=2122s
[00:25:37] it=764422 colorings=495000 lazy-girth=345662 last: m=95 classes=5 cclen=79 t=2123s
[00:25:38] it=764751 colorings=495200 lazy-girth=345803 last: m=114 classes=6 cclen=78 t=2124s
[00:25:39] it=765052 colorings=495400 lazy-girth=345920 last: m=95 classes=5 cclen=79 t=2125s
[00:25:40] it=765406 colorings=495600 lazy-girth=346076 last: m=95 classes=5 cclen=79 t=2126s
[00:25:41] it=765662 colorings=495800 lazy-girth=346132 last: m=95 classes=5 cclen=79 t=2127s
[00:25:42] it=765977 colorings=496000 lazy-girth=346264 last: m=95 classes=5 cclen=78 t=2128s
[00:25:43] it=766267 colorings=496200 lazy-girth=346370 last: m=114 classes=6 cclen=75 t=2128s
[00:25:43] it=766545 colorings=496400 lazy-girth=346454 last: m=114 classes=6 cclen=78 t=2129s
[00:25:44] it=766816 colorings=496600 lazy-girth=346539 last: m=114 classes=6 cclen=78 t=2130s
[00:25:45] it=767057 colorings=496800 lazy-girth=346581 last: m=114 classes=6 cclen=78 t=2131s
[00:25:46] it=767341 colorings=497000 lazy-girth=346672 last: m=114 classes=6 cclen=78 t=2132s
[00:25:47] it=767630 colorings=497200 lazy-girth=346777 last: m=114 classes=6 cclen=78 t=2133s
[00:25:48] it=767931 colorings=497400 lazy-girth=346886 last: m=114 classes=6 cclen=78 t=2134s
[00:25:49] it=768209 colorings=497600 lazy-girth=346965 last: m=114 classes=6 cclen=78 t=2134s
[00:25:49] it=768491 colorings=497800 lazy-girth=347053 last: m=114 classes=6 cclen=78 t=2135s
[00:25:51] it=768816 colorings=498000 lazy-girth=347195 last: m=114 classes=6 cclen=78 t=2136s
[00:25:52] it=769128 colorings=498200 lazy-girth=347321 last: m=114 classes=6 cclen=78 t=2137s
[00:25:52] it=769436 colorings=498400 lazy-girth=347441 last: m=114 classes=6 cclen=78 t=2138s
[00:25:53] it=769726 colorings=498600 lazy-girth=347533 last: m=114 classes=6 cclen=78 t=2139s
[00:25:54] it=770027 colorings=498800 lazy-girth=347646 last: m=114 classes=6 cclen=78 t=2140s
[00:25:55] it=770320 colorings=499000 lazy-girth=347743 last: m=114 classes=6 cclen=77 t=2141s
[00:25:56] it=770631 colorings=499200 lazy-girth=347856 last: m=114 classes=6 cclen=78 t=2142s
[00:25:57] it=770975 colorings=499400 lazy-girth=348006 last: m=114 classes=6 cclen=78 t=2143s
[00:25:58] it=771255 colorings=499600 lazy-girth=348088 last: m=114 classes=6 cclen=78 t=2144s
[00:25:59] it=771552 colorings=499800 lazy-girth=348192 last: m=114 classes=6 cclen=78 t=2145s
[00:26:00] it=771852 colorings=500000 lazy-girth=348319 last: m=114 classes=6 cclen=78 t=2146s
[00:26:01] it=772131 colorings=500200 lazy-girth=348432 last: m=114 classes=6 cclen=78 t=2147s
[00:26:02] it=772430 colorings=500400 lazy-girth=348542 last: m=114 classes=6 cclen=78 t=2147s
[00:26:02] it=772699 colorings=500600 lazy-girth=348628 last: m=114 classes=6 cclen=78 t=2148s
[00:26:03] it=773003 colorings=500800 lazy-girth=348766 last: m=114 classes=6 cclen=78 t=2149s
[00:26:04] it=773314 colorings=501000 lazy-girth=348906 last: m=114 classes=6 cclen=76 t=2150s
[00:26:05] it=773635 colorings=501200 lazy-girth=349063 last: m=114 classes=6 cclen=78 t=2151s
[00:26:06] it=773909 colorings=501400 lazy-girth=349159 last: m=114 classes=6 cclen=78 t=2152s
[00:26:07] it=774252 colorings=501600 lazy-girth=349334 last: m=114 classes=6 cclen=78 t=2153s
[00:26:08] it=774577 colorings=501800 lazy-girth=349464 last: m=114 classes=6 cclen=78 t=2154s
[00:26:09] it=774870 colorings=502000 lazy-girth=349578 last: m=114 classes=6 cclen=78 t=2155s
[00:26:10] it=775158 colorings=502200 lazy-girth=349687 last: m=114 classes=6 cclen=74 t=2156s
[00:26:11] it=775427 colorings=502400 lazy-girth=349761 last: m=114 classes=6 cclen=77 t=2156s
[00:26:11] it=775690 colorings=502600 lazy-girth=349834 last: m=114 classes=6 cclen=77 t=2157s
[00:26:12] it=775965 colorings=502800 lazy-girth=349921 last: m=114 classes=6 cclen=78 t=2158s
[00:26:13] it=776241 colorings=503000 lazy-girth=350006 last: m=114 classes=6 cclen=78 t=2159s
[00:26:14] it=776506 colorings=503200 lazy-girth=350086 last: m=114 classes=6 cclen=77 t=2160s
[00:26:15] it=776802 colorings=503400 lazy-girth=350184 last: m=114 classes=6 cclen=78 t=2161s
[00:26:16] it=777090 colorings=503600 lazy-girth=350276 last: m=114 classes=6 cclen=78 t=2161s
[00:26:17] it=777390 colorings=503800 lazy-girth=350400 last: m=114 classes=6 cclen=78 t=2162s
[00:26:17] it=777661 colorings=504000 lazy-girth=350480 last: m=114 classes=6 cclen=77 t=2163s
[00:26:18] it=777941 colorings=504200 lazy-girth=350566 last: m=114 classes=6 cclen=78 t=2164s
[00:26:19] it=778184 colorings=504400 lazy-girth=350613 last: m=114 classes=6 cclen=78 t=2165s
[00:26:20] it=778431 colorings=504600 lazy-girth=350663 last: m=114 classes=6 cclen=76 t=2166s
[00:26:21] it=778700 colorings=504800 lazy-girth=350733 last: m=114 classes=6 cclen=78 t=2166s
[00:26:22] it=778996 colorings=505000 lazy-girth=350833 last: m=114 classes=6 cclen=78 t=2167s
[00:26:22] it=779277 colorings=505200 lazy-girth=350924 last: m=114 classes=6 cclen=78 t=2168s
[00:26:23] it=779496 colorings=505400 lazy-girth=350943 last: m=114 classes=6 cclen=77 t=2169s
[00:26:24] it=779755 colorings=505600 lazy-girth=351005 last: m=114 classes=6 cclen=78 t=2170s
[00:26:25] it=780052 colorings=505800 lazy-girth=351114 last: m=114 classes=6 cclen=78 t=2171s
[00:26:26] it=780341 colorings=506000 lazy-girth=351206 last: m=114 classes=6 cclen=78 t=2172s
[00:26:26] it=780619 colorings=506200 lazy-girth=351286 last: m=114 classes=6 cclen=78 t=2172s
[00:26:27] it=780896 colorings=506400 lazy-girth=351366 last: m=114 classes=6 cclen=78 t=2173s
[00:26:29] it=781261 colorings=506600 lazy-girth=351620 last: m=114 classes=6 cclen=77 t=2175s
[00:26:30] it=781562 colorings=506800 lazy-girth=351749 last: m=114 classes=6 cclen=78 t=2175s
[00:26:31] it=781853 colorings=507000 lazy-girth=351876 last: m=114 classes=6 cclen=77 t=2176s
[00:26:32] it=782207 colorings=507200 lazy-girth=352058 last: m=114 classes=6 cclen=78 t=2177s
[00:26:33] it=782497 colorings=507400 lazy-girth=352170 last: m=114 classes=6 cclen=78 t=2178s
[00:26:33] it=782777 colorings=507600 lazy-girth=352260 last: m=114 classes=6 cclen=78 t=2179s
[00:26:34] it=783037 colorings=507800 lazy-girth=352330 last: m=114 classes=6 cclen=78 t=2180s
[00:26:35] it=783308 colorings=508000 lazy-girth=352403 last: m=114 classes=6 cclen=78 t=2181s
[00:26:36] it=783630 colorings=508200 lazy-girth=352564 last: m=114 classes=6 cclen=78 t=2182s
[00:26:37] it=783929 colorings=508400 lazy-girth=352681 last: m=114 classes=6 cclen=78 t=2183s
[00:26:38] it=784254 colorings=508600 lazy-girth=352810 last: m=133 classes=7 cclen=75 t=2184s
[00:26:39] it=784516 colorings=508800 lazy-girth=352885 last: m=114 classes=6 cclen=78 t=2185s
[00:26:40] it=784783 colorings=509000 lazy-girth=352964 last: m=114 classes=6 cclen=78 t=2186s
[00:26:41] it=785069 colorings=509200 lazy-girth=353070 last: m=114 classes=6 cclen=78 t=2186s
[00:26:41] it=785344 colorings=509400 lazy-girth=353154 last: m=114 classes=6 cclen=78 t=2187s
[00:26:42] it=785622 colorings=509600 lazy-girth=353240 last: m=114 classes=6 cclen=78 t=2188s
[00:26:43] it=785874 colorings=509800 lazy-girth=353298 last: m=114 classes=6 cclen=78 t=2189s
[00:26:44] it=786193 colorings=510000 lazy-girth=353440 last: m=114 classes=6 cclen=75 t=2190s
[00:26:45] it=786498 colorings=510200 lazy-girth=353564 last: m=114 classes=6 cclen=74 t=2191s
[00:26:46] it=786771 colorings=510400 lazy-girth=353668 last: m=114 classes=6 cclen=78 t=2192s
[00:26:47] it=787043 colorings=510600 lazy-girth=353748 last: m=114 classes=6 cclen=77 t=2193s
[00:26:48] it=787329 colorings=510800 lazy-girth=353844 last: m=114 classes=6 cclen=78 t=2194s
[00:26:49] it=787630 colorings=511000 lazy-girth=353973 last: m=114 classes=6 cclen=78 t=2195s
[00:26:50] it=787901 colorings=511200 lazy-girth=354046 last: m=114 classes=6 cclen=78 t=2196s
[00:26:51] it=788164 colorings=511400 lazy-girth=354124 last: m=114 classes=6 cclen=78 t=2197s
[00:26:52] it=788463 colorings=511600 lazy-girth=354233 last: m=114 classes=6 cclen=78 t=2198s
[00:26:53] it=788771 colorings=511800 lazy-girth=354376 last: m=114 classes=6 cclen=77 t=2199s
[00:26:54] it=789061 colorings=512000 lazy-girth=354471 last: m=114 classes=6 cclen=78 t=2199s
[00:26:55] it=789319 colorings=512200 lazy-girth=354541 last: m=114 classes=6 cclen=77 t=2200s
[00:26:55] it=789581 colorings=512400 lazy-girth=354610 last: m=114 classes=6 cclen=78 t=2201s
[00:26:56] it=789869 colorings=512600 lazy-girth=354707 last: m=114 classes=6 cclen=75 t=2202s
[00:26:57] it=790138 colorings=512800 lazy-girth=354788 last: m=114 classes=6 cclen=77 t=2203s
[00:26:58] it=790396 colorings=513000 lazy-girth=354856 last: m=114 classes=6 cclen=78 t=2204s
[00:27:00] it=790708 colorings=513200 lazy-girth=354978 last: m=114 classes=6 cclen=78 t=2206s
[00:27:01] it=791023 colorings=513400 lazy-girth=355103 last: m=114 classes=6 cclen=78 t=2207s
[00:27:02] it=791317 colorings=513600 lazy-girth=355208 last: m=114 classes=6 cclen=78 t=2208s
[00:27:03] it=791573 colorings=513800 lazy-girth=355264 last: m=114 classes=6 cclen=78 t=2208s
[00:27:04] it=791867 colorings=514000 lazy-girth=355363 last: m=114 classes=6 cclen=78 t=2209s
[00:27:05] it=792147 colorings=514200 lazy-girth=355451 last: m=114 classes=6 cclen=77 t=2210s
[00:27:05] it=792416 colorings=514400 lazy-girth=355522 last: m=114 classes=6 cclen=78 t=2211s
[00:27:06] it=792678 colorings=514600 lazy-girth=355586 last: m=114 classes=6 cclen=78 t=2212s
[00:27:07] it=792954 colorings=514800 lazy-girth=355664 last: m=114 classes=6 cclen=78 t=2213s
[00:27:08] it=793241 colorings=515000 lazy-girth=355753 last: m=114 classes=6 cclen=76 t=2214s
[00:27:09] it=793508 colorings=515200 lazy-girth=355827 last: m=114 classes=6 cclen=77 t=2215s
[00:27:10] it=793781 colorings=515400 lazy-girth=355904 last: m=114 classes=6 cclen=78 t=2216s
[00:27:11] it=794117 colorings=515600 lazy-girth=356087 last: m=114 classes=6 cclen=78 t=2217s
[00:27:12] it=794565 colorings=515800 lazy-girth=356441 last: m=114 classes=6 cclen=75 t=2218s
[00:27:14] it=794882 colorings=516000 lazy-girth=356601 last: m=114 classes=6 cclen=78 t=2219s
[00:27:15] it=795206 colorings=516200 lazy-girth=356776 last: m=114 classes=6 cclen=73 t=2221s
[00:27:16] it=795543 colorings=516400 lazy-girth=357002 last: m=114 classes=6 cclen=77 t=2222s
[00:27:17] it=795847 colorings=516600 lazy-girth=357164 last: m=114 classes=6 cclen=77 t=2223s
[00:27:18] it=796161 colorings=516800 lazy-girth=357331 last: m=114 classes=6 cclen=78 t=2224s
[00:27:19] it=796454 colorings=517000 lazy-girth=357466 last: m=114 classes=6 cclen=78 t=2225s
[00:27:20] it=796777 colorings=517200 lazy-girth=357656 last: m=114 classes=6 cclen=78 t=2226s
[00:27:21] it=797083 colorings=517400 lazy-girth=357816 last: m=114 classes=6 cclen=78 t=2227s
[00:27:22] it=797391 colorings=517600 lazy-girth=357959 last: m=114 classes=6 cclen=76 t=2228s
[00:27:23] it=797656 colorings=517800 lazy-girth=358043 last: m=114 classes=6 cclen=64 t=2229s
[00:27:24] it=797982 colorings=518000 lazy-girth=358187 last: m=114 classes=6 cclen=78 t=2230s
[00:27:25] it=798261 colorings=518200 lazy-girth=358270 last: m=114 classes=6 cclen=78 t=2231s
[00:27:26] it=798581 colorings=518400 lazy-girth=358398 last: m=114 classes=6 cclen=78 t=2232s
[00:27:27] it=798872 colorings=518600 lazy-girth=358508 last: m=114 classes=6 cclen=78 t=2233s
[00:27:28] it=799153 colorings=518800 lazy-girth=358598 last: m=114 classes=6 cclen=77 t=2234s
[00:27:29] it=799396 colorings=519000 lazy-girth=358643 last: m=114 classes=6 cclen=78 t=2235s
[00:27:30] it=799665 colorings=519200 lazy-girth=358740 last: m=114 classes=6 cclen=78 t=2235s
[00:27:31] it=799944 colorings=519400 lazy-girth=358836 last: m=114 classes=6 cclen=78 t=2236s
[00:27:31] it=800231 colorings=519600 lazy-girth=358930 last: m=114 classes=6 cclen=78 t=2237s
[00:27:32] it=800513 colorings=519800 lazy-girth=359038 last: m=114 classes=6 cclen=78 t=2238s
[00:27:33] it=800819 colorings=520000 lazy-girth=359161 last: m=114 classes=6 cclen=78 t=2239s
[00:27:34] it=801120 colorings=520200 lazy-girth=359278 last: m=114 classes=6 cclen=78 t=2240s
[00:27:35] it=801422 colorings=520400 lazy-girth=359408 last: m=114 classes=6 cclen=78 t=2241s
[00:27:36] it=801681 colorings=520600 lazy-girth=359469 last: m=114 classes=6 cclen=78 t=2242s
[00:27:37] it=801993 colorings=520800 lazy-girth=359593 last: m=114 classes=6 cclen=77 t=2243s
[00:27:38] it=802269 colorings=521000 lazy-girth=359669 last: m=114 classes=6 cclen=76 t=2244s
[00:27:39] it=802554 colorings=521200 lazy-girth=359754 last: m=114 classes=6 cclen=78 t=2245s
[00:27:40] it=802817 colorings=521400 lazy-girth=359822 last: m=114 classes=6 cclen=77 t=2246s
[00:27:41] it=803095 colorings=521600 lazy-girth=359903 last: m=114 classes=6 cclen=78 t=2247s
[00:27:42] it=803344 colorings=521800 lazy-girth=359959 last: m=114 classes=6 cclen=78 t=2248s
[00:27:43] it=803615 colorings=522000 lazy-girth=360042 last: m=114 classes=6 cclen=78 t=2249s
[00:27:44] it=803857 colorings=522200 lazy-girth=360085 last: m=114 classes=6 cclen=78 t=2250s
[00:27:45] it=804109 colorings=522400 lazy-girth=360137 last: m=114 classes=6 cclen=78 t=2251s
[00:27:45] it=804357 colorings=522600 lazy-girth=360187 last: m=114 classes=6 cclen=78 t=2251s
[00:27:46] it=804573 colorings=522800 lazy-girth=360203 last: m=114 classes=6 cclen=78 t=2252s
[00:27:47] it=804788 colorings=523000 lazy-girth=360219 last: m=114 classes=6 cclen=78 t=2253s
[00:27:48] it=805028 colorings=523200 lazy-girth=360263 last: m=114 classes=6 cclen=77 t=2253s
[00:27:48] it=805277 colorings=523400 lazy-girth=360314 last: m=114 classes=6 cclen=78 t=2254s
[00:27:49] it=805533 colorings=523600 lazy-girth=360370 last: m=114 classes=6 cclen=78 t=2255s
[00:27:50] it=805835 colorings=523800 lazy-girth=360491 last: m=114 classes=6 cclen=78 t=2256s
[00:27:51] it=806142 colorings=524000 lazy-girth=360616 last: m=114 classes=6 cclen=78 t=2257s
[00:27:52] it=806434 colorings=524200 lazy-girth=360730 last: m=114 classes=6 cclen=78 t=2258s
[00:27:53] it=806719 colorings=524400 lazy-girth=360830 last: m=114 classes=6 cclen=78 t=2259s
[00:27:54] it=806986 colorings=524600 lazy-girth=360906 last: m=114 classes=6 cclen=78 t=2260s
[00:27:55] it=807258 colorings=524800 lazy-girth=360985 last: m=114 classes=6 cclen=78 t=2261s
[00:27:56] it=807503 colorings=525000 lazy-girth=361031 last: m=114 classes=6 cclen=77 t=2262s
[00:27:57] it=807753 colorings=525200 lazy-girth=361087 last: m=114 classes=6 cclen=78 t=2263s
[00:27:58] it=808014 colorings=525400 lazy-girth=361162 last: m=114 classes=6 cclen=78 t=2264s
[00:27:59] it=808279 colorings=525600 lazy-girth=361233 last: m=114 classes=6 cclen=78 t=2265s
[00:27:59] it=808526 colorings=525800 lazy-girth=361280 last: m=95 classes=5 cclen=79 t=2265s
[00:28:00] it=808839 colorings=526000 lazy-girth=361393 last: m=114 classes=6 cclen=78 t=2266s
[00:28:01] it=809095 colorings=526200 lazy-girth=361450 last: m=114 classes=6 cclen=76 t=2267s
[00:28:02] it=809341 colorings=526400 lazy-girth=361496 last: m=114 classes=6 cclen=78 t=2268s
[00:28:03] it=809597 colorings=526600 lazy-girth=361552 last: m=114 classes=6 cclen=76 t=2269s
[00:28:05] it=809865 colorings=526800 lazy-girth=361621 last: m=114 classes=6 cclen=78 t=2270s
[00:28:06] it=810129 colorings=527000 lazy-girth=361685 last: m=114 classes=6 cclen=78 t=2272s
[00:28:07] it=810367 colorings=527200 lazy-girth=361723 last: m=114 classes=6 cclen=78 t=2273s
[00:28:09] it=810695 colorings=527400 lazy-girth=361908 last: m=114 classes=6 cclen=78 t=2275s
[00:28:10] it=811076 colorings=527600 lazy-girth=362139 last: m=114 classes=6 cclen=78 t=2276s
[00:28:11] it=811346 colorings=527800 lazy-girth=362235 last: m=114 classes=6 cclen=78 t=2277s
[00:28:13] it=811707 colorings=528000 lazy-girth=362509 last: m=114 classes=6 cclen=75 t=2279s
[00:28:14] it=812040 colorings=528200 lazy-girth=362687 last: m=114 classes=6 cclen=78 t=2280s
[00:28:15] it=812344 colorings=528400 lazy-girth=362822 last: m=114 classes=6 cclen=78 t=2281s
[00:28:16] it=812607 colorings=528600 lazy-girth=362926 last: m=114 classes=6 cclen=77 t=2282s
[00:28:18] it=812867 colorings=528800 lazy-girth=363003 last: m=114 classes=6 cclen=78 t=2284s
[00:28:19] it=813121 colorings=529000 lazy-girth=363060 last: m=114 classes=6 cclen=77 t=2285s
[00:28:20] it=813356 colorings=529200 lazy-girth=363100 last: m=114 classes=6 cclen=78 t=2286s
[00:28:21] it=813697 colorings=529400 lazy-girth=363279 last: m=114 classes=6 cclen=78 t=2287s
[00:28:22] it=813990 colorings=529600 lazy-girth=363386 last: m=114 classes=6 cclen=76 t=2288s
[00:28:23] it=814293 colorings=529800 lazy-girth=363503 last: m=114 classes=6 cclen=78 t=2289s
[00:28:24] it=814560 colorings=530000 lazy-girth=363582 last: m=114 classes=6 cclen=78 t=2290s
[00:28:26] it=814880 colorings=530200 lazy-girth=363726 last: m=114 classes=6 cclen=78 t=2292s
[00:28:28] it=815288 colorings=530400 lazy-girth=363999 last: m=114 classes=6 cclen=78 t=2294s
[00:28:29] it=815641 colorings=530600 lazy-girth=364199 last: m=114 classes=6 cclen=77 t=2295s
[00:28:30] it=815921 colorings=530800 lazy-girth=364294 last: m=114 classes=6 cclen=78 t=2296s
[00:28:31] it=816222 colorings=531000 lazy-girth=364422 last: m=114 classes=6 cclen=78 t=2297s
[00:28:32] it=816489 colorings=531200 lazy-girth=364505 last: m=114 classes=6 cclen=78 t=2298s
[00:28:33] it=816780 colorings=531400 lazy-girth=364607 last: m=114 classes=6 cclen=78 t=2299s
[00:28:34] it=817088 colorings=531600 lazy-girth=364749 last: m=114 classes=6 cclen=78 t=2300s
[00:28:35] it=817366 colorings=531800 lazy-girth=364851 last: m=114 classes=6 cclen=78 t=2301s
[00:28:36] it=817614 colorings=532000 lazy-girth=364903 last: m=114 classes=6 cclen=78 t=2302s
[00:28:37] it=817897 colorings=532200 lazy-girth=364989 last: m=114 classes=6 cclen=78 t=2303s
[00:28:38] it=818170 colorings=532400 lazy-girth=365062 last: m=114 classes=6 cclen=78 t=2304s
[00:28:40] it=818463 colorings=532600 lazy-girth=365157 last: m=114 classes=6 cclen=78 t=2306s
[00:28:41] it=818695 colorings=532800 lazy-girth=365192 last: m=114 classes=6 cclen=78 t=2306s
[00:28:42] it=818972 colorings=533000 lazy-girth=365273 last: m=114 classes=6 cclen=78 t=2308s
[00:28:43] it=819203 colorings=533200 lazy-girth=365305 last: m=114 classes=6 cclen=73 t=2308s
[00:28:43] it=819437 colorings=533400 lazy-girth=365340 last: m=95 classes=5 cclen=79 t=2309s
[00:28:44] it=819682 colorings=533600 lazy-girth=365386 last: m=114 classes=6 cclen=78 t=2310s
[00:28:45] it=819943 colorings=533800 lazy-girth=365448 last: m=114 classes=6 cclen=77 t=2311s
[00:28:47] it=820233 colorings=534000 lazy-girth=365546 last: m=114 classes=6 cclen=78 t=2312s
[00:28:48] it=820515 colorings=534200 lazy-girth=365636 last: m=114 classes=6 cclen=78 t=2314s
[00:28:49] it=820798 colorings=534400 lazy-girth=365728 last: m=114 classes=6 cclen=78 t=2315s
[00:28:50] it=821065 colorings=534600 lazy-girth=365803 last: m=114 classes=6 cclen=78 t=2316s
[00:28:51] it=821339 colorings=534800 lazy-girth=365895 last: m=114 classes=6 cclen=78 t=2317s
[00:28:52] it=821630 colorings=535000 lazy-girth=366002 last: m=114 classes=6 cclen=78 t=2318s
[00:28:53] it=821893 colorings=535200 lazy-girth=366070 last: m=114 classes=6 cclen=78 t=2319s
[00:28:54] it=822134 colorings=535400 lazy-girth=366113 last: m=114 classes=6 cclen=76 t=2320s
[00:28:55] it=822374 colorings=535600 lazy-girth=366153 last: m=114 classes=6 cclen=78 t=2321s
[00:28:56] it=822629 colorings=535800 lazy-girth=366213 last: m=114 classes=6 cclen=77 t=2322s
[00:28:57] it=822883 colorings=536000 lazy-girth=366269 last: m=114 classes=6 cclen=78 t=2322s
[00:28:57] it=823117 colorings=536200 lazy-girth=366304 last: m=114 classes=6 cclen=78 t=2323s
[00:28:59] it=823432 colorings=536400 lazy-girth=366445 last: m=114 classes=6 cclen=78 t=2325s
[00:29:00] it=823715 colorings=536600 lazy-girth=366545 last: m=114 classes=6 cclen=78 t=2326s
[00:29:01] it=824005 colorings=536800 lazy-girth=366647 last: m=114 classes=6 cclen=78 t=2327s
[00:29:03] it=824307 colorings=537000 lazy-girth=366761 last: m=114 classes=6 cclen=77 t=2328s
[00:29:04] it=824607 colorings=537200 lazy-girth=366875 last: m=114 classes=6 cclen=78 t=2330s
[00:29:05] it=824897 colorings=537400 lazy-girth=366971 last: m=114 classes=6 cclen=77 t=2331s
[00:29:06] it=825198 colorings=537600 lazy-girth=367092 last: m=114 classes=6 cclen=77 t=2332s
[00:29:07] it=825472 colorings=537800 lazy-girth=367188 last: m=114 classes=6 cclen=78 t=2333s
[00:29:09] it=825753 colorings=538000 lazy-girth=367286 last: m=114 classes=6 cclen=75 t=2334s
[00:29:09] it=826014 colorings=538200 lazy-girth=367358 last: m=114 classes=6 cclen=76 t=2335s
[00:29:10] it=826293 colorings=538400 lazy-girth=367467 last: m=114 classes=6 cclen=78 t=2336s
[00:29:11] it=826553 colorings=538600 lazy-girth=367534 last: m=114 classes=6 cclen=78 t=2337s
[00:29:12] it=826814 colorings=538800 lazy-girth=367611 last: m=114 classes=6 cclen=77 t=2338s
[00:29:14] it=827104 colorings=539000 lazy-girth=367718 last: m=114 classes=6 cclen=78 t=2340s
[00:29:15] it=827377 colorings=539200 lazy-girth=367806 last: m=114 classes=6 cclen=78 t=2341s
[00:29:16] it=827633 colorings=539400 lazy-girth=367875 last: m=114 classes=6 cclen=78 t=2341s
[00:29:17] it=827913 colorings=539600 lazy-girth=367967 last: m=114 classes=6 cclen=78 t=2342s
[00:29:18] it=828239 colorings=539800 lazy-girth=368111 last: m=114 classes=6 cclen=78 t=2344s
[00:29:20] it=828572 colorings=540000 lazy-girth=368274 last: m=114 classes=6 cclen=78 t=2346s
[00:29:21] it=828881 colorings=540200 lazy-girth=368405 last: m=114 classes=6 cclen=74 t=2347s
[00:29:22] it=829144 colorings=540400 lazy-girth=368481 last: m=114 classes=6 cclen=78 t=2348s
[00:29:23] it=829410 colorings=540600 lazy-girth=368567 last: m=114 classes=6 cclen=78 t=2349s
[00:29:24] it=829673 colorings=540800 lazy-girth=368639 last: m=114 classes=6 cclen=78 t=2350s
[00:29:25] it=829934 colorings=541000 lazy-girth=368727 last: m=114 classes=6 cclen=78 t=2351s
[00:29:27] it=830229 colorings=541200 lazy-girth=368842 last: m=114 classes=6 cclen=78 t=2353s
[00:29:28] it=830532 colorings=541400 lazy-girth=368970 last: m=114 classes=6 cclen=78 t=2354s
[00:29:29] it=830815 colorings=541600 lazy-girth=369056 last: m=114 classes=6 cclen=77 t=2355s
[00:29:30] it=831078 colorings=541800 lazy-girth=369120 last: m=114 classes=6 cclen=78 t=2356s
[00:29:31] it=831361 colorings=542000 lazy-girth=369234 last: m=114 classes=6 cclen=78 t=2357s
[00:29:32] it=831643 colorings=542200 lazy-girth=369333 last: m=114 classes=6 cclen=78 t=2358s
[00:29:33] it=831905 colorings=542400 lazy-girth=369413 last: m=114 classes=6 cclen=78 t=2359s
[00:29:35] it=832212 colorings=542600 lazy-girth=369539 last: m=114 classes=6 cclen=77 t=2361s
[00:29:36] it=832475 colorings=542800 lazy-girth=369614 last: m=114 classes=6 cclen=77 t=2362s
[00:29:37] it=832734 colorings=543000 lazy-girth=369678 last: m=114 classes=6 cclen=70 t=2363s
[00:29:38] it=832995 colorings=543200 lazy-girth=369740 last: m=114 classes=6 cclen=78 t=2364s
[00:29:40] it=833265 colorings=543400 lazy-girth=369824 last: m=114 classes=6 cclen=71 t=2366s
[00:29:41] it=833575 colorings=543600 lazy-girth=369969 last: m=114 classes=6 cclen=78 t=2367s
[00:29:42] it=833848 colorings=543800 lazy-girth=370063 last: m=114 classes=6 cclen=78 t=2368s
[00:29:43] it=834129 colorings=544000 lazy-girth=370161 last: m=114 classes=6 cclen=78 t=2369s
[00:29:44] it=834393 colorings=544200 lazy-girth=370234 last: m=114 classes=6 cclen=78 t=2370s
[00:29:46] it=834679 colorings=544400 lazy-girth=370336 last: m=114 classes=6 cclen=78 t=2372s
[00:29:47] it=834970 colorings=544600 lazy-girth=370446 last: m=114 classes=6 cclen=78 t=2373s
[00:29:48] it=835247 colorings=544800 lazy-girth=370544 last: m=114 classes=6 cclen=78 t=2374s
[00:29:49] it=835540 colorings=545000 lazy-girth=370660 last: m=114 classes=6 cclen=78 t=2375s
[00:29:51] it=835803 colorings=545200 lazy-girth=370737 last: m=114 classes=6 cclen=75 t=2377s
[00:29:53] it=836079 colorings=545400 lazy-girth=370824 last: m=114 classes=6 cclen=76 t=2378s
[00:29:54] it=836371 colorings=545600 lazy-girth=370928 last: m=114 classes=6 cclen=77 t=2380s
[00:29:55] it=836620 colorings=545800 lazy-girth=370990 last: m=114 classes=6 cclen=78 t=2381s
[00:29:58] it=836891 colorings=546000 lazy-girth=371069 last: m=114 classes=6 cclen=78 t=2383s
[00:30:02] it=837157 colorings=546200 lazy-girth=371140 last: m=114 classes=6 cclen=77 t=2388s
[00:30:03] it=837649 colorings=546400 lazy-girth=371432 last: m=114 classes=6 cclen=76 t=2389s
[00:30:05] it=838153 colorings=546600 lazy-girth=371736 last: m=114 classes=6 cclen=78 t=2391s
[00:30:06] it=838561 colorings=546800 lazy-girth=371944 last: m=95 classes=5 cclen=79 t=2392s
[00:30:06] it=838776 colorings=547000 lazy-girth=371959 last: m=114 classes=6 cclen=78 t=2392s
[00:30:09] it=839250 colorings=547200 lazy-girth=372233 last: m=95 classes=5 cclen=79 t=2394s
[00:30:09] it=839450 colorings=547400 lazy-girth=372233 last: m=95 classes=5 cclen=79 t=2395s
[00:30:11] it=839798 colorings=547600 lazy-girth=372386 last: m=114 classes=6 cclen=78 t=2396s
[00:30:12] it=840182 colorings=547800 lazy-girth=372571 last: m=114 classes=6 cclen=75 t=2398s
[00:30:14] it=840570 colorings=548000 lazy-girth=372763 last: m=114 classes=6 cclen=78 t=2399s
[00:30:15] it=840861 colorings=548200 lazy-girth=372857 last: m=114 classes=6 cclen=78 t=2400s
[00:30:16] it=841103 colorings=548400 lazy-girth=372903 last: m=114 classes=6 cclen=78 t=2401s
[00:30:17] it=841432 colorings=548600 lazy-girth=373036 last: m=114 classes=6 cclen=77 t=2402s
[00:30:18] it=841768 colorings=548800 lazy-girth=373179 last: m=114 classes=6 cclen=78 t=2404s
[00:30:45] it=842082 colorings=549000 lazy-girth=373296 last: m=114 classes=6 cclen=78 t=2431s
[00:30:46] it=842362 colorings=549200 lazy-girth=373380 last: m=114 classes=6 cclen=78 t=2432s
[00:30:47] it=842664 colorings=549400 lazy-girth=373483 last: m=114 classes=6 cclen=76 t=2433s
[00:30:48] it=842967 colorings=549600 lazy-girth=373593 last: m=114 classes=6 cclen=78 t=2434s
[00:30:49] it=843260 colorings=549800 lazy-girth=373688 last: m=114 classes=6 cclen=75 t=2435s
[00:30:50] it=843596 colorings=550000 lazy-girth=373866 last: m=114 classes=6 cclen=78 t=2436s
[00:30:51] it=843901 colorings=550200 lazy-girth=373987 last: m=114 classes=6 cclen=78 t=2437s
[00:30:52] it=844358 colorings=550400 lazy-girth=374256 last: m=95 classes=5 cclen=79 t=2438s
[00:30:53] it=844899 colorings=550600 lazy-girth=374597 last: m=95 classes=5 cclen=79 t=2439s
[00:30:55] it=845381 colorings=550800 lazy-girth=374879 last: m=95 classes=5 cclen=79 t=2440s
[00:30:56] it=845784 colorings=551000 lazy-girth=375082 last: m=95 classes=5 cclen=79 t=2441s
[00:30:56] it=846161 colorings=551200 lazy-girth=375289 last: m=95 classes=5 cclen=79 t=2442s
[00:30:58] it=846671 colorings=551400 lazy-girth=375725 last: m=95 classes=5 cclen=78 t=2444s
[00:30:59] it=847103 colorings=551600 lazy-girth=376046 last: m=95 classes=5 cclen=79 t=2445s
[00:31:00] it=847475 colorings=551800 lazy-girth=376334 last: m=114 classes=6 cclen=77 t=2446s
[00:31:01] it=847725 colorings=552000 lazy-girth=376434 last: m=95 classes=5 cclen=79 t=2447s
[00:31:01] it=847925 colorings=552200 lazy-girth=376434 last: m=95 classes=5 cclen=79 t=2447s
[00:31:02] it=848170 colorings=552400 lazy-girth=376488 last: m=114 classes=6 cclen=78 t=2448s
[00:31:03] it=848415 colorings=552600 lazy-girth=376544 last: m=95 classes=5 cclen=78 t=2449s
[00:31:03] it=848623 colorings=552800 lazy-girth=376553 last: m=114 classes=6 cclen=78 t=2449s
[00:31:04] it=848848 colorings=553000 lazy-girth=376583 last: m=114 classes=6 cclen=77 t=2450s
[00:31:05] it=849122 colorings=553200 lazy-girth=376685 last: m=114 classes=6 cclen=78 t=2451s
[00:31:06] it=849379 colorings=553400 lazy-girth=376759 last: m=114 classes=6 cclen=78 t=2452s
[00:31:07] it=849668 colorings=553600 lazy-girth=376870 last: m=114 classes=6 cclen=78 t=2453s
[00:31:08] it=849960 colorings=553800 lazy-girth=376986 last: m=114 classes=6 cclen=77 t=2454s
[00:31:09] it=850243 colorings=554000 lazy-girth=377086 last: m=114 classes=6 cclen=78 t=2455s
[00:31:10] it=850484 colorings=554200 lazy-girth=377138 last: m=114 classes=6 cclen=77 t=2455s
[00:31:11] it=850867 colorings=554400 lazy-girth=377330 last: m=114 classes=6 cclen=78 t=2457s
[00:31:13] it=851408 colorings=554600 lazy-girth=377671 last: m=114 classes=6 cclen=78 t=2459s
[00:31:14] it=851919 colorings=554800 lazy-girth=377982 last: m=114 classes=6 cclen=78 t=2460s
[00:31:15] it=852219 colorings=555000 lazy-girth=378082 last: m=95 classes=5 cclen=79 t=2461s
[00:31:16] it=852419 colorings=555200 lazy-girth=378082 last: m=95 classes=5 cclen=79 t=2462s
[00:31:17] it=852741 colorings=555400 lazy-girth=378205 last: m=95 classes=5 cclen=79 t=2463s
[00:31:18] it=853166 colorings=555600 lazy-girth=378446 last: m=133 classes=7 cclen=77 t=2464s
[00:31:19] it=853528 colorings=555800 lazy-girth=378608 last: m=114 classes=6 cclen=76 t=2465s
[00:31:21] it=854136 colorings=556000 lazy-girth=379086 last: m=95 classes=5 cclen=79 t=2467s
[00:31:23] it=854755 colorings=556200 lazy-girth=379607 last: m=95 classes=5 cclen=79 t=2469s
[00:31:24] it=855090 colorings=556400 lazy-girth=379765 last: m=95 classes=5 cclen=79 t=2469s
[00:31:25] it=855512 colorings=556600 lazy-girth=379997 last: m=114 classes=6 cclen=78 t=2471s
[00:31:26] it=855855 colorings=556800 lazy-girth=380140 last: m=114 classes=6 cclen=78 t=2472s
[00:31:27] it=856153 colorings=557000 lazy-girth=380238 last: m=114 classes=6 cclen=78 t=2473s
[00:31:28] it=856513 colorings=557200 lazy-girth=380398 last: m=114 classes=6 cclen=78 t=2474s
[00:31:29] it=856807 colorings=557400 lazy-girth=380492 last: m=114 classes=6 cclen=78 t=2475s
[00:31:30] it=857130 colorings=557600 lazy-girth=380615 last: m=114 classes=6 cclen=74 t=2476s
[00:31:32] it=857447 colorings=557800 lazy-girth=380732 last: m=114 classes=6 cclen=78 t=2477s
[00:31:33] it=857787 colorings=558000 lazy-girth=380872 last: m=114 classes=6 cclen=78 t=2478s
[00:31:34] it=858067 colorings=558200 lazy-girth=380952 last: m=114 classes=6 cclen=78 t=2480s
[00:31:35] it=858349 colorings=558400 lazy-girth=381034 last: m=114 classes=6 cclen=77 t=2481s
[00:31:36] it=858615 colorings=558600 lazy-girth=381104 last: m=114 classes=6 cclen=78 t=2481s
[00:31:37] it=858899 colorings=558800 lazy-girth=381204 last: m=114 classes=6 cclen=78 t=2482s
[00:31:38] it=859214 colorings=559000 lazy-girth=381333 last: m=114 classes=6 cclen=77 t=2484s
[00:31:38] it=859480 colorings=559200 lazy-girth=381399 last: m=114 classes=6 cclen=76 t=2484s
[00:31:39] it=859779 colorings=559400 lazy-girth=381512 last: m=114 classes=6 cclen=77 t=2485s
[00:31:41] it=860072 colorings=559600 lazy-girth=381626 last: m=114 classes=6 cclen=77 t=2487s
[00:31:42] it=860341 colorings=559800 lazy-girth=381704 last: m=114 classes=6 cclen=78 t=2488s
[00:31:43] it=860581 colorings=560000 lazy-girth=381754 last: m=114 classes=6 cclen=78 t=2489s
[00:31:44] it=860889 colorings=560200 lazy-girth=381873 last: m=114 classes=6 cclen=77 t=2490s
[00:31:45] it=861187 colorings=560400 lazy-girth=381993 last: m=114 classes=6 cclen=78 t=2491s
[00:31:46] it=861469 colorings=560600 lazy-girth=382082 last: m=114 classes=6 cclen=78 t=2492s
[00:31:47] it=861749 colorings=560800 lazy-girth=382170 last: m=114 classes=6 cclen=78 t=2493s
[00:31:48] it=862011 colorings=561000 lazy-girth=382234 last: m=114 classes=6 cclen=76 t=2494s
[00:31:49] it=862268 colorings=561200 lazy-girth=382291 last: m=114 classes=6 cclen=78 t=2494s
[00:31:50] it=862555 colorings=561400 lazy-girth=382383 last: m=114 classes=6 cclen=78 t=2496s
[00:31:51] it=862863 colorings=561600 lazy-girth=382508 last: m=114 classes=6 cclen=78 t=2497s
[00:31:52] it=863137 colorings=561800 lazy-girth=382592 last: m=114 classes=6 cclen=77 t=2498s
[00:31:53] it=863430 colorings=562000 lazy-girth=382689 last: m=114 classes=6 cclen=78 t=2499s
[00:31:54] it=863710 colorings=562200 lazy-girth=382770 last: m=114 classes=6 cclen=78 t=2499s
[00:31:54] it=863992 colorings=562400 lazy-girth=382867 last: m=114 classes=6 cclen=78 t=2500s
[00:31:55] it=864283 colorings=562600 lazy-girth=382968 last: m=114 classes=6 cclen=78 t=2501s
[00:31:57] it=864593 colorings=562800 lazy-girth=383097 last: m=114 classes=6 cclen=78 t=2502s
[00:31:58] it=864892 colorings=563000 lazy-girth=383209 last: m=114 classes=6 cclen=78 t=2503s
[00:31:59] it=865178 colorings=563200 lazy-girth=383308 last: m=114 classes=6 cclen=78 t=2504s
[00:32:00] it=865474 colorings=563400 lazy-girth=383414 last: m=114 classes=6 cclen=78 t=2505s
[00:32:01] it=865788 colorings=563600 lazy-girth=383541 last: m=114 classes=6 cclen=78 t=2507s
[00:32:02] it=866073 colorings=563800 lazy-girth=383645 last: m=114 classes=6 cclen=71 t=2508s
[00:32:03] it=866339 colorings=564000 lazy-girth=383716 last: m=95 classes=5 cclen=77 t=2509s
[00:32:04] it=866602 colorings=564200 lazy-girth=383786 last: m=114 classes=6 cclen=76 t=2510s
[00:32:05] it=866867 colorings=564400 lazy-girth=383863 last: m=114 classes=6 cclen=78 t=2510s
[00:32:06] it=867157 colorings=564600 lazy-girth=383962 last: m=114 classes=6 cclen=77 t=2511s
[00:32:07] it=867463 colorings=564800 lazy-girth=384083 last: m=114 classes=6 cclen=78 t=2513s
[00:32:08] it=867730 colorings=565000 lazy-girth=384156 last: m=114 classes=6 cclen=78 t=2513s
[00:32:09] it=868018 colorings=565200 lazy-girth=384259 last: m=114 classes=6 cclen=78 t=2514s
[00:32:09] it=868297 colorings=565400 lazy-girth=384352 last: m=114 classes=6 cclen=78 t=2515s
[00:32:11] it=868593 colorings=565600 lazy-girth=384462 last: m=114 classes=6 cclen=76 t=2516s
[00:32:12] it=868891 colorings=565800 lazy-girth=384576 last: m=114 classes=6 cclen=77 t=2517s
[00:32:13] it=869218 colorings=566000 lazy-girth=384723 last: m=114 classes=6 cclen=78 t=2519s
[00:32:14] it=869537 colorings=566200 lazy-girth=384855 last: m=114 classes=6 cclen=76 t=2520s
[00:32:15] it=869827 colorings=566400 lazy-girth=384960 last: m=114 classes=6 cclen=75 t=2521s
[00:32:16] it=870135 colorings=566600 lazy-girth=385095 last: m=114 classes=6 cclen=72 t=2522s
[00:32:18] it=870436 colorings=566800 lazy-girth=385213 last: m=114 classes=6 cclen=77 t=2524s
[00:32:19] it=870706 colorings=567000 lazy-girth=385293 last: m=114 classes=6 cclen=78 t=2524s
[00:32:19] it=870974 colorings=567200 lazy-girth=385361 last: m=114 classes=6 cclen=77 t=2525s
[00:32:20] it=871274 colorings=567400 lazy-girth=385473 last: m=114 classes=6 cclen=78 t=2526s
[00:32:21] it=871566 colorings=567600 lazy-girth=385575 last: m=114 classes=6 cclen=78 t=2527s
[00:32:22] it=871861 colorings=567800 lazy-girth=385680 last: m=95 classes=5 cclen=79 t=2528s
[00:32:23] it=872140 colorings=568000 lazy-girth=385762 last: m=114 classes=6 cclen=78 t=2529s
[00:32:24] it=872438 colorings=568200 lazy-girth=385872 last: m=114 classes=6 cclen=75 t=2530s
[00:32:25] it=872721 colorings=568400 lazy-girth=385960 last: m=114 classes=6 cclen=78 t=2531s
[00:32:26] it=872994 colorings=568600 lazy-girth=386038 last: m=114 classes=6 cclen=78 t=2532s
[00:32:27] it=873251 colorings=568800 lazy-girth=386096 last: m=95 classes=5 cclen=79 t=2533s
[00:32:28] it=873531 colorings=569000 lazy-girth=386176 last: m=114 classes=6 cclen=78 t=2534s
[00:32:29] it=873736 colorings=569200 lazy-girth=386181 last: m=95 classes=5 cclen=79 t=2535s
[00:32:29] it=873936 colorings=569400 lazy-girth=386181 last: m=95 classes=5 cclen=79 t=2535s
[00:32:30] it=874181 colorings=569600 lazy-girth=386226 last: m=114 classes=6 cclen=78 t=2536s
[00:32:31] it=874461 colorings=569800 lazy-girth=386307 last: m=114 classes=6 cclen=78 t=2537s
[00:32:32] it=874856 colorings=570000 lazy-girth=386502 last: m=114 classes=6 cclen=78 t=2538s
[00:32:34] it=875271 colorings=570200 lazy-girth=386717 last: m=114 classes=6 cclen=77 t=2540s
[00:32:35] it=875591 colorings=570400 lazy-girth=386840 last: m=114 classes=6 cclen=78 t=2541s
[00:32:36] it=875924 colorings=570600 lazy-girth=386977 last: m=114 classes=6 cclen=78 t=2542s
[00:32:37] it=876198 colorings=570800 lazy-girth=387052 last: m=114 classes=6 cclen=78 t=2543s
[00:32:38] it=876492 colorings=571000 lazy-girth=387147 last: m=114 classes=6 cclen=78 t=2544s
[00:32:39] it=876762 colorings=571200 lazy-girth=387219 last: m=114 classes=6 cclen=78 t=2545s
[00:32:40] it=877057 colorings=571400 lazy-girth=387322 last: m=114 classes=6 cclen=78 t=2546s
[00:32:41] it=877336 colorings=571600 lazy-girth=387410 last: m=114 classes=6 cclen=76 t=2547s
[00:32:42] it=877618 colorings=571800 lazy-girth=387505 last: m=114 classes=6 cclen=78 t=2548s
[00:32:43] it=877862 colorings=572000 lazy-girth=387549 last: m=114 classes=6 cclen=78 t=2549s
[00:32:44] it=878150 colorings=572200 lazy-girth=387637 last: m=95 classes=5 cclen=79 t=2550s
[00:32:46] it=878505 colorings=572400 lazy-girth=387792 last: m=114 classes=6 cclen=78 t=2552s
[00:32:47] it=878765 colorings=572600 lazy-girth=387854 last: m=95 classes=5 cclen=79 t=2553s
[00:32:48] it=879007 colorings=572800 lazy-girth=387896 last: m=114 classes=6 cclen=77 t=2554s
[00:32:49] it=879265 colorings=573000 lazy-girth=387954 last: m=114 classes=6 cclen=78 t=2554s
[00:32:49] it=879550 colorings=573200 lazy-girth=388039 last: m=114 classes=6 cclen=78 t=2555s
[00:32:50] it=879809 colorings=573400 lazy-girth=388113 last: m=114 classes=6 cclen=78 t=2556s
[00:32:51] it=880075 colorings=573600 lazy-girth=388196 last: m=114 classes=6 cclen=78 t=2557s
[00:32:52] it=880354 colorings=573800 lazy-girth=388288 last: m=114 classes=6 cclen=78 t=2558s
[00:32:53] it=880661 colorings=574000 lazy-girth=388416 last: m=114 classes=6 cclen=78 t=2559s
[00:32:54] it=880941 colorings=574200 lazy-girth=388501 last: m=114 classes=6 cclen=78 t=2560s
[00:32:55] it=881214 colorings=574400 lazy-girth=388588 last: m=114 classes=6 cclen=78 t=2561s
[00:32:56] it=881498 colorings=574600 lazy-girth=388686 last: m=114 classes=6 cclen=78 t=2562s
[00:32:57] it=881783 colorings=574800 lazy-girth=388788 last: m=114 classes=6 cclen=77 t=2563s
[00:32:58] it=882079 colorings=575000 lazy-girth=388903 last: m=114 classes=6 cclen=75 t=2564s
[00:32:59] it=882378 colorings=575200 lazy-girth=389009 last: m=114 classes=6 cclen=78 t=2565s
[00:33:00] it=882659 colorings=575400 lazy-girth=389103 last: m=114 classes=6 cclen=78 t=2566s
[00:33:01] it=882962 colorings=575600 lazy-girth=389224 last: m=114 classes=6 cclen=78 t=2567s
[00:33:02] it=883236 colorings=575800 lazy-girth=389313 last: m=114 classes=6 cclen=78 t=2568s
[00:33:03] it=883530 colorings=576000 lazy-girth=389420 last: m=114 classes=6 cclen=78 t=2569s
[00:33:04] it=883797 colorings=576200 lazy-girth=389487 last: m=114 classes=6 cclen=78 t=2570s
[00:33:05] it=884087 colorings=576400 lazy-girth=389581 last: m=114 classes=6 cclen=77 t=2571s
[00:33:06] it=884375 colorings=576600 lazy-girth=389678 last: m=114 classes=6 cclen=78 t=2572s
[00:33:07] it=884652 colorings=576800 lazy-girth=389761 last: m=95 classes=5 cclen=79 t=2573s
[00:33:08] it=884910 colorings=577000 lazy-girth=389822 last: m=114 classes=6 cclen=78 t=2574s
[00:33:09] it=885161 colorings=577200 lazy-girth=389875 last: m=114 classes=6 cclen=78 t=2575s
[00:33:10] it=885449 colorings=577400 lazy-girth=389970 last: m=114 classes=6 cclen=78 t=2576s
[00:33:11] it=885703 colorings=577600 lazy-girth=390025 last: m=95 classes=5 cclen=79 t=2577s
[00:33:12] it=885960 colorings=577800 lazy-girth=390083 last: m=114 classes=6 cclen=78 t=2578s
[00:33:13] it=886221 colorings=578000 lazy-girth=390147 last: m=114 classes=6 cclen=78 t=2579s
[00:33:14] it=886496 colorings=578200 lazy-girth=390231 last: m=114 classes=6 cclen=78 t=2580s
[00:33:15] it=886790 colorings=578400 lazy-girth=390340 last: m=114 classes=6 cclen=78 t=2581s
[00:33:16] it=887084 colorings=578600 lazy-girth=390436 last: m=114 classes=6 cclen=78 t=2582s
[00:33:17] it=887347 colorings=578800 lazy-girth=390501 last: m=114 classes=6 cclen=78 t=2583s
[00:33:18] it=887630 colorings=579000 lazy-girth=390595 last: m=114 classes=6 cclen=78 t=2584s
[00:33:19] it=887913 colorings=579200 lazy-girth=390691 last: m=114 classes=6 cclen=78 t=2585s
[00:33:20] it=888197 colorings=579400 lazy-girth=390791 last: m=114 classes=6 cclen=78 t=2585s
[00:33:21] it=888483 colorings=579600 lazy-girth=390883 last: m=114 classes=6 cclen=76 t=2586s
[00:33:21] it=888763 colorings=579800 lazy-girth=390963 last: m=114 classes=6 cclen=78 t=2587s
[00:33:22] it=889040 colorings=580000 lazy-girth=391047 last: m=114 classes=6 cclen=78 t=2588s
[00:33:23] it=889319 colorings=580200 lazy-girth=391138 last: m=114 classes=6 cclen=78 t=2589s
[00:33:24] it=889599 colorings=580400 lazy-girth=391225 last: m=114 classes=6 cclen=78 t=2590s
[00:33:25] it=889918 colorings=580600 lazy-girth=391368 last: m=114 classes=6 cclen=78 t=2591s
[00:33:27] it=890285 colorings=580800 lazy-girth=391585 last: m=114 classes=6 cclen=78 t=2592s
[00:33:28] it=890568 colorings=581000 lazy-girth=391677 last: m=114 classes=6 cclen=78 t=2593s
[00:33:29] it=890840 colorings=581200 lazy-girth=391752 last: m=114 classes=6 cclen=78 t=2594s
[00:33:30] it=891107 colorings=581400 lazy-girth=391832 last: m=114 classes=6 cclen=78 t=2595s
[00:33:31] it=891386 colorings=581600 lazy-girth=391916 last: m=114 classes=6 cclen=78 t=2597s
[00:33:32] it=891705 colorings=581800 lazy-girth=392035 last: m=114 classes=6 cclen=78 t=2597s
[00:33:32] it=891923 colorings=582000 lazy-girth=392053 last: m=95 classes=5 cclen=78 t=2598s
[00:33:33] it=892123 colorings=582200 lazy-girth=392053 last: m=95 classes=5 cclen=79 t=2598s
[00:33:33] it=892359 colorings=582400 lazy-girth=392089 last: m=114 classes=6 cclen=78 t=2599s
[00:33:34] it=892650 colorings=582600 lazy-girth=392180 last: m=114 classes=6 cclen=78 t=2600s
[00:33:35] it=892933 colorings=582800 lazy-girth=392263 last: m=114 classes=6 cclen=75 t=2601s
[00:33:36] it=893225 colorings=583000 lazy-girth=392355 last: m=114 classes=6 cclen=76 t=2602s
[00:33:37] it=893503 colorings=583200 lazy-girth=392433 last: m=114 classes=6 cclen=75 t=2602s
[00:33:37] it=893789 colorings=583400 lazy-girth=392519 last: m=114 classes=6 cclen=78 t=2603s
[00:33:38] it=894078 colorings=583600 lazy-girth=392608 last: m=114 classes=6 cclen=72 t=2604s
[00:33:39] it=894344 colorings=583800 lazy-girth=392681 last: m=114 classes=6 cclen=78 t=2605s
[00:33:40] it=894614 colorings=584000 lazy-girth=392754 last: m=114 classes=6 cclen=78 t=2606s
[00:33:41] it=894836 colorings=584200 lazy-girth=392784 last: m=114 classes=6 cclen=78 t=2607s
[00:33:41] it=895060 colorings=584400 lazy-girth=392808 last: m=114 classes=6 cclen=78 t=2607s
[00:33:42] it=895313 colorings=584600 lazy-girth=392861 last: m=114 classes=6 cclen=78 t=2608s
[00:33:43] it=895564 colorings=584800 lazy-girth=392918 last: m=114 classes=6 cclen=78 t=2609s
[00:33:44] it=895831 colorings=585000 lazy-girth=392997 last: m=114 classes=6 cclen=76 t=2610s
[00:33:45] it=896096 colorings=585200 lazy-girth=393070 last: m=114 classes=6 cclen=78 t=2611s
[00:33:46] it=896351 colorings=585400 lazy-girth=393127 last: m=114 classes=6 cclen=78 t=2612s
[00:33:46] it=896579 colorings=585600 lazy-girth=393157 last: m=114 classes=6 cclen=78 t=2612s
[00:33:47] it=896833 colorings=585800 lazy-girth=393215 last: m=114 classes=6 cclen=78 t=2613s
[00:33:48] it=897100 colorings=586000 lazy-girth=393282 last: m=114 classes=6 cclen=78 t=2614s
[00:33:49] it=897354 colorings=586200 lazy-girth=393336 last: m=114 classes=6 cclen=77 t=2615s
[00:33:50] it=897601 colorings=586400 lazy-girth=393383 last: m=114 classes=6 cclen=78 t=2616s
[00:33:50] it=897804 colorings=586600 lazy-girth=393386 last: m=95 classes=5 cclen=79 t=2616s
[00:33:51] it=898016 colorings=586800 lazy-girth=393398 last: m=114 classes=6 cclen=78 t=2617s
[00:33:52] it=898280 colorings=587000 lazy-girth=393462 last: m=114 classes=6 cclen=78 t=2618s
[00:33:53] it=898515 colorings=587200 lazy-girth=393497 last: m=114 classes=6 cclen=78 t=2618s
[00:33:53] it=898802 colorings=587400 lazy-girth=393584 last: m=114 classes=6 cclen=78 t=2619s
[00:33:54] it=899065 colorings=587600 lazy-girth=393647 last: m=114 classes=6 cclen=76 t=2620s
[00:33:55] it=899315 colorings=587800 lazy-girth=393697 last: m=114 classes=6 cclen=75 t=2621s
[00:33:57] it=899599 colorings=588000 lazy-girth=393799 last: m=114 classes=6 cclen=77 t=2622s
[00:33:57] it=899851 colorings=588200 lazy-girth=393859 last: m=114 classes=6 cclen=78 t=2623s
[00:33:58] it=900116 colorings=588400 lazy-girth=393941 last: m=114 classes=6 cclen=77 t=2624s
[00:33:59] it=900394 colorings=588600 lazy-girth=394031 last: m=114 classes=6 cclen=78 t=2625s
[00:34:00] it=900663 colorings=588800 lazy-girth=394103 last: m=114 classes=6 cclen=78 t=2626s
[00:34:01] it=900989 colorings=589000 lazy-girth=394239 last: m=114 classes=6 cclen=78 t=2627s
[00:34:02] it=901279 colorings=589200 lazy-girth=394335 last: m=114 classes=6 cclen=77 t=2628s
[00:34:03] it=901603 colorings=589400 lazy-girth=394490 last: m=114 classes=6 cclen=78 t=2629s
[00:34:04] it=901913 colorings=589600 lazy-girth=394607 last: m=114 classes=6 cclen=78 t=2630s
[00:34:05] it=902167 colorings=589800 lazy-girth=394664 last: m=114 classes=6 cclen=78 t=2631s
[00:34:06] it=902447 colorings=590000 lazy-girth=394747 last: m=114 classes=6 cclen=78 t=2632s
[00:34:07] it=902717 colorings=590200 lazy-girth=394823 last: m=114 classes=6 cclen=74 t=2633s
[00:34:08] it=902990 colorings=590400 lazy-girth=394903 last: m=114 classes=6 cclen=78 t=2634s
[00:34:09] it=903264 colorings=590600 lazy-girth=394981 last: m=114 classes=6 cclen=75 t=2635s
[00:34:10] it=903527 colorings=590800 lazy-girth=395046 last: m=114 classes=6 cclen=76 t=2636s
[00:34:11] it=903771 colorings=591000 lazy-girth=395090 last: m=114 classes=6 cclen=77 t=2636s
[00:34:11] it=904021 colorings=591200 lazy-girth=395140 last: m=95 classes=5 cclen=79 t=2637s
[00:34:12] it=904263 colorings=591400 lazy-girth=395182 last: m=114 classes=6 cclen=78 t=2638s
[00:34:12] it=904501 colorings=591600 lazy-girth=395220 last: m=114 classes=6 cclen=78 t=2638s
[00:34:13] it=904745 colorings=591800 lazy-girth=395264 last: m=114 classes=6 cclen=78 t=2639s
[00:34:14] it=904980 colorings=592000 lazy-girth=395299 last: m=114 classes=6 cclen=76 t=2640s
[00:34:15] it=905276 colorings=592200 lazy-girth=395398 last: m=114 classes=6 cclen=78 t=2641s
[00:34:15] it=905503 colorings=592400 lazy-girth=395425 last: m=114 classes=6 cclen=78 t=2641s
[00:34:16] it=905775 colorings=592600 lazy-girth=395505 last: m=114 classes=6 cclen=78 t=2642s
[00:34:18] it=906066 colorings=592800 lazy-girth=395604 last: m=114 classes=6 cclen=78 t=2643s
[00:34:19] it=906344 colorings=593000 lazy-girth=395683 last: m=114 classes=6 cclen=78 t=2645s
[00:34:20] it=906619 colorings=593200 lazy-girth=395760 last: m=114 classes=6 cclen=78 t=2645s
[00:34:20] it=906874 colorings=593400 lazy-girth=395820 last: m=114 classes=6 cclen=78 t=2646s
[00:34:21] it=907149 colorings=593600 lazy-girth=395902 last: m=95 classes=5 cclen=79 t=2647s
[00:34:23] it=907478 colorings=593800 lazy-girth=396033 last: m=95 classes=5 cclen=79 t=2648s
[00:34:24] it=907807 colorings=594000 lazy-girth=396173 last: m=114 classes=6 cclen=78 t=2649s
[00:34:24] it=908057 colorings=594200 lazy-girth=396226 last: m=114 classes=6 cclen=78 t=2650s
[00:34:25] it=908323 colorings=594400 lazy-girth=396304 last: m=114 classes=6 cclen=78 t=2651s
[00:34:26] it=908624 colorings=594600 lazy-girth=396430 last: m=114 classes=6 cclen=78 t=2652s
[00:34:27] it=908930 colorings=594800 lazy-girth=396539 last: m=95 classes=5 cclen=79 t=2653s
[00:34:28] it=909187 colorings=595000 lazy-girth=396602 last: m=114 classes=6 cclen=78 t=2654s
[00:34:29] it=909443 colorings=595200 lazy-girth=396671 last: m=114 classes=6 cclen=76 t=2655s
[00:34:30] it=909701 colorings=595400 lazy-girth=396737 last: m=114 classes=6 cclen=78 t=2656s
[00:34:31] it=909954 colorings=595600 lazy-girth=396802 last: m=95 classes=5 cclen=79 t=2657s
[00:34:32] it=910224 colorings=595800 lazy-girth=396873 last: m=95 classes=5 cclen=77 t=2658s
[00:34:32] it=910441 colorings=596000 lazy-girth=396892 last: m=95 classes=5 cclen=79 t=2658s
[00:34:33] it=910781 colorings=596200 lazy-girth=397033 last: m=114 classes=6 cclen=76 t=2659s
[00:34:35] it=911182 colorings=596400 lazy-girth=397235 last: m=114 classes=6 cclen=78 t=2660s
[00:34:36] it=911487 colorings=596600 lazy-girth=397341 last: m=114 classes=6 cclen=78 t=2661s
[00:34:36] it=911763 colorings=596800 lazy-girth=397419 last: m=95 classes=5 cclen=79 t=2662s
[00:34:37] it=912035 colorings=597000 lazy-girth=397492 last: m=95 classes=5 cclen=79 t=2663s
[00:34:38] it=912336 colorings=597200 lazy-girth=397593 last: m=95 classes=5 cclen=79 t=2664s
[00:34:39] it=912611 colorings=597400 lazy-girth=397668 last: m=95 classes=5 cclen=79 t=2665s
[00:34:39] it=912836 colorings=597600 lazy-girth=397693 last: m=95 classes=5 cclen=79 t=2665s
[00:34:40] it=913036 colorings=597800 lazy-girth=397693 last: m=95 classes=5 cclen=79 t=2666s
[00:34:40] it=913252 colorings=598000 lazy-girth=397709 last: m=114 classes=6 cclen=78 t=2666s
[00:34:41] it=913468 colorings=598200 lazy-girth=397725 last: m=114 classes=6 cclen=78 t=2667s
[00:34:42] it=913708 colorings=598400 lazy-girth=397768 last: m=114 classes=6 cclen=78 t=2668s
[00:34:43] it=914006 colorings=598600 lazy-girth=397890 last: m=114 classes=6 cclen=78 t=2669s
[00:34:44] it=914275 colorings=598800 lazy-girth=397964 last: m=114 classes=6 cclen=77 t=2670s
[00:34:45] it=914534 colorings=599000 lazy-girth=398031 last: m=114 classes=6 cclen=69 t=2671s
[00:34:46] it=914810 colorings=599200 lazy-girth=398117 last: m=114 classes=6 cclen=78 t=2672s
[00:34:47] it=915112 colorings=599400 lazy-girth=398231 last: m=114 classes=6 cclen=78 t=2673s
[00:34:47] it=915344 colorings=599600 lazy-girth=398263 last: m=114 classes=6 cclen=78 t=2673s
[00:34:49] it=915603 colorings=599800 lazy-girth=398324 last: m=114 classes=6 cclen=77 t=2674s
[00:34:50] it=915878 colorings=600000 lazy-girth=398405 last: m=114 classes=6 cclen=78 t=2675s
[00:34:51] it=916130 colorings=600200 lazy-girth=398460 last: m=114 classes=6 cclen=78 t=2676s
[00:34:51] it=916398 colorings=600400 lazy-girth=398532 last: m=114 classes=6 cclen=78 t=2677s
[00:34:52] it=916653 colorings=600600 lazy-girth=398592 last: m=114 classes=6 cclen=78 t=2678s
[00:34:53] it=916911 colorings=600800 lazy-girth=398655 last: m=114 classes=6 cclen=78 t=2679s
[00:34:54] it=917213 colorings=601000 lazy-girth=398763 last: m=114 classes=6 cclen=77 t=2680s
[00:34:55] it=917448 colorings=601200 lazy-girth=398799 last: m=95 classes=5 cclen=79 t=2681s
[00:34:56] it=917744 colorings=601400 lazy-girth=398899 last: m=114 classes=6 cclen=78 t=2682s
[00:34:57] it=918017 colorings=601600 lazy-girth=398989 last: m=114 classes=6 cclen=77 t=2683s
[00:34:58] it=918254 colorings=601800 lazy-girth=399034 last: m=114 classes=6 cclen=78 t=2684s
[00:34:59] it=918521 colorings=602000 lazy-girth=399103 last: m=114 classes=6 cclen=76 t=2685s
[00:35:00] it=918843 colorings=602200 lazy-girth=399234 last: m=114 classes=6 cclen=78 t=2686s
[00:35:01] it=919061 colorings=602400 lazy-girth=399256 last: m=114 classes=6 cclen=62 t=2687s
[00:35:02] it=919294 colorings=602600 lazy-girth=399295 last: m=114 classes=6 cclen=77 t=2687s
[00:35:03] it=919560 colorings=602800 lazy-girth=399364 last: m=114 classes=6 cclen=78 t=2689s
[00:35:04] it=919830 colorings=603000 lazy-girth=399441 last: m=114 classes=6 cclen=78 t=2690s
[00:35:05] it=920129 colorings=603200 lazy-girth=399567 last: m=114 classes=6 cclen=77 t=2691s
[00:35:06] it=920409 colorings=603400 lazy-girth=399655 last: m=114 classes=6 cclen=78 t=2691s
[00:35:06] it=920668 colorings=603600 lazy-girth=399714 last: m=114 classes=6 cclen=78 t=2692s
[00:35:08] it=920945 colorings=603800 lazy-girth=399791 last: m=95 classes=5 cclen=79 t=2694s
[00:35:08] it=921166 colorings=604000 lazy-girth=399812 last: m=95 classes=5 cclen=79 t=2694s
[00:35:09] it=921407 colorings=604200 lazy-girth=399853 last: m=114 classes=6 cclen=78 t=2695s
[00:35:10] it=921671 colorings=604400 lazy-girth=399919 last: m=114 classes=6 cclen=78 t=2696s
[00:35:11] it=921939 colorings=604600 lazy-girth=399999 last: m=114 classes=6 cclen=78 t=2697s
[00:35:12] it=922218 colorings=604800 lazy-girth=400084 last: m=114 classes=6 cclen=78 t=2698s
[00:35:13] it=922497 colorings=605000 lazy-girth=400173 last: m=114 classes=6 cclen=78 t=2699s
[00:35:14] it=922814 colorings=605200 lazy-girth=400291 last: m=95 classes=5 cclen=79 t=2700s
[00:35:15] it=923114 colorings=605400 lazy-girth=400393 last: m=114 classes=6 cclen=78 t=2701s
[00:35:16] it=923364 colorings=605600 lazy-girth=400444 last: m=114 classes=6 cclen=78 t=2702s
[00:35:18] it=923608 colorings=605800 lazy-girth=400490 last: m=114 classes=6 cclen=78 t=2703s
[00:35:19] it=923876 colorings=606000 lazy-girth=400560 last: m=114 classes=6 cclen=78 t=2705s
[00:35:20] it=924128 colorings=606200 lazy-girth=400613 last: m=114 classes=6 cclen=78 t=2706s
[00:35:22] it=924390 colorings=606400 lazy-girth=400678 last: m=114 classes=6 cclen=78 t=2708s
[00:35:24] it=924664 colorings=606600 lazy-girth=400752 last: m=114 classes=6 cclen=78 t=2710s
[00:35:25] it=924902 colorings=606800 lazy-girth=400791 last: m=95 classes=5 cclen=79 t=2711s
[00:35:27] it=925219 colorings=607000 lazy-girth=400939 last: m=114 classes=6 cclen=77 t=2713s
[00:35:29] it=925530 colorings=607200 lazy-girth=401082 last: m=114 classes=6 cclen=77 t=2715s
[00:35:30] it=925844 colorings=607400 lazy-girth=401217 last: m=114 classes=6 cclen=77 t=2716s
[00:35:31] it=926139 colorings=607600 lazy-girth=401323 last: m=114 classes=6 cclen=78 t=2717s
[00:35:32] it=926450 colorings=607800 lazy-girth=401445 last: m=114 classes=6 cclen=77 t=2718s
[00:35:33] it=926806 colorings=608000 lazy-girth=401625 last: m=114 classes=6 cclen=78 t=2719s
[00:35:34] it=927159 colorings=608200 lazy-girth=401804 last: m=114 classes=6 cclen=78 t=2720s
[00:35:35] it=927506 colorings=608400 lazy-girth=401970 last: m=114 classes=6 cclen=78 t=2721s
[00:35:36] it=927819 colorings=608600 lazy-girth=402100 last: m=114 classes=6 cclen=77 t=2722s
[00:35:37] it=928150 colorings=608800 lazy-girth=402244 last: m=114 classes=6 cclen=78 t=2723s
[00:35:39] it=928515 colorings=609000 lazy-girth=402428 last: m=133 classes=7 cclen=70 t=2724s
[00:35:39] it=928798 colorings=609200 lazy-girth=402520 last: m=114 classes=6 cclen=78 t=2725s
[00:35:40] it=929075 colorings=609400 lazy-girth=402612 last: m=114 classes=6 cclen=78 t=2726s
[00:35:41] it=929352 colorings=609600 lazy-girth=402696 last: m=114 classes=6 cclen=78 t=2727s
[00:35:42] it=929642 colorings=609800 lazy-girth=402794 last: m=114 classes=6 cclen=76 t=2728s
[00:35:43] it=929937 colorings=610000 lazy-girth=402900 last: m=114 classes=6 cclen=77 t=2729s
[00:35:44] it=930212 colorings=610200 lazy-girth=402977 last: m=114 classes=6 cclen=78 t=2730s
[00:35:45] it=930509 colorings=610400 lazy-girth=403084 last: m=114 classes=6 cclen=78 t=2731s
[00:35:46] it=930798 colorings=610600 lazy-girth=403182 last: m=114 classes=6 cclen=78 t=2732s
[00:35:47] it=931094 colorings=610800 lazy-girth=403284 last: m=114 classes=6 cclen=78 t=2733s
[00:35:48] it=931386 colorings=611000 lazy-girth=403392 last: m=114 classes=6 cclen=77 t=2734s
[00:35:49] it=931684 colorings=611200 lazy-girth=403504 last: m=114 classes=6 cclen=78 t=2735s
[00:35:50] it=931988 colorings=611400 lazy-girth=403626 last: m=114 classes=6 cclen=78 t=2736s
[00:35:51] it=932277 colorings=611600 lazy-girth=403726 last: m=114 classes=6 cclen=78 t=2737s
[00:35:53] it=932570 colorings=611800 lazy-girth=403834 last: m=114 classes=6 cclen=78 t=2738s
[00:35:54] it=932891 colorings=612000 lazy-girth=403979 last: m=114 classes=6 cclen=78 t=2739s
[00:35:55] it=933251 colorings=612200 lazy-girth=404154 last: m=114 classes=6 cclen=78 t=2741s
[00:35:56] it=933585 colorings=612400 lazy-girth=404296 last: m=114 classes=6 cclen=78 t=2742s
[00:35:57] it=933858 colorings=612600 lazy-girth=404369 last: m=114 classes=6 cclen=77 t=2743s
[00:35:58] it=934181 colorings=612800 lazy-girth=404509 last: m=114 classes=6 cclen=78 t=2744s
[00:35:59] it=934480 colorings=613000 lazy-girth=404619 last: m=114 classes=6 cclen=78 t=2745s
[00:36:00] it=934713 colorings=613200 lazy-girth=404652 last: m=114 classes=6 cclen=78 t=2745s
[00:36:01] it=935049 colorings=613400 lazy-girth=404804 last: m=114 classes=6 cclen=78 t=2746s
[00:36:02] it=935356 colorings=613600 lazy-girth=404927 last: m=114 classes=6 cclen=78 t=2747s
[00:36:03] it=935689 colorings=613800 lazy-girth=405077 last: m=114 classes=6 cclen=78 t=2749s
[00:36:04] it=936006 colorings=614000 lazy-girth=405201 last: m=95 classes=5 cclen=79 t=2750s
[00:36:05] it=936327 colorings=614200 lazy-girth=405328 last: m=114 classes=6 cclen=78 t=2751s
[00:36:06] it=936626 colorings=614400 lazy-girth=405431 last: m=114 classes=6 cclen=78 t=2752s
[00:36:07] it=936933 colorings=614600 lazy-girth=405543 last: m=114 classes=6 cclen=78 t=2753s
[00:36:08] it=937237 colorings=614800 lazy-girth=405671 last: m=114 classes=6 cclen=77 t=2754s
[00:36:10] it=937560 colorings=615000 lazy-girth=405839 last: m=114 classes=6 cclen=78 t=2755s
[00:36:11] it=937866 colorings=615200 lazy-girth=405978 last: m=114 classes=6 cclen=78 t=2756s
[00:36:11] it=938152 colorings=615400 lazy-girth=406075 last: m=114 classes=6 cclen=78 t=2757s
[00:36:12] it=938467 colorings=615600 lazy-girth=406208 last: m=114 classes=6 cclen=78 t=2758s
[00:36:14] it=938785 colorings=615800 lazy-girth=406341 last: m=114 classes=6 cclen=78 t=2759s
[00:36:15] it=939086 colorings=616000 lazy-girth=406459 last: m=114 classes=6 cclen=78 t=2760s
[00:36:15] it=939370 colorings=616200 lazy-girth=406558 last: m=133 classes=7 cclen=77 t=2761s
[00:36:16] it=939654 colorings=616400 lazy-girth=406650 last: m=114 classes=6 cclen=78 t=2762s
[00:36:17] it=939947 colorings=616600 lazy-girth=406748 last: m=133 classes=7 cclen=77 t=2763s
[00:36:18] it=940246 colorings=616800 lazy-girth=406861 last: m=114 classes=6 cclen=77 t=2764s
[00:36:19] it=940523 colorings=617000 lazy-girth=406941 last: m=114 classes=6 cclen=78 t=2765s
[00:36:20] it=940799 colorings=617200 lazy-girth=407026 last: m=114 classes=6 cclen=78 t=2766s
[00:36:21] it=941102 colorings=617400 lazy-girth=407139 last: m=114 classes=6 cclen=78 t=2767s
[00:36:22] it=941356 colorings=617600 lazy-girth=407195 last: m=114 classes=6 cclen=78 t=2768s
[00:36:23] it=941650 colorings=617800 lazy-girth=407292 last: m=114 classes=6 cclen=78 t=2769s
[00:36:24] it=941928 colorings=618000 lazy-girth=407378 last: m=95 classes=5 cclen=79 t=2769s
[00:36:24] it=942205 colorings=618200 lazy-girth=407463 last: m=114 classes=6 cclen=78 t=2770s
[00:36:25] it=942455 colorings=618400 lazy-girth=407516 last: m=114 classes=6 cclen=78 t=2771s
[00:36:26] it=942750 colorings=618600 lazy-girth=407620 last: m=114 classes=6 cclen=78 t=2772s
[00:36:27] it=943015 colorings=618800 lazy-girth=407696 last: m=95 classes=5 cclen=78 t=2773s
[00:36:28] it=943316 colorings=619000 lazy-girth=407800 last: m=114 classes=6 cclen=78 t=2774s
[00:36:29] it=943611 colorings=619200 lazy-girth=407899 last: m=114 classes=6 cclen=78 t=2775s
[00:36:30] it=943856 colorings=619400 lazy-girth=407945 last: m=114 classes=6 cclen=77 t=2775s
[00:36:30] it=944097 colorings=619600 lazy-girth=407989 last: m=114 classes=6 cclen=78 t=2776s
[00:36:32] it=944526 colorings=619800 lazy-girth=408342 last: m=114 classes=6 cclen=77 t=2778s
[00:36:34] it=944945 colorings=620000 lazy-girth=408627 last: m=114 classes=6 cclen=74 t=2780s
[00:36:35] it=945288 colorings=620200 lazy-girth=408822 last: m=114 classes=6 cclen=78 t=2781s
[00:36:36] it=945543 colorings=620400 lazy-girth=408897 last: m=114 classes=6 cclen=78 t=2782s
[00:36:37] it=945860 colorings=620600 lazy-girth=409029 last: m=114 classes=6 cclen=75 t=2783s
[00:36:38] it=946171 colorings=620800 lazy-girth=409166 last: m=114 classes=6 cclen=78 t=2784s
[00:36:39] it=946472 colorings=621000 lazy-girth=409279 last: m=114 classes=6 cclen=77 t=2785s
[00:36:40] it=946785 colorings=621200 lazy-girth=409448 last: m=114 classes=6 cclen=78 t=2786s
[00:36:41] it=947109 colorings=621400 lazy-girth=409592 last: m=114 classes=6 cclen=76 t=2787s
[00:36:43] it=947512 colorings=621600 lazy-girth=409849 last: m=114 classes=6 cclen=78 t=2789s
[00:36:44] it=947869 colorings=621800 lazy-girth=410092 last: m=114 classes=6 cclen=78 t=2790s
[00:36:45] it=948161 colorings=622000 lazy-girth=410239 last: m=114 classes=6 cclen=72 t=2791s
[00:36:46] it=948571 colorings=622200 lazy-girth=410486 last: m=114 classes=6 cclen=78 t=2792s
[00:36:48] it=948897 colorings=622400 lazy-girth=410647 last: m=114 classes=6 cclen=78 t=2793s
[00:36:48] it=949188 colorings=622600 lazy-girth=410773 last: m=114 classes=6 cclen=78 t=2794s
[00:36:49] it=949424 colorings=622800 lazy-girth=410830 last: m=114 classes=6 cclen=78 t=2795s
[00:36:50] it=949670 colorings=623000 lazy-girth=410877 last: m=114 classes=6 cclen=78 t=2796s
[00:36:51] it=949960 colorings=623200 lazy-girth=410980 last: m=114 classes=6 cclen=78 t=2797s
[00:36:52] it=950260 colorings=623400 lazy-girth=411104 last: m=114 classes=6 cclen=78 t=2798s
[00:36:53] it=950582 colorings=623600 lazy-girth=411246 last: m=114 classes=6 cclen=78 t=2799s
[00:36:54] it=950903 colorings=623800 lazy-girth=411374 last: m=114 classes=6 cclen=78 t=2800s
[00:36:55] it=951193 colorings=624000 lazy-girth=411472 last: m=114 classes=6 cclen=78 t=2801s
[00:36:56] it=951495 colorings=624200 lazy-girth=411576 last: m=114 classes=6 cclen=77 t=2802s
[00:36:57] it=951775 colorings=624400 lazy-girth=411660 last: m=114 classes=6 cclen=78 t=2803s
[00:36:58] it=952066 colorings=624600 lazy-girth=411758 last: m=114 classes=6 cclen=78 t=2803s
[00:36:58] it=952308 colorings=624800 lazy-girth=411803 last: m=114 classes=6 cclen=77 t=2804s
[00:36:59] it=952574 colorings=625000 lazy-girth=411874 last: m=114 classes=6 cclen=78 t=2805s
[00:37:00] it=952885 colorings=625200 lazy-girth=411990 last: m=114 classes=6 cclen=77 t=2806s
[00:37:01] it=953160 colorings=625400 lazy-girth=412066 last: m=114 classes=6 cclen=78 t=2807s
[00:37:02] it=953455 colorings=625600 lazy-girth=412182 last: m=114 classes=6 cclen=78 t=2808s
[00:37:03] it=953738 colorings=625800 lazy-girth=412272 last: m=114 classes=6 cclen=78 t=2809s
[00:37:04] it=954020 colorings=626000 lazy-girth=412363 last: m=114 classes=6 cclen=78 t=2810s
[00:37:05] it=954367 colorings=626200 lazy-girth=412525 last: m=114 classes=6 cclen=74 t=2811s
[00:37:06] it=954720 colorings=626400 lazy-girth=412694 last: m=114 classes=6 cclen=76 t=2812s
[00:37:08] it=955126 colorings=626600 lazy-girth=412921 last: m=95 classes=5 cclen=79 t=2813s
[00:37:09] it=955450 colorings=626800 lazy-girth=413053 last: m=114 classes=6 cclen=76 t=2814s
[00:37:09] it=955727 colorings=627000 lazy-girth=413136 last: m=114 classes=6 cclen=77 t=2815s
[00:37:10] it=956018 colorings=627200 lazy-girth=413246 last: m=114 classes=6 cclen=78 t=2816s
[00:37:11] it=956345 colorings=627400 lazy-girth=413384 last: m=114 classes=6 cclen=78 t=2817s
[00:37:12] it=956605 colorings=627600 lazy-girth=413450 last: m=114 classes=6 cclen=77 t=2818s
[00:37:13] it=956893 colorings=627800 lazy-girth=413549 last: m=114 classes=6 cclen=78 t=2819s
[00:37:14] it=957162 colorings=628000 lazy-girth=413622 last: m=114 classes=6 cclen=78 t=2820s
[00:37:15] it=957450 colorings=628200 lazy-girth=413730 last: m=114 classes=6 cclen=78 t=2821s
[00:37:16] it=957699 colorings=628400 lazy-girth=413796 last: m=114 classes=6 cclen=78 t=2821s
[00:37:16] it=957985 colorings=628600 lazy-girth=413888 last: m=114 classes=6 cclen=78 t=2822s
[00:37:17] it=958234 colorings=628800 lazy-girth=413946 last: m=114 classes=6 cclen=78 t=2823s
[00:37:18] it=958574 colorings=629000 lazy-girth=414099 last: m=114 classes=6 cclen=78 t=2824s
[00:37:19] it=958881 colorings=629200 lazy-girth=414214 last: m=114 classes=6 cclen=78 t=2825s
[00:37:20] it=959181 colorings=629400 lazy-girth=414335 last: m=114 classes=6 cclen=78 t=2826s
[00:37:21] it=959489 colorings=629600 lazy-girth=414465 last: m=114 classes=6 cclen=77 t=2827s
[00:37:22] it=959768 colorings=629800 lazy-girth=414556 last: m=114 classes=6 cclen=78 t=2828s
[00:37:23] it=960081 colorings=630000 lazy-girth=414687 last: m=114 classes=6 cclen=78 t=2829s
[00:37:24] it=960350 colorings=630200 lazy-girth=414762 last: m=114 classes=6 cclen=78 t=2830s
[00:37:25] it=960684 colorings=630400 lazy-girth=414910 last: m=114 classes=6 cclen=78 t=2831s
[00:37:26] it=960945 colorings=630600 lazy-girth=414976 last: m=114 classes=6 cclen=78 t=2832s
[00:37:27] it=961251 colorings=630800 lazy-girth=415098 last: m=114 classes=6 cclen=78 t=2833s
[00:37:28] it=961521 colorings=631000 lazy-girth=415174 last: m=114 classes=6 cclen=76 t=2834s
[00:37:29] it=961817 colorings=631200 lazy-girth=415275 last: m=133 classes=7 cclen=77 t=2834s
[00:37:29] it=962069 colorings=631400 lazy-girth=415334 last: m=114 classes=6 cclen=78 t=2835s
[00:37:30] it=962326 colorings=631600 lazy-girth=415394 last: m=114 classes=6 cclen=77 t=2836s
[00:37:31] it=962632 colorings=631800 lazy-girth=415505 last: m=114 classes=6 cclen=78 t=2837s
[00:37:32] it=962890 colorings=632000 lazy-girth=415564 last: m=114 classes=6 cclen=78 t=2838s
[00:37:33] it=963148 colorings=632200 lazy-girth=415628 last: m=114 classes=6 cclen=72 t=2839s
[00:37:34] it=963411 colorings=632400 lazy-girth=415698 last: m=114 classes=6 cclen=78 t=2840s
[00:37:35] it=963692 colorings=632600 lazy-girth=415781 last: m=114 classes=6 cclen=78 t=2841s
[00:37:37] it=963991 colorings=632800 lazy-girth=415902 last: m=114 classes=6 cclen=77 t=2842s
[00:37:37] it=964275 colorings=633000 lazy-girth=415992 last: m=114 classes=6 cclen=78 t=2843s
[00:37:38] it=964579 colorings=633200 lazy-girth=416107 last: m=114 classes=6 cclen=78 t=2844s
[00:37:39] it=964882 colorings=633400 lazy-girth=416224 last: m=114 classes=6 cclen=78 t=2845s
[00:37:40] it=965181 colorings=633600 lazy-girth=416340 last: m=114 classes=6 cclen=77 t=2846s
[00:37:41] it=965448 colorings=633800 lazy-girth=416410 last: m=95 classes=5 cclen=79 t=2847s
[00:37:42] it=965726 colorings=634000 lazy-girth=416502 last: m=114 classes=6 cclen=78 t=2848s
[00:37:43] it=965989 colorings=634200 lazy-girth=416569 last: m=114 classes=6 cclen=77 t=2849s
[00:37:44] it=966282 colorings=634400 lazy-girth=416674 last: m=114 classes=6 cclen=77 t=2849s
[00:37:44] it=966539 colorings=634600 lazy-girth=416734 last: m=114 classes=6 cclen=75 t=2850s
[00:37:45] it=966850 colorings=634800 lazy-girth=416858 last: m=114 classes=6 cclen=78 t=2851s
[00:37:46] it=967164 colorings=635000 lazy-girth=416987 last: m=114 classes=6 cclen=78 t=2852s
[00:37:47] it=967469 colorings=635200 lazy-girth=417094 last: m=114 classes=6 cclen=78 t=2853s
[00:37:48] it=967786 colorings=635400 lazy-girth=417211 last: m=114 classes=6 cclen=78 t=2854s
[00:37:50] it=968123 colorings=635600 lazy-girth=417369 last: m=114 classes=6 cclen=77 t=2855s
[00:37:50] it=968417 colorings=635800 lazy-girth=417483 last: m=114 classes=6 cclen=78 t=2856s
[00:37:51] it=968701 colorings=636000 lazy-girth=417584 last: m=114 classes=6 cclen=78 t=2857s
[00:37:52] it=969006 colorings=636200 lazy-girth=417711 last: m=114 classes=6 cclen=73 t=2858s
[00:37:54] it=969328 colorings=636400 lazy-girth=417865 last: m=114 classes=6 cclen=78 t=2859s
[00:37:55] it=969629 colorings=636600 lazy-girth=417973 last: m=114 classes=6 cclen=78 t=2861s
[00:37:56] it=969956 colorings=636800 lazy-girth=418117 last: m=95 classes=5 cclen=77 t=2862s
[00:37:56] it=970191 colorings=637000 lazy-girth=418152 last: m=114 classes=6 cclen=77 t=2862s
[00:37:57] it=970459 colorings=637200 lazy-girth=418225 last: m=114 classes=6 cclen=78 t=2863s
[00:37:58] it=970693 colorings=637400 lazy-girth=418262 last: m=114 classes=6 cclen=78 t=2864s
[00:37:59] it=970973 colorings=637600 lazy-girth=418352 last: m=114 classes=6 cclen=78 t=2865s
[00:38:00] it=971242 colorings=637800 lazy-girth=418426 last: m=114 classes=6 cclen=76 t=2866s
[00:38:01] it=971514 colorings=638000 lazy-girth=418506 last: m=114 classes=6 cclen=77 t=2867s
[00:38:02] it=971792 colorings=638200 lazy-girth=418586 last: m=114 classes=6 cclen=78 t=2868s
[00:38:03] it=972068 colorings=638400 lazy-girth=418664 last: m=114 classes=6 cclen=77 t=2868s
[00:38:03] it=972370 colorings=638600 lazy-girth=418771 last: m=114 classes=6 cclen=76 t=2869s
[00:38:04] it=972624 colorings=638800 lazy-girth=418830 last: m=114 classes=6 cclen=75 t=2870s
[00:38:05] it=972909 colorings=639000 lazy-girth=418918 last: m=114 classes=6 cclen=78 t=2871s
[00:38:06] it=973194 colorings=639200 lazy-girth=419013 last: m=114 classes=6 cclen=78 t=2872s
[00:38:07] it=973527 colorings=639400 lazy-girth=419162 last: m=114 classes=6 cclen=78 t=2873s
[00:38:08] it=973844 colorings=639600 lazy-girth=419302 last: m=114 classes=6 cclen=78 t=2874s
[00:38:09] it=974110 colorings=639800 lazy-girth=419372 last: m=95 classes=5 cclen=79 t=2875s
[00:38:10] it=974365 colorings=640000 lazy-girth=419429 last: m=114 classes=6 cclen=78 t=2876s
[00:38:11] it=974683 colorings=640200 lazy-girth=419553 last: m=114 classes=6 cclen=78 t=2877s
[00:38:12] it=975006 colorings=640400 lazy-girth=419683 last: m=114 classes=6 cclen=78 t=2878s
[00:38:13] it=975294 colorings=640600 lazy-girth=419777 last: m=114 classes=6 cclen=78 t=2879s
[00:38:14] it=975552 colorings=640800 lazy-girth=419846 last: m=114 classes=6 cclen=78 t=2880s
[00:38:15] it=975809 colorings=641000 lazy-girth=419908 last: m=114 classes=6 cclen=78 t=2881s
[00:38:16] it=976073 colorings=641200 lazy-girth=419981 last: m=114 classes=6 cclen=78 t=2882s
[00:38:17] it=976335 colorings=641400 lazy-girth=420051 last: m=114 classes=6 cclen=77 t=2882s
[00:38:17] it=976590 colorings=641600 lazy-girth=420121 last: m=114 classes=6 cclen=78 t=2883s
[00:38:18] it=976855 colorings=641800 lazy-girth=420203 last: m=114 classes=6 cclen=78 t=2884s
[00:38:19] it=977130 colorings=642000 lazy-girth=420284 last: m=114 classes=6 cclen=78 t=2885s
[00:38:20] it=977406 colorings=642200 lazy-girth=420365 last: m=114 classes=6 cclen=77 t=2886s
[00:38:21] it=977698 colorings=642400 lazy-girth=420463 last: m=114 classes=6 cclen=78 t=2887s
[00:38:22] it=977977 colorings=642600 lazy-girth=420550 last: m=114 classes=6 cclen=78 t=2888s
[00:38:23] it=978258 colorings=642800 lazy-girth=420634 last: m=114 classes=6 cclen=78 t=2889s
[00:38:24] it=978526 colorings=643000 lazy-girth=420705 last: m=114 classes=6 cclen=77 t=2889s
[00:38:25] it=978832 colorings=643200 lazy-girth=420816 last: m=114 classes=6 cclen=78 t=2890s
[00:38:26] it=979147 colorings=643400 lazy-girth=420971 last: m=114 classes=6 cclen=77 t=2892s
[00:38:27] it=979486 colorings=643600 lazy-girth=421197 last: m=114 classes=6 cclen=78 t=2893s
[00:38:28] it=979845 colorings=643800 lazy-girth=421404 last: m=114 classes=6 cclen=78 t=2894s
[00:38:30] it=980168 colorings=644000 lazy-girth=421554 last: m=114 classes=6 cclen=78 t=2895s
[00:38:31] it=980514 colorings=644200 lazy-girth=421767 last: m=114 classes=6 cclen=77 t=2896s
[00:38:32] it=980819 colorings=644400 lazy-girth=421894 last: m=114 classes=6 cclen=76 t=2898s
[00:38:33] it=981195 colorings=644600 lazy-girth=422096 last: m=114 classes=6 cclen=77 t=2899s
[00:38:34] it=981436 colorings=644800 lazy-girth=422153 last: m=114 classes=6 cclen=78 t=2900s
[00:38:35] it=981730 colorings=645000 lazy-girth=422293 last: m=114 classes=6 cclen=78 t=2901s
[00:38:36] it=982109 colorings=645200 lazy-girth=422501 last: m=114 classes=6 cclen=78 t=2902s
[00:38:37] it=982365 colorings=645400 lazy-girth=422562 last: m=114 classes=6 cclen=71 t=2903s
[00:38:38] it=982612 colorings=645600 lazy-girth=422618 last: m=114 classes=6 cclen=74 t=2904s
[00:38:39] it=982875 colorings=645800 lazy-girth=422696 last: m=114 classes=6 cclen=78 t=2905s
[00:38:40] it=983117 colorings=646000 lazy-girth=422746 last: m=114 classes=6 cclen=76 t=2906s
[00:38:41] it=983383 colorings=646200 lazy-girth=422829 last: m=114 classes=6 cclen=78 t=2907s
[00:38:42] it=983636 colorings=646400 lazy-girth=422893 last: m=114 classes=6 cclen=78 t=2908s
[00:38:43] it=983973 colorings=646600 lazy-girth=423042 last: m=114 classes=6 cclen=76 t=2909s
[00:38:44] it=984233 colorings=646800 lazy-girth=423105 last: m=114 classes=6 cclen=78 t=2910s
[00:38:45] it=984509 colorings=647000 lazy-girth=423184 last: m=114 classes=6 cclen=77 t=2911s
[00:38:46] it=984782 colorings=647200 lazy-girth=423270 last: m=114 classes=6 cclen=78 t=2911s
[00:38:46] it=985045 colorings=647400 lazy-girth=423337 last: m=114 classes=6 cclen=78 t=2912s
[00:38:47] it=985295 colorings=647600 lazy-girth=423389 last: m=114 classes=6 cclen=77 t=2913s
[00:38:48] it=985534 colorings=647800 lazy-girth=423432 last: m=114 classes=6 cclen=78 t=2914s
[00:38:49] it=985778 colorings=648000 lazy-girth=423480 last: m=114 classes=6 cclen=76 t=2915s
[00:38:50] it=986021 colorings=648200 lazy-girth=423525 last: m=114 classes=6 cclen=78 t=2915s
[00:38:51] it=986297 colorings=648400 lazy-girth=423605 last: m=114 classes=6 cclen=76 t=2916s
[00:38:51] it=986564 colorings=648600 lazy-girth=423677 last: m=114 classes=6 cclen=78 t=2917s
[00:38:53] it=986904 colorings=648800 lazy-girth=423821 last: m=114 classes=6 cclen=78 t=2919s
[00:38:54] it=987196 colorings=649000 lazy-girth=423930 last: m=114 classes=6 cclen=78 t=2919s
[00:38:54] it=987466 colorings=649200 lazy-girth=424008 last: m=114 classes=6 cclen=78 t=2920s
[00:38:55] it=987746 colorings=649400 lazy-girth=424098 last: m=95 classes=5 cclen=79 t=2921s
[00:38:56] it=988007 colorings=649600 lazy-girth=424165 last: m=114 classes=6 cclen=78 t=2922s
[00:38:57] it=988315 colorings=649800 lazy-girth=424291 last: m=114 classes=6 cclen=78 t=2923s
[00:38:58] it=988596 colorings=650000 lazy-girth=424395 last: m=114 classes=6 cclen=77 t=2924s
[00:38:59] it=988893 colorings=650200 lazy-girth=424509 last: m=114 classes=6 cclen=78 t=2925s
[00:39:00] it=989172 colorings=650400 lazy-girth=424597 last: m=114 classes=6 cclen=76 t=2926s
[00:39:01] it=989409 colorings=650600 lazy-girth=424634 last: m=114 classes=6 cclen=78 t=2926s
[00:39:01] it=989705 colorings=650800 lazy-girth=424750 last: m=114 classes=6 cclen=77 t=2927s
[00:39:02] it=989975 colorings=651000 lazy-girth=424829 last: m=114 classes=6 cclen=78 t=2928s
[00:39:03] it=990283 colorings=651200 lazy-girth=424949 last: m=114 classes=6 cclen=78 t=2929s
[00:39:04] it=990587 colorings=651400 lazy-girth=425068 last: m=114 classes=6 cclen=78 t=2930s
[00:39:05] it=990877 colorings=651600 lazy-girth=425176 last: m=114 classes=6 cclen=78 t=2931s
[00:39:06] it=991102 colorings=651800 lazy-girth=425203 last: m=114 classes=6 cclen=78 t=2932s
[00:39:07] it=991367 colorings=652000 lazy-girth=425273 last: m=114 classes=6 cclen=76 t=2933s
[00:39:08] it=991669 colorings=652200 lazy-girth=425383 last: m=114 classes=6 cclen=78 t=2934s
[00:39:09] it=991970 colorings=652400 lazy-girth=425486 last: m=114 classes=6 cclen=78 t=2935s
[00:39:10] it=992247 colorings=652600 lazy-girth=425565 last: m=114 classes=6 cclen=78 t=2936s
[00:39:11] it=992539 colorings=652800 lazy-girth=425658 last: m=114 classes=6 cclen=78 t=2937s
[00:39:12] it=992866 colorings=653000 lazy-girth=425790 last: m=114 classes=6 cclen=78 t=2938s
[00:39:13] it=993115 colorings=653200 lazy-girth=425847 last: m=114 classes=6 cclen=78 t=2939s
[00:39:14] it=993376 colorings=653400 lazy-girth=425914 last: m=114 classes=6 cclen=78 t=2939s
[00:39:14] it=993641 colorings=653600 lazy-girth=425986 last: m=114 classes=6 cclen=78 t=2940s
[00:39:15] it=993951 colorings=653800 lazy-girth=426101 last: m=114 classes=6 cclen=78 t=2941s
[00:39:16] it=994211 colorings=654000 lazy-girth=426166 last: m=114 classes=6 cclen=78 t=2942s
[00:39:17] it=994449 colorings=654200 lazy-girth=426210 last: m=95 classes=5 cclen=79 t=2943s
[00:39:18] it=994702 colorings=654400 lazy-girth=426264 last: m=114 classes=6 cclen=78 t=2944s
[00:39:19] it=994942 colorings=654600 lazy-girth=426305 last: m=114 classes=6 cclen=78 t=2944s
[00:39:20] it=995197 colorings=654800 lazy-girth=426364 last: m=114 classes=6 cclen=77 t=2945s
[00:39:20] it=995477 colorings=655000 lazy-girth=426456 last: m=114 classes=6 cclen=77 t=2946s
[00:39:21] it=995703 colorings=655200 lazy-girth=426485 last: m=114 classes=6 cclen=78 t=2947s
[00:39:22] it=995978 colorings=655400 lazy-girth=426571 last: m=114 classes=6 cclen=77 t=2948s
[00:39:23] it=996232 colorings=655600 lazy-girth=426631 last: m=114 classes=6 cclen=78 t=2948s
[00:39:23] it=996442 colorings=655800 lazy-girth=426641 last: m=114 classes=6 cclen=78 t=2949s
[00:39:24] it=996709 colorings=656000 lazy-girth=426714 last: m=114 classes=6 cclen=78 t=2950s
[00:39:25] it=997015 colorings=656200 lazy-girth=426831 last: m=114 classes=6 cclen=77 t=2951s
[00:39:26] it=997309 colorings=656400 lazy-girth=426936 last: m=114 classes=6 cclen=78 t=2952s
[00:39:27] it=997599 colorings=656600 lazy-girth=427032 last: m=114 classes=6 cclen=78 t=2953s
[00:39:28] it=997893 colorings=656800 lazy-girth=427135 last: m=114 classes=6 cclen=77 t=2954s
[00:39:29] it=998196 colorings=657000 lazy-girth=427250 last: m=114 classes=6 cclen=78 t=2955s
[00:39:30] it=998457 colorings=657200 lazy-girth=427311 last: m=114 classes=6 cclen=78 t=2956s
[00:39:30] it=998680 colorings=657400 lazy-girth=427335 last: m=114 classes=6 cclen=77 t=2956s
[00:39:31] it=998965 colorings=657600 lazy-girth=427429 last: m=114 classes=6 cclen=78 t=2957s
[00:39:32] it=999241 colorings=657800 lazy-girth=427512 last: m=114 classes=6 cclen=78 t=2958s
[00:39:33] it=999522 colorings=658000 lazy-girth=427595 last: m=114 classes=6 cclen=78 t=2959s
[00:39:34] it=999758 colorings=658200 lazy-girth=427638 last: m=114 classes=6 cclen=78 t=2960s
[00:39:35] it=1000061 colorings=658400 lazy-girth=427747 last: m=114 classes=6 cclen=71 t=2960s
[00:39:35] it=1000313 colorings=658600 lazy-girth=427799 last: m=114 classes=6 cclen=78 t=2961s
[00:39:36] it=1000641 colorings=658800 lazy-girth=427956 last: m=114 classes=6 cclen=78 t=2962s
[00:39:37] it=1000964 colorings=659000 lazy-girth=428079 last: m=114 classes=6 cclen=78 t=2963s
[00:39:38] it=1001222 colorings=659200 lazy-girth=428141 last: m=114 classes=6 cclen=78 t=2964s
[00:39:39] it=1001455 colorings=659400 lazy-girth=428175 last: m=114 classes=6 cclen=78 t=2965s
[00:39:40] it=1001702 colorings=659600 lazy-girth=428223 last: m=114 classes=6 cclen=78 t=2966s
[00:39:41] it=1002001 colorings=659800 lazy-girth=428326 last: m=114 classes=6 cclen=78 t=2967s
[00:39:42] it=1002287 colorings=660000 lazy-girth=428420 last: m=114 classes=6 cclen=78 t=2968s
[00:39:43] it=1002557 colorings=660200 lazy-girth=428496 last: m=114 classes=6 cclen=78 t=2969s
[00:39:44] it=1002844 colorings=660400 lazy-girth=428588 last: m=114 classes=6 cclen=74 t=2970s
[00:39:45] it=1003128 colorings=660600 lazy-girth=428674 last: m=114 classes=6 cclen=78 t=2971s
[00:39:46] it=1003438 colorings=660800 lazy-girth=428787 last: m=114 classes=6 cclen=78 t=2972s
[00:39:47] it=1003726 colorings=661000 lazy-girth=428879 last: m=114 classes=6 cclen=78 t=2973s
[00:39:48] it=1003988 colorings=661200 lazy-girth=428944 last: m=114 classes=6 cclen=78 t=2974s
[00:39:49] it=1004283 colorings=661400 lazy-girth=429046 last: m=114 classes=6 cclen=77 t=2975s
[00:39:50] it=1004521 colorings=661600 lazy-girth=429087 last: m=114 classes=6 cclen=78 t=2976s
[00:39:51] it=1004784 colorings=661800 lazy-girth=429155 last: m=114 classes=6 cclen=74 t=2976s
[00:39:51] it=1005047 colorings=662000 lazy-girth=429222 last: m=114 classes=6 cclen=77 t=2977s
[00:39:52] it=1005325 colorings=662200 lazy-girth=429302 last: m=114 classes=6 cclen=75 t=2978s
[00:39:53] it=1005569 colorings=662400 lazy-girth=429347 last: m=114 classes=6 cclen=78 t=2979s
[00:39:54] it=1005830 colorings=662600 lazy-girth=429409 last: m=114 classes=6 cclen=76 t=2980s
[00:39:55] it=1006069 colorings=662800 lazy-girth=429448 last: m=114 classes=6 cclen=78 t=2981s
[00:39:56] it=1006305 colorings=663000 lazy-girth=429486 last: m=114 classes=6 cclen=78 t=2982s
[00:39:56] it=1006536 colorings=663200 lazy-girth=429517 last: m=114 classes=6 cclen=78 t=2982s
[00:39:57] it=1006785 colorings=663400 lazy-girth=429566 last: m=114 classes=6 cclen=78 t=2983s
[00:39:58] it=1007028 colorings=663600 lazy-girth=429611 last: m=114 classes=6 cclen=78 t=2984s
[00:39:59] it=1007296 colorings=663800 lazy-girth=429682 last: m=114 classes=6 cclen=78 t=2985s
[00:40:00] it=1007546 colorings=664000 lazy-girth=429733 last: m=114 classes=6 cclen=78 t=2986s
[00:40:01] it=1007802 colorings=664200 lazy-girth=429793 last: m=114 classes=6 cclen=75 t=2987s
[00:40:02] it=1008071 colorings=664400 lazy-girth=429867 last: m=114 classes=6 cclen=78 t=2988s
[00:40:48] it=1008352 colorings=664600 lazy-girth=429951 last: m=114 classes=6 cclen=78 t=3034s
[00:40:50] it=1008623 colorings=664800 lazy-girth=430027 last: m=114 classes=6 cclen=78 t=3035s
[00:40:51] it=1008912 colorings=665000 lazy-girth=430120 last: m=114 classes=6 cclen=77 t=3037s
[00:40:53] it=1009200 colorings=665200 lazy-girth=430209 last: m=114 classes=6 cclen=78 t=3038s
[00:40:54] it=1009477 colorings=665400 lazy-girth=430288 last: m=114 classes=6 cclen=78 t=3040s
[00:40:55] it=1009769 colorings=665600 lazy-girth=430385 last: m=114 classes=6 cclen=78 t=3041s
[00:40:56] it=1010016 colorings=665800 lazy-girth=430433 last: m=114 classes=6 cclen=78 t=3042s
[00:40:57] it=1010254 colorings=666000 lazy-girth=430471 last: m=114 classes=6 cclen=78 t=3043s
[00:40:59] it=1010529 colorings=666200 lazy-girth=430547 last: m=114 classes=6 cclen=78 t=3044s
[00:41:00] it=1010802 colorings=666400 lazy-girth=430626 last: m=114 classes=6 cclen=78 t=3045s
[00:41:01] it=1011076 colorings=666600 lazy-girth=430711 last: m=114 classes=6 cclen=78 t=3046s
[00:41:02] it=1011325 colorings=666800 lazy-girth=430768 last: m=114 classes=6 cclen=78 t=3048s
[00:41:03] it=1011586 colorings=667000 lazy-girth=430834 last: m=114 classes=6 cclen=78 t=3049s
[00:41:04] it=1011845 colorings=667200 lazy-girth=430906 last: m=114 classes=6 cclen=78 t=3049s
[00:41:04] it=1012073 colorings=667400 lazy-girth=430936 last: m=95 classes=5 cclen=78 t=3050s
[00:41:05] it=1012335 colorings=667600 lazy-girth=431010 last: m=114 classes=6 cclen=78 t=3051s
[00:41:06] it=1012587 colorings=667800 lazy-girth=431064 last: m=114 classes=6 cclen=78 t=3052s
[00:41:07] it=1012857 colorings=668000 lazy-girth=431146 last: m=114 classes=6 cclen=78 t=3053s
[00:41:09] it=1013148 colorings=668200 lazy-girth=431240 last: m=95 classes=5 cclen=79 t=3055s
[00:41:10] it=1013409 colorings=668400 lazy-girth=431304 last: m=114 classes=6 cclen=70 t=3056s
[00:41:11] it=1013655 colorings=668600 lazy-girth=431351 last: m=114 classes=6 cclen=78 t=3057s
[00:41:12] it=1013888 colorings=668800 lazy-girth=431387 last: m=114 classes=6 cclen=78 t=3058s
[00:41:13] it=1014151 colorings=669000 lazy-girth=431456 last: m=114 classes=6 cclen=78 t=3059s
[00:41:14] it=1014401 colorings=669200 lazy-girth=431507 last: m=114 classes=6 cclen=78 t=3060s
[00:41:15] it=1014644 colorings=669400 lazy-girth=431555 last: m=133 classes=7 cclen=69 t=3061s
[00:41:16] it=1014887 colorings=669600 lazy-girth=431599 last: m=114 classes=6 cclen=78 t=3062s
[00:41:18] it=1015159 colorings=669800 lazy-girth=431685 last: m=114 classes=6 cclen=78 t=3064s
[00:41:20] it=1015429 colorings=670000 lazy-girth=431766 last: m=114 classes=6 cclen=78 t=3065s
[00:41:21] it=1015700 colorings=670200 lazy-girth=431842 last: m=114 classes=6 cclen=77 t=3067s
[00:41:23] it=1015981 colorings=670400 lazy-girth=431924 last: m=114 classes=6 cclen=76 t=3069s
[00:41:24] it=1016222 colorings=670600 lazy-girth=431965 last: m=114 classes=6 cclen=78 t=3070s
[00:41:25] it=1016488 colorings=670800 lazy-girth=432035 last: m=114 classes=6 cclen=78 t=3071s
[00:41:27] it=1016732 colorings=671000 lazy-girth=432080 last: m=114 classes=6 cclen=78 t=3072s
[00:41:28] it=1016973 colorings=671200 lazy-girth=432122 last: m=114 classes=6 cclen=78 t=3073s
[00:41:29] it=1017239 colorings=671400 lazy-girth=432190 last: m=114 classes=6 cclen=78 t=3075s
[00:41:30] it=1017498 colorings=671600 lazy-girth=432253 last: m=114 classes=6 cclen=78 t=3076s
[00:41:31] it=1017750 colorings=671800 lazy-girth=432311 last: m=114 classes=6 cclen=78 t=3077s
[00:41:32] it=1018035 colorings=672000 lazy-girth=432403 last: m=114 classes=6 cclen=77 t=3078s
[00:41:34] it=1018288 colorings=672200 lazy-girth=432462 last: m=114 classes=6 cclen=78 t=3080s
[00:41:35] it=1018524 colorings=672400 lazy-girth=432508 last: m=114 classes=6 cclen=78 t=3081s
[00:41:38] it=1018778 colorings=672600 lazy-girth=432573 last: m=114 classes=6 cclen=78 t=3084s
[00:41:39] it=1019081 colorings=672800 lazy-girth=432685 last: m=114 classes=6 cclen=78 t=3085s
[00:41:40] it=1019412 colorings=673000 lazy-girth=432837 last: m=114 classes=6 cclen=78 t=3086s
[00:41:41] it=1019686 colorings=673200 lazy-girth=432917 last: m=133 classes=7 cclen=77 t=3087s
[00:41:42] it=1019972 colorings=673400 lazy-girth=433017 last: m=114 classes=6 cclen=78 t=3088s
[00:41:43] it=1020270 colorings=673600 lazy-girth=433130 last: m=114 classes=6 cclen=77 t=3089s
[00:41:44] it=1020567 colorings=673800 lazy-girth=433242 last: m=114 classes=6 cclen=78 t=3090s
[00:41:45] it=1020893 colorings=674000 lazy-girth=433384 last: m=114 classes=6 cclen=77 t=3091s
[00:41:46] it=1021238 colorings=674200 lazy-girth=433547 last: m=114 classes=6 cclen=78 t=3092s
[00:41:47] it=1021501 colorings=674400 lazy-girth=433612 last: m=114 classes=6 cclen=78 t=3093s
[00:41:48] it=1021781 colorings=674600 lazy-girth=433703 last: m=114 classes=6 cclen=77 t=3093s
[00:41:49] it=1022062 colorings=674800 lazy-girth=433788 last: m=114 classes=6 cclen=78 t=3094s
[00:41:50] it=1022372 colorings=675000 lazy-girth=433914 last: m=114 classes=6 cclen=78 t=3095s
[00:41:51] it=1022666 colorings=675200 lazy-girth=434021 last: m=114 classes=6 cclen=78 t=3096s
[00:41:52] it=1022975 colorings=675400 lazy-girth=434142 last: m=114 classes=6 cclen=78 t=3097s
[00:41:52] it=1023232 colorings=675600 lazy-girth=434200 last: m=114 classes=6 cclen=78 t=3098s
[00:41:53] it=1023543 colorings=675800 lazy-girth=434327 last: m=114 classes=6 cclen=77 t=3099s
[00:41:54] it=1023849 colorings=676000 lazy-girth=434455 last: m=114 classes=6 cclen=78 t=3100s
[00:41:56] it=1024157 colorings=676200 lazy-girth=434572 last: m=114 classes=6 cclen=78 t=3101s
[00:41:56] it=1024432 colorings=676400 lazy-girth=434649 last: m=114 classes=6 cclen=78 t=3102s
[00:41:57] it=1024758 colorings=676600 lazy-girth=434796 last: m=114 classes=6 cclen=78 t=3103s
[00:41:59] it=1025084 colorings=676800 lazy-girth=434944 last: m=114 classes=6 cclen=78 t=3104s
[00:42:00] it=1025412 colorings=677000 lazy-girth=435089 last: m=114 classes=6 cclen=78 t=3106s
[00:42:01] it=1025699 colorings=677200 lazy-girth=435182 last: m=114 classes=6 cclen=78 t=3106s
[00:42:02] it=1026027 colorings=677400 lazy-girth=435323 last: m=114 classes=6 cclen=78 t=3108s
[00:42:03] it=1026324 colorings=677600 lazy-girth=435430 last: m=114 classes=6 cclen=78 t=3109s
[00:42:04] it=1026627 colorings=677800 lazy-girth=435541 last: m=114 classes=6 cclen=78 t=3110s
[00:42:05] it=1026930 colorings=678000 lazy-girth=435661 last: m=114 classes=6 cclen=77 t=3111s
[00:42:06] it=1027262 colorings=678200 lazy-girth=435809 last: m=114 classes=6 cclen=78 t=3112s
[00:42:07] it=1027593 colorings=678400 lazy-girth=435957 last: m=114 classes=6 cclen=74 t=3113s
[00:42:09] it=1027933 colorings=678600 lazy-girth=436112 last: m=114 classes=6 cclen=78 t=3114s
[00:42:10] it=1028150 colorings=678800 lazy-girth=436133 last: m=95 classes=5 cclen=79 t=3115s
[00:42:10] it=1028420 colorings=679000 lazy-girth=436203 last: m=114 classes=6 cclen=78 t=3116s
[00:42:11] it=1028703 colorings=679200 lazy-girth=436286 last: m=114 classes=6 cclen=78 t=3117s
[00:42:12] it=1028999 colorings=679400 lazy-girth=436382 last: m=114 classes=6 cclen=78 t=3118s
[00:42:13] it=1029272 colorings=679600 lazy-girth=436455 last: m=114 classes=6 cclen=77 t=3119s
[00:42:14] it=1029567 colorings=679800 lazy-girth=436550 last: m=95 classes=5 cclen=79 t=3120s
[00:42:15] it=1029839 colorings=680000 lazy-girth=436622 last: m=114 classes=6 cclen=78 t=3120s
[00:42:15] it=1030094 colorings=680200 lazy-girth=436677 last: m=95 classes=5 cclen=79 t=3121s
[00:42:16] it=1030294 colorings=680400 lazy-girth=436677 last: m=95 classes=5 cclen=79 t=3121s
[00:42:16] it=1030507 colorings=680600 lazy-girth=436690 last: m=114 classes=6 cclen=78 t=3122s
[00:42:17] it=1030783 colorings=680800 lazy-girth=436766 last: m=95 classes=5 cclen=79 t=3123s
[00:42:17] it=1031013 colorings=681000 lazy-girth=436796 last: m=114 classes=6 cclen=77 t=3123s
[00:42:18] it=1031283 colorings=681200 lazy-girth=436866 last: m=114 classes=6 cclen=78 t=3124s
[00:42:19] it=1031563 colorings=681400 lazy-girth=436946 last: m=114 classes=6 cclen=78 t=3125s
[00:42:20] it=1031847 colorings=681600 lazy-girth=437030 last: m=114 classes=6 cclen=78 t=3126s
[00:42:21] it=1032125 colorings=681800 lazy-girth=437108 last: m=114 classes=6 cclen=78 t=3126s
[00:42:21] it=1032408 colorings=682000 lazy-girth=437201 last: m=114 classes=6 cclen=78 t=3127s
[00:42:22] it=1032702 colorings=682200 lazy-girth=437305 last: m=133 classes=7 cclen=75 t=3128s
[00:42:23] it=1032994 colorings=682400 lazy-girth=437405 last: m=114 classes=6 cclen=76 t=3129s
[00:42:24] it=1033260 colorings=682600 lazy-girth=437479 last: m=114 classes=6 cclen=78 t=3130s
[00:42:25] it=1033571 colorings=682800 lazy-girth=437604 last: m=114 classes=6 cclen=76 t=3131s
[00:42:26] it=1033849 colorings=683000 lazy-girth=437690 last: m=114 classes=6 cclen=76 t=3132s
[00:42:27] it=1034141 colorings=683200 lazy-girth=437786 last: m=114 classes=6 cclen=78 t=3133s
[00:42:28] it=1034413 colorings=683400 lazy-girth=437866 last: m=114 classes=6 cclen=68 t=3134s
[00:42:29] it=1034688 colorings=683600 lazy-girth=437948 last: m=114 classes=6 cclen=78 t=3134s
[00:42:29] it=1034956 colorings=683800 lazy-girth=438020 last: m=114 classes=6 cclen=78 t=3135s
[00:42:30] it=1035244 colorings=684000 lazy-girth=438110 last: m=95 classes=5 cclen=79 t=3136s
[00:42:31] it=1035512 colorings=684200 lazy-girth=438182 last: m=114 classes=6 cclen=78 t=3137s
[00:42:32] it=1035790 colorings=684400 lazy-girth=438263 last: m=114 classes=6 cclen=78 t=3138s
[00:42:33] it=1036036 colorings=684600 lazy-girth=438311 last: m=114 classes=6 cclen=78 t=3139s
[00:42:34] it=1036285 colorings=684800 lazy-girth=438360 last: m=114 classes=6 cclen=78 t=3139s
[00:42:34] it=1036547 colorings=685000 lazy-girth=438422 last: m=114 classes=6 cclen=77 t=3140s
[00:42:35] it=1036810 colorings=685200 lazy-girth=438487 last: m=114 classes=6 cclen=78 t=3141s
[00:42:36] it=1037064 colorings=685400 lazy-girth=438552 last: m=114 classes=6 cclen=78 t=3142s
[00:42:37] it=1037330 colorings=685600 lazy-girth=438618 last: m=114 classes=6 cclen=78 t=3143s
[00:42:37] it=1037540 colorings=685800 lazy-girth=438629 last: m=95 classes=5 cclen=79 t=3143s
[00:42:38] it=1037809 colorings=686000 lazy-girth=438698 last: m=114 classes=6 cclen=78 t=3144s
[00:42:39] it=1038045 colorings=686200 lazy-girth=438737 last: m=114 classes=6 cclen=78 t=3145s
[00:42:39] it=1038287 colorings=686400 lazy-girth=438781 last: m=114 classes=6 cclen=77 t=3145s
[00:42:40] it=1038534 colorings=686600 lazy-girth=438831 last: m=95 classes=5 cclen=79 t=3146s
[00:42:41] it=1038753 colorings=686800 lazy-girth=438853 last: m=114 classes=6 cclen=78 t=3147s
[00:42:41] it=1039007 colorings=687000 lazy-girth=438908 last: m=114 classes=6 cclen=77 t=3147s
[00:42:42] it=1039217 colorings=687200 lazy-girth=438918 last: m=95 classes=5 cclen=79 t=3148s
[00:42:43] it=1039454 colorings=687400 lazy-girth=438955 last: m=114 classes=6 cclen=78 t=3148s
[00:42:43] it=1039733 colorings=687600 lazy-girth=439034 last: m=114 classes=6 cclen=78 t=3149s
[00:42:44] it=1039989 colorings=687800 lazy-girth=439092 last: m=114 classes=6 cclen=78 t=3150s
[00:42:45] it=1040226 colorings=688000 lazy-girth=439130 last: m=114 classes=6 cclen=78 t=3151s
[00:42:46] it=1040578 colorings=688200 lazy-girth=439282 last: m=114 classes=6 cclen=78 t=3152s
[00:42:47] it=1041056 colorings=688400 lazy-girth=439560 last: m=114 classes=6 cclen=78 t=3153s
[00:42:49] it=1041541 colorings=688600 lazy-girth=439845 last: m=114 classes=6 cclen=78 t=3155s
[00:42:49] it=1041747 colorings=688800 lazy-girth=439851 last: m=95 classes=5 cclen=78 t=3155s
[00:42:50] it=1042159 colorings=689000 lazy-girth=440065 last: m=95 classes=5 cclen=79 t=3156s
[00:42:51] it=1042519 colorings=689200 lazy-girth=440226 last: m=95 classes=5 cclen=79 t=3157s
[00:42:52] it=1042878 colorings=689400 lazy-girth=440385 last: m=95 classes=5 cclen=79 t=3158s
[00:42:53] it=1043088 colorings=689600 lazy-girth=440395 last: m=114 classes=6 cclen=78 t=3159s
[00:42:55] it=1043357 colorings=689800 lazy-girth=440465 last: m=114 classes=6 cclen=78 t=3161s
[00:42:56] it=1043633 colorings=690000 lazy-girth=440545 last: m=114 classes=6 cclen=78 t=3162s
[00:42:57] it=1043904 colorings=690200 lazy-girth=440617 last: m=114 classes=6 cclen=78 t=3163s
[00:42:58] it=1044154 colorings=690400 lazy-girth=440667 last: m=114 classes=6 cclen=78 t=3164s
[00:42:59] it=1044356 colorings=690600 lazy-girth=440669 last: m=95 classes=5 cclen=78 t=3164s
[00:43:00] it=1044758 colorings=690800 lazy-girth=440871 last: m=95 classes=5 cclen=79 t=3166s
[00:43:01] it=1045151 colorings=691000 lazy-girth=441064 last: m=95 classes=5 cclen=79 t=3167s
[00:43:02] it=1045486 colorings=691200 lazy-girth=441199 last: m=95 classes=5 cclen=79 t=3167s
[00:43:02] it=1045783 colorings=691400 lazy-girth=441304 last: m=95 classes=5 cclen=79 t=3168s
[00:43:03] it=1046011 colorings=691600 lazy-girth=441333 last: m=95 classes=5 cclen=79 t=3169s
[00:43:04] it=1046279 colorings=691800 lazy-girth=441415 last: m=95 classes=5 cclen=78 t=3170s
[00:43:04] it=1046540 colorings=692000 lazy-girth=441491 last: m=114 classes=6 cclen=78 t=3170s
[00:43:05] it=1046784 colorings=692200 lazy-girth=441535 last: m=95 classes=5 cclen=79 t=3171s
[00:43:06] it=1047010 colorings=692400 lazy-girth=441564 last: m=114 classes=6 cclen=78 t=3172s
[00:43:07] it=1047314 colorings=692600 lazy-girth=441687 last: m=114 classes=6 cclen=78 t=3173s
[00:43:08] it=1047598 colorings=692800 lazy-girth=441793 last: m=114 classes=6 cclen=78 t=3173s
[00:43:08] it=1047884 colorings=693000 lazy-girth=441893 last: m=114 classes=6 cclen=78 t=3174s
[00:43:10] it=1048216 colorings=693200 lazy-girth=442056 last: m=114 classes=6 cclen=78 t=3175s
[00:43:10] it=1048470 colorings=693400 lazy-girth=442116 last: m=114 classes=6 cclen=76 t=3176s
[00:43:11] it=1048782 colorings=693600 lazy-girth=442251 last: m=114 classes=6 cclen=78 t=3177s
[00:43:12] it=1049120 colorings=693800 lazy-girth=442423 last: m=95 classes=5 cclen=79 t=3178s
[00:43:13] it=1049390 colorings=694000 lazy-girth=442499 last: m=114 classes=6 cclen=78 t=3179s
[00:43:14] it=1049649 colorings=694200 lazy-girth=442563 last: m=114 classes=6 cclen=78 t=3180s
[00:43:15] it=1049926 colorings=694400 lazy-girth=442652 last: m=114 classes=6 cclen=76 t=3181s
[00:43:16] it=1050167 colorings=694600 lazy-girth=442694 last: m=114 classes=6 cclen=78 t=3182s
[00:43:17] it=1050474 colorings=694800 lazy-girth=442810 last: m=114 classes=6 cclen=78 t=3183s
[00:43:18] it=1050779 colorings=695000 lazy-girth=442923 last: m=114 classes=6 cclen=77 t=3184s
[00:43:19] it=1051073 colorings=695200 lazy-girth=443021 last: m=114 classes=6 cclen=78 t=3185s
[00:43:20] it=1051353 colorings=695400 lazy-girth=443113 last: m=114 classes=6 cclen=78 t=3186s
[00:43:21] it=1051632 colorings=695600 lazy-girth=443208 last: m=114 classes=6 cclen=78 t=3187s
[00:43:22] it=1051902 colorings=695800 lazy-girth=443281 last: m=95 classes=5 cclen=79 t=3188s
[00:43:23] it=1052161 colorings=696000 lazy-girth=443340 last: m=114 classes=6 cclen=78 t=3189s
[00:43:24] it=1052401 colorings=696200 lazy-girth=443380 last: m=114 classes=6 cclen=78 t=3189s
[00:43:25] it=1052684 colorings=696400 lazy-girth=443478 last: m=114 classes=6 cclen=78 t=3191s
[00:43:26] it=1052925 colorings=696600 lazy-girth=443519 last: m=95 classes=5 cclen=79 t=3191s
[00:43:26] it=1053184 colorings=696800 lazy-girth=443580 last: m=114 classes=6 cclen=78 t=3192s
[00:43:27] it=1053482 colorings=697000 lazy-girth=443687 last: m=114 classes=6 cclen=78 t=3193s
[00:43:29] it=1053789 colorings=697200 lazy-girth=443797 last: m=114 classes=6 cclen=76 t=3194s
[00:43:30] it=1054174 colorings=697400 lazy-girth=444033 last: m=114 classes=6 cclen=78 t=3196s
[00:43:31] it=1054417 colorings=697600 lazy-girth=444076 last: m=114 classes=6 cclen=78 t=3197s
[00:43:32] it=1054703 colorings=697800 lazy-girth=444175 last: m=114 classes=6 cclen=77 t=3198s
[00:43:33] it=1054990 colorings=698000 lazy-girth=444269 last: m=114 classes=6 cclen=78 t=3199s
[00:43:34] it=1055297 colorings=698200 lazy-girth=444385 last: m=114 classes=6 cclen=78 t=3200s
[00:43:35] it=1055601 colorings=698400 lazy-girth=444523 last: m=114 classes=6 cclen=77 t=3201s
[00:43:36] it=1055875 colorings=698600 lazy-girth=444602 last: m=114 classes=6 cclen=78 t=3202s
[00:43:37] it=1056152 colorings=698800 lazy-girth=444684 last: m=114 classes=6 cclen=78 t=3203s
[00:43:38] it=1056407 colorings=699000 lazy-girth=444744 last: m=114 classes=6 cclen=77 t=3204s
[00:43:39] it=1056676 colorings=699200 lazy-girth=444821 last: m=114 classes=6 cclen=78 t=3205s
[00:43:40] it=1056949 colorings=699400 lazy-girth=444901 last: m=114 classes=6 cclen=78 t=3206s
[00:43:41] it=1057199 colorings=699600 lazy-girth=444960 last: m=114 classes=6 cclen=78 t=3207s
[00:43:42] it=1057481 colorings=699800 lazy-girth=445045 last: m=114 classes=6 cclen=78 t=3208s
[00:43:43] it=1057753 colorings=700000 lazy-girth=445117 last: m=114 classes=6 cclen=78 t=3209s
[00:43:44] it=1057997 colorings=700200 lazy-girth=445161 last: m=95 classes=5 cclen=79 t=3209s
[00:43:44] it=1058206 colorings=700400 lazy-girth=445170 last: m=114 classes=6 cclen=78 t=3210s
[00:43:45] it=1058451 colorings=700600 lazy-girth=445215 last: m=114 classes=6 cclen=78 t=3211s
[00:43:46] it=1058696 colorings=700800 lazy-girth=445260 last: m=114 classes=6 cclen=75 t=3211s
[00:43:46] it=1058938 colorings=701000 lazy-girth=445302 last: m=114 classes=6 cclen=78 t=3212s
[00:43:47] it=1059190 colorings=701200 lazy-girth=445354 last: m=114 classes=6 cclen=78 t=3213s
[00:43:48] it=1059430 colorings=701400 lazy-girth=445394 last: m=114 classes=6 cclen=76 t=3214s
[00:43:48] it=1059675 colorings=701600 lazy-girth=445439 last: m=95 classes=5 cclen=79 t=3214s
[00:43:49] it=1059913 colorings=701800 lazy-girth=445477 last: m=114 classes=6 cclen=78 t=3215s
[00:43:50] it=1060168 colorings=702000 lazy-girth=445538 last: m=114 classes=6 cclen=78 t=3216s
[00:43:51] it=1060487 colorings=702200 lazy-girth=445661 last: m=114 classes=6 cclen=77 t=3217s
[00:43:52] it=1060759 colorings=702400 lazy-girth=445743 last: m=114 classes=6 cclen=78 t=3218s
[00:43:53] it=1061075 colorings=702600 lazy-girth=445881 last: m=95 classes=5 cclen=79 t=3219s
[00:43:54] it=1061396 colorings=702800 lazy-girth=446011 last: m=133 classes=7 cclen=76 t=3220s
[00:43:55] it=1061650 colorings=703000 lazy-girth=446065 last: m=114 classes=6 cclen=78 t=3221s
[00:43:56] it=1061926 colorings=703200 lazy-girth=446143 last: m=95 classes=5 cclen=79 t=3222s
[00:43:57] it=1062201 colorings=703400 lazy-girth=446224 last: m=114 classes=6 cclen=78 t=3223s
[00:43:58] it=1062464 colorings=703600 lazy-girth=446292 last: m=114 classes=6 cclen=78 t=3223s
[00:43:59] it=1062732 colorings=703800 lazy-girth=446364 last: m=114 classes=6 cclen=62 t=3224s
[00:43:59] it=1062967 colorings=704000 lazy-girth=446399 last: m=114 classes=6 cclen=78 t=3225s
[00:44:00] it=1063201 colorings=704200 lazy-girth=446433 last: m=114 classes=6 cclen=78 t=3226s
[00:44:01] it=1063421 colorings=704400 lazy-girth=446453 last: m=95 classes=5 cclen=77 t=3227s
[00:44:01] it=1063644 colorings=704600 lazy-girth=446476 last: m=114 classes=6 cclen=78 t=3227s
[00:44:02] it=1063864 colorings=704800 lazy-girth=446496 last: m=95 classes=5 cclen=79 t=3228s
[00:44:03] it=1064082 colorings=705000 lazy-girth=446514 last: m=114 classes=6 cclen=78 t=3229s
[00:44:03] it=1064329 colorings=705200 lazy-girth=446561 last: m=114 classes=6 cclen=78 t=3229s
[00:44:04] it=1064568 colorings=705400 lazy-girth=446600 last: m=95 classes=5 cclen=79 t=3230s
[00:44:05] it=1064780 colorings=705600 lazy-girth=446612 last: m=114 classes=6 cclen=78 t=3231s
[00:44:05] it=1065013 colorings=705800 lazy-girth=446645 last: m=114 classes=6 cclen=78 t=3231s
[00:44:06] it=1065281 colorings=706000 lazy-girth=446716 last: m=95 classes=5 cclen=79 t=3232s
[00:44:07] it=1065541 colorings=706200 lazy-girth=446787 last: m=114 classes=6 cclen=78 t=3233s
[00:44:08] it=1065832 colorings=706400 lazy-girth=446890 last: m=114 classes=6 cclen=78 t=3234s
[00:44:09] it=1066112 colorings=706600 lazy-girth=446972 last: m=114 classes=6 cclen=78 t=3235s
[00:44:10] it=1066397 colorings=706800 lazy-girth=447072 last: m=114 classes=6 cclen=78 t=3236s
[00:44:11] it=1066660 colorings=707000 lazy-girth=447142 last: m=114 classes=6 cclen=78 t=3237s
[00:44:12] it=1066911 colorings=707200 lazy-girth=447195 last: m=114 classes=6 cclen=78 t=3238s
[00:44:13] it=1067193 colorings=707400 lazy-girth=447282 last: m=114 classes=6 cclen=78 t=3239s
[00:44:14] it=1067460 colorings=707600 lazy-girth=447349 last: m=114 classes=6 cclen=78 t=3240s
[00:44:15] it=1067800 colorings=707800 lazy-girth=447489 last: m=114 classes=6 cclen=78 t=3241s
[00:44:16] it=1068088 colorings=708000 lazy-girth=447577 last: m=95 classes=5 cclen=79 t=3242s
[00:44:17] it=1068356 colorings=708200 lazy-girth=447645 last: m=114 classes=6 cclen=78 t=3242s
[00:44:18] it=1068816 colorings=708400 lazy-girth=447905 last: m=114 classes=6 cclen=78 t=3244s
[00:44:19] it=1069087 colorings=708600 lazy-girth=447976 last: m=114 classes=6 cclen=78 t=3245s
[00:44:20] it=1069348 colorings=708800 lazy-girth=448037 last: m=114 classes=6 cclen=75 t=3246s
[00:44:21] it=1069617 colorings=709000 lazy-girth=448106 last: m=114 classes=6 cclen=78 t=3247s
[00:44:22] it=1069877 colorings=709200 lazy-girth=448166 last: m=95 classes=5 cclen=79 t=3248s
[00:44:23] it=1070134 colorings=709400 lazy-girth=448223 last: m=114 classes=6 cclen=78 t=3249s
[00:44:24] it=1070388 colorings=709600 lazy-girth=448277 last: m=95 classes=5 cclen=79 t=3250s
[00:44:25] it=1070642 colorings=709800 lazy-girth=448331 last: m=114 classes=6 cclen=74 t=3251s
[00:44:26] it=1070917 colorings=710000 lazy-girth=448406 last: m=114 classes=6 cclen=78 t=3252s
[00:44:27] it=1071189 colorings=710200 lazy-girth=448478 last: m=133 classes=7 cclen=75 t=3253s
[00:44:28] it=1071529 colorings=710400 lazy-girth=448618 last: m=114 classes=6 cclen=78 t=3254s
[00:44:29] it=1071792 colorings=710600 lazy-girth=448681 last: m=114 classes=6 cclen=78 t=3255s
[00:44:31] it=1072076 colorings=710800 lazy-girth=448765 last: m=95 classes=5 cclen=79 t=3257s
[00:44:32] it=1072475 colorings=711000 lazy-girth=448964 last: m=95 classes=5 cclen=79 t=3258s
[00:44:33] it=1072817 colorings=711200 lazy-girth=449106 last: m=95 classes=5 cclen=79 t=3258s
[00:44:33] it=1073191 colorings=711400 lazy-girth=449322 last: m=95 classes=5 cclen=79 t=3259s
[00:44:35] it=1073707 colorings=711600 lazy-girth=449751 last: m=95 classes=5 cclen=79 t=3261s
[00:44:36] it=1073988 colorings=711800 lazy-girth=449893 last: m=114 classes=6 cclen=78 t=3262s
[00:44:37] it=1074196 colorings=712000 lazy-girth=449901 last: m=114 classes=6 cclen=78 t=3262s
[00:44:37] it=1074404 colorings=712200 lazy-girth=449909 last: m=114 classes=6 cclen=78 t=3263s
[00:44:38] it=1074609 colorings=712400 lazy-girth=449914 last: m=114 classes=6 cclen=78 t=3264s
[00:44:39] it=1074815 colorings=712600 lazy-girth=449920 last: m=114 classes=6 cclen=78 t=3265s
[00:44:40] it=1075020 colorings=712800 lazy-girth=449925 last: m=114 classes=6 cclen=78 t=3266s
[00:44:41] it=1075351 colorings=713000 lazy-girth=450101 last: m=114 classes=6 cclen=78 t=3267s
[00:44:42] it=1075645 colorings=713200 lazy-girth=450205 last: m=114 classes=6 cclen=77 t=3268s
[00:44:43] it=1075894 colorings=713400 lazy-girth=450254 last: m=114 classes=6 cclen=78 t=3269s
[00:44:44] it=1076146 colorings=713600 lazy-girth=450310 last: m=114 classes=6 cclen=78 t=3270s
[00:44:45] it=1076445 colorings=713800 lazy-girth=450417 last: m=114 classes=6 cclen=78 t=3271s
[00:44:46] it=1076704 colorings=714000 lazy-girth=450480 last: m=114 classes=6 cclen=78 t=3272s
[00:44:47] it=1076962 colorings=714200 lazy-girth=450545 last: m=114 classes=6 cclen=77 t=3273s
[00:44:48] it=1077202 colorings=714400 lazy-girth=450588 last: m=114 classes=6 cclen=78 t=3274s
[00:44:49] it=1077475 colorings=714600 lazy-girth=450671 last: m=114 classes=6 cclen=78 t=3275s
[00:44:50] it=1077758 colorings=714800 lazy-girth=450765 last: m=114 classes=6 cclen=78 t=3276s
[00:44:51] it=1078080 colorings=715000 lazy-girth=450902 last: m=114 classes=6 cclen=78 t=3277s
[00:44:52] it=1078352 colorings=715200 lazy-girth=450981 last: m=114 classes=6 cclen=73 t=3278s
[00:44:53] it=1078619 colorings=715400 lazy-girth=451056 last: m=114 classes=6 cclen=78 t=3279s
[00:44:54] it=1078877 colorings=715600 lazy-girth=451120 last: m=114 classes=6 cclen=78 t=3280s
[00:44:55] it=1079137 colorings=715800 lazy-girth=451187 last: m=114 classes=6 cclen=78 t=3281s
[00:44:56] it=1079407 colorings=716000 lazy-girth=451260 last: m=114 classes=6 cclen=77 t=3281s
[00:44:56] it=1079659 colorings=716200 lazy-girth=451315 last: m=95 classes=5 cclen=78 t=3282s
[00:44:58] it=1079943 colorings=716400 lazy-girth=451401 last: m=114 classes=6 cclen=78 t=3283s
[00:44:59] it=1080197 colorings=716600 lazy-girth=451475 last: m=114 classes=6 cclen=78 t=3284s
[00:45:00] it=1080457 colorings=716800 lazy-girth=451545 last: m=114 classes=6 cclen=78 t=3285s
[00:45:01] it=1080710 colorings=717000 lazy-girth=451607 last: m=114 classes=6 cclen=78 t=3286s
[00:45:02] it=1080982 colorings=717200 lazy-girth=451692 last: m=114 classes=6 cclen=78 t=3287s
[00:45:02] it=1081228 colorings=717400 lazy-girth=451744 last: m=114 classes=6 cclen=78 t=3288s
[00:45:03] it=1081478 colorings=717600 lazy-girth=451802 last: m=114 classes=6 cclen=76 t=3289s
[00:45:04] it=1081730 colorings=717800 lazy-girth=451860 last: m=114 classes=6 cclen=77 t=3290s
[00:45:05] it=1081982 colorings=718000 lazy-girth=451921 last: m=114 classes=6 cclen=78 t=3291s
[00:45:06] it=1082234 colorings=718200 lazy-girth=451980 last: m=114 classes=6 cclen=78 t=3292s
[00:45:07] it=1082491 colorings=718400 lazy-girth=452037 last: m=95 classes=5 cclen=79 t=3293s
[00:45:08] it=1082793 colorings=718600 lazy-girth=452139 last: m=114 classes=6 cclen=78 t=3294s
[00:45:09] it=1083092 colorings=718800 lazy-girth=452238 last: m=114 classes=6 cclen=78 t=3295s
[00:45:10] it=1083454 colorings=719000 lazy-girth=452400 last: m=95 classes=5 cclen=79 t=3296s
[00:45:11] it=1083698 colorings=719200 lazy-girth=452444 last: m=114 classes=6 cclen=78 t=3297s
[00:45:13] it=1083942 colorings=719400 lazy-girth=452491 last: m=114 classes=6 cclen=78 t=3298s
[00:45:13] it=1084196 colorings=719600 lazy-girth=452550 last: m=114 classes=6 cclen=78 t=3299s
[00:45:14] it=1084444 colorings=719800 lazy-girth=452602 last: m=114 classes=6 cclen=78 t=3300s
[00:45:15] it=1084688 colorings=720000 lazy-girth=452650 last: m=114 classes=6 cclen=78 t=3301s
[00:45:16] it=1084961 colorings=720200 lazy-girth=452729 last: m=114 classes=6 cclen=78 t=3302s
[00:45:17] it=1085206 colorings=720400 lazy-girth=452779 last: m=114 classes=6 cclen=78 t=3303s
[00:45:18] it=1085427 colorings=720600 lazy-girth=452800 last: m=114 classes=6 cclen=78 t=3304s
[00:45:19] it=1085701 colorings=720800 lazy-girth=452878 last: m=114 classes=6 cclen=78 t=3305s
[00:45:20] it=1085971 colorings=721000 lazy-girth=452953 last: m=95 classes=5 cclen=79 t=3306s
[00:45:21] it=1086214 colorings=721200 lazy-girth=452996 last: m=95 classes=5 cclen=79 t=3307s
[00:45:22] it=1086436 colorings=721400 lazy-girth=453018 last: m=114 classes=6 cclen=78 t=3308s
[00:45:23] it=1086709 colorings=721600 lazy-girth=453091 last: m=114 classes=6 cclen=76 t=3309s
[00:45:24] it=1086927 colorings=721800 lazy-girth=453109 last: m=114 classes=6 cclen=78 t=3310s
[00:45:25] it=1087134 colorings=722000 lazy-girth=453116 last: m=114 classes=6 cclen=78 t=3311s
[00:45:26] it=1087340 colorings=722200 lazy-girth=453122 last: m=95 classes=5 cclen=79 t=3312s
[00:45:27] it=1087558 colorings=722400 lazy-girth=453140 last: m=114 classes=6 cclen=75 t=3313s
[00:45:28] it=1087762 colorings=722600 lazy-girth=453144 last: m=114 classes=6 cclen=78 t=3313s
[00:45:29] it=1088032 colorings=722800 lazy-girth=453221 last: m=114 classes=6 cclen=78 t=3315s
[00:45:30] it=1088326 colorings=723000 lazy-girth=453336 last: m=114 classes=6 cclen=78 t=3316s
[00:45:31] it=1088593 colorings=723200 lazy-girth=453414 last: m=114 classes=6 cclen=75 t=3317s
[00:45:32] it=1088872 colorings=723400 lazy-girth=453508 last: m=114 classes=6 cclen=78 t=3318s
[00:45:33] it=1089132 colorings=723600 lazy-girth=453570 last: m=114 classes=6 cclen=78 t=3319s
[00:45:36] it=1089406 colorings=723800 lazy-girth=453644 last: m=114 classes=6 cclen=78 t=3322s
[00:45:37] it=1089789 colorings=724000 lazy-girth=453836 last: m=95 classes=5 cclen=79 t=3323s
[00:45:38] it=1090055 colorings=724200 lazy-girth=453902 last: m=114 classes=6 cclen=78 t=3324s
[00:45:39] it=1090262 colorings=724400 lazy-girth=453909 last: m=114 classes=6 cclen=78 t=3325s
[00:45:39] it=1090464 colorings=724600 lazy-girth=453911 last: m=114 classes=6 cclen=78 t=3325s
[00:45:41] it=1090713 colorings=724800 lazy-girth=453962 last: m=114 classes=6 cclen=78 t=3327s
[00:45:42] it=1090956 colorings=725000 lazy-girth=454008 last: m=114 classes=6 cclen=78 t=3328s
[00:45:43] it=1091206 colorings=725200 lazy-girth=454061 last: m=114 classes=6 cclen=77 t=3329s
[00:45:44] it=1091452 colorings=725400 lazy-girth=454109 last: m=114 classes=6 cclen=78 t=3330s
[00:45:46] it=1091704 colorings=725600 lazy-girth=454161 last: m=114 classes=6 cclen=78 t=3332s
[00:45:47] it=1091942 colorings=725800 lazy-girth=454200 last: m=114 classes=6 cclen=78 t=3333s
[00:45:48] it=1092200 colorings=726000 lazy-girth=454259 last: m=114 classes=6 cclen=78 t=3334s
[00:45:49] it=1092467 colorings=726200 lazy-girth=454327 last: m=114 classes=6 cclen=78 t=3335s
[00:45:51] it=1092711 colorings=726400 lazy-girth=454373 last: m=114 classes=6 cclen=78 t=3337s
[00:45:52] it=1092947 colorings=726600 lazy-girth=454412 last: m=114 classes=6 cclen=78 t=3338s
[00:45:53] it=1093195 colorings=726800 lazy-girth=454466 last: m=114 classes=6 cclen=77 t=3339s
[00:45:55] it=1093453 colorings=727000 lazy-girth=454525 last: m=114 classes=6 cclen=78 t=3341s
[00:45:56] it=1093694 colorings=727200 lazy-girth=454566 last: m=114 classes=6 cclen=78 t=3342s
[00:45:58] it=1093939 colorings=727400 lazy-girth=454611 last: m=114 classes=6 cclen=78 t=3344s
[00:46:00] it=1094176 colorings=727600 lazy-girth=454648 last: m=114 classes=6 cclen=78 t=3345s
[00:46:03] it=1094512 colorings=727800 lazy-girth=454784 last: m=114 classes=6 cclen=78 t=3349s
[00:46:05] it=1094917 colorings=728000 lazy-girth=455000 last: m=95 classes=5 cclen=79 t=3351s
[00:46:06] it=1095255 colorings=728200 lazy-girth=455141 last: m=114 classes=6 cclen=78 t=3352s
[00:46:07] it=1095501 colorings=728400 lazy-girth=455190 last: m=114 classes=6 cclen=77 t=3353s
[00:46:08] it=1095817 colorings=728600 lazy-girth=455316 last: m=114 classes=6 cclen=77 t=3354s
[00:46:09] it=1096113 colorings=728800 lazy-girth=455438 last: m=114 classes=6 cclen=78 t=3355s
[00:46:10] it=1096475 colorings=729000 lazy-girth=455628 last: m=114 classes=6 cclen=78 t=3356s
[00:46:11] it=1096772 colorings=729200 lazy-girth=455735 last: m=114 classes=6 cclen=78 t=3357s
[00:46:12] it=1097107 colorings=729400 lazy-girth=455890 last: m=114 classes=6 cclen=78 t=3358s
[00:46:13] it=1097411 colorings=729600 lazy-girth=456009 last: m=114 classes=6 cclen=78 t=3359s
[00:46:14] it=1097731 colorings=729800 lazy-girth=456146 last: m=114 classes=6 cclen=78 t=3360s
[00:46:15] it=1098046 colorings=730000 lazy-girth=456266 last: m=114 classes=6 cclen=78 t=3361s
[00:46:16] it=1098363 colorings=730200 lazy-girth=456401 last: m=114 classes=6 cclen=78 t=3362s
[00:46:17] it=1098687 colorings=730400 lazy-girth=456542 last: m=114 classes=6 cclen=78 t=3363s
[00:46:18] it=1098987 colorings=730600 lazy-girth=456656 last: m=114 classes=6 cclen=78 t=3364s
[00:46:19] it=1099301 colorings=730800 lazy-girth=456786 last: m=114 classes=6 cclen=78 t=3365s
[00:46:20] it=1099574 colorings=731000 lazy-girth=456871 last: m=114 classes=6 cclen=77 t=3366s
[00:46:21] it=1099864 colorings=731200 lazy-girth=456969 last: m=114 classes=6 cclen=78 t=3367s
[00:46:22] it=1100199 colorings=731400 lazy-girth=457105 last: m=114 classes=6 cclen=74 t=3368s
[00:46:23] it=1100542 colorings=731600 lazy-girth=457255 last: m=114 classes=6 cclen=78 t=3369s
[00:46:24] it=1100792 colorings=731800 lazy-girth=457309 last: m=114 classes=6 cclen=78 t=3370s
[00:46:25] it=1101132 colorings=732000 lazy-girth=457479 last: m=114 classes=6 cclen=78 t=3371s
[00:46:26] it=1101467 colorings=732200 lazy-girth=457628 last: m=114 classes=6 cclen=78 t=3372s
[00:46:27] it=1101794 colorings=732400 lazy-girth=457770 last: m=114 classes=6 cclen=77 t=3373s
[00:46:28] it=1102089 colorings=732600 lazy-girth=457888 last: m=114 classes=6 cclen=78 t=3374s
[00:46:30] it=1102420 colorings=732800 lazy-girth=458032 last: m=114 classes=6 cclen=78 t=3376s
[00:46:31] it=1102711 colorings=733000 lazy-girth=458134 last: m=114 classes=6 cclen=76 t=3377s
[00:46:32] it=1103025 colorings=733200 lazy-girth=458254 last: m=114 classes=6 cclen=78 t=3378s
[00:46:33] it=1103328 colorings=733400 lazy-girth=458370 last: m=114 classes=6 cclen=78 t=3379s
[00:46:34] it=1103623 colorings=733600 lazy-girth=458477 last: m=114 classes=6 cclen=78 t=3380s
[00:46:35] it=1103879 colorings=733800 lazy-girth=458539 last: m=114 classes=6 cclen=78 t=3381s
[00:46:36] it=1104177 colorings=734000 lazy-girth=458641 last: m=114 classes=6 cclen=78 t=3382s
[00:46:37] it=1104449 colorings=734200 lazy-girth=458717 last: m=114 classes=6 cclen=78 t=3383s
[00:46:38] it=1104719 colorings=734400 lazy-girth=458791 last: m=114 classes=6 cclen=78 t=3384s
[00:46:39] it=1105029 colorings=734600 lazy-girth=458906 last: m=114 classes=6 cclen=78 t=3385s
[00:46:40] it=1105297 colorings=734800 lazy-girth=458979 last: m=114 classes=6 cclen=78 t=3386s
[00:46:41] it=1105605 colorings=735000 lazy-girth=459096 last: m=114 classes=6 cclen=78 t=3387s
[00:46:43] it=1105897 colorings=735200 lazy-girth=459202 last: m=133 classes=7 cclen=77 t=3388s
[00:46:43] it=1106162 colorings=735400 lazy-girth=459267 last: m=114 classes=6 cclen=78 t=3389s
[00:46:45] it=1106436 colorings=735600 lazy-girth=459343 last: m=114 classes=6 cclen=78 t=3390s
[00:46:46] it=1106806 colorings=735800 lazy-girth=459529 last: m=114 classes=6 cclen=78 t=3392s
[00:46:47] it=1107120 colorings=736000 lazy-girth=459651 last: m=114 classes=6 cclen=78 t=3393s
[00:46:48] it=1107430 colorings=736200 lazy-girth=459772 last: m=114 classes=6 cclen=78 t=3394s
[00:46:49] it=1107773 colorings=736400 lazy-girth=459921 last: m=114 classes=6 cclen=78 t=3395s
[00:46:50] it=1108061 colorings=736600 lazy-girth=460014 last: m=114 classes=6 cclen=76 t=3396s
[00:46:51] it=1108305 colorings=736800 lazy-girth=460060 last: m=133 classes=7 cclen=70 t=3397s
[00:46:52] it=1108610 colorings=737000 lazy-girth=460177 last: m=114 classes=6 cclen=78 t=3398s
[00:46:53] it=1108944 colorings=737200 lazy-girth=460313 last: m=114 classes=6 cclen=78 t=3399s
[00:46:54] it=1109233 colorings=737400 lazy-girth=460410 last: m=114 classes=6 cclen=78 t=3400s
[00:46:55] it=1109560 colorings=737600 lazy-girth=460545 last: m=114 classes=6 cclen=78 t=3401s
[00:46:56] it=1109839 colorings=737800 lazy-girth=460625 last: m=114 classes=6 cclen=77 t=3402s
[00:46:57] it=1110113 colorings=738000 lazy-girth=460701 last: m=114 classes=6 cclen=78 t=3403s
[00:46:58] it=1110391 colorings=738200 lazy-girth=460784 last: m=114 classes=6 cclen=77 t=3404s
[00:46:59] it=1110657 colorings=738400 lazy-girth=460858 last: m=114 classes=6 cclen=78 t=3405s
[00:47:00] it=1110966 colorings=738600 lazy-girth=460973 last: m=114 classes=6 cclen=78 t=3406s
[00:47:01] it=1111242 colorings=738800 lazy-girth=461054 last: m=114 classes=6 cclen=78 t=3407s
[00:47:02] it=1111536 colorings=739000 lazy-girth=461157 last: m=114 classes=6 cclen=78 t=3408s
[00:47:03] it=1111815 colorings=739200 lazy-girth=461241 last: m=114 classes=6 cclen=78 t=3408s
[00:47:04] it=1112143 colorings=739400 lazy-girth=461390 last: m=114 classes=6 cclen=78 t=3410s
[00:47:05] it=1112505 colorings=739600 lazy-girth=461560 last: m=114 classes=6 cclen=78 t=3411s
[00:47:06] it=1112779 colorings=739800 lazy-girth=461640 last: m=114 classes=6 cclen=78 t=3412s
[00:47:07] it=1113095 colorings=740000 lazy-girth=461761 last: m=114 classes=6 cclen=78 t=3413s
[00:47:08] it=1113406 colorings=740200 lazy-girth=461879 last: m=114 classes=6 cclen=77 t=3414s
[00:47:09] it=1113678 colorings=740400 lazy-girth=461962 last: m=114 classes=6 cclen=74 t=3415s
[00:47:10] it=1113957 colorings=740600 lazy-girth=462045 last: m=114 classes=6 cclen=78 t=3416s
[00:47:12] it=1114256 colorings=740800 lazy-girth=462155 last: m=114 classes=6 cclen=78 t=3418s
[00:47:13] it=1114567 colorings=741000 lazy-girth=462287 last: m=95 classes=5 cclen=79 t=3419s
[00:47:14] it=1114903 colorings=741200 lazy-girth=462439 last: m=114 classes=6 cclen=78 t=3420s
[00:47:15] it=1115209 colorings=741400 lazy-girth=462553 last: m=114 classes=6 cclen=77 t=3421s
[00:47:16] it=1115518 colorings=741600 lazy-girth=462678 last: m=114 classes=6 cclen=78 t=3422s
[00:47:17] it=1115838 colorings=741800 lazy-girth=462817 last: m=114 classes=6 cclen=78 t=3423s
[00:47:18] it=1116103 colorings=742000 lazy-girth=462890 last: m=114 classes=6 cclen=78 t=3424s
[00:47:19] it=1116385 colorings=742200 lazy-girth=462987 last: m=114 classes=6 cclen=78 t=3425s
[00:47:20] it=1116665 colorings=742400 lazy-girth=463075 last: m=114 classes=6 cclen=78 t=3426s
[00:47:21] it=1116935 colorings=742600 lazy-girth=463158 last: m=114 classes=6 cclen=78 t=3426s
[00:47:21] it=1117189 colorings=742800 lazy-girth=463215 last: m=114 classes=6 cclen=78 t=3427s
[00:47:22] it=1117479 colorings=743000 lazy-girth=463316 last: m=114 classes=6 cclen=78 t=3428s
[00:47:23] it=1117746 colorings=743200 lazy-girth=463391 last: m=114 classes=6 cclen=77 t=3429s
[00:47:24] it=1117989 colorings=743400 lazy-girth=463437 last: m=114 classes=6 cclen=76 t=3430s
[00:47:25] it=1118237 colorings=743600 lazy-girth=463487 last: m=114 classes=6 cclen=78 t=3431s
[00:47:26] it=1118532 colorings=743800 lazy-girth=463587 last: m=114 classes=6 cclen=78 t=3432s
[00:47:27] it=1118784 colorings=744000 lazy-girth=463642 last: m=114 classes=6 cclen=78 t=3433s
[00:47:28] it=1119032 colorings=744200 lazy-girth=463693 last: m=114 classes=6 cclen=78 t=3434s
[00:47:29] it=1119279 colorings=744400 lazy-girth=463744 last: m=114 classes=6 cclen=78 t=3435s
[00:47:30] it=1119632 colorings=744600 lazy-girth=463905 last: m=114 classes=6 cclen=78 t=3436s
[00:47:31] it=1119971 colorings=744800 lazy-girth=464067 last: m=95 classes=5 cclen=78 t=3437s
[00:47:32] it=1120261 colorings=745000 lazy-girth=464161 last: m=114 classes=6 cclen=78 t=3438s
[00:47:33] it=1120640 colorings=745200 lazy-girth=464358 last: m=114 classes=6 cclen=76 t=3439s
[00:47:35] it=1120939 colorings=745400 lazy-girth=464471 last: m=114 classes=6 cclen=78 t=3441s
[00:47:36] it=1121215 colorings=745600 lazy-girth=464547 last: m=114 classes=6 cclen=78 t=3442s
[00:47:37] it=1121503 colorings=745800 lazy-girth=464646 last: m=114 classes=6 cclen=78 t=3443s
[00:47:38] it=1121822 colorings=746000 lazy-girth=464772 last: m=114 classes=6 cclen=75 t=3444s
[00:47:39] it=1122113 colorings=746200 lazy-girth=464863 last: m=114 classes=6 cclen=78 t=3445s
[00:47:41] it=1122362 colorings=746400 lazy-girth=464922 last: m=114 classes=6 cclen=78 t=3447s
[00:47:42] it=1122657 colorings=746600 lazy-girth=465035 last: m=114 classes=6 cclen=78 t=3448s
[00:47:43] it=1122957 colorings=746800 lazy-girth=465152 last: m=114 classes=6 cclen=72 t=3448s
[00:47:44] it=1123237 colorings=747000 lazy-girth=465242 last: m=114 classes=6 cclen=78 t=3449s
[00:47:44] it=1123515 colorings=747200 lazy-girth=465339 last: m=114 classes=6 cclen=78 t=3450s
[00:47:45] it=1123813 colorings=747400 lazy-girth=465448 last: m=114 classes=6 cclen=78 t=3451s
[00:47:46] it=1124048 colorings=747600 lazy-girth=465485 last: m=114 classes=6 cclen=77 t=3452s
[00:47:47] it=1124325 colorings=747800 lazy-girth=465574 last: m=114 classes=6 cclen=78 t=3453s
[00:47:48] it=1124551 colorings=748000 lazy-girth=465604 last: m=114 classes=6 cclen=78 t=3453s
[00:47:48] it=1124824 colorings=748200 lazy-girth=465692 last: m=114 classes=6 cclen=78 t=3454s
[00:47:50] it=1125128 colorings=748400 lazy-girth=465820 last: m=114 classes=6 cclen=78 t=3455s
[00:47:51] it=1125461 colorings=748600 lazy-girth=465962 last: m=114 classes=6 cclen=77 t=3457s
[00:47:52] it=1125761 colorings=748800 lazy-girth=466082 last: m=114 classes=6 cclen=77 t=3458s
[00:47:53] it=1126036 colorings=749000 lazy-girth=466168 last: m=114 classes=6 cclen=78 t=3459s
[00:47:54] it=1126348 colorings=749200 lazy-girth=466297 last: m=114 classes=6 cclen=78 t=3460s
[00:47:55] it=1126621 colorings=749400 lazy-girth=466381 last: m=114 classes=6 cclen=76 t=3461s
[00:47:56] it=1126931 colorings=749600 lazy-girth=466518 last: m=114 classes=6 cclen=78 t=3462s
[00:47:57] it=1127222 colorings=749800 lazy-girth=466625 last: m=114 classes=6 cclen=77 t=3463s
[00:47:58] it=1127509 colorings=750000 lazy-girth=466728 last: m=114 classes=6 cclen=78 t=3464s
[00:47:59] it=1127821 colorings=750200 lazy-girth=466860 last: m=114 classes=6 cclen=77 t=3465s
[00:48:00] it=1128108 colorings=750400 lazy-girth=466955 last: m=114 classes=6 cclen=78 t=3466s
[00:48:01] it=1128406 colorings=750600 lazy-girth=467059 last: m=114 classes=6 cclen=78 t=3467s
[00:48:02] it=1128679 colorings=750800 lazy-girth=467141 last: m=114 classes=6 cclen=78 t=3468s
[00:48:03] it=1128956 colorings=751000 lazy-girth=467219 last: m=114 classes=6 cclen=78 t=3469s
[00:48:04] it=1129215 colorings=751200 lazy-girth=467279 last: m=114 classes=6 cclen=78 t=3470s
[00:48:05] it=1129480 colorings=751400 lazy-girth=467352 last: m=114 classes=6 cclen=78 t=3471s
[00:48:06] it=1129796 colorings=751600 lazy-girth=467470 last: m=133 classes=7 cclen=74 t=3472s
[00:48:07] it=1130060 colorings=751800 lazy-girth=467534 last: m=114 classes=6 cclen=78 t=3473s
[00:48:08] it=1130396 colorings=752000 lazy-girth=467671 last: m=114 classes=6 cclen=78 t=3474s
[00:48:09] it=1130649 colorings=752200 lazy-girth=467730 last: m=114 classes=6 cclen=78 t=3475s
[00:48:10] it=1130939 colorings=752400 lazy-girth=467834 last: m=114 classes=6 cclen=78 t=3476s
[00:48:11] it=1131234 colorings=752600 lazy-girth=467937 last: m=114 classes=6 cclen=78 t=3477s
[00:48:13] it=1131557 colorings=752800 lazy-girth=468061 last: m=114 classes=6 cclen=77 t=3478s
[00:48:14] it=1131831 colorings=753000 lazy-girth=468137 last: m=114 classes=6 cclen=78 t=3479s
[00:48:14] it=1132097 colorings=753200 lazy-girth=468211 last: m=114 classes=6 cclen=77 t=3480s
[00:48:15] it=1132359 colorings=753400 lazy-girth=468276 last: m=114 classes=6 cclen=78 t=3481s
[00:48:16] it=1132599 colorings=753600 lazy-girth=468317 last: m=114 classes=6 cclen=78 t=3482s
[00:48:17] it=1132846 colorings=753800 lazy-girth=468365 last: m=114 classes=6 cclen=78 t=3483s
[00:48:18] it=1133104 colorings=754000 lazy-girth=468424 last: m=114 classes=6 cclen=78 t=3484s
[00:48:19] it=1133349 colorings=754200 lazy-girth=468472 last: m=114 classes=6 cclen=78 t=3485s
[00:48:20] it=1133620 colorings=754400 lazy-girth=468549 last: m=114 classes=6 cclen=77 t=3486s
[00:48:21] it=1133902 colorings=754600 lazy-girth=468645 last: m=114 classes=6 cclen=77 t=3487s
[00:48:22] it=1134184 colorings=754800 lazy-girth=468735 last: m=114 classes=6 cclen=78 t=3488s
[00:48:23] it=1134450 colorings=755000 lazy-girth=468806 last: m=114 classes=6 cclen=78 t=3489s
[00:48:24] it=1134714 colorings=755200 lazy-girth=468879 last: m=95 classes=5 cclen=79 t=3489s
[00:48:24] it=1135016 colorings=755400 lazy-girth=468982 last: m=114 classes=6 cclen=78 t=3490s
[00:48:25] it=1135265 colorings=755600 lazy-girth=469035 last: m=114 classes=6 cclen=78 t=3491s
[00:48:26] it=1135522 colorings=755800 lazy-girth=469099 last: m=114 classes=6 cclen=78 t=3492s
[00:48:27] it=1135799 colorings=756000 lazy-girth=469181 last: m=114 classes=6 cclen=75 t=3493s
[00:48:28] it=1136082 colorings=756200 lazy-girth=469267 last: m=114 classes=6 cclen=78 t=3494s
[00:48:29] it=1136345 colorings=756400 lazy-girth=469337 last: m=114 classes=6 cclen=78 t=3495s
[00:48:30] it=1136576 colorings=756600 lazy-girth=469369 last: m=114 classes=6 cclen=78 t=3495s
[00:48:31] it=1136871 colorings=756800 lazy-girth=469479 last: m=114 classes=6 cclen=77 t=3497s
[00:48:32] it=1137175 colorings=757000 lazy-girth=469589 last: m=114 classes=6 cclen=78 t=3498s
[00:48:33] it=1137449 colorings=757200 lazy-girth=469670 last: m=114 classes=6 cclen=77 t=3499s
[00:48:34] it=1137707 colorings=757400 lazy-girth=469730 last: m=114 classes=6 cclen=78 t=3500s
[00:48:35] it=1137989 colorings=757600 lazy-girth=469816 last: m=114 classes=6 cclen=78 t=3501s
[00:48:36] it=1138270 colorings=757800 lazy-girth=469905 last: m=114 classes=6 cclen=78 t=3502s
[00:48:37] it=1138530 colorings=758000 lazy-girth=469966 last: m=95 classes=5 cclen=79 t=3502s
[00:48:38] it=1138771 colorings=758200 lazy-girth=470008 last: m=114 classes=6 cclen=78 t=3503s
[00:48:38] it=1139009 colorings=758400 lazy-girth=470049 last: m=114 classes=6 cclen=77 t=3504s
[00:48:39] it=1139295 colorings=758600 lazy-girth=470138 last: m=114 classes=6 cclen=78 t=3505s
[00:48:40] it=1139572 colorings=758800 lazy-girth=470223 last: m=114 classes=6 cclen=76 t=3506s
[00:48:41] it=1139848 colorings=759000 lazy-girth=470308 last: m=133 classes=7 cclen=64 t=3507s
[00:48:42] it=1140121 colorings=759200 lazy-girth=470388 last: m=114 classes=6 cclen=77 t=3508s
[00:48:43] it=1140385 colorings=759400 lazy-girth=470465 last: m=114 classes=6 cclen=75 t=3509s
[00:48:44] it=1140643 colorings=759600 lazy-girth=470527 last: m=114 classes=6 cclen=78 t=3510s
[00:48:45] it=1140901 colorings=759800 lazy-girth=470587 last: m=114 classes=6 cclen=78 t=3510s
[00:48:46] it=1141186 colorings=760000 lazy-girth=470673 last: m=114 classes=6 cclen=78 t=3511s
[00:48:47] it=1141452 colorings=760200 lazy-girth=470746 last: m=114 classes=6 cclen=78 t=3513s
[00:48:48] it=1141673 colorings=760400 lazy-girth=470770 last: m=114 classes=6 cclen=78 t=3513s
[00:48:49] it=1141950 colorings=760600 lazy-girth=470861 last: m=114 classes=6 cclen=78 t=3515s
[00:48:50] it=1142238 colorings=760800 lazy-girth=470956 last: m=114 classes=6 cclen=77 t=3516s
[00:48:51] it=1142501 colorings=761000 lazy-girth=471022 last: m=114 classes=6 cclen=78 t=3517s
[00:48:52] it=1142755 colorings=761200 lazy-girth=471080 last: m=114 classes=6 cclen=78 t=3518s
[00:48:53] it=1142971 colorings=761400 lazy-girth=471096 last: m=114 classes=6 cclen=78 t=3519s
[00:48:54] it=1143247 colorings=761600 lazy-girth=471173 last: m=114 classes=6 cclen=78 t=3520s
[00:48:55] it=1143563 colorings=761800 lazy-girth=471300 last: m=114 classes=6 cclen=78 t=3521s
[00:48:56] it=1143830 colorings=762000 lazy-girth=471374 last: m=114 classes=6 cclen=78 t=3522s
[00:48:57] it=1144169 colorings=762200 lazy-girth=471534 last: m=114 classes=6 cclen=78 t=3523s
[00:48:58] it=1144458 colorings=762400 lazy-girth=471633 last: m=114 classes=6 cclen=76 t=3524s
[00:48:59] it=1144735 colorings=762600 lazy-girth=471713 last: m=114 classes=6 cclen=78 t=3525s
[00:49:00] it=1145028 colorings=762800 lazy-girth=471817 last: m=114 classes=6 cclen=78 t=3526s
[00:49:02] it=1145325 colorings=763000 lazy-girth=471924 last: m=114 classes=6 cclen=78 t=3527s
[00:49:03] it=1145569 colorings=763200 lazy-girth=471969 last: m=95 classes=5 cclen=78 t=3528s
[00:49:04] it=1145839 colorings=763400 lazy-girth=472039 last: m=114 classes=6 cclen=78 t=3530s
[00:49:05] it=1146110 colorings=763600 lazy-girth=472114 last: m=114 classes=6 cclen=78 t=3531s
[00:49:06] it=1146367 colorings=763800 lazy-girth=472171 last: m=114 classes=6 cclen=72 t=3532s
[00:49:07] it=1146648 colorings=764000 lazy-girth=472252 last: m=95 classes=5 cclen=79 t=3533s
[00:49:08] it=1146905 colorings=764200 lazy-girth=472321 last: m=114 classes=6 cclen=78 t=3534s
[00:49:09] it=1147167 colorings=764400 lazy-girth=472389 last: m=114 classes=6 cclen=78 t=3535s
[00:49:10] it=1147434 colorings=764600 lazy-girth=472473 last: m=114 classes=6 cclen=78 t=3536s
[00:49:12] it=1147710 colorings=764800 lazy-girth=472559 last: m=114 classes=6 cclen=78 t=3537s
[00:49:13] it=1147986 colorings=765000 lazy-girth=472639 last: m=114 classes=6 cclen=77 t=3538s
[00:49:14] it=1148238 colorings=765200 lazy-girth=472695 last: m=114 classes=6 cclen=78 t=3539s
[00:49:15] it=1148507 colorings=765400 lazy-girth=472769 last: m=114 classes=6 cclen=78 t=3541s
[00:49:16] it=1148761 colorings=765600 lazy-girth=472823 last: m=114 classes=6 cclen=77 t=3542s
[00:49:17] it=1149026 colorings=765800 lazy-girth=472892 last: m=114 classes=6 cclen=78 t=3543s
[00:49:19] it=1149298 colorings=766000 lazy-girth=472968 last: m=114 classes=6 cclen=78 t=3544s
[00:49:20] it=1149573 colorings=766200 lazy-girth=473052 last: m=114 classes=6 cclen=78 t=3546s
[00:49:21] it=1149843 colorings=766400 lazy-girth=473125 last: m=114 classes=6 cclen=78 t=3547s
[00:49:22] it=1150102 colorings=766600 lazy-girth=473188 last: m=114 classes=6 cclen=78 t=3548s
[00:49:23] it=1150367 colorings=766800 lazy-girth=473255 last: m=114 classes=6 cclen=78 t=3549s
[00:49:25] it=1150648 colorings=767000 lazy-girth=473351 last: m=114 classes=6 cclen=78 t=3551s
[00:49:26] it=1150915 colorings=767200 lazy-girth=473427 last: m=114 classes=6 cclen=77 t=3552s
[00:49:27] it=1151187 colorings=767400 lazy-girth=473508 last: m=114 classes=6 cclen=78 t=3553s
[00:49:29] it=1151466 colorings=767600 lazy-girth=473594 last: m=114 classes=6 cclen=77 t=3555s
[00:49:30] it=1151718 colorings=767800 lazy-girth=473651 last: m=114 classes=6 cclen=77 t=3555s
[00:49:31] it=1151998 colorings=768000 lazy-girth=473735 last: m=114 classes=6 cclen=78 t=3557s
[00:49:32] it=1152285 colorings=768200 lazy-girth=473827 last: m=114 classes=6 cclen=78 t=3558s
[00:49:33] it=1152569 colorings=768400 lazy-girth=473922 last: m=114 classes=6 cclen=78 t=3559s
[00:49:34] it=1152838 colorings=768600 lazy-girth=473998 last: m=114 classes=6 cclen=78 t=3560s
[00:49:35] it=1153127 colorings=768800 lazy-girth=474092 last: m=114 classes=6 cclen=78 t=3561s
[00:49:37] it=1153411 colorings=769000 lazy-girth=474188 last: m=114 classes=6 cclen=77 t=3562s
[00:49:38] it=1153682 colorings=769200 lazy-girth=474266 last: m=114 classes=6 cclen=76 t=3564s
[00:49:39] it=1153916 colorings=769400 lazy-girth=474311 last: m=114 classes=6 cclen=78 t=3565s
[00:49:40] it=1154150 colorings=769600 lazy-girth=474356 last: m=114 classes=6 cclen=78 t=3566s
[00:49:41] it=1154409 colorings=769800 lazy-girth=474431 last: m=114 classes=6 cclen=78 t=3567s
[00:49:42] it=1154683 colorings=770000 lazy-girth=474521 last: m=114 classes=6 cclen=78 t=3568s
[00:49:44] it=1154940 colorings=770200 lazy-girth=474586 last: m=114 classes=6 cclen=78 t=3569s
[00:49:45] it=1155184 colorings=770400 lazy-girth=474637 last: m=114 classes=6 cclen=78 t=3570s
[00:49:46] it=1155423 colorings=770600 lazy-girth=474679 last: m=114 classes=6 cclen=78 t=3571s
[00:49:47] it=1155682 colorings=770800 lazy-girth=474740 last: m=114 classes=6 cclen=78 t=3572s
[00:49:48] it=1155930 colorings=771000 lazy-girth=474790 last: m=114 classes=6 cclen=78 t=3573s
[00:49:49] it=1156190 colorings=771200 lazy-girth=474852 last: m=114 classes=6 cclen=78 t=3575s
[00:49:50] it=1156437 colorings=771400 lazy-girth=474900 last: m=114 classes=6 cclen=78 t=3576s
[00:49:51] it=1156708 colorings=771600 lazy-girth=474971 last: m=114 classes=6 cclen=78 t=3577s
[00:49:52] it=1156962 colorings=771800 lazy-girth=475027 last: m=114 classes=6 cclen=78 t=3578s
[00:49:53] it=1157215 colorings=772000 lazy-girth=475080 last: m=114 classes=6 cclen=78 t=3579s
[00:49:55] it=1157463 colorings=772200 lazy-girth=475132 last: m=114 classes=6 cclen=77 t=3581s
[00:49:56] it=1157708 colorings=772400 lazy-girth=475180 last: m=95 classes=5 cclen=79 t=3582s
[00:49:57] it=1157947 colorings=772600 lazy-girth=475224 last: m=114 classes=6 cclen=78 t=3583s
[00:49:58] it=1158207 colorings=772800 lazy-girth=475293 last: m=114 classes=6 cclen=78 t=3584s
[00:49:59] it=1158445 colorings=773000 lazy-girth=475337 last: m=114 classes=6 cclen=78 t=3585s
[00:50:04] it=1158733 colorings=773200 lazy-girth=475429 last: m=114 classes=6 cclen=78 t=3589s
[00:50:05] it=1158972 colorings=773400 lazy-girth=475470 last: m=114 classes=6 cclen=77 t=3591s
[00:50:06] it=1159236 colorings=773600 lazy-girth=475538 last: m=114 classes=6 cclen=78 t=3592s
[00:50:07] it=1159475 colorings=773800 lazy-girth=475578 last: m=114 classes=6 cclen=78 t=3593s
[00:50:09] it=1159726 colorings=774000 lazy-girth=475633 last: m=114 classes=6 cclen=78 t=3595s
[00:50:10] it=1159990 colorings=774200 lazy-girth=475698 last: m=114 classes=6 cclen=78 t=3596s
[00:50:11] it=1160219 colorings=774400 lazy-girth=475727 last: m=114 classes=6 cclen=77 t=3597s
[00:50:13] it=1160473 colorings=774600 lazy-girth=475786 last: m=114 classes=6 cclen=73 t=3598s
[00:50:13] it=1160686 colorings=774800 lazy-girth=475800 last: m=95 classes=5 cclen=79 t=3599s
[00:50:14] PARKED after 1160858 models, 774952 colorings, 475820 lazy girth clauses, 3600s
[04:27:33] slice r=3 H=Z19 |H|=19 n=57 classes=84 girth>=6 mindeg>=3
[04:27:33] eager C3/C4 clauses: 52156
[04:28:02] RESUME: 1250772 learned clauses reloaded from logs/slice_Z19_r3_g6.ckpt
[04:28:07] it=266 colorings=200 lazy-girth=67 last: m=114 classes=6 cclen=71 t=34s
[04:28:09] it=592 colorings=400 lazy-girth=200 last: m=114 classes=6 cclen=76 t=36s
[04:28:10] it=926 colorings=600 lazy-girth=348 last: m=114 classes=6 cclen=78 t=37s
[04:28:11] it=1187 colorings=800 lazy-girth=420 last: m=114 classes=6 cclen=78 t=38s
[04:28:12] it=1459 colorings=1000 lazy-girth=500 last: m=114 classes=6 cclen=76 t=39s
[04:28:14] it=1741 colorings=1200 lazy-girth=590 last: m=95 classes=5 cclen=79 t=41s
[04:28:14] it=1981 colorings=1400 lazy-girth=634 last: m=114 classes=6 cclen=78 t=42s
[04:28:16] it=2297 colorings=1600 lazy-girth=751 last: m=114 classes=6 cclen=78 t=43s
[04:28:17] it=2579 colorings=1800 lazy-girth=837 last: m=114 classes=6 cclen=78 t=44s
[04:28:24] it=2835 colorings=2000 lazy-girth=897 last: m=114 classes=6 cclen=78 t=52s
[04:28:25] it=3102 colorings=2200 lazy-girth=966 last: m=114 classes=6 cclen=78 t=53s
[04:28:27] it=3349 colorings=2400 lazy-girth=1014 last: m=114 classes=6 cclen=78 t=54s
[04:28:29] it=3659 colorings=2600 lazy-girth=1126 last: m=114 classes=6 cclen=78 t=56s
[04:28:30] it=3913 colorings=2800 lazy-girth=1184 last: m=114 classes=6 cclen=78 t=57s
[04:28:31] it=4206 colorings=3000 lazy-girth=1279 last: m=114 classes=6 cclen=78 t=59s
[04:28:32] it=4466 colorings=3200 lazy-girth=1340 last: m=114 classes=6 cclen=78 t=60s
[04:28:34] it=4734 colorings=3400 lazy-girth=1409 last: m=114 classes=6 cclen=78 t=61s
[04:28:35] it=4980 colorings=3600 lazy-girth=1457 last: m=114 classes=6 cclen=78 t=63s
[04:28:37] it=5235 colorings=3800 lazy-girth=1512 last: m=114 classes=6 cclen=78 t=64s
[04:28:38] it=5536 colorings=4000 lazy-girth=1615 last: m=133 classes=7 cclen=75 t=65s
[04:28:39] it=5823 colorings=4200 lazy-girth=1707 last: m=114 classes=6 cclen=77 t=67s
[04:28:41] it=6202 colorings=4400 lazy-girth=1886 last: m=114 classes=6 cclen=78 t=69s
[04:28:43] it=6495 colorings=4600 lazy-girth=1988 last: m=114 classes=6 cclen=77 t=70s
[04:28:44] it=6741 colorings=4800 lazy-girth=2034 last: m=95 classes=5 cclen=79 t=71s
[04:28:45] it=7015 colorings=5000 lazy-girth=2110 last: m=114 classes=6 cclen=78 t=73s
[04:28:47] it=7321 colorings=5200 lazy-girth=2218 last: m=95 classes=5 cclen=79 t=74s
[04:28:48] it=7608 colorings=5400 lazy-girth=2322 last: m=114 classes=6 cclen=74 t=75s
[04:28:49] it=7891 colorings=5600 lazy-girth=2412 last: m=114 classes=6 cclen=78 t=77s
[04:28:52] it=8177 colorings=5800 lazy-girth=2511 last: m=114 classes=6 cclen=78 t=80s
[04:28:53] it=8450 colorings=6000 lazy-girth=2593 last: m=114 classes=6 cclen=78 t=81s
[04:28:55] it=8741 colorings=6200 lazy-girth=2690 last: m=114 classes=6 cclen=78 t=82s
[04:28:56] it=9016 colorings=6400 lazy-girth=2766 last: m=114 classes=6 cclen=78 t=84s
[04:28:58] it=9282 colorings=6600 lazy-girth=2836 last: m=114 classes=6 cclen=78 t=85s
[04:28:59] it=9560 colorings=6800 lazy-girth=2919 last: m=114 classes=6 cclen=78 t=87s
[04:29:01] it=9832 colorings=7000 lazy-girth=2996 last: m=114 classes=6 cclen=78 t=88s
[04:29:02] it=10081 colorings=7200 lazy-girth=3047 last: m=114 classes=6 cclen=78 t=89s
[04:29:03] it=10337 colorings=7400 lazy-girth=3103 last: m=114 classes=6 cclen=77 t=90s
[04:29:04] it=10628 colorings=7600 lazy-girth=3196 last: m=114 classes=6 cclen=78 t=91s
[04:29:05] it=10912 colorings=7800 lazy-girth=3284 last: m=95 classes=5 cclen=79 t=93s
[04:29:06] it=11207 colorings=8000 lazy-girth=3379 last: m=114 classes=6 cclen=78 t=94s
[04:29:23] it=11497 colorings=8200 lazy-girth=3471 last: m=95 classes=5 cclen=79 t=111s
[04:29:24] it=11766 colorings=8400 lazy-girth=3540 last: m=114 classes=6 cclen=77 t=112s
[04:29:26] it=12045 colorings=8600 lazy-girth=3619 last: m=114 classes=6 cclen=77 t=113s
[04:29:26] it=12251 colorings=8800 lazy-girth=3626 last: m=114 classes=6 cclen=77 t=114s
[04:29:27] it=12550 colorings=9000 lazy-girth=3726 last: m=114 classes=6 cclen=78 t=115s
[04:29:29] it=12840 colorings=9200 lazy-girth=3824 last: m=114 classes=6 cclen=76 t=116s
[04:29:30] it=13073 colorings=9400 lazy-girth=3861 last: m=114 classes=6 cclen=78 t=117s
[04:29:31] it=13302 colorings=9600 lazy-girth=3892 last: m=95 classes=5 cclen=79 t=118s
[04:29:32] it=13570 colorings=9800 lazy-girth=3960 last: m=114 classes=6 cclen=78 t=119s
[04:29:34] it=13793 colorings=10000 lazy-girth=3984 last: m=114 classes=6 cclen=78 t=121s
[04:29:35] it=13994 colorings=10200 lazy-girth=3986 last: m=114 classes=6 cclen=74 t=122s
[04:29:36] it=14196 colorings=10400 lazy-girth=3990 last: m=114 classes=6 cclen=78 t=124s
[04:29:38] it=14409 colorings=10600 lazy-girth=4005 last: m=114 classes=6 cclen=78 t=125s
[04:29:39] it=14665 colorings=10800 lazy-girth=4061 last: m=114 classes=6 cclen=78 t=126s
[04:29:40] it=14903 colorings=11000 lazy-girth=4099 last: m=114 classes=6 cclen=78 t=127s
[04:29:41] it=15202 colorings=11200 lazy-girth=4198 last: m=114 classes=6 cclen=78 t=128s
[04:29:42] it=15470 colorings=11400 lazy-girth=4267 last: m=114 classes=6 cclen=74 t=129s
[04:29:43] it=15723 colorings=11600 lazy-girth=4320 last: m=114 classes=6 cclen=77 t=130s
[04:29:45] it=15971 colorings=11800 lazy-girth=4368 last: m=114 classes=6 cclen=78 t=133s
[04:29:47] it=16228 colorings=12000 lazy-girth=4425 last: m=114 classes=6 cclen=78 t=135s
[04:29:49] it=16492 colorings=12200 lazy-girth=4489 last: m=114 classes=6 cclen=77 t=136s
[04:29:50] it=16747 colorings=12400 lazy-girth=4544 last: m=114 classes=6 cclen=78 t=137s
[04:29:51] it=16984 colorings=12600 lazy-girth=4581 last: m=114 classes=6 cclen=78 t=138s
[04:29:52] it=17198 colorings=12800 lazy-girth=4595 last: m=95 classes=5 cclen=79 t=140s
[04:29:53] it=17398 colorings=13000 lazy-girth=4595 last: m=95 classes=5 cclen=78 t=140s
[04:29:54] it=17661 colorings=13200 lazy-girth=4658 last: m=114 classes=6 cclen=78 t=142s
[04:29:55] it=17931 colorings=13400 lazy-girth=4729 last: m=95 classes=5 cclen=78 t=143s
[04:29:56] it=18185 colorings=13600 lazy-girth=4783 last: m=114 classes=6 cclen=78 t=144s
[04:29:58] it=18461 colorings=13800 lazy-girth=4859 last: m=114 classes=6 cclen=77 t=145s
[04:29:59] it=18729 colorings=14000 lazy-girth=4928 last: m=114 classes=6 cclen=78 t=147s
[04:30:00] it=18944 colorings=14200 lazy-girth=4943 last: m=95 classes=5 cclen=79 t=147s
[04:30:01] it=19144 colorings=14400 lazy-girth=4943 last: m=95 classes=5 cclen=79 t=149s
[04:30:03] it=19433 colorings=14600 lazy-girth=5033 last: m=114 classes=6 cclen=78 t=151s
[04:30:05] it=19731 colorings=14800 lazy-girth=5131 last: m=114 classes=6 cclen=78 t=152s
[04:30:07] it=20116 colorings=15000 lazy-girth=5316 last: m=114 classes=6 cclen=78 t=154s
[04:30:09] it=20501 colorings=15200 lazy-girth=5501 last: m=114 classes=6 cclen=78 t=156s
[04:30:10] it=20740 colorings=15400 lazy-girth=5540 last: m=114 classes=6 cclen=78 t=158s
[04:30:12] it=20965 colorings=15600 lazy-girth=5565 last: m=114 classes=6 cclen=76 t=159s
[04:30:13] it=21182 colorings=15800 lazy-girth=5584 last: m=114 classes=6 cclen=78 t=160s
[04:30:15] it=21400 colorings=16000 lazy-girth=5603 last: m=114 classes=6 cclen=78 t=162s
[04:30:16] it=21656 colorings=16200 lazy-girth=5659 last: m=95 classes=5 cclen=79 t=164s
[04:30:18] it=21929 colorings=16400 lazy-girth=5750 last: m=114 classes=6 cclen=78 t=165s
[04:30:19] it=22201 colorings=16600 lazy-girth=5832 last: m=114 classes=6 cclen=78 t=167s
[04:30:21] it=22483 colorings=16800 lazy-girth=5930 last: m=95 classes=5 cclen=79 t=168s
[04:30:22] it=22764 colorings=17000 lazy-girth=6018 last: m=114 classes=6 cclen=77 t=170s
[04:30:24] it=23055 colorings=17200 lazy-girth=6109 last: m=95 classes=5 cclen=77 t=171s
[04:30:26] it=23370 colorings=17400 lazy-girth=6230 last: m=114 classes=6 cclen=74 t=173s
[04:30:28] it=23715 colorings=17600 lazy-girth=6386 last: m=114 classes=6 cclen=78 t=175s
[04:30:29] it=24026 colorings=17800 lazy-girth=6508 last: m=114 classes=6 cclen=78 t=177s
[04:30:31] it=24264 colorings=18000 lazy-girth=6546 last: m=114 classes=6 cclen=74 t=178s
[04:30:32] it=24509 colorings=18200 lazy-girth=6611 last: m=114 classes=6 cclen=78 t=179s
[04:30:33] it=24747 colorings=18400 lazy-girth=6650 last: m=114 classes=6 cclen=78 t=180s
[04:30:34] it=25012 colorings=18600 lazy-girth=6725 last: m=114 classes=6 cclen=70 t=182s
[04:30:36] it=25264 colorings=18800 lazy-girth=6783 last: m=114 classes=6 cclen=78 t=184s
[04:30:39] it=25524 colorings=19000 lazy-girth=6850 last: m=114 classes=6 cclen=77 t=186s
[04:30:40] it=25770 colorings=19200 lazy-girth=6905 last: m=114 classes=6 cclen=75 t=188s
[04:30:42] it=26023 colorings=19400 lazy-girth=6965 last: m=114 classes=6 cclen=78 t=189s
[04:30:43] it=26289 colorings=19600 lazy-girth=7037 last: m=114 classes=6 cclen=66 t=190s
[04:30:44] it=26541 colorings=19800 lazy-girth=7100 last: m=114 classes=6 cclen=78 t=192s
[04:30:45] it=26785 colorings=20000 lazy-girth=7152 last: m=114 classes=6 cclen=77 t=193s
[04:30:47] it=27062 colorings=20200 lazy-girth=7232 last: m=114 classes=6 cclen=78 t=194s
[04:30:48] it=27314 colorings=20400 lazy-girth=7284 last: m=95 classes=5 cclen=79 t=195s
[04:30:49] it=27525 colorings=20600 lazy-girth=7295 last: m=114 classes=6 cclen=78 t=196s
[04:30:50] it=27787 colorings=20800 lazy-girth=7357 last: m=95 classes=5 cclen=79 t=197s
[04:30:50] it=28029 colorings=21000 lazy-girth=7399 last: m=114 classes=6 cclen=78 t=198s
[04:30:51] it=28282 colorings=21200 lazy-girth=7452 last: m=95 classes=5 cclen=79 t=199s
[04:30:52] it=28530 colorings=21400 lazy-girth=7501 last: m=114 classes=6 cclen=78 t=200s
[04:30:53] it=28741 colorings=21600 lazy-girth=7512 last: m=114 classes=6 cclen=78 t=200s
[04:30:54] it=29005 colorings=21800 lazy-girth=7576 last: m=95 classes=5 cclen=79 t=201s
[04:30:55] it=29276 colorings=22000 lazy-girth=7647 last: m=114 classes=6 cclen=78 t=202s
[04:30:56] it=29528 colorings=22200 lazy-girth=7699 last: m=95 classes=5 cclen=79 t=203s
[04:30:57] it=29753 colorings=22400 lazy-girth=7724 last: m=95 classes=5 cclen=79 t=204s
[04:30:59] it=29971 colorings=22600 lazy-girth=7758 last: m=114 classes=6 cclen=78 t=206s
[04:31:00] it=30176 colorings=22800 lazy-girth=7768 last: m=114 classes=6 cclen=78 t=208s
[04:31:02] it=30444 colorings=23000 lazy-girth=7860 last: m=114 classes=6 cclen=78 t=209s
[04:31:03] it=30766 colorings=23200 lazy-girth=7987 last: m=114 classes=6 cclen=78 t=211s
[04:31:04] it=30997 colorings=23400 lazy-girth=8018 last: m=114 classes=6 cclen=78 t=212s
[04:31:06] it=31306 colorings=23600 lazy-girth=8129 last: m=114 classes=6 cclen=78 t=213s
[04:31:07] it=31575 colorings=23800 lazy-girth=8198 last: m=114 classes=6 cclen=78 t=215s
[04:31:09] it=31830 colorings=24000 lazy-girth=8253 last: m=95 classes=5 cclen=79 t=216s
[04:31:10] it=32100 colorings=24200 lazy-girth=8333 last: m=114 classes=6 cclen=78 t=217s
[04:31:11] it=32353 colorings=24400 lazy-girth=8389 last: m=114 classes=6 cclen=70 t=219s
[04:31:12] it=32598 colorings=24600 lazy-girth=8438 last: m=114 classes=6 cclen=78 t=220s
[04:31:13] it=32854 colorings=24800 lazy-girth=8497 last: m=114 classes=6 cclen=78 t=221s
[04:31:14] it=33109 colorings=25000 lazy-girth=8557 last: m=114 classes=6 cclen=78 t=222s
[04:31:16] it=33354 colorings=25200 lazy-girth=8602 last: m=114 classes=6 cclen=72 t=223s
[04:31:18] it=33613 colorings=25400 lazy-girth=8663 last: m=114 classes=6 cclen=78 t=225s
[04:31:20] it=34009 colorings=25600 lazy-girth=8863 last: m=114 classes=6 cclen=78 t=227s
[04:31:21] it=34295 colorings=25800 lazy-girth=8949 last: m=114 classes=6 cclen=76 t=229s
[04:31:23] it=34591 colorings=26000 lazy-girth=9059 last: m=95 classes=5 cclen=79 t=230s
[04:31:24] it=34834 colorings=26200 lazy-girth=9102 last: m=133 classes=7 cclen=75 t=231s
[04:31:25] it=35114 colorings=26400 lazy-girth=9182 last: m=114 classes=6 cclen=77 t=233s
[04:31:27] it=35374 colorings=26600 lazy-girth=9244 last: m=114 classes=6 cclen=78 t=234s
[04:31:28] it=35648 colorings=26800 lazy-girth=9328 last: m=114 classes=6 cclen=78 t=236s
[04:31:44] it=35904 colorings=27000 lazy-girth=9385 last: m=114 classes=6 cclen=78 t=252s
[04:31:46] it=36166 colorings=27200 lazy-girth=9453 last: m=114 classes=6 cclen=78 t=253s
[04:31:47] it=36415 colorings=27400 lazy-girth=9503 last: m=114 classes=6 cclen=78 t=255s
[04:31:52] it=36714 colorings=27600 lazy-girth=9603 last: m=114 classes=6 cclen=78 t=259s
[04:31:53] it=37018 colorings=27800 lazy-girth=9718 last: m=95 classes=5 cclen=75 t=260s
[04:31:54] it=37313 colorings=28000 lazy-girth=9819 last: m=114 classes=6 cclen=78 t=261s
[04:31:55] it=37556 colorings=28200 lazy-girth=9868 last: m=133 classes=7 cclen=71 t=263s
[04:31:57] it=37854 colorings=28400 lazy-girth=9982 last: m=95 classes=5 cclen=79 t=265s
[04:31:58] it=38097 colorings=28600 lazy-girth=10029 last: m=114 classes=6 cclen=77 t=266s
[04:32:00] it=38387 colorings=28800 lazy-girth=10123 last: m=114 classes=6 cclen=78 t=268s
[04:32:02] it=38642 colorings=29000 lazy-girth=10182 last: m=114 classes=6 cclen=78 t=269s
[04:32:04] it=38986 colorings=29200 lazy-girth=10329 last: m=95 classes=5 cclen=79 t=271s
[04:32:05] it=39261 colorings=29400 lazy-girth=10404 last: m=114 classes=6 cclen=78 t=273s
[04:32:07] it=39541 colorings=29600 lazy-girth=10486 last: m=114 classes=6 cclen=78 t=274s
[04:32:08] it=39783 colorings=29800 lazy-girth=10528 last: m=114 classes=6 cclen=78 t=276s
[04:32:09] it=40022 colorings=30000 lazy-girth=10570 last: m=133 classes=7 cclen=71 t=277s
[04:32:10] it=40277 colorings=30200 lazy-girth=10629 last: m=114 classes=6 cclen=78 t=278s
[04:32:11] it=40572 colorings=30400 lazy-girth=10733 last: m=114 classes=6 cclen=78 t=279s
[04:32:13] it=40856 colorings=30600 lazy-girth=10820 last: m=114 classes=6 cclen=77 t=281s
[04:32:14] it=41104 colorings=30800 lazy-girth=10871 last: m=114 classes=6 cclen=78 t=282s
[04:32:16] it=41364 colorings=31000 lazy-girth=10935 last: m=114 classes=6 cclen=78 t=283s
[04:32:18] it=41642 colorings=31200 lazy-girth=11018 last: m=114 classes=6 cclen=78 t=285s
[04:32:19] it=41878 colorings=31400 lazy-girth=11054 last: m=114 classes=6 cclen=78 t=287s
[04:32:21] it=42294 colorings=31600 lazy-girth=11270 last: m=114 classes=6 cclen=78 t=288s
[04:32:23] it=42652 colorings=31800 lazy-girth=11428 last: m=95 classes=5 cclen=79 t=290s
[04:32:24] it=43032 colorings=32000 lazy-girth=11608 last: m=95 classes=5 cclen=79 t=292s
[04:32:26] it=43265 colorings=32200 lazy-girth=11641 last: m=114 classes=6 cclen=78 t=293s
[04:32:28] it=43485 colorings=32400 lazy-girth=11661 last: m=114 classes=6 cclen=78 t=295s
[04:32:29] it=43744 colorings=32600 lazy-girth=11727 last: m=114 classes=6 cclen=78 t=297s
[04:32:30] it=44005 colorings=32800 lazy-girth=11795 last: m=114 classes=6 cclen=78 t=298s
[04:32:32] it=44273 colorings=33000 lazy-girth=11872 last: m=114 classes=6 cclen=78 t=299s
[04:32:33] it=44569 colorings=33200 lazy-girth=11978 last: m=133 classes=7 cclen=67 t=300s
[04:32:34] it=44825 colorings=33400 lazy-girth=12037 last: m=95 classes=5 cclen=79 t=302s
[04:32:36] it=45071 colorings=33600 lazy-girth=12085 last: m=114 classes=6 cclen=78 t=303s
[04:32:37] it=45319 colorings=33800 lazy-girth=12138 last: m=114 classes=6 cclen=78 t=305s
[04:32:40] it=45602 colorings=34000 lazy-girth=12221 last: m=114 classes=6 cclen=77 t=307s
[04:32:42] it=45918 colorings=34200 lazy-girth=12341 last: m=114 classes=6 cclen=78 t=309s
[04:32:43] it=46176 colorings=34400 lazy-girth=12405 last: m=114 classes=6 cclen=78 t=310s
[04:32:44] it=46439 colorings=34600 lazy-girth=12475 last: m=114 classes=6 cclen=77 t=312s
[04:32:45] it=46680 colorings=34800 lazy-girth=12518 last: m=114 classes=6 cclen=78 t=313s
[04:32:47] it=46931 colorings=35000 lazy-girth=12572 last: m=114 classes=6 cclen=78 t=314s
[04:32:48] it=47191 colorings=35200 lazy-girth=12640 last: m=114 classes=6 cclen=78 t=316s
[04:32:52] it=47444 colorings=35400 lazy-girth=12695 last: m=95 classes=5 cclen=79 t=319s
[04:32:54] it=47752 colorings=35600 lazy-girth=12803 last: m=114 classes=6 cclen=78 t=322s
[04:32:56] it=48042 colorings=35800 lazy-girth=12898 last: m=114 classes=6 cclen=78 t=323s
[04:32:57] it=48287 colorings=36000 lazy-girth=12946 last: m=114 classes=6 cclen=78 t=324s
[04:32:58] it=48525 colorings=36200 lazy-girth=12991 last: m=114 classes=6 cclen=78 t=325s
[04:32:59] it=48774 colorings=36400 lazy-girth=13045 last: m=114 classes=6 cclen=78 t=326s
[04:33:01] it=49021 colorings=36600 lazy-girth=13098 last: m=114 classes=6 cclen=78 t=329s
[04:33:03] it=49275 colorings=36800 lazy-girth=13160 last: m=95 classes=5 cclen=79 t=330s
[04:33:04] it=49519 colorings=37000 lazy-girth=13211 last: m=114 classes=6 cclen=78 t=331s
[04:33:05] it=49736 colorings=37200 lazy-girth=13229 last: m=114 classes=6 cclen=76 t=332s
[04:33:06] it=49989 colorings=37400 lazy-girth=13287 last: m=114 classes=6 cclen=78 t=333s
[04:33:09] it=50229 colorings=37600 lazy-girth=13329 last: m=95 classes=5 cclen=78 t=337s
[04:33:13] it=50473 colorings=37800 lazy-girth=13376 last: m=114 classes=6 cclen=78 t=341s
[04:33:15] it=50738 colorings=38000 lazy-girth=13442 last: m=114 classes=6 cclen=78 t=342s
[04:33:16] it=51001 colorings=38200 lazy-girth=13513 last: m=114 classes=6 cclen=78 t=343s
[04:33:17] it=51247 colorings=38400 lazy-girth=13560 last: m=95 classes=5 cclen=75 t=345s
[04:33:19] it=51527 colorings=38600 lazy-girth=13648 last: m=95 classes=5 cclen=79 t=346s
[04:33:20] it=51808 colorings=38800 lazy-girth=13736 last: m=114 classes=6 cclen=78 t=348s
[04:33:23] it=52057 colorings=39000 lazy-girth=13792 last: m=114 classes=6 cclen=78 t=350s
[04:33:24] it=52322 colorings=39200 lazy-girth=13860 last: m=95 classes=5 cclen=79 t=352s
[04:33:25] it=52565 colorings=39400 lazy-girth=13909 last: m=114 classes=6 cclen=78 t=353s
[04:33:27] it=52851 colorings=39600 lazy-girth=13999 last: m=114 classes=6 cclen=78 t=354s
[04:33:28] it=53109 colorings=39800 lazy-girth=14061 last: m=114 classes=6 cclen=78 t=355s
[04:33:29] it=53368 colorings=40000 lazy-girth=14122 last: m=114 classes=6 cclen=71 t=356s
[04:33:30] it=53625 colorings=40200 lazy-girth=14180 last: m=114 classes=6 cclen=78 t=357s
[04:33:31] it=53889 colorings=40400 lazy-girth=14251 last: m=114 classes=6 cclen=78 t=359s
[04:33:33] it=54142 colorings=40600 lazy-girth=14311 last: m=114 classes=6 cclen=78 t=360s
[04:33:34] it=54398 colorings=40800 lazy-girth=14372 last: m=114 classes=6 cclen=78 t=361s
[04:33:35] it=54664 colorings=41000 lazy-girth=14445 last: m=114 classes=6 cclen=78 t=363s
[04:33:37] it=54902 colorings=41200 lazy-girth=14489 last: m=114 classes=6 cclen=78 t=364s
[04:33:38] it=55162 colorings=41400 lazy-girth=14552 last: m=114 classes=6 cclen=78 t=366s
[04:33:40] it=55409 colorings=41600 lazy-girth=14604 last: m=114 classes=6 cclen=78 t=367s
[04:33:41] it=55622 colorings=41800 lazy-girth=14618 last: m=95 classes=5 cclen=79 t=368s
[04:33:42] it=55839 colorings=42000 lazy-girth=14635 last: m=95 classes=5 cclen=79 t=369s
[04:33:43] it=56086 colorings=42200 lazy-girth=14686 last: m=114 classes=6 cclen=78 t=371s
[04:33:45] it=56357 colorings=42400 lazy-girth=14758 last: m=114 classes=6 cclen=78 t=372s
[04:33:46] it=56611 colorings=42600 lazy-girth=14812 last: m=114 classes=6 cclen=75 t=374s
[04:33:48] it=56852 colorings=42800 lazy-girth=14857 last: m=114 classes=6 cclen=78 t=375s
[04:33:49] it=57100 colorings=43000 lazy-girth=14909 last: m=114 classes=6 cclen=78 t=377s
[04:33:51] it=57362 colorings=43200 lazy-girth=14971 last: m=114 classes=6 cclen=78 t=378s
[04:33:52] it=57608 colorings=43400 lazy-girth=15017 last: m=114 classes=6 cclen=73 t=379s
[04:33:53] it=57863 colorings=43600 lazy-girth=15072 last: m=95 classes=5 cclen=79 t=380s
[04:33:55] it=58150 colorings=43800 lazy-girth=15159 last: m=114 classes=6 cclen=78 t=382s
[04:33:57] it=58393 colorings=44000 lazy-girth=15205 last: m=114 classes=6 cclen=78 t=384s
[04:33:59] it=58645 colorings=44200 lazy-girth=15260 last: m=95 classes=5 cclen=78 t=386s
[04:34:03] it=58904 colorings=44400 lazy-girth=15324 last: m=114 classes=6 cclen=78 t=390s
[04:34:07] it=59168 colorings=44600 lazy-girth=15389 last: m=114 classes=6 cclen=78 t=394s
[04:34:09] it=59470 colorings=44800 lazy-girth=15492 last: m=114 classes=6 cclen=78 t=396s
[04:34:11] it=59718 colorings=45000 lazy-girth=15543 last: m=114 classes=6 cclen=78 t=398s
[04:34:13] it=59985 colorings=45200 lazy-girth=15616 last: m=114 classes=6 cclen=78 t=400s
[04:34:14] it=60227 colorings=45400 lazy-girth=15661 last: m=114 classes=6 cclen=78 t=402s
[04:34:17] it=60497 colorings=45600 lazy-girth=15732 last: m=114 classes=6 cclen=78 t=404s
[04:34:19] it=60714 colorings=45800 lazy-girth=15749 last: m=114 classes=6 cclen=78 t=406s
[04:34:21] it=60961 colorings=46000 lazy-girth=15801 last: m=95 classes=5 cclen=79 t=409s
[04:34:22] it=61204 colorings=46200 lazy-girth=15845 last: m=114 classes=6 cclen=77 t=410s
[04:34:24] it=61463 colorings=46400 lazy-girth=15904 last: m=114 classes=6 cclen=78 t=411s
[04:34:42] it=61728 colorings=46600 lazy-girth=15970 last: m=95 classes=5 cclen=78 t=429s
[04:34:44] it=61948 colorings=46800 lazy-girth=15990 last: m=114 classes=6 cclen=78 t=431s
[04:34:46] it=62210 colorings=47000 lazy-girth=16053 last: m=114 classes=6 cclen=78 t=433s
[04:34:47] it=62447 colorings=47200 lazy-girth=16091 last: m=114 classes=6 cclen=78 t=435s
[04:34:49] it=62695 colorings=47400 lazy-girth=16141 last: m=114 classes=6 cclen=78 t=436s
[04:34:51] it=62943 colorings=47600 lazy-girth=16191 last: m=95 classes=5 cclen=74 t=439s
[04:34:53] it=63210 colorings=47800 lazy-girth=16259 last: m=95 classes=5 cclen=79 t=440s
[04:34:55] it=63459 colorings=48000 lazy-girth=16308 last: m=95 classes=5 cclen=79 t=443s
[04:34:57] it=63692 colorings=48200 lazy-girth=16341 last: m=95 classes=5 cclen=79 t=445s
[04:34:59] it=63951 colorings=48400 lazy-girth=16401 last: m=114 classes=6 cclen=78 t=447s
[04:35:02] it=64188 colorings=48600 lazy-girth=16440 last: m=114 classes=6 cclen=78 t=449s
[04:35:03] it=64431 colorings=48800 lazy-girth=16485 last: m=114 classes=6 cclen=77 t=451s
[04:35:05] it=64660 colorings=49000 lazy-girth=16514 last: m=95 classes=5 cclen=78 t=452s
[04:35:06] it=64907 colorings=49200 lazy-girth=16562 last: m=95 classes=5 cclen=79 t=454s
[04:35:08] it=65135 colorings=49400 lazy-girth=16590 last: m=114 classes=6 cclen=78 t=456s
[04:35:11] it=65408 colorings=49600 lazy-girth=16665 last: m=114 classes=6 cclen=78 t=458s
[04:35:13] it=65629 colorings=49800 lazy-girth=16686 last: m=114 classes=6 cclen=78 t=460s
[04:35:19] it=65870 colorings=50000 lazy-girth=16728 last: m=114 classes=6 cclen=78 t=466s
[04:35:21] it=66261 colorings=50200 lazy-girth=16940 last: m=114 classes=6 cclen=78 t=468s
[04:35:24] it=66658 colorings=50400 lazy-girth=17184 last: m=114 classes=6 cclen=77 t=472s
[04:35:27] it=67103 colorings=50600 lazy-girth=17501 last: m=114 classes=6 cclen=78 t=474s
[04:35:30] it=67481 colorings=50800 lazy-girth=17724 last: m=114 classes=6 cclen=78 t=477s
[04:35:33] it=67754 colorings=51000 lazy-girth=17818 last: m=114 classes=6 cclen=78 t=480s
[04:35:34] it=68004 colorings=51200 lazy-girth=17892 last: m=114 classes=6 cclen=77 t=482s
[04:35:36] it=68310 colorings=51400 lazy-girth=18030 last: m=114 classes=6 cclen=78 t=483s
[04:35:37] it=68578 colorings=51600 lazy-girth=18115 last: m=114 classes=6 cclen=78 t=485s
[04:35:39] it=68920 colorings=51800 lazy-girth=18290 last: m=114 classes=6 cclen=78 t=486s
[04:35:41] it=69264 colorings=52000 lazy-girth=18468 last: m=114 classes=6 cclen=78 t=488s
[04:35:44] it=69543 colorings=52200 lazy-girth=18553 last: m=114 classes=6 cclen=76 t=491s
[04:35:46] it=69842 colorings=52400 lazy-girth=18667 last: m=114 classes=6 cclen=74 t=493s
[04:35:48] it=70192 colorings=52600 lazy-girth=18827 last: m=114 classes=6 cclen=78 t=495s
[04:35:50] it=70513 colorings=52800 lazy-girth=18948 last: m=95 classes=5 cclen=79 t=497s
[04:35:51] it=70753 colorings=53000 lazy-girth=18991 last: m=114 classes=6 cclen=78 t=498s
[04:35:52] it=70992 colorings=53200 lazy-girth=19030 last: m=95 classes=5 cclen=78 t=499s
[04:35:54] it=71371 colorings=53400 lazy-girth=19211 last: m=114 classes=6 cclen=78 t=501s
[04:35:56] it=71698 colorings=53600 lazy-girth=19355 last: m=114 classes=6 cclen=77 t=503s
[04:35:57] it=71956 colorings=53800 lazy-girth=19413 last: m=114 classes=6 cclen=78 t=505s
[04:35:59] it=72250 colorings=54000 lazy-girth=19507 last: m=114 classes=6 cclen=78 t=506s
[04:36:01] it=72532 colorings=54200 lazy-girth=19604 last: m=114 classes=6 cclen=78 t=508s
[04:36:03] it=72842 colorings=54400 lazy-girth=19728 last: m=114 classes=6 cclen=78 t=511s
[04:36:05] it=73125 colorings=54600 lazy-girth=19825 last: m=114 classes=6 cclen=78 t=512s
[04:36:07] it=73420 colorings=54800 lazy-girth=19944 last: m=114 classes=6 cclen=62 t=515s
[04:36:09] it=73695 colorings=55000 lazy-girth=20028 last: m=114 classes=6 cclen=78 t=516s
[04:36:10] it=73972 colorings=55200 lazy-girth=20117 last: m=114 classes=6 cclen=78 t=518s
[04:36:11] it=74256 colorings=55400 lazy-girth=20209 last: m=114 classes=6 cclen=78 t=519s
[04:36:13] it=74584 colorings=55600 lazy-girth=20356 last: m=114 classes=6 cclen=76 t=521s
[04:36:15] it=74861 colorings=55800 lazy-girth=20447 last: m=114 classes=6 cclen=76 t=522s
[04:36:17] it=75234 colorings=56000 lazy-girth=20639 last: m=114 classes=6 cclen=78 t=524s
[04:36:18] it=75533 colorings=56200 lazy-girth=20753 last: m=114 classes=6 cclen=76 t=525s
[04:36:19] it=75830 colorings=56400 lazy-girth=20864 last: m=114 classes=6 cclen=76 t=527s
[04:36:21] it=76090 colorings=56600 lazy-girth=20935 last: m=114 classes=6 cclen=78 t=528s
[04:36:23] it=76420 colorings=56800 lazy-girth=21077 last: m=114 classes=6 cclen=78 t=530s
[04:36:25] it=76702 colorings=57000 lazy-girth=21167 last: m=114 classes=6 cclen=78 t=532s
[04:36:26] it=76972 colorings=57200 lazy-girth=21242 last: m=114 classes=6 cclen=78 t=533s
[04:36:28] it=77237 colorings=57400 lazy-girth=21311 last: m=114 classes=6 cclen=73 t=535s
[04:36:29] it=77525 colorings=57600 lazy-girth=21401 last: m=114 classes=6 cclen=78 t=537s
[04:36:31] it=77789 colorings=57800 lazy-girth=21465 last: m=95 classes=5 cclen=79 t=538s
[04:36:32] it=78072 colorings=58000 lazy-girth=21557 last: m=114 classes=6 cclen=78 t=539s
[04:36:33] it=78347 colorings=58200 lazy-girth=21641 last: m=114 classes=6 cclen=78 t=540s
[04:36:34] it=78614 colorings=58400 lazy-girth=21713 last: m=114 classes=6 cclen=78 t=541s
[04:36:35] it=78905 colorings=58600 lazy-girth=21814 last: m=114 classes=6 cclen=78 t=542s
[04:36:36] it=79176 colorings=58800 lazy-girth=21892 last: m=114 classes=6 cclen=78 t=543s
[04:36:37] it=79414 colorings=59000 lazy-girth=21936 last: m=114 classes=6 cclen=78 t=544s
[04:36:38] it=79645 colorings=59200 lazy-girth=21968 last: m=114 classes=6 cclen=76 t=545s
[04:36:39] it=79912 colorings=59400 lazy-girth=22041 last: m=114 classes=6 cclen=78 t=546s
[04:36:40] it=80196 colorings=59600 lazy-girth=22136 last: m=114 classes=6 cclen=78 t=547s
[04:36:41] it=80432 colorings=59800 lazy-girth=22176 last: m=114 classes=6 cclen=78 t=548s
[04:36:42] it=80705 colorings=60000 lazy-girth=22258 last: m=114 classes=6 cclen=78 t=549s
[04:36:43] it=80966 colorings=60200 lazy-girth=22324 last: m=114 classes=6 cclen=78 t=550s
[04:36:44] it=81234 colorings=60400 lazy-girth=22398 last: m=114 classes=6 cclen=78 t=552s
[04:36:45] it=81521 colorings=60600 lazy-girth=22500 last: m=114 classes=6 cclen=78 t=553s
[04:36:46] it=81798 colorings=60800 lazy-girth=22585 last: m=114 classes=6 cclen=78 t=554s
[04:36:47] it=82057 colorings=61000 lazy-girth=22648 last: m=114 classes=6 cclen=78 t=555s
[04:36:48] it=82329 colorings=61200 lazy-girth=22730 last: m=95 classes=5 cclen=79 t=556s
[04:36:50] it=82587 colorings=61400 lazy-girth=22796 last: m=114 classes=6 cclen=78 t=557s
[04:36:51] it=82839 colorings=61600 lazy-girth=22853 last: m=114 classes=6 cclen=78 t=558s
[04:36:52] it=83093 colorings=61800 lazy-girth=22913 last: m=114 classes=6 cclen=74 t=559s
[04:36:53] it=83361 colorings=62000 lazy-girth=22988 last: m=114 classes=6 cclen=78 t=560s
[04:36:54] it=83623 colorings=62200 lazy-girth=23053 last: m=114 classes=6 cclen=78 t=561s
[04:36:56] it=83907 colorings=62400 lazy-girth=23152 last: m=95 classes=5 cclen=79 t=563s
[04:36:57] it=84195 colorings=62600 lazy-girth=23249 last: m=114 classes=6 cclen=78 t=565s
[04:36:58] it=84444 colorings=62800 lazy-girth=23301 last: m=114 classes=6 cclen=78 t=565s
[04:36:59] it=84747 colorings=63000 lazy-girth=23419 last: m=114 classes=6 cclen=78 t=567s
[04:37:00] it=85016 colorings=63200 lazy-girth=23490 last: m=114 classes=6 cclen=78 t=568s
[04:37:02] it=85302 colorings=63400 lazy-girth=23583 last: m=114 classes=6 cclen=78 t=569s
[04:37:03] it=85578 colorings=63600 lazy-girth=23662 last: m=114 classes=6 cclen=78 t=570s
[04:37:04] it=85840 colorings=63800 lazy-girth=23731 last: m=114 classes=6 cclen=78 t=571s
[04:37:06] it=86117 colorings=64000 lazy-girth=23816 last: m=114 classes=6 cclen=78 t=573s
[04:37:07] it=86446 colorings=64200 lazy-girth=23965 last: m=114 classes=6 cclen=78 t=575s
[04:37:09] it=86732 colorings=64400 lazy-girth=24071 last: m=114 classes=6 cclen=78 t=576s
[04:37:11] it=87073 colorings=64600 lazy-girth=24224 last: m=114 classes=6 cclen=78 t=578s
[04:37:13] it=87338 colorings=64800 lazy-girth=24304 last: m=114 classes=6 cclen=78 t=580s
[04:37:14] it=87609 colorings=65000 lazy-girth=24380 last: m=114 classes=6 cclen=77 t=581s
[04:37:16] it=87917 colorings=65200 lazy-girth=24496 last: m=114 classes=6 cclen=78 t=584s
[04:37:18] it=88226 colorings=65400 lazy-girth=24608 last: m=114 classes=6 cclen=78 t=586s
[04:37:20] it=88515 colorings=65600 lazy-girth=24704 last: m=114 classes=6 cclen=78 t=587s
[04:37:21] it=88788 colorings=65800 lazy-girth=24782 last: m=114 classes=6 cclen=78 t=589s
[04:37:23] it=89069 colorings=66000 lazy-girth=24881 last: m=114 classes=6 cclen=78 t=591s
[04:37:25] it=89363 colorings=66200 lazy-girth=24983 last: m=114 classes=6 cclen=76 t=593s
[04:37:26] it=89654 colorings=66400 lazy-girth=25080 last: m=114 classes=6 cclen=78 t=594s
[04:37:28] it=89921 colorings=66600 lazy-girth=25158 last: m=114 classes=6 cclen=78 t=595s
[04:37:29] it=90205 colorings=66800 lazy-girth=25249 last: m=114 classes=6 cclen=76 t=597s
[04:37:30] it=90511 colorings=67000 lazy-girth=25359 last: m=114 classes=6 cclen=78 t=598s
[04:37:32] it=90757 colorings=67200 lazy-girth=25412 last: m=114 classes=6 cclen=78 t=599s
[04:37:33] it=91034 colorings=67400 lazy-girth=25498 last: m=114 classes=6 cclen=78 t=600s
[04:37:34] it=91294 colorings=67600 lazy-girth=25564 last: m=114 classes=6 cclen=78 t=602s
[04:37:35] it=91549 colorings=67800 lazy-girth=25625 last: m=114 classes=6 cclen=78 t=603s
[04:37:37] it=91826 colorings=68000 lazy-girth=25709 last: m=114 classes=6 cclen=78 t=604s
[04:37:39] it=92090 colorings=68200 lazy-girth=25778 last: m=114 classes=6 cclen=78 t=606s
[04:37:41] it=92348 colorings=68400 lazy-girth=25841 last: m=114 classes=6 cclen=78 t=608s
[04:37:52] it=92617 colorings=68600 lazy-girth=25957 last: m=114 classes=6 cclen=78 t=619s
[04:37:54] it=92929 colorings=68800 lazy-girth=26081 last: m=114 classes=6 cclen=78 t=621s
[04:37:55] it=93299 colorings=69000 lazy-girth=26268 last: m=114 classes=6 cclen=78 t=623s
[04:37:57] it=93601 colorings=69200 lazy-girth=26388 last: m=114 classes=6 cclen=78 t=624s
[04:37:58] it=93896 colorings=69400 lazy-girth=26498 last: m=114 classes=6 cclen=78 t=625s
[04:37:59] it=94241 colorings=69600 lazy-girth=26673 last: m=114 classes=6 cclen=78 t=627s
[04:38:01] it=94590 colorings=69800 lazy-girth=26839 last: m=114 classes=6 cclen=78 t=628s
[04:38:02] it=94862 colorings=70000 lazy-girth=26912 last: m=95 classes=5 cclen=78 t=630s
[04:38:03] it=95121 colorings=70200 lazy-girth=26971 last: m=95 classes=5 cclen=79 t=630s
[04:38:04] it=95388 colorings=70400 lazy-girth=27045 last: m=114 classes=6 cclen=78 t=632s
[04:38:06] it=95706 colorings=70600 lazy-girth=27184 last: m=114 classes=6 cclen=78 t=633s
[04:38:07] it=96028 colorings=70800 lazy-girth=27327 last: m=114 classes=6 cclen=78 t=635s
[04:38:28] it=96354 colorings=71000 lazy-girth=27475 last: m=114 classes=6 cclen=78 t=656s
[04:38:30] it=96652 colorings=71200 lazy-girth=27597 last: m=114 classes=6 cclen=77 t=657s
[04:38:32] it=96954 colorings=71400 lazy-girth=27727 last: m=114 classes=6 cclen=78 t=660s
[04:38:35] it=97280 colorings=71600 lazy-girth=27861 last: m=114 classes=6 cclen=78 t=663s
[04:38:37] it=97569 colorings=71800 lazy-girth=27963 last: m=114 classes=6 cclen=77 t=664s
[04:38:39] it=97831 colorings=72000 lazy-girth=28032 last: m=114 classes=6 cclen=78 t=666s
[04:38:41] it=98130 colorings=72200 lazy-girth=28150 last: m=114 classes=6 cclen=78 t=669s
[04:38:43] it=98448 colorings=72400 lazy-girth=28284 last: m=114 classes=6 cclen=78 t=671s
[04:38:47] it=98802 colorings=72600 lazy-girth=28444 last: m=114 classes=6 cclen=75 t=674s
[04:38:49] it=99136 colorings=72800 lazy-girth=28579 last: m=114 classes=6 cclen=77 t=676s
[04:38:51] it=99477 colorings=73000 lazy-girth=28720 last: m=114 classes=6 cclen=77 t=679s
[04:38:52] it=99726 colorings=73200 lazy-girth=28769 last: m=114 classes=6 cclen=77 t=680s
[04:38:54] it=99980 colorings=73400 lazy-girth=28824 last: m=114 classes=6 cclen=78 t=681s
[04:38:56] it=100257 colorings=73600 lazy-girth=28906 last: m=114 classes=6 cclen=74 t=683s
[04:38:58] it=100536 colorings=73800 lazy-girth=28993 last: m=114 classes=6 cclen=78 t=685s
[04:38:59] it=100832 colorings=74000 lazy-girth=29100 last: m=114 classes=6 cclen=78 t=687s
[04:39:01] it=101089 colorings=74200 lazy-girth=29164 last: m=114 classes=6 cclen=78 t=688s
[04:39:02] it=101337 colorings=74400 lazy-girth=29213 last: m=114 classes=6 cclen=78 t=689s
[04:39:04] it=101596 colorings=74600 lazy-girth=29274 last: m=114 classes=6 cclen=78 t=691s
[04:39:06] it=101884 colorings=74800 lazy-girth=29369 last: m=114 classes=6 cclen=78 t=693s
[04:39:07] it=102168 colorings=75000 lazy-girth=29481 last: m=114 classes=6 cclen=78 t=694s
[04:39:08] it=102447 colorings=75200 lazy-girth=29575 last: m=114 classes=6 cclen=78 t=695s
[04:39:09] it=102747 colorings=75400 lazy-girth=29703 last: m=114 classes=6 cclen=78 t=697s
[04:39:11] it=103061 colorings=75600 lazy-girth=29835 last: m=114 classes=6 cclen=77 t=698s
[04:39:12] it=103395 colorings=75800 lazy-girth=30010 last: m=114 classes=6 cclen=78 t=700s
[04:39:14] it=103644 colorings=76000 lazy-girth=30071 last: m=114 classes=6 cclen=78 t=701s
[04:39:15] it=103931 colorings=76200 lazy-girth=30184 last: m=114 classes=6 cclen=78 t=702s
[04:39:16] it=104221 colorings=76400 lazy-girth=30274 last: m=114 classes=6 cclen=78 t=704s
[04:39:19] it=104522 colorings=76600 lazy-girth=30406 last: m=114 classes=6 cclen=78 t=706s
[04:39:20] it=104806 colorings=76800 lazy-girth=30518 last: m=114 classes=6 cclen=78 t=708s
[04:39:22] it=105108 colorings=77000 lazy-girth=30680 last: m=114 classes=6 cclen=78 t=709s
[04:39:24] it=105381 colorings=77200 lazy-girth=30757 last: m=114 classes=6 cclen=78 t=711s
[04:39:25] it=105675 colorings=77400 lazy-girth=30874 last: m=114 classes=6 cclen=78 t=712s
[04:39:26] it=105952 colorings=77600 lazy-girth=30973 last: m=114 classes=6 cclen=78 t=714s
[04:39:28] it=106210 colorings=77800 lazy-girth=31047 last: m=95 classes=5 cclen=79 t=715s
[04:39:29] it=106473 colorings=78000 lazy-girth=31121 last: m=114 classes=6 cclen=77 t=717s
[04:39:30] it=106758 colorings=78200 lazy-girth=31216 last: m=133 classes=7 cclen=75 t=718s
[04:39:32] it=107007 colorings=78400 lazy-girth=31269 last: m=114 classes=6 cclen=77 t=719s
[04:39:33] it=107287 colorings=78600 lazy-girth=31357 last: m=114 classes=6 cclen=78 t=720s
[04:39:35] it=107571 colorings=78800 lazy-girth=31445 last: m=114 classes=6 cclen=77 t=722s
[04:39:36] it=107834 colorings=79000 lazy-girth=31513 last: m=114 classes=6 cclen=78 t=724s
[04:39:37] it=108074 colorings=79200 lazy-girth=31553 last: m=114 classes=6 cclen=78 t=725s
[04:39:39] it=108329 colorings=79400 lazy-girth=31609 last: m=95 classes=5 cclen=79 t=726s
[04:39:40] it=108576 colorings=79600 lazy-girth=31660 last: m=114 classes=6 cclen=78 t=728s
[04:39:41] it=108833 colorings=79800 lazy-girth=31719 last: m=114 classes=6 cclen=78 t=729s
[04:39:43] it=109104 colorings=80000 lazy-girth=31790 last: m=114 classes=6 cclen=78 t=730s
[04:39:45] it=109387 colorings=80200 lazy-girth=31884 last: m=114 classes=6 cclen=78 t=733s
[04:39:47] it=109713 colorings=80400 lazy-girth=32021 last: m=114 classes=6 cclen=78 t=735s
[04:39:48] it=109978 colorings=80600 lazy-girth=32094 last: m=114 classes=6 cclen=78 t=736s
[04:39:50] it=110283 colorings=80800 lazy-girth=32210 last: m=114 classes=6 cclen=78 t=737s
[04:39:51] it=110539 colorings=81000 lazy-girth=32268 last: m=114 classes=6 cclen=78 t=739s
[04:39:52] it=110787 colorings=81200 lazy-girth=32319 last: m=95 classes=5 cclen=79 t=740s
[04:39:54] it=111079 colorings=81400 lazy-girth=32414 last: m=114 classes=6 cclen=78 t=741s
[04:39:54] it=111353 colorings=81600 lazy-girth=32491 last: m=114 classes=6 cclen=78 t=742s
[04:39:55] it=111593 colorings=81800 lazy-girth=32533 last: m=114 classes=6 cclen=78 t=743s
[04:39:56] it=111869 colorings=82000 lazy-girth=32616 last: m=95 classes=5 cclen=79 t=744s
[04:39:58] it=112119 colorings=82200 lazy-girth=32669 last: m=114 classes=6 cclen=78 t=745s
[04:39:59] it=112396 colorings=82400 lazy-girth=32750 last: m=114 classes=6 cclen=78 t=746s
[04:40:00] it=112654 colorings=82600 lazy-girth=32810 last: m=114 classes=6 cclen=78 t=747s
[04:40:01] it=112930 colorings=82800 lazy-girth=32896 last: m=114 classes=6 cclen=78 t=749s
[04:40:04] it=113235 colorings=83000 lazy-girth=33014 last: m=114 classes=6 cclen=73 t=751s
[04:40:05] it=113491 colorings=83200 lazy-girth=33073 last: m=114 classes=6 cclen=78 t=752s
[04:40:06] it=113744 colorings=83400 lazy-girth=33132 last: m=114 classes=6 cclen=78 t=754s
[04:40:08] it=114045 colorings=83600 lazy-girth=33242 last: m=114 classes=6 cclen=78 t=755s
[04:40:09] it=114290 colorings=83800 lazy-girth=33288 last: m=114 classes=6 cclen=78 t=756s
[04:40:10] it=114572 colorings=84000 lazy-girth=33378 last: m=114 classes=6 cclen=78 t=758s
[04:40:12] it=114844 colorings=84200 lazy-girth=33454 last: m=114 classes=6 cclen=78 t=759s
[04:40:13] it=115129 colorings=84400 lazy-girth=33539 last: m=114 classes=6 cclen=78 t=761s
[04:40:15] it=115393 colorings=84600 lazy-girth=33606 last: m=114 classes=6 cclen=78 t=762s
[04:40:16] it=115680 colorings=84800 lazy-girth=33697 last: m=114 classes=6 cclen=78 t=764s
[04:40:19] it=116001 colorings=85000 lazy-girth=33823 last: m=114 classes=6 cclen=77 t=766s
[04:40:20] it=116324 colorings=85200 lazy-girth=33963 last: m=114 classes=6 cclen=78 t=768s
[04:40:21] it=116597 colorings=85400 lazy-girth=34049 last: m=114 classes=6 cclen=78 t=769s
[04:40:22] it=116919 colorings=85600 lazy-girth=34182 last: m=114 classes=6 cclen=76 t=770s
[04:40:24] it=117230 colorings=85800 lazy-girth=34309 last: m=114 classes=6 cclen=76 t=771s
[04:40:25] it=117507 colorings=86000 lazy-girth=34389 last: m=114 classes=6 cclen=78 t=772s
[04:40:26] it=117776 colorings=86200 lazy-girth=34459 last: m=114 classes=6 cclen=77 t=773s
[04:40:27] it=118053 colorings=86400 lazy-girth=34539 last: m=114 classes=6 cclen=78 t=774s
[04:40:28] it=118301 colorings=86600 lazy-girth=34589 last: m=114 classes=6 cclen=78 t=776s
[04:40:29] it=118556 colorings=86800 lazy-girth=34647 last: m=114 classes=6 cclen=78 t=777s
[04:40:31] it=118801 colorings=87000 lazy-girth=34696 last: m=114 classes=6 cclen=78 t=778s
[04:40:32] it=119044 colorings=87200 lazy-girth=34746 last: m=114 classes=6 cclen=75 t=779s
[04:40:33] it=119299 colorings=87400 lazy-girth=34805 last: m=114 classes=6 cclen=78 t=780s
[04:40:34] it=119578 colorings=87600 lazy-girth=34891 last: m=114 classes=6 cclen=77 t=781s
[04:40:35] it=119793 colorings=87800 lazy-girth=34906 last: m=114 classes=6 cclen=78 t=782s
[04:40:36] it=120104 colorings=88000 lazy-girth=35037 last: m=114 classes=6 cclen=78 t=783s
[04:40:37] it=120410 colorings=88200 lazy-girth=35155 last: m=114 classes=6 cclen=77 t=785s
[04:40:39] it=120703 colorings=88400 lazy-girth=35254 last: m=114 classes=6 cclen=77 t=786s
[04:40:41] it=120980 colorings=88600 lazy-girth=35331 last: m=114 classes=6 cclen=78 t=788s
[04:40:42] it=121255 colorings=88800 lazy-girth=35406 last: m=114 classes=6 cclen=78 t=790s
[04:40:44] it=121551 colorings=89000 lazy-girth=35509 last: m=114 classes=6 cclen=78 t=791s
[04:40:45] it=121865 colorings=89200 lazy-girth=35633 last: m=114 classes=6 cclen=78 t=793s
[04:40:47] it=122131 colorings=89400 lazy-girth=35707 last: m=114 classes=6 cclen=78 t=794s
[04:40:48] it=122399 colorings=89600 lazy-girth=35784 last: m=114 classes=6 cclen=77 t=795s
[04:40:49] it=122659 colorings=89800 lazy-girth=35847 last: m=114 classes=6 cclen=78 t=796s
[04:40:50] it=122940 colorings=90000 lazy-girth=35936 last: m=114 classes=6 cclen=78 t=798s
[04:40:52] it=123223 colorings=90200 lazy-girth=36027 last: m=114 classes=6 cclen=77 t=799s
[04:40:53] it=123460 colorings=90400 lazy-girth=36066 last: m=114 classes=6 cclen=77 t=800s
[04:40:54] it=123707 colorings=90600 lazy-girth=36114 last: m=114 classes=6 cclen=78 t=802s
[04:40:56] it=124009 colorings=90800 lazy-girth=36221 last: m=114 classes=6 cclen=76 t=803s
[04:40:57] it=124250 colorings=91000 lazy-girth=36263 last: m=114 classes=6 cclen=78 t=805s
[04:40:59] it=124538 colorings=91200 lazy-girth=36355 last: m=114 classes=6 cclen=78 t=807s
[04:41:01] it=124853 colorings=91400 lazy-girth=36480 last: m=114 classes=6 cclen=78 t=808s
[04:41:02] it=125119 colorings=91600 lazy-girth=36548 last: m=114 classes=6 cclen=76 t=810s
[04:41:03] it=125363 colorings=91800 lazy-girth=36593 last: m=114 classes=6 cclen=78 t=811s
[04:41:06] it=125623 colorings=92000 lazy-girth=36656 last: m=114 classes=6 cclen=75 t=813s
[04:41:08] it=125850 colorings=92200 lazy-girth=36684 last: m=114 classes=6 cclen=78 t=815s
[04:41:09] it=126097 colorings=92400 lazy-girth=36733 last: m=114 classes=6 cclen=78 t=816s
[04:41:11] it=126352 colorings=92600 lazy-girth=36796 last: m=114 classes=6 cclen=78 t=818s
[04:41:12] it=126606 colorings=92800 lazy-girth=36852 last: m=114 classes=6 cclen=78 t=820s
[04:41:13] it=126886 colorings=93000 lazy-girth=36936 last: m=114 classes=6 cclen=78 t=821s
[04:41:14] it=127109 colorings=93200 lazy-girth=36959 last: m=114 classes=6 cclen=78 t=821s
[04:41:15] it=127377 colorings=93400 lazy-girth=37029 last: m=95 classes=5 cclen=79 t=823s
[04:41:16] it=127624 colorings=93600 lazy-girth=37077 last: m=114 classes=6 cclen=78 t=823s
[04:41:17] it=127874 colorings=93800 lazy-girth=37127 last: m=114 classes=6 cclen=78 t=824s
[04:41:18] it=128139 colorings=94000 lazy-girth=37193 last: m=95 classes=5 cclen=79 t=825s
[04:41:20] it=128394 colorings=94200 lazy-girth=37248 last: m=114 classes=6 cclen=78 t=827s
[04:41:21] it=128670 colorings=94400 lazy-girth=37332 last: m=114 classes=6 cclen=77 t=829s
[04:41:23] it=128940 colorings=94600 lazy-girth=37408 last: m=95 classes=5 cclen=79 t=830s
[04:41:24] it=129176 colorings=94800 lazy-girth=37445 last: m=114 classes=6 cclen=78 t=831s
[04:41:25] it=129485 colorings=95000 lazy-girth=37566 last: m=114 classes=6 cclen=78 t=833s
[04:41:27] it=129799 colorings=95200 lazy-girth=37691 last: m=114 classes=6 cclen=78 t=834s
[04:41:28] it=130110 colorings=95400 lazy-girth=37814 last: m=114 classes=6 cclen=78 t=836s
[04:41:30] it=130420 colorings=95600 lazy-girth=37942 last: m=114 classes=6 cclen=78 t=837s
[04:41:32] it=130714 colorings=95800 lazy-girth=38054 last: m=114 classes=6 cclen=78 t=839s
[04:41:33] it=130951 colorings=96000 lazy-girth=38092 last: m=114 classes=6 cclen=78 t=841s
[04:41:34] it=131181 colorings=96200 lazy-girth=38123 last: m=114 classes=6 cclen=78 t=842s
[04:41:36] it=131436 colorings=96400 lazy-girth=38178 last: m=114 classes=6 cclen=78 t=843s
[04:41:37] it=131672 colorings=96600 lazy-girth=38214 last: m=114 classes=6 cclen=78 t=845s
[04:41:39] it=131899 colorings=96800 lazy-girth=38241 last: m=114 classes=6 cclen=78 t=846s
[04:41:40] it=132145 colorings=97000 lazy-girth=38289 last: m=114 classes=6 cclen=78 t=848s
[04:41:43] it=132489 colorings=97200 lazy-girth=38449 last: m=114 classes=6 cclen=78 t=850s
[04:41:44] it=132797 colorings=97400 lazy-girth=38564 last: m=114 classes=6 cclen=78 t=852s
[04:41:45] it=133006 colorings=97600 lazy-girth=38573 last: m=114 classes=6 cclen=78 t=852s
[04:41:46] it=133302 colorings=97800 lazy-girth=38676 last: m=114 classes=6 cclen=77 t=854s
[04:41:47] it=133569 colorings=98000 lazy-girth=38744 last: m=114 classes=6 cclen=77 t=855s
[04:41:48] it=133812 colorings=98200 lazy-girth=38787 last: m=114 classes=6 cclen=73 t=856s
[04:41:51] it=134094 colorings=98400 lazy-girth=38876 last: m=114 classes=6 cclen=78 t=858s
[04:41:52] it=134369 colorings=98600 lazy-girth=38959 last: m=114 classes=6 cclen=78 t=859s
[04:41:53] it=134638 colorings=98800 lazy-girth=39032 last: m=114 classes=6 cclen=78 t=861s
[04:41:54] it=134893 colorings=99000 lazy-girth=39095 last: m=114 classes=6 cclen=78 t=862s
[04:41:56] it=135186 colorings=99200 lazy-girth=39197 last: m=114 classes=6 cclen=76 t=863s
[04:41:58] it=135499 colorings=99400 lazy-girth=39326 last: m=114 classes=6 cclen=77 t=865s
[04:42:00] it=135747 colorings=99600 lazy-girth=39386 last: m=114 classes=6 cclen=78 t=867s
[04:42:02] it=135992 colorings=99800 lazy-girth=39440 last: m=114 classes=6 cclen=78 t=869s
[04:42:03] it=136246 colorings=100000 lazy-girth=39508 last: m=114 classes=6 cclen=78 t=870s
[04:42:04] it=136488 colorings=100200 lazy-girth=39555 last: m=114 classes=6 cclen=78 t=872s
[04:42:06] it=136733 colorings=100400 lazy-girth=39600 last: m=114 classes=6 cclen=78 t=873s
[04:42:07] it=136991 colorings=100600 lazy-girth=39663 last: m=114 classes=6 cclen=75 t=875s
[04:42:09] it=137241 colorings=100800 lazy-girth=39715 last: m=114 classes=6 cclen=78 t=876s
[04:42:14] it=137465 colorings=101000 lazy-girth=39739 last: m=114 classes=6 cclen=77 t=881s
[04:42:15] it=137721 colorings=101200 lazy-girth=39795 last: m=114 classes=6 cclen=78 t=883s
[04:42:17] it=138036 colorings=101400 lazy-girth=39939 last: m=114 classes=6 cclen=78 t=884s
[04:42:18] it=138278 colorings=101600 lazy-girth=39984 last: m=114 classes=6 cclen=78 t=886s
[04:42:19] it=138531 colorings=101800 lazy-girth=40043 last: m=114 classes=6 cclen=78 t=887s
[04:42:20] it=138783 colorings=102000 lazy-girth=40106 last: m=114 classes=6 cclen=78 t=888s
[04:42:22] it=139008 colorings=102200 lazy-girth=40131 last: m=114 classes=6 cclen=78 t=890s
[04:42:24] it=139273 colorings=102400 lazy-girth=40203 last: m=133 classes=7 cclen=75 t=891s
[04:42:25] it=139559 colorings=102600 lazy-girth=40296 last: m=114 classes=6 cclen=78 t=892s
[04:42:26] it=139816 colorings=102800 lazy-girth=40359 last: m=114 classes=6 cclen=78 t=894s
[04:42:28] it=140050 colorings=103000 lazy-girth=40394 last: m=114 classes=6 cclen=78 t=895s
[04:42:29] it=140270 colorings=103200 lazy-girth=40415 last: m=114 classes=6 cclen=78 t=896s
[04:42:30] it=140540 colorings=103400 lazy-girth=40488 last: m=114 classes=6 cclen=78 t=898s
[04:42:32] it=140794 colorings=103600 lazy-girth=40546 last: m=114 classes=6 cclen=78 t=899s
[04:42:33] it=141035 colorings=103800 lazy-girth=40589 last: m=114 classes=6 cclen=78 t=900s
[04:42:34] it=141264 colorings=104000 lazy-girth=40619 last: m=114 classes=6 cclen=78 t=901s
[04:42:36] it=141499 colorings=104200 lazy-girth=40657 last: m=114 classes=6 cclen=78 t=903s
[04:42:38] it=141763 colorings=104400 lazy-girth=40722 last: m=114 classes=6 cclen=77 t=905s
[04:42:39] it=142020 colorings=104600 lazy-girth=40785 last: m=114 classes=6 cclen=78 t=907s
[04:42:41] it=142276 colorings=104800 lazy-girth=40849 last: m=114 classes=6 cclen=78 t=908s
[04:42:42] it=142542 colorings=105000 lazy-girth=40916 last: m=114 classes=6 cclen=78 t=910s
[04:42:44] it=142796 colorings=105200 lazy-girth=40971 last: m=114 classes=6 cclen=78 t=911s
[04:42:45] it=143030 colorings=105400 lazy-girth=41005 last: m=114 classes=6 cclen=78 t=913s
[04:42:46] it=143271 colorings=105600 lazy-girth=41047 last: m=95 classes=5 cclen=79 t=913s
[04:42:47] it=143523 colorings=105800 lazy-girth=41101 last: m=114 classes=6 cclen=78 t=915s
[04:43:10] it=143765 colorings=106000 lazy-girth=41143 last: m=114 classes=6 cclen=77 t=937s
[04:43:11] it=144004 colorings=106200 lazy-girth=41184 last: m=114 classes=6 cclen=78 t=939s
[04:43:13] it=144227 colorings=106400 lazy-girth=41209 last: m=114 classes=6 cclen=78 t=940s
[04:43:16] it=144471 colorings=106600 lazy-girth=41253 last: m=114 classes=6 cclen=78 t=943s
[04:43:18] it=144710 colorings=106800 lazy-girth=41292 last: m=114 classes=6 cclen=78 t=945s
[04:43:20] it=144982 colorings=107000 lazy-girth=41375 last: m=114 classes=6 cclen=78 t=947s
[04:43:22] it=145256 colorings=107200 lazy-girth=41465 last: m=95 classes=5 cclen=79 t=949s
[04:43:23] it=145498 colorings=107400 lazy-girth=41507 last: m=114 classes=6 cclen=78 t=951s
[04:43:26] it=145790 colorings=107600 lazy-girth=41606 last: m=114 classes=6 cclen=77 t=953s
[04:43:29] it=146077 colorings=107800 lazy-girth=41699 last: m=114 classes=6 cclen=78 t=957s
[04:43:31] it=146358 colorings=108000 lazy-girth=41780 last: m=114 classes=6 cclen=78 t=958s
[04:43:32] it=146602 colorings=108200 lazy-girth=41824 last: m=114 classes=6 cclen=78 t=960s
[04:43:34] it=146865 colorings=108400 lazy-girth=41890 last: m=114 classes=6 cclen=78 t=961s
[04:43:35] it=147125 colorings=108600 lazy-girth=41951 last: m=114 classes=6 cclen=78 t=963s
[04:43:37] it=147390 colorings=108800 lazy-girth=42020 last: m=114 classes=6 cclen=78 t=964s
[04:43:38] it=147627 colorings=109000 lazy-girth=42058 last: m=114 classes=6 cclen=76 t=966s
[04:43:40] it=147903 colorings=109200 lazy-girth=42136 last: m=114 classes=6 cclen=78 t=967s
[04:43:41] it=148192 colorings=109400 lazy-girth=42226 last: m=114 classes=6 cclen=77 t=968s
[04:43:42] it=148449 colorings=109600 lazy-girth=42291 last: m=114 classes=6 cclen=78 t=970s
[04:46:02] it=148707 colorings=109800 lazy-girth=42358 last: m=114 classes=6 cclen=78 t=1109s
[04:46:03] it=148984 colorings=110000 lazy-girth=42442 last: m=114 classes=6 cclen=76 t=1111s
[04:46:05] it=149279 colorings=110200 lazy-girth=42541 last: m=114 classes=6 cclen=78 t=1112s
[04:46:06] it=149575 colorings=110400 lazy-girth=42647 last: m=114 classes=6 cclen=78 t=1113s
[04:46:08] it=149856 colorings=110600 lazy-girth=42736 last: m=114 classes=6 cclen=75 t=1115s
[04:46:09] it=150106 colorings=110800 lazy-girth=42787 last: m=114 classes=6 cclen=78 t=1116s
[04:46:10] it=150416 colorings=111000 lazy-girth=42909 last: m=114 classes=6 cclen=78 t=1118s
[04:46:12] it=150674 colorings=111200 lazy-girth=42969 last: m=114 classes=6 cclen=78 t=1119s
[04:46:13] it=150947 colorings=111400 lazy-girth=43047 last: m=114 classes=6 cclen=78 t=1120s
[04:46:14] it=151211 colorings=111600 lazy-girth=43116 last: m=114 classes=6 cclen=78 t=1122s
[04:46:16] it=151470 colorings=111800 lazy-girth=43179 last: m=114 classes=6 cclen=78 t=1123s
[04:46:17] it=151766 colorings=112000 lazy-girth=43296 last: m=114 classes=6 cclen=77 t=1125s
[04:46:19] it=152090 colorings=112200 lazy-girth=43453 last: m=114 classes=6 cclen=77 t=1126s
[04:46:20] it=152403 colorings=112400 lazy-girth=43580 last: m=114 classes=6 cclen=77 t=1128s
[04:46:21] it=152670 colorings=112600 lazy-girth=43654 last: m=114 classes=6 cclen=78 t=1129s
[04:46:23] it=152946 colorings=112800 lazy-girth=43733 last: m=114 classes=6 cclen=77 t=1130s
[04:46:23] it=153181 colorings=113000 lazy-girth=43768 last: m=114 classes=6 cclen=76 t=1131s
[04:46:25] it=153465 colorings=113200 lazy-girth=43859 last: m=114 classes=6 cclen=78 t=1132s
[04:46:26] it=153727 colorings=113400 lazy-girth=43926 last: m=114 classes=6 cclen=78 t=1133s
[04:46:27] it=153955 colorings=113600 lazy-girth=43958 last: m=114 classes=6 cclen=78 t=1134s
[04:46:28] it=154215 colorings=113800 lazy-girth=44024 last: m=95 classes=5 cclen=79 t=1135s
[04:46:29] it=154490 colorings=114000 lazy-girth=44101 last: m=114 classes=6 cclen=78 t=1137s
[04:46:31] it=154780 colorings=114200 lazy-girth=44199 last: m=114 classes=6 cclen=78 t=1138s
[04:46:32] it=155059 colorings=114400 lazy-girth=44289 last: m=114 classes=6 cclen=78 t=1139s
[04:46:33] it=155328 colorings=114600 lazy-girth=44365 last: m=114 classes=6 cclen=78 t=1141s
[04:46:34] it=155627 colorings=114800 lazy-girth=44480 last: m=114 classes=6 cclen=77 t=1142s
[04:46:35] it=155902 colorings=115000 lazy-girth=44562 last: m=114 classes=6 cclen=77 t=1143s
[04:46:37] it=156214 colorings=115200 lazy-girth=44682 last: m=114 classes=6 cclen=78 t=1144s
[04:46:38] it=156461 colorings=115400 lazy-girth=44741 last: m=114 classes=6 cclen=78 t=1146s
[04:46:39] it=156686 colorings=115600 lazy-girth=44769 last: m=114 classes=6 cclen=78 t=1147s
[04:46:40] it=156896 colorings=115800 lazy-girth=44779 last: m=95 classes=5 cclen=79 t=1148s
[04:46:41] it=157112 colorings=116000 lazy-girth=44798 last: m=95 classes=5 cclen=79 t=1149s
[04:46:42] it=157318 colorings=116200 lazy-girth=44804 last: m=114 classes=6 cclen=78 t=1150s
[04:46:45] it=157543 colorings=116400 lazy-girth=44842 last: m=95 classes=5 cclen=78 t=1153s
[04:46:46] it=157763 colorings=116600 lazy-girth=44871 last: m=114 classes=6 cclen=76 t=1153s
[04:46:47] it=157991 colorings=116800 lazy-girth=44913 last: m=114 classes=6 cclen=78 t=1154s
[04:46:48] it=158221 colorings=117000 lazy-girth=44959 last: m=114 classes=6 cclen=78 t=1155s
[04:46:49] it=158444 colorings=117200 lazy-girth=44987 last: m=114 classes=6 cclen=78 t=1157s
[04:46:50] it=158681 colorings=117400 lazy-girth=45025 last: m=114 classes=6 cclen=78 t=1158s
[04:46:52] it=158999 colorings=117600 lazy-girth=45191 last: m=114 classes=6 cclen=78 t=1159s
[04:46:53] it=159288 colorings=117800 lazy-girth=45292 last: m=95 classes=5 cclen=79 t=1161s
[04:46:54] it=159544 colorings=118000 lazy-girth=45348 last: m=114 classes=6 cclen=77 t=1162s
[04:46:55] it=159792 colorings=118200 lazy-girth=45399 last: m=114 classes=6 cclen=77 t=1163s
[04:46:56] it=160041 colorings=118400 lazy-girth=45450 last: m=114 classes=6 cclen=78 t=1164s
[04:46:57] it=160322 colorings=118600 lazy-girth=45538 last: m=114 classes=6 cclen=78 t=1165s
[04:46:59] it=160664 colorings=118800 lazy-girth=45689 last: m=95 classes=5 cclen=79 t=1166s
[04:47:00] it=160951 colorings=119000 lazy-girth=45777 last: m=95 classes=5 cclen=79 t=1167s
[04:47:02] it=161238 colorings=119200 lazy-girth=45869 last: m=114 classes=6 cclen=78 t=1169s
[04:47:03] it=161528 colorings=119400 lazy-girth=45964 last: m=114 classes=6 cclen=78 t=1170s
[04:47:04] it=161823 colorings=119600 lazy-girth=46064 last: m=114 classes=6 cclen=78 t=1172s
[04:47:06] it=162087 colorings=119800 lazy-girth=46130 last: m=114 classes=6 cclen=78 t=1173s
[04:47:07] it=162391 colorings=120000 lazy-girth=46241 last: m=114 classes=6 cclen=77 t=1175s
[04:47:09] it=162657 colorings=120200 lazy-girth=46314 last: m=114 classes=6 cclen=78 t=1176s
[04:47:10] it=162938 colorings=120400 lazy-girth=46409 last: m=95 classes=5 cclen=79 t=1178s
[04:47:11] it=163221 colorings=120600 lazy-girth=46498 last: m=114 classes=6 cclen=78 t=1179s
[04:47:12] it=163472 colorings=120800 lazy-girth=46551 last: m=114 classes=6 cclen=78 t=1180s
[04:47:14] it=163753 colorings=121000 lazy-girth=46644 last: m=114 classes=6 cclen=77 t=1181s
[04:47:15] it=164044 colorings=121200 lazy-girth=46743 last: m=114 classes=6 cclen=78 t=1182s
[04:47:16] it=164310 colorings=121400 lazy-girth=46819 last: m=114 classes=6 cclen=78 t=1184s
[04:47:17] it=164589 colorings=121600 lazy-girth=46911 last: m=114 classes=6 cclen=78 t=1185s
[04:47:18] it=164841 colorings=121800 lazy-girth=46964 last: m=114 classes=6 cclen=78 t=1186s
[04:47:20] it=165133 colorings=122000 lazy-girth=47083 last: m=114 classes=6 cclen=78 t=1187s
[04:47:21] it=165387 colorings=122200 lazy-girth=47138 last: m=114 classes=6 cclen=78 t=1188s
[04:47:22] it=165645 colorings=122400 lazy-girth=47197 last: m=114 classes=6 cclen=77 t=1190s
[04:47:26] it=165927 colorings=122600 lazy-girth=47288 last: m=114 classes=6 cclen=78 t=1193s
[04:47:28] it=166224 colorings=122800 lazy-girth=47404 last: m=114 classes=6 cclen=78 t=1196s
[04:47:30] it=166471 colorings=123000 lazy-girth=47463 last: m=114 classes=6 cclen=77 t=1197s
[04:47:31] it=166738 colorings=123200 lazy-girth=47530 last: m=114 classes=6 cclen=78 t=1199s
[04:47:32] it=167002 colorings=123400 lazy-girth=47602 last: m=114 classes=6 cclen=78 t=1200s
[04:47:35] it=167252 colorings=123600 lazy-girth=47658 last: m=114 classes=6 cclen=78 t=1203s
[04:47:37] it=167484 colorings=123800 lazy-girth=47690 last: m=114 classes=6 cclen=78 t=1204s
[04:47:37] it=167710 colorings=124000 lazy-girth=47716 last: m=95 classes=5 cclen=79 t=1205s
[04:47:38] it=167931 colorings=124200 lazy-girth=47737 last: m=114 classes=6 cclen=78 t=1206s
[04:47:39] it=168167 colorings=124400 lazy-girth=47773 last: m=114 classes=6 cclen=78 t=1207s
[04:47:40] it=168413 colorings=124600 lazy-girth=47819 last: m=114 classes=6 cclen=78 t=1208s
[04:47:41] it=168650 colorings=124800 lazy-girth=47856 last: m=114 classes=6 cclen=78 t=1209s
[04:47:42] it=168890 colorings=125000 lazy-girth=47896 last: m=114 classes=6 cclen=78 t=1209s
[04:47:43] it=169124 colorings=125200 lazy-girth=47930 last: m=95 classes=5 cclen=79 t=1210s
[04:47:44] it=169344 colorings=125400 lazy-girth=47950 last: m=114 classes=6 cclen=78 t=1211s
[04:47:46] it=169602 colorings=125600 lazy-girth=48012 last: m=114 classes=6 cclen=78 t=1214s
[04:47:48] it=169896 colorings=125800 lazy-girth=48119 last: m=114 classes=6 cclen=78 t=1215s
[04:47:49] it=170169 colorings=126000 lazy-girth=48199 last: m=114 classes=6 cclen=78 t=1216s
[04:47:50] it=170470 colorings=126200 lazy-girth=48307 last: m=114 classes=6 cclen=78 t=1218s
[04:47:52] it=170751 colorings=126400 lazy-girth=48390 last: m=114 classes=6 cclen=78 t=1220s
[04:47:54] it=171011 colorings=126600 lazy-girth=48450 last: m=114 classes=6 cclen=78 t=1222s
[04:47:55] it=171233 colorings=126800 lazy-girth=48472 last: m=95 classes=5 cclen=79 t=1223s
[04:47:56] it=171463 colorings=127000 lazy-girth=48502 last: m=95 classes=5 cclen=79 t=1224s
[04:47:57] it=171663 colorings=127200 lazy-girth=48502 last: m=95 classes=5 cclen=78 t=1225s
[04:47:58] it=171875 colorings=127400 lazy-girth=48514 last: m=114 classes=6 cclen=78 t=1225s
[04:47:59] it=172108 colorings=127600 lazy-girth=48547 last: m=114 classes=6 cclen=78 t=1226s
[04:48:00] it=172320 colorings=127800 lazy-girth=48559 last: m=114 classes=6 cclen=78 t=1227s
[04:48:01] it=172554 colorings=128000 lazy-girth=48593 last: m=114 classes=6 cclen=78 t=1228s
[04:48:01] it=172791 colorings=128200 lazy-girth=48630 last: m=114 classes=6 cclen=77 t=1229s
[04:48:03] it=173140 colorings=128400 lazy-girth=48782 last: m=114 classes=6 cclen=78 t=1231s
[04:48:05] it=173586 colorings=128600 lazy-girth=49028 last: m=114 classes=6 cclen=77 t=1233s
[04:48:07] it=173988 colorings=128800 lazy-girth=49230 last: m=114 classes=6 cclen=78 t=1235s
[04:48:09] it=174353 colorings=129000 lazy-girth=49396 last: m=95 classes=5 cclen=76 t=1236s
[04:48:11] it=174687 colorings=129200 lazy-girth=49535 last: m=95 classes=5 cclen=79 t=1238s
[04:48:12] it=174905 colorings=129400 lazy-girth=49555 last: m=114 classes=6 cclen=74 t=1240s
[04:48:14] it=175160 colorings=129600 lazy-girth=49614 last: m=114 classes=6 cclen=71 t=1242s
[04:48:16] it=175390 colorings=129800 lazy-girth=49646 last: m=114 classes=6 cclen=77 t=1243s
[04:48:17] it=175672 colorings=130000 lazy-girth=49728 last: m=114 classes=6 cclen=77 t=1245s
[04:48:19] it=175920 colorings=130200 lazy-girth=49776 last: m=114 classes=6 cclen=78 t=1246s
[04:48:20] it=176205 colorings=130400 lazy-girth=49861 last: m=114 classes=6 cclen=78 t=1248s
[04:48:21] it=176429 colorings=130600 lazy-girth=49885 last: m=114 classes=6 cclen=78 t=1248s
[04:48:22] it=176697 colorings=130800 lazy-girth=49953 last: m=114 classes=6 cclen=73 t=1249s
[04:48:24] it=176992 colorings=131000 lazy-girth=50053 last: m=114 classes=6 cclen=78 t=1251s
[04:48:27] it=177274 colorings=131200 lazy-girth=50138 last: m=114 classes=6 cclen=78 t=1254s
[04:48:29] it=177530 colorings=131400 lazy-girth=50201 last: m=114 classes=6 cclen=78 t=1256s
[04:48:30] it=177800 colorings=131600 lazy-girth=50275 last: m=114 classes=6 cclen=76 t=1258s
[04:48:32] it=178081 colorings=131800 lazy-girth=50361 last: m=114 classes=6 cclen=76 t=1259s
[04:48:33] it=178363 colorings=132000 lazy-girth=50446 last: m=114 classes=6 cclen=78 t=1260s
[04:48:34] it=178636 colorings=132200 lazy-girth=50521 last: m=114 classes=6 cclen=77 t=1262s
[04:48:36] it=178937 colorings=132400 lazy-girth=50624 last: m=95 classes=5 cclen=77 t=1263s
[04:48:38] it=179226 colorings=132600 lazy-girth=50715 last: m=114 classes=6 cclen=78 t=1265s
[04:48:39] it=179453 colorings=132800 lazy-girth=50747 last: m=114 classes=6 cclen=78 t=1266s
[04:48:41] it=179695 colorings=133000 lazy-girth=50807 last: m=114 classes=6 cclen=78 t=1269s
[04:48:42] it=179941 colorings=133200 lazy-girth=50855 last: m=114 classes=6 cclen=78 t=1270s
[04:48:44] it=180226 colorings=133400 lazy-girth=50945 last: m=114 classes=6 cclen=78 t=1272s
[04:48:46] it=180483 colorings=133600 lazy-girth=51007 last: m=114 classes=6 cclen=78 t=1273s
[04:48:48] it=180766 colorings=133800 lazy-girth=51099 last: m=114 classes=6 cclen=78 t=1275s
[04:48:50] it=181045 colorings=134000 lazy-girth=51182 last: m=114 classes=6 cclen=77 t=1277s
[04:48:52] it=181307 colorings=134200 lazy-girth=51256 last: m=114 classes=6 cclen=78 t=1280s
[04:48:53] it=181535 colorings=134400 lazy-girth=51284 last: m=114 classes=6 cclen=78 t=1281s
[04:48:54] it=181817 colorings=134600 lazy-girth=51369 last: m=114 classes=6 cclen=78 t=1282s
[04:48:56] it=182051 colorings=134800 lazy-girth=51403 last: m=114 classes=6 cclen=78 t=1283s
[04:48:57] it=182278 colorings=135000 lazy-girth=51434 last: m=114 classes=6 cclen=78 t=1284s
[04:48:58] it=182529 colorings=135200 lazy-girth=51488 last: m=114 classes=6 cclen=76 t=1286s
[04:49:00] it=182794 colorings=135400 lazy-girth=51559 last: m=114 classes=6 cclen=78 t=1287s
[04:49:02] it=183057 colorings=135600 lazy-girth=51629 last: m=114 classes=6 cclen=76 t=1289s
[04:49:04] it=183358 colorings=135800 lazy-girth=51733 last: m=95 classes=5 cclen=79 t=1291s
[04:49:05] it=183627 colorings=136000 lazy-girth=51802 last: m=95 classes=5 cclen=79 t=1292s
[04:49:06] it=183867 colorings=136200 lazy-girth=51845 last: m=114 classes=6 cclen=78 t=1293s
[04:49:07] it=184125 colorings=136400 lazy-girth=51905 last: m=114 classes=6 cclen=76 t=1295s
[04:49:09] it=184364 colorings=136600 lazy-girth=51944 last: m=95 classes=5 cclen=79 t=1296s
[04:49:10] it=184594 colorings=136800 lazy-girth=51974 last: m=95 classes=5 cclen=77 t=1297s
[04:49:11] it=184828 colorings=137000 lazy-girth=52009 last: m=95 classes=5 cclen=79 t=1298s
[04:49:11] it=185051 colorings=137200 lazy-girth=52034 last: m=95 classes=5 cclen=79 t=1299s
[04:49:13] it=185335 colorings=137400 lazy-girth=52123 last: m=114 classes=6 cclen=75 t=1300s
[04:49:15] it=185618 colorings=137600 lazy-girth=52209 last: m=114 classes=6 cclen=78 t=1303s
[04:49:17] it=185860 colorings=137800 lazy-girth=52252 last: m=114 classes=6 cclen=78 t=1305s
[04:49:19] it=186116 colorings=138000 lazy-girth=52310 last: m=95 classes=5 cclen=79 t=1307s
[04:49:22] it=186408 colorings=138200 lazy-girth=52415 last: m=114 classes=6 cclen=78 t=1309s
[04:49:23] it=186664 colorings=138400 lazy-girth=52472 last: m=114 classes=6 cclen=77 t=1310s
[04:49:24] it=186905 colorings=138600 lazy-girth=52514 last: m=114 classes=6 cclen=78 t=1311s
[04:49:25] it=187150 colorings=138800 lazy-girth=52562 last: m=114 classes=6 cclen=78 t=1312s
[04:49:26] it=187397 colorings=139000 lazy-girth=52612 last: m=114 classes=6 cclen=74 t=1313s
[04:49:27] it=187651 colorings=139200 lazy-girth=52668 last: m=114 classes=6 cclen=78 t=1315s
[04:49:28] it=187895 colorings=139400 lazy-girth=52712 last: m=114 classes=6 cclen=78 t=1316s
[04:49:30] it=188105 colorings=139600 lazy-girth=52722 last: m=114 classes=6 cclen=75 t=1317s
[04:49:32] it=188330 colorings=139800 lazy-girth=52747 last: m=114 classes=6 cclen=78 t=1319s
[04:49:33] it=188596 colorings=140000 lazy-girth=52814 last: m=114 classes=6 cclen=78 t=1320s
[04:49:35] it=188844 colorings=140200 lazy-girth=52873 last: m=114 classes=6 cclen=78 t=1322s
[04:49:36] it=189076 colorings=140400 lazy-girth=52905 last: m=114 classes=6 cclen=78 t=1324s
[04:49:39] it=189317 colorings=140600 lazy-girth=52946 last: m=114 classes=6 cclen=75 t=1326s
[04:49:40] it=189545 colorings=140800 lazy-girth=52974 last: m=114 classes=6 cclen=78 t=1327s
[04:49:41] it=189783 colorings=141000 lazy-girth=53013 last: m=95 classes=5 cclen=79 t=1328s
[04:49:42] it=190017 colorings=141200 lazy-girth=53047 last: m=114 classes=6 cclen=78 t=1329s
[04:49:43] it=190371 colorings=141400 lazy-girth=53201 last: m=95 classes=5 cclen=79 t=1331s
[04:49:45] it=190645 colorings=141600 lazy-girth=53276 last: m=114 classes=6 cclen=78 t=1332s
[04:49:46] it=190903 colorings=141800 lazy-girth=53334 last: m=114 classes=6 cclen=78 t=1333s
[04:49:48] it=191143 colorings=142000 lazy-girth=53376 last: m=114 classes=6 cclen=78 t=1335s
[04:49:49] it=191387 colorings=142200 lazy-girth=53420 last: m=114 classes=6 cclen=78 t=1336s
[04:49:51] it=191635 colorings=142400 lazy-girth=53468 last: m=114 classes=6 cclen=78 t=1339s
[04:50:01] it=191870 colorings=142600 lazy-girth=53503 last: m=114 classes=6 cclen=78 t=1349s
[04:50:04] it=192112 colorings=142800 lazy-girth=53546 last: m=114 classes=6 cclen=78 t=1351s
[04:50:06] it=192363 colorings=143000 lazy-girth=53597 last: m=114 classes=6 cclen=78 t=1354s
[04:50:10] it=192584 colorings=143200 lazy-girth=53618 last: m=114 classes=6 cclen=77 t=1358s
[04:50:12] it=192812 colorings=143400 lazy-girth=53646 last: m=114 classes=6 cclen=78 t=1359s
[04:50:14] it=193034 colorings=143600 lazy-girth=53668 last: m=114 classes=6 cclen=78 t=1361s
[04:50:18] it=193276 colorings=143800 lazy-girth=53710 last: m=114 classes=6 cclen=78 t=1365s
[04:50:25] it=193531 colorings=144000 lazy-girth=53772 last: m=114 classes=6 cclen=78 t=1372s
[04:50:27] it=193810 colorings=144200 lazy-girth=53868 last: m=114 classes=6 cclen=78 t=1374s
[04:50:29] it=194128 colorings=144400 lazy-girth=54004 last: m=114 classes=6 cclen=78 t=1376s
[04:50:31] it=194468 colorings=144600 lazy-girth=54149 last: m=114 classes=6 cclen=78 t=1378s
[04:50:32] it=194757 colorings=144800 lazy-girth=54244 last: m=114 classes=6 cclen=78 t=1380s
[04:50:34] it=195069 colorings=145000 lazy-girth=54358 last: m=114 classes=6 cclen=77 t=1382s
[04:50:36] it=195353 colorings=145200 lazy-girth=54444 last: m=114 classes=6 cclen=78 t=1383s
[04:50:37] it=195635 colorings=145400 lazy-girth=54532 last: m=114 classes=6 cclen=78 t=1384s
[04:50:38] it=195913 colorings=145600 lazy-girth=54618 last: m=114 classes=6 cclen=77 t=1386s
[04:50:40] it=196168 colorings=145800 lazy-girth=54678 last: m=114 classes=6 cclen=78 t=1387s
[04:50:41] it=196423 colorings=146000 lazy-girth=54741 last: m=114 classes=6 cclen=76 t=1389s
[04:50:43] it=196687 colorings=146200 lazy-girth=54811 last: m=114 classes=6 cclen=70 t=1391s
[04:50:44] it=196925 colorings=146400 lazy-girth=54852 last: m=114 classes=6 cclen=78 t=1392s
[04:50:46] it=197175 colorings=146600 lazy-girth=54903 last: m=114 classes=6 cclen=78 t=1393s
[04:50:48] it=197450 colorings=146800 lazy-girth=54982 last: m=114 classes=6 cclen=78 t=1395s
[04:50:49] it=197799 colorings=147000 lazy-girth=55147 last: m=114 classes=6 cclen=78 t=1397s
[04:50:51] it=198100 colorings=147200 lazy-girth=55259 last: m=114 classes=6 cclen=77 t=1398s
[04:50:52] it=198371 colorings=147400 lazy-girth=55336 last: m=114 classes=6 cclen=54 t=1400s
[04:50:54] it=198660 colorings=147600 lazy-girth=55433 last: m=114 classes=6 cclen=78 t=1401s
[04:50:55] it=198931 colorings=147800 lazy-girth=55516 last: m=114 classes=6 cclen=78 t=1402s
[04:50:56] it=199197 colorings=148000 lazy-girth=55589 last: m=114 classes=6 cclen=78 t=1404s
[04:50:58] it=199483 colorings=148200 lazy-girth=55685 last: m=114 classes=6 cclen=77 t=1405s
[04:50:59] it=199759 colorings=148400 lazy-girth=55763 last: m=114 classes=6 cclen=78 t=1406s
[04:51:01] it=200029 colorings=148600 lazy-girth=55836 last: m=114 classes=6 cclen=76 t=1408s
[04:51:02] it=200267 colorings=148800 lazy-girth=55875 last: m=114 classes=6 cclen=78 t=1409s
[04:51:03] it=200526 colorings=149000 lazy-girth=55937 last: m=114 classes=6 cclen=78 t=1411s
[04:51:05] it=200775 colorings=149200 lazy-girth=55987 last: m=114 classes=6 cclen=78 t=1412s
[04:51:06] it=201082 colorings=149400 lazy-girth=56095 last: m=95 classes=5 cclen=79 t=1414s
[04:51:08] it=201438 colorings=149600 lazy-girth=56257 last: m=114 classes=6 cclen=78 t=1416s
[04:51:10] it=201740 colorings=149800 lazy-girth=56369 last: m=114 classes=6 cclen=78 t=1417s
[04:51:11] it=201971 colorings=150000 lazy-girth=56400 last: m=114 classes=6 cclen=78 t=1418s
[04:51:12] it=202316 colorings=150200 lazy-girth=56549 last: m=114 classes=6 cclen=78 t=1420s
[04:51:13] it=202605 colorings=150400 lazy-girth=56644 last: m=114 classes=6 cclen=78 t=1421s
[04:51:15] it=202854 colorings=150600 lazy-girth=56697 last: m=114 classes=6 cclen=78 t=1422s
[04:51:16] it=203134 colorings=150800 lazy-girth=56777 last: m=114 classes=6 cclen=78 t=1423s
[04:51:18] it=203396 colorings=151000 lazy-girth=56840 last: m=114 classes=6 cclen=78 t=1425s
[04:51:19] it=203693 colorings=151200 lazy-girth=56953 last: m=114 classes=6 cclen=78 t=1427s
[04:51:21] it=203997 colorings=151400 lazy-girth=57063 last: m=114 classes=6 cclen=78 t=1428s
[04:51:22] it=204262 colorings=151600 lazy-girth=57138 last: m=114 classes=6 cclen=78 t=1429s
[04:51:23] it=204557 colorings=151800 lazy-girth=57243 last: m=114 classes=6 cclen=78 t=1431s
[04:51:25] it=204843 colorings=152000 lazy-girth=57341 last: m=114 classes=6 cclen=78 t=1432s
[04:51:28] it=205146 colorings=152200 lazy-girth=57453 last: m=114 classes=6 cclen=78 t=1436s
[04:51:30] it=205411 colorings=152400 lazy-girth=57522 last: m=114 classes=6 cclen=78 t=1437s
[04:51:31] it=205682 colorings=152600 lazy-girth=57598 last: m=114 classes=6 cclen=78 t=1439s
[04:51:33] it=205964 colorings=152800 lazy-girth=57688 last: m=114 classes=6 cclen=75 t=1440s
[04:51:34] it=206234 colorings=153000 lazy-girth=57762 last: m=114 classes=6 cclen=78 t=1442s
[04:51:36] it=206481 colorings=153200 lazy-girth=57813 last: m=114 classes=6 cclen=78 t=1443s
[04:51:38] it=206742 colorings=153400 lazy-girth=57878 last: m=114 classes=6 cclen=78 t=1445s
[04:51:40] it=207041 colorings=153600 lazy-girth=57989 last: m=114 classes=6 cclen=78 t=1447s
[04:51:41] it=207340 colorings=153800 lazy-girth=58098 last: m=114 classes=6 cclen=78 t=1449s
[04:51:43] it=207623 colorings=154000 lazy-girth=58186 last: m=114 classes=6 cclen=78 t=1450s
[04:52:27] it=207889 colorings=154200 lazy-girth=58258 last: m=114 classes=6 cclen=78 t=1494s
[04:52:28] it=208150 colorings=154400 lazy-girth=58327 last: m=114 classes=6 cclen=75 t=1496s
[04:52:30] it=208404 colorings=154600 lazy-girth=58387 last: m=114 classes=6 cclen=78 t=1497s
[04:52:32] it=208679 colorings=154800 lazy-girth=58466 last: m=114 classes=6 cclen=76 t=1499s
[04:52:33] it=208926 colorings=155000 lazy-girth=58514 last: m=114 classes=6 cclen=77 t=1501s
[04:52:35] it=209207 colorings=155200 lazy-girth=58597 last: m=114 classes=6 cclen=77 t=1502s
[04:52:37] it=209445 colorings=155400 lazy-girth=58635 last: m=114 classes=6 cclen=78 t=1504s
[04:52:40] it=209703 colorings=155600 lazy-girth=58695 last: m=114 classes=6 cclen=71 t=1507s
[04:52:41] it=209971 colorings=155800 lazy-girth=58776 last: m=114 classes=6 cclen=78 t=1509s
[04:52:43] it=210276 colorings=156000 lazy-girth=58890 last: m=95 classes=5 cclen=79 t=1510s
[04:52:44] it=210579 colorings=156200 lazy-girth=59001 last: m=114 classes=6 cclen=78 t=1512s
[04:52:46] it=210860 colorings=156400 lazy-girth=59090 last: m=114 classes=6 cclen=78 t=1513s
[04:52:47] it=211117 colorings=156600 lazy-girth=59150 last: m=114 classes=6 cclen=78 t=1514s
[04:52:48] it=211405 colorings=156800 lazy-girth=59248 last: m=114 classes=6 cclen=78 t=1516s
[04:52:50] it=211641 colorings=157000 lazy-girth=59287 last: m=114 classes=6 cclen=78 t=1517s
[04:52:51] it=211907 colorings=157200 lazy-girth=59355 last: m=114 classes=6 cclen=78 t=1519s
[04:52:53] it=212172 colorings=157400 lazy-girth=59422 last: m=114 classes=6 cclen=78 t=1520s
[04:52:54] it=212407 colorings=157600 lazy-girth=59462 last: m=114 classes=6 cclen=72 t=1522s
[04:52:55] it=212651 colorings=157800 lazy-girth=59509 last: m=114 classes=6 cclen=78 t=1523s
[04:52:58] it=212947 colorings=158000 lazy-girth=59610 last: m=95 classes=5 cclen=79 t=1525s
[04:52:59] it=213192 colorings=158200 lazy-girth=59658 last: m=114 classes=6 cclen=78 t=1526s
[04:53:01] it=213465 colorings=158400 lazy-girth=59737 last: m=114 classes=6 cclen=78 t=1528s
[04:53:02] it=213778 colorings=158600 lazy-girth=59864 last: m=114 classes=6 cclen=67 t=1530s
[04:53:04] it=214031 colorings=158800 lazy-girth=59923 last: m=114 classes=6 cclen=77 t=1531s
[04:53:05] it=214309 colorings=159000 lazy-girth=60007 last: m=114 classes=6 cclen=77 t=1533s
[04:53:07] it=214547 colorings=159200 lazy-girth=60046 last: m=114 classes=6 cclen=78 t=1534s
[04:53:08] it=214818 colorings=159400 lazy-girth=60120 last: m=114 classes=6 cclen=78 t=1536s
[04:53:11] it=215099 colorings=159600 lazy-girth=60202 last: m=114 classes=6 cclen=78 t=1538s
[04:53:12] it=215359 colorings=159800 lazy-girth=60262 last: m=114 classes=6 cclen=76 t=1540s
[04:53:14] it=215615 colorings=160000 lazy-girth=60321 last: m=114 classes=6 cclen=78 t=1541s
[04:53:15] it=215895 colorings=160200 lazy-girth=60409 last: m=114 classes=6 cclen=78 t=1542s
[04:53:16] it=216148 colorings=160400 lazy-girth=60463 last: m=114 classes=6 cclen=78 t=1543s
[04:53:17] it=216405 colorings=160600 lazy-girth=60522 last: m=114 classes=6 cclen=78 t=1545s
[04:53:19] it=216685 colorings=160800 lazy-girth=60605 last: m=95 classes=5 cclen=77 t=1547s
[04:53:21] it=216959 colorings=161000 lazy-girth=60680 last: m=114 classes=6 cclen=78 t=1548s
[04:53:22] it=217220 colorings=161200 lazy-girth=60742 last: m=95 classes=5 cclen=79 t=1549s
[04:53:24] it=217476 colorings=161400 lazy-girth=60804 last: m=114 classes=6 cclen=77 t=1551s
[04:53:25] it=217806 colorings=161600 lazy-girth=60940 last: m=114 classes=6 cclen=78 t=1553s
[04:53:27] it=218066 colorings=161800 lazy-girth=61004 last: m=114 classes=6 cclen=77 t=1554s
[04:53:28] it=218311 colorings=162000 lazy-girth=61052 last: m=114 classes=6 cclen=76 t=1556s
[04:53:30] it=218565 colorings=162200 lazy-girth=61108 last: m=114 classes=6 cclen=78 t=1557s
[04:53:31] it=218802 colorings=162400 lazy-girth=61149 last: m=114 classes=6 cclen=78 t=1559s
[04:53:33] it=219072 colorings=162600 lazy-girth=61222 last: m=114 classes=6 cclen=78 t=1561s
[04:53:35] it=219322 colorings=162800 lazy-girth=61274 last: m=114 classes=6 cclen=78 t=1562s
[04:53:38] it=219583 colorings=163000 lazy-girth=61346 last: m=114 classes=6 cclen=78 t=1565s
[04:53:40] it=219856 colorings=163200 lazy-girth=61427 last: m=114 classes=6 cclen=78 t=1567s
[04:53:41] it=220133 colorings=163400 lazy-girth=61514 last: m=114 classes=6 cclen=78 t=1569s
[04:53:43] it=220392 colorings=163600 lazy-girth=61579 last: m=114 classes=6 cclen=78 t=1570s
[04:53:44] it=220628 colorings=163800 lazy-girth=61618 last: m=114 classes=6 cclen=78 t=1571s
[04:53:45] it=220865 colorings=164000 lazy-girth=61661 last: m=114 classes=6 cclen=78 t=1573s
[04:53:47] it=221108 colorings=164200 lazy-girth=61707 last: m=114 classes=6 cclen=73 t=1574s
[04:53:48] it=221350 colorings=164400 lazy-girth=61753 last: m=114 classes=6 cclen=78 t=1575s
[04:53:49] it=221607 colorings=164600 lazy-girth=61812 last: m=114 classes=6 cclen=78 t=1577s
[04:53:52] it=221867 colorings=164800 lazy-girth=61874 last: m=114 classes=6 cclen=77 t=1580s
[04:53:54] it=222123 colorings=165000 lazy-girth=61935 last: m=114 classes=6 cclen=78 t=1582s
[04:53:56] it=222387 colorings=165200 lazy-girth=62008 last: m=114 classes=6 cclen=78 t=1583s
[04:53:58] it=222627 colorings=165400 lazy-girth=62051 last: m=114 classes=6 cclen=78 t=1585s
[04:54:39] it=222851 colorings=165600 lazy-girth=62075 last: m=114 classes=6 cclen=76 t=1627s
[04:54:41] it=223233 colorings=165800 lazy-girth=62257 last: m=114 classes=6 cclen=78 t=1629s
[04:54:43] it=223500 colorings=166000 lazy-girth=62324 last: m=114 classes=6 cclen=75 t=1630s
[04:54:44] it=223797 colorings=166200 lazy-girth=62423 last: m=114 classes=6 cclen=78 t=1632s
[04:54:46] it=224117 colorings=166400 lazy-girth=62546 last: m=114 classes=6 cclen=78 t=1633s
[04:54:48] it=224411 colorings=166600 lazy-girth=62640 last: m=114 classes=6 cclen=77 t=1635s
[04:54:50] it=224696 colorings=166800 lazy-girth=62736 last: m=114 classes=6 cclen=78 t=1637s
[04:54:51] it=224980 colorings=167000 lazy-girth=62831 last: m=114 classes=6 cclen=57 t=1638s
[04:54:53] it=225264 colorings=167200 lazy-girth=62930 last: m=114 classes=6 cclen=78 t=1640s
[04:54:54] it=225499 colorings=167400 lazy-girth=62967 last: m=114 classes=6 cclen=78 t=1642s
[04:54:59] it=225728 colorings=167600 lazy-girth=62996 last: m=114 classes=6 cclen=78 t=1646s
[04:55:00] it=225997 colorings=167800 lazy-girth=63069 last: m=114 classes=6 cclen=78 t=1648s
[04:55:02] it=226279 colorings=168000 lazy-girth=63160 last: m=114 classes=6 cclen=78 t=1649s
[04:55:03] it=226501 colorings=168200 lazy-girth=63183 last: m=114 classes=6 cclen=78 t=1650s
[04:55:04] it=226763 colorings=168400 lazy-girth=63253 last: m=114 classes=6 cclen=78 t=1651s
[04:55:05] it=227090 colorings=168600 lazy-girth=63399 last: m=114 classes=6 cclen=74 t=1652s
[04:55:06] it=227377 colorings=168800 lazy-girth=63492 last: m=114 classes=6 cclen=78 t=1654s
[04:55:07] it=227648 colorings=169000 lazy-girth=63569 last: m=114 classes=6 cclen=78 t=1655s
[04:55:09] it=227957 colorings=169200 lazy-girth=63688 last: m=114 classes=6 cclen=78 t=1656s
[04:55:10] it=228233 colorings=169400 lazy-girth=63772 last: m=114 classes=6 cclen=77 t=1657s
[04:55:11] it=228504 colorings=169600 lazy-girth=63851 last: m=114 classes=6 cclen=78 t=1659s
[04:55:13] it=228789 colorings=169800 lazy-girth=63948 last: m=114 classes=6 cclen=78 t=1660s
[04:55:14] it=229093 colorings=170000 lazy-girth=64061 last: m=114 classes=6 cclen=77 t=1661s
[04:55:15] it=229396 colorings=170200 lazy-girth=64171 last: m=114 classes=6 cclen=78 t=1663s
[04:55:16] it=229644 colorings=170400 lazy-girth=64223 last: m=114 classes=6 cclen=73 t=1664s
[04:55:18] it=229939 colorings=170600 lazy-girth=64331 last: m=114 classes=6 cclen=78 t=1665s
[04:55:19] it=230206 colorings=170800 lazy-girth=64404 last: m=114 classes=6 cclen=77 t=1666s
[04:55:20] it=230474 colorings=171000 lazy-girth=64479 last: m=114 classes=6 cclen=77 t=1667s
[04:55:21] it=230787 colorings=171200 lazy-girth=64606 last: m=114 classes=6 cclen=78 t=1669s
[04:55:23] it=231060 colorings=171400 lazy-girth=64689 last: m=114 classes=6 cclen=78 t=1670s
[04:55:24] it=231337 colorings=171600 lazy-girth=64774 last: m=114 classes=6 cclen=78 t=1672s
[04:55:26] it=231616 colorings=171800 lazy-girth=64859 last: m=114 classes=6 cclen=78 t=1674s
[04:55:28] it=231909 colorings=172000 lazy-girth=64960 last: m=114 classes=6 cclen=78 t=1675s
[04:55:29] it=232172 colorings=172200 lazy-girth=65026 last: m=114 classes=6 cclen=78 t=1677s
[04:55:31] it=232457 colorings=172400 lazy-girth=65123 last: m=114 classes=6 cclen=78 t=1678s
[04:55:32] it=232734 colorings=172600 lazy-girth=65211 last: m=114 classes=6 cclen=76 t=1680s
[04:55:34] it=232997 colorings=172800 lazy-girth=65277 last: m=114 classes=6 cclen=78 t=1681s
[04:55:37] it=233269 colorings=173000 lazy-girth=65351 last: m=95 classes=5 cclen=78 t=1685s
[04:55:39] it=233552 colorings=173200 lazy-girth=65441 last: m=114 classes=6 cclen=78 t=1686s
[04:55:40] it=233809 colorings=173400 lazy-girth=65504 last: m=114 classes=6 cclen=74 t=1687s
[04:55:41] it=234056 colorings=173600 lazy-girth=65554 last: m=114 classes=6 cclen=78 t=1688s
[04:55:42] it=234295 colorings=173800 lazy-girth=65597 last: m=114 classes=6 cclen=78 t=1689s
[04:55:43] it=234532 colorings=174000 lazy-girth=65635 last: m=114 classes=6 cclen=78 t=1690s
[04:55:44] it=234792 colorings=174200 lazy-girth=65700 last: m=114 classes=6 cclen=78 t=1691s
[04:55:46] it=235050 colorings=174400 lazy-girth=65763 last: m=114 classes=6 cclen=78 t=1694s
[04:55:47] it=235295 colorings=174600 lazy-girth=65809 last: m=95 classes=5 cclen=79 t=1695s
[04:55:48] it=235530 colorings=174800 lazy-girth=65845 last: m=114 classes=6 cclen=75 t=1696s
[04:55:49] it=235804 colorings=175000 lazy-girth=65929 last: m=114 classes=6 cclen=78 t=1697s
[04:55:51] it=236083 colorings=175200 lazy-girth=66015 last: m=114 classes=6 cclen=78 t=1698s
[04:55:52] it=236332 colorings=175400 lazy-girth=66065 last: m=114 classes=6 cclen=78 t=1700s
[04:55:54] it=236611 colorings=175600 lazy-girth=66150 last: m=114 classes=6 cclen=78 t=1701s
[04:55:55] it=236868 colorings=175800 lazy-girth=66212 last: m=114 classes=6 cclen=78 t=1703s
[04:55:57] it=237158 colorings=176000 lazy-girth=66307 last: m=114 classes=6 cclen=78 t=1704s
[04:55:58] it=237425 colorings=176200 lazy-girth=66375 last: m=114 classes=6 cclen=77 t=1706s
[04:56:00] it=237704 colorings=176400 lazy-girth=66458 last: m=114 classes=6 cclen=78 t=1707s
[04:56:01] it=237960 colorings=176600 lazy-girth=66518 last: m=114 classes=6 cclen=74 t=1708s
[04:56:02] it=238245 colorings=176800 lazy-girth=66610 last: m=114 classes=6 cclen=78 t=1709s
[04:56:03] it=238524 colorings=177000 lazy-girth=66695 last: m=114 classes=6 cclen=78 t=1711s
[04:56:05] it=238771 colorings=177200 lazy-girth=66743 last: m=114 classes=6 cclen=78 t=1712s
[04:56:06] it=239062 colorings=177400 lazy-girth=66837 last: m=114 classes=6 cclen=77 t=1714s
[04:56:08] it=239343 colorings=177600 lazy-girth=66919 last: m=114 classes=6 cclen=77 t=1716s
[04:56:10] it=239649 colorings=177800 lazy-girth=67032 last: m=114 classes=6 cclen=78 t=1717s
[04:56:12] it=239957 colorings=178000 lazy-girth=67155 last: m=114 classes=6 cclen=78 t=1719s
[04:56:13] it=240254 colorings=178200 lazy-girth=67262 last: m=114 classes=6 cclen=78 t=1721s
[04:56:15] it=240528 colorings=178400 lazy-girth=67340 last: m=114 classes=6 cclen=71 t=1722s
[04:56:16] it=240792 colorings=178600 lazy-girth=67409 last: m=114 classes=6 cclen=78 t=1723s
[04:56:17] it=241044 colorings=178800 lazy-girth=67472 last: m=114 classes=6 cclen=78 t=1725s
[04:56:19] it=241291 colorings=179000 lazy-girth=67522 last: m=114 classes=6 cclen=78 t=1726s
[04:56:20] it=241553 colorings=179200 lazy-girth=67587 last: m=114 classes=6 cclen=77 t=1727s
[04:56:22] it=241813 colorings=179400 lazy-girth=67656 last: m=114 classes=6 cclen=78 t=1729s
[04:56:23] it=242061 colorings=179600 lazy-girth=67709 last: m=114 classes=6 cclen=78 t=1730s
[04:56:24] it=242337 colorings=179800 lazy-girth=67797 last: m=114 classes=6 cclen=78 t=1732s
[04:56:26] it=242585 colorings=180000 lazy-girth=67865 last: m=114 classes=6 cclen=78 t=1733s
[04:56:27] it=242862 colorings=180200 lazy-girth=67956 last: m=114 classes=6 cclen=78 t=1734s
[04:56:28] it=243087 colorings=180400 lazy-girth=67985 last: m=114 classes=6 cclen=78 t=1735s
[04:56:29] it=243320 colorings=180600 lazy-girth=68022 last: m=114 classes=6 cclen=78 t=1737s
[04:56:30] it=243565 colorings=180800 lazy-girth=68071 last: m=114 classes=6 cclen=78 t=1738s
[04:56:33] it=243821 colorings=181000 lazy-girth=68134 last: m=114 classes=6 cclen=78 t=1740s
[04:56:35] it=244077 colorings=181200 lazy-girth=68196 last: m=114 classes=6 cclen=78 t=1742s
[04:56:36] it=244361 colorings=181400 lazy-girth=68290 last: m=114 classes=6 cclen=78 t=1744s
[04:56:38] it=244633 colorings=181600 lazy-girth=68370 last: m=114 classes=6 cclen=77 t=1745s
[04:56:39] it=244914 colorings=181800 lazy-girth=68460 last: m=114 classes=6 cclen=78 t=1747s
[04:56:41] it=245193 colorings=182000 lazy-girth=68541 last: m=114 classes=6 cclen=78 t=1748s
[04:56:43] it=245448 colorings=182200 lazy-girth=68600 last: m=114 classes=6 cclen=78 t=1750s
[04:56:44] it=245681 colorings=182400 lazy-girth=68633 last: m=114 classes=6 cclen=76 t=1752s
[04:56:47] it=245957 colorings=182600 lazy-girth=68716 last: m=114 classes=6 cclen=78 t=1754s
[04:56:48] it=246211 colorings=182800 lazy-girth=68775 last: m=114 classes=6 cclen=77 t=1755s
[04:56:49] it=246463 colorings=183000 lazy-girth=68829 last: m=114 classes=6 cclen=78 t=1756s
[04:56:51] it=246751 colorings=183200 lazy-girth=68926 last: m=114 classes=6 cclen=78 t=1758s
[04:56:52] it=247002 colorings=183400 lazy-girth=68984 last: m=114 classes=6 cclen=76 t=1759s
[04:56:53] it=247288 colorings=183600 lazy-girth=69074 last: m=114 classes=6 cclen=76 t=1761s
[04:56:55] it=247547 colorings=183800 lazy-girth=69137 last: m=114 classes=6 cclen=78 t=1762s
[04:56:56] it=247821 colorings=184000 lazy-girth=69216 last: m=114 classes=6 cclen=78 t=1764s
[04:56:59] it=248101 colorings=184200 lazy-girth=69305 last: m=114 classes=6 cclen=78 t=1766s
[04:57:00] it=248368 colorings=184400 lazy-girth=69375 last: m=114 classes=6 cclen=77 t=1768s
[04:57:02] it=248611 colorings=184600 lazy-girth=69422 last: m=133 classes=7 cclen=75 t=1769s
[04:57:03] it=248875 colorings=184800 lazy-girth=69500 last: m=114 classes=6 cclen=77 t=1771s
[04:57:05] it=249144 colorings=185000 lazy-girth=69585 last: m=114 classes=6 cclen=75 t=1772s
[04:57:07] it=249410 colorings=185200 lazy-girth=69651 last: m=114 classes=6 cclen=78 t=1774s
[04:57:08] it=249661 colorings=185400 lazy-girth=69705 last: m=114 classes=6 cclen=78 t=1776s
[04:57:10] it=249918 colorings=185600 lazy-girth=69765 last: m=114 classes=6 cclen=78 t=1777s
[04:57:11] it=250166 colorings=185800 lazy-girth=69817 last: m=114 classes=6 cclen=76 t=1778s
[04:57:12] it=250424 colorings=186000 lazy-girth=69876 last: m=114 classes=6 cclen=78 t=1780s
[04:57:14] it=250659 colorings=186200 lazy-girth=69914 last: m=114 classes=6 cclen=76 t=1781s
[04:57:16] it=250907 colorings=186400 lazy-girth=69962 last: m=114 classes=6 cclen=78 t=1783s
[04:57:17] it=251142 colorings=186600 lazy-girth=69998 last: m=114 classes=6 cclen=78 t=1784s
[04:57:18] it=251389 colorings=186800 lazy-girth=70047 last: m=95 classes=5 cclen=78 t=1785s
[04:57:19] it=251642 colorings=187000 lazy-girth=70100 last: m=114 classes=6 cclen=78 t=1787s
[04:57:21] it=251891 colorings=187200 lazy-girth=70151 last: m=114 classes=6 cclen=78 t=1788s
[04:57:22] it=252130 colorings=187400 lazy-girth=70190 last: m=114 classes=6 cclen=78 t=1790s
[04:57:24] it=252374 colorings=187600 lazy-girth=70237 last: m=114 classes=6 cclen=78 t=1791s
[04:57:25] it=252594 colorings=187800 lazy-girth=70258 last: m=95 classes=5 cclen=79 t=1792s
[04:57:26] it=252820 colorings=188000 lazy-girth=70286 last: m=95 classes=5 cclen=79 t=1793s
[04:57:27] it=253101 colorings=188200 lazy-girth=70373 last: m=114 classes=6 cclen=78 t=1795s
[04:57:29] it=253380 colorings=188400 lazy-girth=70452 last: m=114 classes=6 cclen=78 t=1796s
[04:57:30] it=253627 colorings=188600 lazy-girth=70503 last: m=114 classes=6 cclen=78 t=1798s
[04:57:32] it=253864 colorings=188800 lazy-girth=70542 last: m=114 classes=6 cclen=78 t=1799s
[04:57:33] it=254126 colorings=189000 lazy-girth=70608 last: m=114 classes=6 cclen=78 t=1800s
[04:57:34] it=254386 colorings=189200 lazy-girth=70672 last: m=114 classes=6 cclen=78 t=1802s
[04:57:36] it=254643 colorings=189400 lazy-girth=70730 last: m=114 classes=6 cclen=78 t=1803s
[04:57:38] it=254930 colorings=189600 lazy-girth=70819 last: m=114 classes=6 cclen=78 t=1806s
[04:57:41] it=255223 colorings=189800 lazy-girth=70926 last: m=114 classes=6 cclen=74 t=1808s
[04:57:42] it=255485 colorings=190000 lazy-girth=70993 last: m=114 classes=6 cclen=78 t=1809s
[04:57:43] it=255721 colorings=190200 lazy-girth=71034 last: m=114 classes=6 cclen=78 t=1811s
[04:57:45] it=255968 colorings=190400 lazy-girth=71092 last: m=114 classes=6 cclen=78 t=1812s
[04:57:46] it=256189 colorings=190600 lazy-girth=71113 last: m=114 classes=6 cclen=78 t=1814s
[04:57:47] it=256399 colorings=190800 lazy-girth=71125 last: m=114 classes=6 cclen=78 t=1815s
[04:57:49] it=256617 colorings=191000 lazy-girth=71145 last: m=114 classes=6 cclen=78 t=1816s
[04:57:50] it=256867 colorings=191200 lazy-girth=71199 last: m=114 classes=6 cclen=77 t=1817s
[04:57:51] it=257110 colorings=191400 lazy-girth=71243 last: m=114 classes=6 cclen=78 t=1818s
[04:57:52] it=257367 colorings=191600 lazy-girth=71303 last: m=114 classes=6 cclen=77 t=1819s
[04:57:54] it=257630 colorings=191800 lazy-girth=71367 last: m=114 classes=6 cclen=78 t=1821s
[04:57:55] it=257890 colorings=192000 lazy-girth=71431 last: m=114 classes=6 cclen=77 t=1822s
[04:57:57] it=258137 colorings=192200 lazy-girth=71481 last: m=95 classes=5 cclen=79 t=1824s
[04:57:58] it=258413 colorings=192400 lazy-girth=71561 last: m=114 classes=6 cclen=78 t=1825s
[04:57:59] it=258688 colorings=192600 lazy-girth=71636 last: m=114 classes=6 cclen=78 t=1827s
[04:58:01] it=258958 colorings=192800 lazy-girth=71707 last: m=114 classes=6 cclen=78 t=1828s
[04:58:02] it=259222 colorings=193000 lazy-girth=71774 last: m=114 classes=6 cclen=71 t=1830s
[04:58:04] it=259469 colorings=193200 lazy-girth=71821 last: m=114 classes=6 cclen=78 t=1831s
[04:58:05] it=259704 colorings=193400 lazy-girth=71860 last: m=133 classes=7 cclen=68 t=1833s
[04:58:06] it=259948 colorings=193600 lazy-girth=71904 last: m=114 classes=6 cclen=77 t=1834s
[04:58:08] it=260209 colorings=193800 lazy-girth=71970 last: m=114 classes=6 cclen=78 t=1836s
[04:58:09] it=260457 colorings=194000 lazy-girth=72018 last: m=114 classes=6 cclen=78 t=1837s
[04:58:11] it=260720 colorings=194200 lazy-girth=72084 last: m=114 classes=6 cclen=78 t=1839s
[04:58:12] it=260960 colorings=194400 lazy-girth=72124 last: m=114 classes=6 cclen=78 t=1840s
[04:58:14] it=261223 colorings=194600 lazy-girth=72189 last: m=114 classes=6 cclen=78 t=1841s
[04:58:15] it=261493 colorings=194800 lazy-girth=72261 last: m=114 classes=6 cclen=77 t=1842s
[04:58:55] it=261735 colorings=195000 lazy-girth=72307 last: m=114 classes=6 cclen=78 t=1883s
[04:58:57] it=261983 colorings=195200 lazy-girth=72359 last: m=114 classes=6 cclen=78 t=1885s
[04:58:59] it=262232 colorings=195400 lazy-girth=72408 last: m=114 classes=6 cclen=78 t=1887s
[04:59:02] it=262479 colorings=195600 lazy-girth=72459 last: m=114 classes=6 cclen=76 t=1890s
[04:59:04] it=262725 colorings=195800 lazy-girth=72509 last: m=114 classes=6 cclen=78 t=1891s
[04:59:05] it=262974 colorings=196000 lazy-girth=72563 last: m=114 classes=6 cclen=78 t=1893s
[04:59:07] it=263227 colorings=196200 lazy-girth=72620 last: m=114 classes=6 cclen=77 t=1895s
[04:59:10] it=263484 colorings=196400 lazy-girth=72684 last: m=114 classes=6 cclen=78 t=1897s
[04:59:11] it=263717 colorings=196600 lazy-girth=72718 last: m=114 classes=6 cclen=78 t=1899s
[04:59:16] it=263953 colorings=196800 lazy-girth=72756 last: m=114 classes=6 cclen=77 t=1904s
[04:59:18] it=264211 colorings=197000 lazy-girth=72819 last: m=114 classes=6 cclen=78 t=1906s
[04:59:20] it=264457 colorings=197200 lazy-girth=72867 last: m=114 classes=6 cclen=78 t=1907s
[04:59:22] it=264708 colorings=197400 lazy-girth=72918 last: m=114 classes=6 cclen=78 t=1909s
[04:59:24] it=264974 colorings=197600 lazy-girth=72989 last: m=114 classes=6 cclen=78 t=1911s
[04:59:28] it=265210 colorings=197800 lazy-girth=73029 last: m=114 classes=6 cclen=75 t=1915s
[04:59:31] it=265458 colorings=198000 lazy-girth=73079 last: m=114 classes=6 cclen=78 t=1918s
[04:59:33] it=265706 colorings=198200 lazy-girth=73128 last: m=114 classes=6 cclen=77 t=1920s
[04:59:38] it=265971 colorings=198400 lazy-girth=73195 last: m=114 classes=6 cclen=78 t=1925s
[04:59:40] it=266228 colorings=198600 lazy-girth=73255 last: m=114 classes=6 cclen=78 t=1927s
[04:59:42] it=266476 colorings=198800 lazy-girth=73307 last: m=114 classes=6 cclen=72 t=1929s
[04:59:44] it=266713 colorings=199000 lazy-girth=73345 last: m=114 classes=6 cclen=78 t=1932s
[04:59:46] it=266963 colorings=199200 lazy-girth=73398 last: m=114 classes=6 cclen=78 t=1933s
[04:59:48] it=267207 colorings=199400 lazy-girth=73443 last: m=114 classes=6 cclen=78 t=1936s
[04:59:50] it=267422 colorings=199600 lazy-girth=73461 last: m=95 classes=5 cclen=79 t=1938s
[04:59:53] it=267668 colorings=199800 lazy-girth=73509 last: m=114 classes=6 cclen=78 t=1940s
[04:59:55] it=267914 colorings=200000 lazy-girth=73556 last: m=114 classes=6 cclen=78 t=1943s
[04:59:58] it=268148 colorings=200200 lazy-girth=73591 last: m=114 classes=6 cclen=78 t=1945s
[04:59:59] it=268367 colorings=200400 lazy-girth=73610 last: m=114 classes=6 cclen=78 t=1947s
[05:00:02] it=268595 colorings=200600 lazy-girth=73638 last: m=114 classes=6 cclen=78 t=1950s
[05:00:06] it=268841 colorings=200800 lazy-girth=73685 last: m=114 classes=6 cclen=78 t=1954s
[05:02:28] it=269082 colorings=201000 lazy-girth=73732 last: m=114 classes=6 cclen=78 t=2095s
[05:02:30] it=269376 colorings=201200 lazy-girth=73839 last: m=114 classes=6 cclen=78 t=2098s
[05:02:33] it=269649 colorings=201400 lazy-girth=73926 last: m=114 classes=6 cclen=78 t=2100s
[05:02:35] it=269985 colorings=201600 lazy-girth=74078 last: m=114 classes=6 cclen=78 t=2102s
[05:02:36] it=270296 colorings=201800 lazy-girth=74200 last: m=114 classes=6 cclen=78 t=2104s
[05:02:38] it=270564 colorings=202000 lazy-girth=74274 last: m=114 classes=6 cclen=76 t=2106s
[05:02:40] it=270825 colorings=202200 lazy-girth=74342 last: m=114 classes=6 cclen=77 t=2107s
[05:02:41] it=271102 colorings=202400 lazy-girth=74424 last: m=114 classes=6 cclen=78 t=2108s
[05:02:43] it=271371 colorings=202600 lazy-girth=74503 last: m=114 classes=6 cclen=78 t=2110s
[05:02:44] it=271634 colorings=202800 lazy-girth=74569 last: m=114 classes=6 cclen=78 t=2112s
[05:02:46] it=271900 colorings=203000 lazy-girth=74638 last: m=114 classes=6 cclen=77 t=2113s
[05:02:47] it=272183 colorings=203200 lazy-girth=74726 last: m=114 classes=6 cclen=77 t=2115s
[05:02:49] it=272431 colorings=203400 lazy-girth=74779 last: m=114 classes=6 cclen=78 t=2116s
[05:02:50] it=272685 colorings=203600 lazy-girth=74835 last: m=114 classes=6 cclen=78 t=2118s
[05:02:52] it=272975 colorings=203800 lazy-girth=74942 last: m=114 classes=6 cclen=74 t=2120s
[05:02:55] it=273269 colorings=204000 lazy-girth=75054 last: m=114 classes=6 cclen=78 t=2122s
[05:02:56] it=273559 colorings=204200 lazy-girth=75157 last: m=114 classes=6 cclen=75 t=2124s
[05:02:58] it=273833 colorings=204400 lazy-girth=75247 last: m=95 classes=5 cclen=79 t=2125s
[05:02:59] it=274075 colorings=204600 lazy-girth=75289 last: m=114 classes=6 cclen=77 t=2126s
[05:03:01] it=274394 colorings=204800 lazy-girth=75444 last: m=114 classes=6 cclen=78 t=2128s
[05:03:03] it=274704 colorings=205000 lazy-girth=75573 last: m=95 classes=5 cclen=79 t=2130s
[05:03:04] it=274986 colorings=205200 lazy-girth=75674 last: m=114 classes=6 cclen=78 t=2131s
[05:03:06] it=275313 colorings=205400 lazy-girth=75851 last: m=114 classes=6 cclen=78 t=2133s
[05:03:07] it=275597 colorings=205600 lazy-girth=75952 last: m=114 classes=6 cclen=78 t=2135s
[05:03:09] it=275874 colorings=205800 lazy-girth=76034 last: m=114 classes=6 cclen=78 t=2136s
[05:03:10] it=276122 colorings=206000 lazy-girth=76086 last: m=114 classes=6 cclen=78 t=2138s
[05:03:12] it=276381 colorings=206200 lazy-girth=76152 last: m=114 classes=6 cclen=78 t=2139s
[05:03:13] it=276636 colorings=206400 lazy-girth=76217 last: m=114 classes=6 cclen=78 t=2140s
[05:03:14] it=276886 colorings=206600 lazy-girth=76272 last: m=114 classes=6 cclen=78 t=2142s
[05:03:16] it=277215 colorings=206800 lazy-girth=76407 last: m=95 classes=5 cclen=79 t=2144s
[05:03:18] it=277507 colorings=207000 lazy-girth=76503 last: m=114 classes=6 cclen=78 t=2145s
[05:03:21] it=277802 colorings=207200 lazy-girth=76601 last: m=95 classes=5 cclen=79 t=2149s
[05:03:23] it=278083 colorings=207400 lazy-girth=76685 last: m=114 classes=6 cclen=77 t=2150s
[05:03:24] it=278357 colorings=207600 lazy-girth=76761 last: m=114 classes=6 cclen=78 t=2151s
[05:03:25] it=278625 colorings=207800 lazy-girth=76830 last: m=114 classes=6 cclen=78 t=2152s
[05:03:26] it=278895 colorings=208000 lazy-girth=76900 last: m=114 classes=6 cclen=78 t=2154s
[05:03:27] it=279148 colorings=208200 lazy-girth=76953 last: m=114 classes=6 cclen=78 t=2155s
[05:03:28] it=279407 colorings=208400 lazy-girth=77014 last: m=114 classes=6 cclen=78 t=2156s
[05:03:30] it=279674 colorings=208600 lazy-girth=77086 last: m=114 classes=6 cclen=78 t=2158s
[05:03:31] it=279920 colorings=208800 lazy-girth=77135 last: m=114 classes=6 cclen=78 t=2159s
[05:03:33] it=280209 colorings=209000 lazy-girth=77233 last: m=114 classes=6 cclen=78 t=2160s
[05:03:35] it=280494 colorings=209200 lazy-girth=77321 last: m=114 classes=6 cclen=78 t=2162s
[05:03:36] it=280786 colorings=209400 lazy-girth=77416 last: m=114 classes=6 cclen=77 t=2164s
[05:03:38] it=281058 colorings=209600 lazy-girth=77493 last: m=114 classes=6 cclen=77 t=2165s
[05:03:39] it=281319 colorings=209800 lazy-girth=77560 last: m=95 classes=5 cclen=78 t=2167s
[05:03:41] it=281598 colorings=210000 lazy-girth=77641 last: m=114 classes=6 cclen=78 t=2168s
[05:03:43] it=281850 colorings=210200 lazy-girth=77696 last: m=114 classes=6 cclen=78 t=2170s
[05:03:44] it=282087 colorings=210400 lazy-girth=77738 last: m=114 classes=6 cclen=78 t=2172s
[05:03:47] it=282342 colorings=210600 lazy-girth=77796 last: m=114 classes=6 cclen=78 t=2174s
[05:03:48] it=282638 colorings=210800 lazy-girth=77897 last: m=114 classes=6 cclen=78 t=2175s
[05:03:49] it=282885 colorings=211000 lazy-girth=77944 last: m=114 classes=6 cclen=78 t=2176s
[05:03:50] it=283129 colorings=211200 lazy-girth=77988 last: m=133 classes=7 cclen=75 t=2177s
[05:03:51] it=283382 colorings=211400 lazy-girth=78045 last: m=114 classes=6 cclen=77 t=2178s
[05:03:52] it=283636 colorings=211600 lazy-girth=78101 last: m=114 classes=6 cclen=78 t=2180s
[05:03:56] it=283891 colorings=211800 lazy-girth=78160 last: m=114 classes=6 cclen=78 t=2183s
[05:03:58] it=284148 colorings=212000 lazy-girth=78218 last: m=114 classes=6 cclen=78 t=2185s
[05:04:00] it=284391 colorings=212200 lazy-girth=78263 last: m=114 classes=6 cclen=78 t=2187s
[05:04:01] it=284643 colorings=212400 lazy-girth=78320 last: m=95 classes=5 cclen=79 t=2189s
[05:04:02] it=284884 colorings=212600 lazy-girth=78362 last: m=114 classes=6 cclen=78 t=2190s
[05:04:04] it=285163 colorings=212800 lazy-girth=78453 last: m=114 classes=6 cclen=78 t=2191s
[05:04:05] it=285432 colorings=213000 lazy-girth=78534 last: m=114 classes=6 cclen=78 t=2193s
[05:04:07] it=285684 colorings=213200 lazy-girth=78589 last: m=114 classes=6 cclen=75 t=2194s
[05:04:08] it=285955 colorings=213400 lazy-girth=78674 last: m=114 classes=6 cclen=78 t=2196s
[05:04:10] it=286242 colorings=213600 lazy-girth=78772 last: m=114 classes=6 cclen=78 t=2197s
[05:04:11] it=286515 colorings=213800 lazy-girth=78855 last: m=114 classes=6 cclen=78 t=2199s
[05:04:13] it=286822 colorings=214000 lazy-girth=78979 last: m=114 classes=6 cclen=78 t=2201s
[05:04:15] it=287104 colorings=214200 lazy-girth=79075 last: m=114 classes=6 cclen=75 t=2202s
[05:04:17] it=287368 colorings=214400 lazy-girth=79150 last: m=114 classes=6 cclen=78 t=2204s
[05:04:19] it=287650 colorings=214600 lazy-girth=79250 last: m=114 classes=6 cclen=78 t=2207s
[05:04:21] it=287995 colorings=214800 lazy-girth=79400 last: m=114 classes=6 cclen=78 t=2209s
[05:04:22] it=288253 colorings=215000 lazy-girth=79458 last: m=114 classes=6 cclen=78 t=2210s
[05:04:24] it=288509 colorings=215200 lazy-girth=79514 last: m=114 classes=6 cclen=75 t=2211s
[05:04:25] it=288750 colorings=215400 lazy-girth=79555 last: m=114 classes=6 cclen=77 t=2212s
[05:04:26] it=288994 colorings=215600 lazy-girth=79603 last: m=114 classes=6 cclen=78 t=2214s
[05:04:28] it=289266 colorings=215800 lazy-girth=79681 last: m=114 classes=6 cclen=77 t=2215s
[05:04:30] it=289529 colorings=216000 lazy-girth=79746 last: m=114 classes=6 cclen=78 t=2217s
[05:04:31] it=289807 colorings=216200 lazy-girth=79832 last: m=114 classes=6 cclen=72 t=2219s
[05:04:32] it=290073 colorings=216400 lazy-girth=79901 last: m=114 classes=6 cclen=78 t=2220s
[05:04:34] it=290328 colorings=216600 lazy-girth=79963 last: m=114 classes=6 cclen=78 t=2221s
[05:04:35] it=290556 colorings=216800 lazy-girth=79993 last: m=114 classes=6 cclen=78 t=2222s
[05:04:36] it=290828 colorings=217000 lazy-girth=80070 last: m=114 classes=6 cclen=78 t=2224s
[05:04:38] it=291083 colorings=217200 lazy-girth=80129 last: m=114 classes=6 cclen=78 t=2225s
[05:04:40] it=291346 colorings=217400 lazy-girth=80195 last: m=114 classes=6 cclen=77 t=2227s
[05:04:41] it=291606 colorings=217600 lazy-girth=80262 last: m=114 classes=6 cclen=77 t=2228s
[05:04:42] it=291858 colorings=217800 lazy-girth=80319 last: m=95 classes=5 cclen=79 t=2230s
[05:04:44] it=292129 colorings=218000 lazy-girth=80394 last: m=114 classes=6 cclen=78 t=2231s
[05:04:45] it=292415 colorings=218200 lazy-girth=80486 last: m=114 classes=6 cclen=78 t=2233s
[05:04:47] it=292658 colorings=218400 lazy-girth=80535 last: m=114 classes=6 cclen=78 t=2234s
[05:04:48] it=292923 colorings=218600 lazy-girth=80604 last: m=114 classes=6 cclen=78 t=2236s
[05:04:50] it=293187 colorings=218800 lazy-girth=80671 last: m=114 classes=6 cclen=78 t=2237s
[05:05:21] it=293416 colorings=219000 lazy-girth=80703 last: m=114 classes=6 cclen=78 t=2269s
[05:05:24] it=293667 colorings=219200 lazy-girth=80758 last: m=114 classes=6 cclen=78 t=2271s
[05:05:25] it=293939 colorings=219400 lazy-girth=80843 last: m=114 classes=6 cclen=78 t=2273s
[05:05:27] it=294206 colorings=219600 lazy-girth=80917 last: m=114 classes=6 cclen=76 t=2274s
[05:05:28] it=294471 colorings=219800 lazy-girth=80999 last: m=114 classes=6 cclen=78 t=2276s
[05:05:29] it=294737 colorings=220000 lazy-girth=81094 last: m=114 classes=6 cclen=76 t=2277s
[05:05:31] it=295003 colorings=220200 lazy-girth=81168 last: m=114 classes=6 cclen=76 t=2279s
[05:05:33] it=295296 colorings=220400 lazy-girth=81272 last: m=114 classes=6 cclen=77 t=2281s
[05:05:35] it=295575 colorings=220600 lazy-girth=81360 last: m=114 classes=6 cclen=77 t=2282s
[05:05:37] it=295826 colorings=220800 lazy-girth=81415 last: m=114 classes=6 cclen=78 t=2284s
[05:05:38] it=296112 colorings=221000 lazy-girth=81502 last: m=114 classes=6 cclen=78 t=2286s
[05:05:39] it=296342 colorings=221200 lazy-girth=81532 last: m=114 classes=6 cclen=78 t=2287s
[05:05:40] it=296573 colorings=221400 lazy-girth=81563 last: m=114 classes=6 cclen=78 t=2288s
[05:05:42] it=296840 colorings=221600 lazy-girth=81632 last: m=114 classes=6 cclen=77 t=2289s
[05:05:43] it=297077 colorings=221800 lazy-girth=81669 last: m=95 classes=5 cclen=79 t=2290s
[05:05:45] it=297326 colorings=222000 lazy-girth=81719 last: m=114 classes=6 cclen=78 t=2292s
[05:05:46] it=297556 colorings=222200 lazy-girth=81751 last: m=114 classes=6 cclen=78 t=2294s
[05:05:48] it=297802 colorings=222400 lazy-girth=81802 last: m=114 classes=6 cclen=77 t=2295s
[05:05:49] it=298054 colorings=222600 lazy-girth=81855 last: m=114 classes=6 cclen=74 t=2296s
[05:05:50] it=298313 colorings=222800 lazy-girth=81921 last: m=114 classes=6 cclen=78 t=2298s
[05:05:52] it=298561 colorings=223000 lazy-girth=81973 last: m=114 classes=6 cclen=78 t=2299s
[05:05:53] it=298817 colorings=223200 lazy-girth=82031 last: m=114 classes=6 cclen=78 t=2301s
[05:05:55] it=299061 colorings=223400 lazy-girth=82078 last: m=114 classes=6 cclen=78 t=2302s
[05:05:56] it=299321 colorings=223600 lazy-girth=82141 last: m=114 classes=6 cclen=77 t=2304s
[05:05:58] it=299596 colorings=223800 lazy-girth=82222 last: m=114 classes=6 cclen=78 t=2305s
[05:05:59] it=299843 colorings=224000 lazy-girth=82273 last: m=114 classes=6 cclen=78 t=2306s
[05:06:00] it=300099 colorings=224200 lazy-girth=82336 last: m=114 classes=6 cclen=78 t=2308s
[05:06:02] it=300356 colorings=224400 lazy-girth=82395 last: m=114 classes=6 cclen=78 t=2309s
[05:06:03] it=300594 colorings=224600 lazy-girth=82440 last: m=114 classes=6 cclen=78 t=2311s
[05:06:05] it=300851 colorings=224800 lazy-girth=82503 last: m=114 classes=6 cclen=78 t=2312s
[05:06:06] it=301102 colorings=225000 lazy-girth=82559 last: m=114 classes=6 cclen=78 t=2314s
[05:06:07] it=301338 colorings=225200 lazy-girth=82599 last: m=114 classes=6 cclen=78 t=2315s
[05:06:09] it=301570 colorings=225400 lazy-girth=82634 last: m=114 classes=6 cclen=78 t=2316s
[05:06:10] it=301815 colorings=225600 lazy-girth=82679 last: m=114 classes=6 cclen=78 t=2317s
[05:06:13] it=302071 colorings=225800 lazy-girth=82736 last: m=114 classes=6 cclen=77 t=2320s
[05:06:14] it=302296 colorings=226000 lazy-girth=82761 last: m=114 classes=6 cclen=78 t=2321s
[05:06:16] it=302528 colorings=226200 lazy-girth=82795 last: m=114 classes=6 cclen=78 t=2323s
[05:06:17] it=302765 colorings=226400 lazy-girth=82834 last: m=114 classes=6 cclen=76 t=2325s
[05:06:19] it=303011 colorings=226600 lazy-girth=82883 last: m=114 classes=6 cclen=74 t=2326s
[05:06:20] it=303252 colorings=226800 lazy-girth=82926 last: m=114 classes=6 cclen=76 t=2328s
[05:06:22] it=303509 colorings=227000 lazy-girth=82986 last: m=114 classes=6 cclen=78 t=2330s
[05:06:23] it=303758 colorings=227200 lazy-girth=83038 last: m=114 classes=6 cclen=78 t=2331s
[05:06:25] it=304002 colorings=227400 lazy-girth=83088 last: m=114 classes=6 cclen=77 t=2332s
[05:06:26] it=304238 colorings=227600 lazy-girth=83125 last: m=114 classes=6 cclen=78 t=2333s
[05:06:27] it=304474 colorings=227800 lazy-girth=83163 last: m=114 classes=6 cclen=57 t=2335s
[05:06:29] it=304708 colorings=228000 lazy-girth=83197 last: m=95 classes=5 cclen=79 t=2336s
[05:06:31] it=304962 colorings=228200 lazy-girth=83251 last: m=114 classes=6 cclen=76 t=2338s
[05:06:32] it=305193 colorings=228400 lazy-girth=83283 last: m=114 classes=6 cclen=78 t=2339s
[05:06:33] it=305426 colorings=228600 lazy-girth=83318 last: m=114 classes=6 cclen=78 t=2341s
[05:06:35] it=305670 colorings=228800 lazy-girth=83367 last: m=114 classes=6 cclen=78 t=2342s
[05:06:36] it=305899 colorings=229000 lazy-girth=83398 last: m=114 classes=6 cclen=78 t=2343s
[05:06:38] it=306138 colorings=229200 lazy-girth=83442 last: m=114 classes=6 cclen=78 t=2345s
[05:06:40] it=306388 colorings=229400 lazy-girth=83498 last: m=114 classes=6 cclen=78 t=2347s
[05:06:41] it=306610 colorings=229600 lazy-girth=83526 last: m=114 classes=6 cclen=78 t=2349s
[05:06:43] it=306837 colorings=229800 lazy-girth=83556 last: m=114 classes=6 cclen=78 t=2350s
[05:06:44] it=307075 colorings=230000 lazy-girth=83597 last: m=114 classes=6 cclen=75 t=2351s
[05:06:45] it=307329 colorings=230200 lazy-girth=83655 last: m=114 classes=6 cclen=78 t=2353s
[05:06:47] it=307550 colorings=230400 lazy-girth=83676 last: m=114 classes=6 cclen=78 t=2354s
[05:06:49] it=307792 colorings=230600 lazy-girth=83718 last: m=114 classes=6 cclen=78 t=2356s
[05:06:51] it=308020 colorings=230800 lazy-girth=83747 last: m=95 classes=5 cclen=79 t=2358s
[05:06:52] it=308257 colorings=231000 lazy-girth=83789 last: m=114 classes=6 cclen=78 t=2359s
[05:06:53] it=308500 colorings=231200 lazy-girth=83842 last: m=114 classes=6 cclen=77 t=2361s
[05:06:55] it=308747 colorings=231400 lazy-girth=83900 last: m=114 classes=6 cclen=78 t=2362s
[05:06:56] it=308974 colorings=231600 lazy-girth=83928 last: m=114 classes=6 cclen=78 t=2364s
[05:06:57] it=309226 colorings=231800 lazy-girth=83981 last: m=114 classes=6 cclen=77 t=2365s
[05:06:59] it=309487 colorings=232000 lazy-girth=84042 last: m=114 classes=6 cclen=77 t=2367s
[05:07:02] it=309734 colorings=232200 lazy-girth=84094 last: m=114 classes=6 cclen=78 t=2369s
[05:07:03] it=310001 colorings=232400 lazy-girth=84162 last: m=114 classes=6 cclen=78 t=2371s
[05:07:05] it=310287 colorings=232600 lazy-girth=84258 last: m=114 classes=6 cclen=78 t=2373s
[05:07:07] it=310542 colorings=232800 lazy-girth=84314 last: m=114 classes=6 cclen=78 t=2374s
[05:07:09] it=310796 colorings=233000 lazy-girth=84370 last: m=114 classes=6 cclen=78 t=2376s
[05:07:10] it=311047 colorings=233200 lazy-girth=84423 last: m=114 classes=6 cclen=78 t=2377s
[05:07:12] it=311283 colorings=233400 lazy-girth=84459 last: m=114 classes=6 cclen=74 t=2379s
[05:07:13] it=311507 colorings=233600 lazy-girth=84483 last: m=114 classes=6 cclen=77 t=2381s
[05:07:15] it=311736 colorings=233800 lazy-girth=84515 last: m=114 classes=6 cclen=78 t=2382s
[05:07:17] it=311991 colorings=234000 lazy-girth=84573 last: m=114 classes=6 cclen=78 t=2384s
[05:07:19] it=312236 colorings=234200 lazy-girth=84619 last: m=114 classes=6 cclen=78 t=2386s
[05:07:20] it=312461 colorings=234400 lazy-girth=84645 last: m=114 classes=6 cclen=77 t=2388s
[05:07:23] it=312673 colorings=234600 lazy-girth=84657 last: m=114 classes=6 cclen=78 t=2390s
[05:07:24] it=312890 colorings=234800 lazy-girth=84677 last: m=114 classes=6 cclen=78 t=2391s
[05:07:25] it=313096 colorings=235000 lazy-girth=84683 last: m=114 classes=6 cclen=77 t=2392s
[05:07:27] it=313316 colorings=235200 lazy-girth=84705 last: m=114 classes=6 cclen=78 t=2394s
[05:07:30] it=313552 colorings=235400 lazy-girth=84742 last: m=114 classes=6 cclen=78 t=2398s
[05:07:36] it=313783 colorings=235600 lazy-girth=84773 last: m=114 classes=6 cclen=78 t=2403s
[05:07:42] it=314079 colorings=235800 lazy-girth=84897 last: m=114 classes=6 cclen=78 t=2409s
[05:07:45] it=314421 colorings=236000 lazy-girth=85074 last: m=114 classes=6 cclen=75 t=2412s
[05:07:47] it=314698 colorings=236200 lazy-girth=85158 last: m=114 classes=6 cclen=78 t=2414s
[05:07:50] it=314972 colorings=236400 lazy-girth=85246 last: m=114 classes=6 cclen=78 t=2417s
[05:07:52] it=315265 colorings=236600 lazy-girth=85357 last: m=114 classes=6 cclen=78 t=2419s
[05:07:54] it=315569 colorings=236800 lazy-girth=85477 last: m=114 classes=6 cclen=78 t=2421s
[05:07:56] it=315846 colorings=237000 lazy-girth=85560 last: m=114 classes=6 cclen=78 t=2423s
[05:07:59] it=316144 colorings=237200 lazy-girth=85682 last: m=114 classes=6 cclen=78 t=2426s
[05:08:01] it=316490 colorings=237400 lazy-girth=85842 last: m=114 classes=6 cclen=78 t=2429s
[05:08:03] it=316789 colorings=237600 lazy-girth=85947 last: m=114 classes=6 cclen=78 t=2431s
[05:08:05] it=317084 colorings=237800 lazy-girth=86053 last: m=114 classes=6 cclen=78 t=2433s
[05:08:07] it=317381 colorings=238000 lazy-girth=86155 last: m=95 classes=5 cclen=79 t=2434s
[05:08:09] it=317695 colorings=238200 lazy-girth=86271 last: m=114 classes=6 cclen=78 t=2437s
[05:08:14] it=317973 colorings=238400 lazy-girth=86350 last: m=114 classes=6 cclen=78 t=2442s
[05:08:17] it=318227 colorings=238600 lazy-girth=86405 last: m=114 classes=6 cclen=78 t=2444s
[05:08:19] it=318501 colorings=238800 lazy-girth=86482 last: m=114 classes=6 cclen=78 t=2446s
[05:08:21] it=318854 colorings=239000 lazy-girth=86664 last: m=114 classes=6 cclen=78 t=2449s
[05:08:23] it=319160 colorings=239200 lazy-girth=86804 last: m=114 classes=6 cclen=78 t=2450s
[05:08:25] it=319428 colorings=239400 lazy-girth=86883 last: m=114 classes=6 cclen=78 t=2452s
[05:08:27] it=319701 colorings=239600 lazy-girth=86962 last: m=114 classes=6 cclen=77 t=2454s
[05:08:28] it=319977 colorings=239800 lazy-girth=87045 last: m=114 classes=6 cclen=78 t=2455s
[05:08:29] it=320255 colorings=240000 lazy-girth=87133 last: m=114 classes=6 cclen=78 t=2457s
[05:08:31] it=320486 colorings=240200 lazy-girth=87164 last: m=114 classes=6 cclen=78 t=2458s
[05:08:32] it=320764 colorings=240400 lazy-girth=87244 last: m=114 classes=6 cclen=77 t=2459s
[05:08:33] it=321034 colorings=240600 lazy-girth=87316 last: m=114 classes=6 cclen=78 t=2460s
[05:08:34] it=321340 colorings=240800 lazy-girth=87432 last: m=114 classes=6 cclen=78 t=2462s
[05:08:35] it=321610 colorings=241000 lazy-girth=87503 last: m=114 classes=6 cclen=78 t=2463s
[05:08:37] it=321896 colorings=241200 lazy-girth=87595 last: m=114 classes=6 cclen=78 t=2464s
[05:08:38] it=322168 colorings=241400 lazy-girth=87675 last: m=114 classes=6 cclen=78 t=2465s
[05:08:40] it=322526 colorings=241600 lazy-girth=87841 last: m=114 classes=6 cclen=78 t=2467s
[05:08:41] it=322810 colorings=241800 lazy-girth=87929 last: m=114 classes=6 cclen=78 t=2469s
[05:08:43] it=323084 colorings=242000 lazy-girth=88013 last: m=114 classes=6 cclen=77 t=2470s
[05:08:44] it=323349 colorings=242200 lazy-girth=88087 last: m=114 classes=6 cclen=77 t=2472s
[05:08:46] it=323621 colorings=242400 lazy-girth=88166 last: m=114 classes=6 cclen=78 t=2473s
[05:08:47] it=323908 colorings=242600 lazy-girth=88262 last: m=114 classes=6 cclen=77 t=2475s
[05:08:49] it=324199 colorings=242800 lazy-girth=88361 last: m=114 classes=6 cclen=78 t=2476s
[05:08:50] it=324440 colorings=243000 lazy-girth=88406 last: m=114 classes=6 cclen=76 t=2478s
[05:08:51] it=324675 colorings=243200 lazy-girth=88446 last: m=114 classes=6 cclen=78 t=2479s
[05:08:52] it=324929 colorings=243400 lazy-girth=88500 last: m=114 classes=6 cclen=73 t=2480s
[05:08:54] it=325192 colorings=243600 lazy-girth=88568 last: m=114 classes=6 cclen=78 t=2481s
[05:08:55] it=325435 colorings=243800 lazy-girth=88614 last: m=114 classes=6 cclen=76 t=2482s
[05:08:56] it=325681 colorings=244000 lazy-girth=88666 last: m=114 classes=6 cclen=78 t=2484s
[05:08:58] it=325927 colorings=244200 lazy-girth=88718 last: m=114 classes=6 cclen=78 t=2486s
[05:09:00] it=326231 colorings=244400 lazy-girth=88832 last: m=114 classes=6 cclen=78 t=2487s
[05:09:01] it=326486 colorings=244600 lazy-girth=88891 last: m=114 classes=6 cclen=77 t=2489s
[05:09:03] it=326753 colorings=244800 lazy-girth=88961 last: m=114 classes=6 cclen=78 t=2490s
[05:09:04] it=327041 colorings=245000 lazy-girth=89054 last: m=114 classes=6 cclen=78 t=2492s
[05:09:06] it=327304 colorings=245200 lazy-girth=89122 last: m=114 classes=6 cclen=78 t=2493s
[05:09:07] it=327559 colorings=245400 lazy-girth=89177 last: m=114 classes=6 cclen=78 t=2494s
[05:09:09] it=327803 colorings=245600 lazy-girth=89221 last: m=114 classes=6 cclen=78 t=2496s
[05:09:11] it=328097 colorings=245800 lazy-girth=89331 last: m=114 classes=6 cclen=77 t=2498s
[05:09:12] it=328371 colorings=246000 lazy-girth=89412 last: m=114 classes=6 cclen=77 t=2499s
[05:09:13] it=328635 colorings=246200 lazy-girth=89481 last: m=114 classes=6 cclen=78 t=2501s
[05:09:16] it=328891 colorings=246400 lazy-girth=89538 last: m=114 classes=6 cclen=78 t=2503s
[05:09:17] it=329156 colorings=246600 lazy-girth=89608 last: m=114 classes=6 cclen=78 t=2505s
[05:09:19] it=329412 colorings=246800 lazy-girth=89668 last: m=114 classes=6 cclen=74 t=2506s
[05:09:21] it=329657 colorings=247000 lazy-girth=89720 last: m=114 classes=6 cclen=78 t=2508s
[05:09:22] it=329934 colorings=247200 lazy-girth=89803 last: m=114 classes=6 cclen=78 t=2509s
[05:09:23] it=330166 colorings=247400 lazy-girth=89838 last: m=114 classes=6 cclen=78 t=2511s
[05:09:24] it=330415 colorings=247600 lazy-girth=89887 last: m=114 classes=6 cclen=78 t=2512s
[05:09:25] it=330676 colorings=247800 lazy-girth=89955 last: m=114 classes=6 cclen=78 t=2513s
[05:09:27] it=330940 colorings=248000 lazy-girth=90026 last: m=114 classes=6 cclen=72 t=2514s
[05:09:28] it=331204 colorings=248200 lazy-girth=90091 last: m=114 classes=6 cclen=78 t=2516s
[05:09:30] it=331468 colorings=248400 lazy-girth=90158 last: m=114 classes=6 cclen=78 t=2518s
[05:09:32] it=331715 colorings=248600 lazy-girth=90212 last: m=114 classes=6 cclen=78 t=2519s
[05:09:33] it=331958 colorings=248800 lazy-girth=90258 last: m=114 classes=6 cclen=78 t=2520s
[05:09:35] it=332245 colorings=249000 lazy-girth=90363 last: m=114 classes=6 cclen=77 t=2522s
[05:09:36] it=332490 colorings=249200 lazy-girth=90416 last: m=114 classes=6 cclen=69 t=2524s
[05:09:40] it=332753 colorings=249400 lazy-girth=90497 last: m=114 classes=6 cclen=78 t=2527s
[05:09:41] it=333004 colorings=249600 lazy-girth=90550 last: m=114 classes=6 cclen=78 t=2528s
[05:09:42] it=333242 colorings=249800 lazy-girth=90590 last: m=114 classes=6 cclen=78 t=2530s
[05:09:44] it=333478 colorings=250000 lazy-girth=90629 last: m=114 classes=6 cclen=78 t=2531s
[05:09:46] it=333712 colorings=250200 lazy-girth=90663 last: m=114 classes=6 cclen=74 t=2533s
[05:09:48] it=334012 colorings=250400 lazy-girth=90766 last: m=114 classes=6 cclen=78 t=2535s
[05:09:49] it=334279 colorings=250600 lazy-girth=90837 last: m=114 classes=6 cclen=78 t=2537s
[05:09:51] it=334528 colorings=250800 lazy-girth=90890 last: m=133 classes=7 cclen=71 t=2538s
[05:09:52] it=334784 colorings=251000 lazy-girth=90949 last: m=114 classes=6 cclen=77 t=2540s
[05:09:54] it=335024 colorings=251200 lazy-girth=90993 last: m=114 classes=6 cclen=78 t=2541s
[05:09:56] it=335306 colorings=251400 lazy-girth=91078 last: m=114 classes=6 cclen=78 t=2543s
[05:09:58] it=335578 colorings=251600 lazy-girth=91156 last: m=114 classes=6 cclen=78 t=2545s
[05:09:59] it=335838 colorings=251800 lazy-girth=91220 last: m=114 classes=6 cclen=78 t=2546s
[05:10:01] it=336088 colorings=252000 lazy-girth=91270 last: m=114 classes=6 cclen=78 t=2548s
[05:10:02] it=336341 colorings=252200 lazy-girth=91330 last: m=114 classes=6 cclen=78 t=2550s
[05:10:04] it=336594 colorings=252400 lazy-girth=91383 last: m=114 classes=6 cclen=78 t=2552s
[05:10:06] it=336858 colorings=252600 lazy-girth=91452 last: m=114 classes=6 cclen=77 t=2554s
[05:10:08] it=337161 colorings=252800 lazy-girth=91557 last: m=95 classes=5 cclen=79 t=2555s
[05:10:09] it=337420 colorings=253000 lazy-girth=91618 last: m=114 classes=6 cclen=78 t=2556s
[05:10:11] it=337670 colorings=253200 lazy-girth=91669 last: m=114 classes=6 cclen=78 t=2558s
[05:10:12] it=337915 colorings=253400 lazy-girth=91714 last: m=114 classes=6 cclen=78 t=2560s
[05:10:13] it=338152 colorings=253600 lazy-girth=91751 last: m=114 classes=6 cclen=77 t=2561s
[05:10:15] it=338387 colorings=253800 lazy-girth=91786 last: m=114 classes=6 cclen=65 t=2562s
[05:10:17] it=338642 colorings=254000 lazy-girth=91847 last: m=114 classes=6 cclen=78 t=2564s
[05:10:19] it=338912 colorings=254200 lazy-girth=91928 last: m=114 classes=6 cclen=78 t=2566s
[05:10:20] it=339163 colorings=254400 lazy-girth=91982 last: m=114 classes=6 cclen=78 t=2568s
[05:10:22] it=339431 colorings=254600 lazy-girth=92054 last: m=114 classes=6 cclen=78 t=2569s
[05:10:24] it=339696 colorings=254800 lazy-girth=92126 last: m=114 classes=6 cclen=78 t=2572s
[05:10:26] it=339958 colorings=255000 lazy-girth=92191 last: m=114 classes=6 cclen=77 t=2573s
[05:10:27] it=340201 colorings=255200 lazy-girth=92241 last: m=114 classes=6 cclen=74 t=2575s
[05:10:29] it=340468 colorings=255400 lazy-girth=92317 last: m=114 classes=6 cclen=78 t=2576s
[05:10:30] it=340704 colorings=255600 lazy-girth=92356 last: m=114 classes=6 cclen=78 t=2578s
[05:10:32] it=340994 colorings=255800 lazy-girth=92461 last: m=114 classes=6 cclen=77 t=2580s
[05:10:34] it=341265 colorings=256000 lazy-girth=92540 last: m=114 classes=6 cclen=78 t=2581s
[05:10:37] it=341539 colorings=256200 lazy-girth=92624 last: m=114 classes=6 cclen=78 t=2585s
[05:10:38] it=341773 colorings=256400 lazy-girth=92659 last: m=114 classes=6 cclen=78 t=2586s
[05:10:40] it=342030 colorings=256600 lazy-girth=92717 last: m=114 classes=6 cclen=77 t=2588s
[05:10:46] it=342292 colorings=256800 lazy-girth=92784 last: m=114 classes=6 cclen=78 t=2593s
[05:10:48] it=342529 colorings=257000 lazy-girth=92824 last: m=114 classes=6 cclen=78 t=2595s
[05:10:50] it=342790 colorings=257200 lazy-girth=92887 last: m=114 classes=6 cclen=76 t=2597s
[05:10:52] it=343015 colorings=257400 lazy-girth=92912 last: m=114 classes=6 cclen=78 t=2599s
[05:10:53] it=343266 colorings=257600 lazy-girth=92968 last: m=114 classes=6 cclen=78 t=2600s
[05:10:55] it=343535 colorings=257800 lazy-girth=93050 last: m=114 classes=6 cclen=78 t=2602s
[05:10:56] it=343792 colorings=258000 lazy-girth=93112 last: m=114 classes=6 cclen=78 t=2604s
[05:10:58] it=344067 colorings=258200 lazy-girth=93191 last: m=114 classes=6 cclen=77 t=2605s
[05:11:00] it=344341 colorings=258400 lazy-girth=93276 last: m=114 classes=6 cclen=78 t=2608s
[05:11:02] it=344606 colorings=258600 lazy-girth=93341 last: m=95 classes=5 cclen=76 t=2609s
[05:11:04] it=344879 colorings=258800 lazy-girth=93423 last: m=114 classes=6 cclen=78 t=2612s
[05:11:06] it=345124 colorings=259000 lazy-girth=93469 last: m=114 classes=6 cclen=77 t=2613s
[05:11:08] it=345368 colorings=259200 lazy-girth=93516 last: m=114 classes=6 cclen=78 t=2615s
[05:11:10] it=345629 colorings=259400 lazy-girth=93585 last: m=114 classes=6 cclen=78 t=2617s
[05:11:12] it=345875 colorings=259600 lazy-girth=93635 last: m=114 classes=6 cclen=78 t=2619s
[05:11:14] it=346130 colorings=259800 lazy-girth=93698 last: m=114 classes=6 cclen=77 t=2621s
[05:11:16] it=346380 colorings=260000 lazy-girth=93751 last: m=114 classes=6 cclen=78 t=2623s
[05:11:17] it=346634 colorings=260200 lazy-girth=93810 last: m=114 classes=6 cclen=78 t=2625s
[05:11:19] it=346887 colorings=260400 lazy-girth=93868 last: m=114 classes=6 cclen=78 t=2627s
[05:11:21] it=347130 colorings=260600 lazy-girth=93911 last: m=114 classes=6 cclen=78 t=2629s
[05:11:23] it=347376 colorings=260800 lazy-girth=93962 last: m=114 classes=6 cclen=78 t=2630s
[05:11:25] it=347652 colorings=261000 lazy-girth=94042 last: m=114 classes=6 cclen=78 t=2632s
[05:11:27] it=347921 colorings=261200 lazy-girth=94120 last: m=114 classes=6 cclen=78 t=2635s
[05:11:29] it=348194 colorings=261400 lazy-girth=94196 last: m=114 classes=6 cclen=78 t=2637s
[05:11:32] it=348436 colorings=261600 lazy-girth=94241 last: m=114 classes=6 cclen=78 t=2639s
[05:11:34] it=348680 colorings=261800 lazy-girth=94286 last: m=114 classes=6 cclen=78 t=2641s
[05:11:36] it=348924 colorings=262000 lazy-girth=94338 last: m=114 classes=6 cclen=78 t=2644s
[05:11:38] it=349156 colorings=262200 lazy-girth=94373 last: m=114 classes=6 cclen=78 t=2646s
[05:11:40] it=349407 colorings=262400 lazy-girth=94438 last: m=114 classes=6 cclen=78 t=2647s
[05:11:42] it=349643 colorings=262600 lazy-girth=94478 last: m=114 classes=6 cclen=78 t=2650s
[05:11:47] it=349891 colorings=262800 lazy-girth=94527 last: m=114 classes=6 cclen=78 t=2654s
[05:11:49] it=350132 colorings=263000 lazy-girth=94568 last: m=114 classes=6 cclen=78 t=2656s
[05:11:57] it=350390 colorings=263200 lazy-girth=94631 last: m=114 classes=6 cclen=78 t=2665s
[05:12:01] it=350654 colorings=263400 lazy-girth=94695 last: m=95 classes=5 cclen=79 t=2668s
[05:12:03] it=350941 colorings=263600 lazy-girth=94787 last: m=95 classes=5 cclen=79 t=2670s
[05:12:04] it=351141 colorings=263800 lazy-girth=94787 last: m=95 classes=5 cclen=79 t=2671s
[05:12:06] it=351641 colorings=264000 lazy-girth=95120 last: m=95 classes=5 cclen=79 t=2674s
[05:12:09] it=351957 colorings=264200 lazy-girth=95248 last: m=95 classes=5 cclen=79 t=2676s
[05:12:10] it=352224 colorings=264400 lazy-girth=95315 last: m=114 classes=6 cclen=78 t=2678s
[05:12:12] it=352480 colorings=264600 lazy-girth=95371 last: m=114 classes=6 cclen=78 t=2680s
[05:12:14] it=352733 colorings=264800 lazy-girth=95424 last: m=114 classes=6 cclen=78 t=2681s
[05:12:17] it=352988 colorings=265000 lazy-girth=95482 last: m=114 classes=6 cclen=78 t=2684s
[05:12:18] it=353272 colorings=265200 lazy-girth=95574 last: m=114 classes=6 cclen=78 t=2686s
[05:12:19] it=353487 colorings=265400 lazy-girth=95589 last: m=95 classes=5 cclen=79 t=2687s
[05:12:20] it=353754 colorings=265600 lazy-girth=95662 last: m=114 classes=6 cclen=78 t=2688s
[05:12:22] it=354004 colorings=265800 lazy-girth=95720 last: m=114 classes=6 cclen=78 t=2689s
[05:12:22] it=354254 colorings=266000 lazy-girth=95772 last: m=114 classes=6 cclen=78 t=2690s
[05:12:24] it=354515 colorings=266200 lazy-girth=95839 last: m=114 classes=6 cclen=78 t=2691s
[05:12:25] it=354802 colorings=266400 lazy-girth=95931 last: m=114 classes=6 cclen=78 t=2692s
[05:12:26] it=355070 colorings=266600 lazy-girth=96006 last: m=114 classes=6 cclen=78 t=2693s
[05:12:27] it=355350 colorings=266800 lazy-girth=96089 last: m=95 classes=5 cclen=79 t=2695s
[05:12:29] it=355613 colorings=267000 lazy-girth=96152 last: m=114 classes=6 cclen=78 t=2696s
[05:12:30] it=355870 colorings=267200 lazy-girth=96209 last: m=114 classes=6 cclen=78 t=2698s
[05:12:31] it=356097 colorings=267400 lazy-girth=96236 last: m=114 classes=6 cclen=78 t=2698s
[05:12:32] it=356325 colorings=267600 lazy-girth=96264 last: m=114 classes=6 cclen=78 t=2699s
[05:12:32] it=356539 colorings=267800 lazy-girth=96278 last: m=95 classes=5 cclen=79 t=2700s
[05:12:33] it=356751 colorings=268000 lazy-girth=96290 last: m=95 classes=5 cclen=79 t=2701s
[05:12:34] it=356971 colorings=268200 lazy-girth=96310 last: m=95 classes=5 cclen=79 t=2701s
[05:12:35] it=357188 colorings=268400 lazy-girth=96327 last: m=114 classes=6 cclen=77 t=2702s
[05:12:35] it=357404 colorings=268600 lazy-girth=96343 last: m=95 classes=5 cclen=79 t=2703s
[05:12:36] it=357625 colorings=268800 lazy-girth=96364 last: m=95 classes=5 cclen=79 t=2703s
[05:12:37] it=357829 colorings=269000 lazy-girth=96368 last: m=95 classes=5 cclen=79 t=2704s
[05:12:38] it=358052 colorings=269200 lazy-girth=96392 last: m=95 classes=5 cclen=79 t=2705s
[05:12:39] it=358321 colorings=269400 lazy-girth=96464 last: m=114 classes=6 cclen=70 t=2706s
[05:12:40] it=358557 colorings=269600 lazy-girth=96501 last: m=114 classes=6 cclen=78 t=2707s
[05:12:42] it=358850 colorings=269800 lazy-girth=96602 last: m=95 classes=5 cclen=79 t=2709s
[05:12:43] it=359102 colorings=270000 lazy-girth=96658 last: m=95 classes=5 cclen=79 t=2710s
[05:12:44] it=359340 colorings=270200 lazy-girth=96696 last: m=114 classes=6 cclen=77 t=2711s
[05:12:45] it=359594 colorings=270400 lazy-girth=96755 last: m=114 classes=6 cclen=76 t=2713s
[05:12:47] it=359849 colorings=270600 lazy-girth=96811 last: m=114 classes=6 cclen=78 t=2714s
[05:12:48] it=360103 colorings=270800 lazy-girth=96865 last: m=95 classes=5 cclen=79 t=2715s
[05:12:50] it=360354 colorings=271000 lazy-girth=96919 last: m=114 classes=6 cclen=78 t=2717s
[05:12:51] it=360622 colorings=271200 lazy-girth=96989 last: m=114 classes=6 cclen=78 t=2718s
[05:12:52] it=360839 colorings=271400 lazy-girth=97008 last: m=114 classes=6 cclen=78 t=2719s
[05:12:54] it=361114 colorings=271600 lazy-girth=97088 last: m=114 classes=6 cclen=77 t=2721s
[05:12:55] it=361377 colorings=271800 lazy-girth=97158 last: m=114 classes=6 cclen=78 t=2723s
[05:12:57] it=361671 colorings=272000 lazy-girth=97262 last: m=114 classes=6 cclen=78 t=2725s
[05:12:59] it=361938 colorings=272200 lazy-girth=97330 last: m=114 classes=6 cclen=78 t=2726s
[05:13:00] it=362198 colorings=272400 lazy-girth=97395 last: m=114 classes=6 cclen=78 t=2728s
[05:13:03] it=362485 colorings=272600 lazy-girth=97484 last: m=114 classes=6 cclen=76 t=2731s
[05:13:05] it=362728 colorings=272800 lazy-girth=97528 last: m=114 classes=6 cclen=78 t=2732s
[05:13:06] it=362955 colorings=273000 lazy-girth=97555 last: m=114 classes=6 cclen=78 t=2733s
[05:13:07] it=363198 colorings=273200 lazy-girth=97599 last: m=114 classes=6 cclen=78 t=2735s
[05:13:09] it=363449 colorings=273400 lazy-girth=97651 last: m=114 classes=6 cclen=78 t=2736s
[05:13:10] it=363692 colorings=273600 lazy-girth=97696 last: m=114 classes=6 cclen=78 t=2737s
[05:13:12] it=363944 colorings=273800 lazy-girth=97756 last: m=114 classes=6 cclen=78 t=2739s
[05:13:13] it=364201 colorings=274000 lazy-girth=97823 last: m=114 classes=6 cclen=78 t=2740s
[05:13:15] it=364458 colorings=274200 lazy-girth=97890 last: m=114 classes=6 cclen=78 t=2742s
[05:13:16] it=364708 colorings=274400 lazy-girth=97946 last: m=114 classes=6 cclen=77 t=2744s
[05:13:18] it=364963 colorings=274600 lazy-girth=98008 last: m=114 classes=6 cclen=78 t=2745s
[05:13:19] it=365214 colorings=274800 lazy-girth=98059 last: m=114 classes=6 cclen=78 t=2747s
[05:13:20] it=365454 colorings=275000 lazy-girth=98105 last: m=114 classes=6 cclen=78 t=2748s
[05:13:22] it=365718 colorings=275200 lazy-girth=98176 last: m=95 classes=5 cclen=79 t=2750s
[05:13:23] it=365955 colorings=275400 lazy-girth=98218 last: m=114 classes=6 cclen=77 t=2751s
[05:13:24] it=366202 colorings=275600 lazy-girth=98268 last: m=114 classes=6 cclen=78 t=2752s
[05:13:26] it=366456 colorings=275800 lazy-girth=98323 last: m=114 classes=6 cclen=77 t=2753s
[05:13:27] it=366720 colorings=276000 lazy-girth=98392 last: m=114 classes=6 cclen=78 t=2755s
[05:13:29] it=366993 colorings=276200 lazy-girth=98471 last: m=114 classes=6 cclen=78 t=2756s
[05:13:32] it=367234 colorings=276400 lazy-girth=98517 last: m=114 classes=6 cclen=78 t=2760s
[05:13:34] it=367500 colorings=276600 lazy-girth=98583 last: m=95 classes=5 cclen=79 t=2761s
[05:13:35] it=367746 colorings=276800 lazy-girth=98636 last: m=114 classes=6 cclen=78 t=2763s
[05:13:36] it=367990 colorings=277000 lazy-girth=98686 last: m=114 classes=6 cclen=78 t=2764s
[05:13:38] it=368225 colorings=277200 lazy-girth=98727 last: m=114 classes=6 cclen=78 t=2765s
[05:13:40] it=368471 colorings=277400 lazy-girth=98779 last: m=95 classes=5 cclen=79 t=2767s
[05:13:41] it=368706 colorings=277600 lazy-girth=98819 last: m=114 classes=6 cclen=77 t=2769s
[05:13:43] it=368970 colorings=277800 lazy-girth=98889 last: m=114 classes=6 cclen=76 t=2771s
[05:13:45] it=369224 colorings=278000 lazy-girth=98945 last: m=95 classes=5 cclen=79 t=2772s
[05:13:46] it=369467 colorings=278200 lazy-girth=98993 last: m=114 classes=6 cclen=78 t=2774s
[05:13:48] it=369722 colorings=278400 lazy-girth=99054 last: m=114 classes=6 cclen=78 t=2775s
[05:13:50] it=369995 colorings=278600 lazy-girth=99136 last: m=114 classes=6 cclen=78 t=2777s
[05:13:52] it=370261 colorings=278800 lazy-girth=99209 last: m=114 classes=6 cclen=78 t=2779s
[05:13:54] it=370481 colorings=279000 lazy-girth=99232 last: m=95 classes=5 cclen=79 t=2781s
[05:13:54] it=370686 colorings=279200 lazy-girth=99237 last: m=114 classes=6 cclen=78 t=2782s
[05:13:55] it=370891 colorings=279400 lazy-girth=99242 last: m=114 classes=6 cclen=78 t=2783s
[05:13:56] it=371095 colorings=279600 lazy-girth=99246 last: m=114 classes=6 cclen=78 t=2784s
[05:13:57] it=371300 colorings=279800 lazy-girth=99251 last: m=114 classes=6 cclen=78 t=2785s
[05:13:58] it=371506 colorings=280000 lazy-girth=99257 last: m=114 classes=6 cclen=78 t=2786s
[05:14:09] it=371724 colorings=280200 lazy-girth=99275 last: m=114 classes=6 cclen=78 t=2797s
[05:15:04] it=371958 colorings=280400 lazy-girth=99309 last: m=114 classes=6 cclen=60 t=2851s
[05:15:06] it=372189 colorings=280600 lazy-girth=99342 last: m=114 classes=6 cclen=78 t=2854s
[05:15:10] it=372416 colorings=280800 lazy-girth=99371 last: m=114 classes=6 cclen=77 t=2857s
[05:15:20] it=372658 colorings=281000 lazy-girth=99413 last: m=114 classes=6 cclen=78 t=2868s
[05:15:26] it=372882 colorings=281200 lazy-girth=99439 last: m=114 classes=6 cclen=78 t=2873s
[05:15:29] it=373107 colorings=281400 lazy-girth=99464 last: m=114 classes=6 cclen=78 t=2876s
[05:15:33] it=373342 colorings=281600 lazy-girth=99502 last: m=114 classes=6 cclen=77 t=2881s
[05:15:40] it=373580 colorings=281800 lazy-girth=99543 last: m=114 classes=6 cclen=78 t=2888s
[05:15:47] it=373815 colorings=282000 lazy-girth=99578 last: m=114 classes=6 cclen=78 t=2894s
[05:16:07] it=374042 colorings=282200 lazy-girth=99607 last: m=95 classes=5 cclen=79 t=2914s
[05:16:13] it=374311 colorings=282400 lazy-girth=99677 last: m=114 classes=6 cclen=78 t=2920s
[05:16:14] it=374561 colorings=282600 lazy-girth=99730 last: m=114 classes=6 cclen=78 t=2922s
[05:16:16] it=374855 colorings=282800 lazy-girth=99825 last: m=114 classes=6 cclen=78 t=2923s
[05:16:17] it=375116 colorings=283000 lazy-girth=99887 last: m=114 classes=6 cclen=78 t=2924s
[05:16:18] it=375369 colorings=283200 lazy-girth=99940 last: m=114 classes=6 cclen=78 t=2925s
[05:16:19] it=375660 colorings=283400 lazy-girth=100033 last: m=114 classes=6 cclen=78 t=2926s
[05:16:20] it=375939 colorings=283600 lazy-girth=100117 last: m=133 classes=7 cclen=77 t=2928s
[05:16:21] it=376195 colorings=283800 lazy-girth=100173 last: m=114 classes=6 cclen=78 t=2929s
[05:16:23] it=376419 colorings=284000 lazy-girth=100197 last: m=114 classes=6 cclen=77 t=2930s
[05:16:24] it=376649 colorings=284200 lazy-girth=100227 last: m=114 classes=6 cclen=78 t=2931s
[05:16:25] it=376872 colorings=284400 lazy-girth=100250 last: m=114 classes=6 cclen=78 t=2932s
[05:16:26] it=377097 colorings=284600 lazy-girth=100275 last: m=114 classes=6 cclen=78 t=2933s
[05:16:27] it=377307 colorings=284800 lazy-girth=100285 last: m=114 classes=6 cclen=77 t=2934s
[05:16:27] it=377509 colorings=285000 lazy-girth=100287 last: m=95 classes=5 cclen=79 t=2935s
[05:16:28] it=377735 colorings=285200 lazy-girth=100313 last: m=95 classes=5 cclen=79 t=2936s
[05:16:29] it=377948 colorings=285400 lazy-girth=100326 last: m=114 classes=6 cclen=78 t=2936s
[05:16:30] it=378180 colorings=285600 lazy-girth=100358 last: m=114 classes=6 cclen=78 t=2937s
[05:16:31] it=378429 colorings=285800 lazy-girth=100413 last: m=95 classes=5 cclen=77 t=2938s
[05:16:33] it=378810 colorings=286000 lazy-girth=100603 last: m=95 classes=5 cclen=79 t=2940s
[05:16:34] it=379031 colorings=286200 lazy-girth=100624 last: m=114 classes=6 cclen=78 t=2941s
[05:16:35] it=379299 colorings=286400 lazy-girth=100697 last: m=114 classes=6 cclen=78 t=2943s
[05:16:37] it=379591 colorings=286600 lazy-girth=100796 last: m=114 classes=6 cclen=78 t=2944s
[05:16:38] it=379836 colorings=286800 lazy-girth=100843 last: m=114 classes=6 cclen=78 t=2945s
[05:16:39] it=380116 colorings=287000 lazy-girth=100929 last: m=114 classes=6 cclen=78 t=2947s
[05:16:40] it=380382 colorings=287200 lazy-girth=100996 last: m=114 classes=6 cclen=76 t=2948s
[05:16:42] it=380624 colorings=287400 lazy-girth=101039 last: m=114 classes=6 cclen=78 t=2949s
[05:16:42] it=380851 colorings=287600 lazy-girth=101066 last: m=114 classes=6 cclen=78 t=2950s
[05:16:43] it=381063 colorings=287800 lazy-girth=101078 last: m=95 classes=5 cclen=79 t=2951s
[05:16:44] it=381278 colorings=288000 lazy-girth=101093 last: m=114 classes=6 cclen=77 t=2951s
[05:16:45] it=381511 colorings=288200 lazy-girth=101126 last: m=95 classes=5 cclen=79 t=2952s
[05:16:46] it=381737 colorings=288400 lazy-girth=101152 last: m=114 classes=6 cclen=78 t=2953s
[05:16:46] it=381954 colorings=288600 lazy-girth=101169 last: m=114 classes=6 cclen=78 t=2954s
[05:16:47] it=382167 colorings=288800 lazy-girth=101182 last: m=114 classes=6 cclen=78 t=2955s
[05:16:48] it=382400 colorings=289000 lazy-girth=101215 last: m=114 classes=6 cclen=78 t=2956s
[05:16:49] it=382614 colorings=289200 lazy-girth=101229 last: m=95 classes=5 cclen=79 t=2956s
[05:16:50] it=382852 colorings=289400 lazy-girth=101267 last: m=114 classes=6 cclen=78 t=2957s
[05:16:51] it=383139 colorings=289600 lazy-girth=101354 last: m=114 classes=6 cclen=78 t=2959s
[05:16:53] it=383437 colorings=289800 lazy-girth=101453 last: m=114 classes=6 cclen=77 t=2960s
[05:16:54] it=383678 colorings=290000 lazy-girth=101498 last: m=114 classes=6 cclen=78 t=2961s
[05:16:55] it=383963 colorings=290200 lazy-girth=101591 last: m=114 classes=6 cclen=78 t=2963s
[05:16:56] it=384207 colorings=290400 lazy-girth=101636 last: m=114 classes=6 cclen=77 t=2964s
[05:16:57] it=384496 colorings=290600 lazy-girth=101730 last: m=114 classes=6 cclen=78 t=2965s
[05:16:58] it=384763 colorings=290800 lazy-girth=101797 last: m=114 classes=6 cclen=77 t=2966s
[05:17:00] it=385033 colorings=291000 lazy-girth=101871 last: m=114 classes=6 cclen=78 t=2968s
[05:17:02] it=385291 colorings=291200 lazy-girth=101930 last: m=114 classes=6 cclen=78 t=2969s
[05:17:03] it=385540 colorings=291400 lazy-girth=101983 last: m=114 classes=6 cclen=76 t=2970s
[05:17:04] it=385810 colorings=291600 lazy-girth=102058 last: m=114 classes=6 cclen=78 t=2972s
[05:17:06] it=386050 colorings=291800 lazy-girth=102102 last: m=114 classes=6 cclen=78 t=2973s
[05:17:07] it=386317 colorings=292000 lazy-girth=102171 last: m=114 classes=6 cclen=78 t=2975s
[05:17:09] it=386578 colorings=292200 lazy-girth=102233 last: m=114 classes=6 cclen=78 t=2976s
[05:17:10] it=386862 colorings=292400 lazy-girth=102321 last: m=114 classes=6 cclen=76 t=2978s
[05:17:12] it=387174 colorings=292600 lazy-girth=102437 last: m=114 classes=6 cclen=78 t=2979s
[05:17:12] it=387405 colorings=292800 lazy-girth=102468 last: m=95 classes=5 cclen=79 t=2980s
[05:17:14] it=387691 colorings=293000 lazy-girth=102558 last: m=114 classes=6 cclen=77 t=2981s
[05:17:15] it=387917 colorings=293200 lazy-girth=102584 last: m=114 classes=6 cclen=78 t=2982s
[05:17:16] it=388182 colorings=293400 lazy-girth=102654 last: m=114 classes=6 cclen=78 t=2983s
[05:17:17] it=388478 colorings=293600 lazy-girth=102753 last: m=114 classes=6 cclen=78 t=2985s
[05:17:19] it=388709 colorings=293800 lazy-girth=102786 last: m=114 classes=6 cclen=78 t=2986s
[05:17:20] it=388966 colorings=294000 lazy-girth=102852 last: m=95 classes=5 cclen=79 t=2988s
[05:17:22] it=389283 colorings=294200 lazy-girth=102969 last: m=114 classes=6 cclen=78 t=2990s
[05:17:25] it=389695 colorings=294400 lazy-girth=103183 last: m=95 classes=5 cclen=79 t=2992s
[05:17:28] it=390027 colorings=294600 lazy-girth=103316 last: m=114 classes=6 cclen=76 t=2995s
[05:17:30] it=390326 colorings=294800 lazy-girth=103416 last: m=114 classes=6 cclen=78 t=2997s
[05:17:33] it=390612 colorings=295000 lazy-girth=103508 last: m=114 classes=6 cclen=78 t=3001s
[05:17:35] it=390887 colorings=295200 lazy-girth=103584 last: m=114 classes=6 cclen=77 t=3002s
[05:17:37] it=391150 colorings=295400 lazy-girth=103651 last: m=114 classes=6 cclen=78 t=3004s
[05:17:38] it=391387 colorings=295600 lazy-girth=103688 last: m=114 classes=6 cclen=78 t=3005s
[05:17:40] it=391632 colorings=295800 lazy-girth=103733 last: m=114 classes=6 cclen=78 t=3007s
[05:17:42] it=391901 colorings=296000 lazy-girth=103804 last: m=114 classes=6 cclen=77 t=3009s
[05:17:43] it=392137 colorings=296200 lazy-girth=103842 last: m=95 classes=5 cclen=79 t=3011s
[05:17:44] it=392361 colorings=296400 lazy-girth=103867 last: m=114 classes=6 cclen=78 t=3012s
[05:17:45] it=392583 colorings=296600 lazy-girth=103889 last: m=114 classes=6 cclen=78 t=3013s
[05:17:46] it=392795 colorings=296800 lazy-girth=103901 last: m=114 classes=6 cclen=78 t=3014s
[05:17:48] it=393007 colorings=297000 lazy-girth=103920 last: m=95 classes=5 cclen=79 t=3016s
[05:17:49] it=393217 colorings=297200 lazy-girth=103930 last: m=114 classes=6 cclen=78 t=3017s
[05:17:50] it=393432 colorings=297400 lazy-girth=103945 last: m=95 classes=5 cclen=79 t=3018s
[05:17:51] it=393649 colorings=297600 lazy-girth=103962 last: m=114 classes=6 cclen=78 t=3019s
[05:17:52] it=393862 colorings=297800 lazy-girth=103975 last: m=114 classes=6 cclen=78 t=3020s
[05:17:54] it=394115 colorings=298000 lazy-girth=104028 last: m=114 classes=6 cclen=78 t=3021s
[05:17:56] it=394380 colorings=298200 lazy-girth=104096 last: m=95 classes=5 cclen=79 t=3023s
[05:17:58] it=394644 colorings=298400 lazy-girth=104161 last: m=114 classes=6 cclen=78 t=3025s
[05:18:00] it=394902 colorings=298600 lazy-girth=104223 last: m=95 classes=5 cclen=79 t=3027s
[05:18:01] it=395169 colorings=298800 lazy-girth=104292 last: m=114 classes=6 cclen=78 t=3029s
[05:18:02] it=395424 colorings=299000 lazy-girth=104351 last: m=114 classes=6 cclen=75 t=3030s
[05:18:04] it=395667 colorings=299200 lazy-girth=104395 last: m=114 classes=6 cclen=78 t=3031s
[05:18:05] it=395915 colorings=299400 lazy-girth=104447 last: m=114 classes=6 cclen=78 t=3033s
[05:18:07] it=396170 colorings=299600 lazy-girth=104504 last: m=114 classes=6 cclen=78 t=3034s
[05:18:08] it=396421 colorings=299800 lazy-girth=104555 last: m=114 classes=6 cclen=78 t=3035s
[05:18:09] it=396673 colorings=300000 lazy-girth=104612 last: m=114 classes=6 cclen=78 t=3037s
[05:18:11] it=396915 colorings=300200 lazy-girth=104654 last: m=114 classes=6 cclen=78 t=3038s
[05:18:13] it=397160 colorings=300400 lazy-girth=104701 last: m=95 classes=5 cclen=79 t=3040s
[05:18:13] it=397428 colorings=300600 lazy-girth=104769 last: m=95 classes=5 cclen=79 t=3041s
[05:18:15] it=397762 colorings=300800 lazy-girth=104903 last: m=95 classes=5 cclen=79 t=3042s
[05:18:16] it=397962 colorings=301000 lazy-girth=104903 last: m=114 classes=6 cclen=77 t=3043s
[05:18:17] it=398168 colorings=301200 lazy-girth=104909 last: m=114 classes=6 cclen=78 t=3044s
[05:18:19] it=398395 colorings=301400 lazy-girth=104936 last: m=114 classes=6 cclen=78 t=3046s
[05:18:21] it=398784 colorings=301600 lazy-girth=105125 last: m=95 classes=5 cclen=79 t=3049s
[05:18:23] it=399042 colorings=301800 lazy-girth=105183 last: m=114 classes=6 cclen=78 t=3050s
[05:18:25] it=399262 colorings=302000 lazy-girth=105203 last: m=114 classes=6 cclen=78 t=3052s
[05:18:26] it=399491 colorings=302200 lazy-girth=105232 last: m=114 classes=6 cclen=78 t=3054s
[05:18:28] it=399725 colorings=302400 lazy-girth=105267 last: m=114 classes=6 cclen=78 t=3055s
[05:18:31] it=399958 colorings=302600 lazy-girth=105302 last: m=114 classes=6 cclen=78 t=3058s
[05:18:32] it=400191 colorings=302800 lazy-girth=105335 last: m=114 classes=6 cclen=77 t=3059s
[05:18:33] it=400438 colorings=303000 lazy-girth=105385 last: m=114 classes=6 cclen=78 t=3061s
[05:18:35] it=400654 colorings=303200 lazy-girth=105401 last: m=114 classes=6 cclen=78 t=3062s
[05:18:37] it=400922 colorings=303400 lazy-girth=105469 last: m=114 classes=6 cclen=78 t=3064s
[05:18:39] it=401216 colorings=303600 lazy-girth=105563 last: m=95 classes=5 cclen=79 t=3066s
[05:18:40] it=401508 colorings=303800 lazy-girth=105663 last: m=95 classes=5 cclen=78 t=3068s
[05:18:42] it=401742 colorings=304000 lazy-girth=105697 last: m=95 classes=5 cclen=79 t=3069s
[05:18:43] it=401970 colorings=304200 lazy-girth=105725 last: m=114 classes=6 cclen=78 t=3070s
[05:18:44] it=402171 colorings=304400 lazy-girth=105726 last: m=95 classes=5 cclen=79 t=3072s
[05:18:46] it=402371 colorings=304600 lazy-girth=105726 last: m=114 classes=6 cclen=78 t=3073s
[05:18:47] it=402583 colorings=304800 lazy-girth=105738 last: m=114 classes=6 cclen=78 t=3075s
[05:18:49] it=402845 colorings=305000 lazy-girth=105801 last: m=95 classes=5 cclen=79 t=3077s
[05:18:51] it=403062 colorings=305200 lazy-girth=105818 last: m=114 classes=6 cclen=77 t=3078s
[05:18:53] it=403267 colorings=305400 lazy-girth=105823 last: m=114 classes=6 cclen=78 t=3080s
[05:18:55] it=403486 colorings=305600 lazy-girth=105842 last: m=114 classes=6 cclen=78 t=3082s
[05:18:57] it=403736 colorings=305800 lazy-girth=105895 last: m=114 classes=6 cclen=72 t=3084s
[05:19:02] it=403974 colorings=306000 lazy-girth=105933 last: m=114 classes=6 cclen=78 t=3089s
[05:19:06] it=404228 colorings=306200 lazy-girth=105988 last: m=114 classes=6 cclen=78 t=3093s
[05:19:08] it=404460 colorings=306400 lazy-girth=106020 last: m=114 classes=6 cclen=78 t=3096s
[05:19:12] it=404695 colorings=306600 lazy-girth=106055 last: m=114 classes=6 cclen=78 t=3099s
[05:19:24] it=404915 colorings=306800 lazy-girth=106080 last: m=114 classes=6 cclen=77 t=3112s
[05:19:31] it=405136 colorings=307000 lazy-girth=106101 last: m=114 classes=6 cclen=78 t=3118s
[05:19:36] it=405354 colorings=307200 lazy-girth=106121 last: m=114 classes=6 cclen=78 t=3124s
[05:20:10] it=405592 colorings=307400 lazy-girth=106162 last: m=114 classes=6 cclen=77 t=3158s
[05:20:11] it=405853 colorings=307600 lazy-girth=106223 last: m=95 classes=5 cclen=79 t=3159s
[05:20:14] it=406095 colorings=307800 lazy-girth=106265 last: m=114 classes=6 cclen=77 t=3161s
[05:20:15] it=406319 colorings=308000 lazy-girth=106289 last: m=95 classes=5 cclen=79 t=3162s
[05:20:16] it=406538 colorings=308200 lazy-girth=106308 last: m=114 classes=6 cclen=78 t=3163s
[05:20:16] it=406802 colorings=308400 lazy-girth=106372 last: m=114 classes=6 cclen=78 t=3164s
[05:20:17] it=407064 colorings=308600 lazy-girth=106434 last: m=114 classes=6 cclen=77 t=3165s
[05:20:19] it=407322 colorings=308800 lazy-girth=106492 last: m=114 classes=6 cclen=78 t=3166s
[05:20:21] it=407602 colorings=309000 lazy-girth=106580 last: m=114 classes=6 cclen=77 t=3168s
[05:20:22] it=407894 colorings=309200 lazy-girth=106684 last: m=95 classes=5 cclen=79 t=3170s
[05:20:24] it=408202 colorings=309400 lazy-girth=106792 last: m=95 classes=5 cclen=79 t=3171s
[05:20:26] it=408478 colorings=309600 lazy-girth=106872 last: m=114 classes=6 cclen=78 t=3173s
[05:20:27] it=408739 colorings=309800 lazy-girth=106939 last: m=114 classes=6 cclen=78 t=3174s
[05:20:29] it=408997 colorings=310000 lazy-girth=107002 last: m=114 classes=6 cclen=78 t=3176s
[05:20:30] it=409234 colorings=310200 lazy-girth=107041 last: m=114 classes=6 cclen=78 t=3178s
[05:20:32] it=409519 colorings=310400 lazy-girth=107127 last: m=114 classes=6 cclen=78 t=3179s
[05:20:33] it=409762 colorings=310600 lazy-girth=107172 last: m=114 classes=6 cclen=78 t=3180s
[05:20:34] it=410034 colorings=310800 lazy-girth=107245 last: m=114 classes=6 cclen=78 t=3182s
[05:20:36] it=410314 colorings=311000 lazy-girth=107331 last: m=114 classes=6 cclen=78 t=3183s
[05:20:38] it=410580 colorings=311200 lazy-girth=107398 last: m=114 classes=6 cclen=78 t=3185s
[05:20:39] it=410810 colorings=311400 lazy-girth=107428 last: m=114 classes=6 cclen=78 t=3186s
[05:20:40] it=411048 colorings=311600 lazy-girth=107466 last: m=114 classes=6 cclen=78 t=3187s
[05:20:41] it=411288 colorings=311800 lazy-girth=107506 last: m=114 classes=6 cclen=78 t=3188s
[05:20:43] it=411563 colorings=312000 lazy-girth=107583 last: m=114 classes=6 cclen=78 t=3190s
[05:20:44] it=411823 colorings=312200 lazy-girth=107649 last: m=114 classes=6 cclen=77 t=3191s
[05:20:45] it=412046 colorings=312400 lazy-girth=107677 last: m=114 classes=6 cclen=78 t=3193s
[05:20:47] it=412374 colorings=312600 lazy-girth=107806 last: m=114 classes=6 cclen=78 t=3195s
[05:20:49] it=412769 colorings=312800 lazy-girth=108001 last: m=114 classes=6 cclen=77 t=3197s
[05:20:51] it=413140 colorings=313000 lazy-girth=108173 last: m=95 classes=5 cclen=79 t=3199s
[05:20:53] it=413420 colorings=313200 lazy-girth=108253 last: m=114 classes=6 cclen=78 t=3200s
[05:20:55] it=413646 colorings=313400 lazy-girth=108279 last: m=114 classes=6 cclen=78 t=3202s
[05:20:58] it=413887 colorings=313600 lazy-girth=108328 last: m=114 classes=6 cclen=77 t=3205s
[05:20:59] it=414135 colorings=313800 lazy-girth=108381 last: m=114 classes=6 cclen=78 t=3207s
[05:21:01] it=414372 colorings=314000 lazy-girth=108420 last: m=114 classes=6 cclen=78 t=3208s
[05:21:02] it=414627 colorings=314200 lazy-girth=108482 last: m=114 classes=6 cclen=78 t=3210s
[05:21:04] it=414882 colorings=314400 lazy-girth=108543 last: m=114 classes=6 cclen=78 t=3211s
[05:21:05] it=415157 colorings=314600 lazy-girth=108623 last: m=114 classes=6 cclen=78 t=3213s
[05:21:06] it=415392 colorings=314800 lazy-girth=108666 last: m=114 classes=6 cclen=78 t=3214s
[05:21:08] it=415635 colorings=315000 lazy-girth=108712 last: m=114 classes=6 cclen=77 t=3215s
[05:21:10] it=415884 colorings=315200 lazy-girth=108762 last: m=114 classes=6 cclen=78 t=3217s
[05:21:11] it=416139 colorings=315400 lazy-girth=108821 last: m=114 classes=6 cclen=78 t=3218s
[05:21:12] it=416380 colorings=315600 lazy-girth=108863 last: m=114 classes=6 cclen=78 t=3220s
[05:21:13] it=416611 colorings=315800 lazy-girth=108894 last: m=114 classes=6 cclen=78 t=3221s
[05:21:14] it=416835 colorings=316000 lazy-girth=108918 last: m=114 classes=6 cclen=78 t=3222s
[05:21:15] it=417050 colorings=316200 lazy-girth=108933 last: m=114 classes=6 cclen=78 t=3222s
[05:21:16] it=417266 colorings=316400 lazy-girth=108949 last: m=114 classes=6 cclen=78 t=3223s
[05:21:16] it=417474 colorings=316600 lazy-girth=108957 last: m=114 classes=6 cclen=77 t=3224s
[05:21:18] it=417714 colorings=316800 lazy-girth=109003 last: m=114 classes=6 cclen=78 t=3225s
[05:21:20] it=417962 colorings=317000 lazy-girth=109051 last: m=114 classes=6 cclen=78 t=3227s
[05:21:21] it=418212 colorings=317200 lazy-girth=109106 last: m=114 classes=6 cclen=78 t=3228s
[05:21:23] it=418441 colorings=317400 lazy-girth=109136 last: m=114 classes=6 cclen=78 t=3230s
[05:21:24] it=418652 colorings=317600 lazy-girth=109147 last: m=114 classes=6 cclen=77 t=3231s
[05:21:24] it=418859 colorings=317800 lazy-girth=109154 last: m=95 classes=5 cclen=77 t=3232s
[05:21:26] it=419076 colorings=318000 lazy-girth=109171 last: m=114 classes=6 cclen=78 t=3233s
[05:21:27] it=419361 colorings=318200 lazy-girth=109260 last: m=114 classes=6 cclen=78 t=3235s
[05:21:29] it=419612 colorings=318400 lazy-girth=109315 last: m=114 classes=6 cclen=78 t=3236s
[05:21:30] it=419835 colorings=318600 lazy-girth=109338 last: m=114 classes=6 cclen=78 t=3237s
[05:21:32] it=420072 colorings=318800 lazy-girth=109376 last: m=114 classes=6 cclen=59 t=3239s
[05:21:33] it=420331 colorings=319000 lazy-girth=109438 last: m=114 classes=6 cclen=78 t=3241s
[05:21:35] it=420584 colorings=319200 lazy-girth=109492 last: m=114 classes=6 cclen=78 t=3242s
[05:21:36] it=420834 colorings=319400 lazy-girth=109546 last: m=114 classes=6 cclen=77 t=3243s
[05:21:37] it=421067 colorings=319600 lazy-girth=109580 last: m=114 classes=6 cclen=78 t=3245s
[05:21:39] it=421339 colorings=319800 lazy-girth=109658 last: m=114 classes=6 cclen=78 t=3246s
[05:21:40] it=421587 colorings=320000 lazy-girth=109707 last: m=114 classes=6 cclen=78 t=3248s
[05:21:42] it=421825 colorings=320200 lazy-girth=109745 last: m=114 classes=6 cclen=77 t=3249s
[05:21:44] it=422087 colorings=320400 lazy-girth=109813 last: m=114 classes=6 cclen=76 t=3251s
[05:21:45] it=422347 colorings=320600 lazy-girth=109880 last: m=114 classes=6 cclen=76 t=3253s
[05:21:47] it=422603 colorings=320800 lazy-girth=109938 last: m=114 classes=6 cclen=78 t=3254s
[05:21:48] it=422827 colorings=321000 lazy-girth=109968 last: m=114 classes=6 cclen=78 t=3255s
[05:21:49] it=423065 colorings=321200 lazy-girth=110015 last: m=114 classes=6 cclen=78 t=3257s
[05:21:51] it=423305 colorings=321400 lazy-girth=110055 last: m=114 classes=6 cclen=78 t=3258s
[05:21:53] it=423547 colorings=321600 lazy-girth=110099 last: m=114 classes=6 cclen=77 t=3260s
[05:21:54] it=423786 colorings=321800 lazy-girth=110141 last: m=114 classes=6 cclen=77 t=3262s
[05:21:56] it=424030 colorings=322000 lazy-girth=110187 last: m=114 classes=6 cclen=78 t=3263s
[05:21:57] it=424262 colorings=322200 lazy-girth=110222 last: m=114 classes=6 cclen=78 t=3265s
[05:21:58] it=424488 colorings=322400 lazy-girth=110250 last: m=114 classes=6 cclen=78 t=3266s
[05:22:00] it=424742 colorings=322600 lazy-girth=110311 last: m=114 classes=6 cclen=78 t=3267s
[05:22:02] it=425029 colorings=322800 lazy-girth=110421 last: m=95 classes=5 cclen=79 t=3269s
[05:22:03] it=425267 colorings=323000 lazy-girth=110472 last: m=114 classes=6 cclen=78 t=3271s
[05:22:06] it=425604 colorings=323200 lazy-girth=110609 last: m=114 classes=6 cclen=78 t=3273s
[05:22:08] it=426007 colorings=323400 lazy-girth=110812 last: m=114 classes=6 cclen=78 t=3275s
[05:24:43] it=426232 colorings=323600 lazy-girth=110837 last: m=114 classes=6 cclen=78 t=3430s
[05:24:44] it=426498 colorings=323800 lazy-girth=110913 last: m=114 classes=6 cclen=78 t=3432s
[05:24:46] it=426798 colorings=324000 lazy-girth=111022 last: m=114 classes=6 cclen=78 t=3434s
[05:24:47] it=427050 colorings=324200 lazy-girth=111079 last: m=114 classes=6 cclen=78 t=3435s
[05:24:49] it=427321 colorings=324400 lazy-girth=111156 last: m=114 classes=6 cclen=78 t=3437s
[05:24:51] it=427603 colorings=324600 lazy-girth=111243 last: m=114 classes=6 cclen=78 t=3439s
[05:24:52] it=427842 colorings=324800 lazy-girth=111282 last: m=114 classes=6 cclen=78 t=3440s
[05:24:53] it=428065 colorings=325000 lazy-girth=111305 last: m=114 classes=6 cclen=78 t=3441s
[05:24:54] it=428287 colorings=325200 lazy-girth=111327 last: m=114 classes=6 cclen=76 t=3442s
[05:24:55] it=428529 colorings=325400 lazy-girth=111369 last: m=114 classes=6 cclen=77 t=3442s
[05:24:56] it=428784 colorings=325600 lazy-girth=111424 last: m=114 classes=6 cclen=78 t=3443s
[05:24:57] it=428995 colorings=325800 lazy-girth=111435 last: m=95 classes=5 cclen=79 t=3444s
[05:24:58] it=429219 colorings=326000 lazy-girth=111459 last: m=114 classes=6 cclen=78 t=3445s
[05:24:59] it=429450 colorings=326200 lazy-girth=111490 last: m=114 classes=6 cclen=78 t=3446s
[05:25:01] it=429726 colorings=326400 lazy-girth=111566 last: m=114 classes=6 cclen=78 t=3448s
[05:25:02] it=430015 colorings=326600 lazy-girth=111671 last: m=114 classes=6 cclen=73 t=3450s
[05:25:04] it=430297 colorings=326800 lazy-girth=111761 last: m=114 classes=6 cclen=78 t=3451s
[05:25:05] it=430576 colorings=327000 lazy-girth=111843 last: m=114 classes=6 cclen=78 t=3453s
[05:25:08] it=430835 colorings=327200 lazy-girth=111912 last: m=114 classes=6 cclen=77 t=3455s
[05:25:09] it=431078 colorings=327400 lazy-girth=111961 last: m=114 classes=6 cclen=78 t=3457s
[05:25:11] it=431330 colorings=327600 lazy-girth=112027 last: m=114 classes=6 cclen=78 t=3458s
[05:25:12] it=431570 colorings=327800 lazy-girth=112067 last: m=114 classes=6 cclen=78 t=3459s
[05:25:14] it=431858 colorings=328000 lazy-girth=112158 last: m=114 classes=6 cclen=78 t=3461s
[05:25:16] it=432153 colorings=328200 lazy-girth=112258 last: m=114 classes=6 cclen=78 t=3463s
[05:25:17] it=432418 colorings=328400 lazy-girth=112327 last: m=114 classes=6 cclen=78 t=3465s
[05:25:19] it=432681 colorings=328600 lazy-girth=112394 last: m=114 classes=6 cclen=78 t=3466s
[05:25:21] it=432976 colorings=328800 lazy-girth=112498 last: m=95 classes=5 cclen=79 t=3468s
[05:25:23] it=433231 colorings=329000 lazy-girth=112555 last: m=114 classes=6 cclen=78 t=3470s
[05:25:24] it=433466 colorings=329200 lazy-girth=112590 last: m=114 classes=6 cclen=77 t=3471s
[05:25:25] it=433679 colorings=329400 lazy-girth=112603 last: m=95 classes=5 cclen=79 t=3472s
[05:25:26] it=433901 colorings=329600 lazy-girth=112625 last: m=114 classes=6 cclen=77 t=3473s
[05:25:27] it=434131 colorings=329800 lazy-girth=112655 last: m=114 classes=6 cclen=78 t=3474s
[05:25:27] it=434351 colorings=330000 lazy-girth=112675 last: m=114 classes=6 cclen=78 t=3475s
[05:25:28] it=434581 colorings=330200 lazy-girth=112705 last: m=95 classes=5 cclen=79 t=3476s
[05:25:29] it=434813 colorings=330400 lazy-girth=112737 last: m=114 classes=6 cclen=78 t=3477s
[05:25:33] it=435032 colorings=330600 lazy-girth=112756 last: m=114 classes=6 cclen=77 t=3480s
[05:25:34] it=435298 colorings=330800 lazy-girth=112825 last: m=114 classes=6 cclen=78 t=3482s
[05:25:36] it=435562 colorings=331000 lazy-girth=112894 last: m=114 classes=6 cclen=78 t=3483s
[05:25:37] it=435826 colorings=331200 lazy-girth=112962 last: m=114 classes=6 cclen=73 t=3484s
[05:25:39] it=436141 colorings=331400 lazy-girth=113087 last: m=114 classes=6 cclen=77 t=3486s
[05:25:40] it=436423 colorings=331600 lazy-girth=113175 last: m=114 classes=6 cclen=77 t=3488s
[05:25:42] it=436719 colorings=331800 lazy-girth=113282 last: m=114 classes=6 cclen=78 t=3490s
[05:25:44] it=436990 colorings=332000 lazy-girth=113355 last: m=114 classes=6 cclen=78 t=3491s
[05:25:45] it=437279 colorings=332200 lazy-girth=113450 last: m=114 classes=6 cclen=78 t=3493s
[05:25:47] it=437554 colorings=332400 lazy-girth=113538 last: m=114 classes=6 cclen=78 t=3494s
[05:25:49] it=437831 colorings=332600 lazy-girth=113618 last: m=114 classes=6 cclen=78 t=3496s
[05:25:51] it=438106 colorings=332800 lazy-girth=113696 last: m=114 classes=6 cclen=78 t=3499s
[05:25:53] it=438397 colorings=333000 lazy-girth=113790 last: m=114 classes=6 cclen=78 t=3501s
[05:25:55] it=438641 colorings=333200 lazy-girth=113841 last: m=114 classes=6 cclen=78 t=3502s
[05:25:56] it=438900 colorings=333400 lazy-girth=113906 last: m=114 classes=6 cclen=77 t=3504s
[05:25:58] it=439135 colorings=333600 lazy-girth=113941 last: m=114 classes=6 cclen=76 t=3505s
[05:26:00] it=439382 colorings=333800 lazy-girth=113988 last: m=114 classes=6 cclen=78 t=3507s
[05:26:01] it=439650 colorings=334000 lazy-girth=114068 last: m=114 classes=6 cclen=78 t=3509s
[05:26:03] it=439936 colorings=334200 lazy-girth=114159 last: m=114 classes=6 cclen=78 t=3511s
[05:26:05] it=440194 colorings=334400 lazy-girth=114224 last: m=114 classes=6 cclen=78 t=3512s
[05:26:07] it=440482 colorings=334600 lazy-girth=114312 last: m=95 classes=5 cclen=78 t=3514s
[05:26:08] it=440722 colorings=334800 lazy-girth=114354 last: m=95 classes=5 cclen=77 t=3516s
[05:26:13] it=440968 colorings=335000 lazy-girth=114404 last: m=114 classes=6 cclen=78 t=3520s
[05:26:14] it=441238 colorings=335200 lazy-girth=114476 last: m=114 classes=6 cclen=78 t=3522s
[05:26:16] it=441512 colorings=335400 lazy-girth=114568 last: m=114 classes=6 cclen=78 t=3523s
[05:26:18] it=441750 colorings=335600 lazy-girth=114607 last: m=114 classes=6 cclen=78 t=3525s
[05:26:19] it=441977 colorings=335800 lazy-girth=114634 last: m=114 classes=6 cclen=78 t=3526s
[05:26:20] it=442228 colorings=336000 lazy-girth=114692 last: m=114 classes=6 cclen=77 t=3528s
[05:26:22] it=442478 colorings=336200 lazy-girth=114744 last: m=114 classes=6 cclen=77 t=3530s
[05:26:24] it=442735 colorings=336400 lazy-girth=114808 last: m=114 classes=6 cclen=78 t=3531s
[05:26:25] it=442993 colorings=336600 lazy-girth=114869 last: m=95 classes=5 cclen=79 t=3532s
[05:26:26] it=443260 colorings=336800 lazy-girth=114940 last: m=114 classes=6 cclen=78 t=3533s
[05:26:27] it=443511 colorings=337000 lazy-girth=114997 last: m=114 classes=6 cclen=78 t=3534s
[05:26:30] it=443760 colorings=337200 lazy-girth=115051 last: m=114 classes=6 cclen=78 t=3538s
[05:26:32] it=444000 colorings=337400 lazy-girth=115092 last: m=114 classes=6 cclen=75 t=3539s
[05:26:33] it=444225 colorings=337600 lazy-girth=115118 last: m=95 classes=5 cclen=78 t=3540s
[05:26:34] it=444476 colorings=337800 lazy-girth=115170 last: m=114 classes=6 cclen=78 t=3541s
[05:26:35] it=444734 colorings=338000 lazy-girth=115231 last: m=95 classes=5 cclen=79 t=3542s
[05:26:36] it=444993 colorings=338200 lazy-girth=115291 last: m=114 classes=6 cclen=70 t=3544s
[05:26:38] it=445244 colorings=338400 lazy-girth=115345 last: m=114 classes=6 cclen=78 t=3545s
[05:26:40] it=445490 colorings=338600 lazy-girth=115392 last: m=114 classes=6 cclen=78 t=3547s
[05:26:41] it=445718 colorings=338800 lazy-girth=115423 last: m=114 classes=6 cclen=78 t=3549s
[05:26:43] it=445982 colorings=339000 lazy-girth=115487 last: m=114 classes=6 cclen=77 t=3550s
[05:26:44] it=446214 colorings=339200 lazy-girth=115521 last: m=114 classes=6 cclen=78 t=3551s
[05:26:45] it=446452 colorings=339400 lazy-girth=115560 last: m=114 classes=6 cclen=78 t=3553s
[05:26:47] it=446687 colorings=339600 lazy-girth=115595 last: m=114 classes=6 cclen=78 t=3554s
[05:26:48] it=446925 colorings=339800 lazy-girth=115636 last: m=114 classes=6 cclen=78 t=3555s
[05:26:49] it=447169 colorings=340000 lazy-girth=115684 last: m=114 classes=6 cclen=78 t=3557s
[05:26:50] it=447380 colorings=340200 lazy-girth=115696 last: m=114 classes=6 cclen=78 t=3557s
[05:26:51] it=447620 colorings=340400 lazy-girth=115737 last: m=114 classes=6 cclen=78 t=3559s
[05:26:52] it=447865 colorings=340600 lazy-girth=115787 last: m=114 classes=6 cclen=78 t=3560s
[05:26:54] it=448113 colorings=340800 lazy-girth=115837 last: m=114 classes=6 cclen=78 t=3561s
[05:26:55] it=448345 colorings=341000 lazy-girth=115870 last: m=114 classes=6 cclen=78 t=3562s
[05:26:56] it=448580 colorings=341200 lazy-girth=115908 last: m=114 classes=6 cclen=76 t=3563s
[05:26:58] it=448797 colorings=341400 lazy-girth=115927 last: m=114 classes=6 cclen=77 t=3566s
[05:26:59] it=449022 colorings=341600 lazy-girth=115954 last: m=114 classes=6 cclen=78 t=3567s
[05:27:00] it=449247 colorings=341800 lazy-girth=115980 last: m=114 classes=6 cclen=78 t=3568s
[05:27:01] it=449455 colorings=342000 lazy-girth=115988 last: m=114 classes=6 cclen=78 t=3568s
[05:27:02] it=449707 colorings=342200 lazy-girth=116040 last: m=114 classes=6 cclen=78 t=3570s
[05:27:04] it=449936 colorings=342400 lazy-girth=116069 last: m=114 classes=6 cclen=78 t=3572s
[05:27:06] it=450198 colorings=342600 lazy-girth=116134 last: m=114 classes=6 cclen=78 t=3573s
[05:27:07] it=450446 colorings=342800 lazy-girth=116185 last: m=114 classes=6 cclen=73 t=3575s
[05:27:10] it=450704 colorings=343000 lazy-girth=116247 last: m=114 classes=6 cclen=76 t=3577s
[05:27:11] it=450947 colorings=343200 lazy-girth=116294 last: m=114 classes=6 cclen=78 t=3578s
[05:27:12] it=451198 colorings=343400 lazy-girth=116347 last: m=114 classes=6 cclen=78 t=3580s
[05:27:14] it=451475 colorings=343600 lazy-girth=116435 last: m=114 classes=6 cclen=78 t=3581s
[05:27:15] it=451713 colorings=343800 lazy-girth=116476 last: m=114 classes=6 cclen=78 t=3583s
[05:27:17] it=451940 colorings=344000 lazy-girth=116504 last: m=114 classes=6 cclen=78 t=3584s
[05:27:18] it=452164 colorings=344200 lazy-girth=116528 last: m=114 classes=6 cclen=78 t=3585s
[05:27:19] it=452404 colorings=344400 lazy-girth=116569 last: m=114 classes=6 cclen=78 t=3586s
[05:27:20] it=452654 colorings=344600 lazy-girth=116620 last: m=114 classes=6 cclen=78 t=3588s
[05:27:22] it=452890 colorings=344800 lazy-girth=116656 last: m=114 classes=6 cclen=77 t=3589s
[05:27:23] it=453124 colorings=345000 lazy-girth=116696 last: m=114 classes=6 cclen=77 t=3591s
[05:27:25] it=453364 colorings=345200 lazy-girth=116737 last: m=114 classes=6 cclen=78 t=3593s
[05:27:27] it=453589 colorings=345400 lazy-girth=116764 last: m=114 classes=6 cclen=77 t=3594s
[05:27:28] it=453819 colorings=345600 lazy-girth=116798 last: m=114 classes=6 cclen=78 t=3596s
[05:27:30] it=454038 colorings=345800 lazy-girth=116820 last: m=114 classes=6 cclen=77 t=3597s
[05:27:31] it=454275 colorings=346000 lazy-girth=116858 last: m=114 classes=6 cclen=78 t=3598s
[05:27:33] it=454511 colorings=346200 lazy-girth=116895 last: m=114 classes=6 cclen=78 t=3600s
[05:27:34] it=454756 colorings=346400 lazy-girth=116943 last: m=114 classes=6 cclen=78 t=3602s
[05:27:36] it=455028 colorings=346600 lazy-girth=117016 last: m=114 classes=6 cclen=78 t=3603s
[05:27:37] it=455296 colorings=346800 lazy-girth=117087 last: m=114 classes=6 cclen=78 t=3604s
[05:27:39] it=455549 colorings=347000 lazy-girth=117144 last: m=114 classes=6 cclen=78 t=3606s
[05:27:40] it=455792 colorings=347200 lazy-girth=117189 last: m=114 classes=6 cclen=78 t=3608s
[05:27:42] it=456018 colorings=347400 lazy-girth=117215 last: m=114 classes=6 cclen=78 t=3609s
[05:27:43] it=456265 colorings=347600 lazy-girth=117264 last: m=114 classes=6 cclen=78 t=3611s
[05:27:45] it=456487 colorings=347800 lazy-girth=117286 last: m=114 classes=6 cclen=78 t=3613s
[05:27:47] it=456703 colorings=348000 lazy-girth=117302 last: m=114 classes=6 cclen=78 t=3614s
[05:27:48] it=456920 colorings=348200 lazy-girth=117319 last: m=114 classes=6 cclen=78 t=3616s
[05:27:50] it=457135 colorings=348400 lazy-girth=117336 last: m=114 classes=6 cclen=78 t=3617s
[05:27:52] it=457383 colorings=348600 lazy-girth=117384 last: m=114 classes=6 cclen=78 t=3619s
[05:27:54] it=457617 colorings=348800 lazy-girth=117420 last: m=114 classes=6 cclen=78 t=3621s
[05:27:56] it=457851 colorings=349000 lazy-girth=117455 last: m=114 classes=6 cclen=78 t=3623s
[05:27:58] it=458092 colorings=349200 lazy-girth=117496 last: m=114 classes=6 cclen=78 t=3625s
[05:28:00] it=458328 colorings=349400 lazy-girth=117536 last: m=114 classes=6 cclen=77 t=3628s
[05:28:02] it=458577 colorings=349600 lazy-girth=117586 last: m=114 classes=6 cclen=78 t=3630s
[05:28:04] it=458821 colorings=349800 lazy-girth=117634 last: m=114 classes=6 cclen=78 t=3632s
[05:28:07] it=459060 colorings=350000 lazy-girth=117674 last: m=114 classes=6 cclen=78 t=3634s
[05:28:09] it=459301 colorings=350200 lazy-girth=117721 last: m=114 classes=6 cclen=78 t=3637s
[05:28:11] it=459523 colorings=350400 lazy-girth=117744 last: m=114 classes=6 cclen=78 t=3638s
[05:28:12] it=459748 colorings=350600 lazy-girth=117770 last: m=114 classes=6 cclen=78 t=3639s
[05:28:18] it=459983 colorings=350800 lazy-girth=117806 last: m=114 classes=6 cclen=76 t=3645s
[05:28:23] it=460234 colorings=351000 lazy-girth=117860 last: m=114 classes=6 cclen=78 t=3651s
[05:28:27] it=460467 colorings=351200 lazy-girth=117894 last: m=114 classes=6 cclen=78 t=3654s
[05:28:34] it=460708 colorings=351400 lazy-girth=117938 last: m=114 classes=6 cclen=78 t=3661s
[05:28:36] it=461008 colorings=351600 lazy-girth=118043 last: m=95 classes=5 cclen=79 t=3663s
[05:28:38] it=461261 colorings=351800 lazy-girth=118099 last: m=114 classes=6 cclen=78 t=3665s
[05:28:40] it=461574 colorings=352000 lazy-girth=118215 last: m=114 classes=6 cclen=78 t=3667s
[05:28:41] it=461878 colorings=352200 lazy-girth=118319 last: m=114 classes=6 cclen=78 t=3669s
[05:28:43] it=462158 colorings=352400 lazy-girth=118405 last: m=114 classes=6 cclen=78 t=3670s
[05:28:44] it=462408 colorings=352600 lazy-girth=118459 last: m=114 classes=6 cclen=78 t=3672s
[05:28:46] it=462639 colorings=352800 lazy-girth=118490 last: m=114 classes=6 cclen=78 t=3673s
[05:28:48] it=462886 colorings=353000 lazy-girth=118542 last: m=114 classes=6 cclen=78 t=3676s
[05:28:49] it=463116 colorings=353200 lazy-girth=118572 last: m=114 classes=6 cclen=78 t=3677s
[05:28:51] it=463372 colorings=353400 lazy-girth=118632 last: m=114 classes=6 cclen=77 t=3678s
[05:28:53] it=463660 colorings=353600 lazy-girth=118726 last: m=114 classes=6 cclen=75 t=3680s
[05:28:54] it=463918 colorings=353800 lazy-girth=118792 last: m=114 classes=6 cclen=78 t=3681s
[05:28:55] it=464150 colorings=354000 lazy-girth=118826 last: m=114 classes=6 cclen=78 t=3683s
[05:28:57] it=464433 colorings=354200 lazy-girth=118916 last: m=114 classes=6 cclen=78 t=3684s
[05:28:58] it=464701 colorings=354400 lazy-girth=118990 last: m=114 classes=6 cclen=76 t=3686s
[05:29:00] it=464983 colorings=354600 lazy-girth=119076 last: m=114 classes=6 cclen=78 t=3687s
[05:29:01] it=465238 colorings=354800 lazy-girth=119135 last: m=114 classes=6 cclen=78 t=3689s
[05:29:03] it=465506 colorings=355000 lazy-girth=119204 last: m=114 classes=6 cclen=71 t=3690s
[05:29:04] it=465755 colorings=355200 lazy-girth=119263 last: m=114 classes=6 cclen=78 t=3692s
[05:29:07] it=466092 colorings=355400 lazy-girth=119410 last: m=114 classes=6 cclen=78 t=3695s
[05:29:09] it=466366 colorings=355600 lazy-girth=119484 last: m=114 classes=6 cclen=78 t=3696s
[05:29:11] it=466802 colorings=355800 lazy-girth=119720 last: m=114 classes=6 cclen=78 t=3699s
[05:29:13] it=467137 colorings=356000 lazy-girth=119857 last: m=114 classes=6 cclen=78 t=3701s
[05:29:16] it=467555 colorings=356200 lazy-girth=120075 last: m=95 classes=5 cclen=79 t=3703s
[05:29:18] it=467874 colorings=356400 lazy-girth=120194 last: m=114 classes=6 cclen=78 t=3705s
[05:29:19] it=468108 colorings=356600 lazy-girth=120228 last: m=114 classes=6 cclen=78 t=3707s
[05:29:24] it=468329 colorings=356800 lazy-girth=120250 last: m=114 classes=6 cclen=78 t=3711s
[05:29:29] it=468627 colorings=357000 lazy-girth=120352 last: m=114 classes=6 cclen=78 t=3716s
[05:29:30] it=468865 colorings=357200 lazy-girth=120390 last: m=114 classes=6 cclen=78 t=3717s
[05:29:32] it=469122 colorings=357400 lazy-girth=120447 last: m=114 classes=6 cclen=78 t=3719s
[05:29:33] it=469386 colorings=357600 lazy-girth=120514 last: m=114 classes=6 cclen=76 t=3720s
[05:29:34] it=469642 colorings=357800 lazy-girth=120571 last: m=114 classes=6 cclen=78 t=3722s
[05:29:36] it=469888 colorings=358000 lazy-girth=120617 last: m=114 classes=6 cclen=78 t=3723s
[05:29:37] it=470165 colorings=358200 lazy-girth=120701 last: m=114 classes=6 cclen=78 t=3725s
[05:29:39] it=470424 colorings=358400 lazy-girth=120762 last: m=114 classes=6 cclen=78 t=3726s
[05:29:40] it=470695 colorings=358600 lazy-girth=120840 last: m=114 classes=6 cclen=78 t=3728s
[05:29:42] it=470969 colorings=358800 lazy-girth=120921 last: m=114 classes=6 cclen=78 t=3730s
[05:29:43] it=471195 colorings=359000 lazy-girth=120947 last: m=95 classes=5 cclen=79 t=3731s
[05:29:44] it=471423 colorings=359200 lazy-girth=120975 last: m=114 classes=6 cclen=78 t=3731s
[05:29:45] it=471645 colorings=359400 lazy-girth=120997 last: m=114 classes=6 cclen=78 t=3732s
[05:29:46] it=471872 colorings=359600 lazy-girth=121024 last: m=95 classes=5 cclen=79 t=3733s
[05:29:47] it=472094 colorings=359800 lazy-girth=121046 last: m=114 classes=6 cclen=77 t=3734s
[05:29:48] it=472302 colorings=360000 lazy-girth=121054 last: m=95 classes=5 cclen=79 t=3735s
[05:29:49] it=472558 colorings=360200 lazy-girth=121112 last: m=114 classes=6 cclen=77 t=3737s
[05:29:51] it=472846 colorings=360400 lazy-girth=121206 last: m=114 classes=6 cclen=78 t=3739s
[05:29:53] it=473130 colorings=360600 lazy-girth=121296 last: m=114 classes=6 cclen=78 t=3740s
[05:29:54] it=473428 colorings=360800 lazy-girth=121400 last: m=95 classes=5 cclen=79 t=3742s
[05:29:56] it=473679 colorings=361000 lazy-girth=121452 last: m=114 classes=6 cclen=78 t=3743s
[05:29:57] it=473915 colorings=361200 lazy-girth=121489 last: m=95 classes=5 cclen=79 t=3744s
[05:29:58] it=474192 colorings=361400 lazy-girth=121578 last: m=114 classes=6 cclen=78 t=3746s
[05:30:00] it=474466 colorings=361600 lazy-girth=121655 last: m=114 classes=6 cclen=78 t=3747s
[05:30:02] it=474739 colorings=361800 lazy-girth=121732 last: m=95 classes=5 cclen=79 t=3749s
[05:30:06] it=475066 colorings=362000 lazy-girth=121859 last: m=114 classes=6 cclen=78 t=3753s
[05:30:08] it=475324 colorings=362200 lazy-girth=121917 last: m=114 classes=6 cclen=78 t=3755s
[05:30:09] it=475607 colorings=362400 lazy-girth=122000 last: m=95 classes=5 cclen=78 t=3757s
[05:30:12] it=475881 colorings=362600 lazy-girth=122076 last: m=114 classes=6 cclen=78 t=3759s
[05:30:13] it=476154 colorings=362800 lazy-girth=122153 last: m=114 classes=6 cclen=78 t=3761s
[05:30:15] it=476403 colorings=363000 lazy-girth=122206 last: m=114 classes=6 cclen=78 t=3762s
[05:30:16] it=476656 colorings=363200 lazy-girth=122259 last: m=95 classes=5 cclen=79 t=3763s
[05:30:17] it=476892 colorings=363400 lazy-girth=122296 last: m=114 classes=6 cclen=78 t=3764s
[05:30:20] it=477267 colorings=363600 lazy-girth=122491 last: m=95 classes=5 cclen=79 t=3767s
[05:30:22] it=477650 colorings=363800 lazy-girth=122713 last: m=114 classes=6 cclen=78 t=3769s
[05:30:24] it=477962 colorings=364000 lazy-girth=122825 last: m=114 classes=6 cclen=78 t=3771s
[05:30:26] it=478335 colorings=364200 lazy-girth=122998 last: m=114 classes=6 cclen=78 t=3773s
[05:30:28] it=478573 colorings=364400 lazy-girth=123036 last: m=114 classes=6 cclen=78 t=3775s
[05:30:30] it=478824 colorings=364600 lazy-girth=123093 last: m=114 classes=6 cclen=77 t=3778s
[05:30:32] it=479094 colorings=364800 lazy-girth=123173 last: m=114 classes=6 cclen=70 t=3780s
[05:30:34] it=479344 colorings=365000 lazy-girth=123228 last: m=114 classes=6 cclen=78 t=3781s
[05:30:36] it=479614 colorings=365200 lazy-girth=123302 last: m=114 classes=6 cclen=77 t=3783s
[05:30:37] it=479879 colorings=365400 lazy-girth=123371 last: m=114 classes=6 cclen=78 t=3785s
[05:30:39] it=480129 colorings=365600 lazy-girth=123423 last: m=114 classes=6 cclen=74 t=3786s
[05:30:41] it=480422 colorings=365800 lazy-girth=123524 last: m=95 classes=5 cclen=79 t=3788s
[05:30:42] it=480717 colorings=366000 lazy-girth=123619 last: m=114 classes=6 cclen=78 t=3790s
[05:30:44] it=481083 colorings=366200 lazy-girth=123789 last: m=95 classes=5 cclen=79 t=3792s
[05:30:46] it=481477 colorings=366400 lazy-girth=123984 last: m=114 classes=6 cclen=78 t=3793s
[05:30:47] it=481689 colorings=366600 lazy-girth=123996 last: m=114 classes=6 cclen=78 t=3794s
[05:30:49] it=481927 colorings=366800 lazy-girth=124034 last: m=114 classes=6 cclen=78 t=3797s
[05:30:51] it=482189 colorings=367000 lazy-girth=124103 last: m=114 classes=6 cclen=78 t=3799s
[05:30:53] it=482446 colorings=367200 lazy-girth=124164 last: m=95 classes=5 cclen=79 t=3800s
[05:30:53] it=482648 colorings=367400 lazy-girth=124166 last: m=95 classes=5 cclen=75 t=3801s
[05:30:55] it=482941 colorings=367600 lazy-girth=124265 last: m=95 classes=5 cclen=79 t=3803s
[05:30:56] it=483214 colorings=367800 lazy-girth=124338 last: m=95 classes=5 cclen=79 t=3804s
[05:30:57] it=483462 colorings=368000 lazy-girth=124393 last: m=95 classes=5 cclen=78 t=3805s
[05:30:59] it=483759 colorings=368200 lazy-girth=124499 last: m=114 classes=6 cclen=77 t=3806s
[05:31:01] it=483987 colorings=368400 lazy-girth=124537 last: m=114 classes=6 cclen=67 t=3808s
[05:31:03] it=484237 colorings=368600 lazy-girth=124597 last: m=114 classes=6 cclen=78 t=3810s
[05:31:04] it=484463 colorings=368800 lazy-girth=124626 last: m=114 classes=6 cclen=78 t=3811s
[05:31:05] it=484694 colorings=369000 lazy-girth=124659 last: m=114 classes=6 cclen=78 t=3813s
[05:31:07] it=484934 colorings=369200 lazy-girth=124709 last: m=114 classes=6 cclen=78 t=3815s
[05:31:08] it=485151 colorings=369400 lazy-girth=124726 last: m=114 classes=6 cclen=78 t=3816s
[05:31:10] it=485382 colorings=369600 lazy-girth=124758 last: m=114 classes=6 cclen=78 t=3817s
[05:31:12] it=485622 colorings=369800 lazy-girth=124801 last: m=114 classes=6 cclen=63 t=3819s
[05:31:13] it=485853 colorings=370000 lazy-girth=124834 last: m=114 classes=6 cclen=78 t=3821s
[05:31:15] it=486101 colorings=370200 lazy-girth=124887 last: m=114 classes=6 cclen=78 t=3822s
[05:31:16] it=486323 colorings=370400 lazy-girth=124913 last: m=95 classes=5 cclen=79 t=3824s
[05:31:17] it=486533 colorings=370600 lazy-girth=124923 last: m=114 classes=6 cclen=78 t=3825s
[05:31:19] it=486756 colorings=370800 lazy-girth=124947 last: m=114 classes=6 cclen=78 t=3826s
[05:31:21] it=486995 colorings=371000 lazy-girth=124991 last: m=114 classes=6 cclen=78 t=3828s
[05:31:23] it=487240 colorings=371200 lazy-girth=125038 last: m=95 classes=5 cclen=79 t=3831s
[05:31:25] it=487465 colorings=371400 lazy-girth=125070 last: m=114 classes=6 cclen=78 t=3832s
[05:31:26] it=487681 colorings=371600 lazy-girth=125086 last: m=114 classes=6 cclen=77 t=3834s
[05:31:28] it=487917 colorings=371800 lazy-girth=125122 last: m=114 classes=6 cclen=77 t=3835s
[05:31:30] it=488157 colorings=372000 lazy-girth=125164 last: m=114 classes=6 cclen=78 t=3837s
[05:31:32] it=488380 colorings=372200 lazy-girth=125189 last: m=114 classes=6 cclen=76 t=3839s
[05:31:34] it=488606 colorings=372400 lazy-girth=125215 last: m=114 classes=6 cclen=77 t=3841s
[05:31:37] it=488833 colorings=372600 lazy-girth=125242 last: m=114 classes=6 cclen=78 t=3844s
[05:31:41] it=489065 colorings=372800 lazy-girth=125275 last: m=114 classes=6 cclen=78 t=3848s
[05:31:49] it=489302 colorings=373000 lazy-girth=125313 last: m=114 classes=6 cclen=78 t=3856s
[05:31:50] it=489562 colorings=373200 lazy-girth=125378 last: m=114 classes=6 cclen=78 t=3858s
[05:31:52] it=489845 colorings=373400 lazy-girth=125464 last: m=114 classes=6 cclen=74 t=3860s
[05:31:54] it=490091 colorings=373600 lazy-girth=125510 last: m=114 classes=6 cclen=76 t=3861s
[05:31:55] it=490333 colorings=373800 lazy-girth=125555 last: m=114 classes=6 cclen=78 t=3863s
[05:31:57] it=490582 colorings=374000 lazy-girth=125608 last: m=114 classes=6 cclen=78 t=3864s
[05:31:59] it=490819 colorings=374200 lazy-girth=125648 last: m=114 classes=6 cclen=78 t=3867s
[05:32:02] it=491080 colorings=374400 lazy-girth=125712 last: m=114 classes=6 cclen=77 t=3869s
[05:32:04] it=491383 colorings=374600 lazy-girth=125829 last: m=114 classes=6 cclen=77 t=3871s
[05:32:05] it=491625 colorings=374800 lazy-girth=125876 last: m=114 classes=6 cclen=78 t=3873s
[05:32:07] it=491875 colorings=375000 lazy-girth=125927 last: m=114 classes=6 cclen=78 t=3874s
[05:32:09] it=492113 colorings=375200 lazy-girth=125966 last: m=114 classes=6 cclen=78 t=3876s
[05:32:11] it=492354 colorings=375400 lazy-girth=126011 last: m=114 classes=6 cclen=78 t=3879s
[05:32:13] it=492622 colorings=375600 lazy-girth=126081 last: m=114 classes=6 cclen=78 t=3880s
[05:32:14] it=492856 colorings=375800 lazy-girth=126115 last: m=114 classes=6 cclen=78 t=3882s
[05:32:17] it=493105 colorings=376000 lazy-girth=126167 last: m=114 classes=6 cclen=77 t=3884s
[05:32:19] it=493371 colorings=376200 lazy-girth=126235 last: m=114 classes=6 cclen=78 t=3886s
[05:32:21] it=493613 colorings=376400 lazy-girth=126279 last: m=114 classes=6 cclen=78 t=3888s
[05:32:22] it=493879 colorings=376600 lazy-girth=126351 last: m=114 classes=6 cclen=67 t=3890s
[05:32:24] it=494122 colorings=376800 lazy-girth=126396 last: m=114 classes=6 cclen=78 t=3892s
[05:32:26] it=494369 colorings=377000 lazy-girth=126450 last: m=114 classes=6 cclen=78 t=3893s
[05:32:27] it=494602 colorings=377200 lazy-girth=126487 last: m=114 classes=6 cclen=78 t=3895s
[05:32:29] it=494847 colorings=377400 lazy-girth=126539 last: m=114 classes=6 cclen=78 t=3896s
[05:32:30] it=495107 colorings=377600 lazy-girth=126609 last: m=114 classes=6 cclen=78 t=3898s
[05:32:32] it=495344 colorings=377800 lazy-girth=126649 last: m=114 classes=6 cclen=78 t=3900s
[05:32:34] it=495575 colorings=378000 lazy-girth=126682 last: m=114 classes=6 cclen=78 t=3902s
[05:32:35] it=495800 colorings=378200 lazy-girth=126710 last: m=114 classes=6 cclen=78 t=3903s
[05:32:36] it=496029 colorings=378400 lazy-girth=126741 last: m=114 classes=6 cclen=78 t=3904s
[05:32:38] it=496268 colorings=378600 lazy-girth=126781 last: m=114 classes=6 cclen=76 t=3905s
[05:32:39] it=496500 colorings=378800 lazy-girth=126813 last: m=114 classes=6 cclen=78 t=3907s
[05:32:41] it=496756 colorings=379000 lazy-girth=126873 last: m=114 classes=6 cclen=78 t=3908s
[05:32:42] it=497001 colorings=379200 lazy-girth=126919 last: m=114 classes=6 cclen=78 t=3910s
[05:32:44] it=497241 colorings=379400 lazy-girth=126961 last: m=114 classes=6 cclen=71 t=3911s
[05:32:46] it=497487 colorings=379600 lazy-girth=127008 last: m=114 classes=6 cclen=78 t=3913s
[05:32:47] it=497720 colorings=379800 lazy-girth=127044 last: m=114 classes=6 cclen=78 t=3915s
[05:32:49] it=497941 colorings=380000 lazy-girth=127069 last: m=114 classes=6 cclen=78 t=3916s
[05:32:50] it=498170 colorings=380200 lazy-girth=127103 last: m=114 classes=6 cclen=77 t=3917s
[05:32:52] it=498424 colorings=380400 lazy-girth=127163 last: m=114 classes=6 cclen=78 t=3919s
[05:32:54] it=498679 colorings=380600 lazy-girth=127219 last: m=114 classes=6 cclen=78 t=3922s
[05:32:56] it=498931 colorings=380800 lazy-girth=127271 last: m=114 classes=6 cclen=78 t=3923s
[05:32:57] it=499167 colorings=381000 lazy-girth=127308 last: m=114 classes=6 cclen=77 t=3925s
[05:32:59] it=499398 colorings=381200 lazy-girth=127340 last: m=114 classes=6 cclen=78 t=3926s
[05:33:00] it=499630 colorings=381400 lazy-girth=127375 last: m=114 classes=6 cclen=78 t=3928s
[05:33:02] it=499865 colorings=381600 lazy-girth=127413 last: m=114 classes=6 cclen=77 t=3929s
[05:33:04] it=500106 colorings=381800 lazy-girth=127454 last: m=114 classes=6 cclen=77 t=3931s
[05:33:06] it=500363 colorings=382000 lazy-girth=127515 last: m=114 classes=6 cclen=78 t=3933s
[05:33:07] it=500598 colorings=382200 lazy-girth=127555 last: m=114 classes=6 cclen=78 t=3935s
[05:33:09] it=500835 colorings=382400 lazy-girth=127593 last: m=114 classes=6 cclen=78 t=3937s
[05:33:11] it=501080 colorings=382600 lazy-girth=127638 last: m=114 classes=6 cclen=78 t=3938s
[05:33:13] it=501320 colorings=382800 lazy-girth=127678 last: m=114 classes=6 cclen=76 t=3940s
[05:33:15] it=501557 colorings=383000 lazy-girth=127718 last: m=114 classes=6 cclen=76 t=3942s
[05:33:16] it=501801 colorings=383200 lazy-girth=127762 last: m=114 classes=6 cclen=78 t=3944s
[05:33:18] it=502041 colorings=383400 lazy-girth=127806 last: m=114 classes=6 cclen=78 t=3946s
[05:33:20] it=502282 colorings=383600 lazy-girth=127853 last: m=114 classes=6 cclen=78 t=3948s
[05:33:22] it=502532 colorings=383800 lazy-girth=127905 last: m=114 classes=6 cclen=78 t=3950s
[05:33:24] it=502777 colorings=384000 lazy-girth=127950 last: m=114 classes=6 cclen=78 t=3952s
[05:33:26] it=502992 colorings=384200 lazy-girth=127965 last: m=114 classes=6 cclen=78 t=3953s
[05:33:27] it=503204 colorings=384400 lazy-girth=127979 last: m=114 classes=6 cclen=78 t=3954s
[05:33:28] it=503433 colorings=384600 lazy-girth=128010 last: m=114 classes=6 cclen=78 t=3955s
[05:33:29] it=503666 colorings=384800 lazy-girth=128046 last: m=114 classes=6 cclen=69 t=3957s
[05:33:35] it=503900 colorings=385000 lazy-girth=128086 last: m=114 classes=6 cclen=76 t=3962s
[05:33:37] it=504138 colorings=385200 lazy-girth=128125 last: m=114 classes=6 cclen=78 t=3965s
[05:33:43] it=504350 colorings=385400 lazy-girth=128137 last: m=114 classes=6 cclen=78 t=3970s
[05:33:44] it=504551 colorings=385600 lazy-girth=128138 last: m=95 classes=5 cclen=79 t=3972s
[05:33:45] it=504757 colorings=385800 lazy-girth=128144 last: m=114 classes=6 cclen=78 t=3972s
[05:33:46] it=504978 colorings=386000 lazy-girth=128165 last: m=95 classes=5 cclen=79 t=3973s
[05:33:47] it=505192 colorings=386200 lazy-girth=128179 last: m=95 classes=5 cclen=79 t=3974s
[05:33:48] it=505397 colorings=386400 lazy-girth=128186 last: m=114 classes=6 cclen=78 t=3975s
[05:33:49] it=505600 colorings=386600 lazy-girth=128189 last: m=114 classes=6 cclen=78 t=3976s
[05:33:50] it=505804 colorings=386800 lazy-girth=128193 last: m=114 classes=6 cclen=78 t=3977s
[05:33:51] it=506007 colorings=387000 lazy-girth=128196 last: m=114 classes=6 cclen=78 t=3978s
[05:33:54] it=506210 colorings=387200 lazy-girth=128199 last: m=114 classes=6 cclen=78 t=3981s
[05:33:55] it=506431 colorings=387400 lazy-girth=128220 last: m=95 classes=5 cclen=79 t=3982s
[05:33:56] it=506687 colorings=387600 lazy-girth=128276 last: m=114 classes=6 cclen=78 t=3984s
[05:33:58] it=507060 colorings=387800 lazy-girth=128449 last: m=114 classes=6 cclen=78 t=3985s
[05:34:00] it=507301 colorings=388000 lazy-girth=128490 last: m=114 classes=6 cclen=78 t=3987s
[05:34:02] it=507508 colorings=388200 lazy-girth=128497 last: m=114 classes=6 cclen=78 t=3989s
[05:34:03] it=507726 colorings=388400 lazy-girth=128515 last: m=114 classes=6 cclen=78 t=3991s
[05:34:04] it=507941 colorings=388600 lazy-girth=128530 last: m=114 classes=6 cclen=78 t=3992s
[05:34:06] it=508169 colorings=388800 lazy-girth=128558 last: m=114 classes=6 cclen=77 t=3993s
[05:34:06] it=508387 colorings=389000 lazy-girth=128576 last: m=114 classes=6 cclen=78 t=3994s
[05:34:08] it=508602 colorings=389200 lazy-girth=128591 last: m=114 classes=6 cclen=78 t=3995s
[05:34:09] it=508828 colorings=389400 lazy-girth=128617 last: m=114 classes=6 cclen=78 t=3996s
[05:34:09] it=509045 colorings=389600 lazy-girth=128634 last: m=114 classes=6 cclen=78 t=3997s
[05:34:11] it=509280 colorings=389800 lazy-girth=128669 last: m=114 classes=6 cclen=78 t=3998s
[05:34:13] it=509560 colorings=390000 lazy-girth=128755 last: m=114 classes=6 cclen=77 t=4000s
[05:34:14] it=509791 colorings=390200 lazy-girth=128786 last: m=114 classes=6 cclen=78 t=4001s
[05:34:15] it=510039 colorings=390400 lazy-girth=128834 last: m=114 classes=6 cclen=78 t=4003s
[05:34:16] it=510259 colorings=390600 lazy-girth=128855 last: m=114 classes=6 cclen=78 t=4004s
[05:34:17] it=510492 colorings=390800 lazy-girth=128888 last: m=114 classes=6 cclen=78 t=4005s
[05:34:19] it=510723 colorings=391000 lazy-girth=128920 last: m=114 classes=6 cclen=78 t=4006s
[05:34:20] it=510963 colorings=391200 lazy-girth=128961 last: m=114 classes=6 cclen=77 t=4008s
[05:34:21] it=511191 colorings=391400 lazy-girth=128989 last: m=114 classes=6 cclen=78 t=4009s
[05:34:22] it=511423 colorings=391600 lazy-girth=129022 last: m=114 classes=6 cclen=78 t=4010s
[05:34:24] it=511668 colorings=391800 lazy-girth=129069 last: m=114 classes=6 cclen=78 t=4011s
[05:34:25] it=511912 colorings=392000 lazy-girth=129114 last: m=114 classes=6 cclen=78 t=4013s
[05:34:27] it=512126 colorings=392200 lazy-girth=129129 last: m=114 classes=6 cclen=77 t=4014s
[05:34:28] it=512352 colorings=392400 lazy-girth=129155 last: m=114 classes=6 cclen=78 t=4016s
[05:34:30] it=512566 colorings=392600 lazy-girth=129169 last: m=114 classes=6 cclen=78 t=4018s
[05:34:31] it=512779 colorings=392800 lazy-girth=129182 last: m=95 classes=5 cclen=79 t=4019s
[05:34:32] it=512991 colorings=393000 lazy-girth=129194 last: m=95 classes=5 cclen=79 t=4020s
[05:34:33] it=513193 colorings=393200 lazy-girth=129196 last: m=114 classes=6 cclen=78 t=4020s
[05:34:34] it=513414 colorings=393400 lazy-girth=129217 last: m=114 classes=6 cclen=78 t=4021s
[05:36:11] it=513646 colorings=393600 lazy-girth=129249 last: m=95 classes=5 cclen=79 t=4119s
[05:36:13] it=513873 colorings=393800 lazy-girth=129276 last: m=114 classes=6 cclen=78 t=4120s
[05:36:15] it=514089 colorings=394000 lazy-girth=129293 last: m=114 classes=6 cclen=78 t=4122s
[05:36:16] it=514363 colorings=394200 lazy-girth=129367 last: m=114 classes=6 cclen=78 t=4124s
[05:36:18] it=514609 colorings=394400 lazy-girth=129420 last: m=114 classes=6 cclen=78 t=4125s
[05:36:19] it=514849 colorings=394600 lazy-girth=129460 last: m=114 classes=6 cclen=78 t=4126s
[05:36:21] it=515081 colorings=394800 lazy-girth=129493 last: m=114 classes=6 cclen=78 t=4128s
[05:36:22] it=515309 colorings=395000 lazy-girth=129522 last: m=114 classes=6 cclen=78 t=4130s
[05:36:24] it=515531 colorings=395200 lazy-girth=129545 last: m=114 classes=6 cclen=78 t=4131s
[05:36:26] it=515779 colorings=395400 lazy-girth=129593 last: m=114 classes=6 cclen=78 t=4133s
[05:36:27] it=516016 colorings=395600 lazy-girth=129630 last: m=114 classes=6 cclen=78 t=4135s
[05:36:29] it=516250 colorings=395800 lazy-girth=129665 last: m=114 classes=6 cclen=78 t=4137s
[05:36:30] it=516467 colorings=396000 lazy-girth=129682 last: m=114 classes=6 cclen=78 t=4138s
[05:36:32] it=516716 colorings=396200 lazy-girth=129733 last: m=114 classes=6 cclen=78 t=4139s
[05:36:34] it=516944 colorings=396400 lazy-girth=129762 last: m=114 classes=6 cclen=78 t=4141s
[05:36:36] it=517174 colorings=396600 lazy-girth=129792 last: m=114 classes=6 cclen=78 t=4143s
[05:36:37] it=517430 colorings=396800 lazy-girth=129849 last: m=95 classes=5 cclen=79 t=4145s
[05:36:39] it=517718 colorings=397000 lazy-girth=129944 last: m=114 classes=6 cclen=78 t=4146s
[05:36:41] it=517923 colorings=397200 lazy-girth=129949 last: m=114 classes=6 cclen=78 t=4148s
[05:36:43] it=518128 colorings=397400 lazy-girth=129954 last: m=114 classes=6 cclen=77 t=4150s
[05:36:44] it=518417 colorings=397600 lazy-girth=130043 last: m=95 classes=5 cclen=78 t=4152s
[05:36:46] it=518665 colorings=397800 lazy-girth=130091 last: m=95 classes=5 cclen=79 t=4153s
[05:36:47] it=518874 colorings=398000 lazy-girth=130100 last: m=114 classes=6 cclen=78 t=4155s
[05:36:48] it=519074 colorings=398200 lazy-girth=130100 last: m=114 classes=6 cclen=78 t=4156s
[05:36:50] it=519277 colorings=398400 lazy-girth=130103 last: m=114 classes=6 cclen=77 t=4157s
[05:36:51] it=519479 colorings=398600 lazy-girth=130105 last: m=95 classes=5 cclen=79 t=4158s
[05:36:51] it=519680 colorings=398800 lazy-girth=130106 last: m=95 classes=5 cclen=79 t=4159s
[05:36:52] it=519880 colorings=399000 lazy-girth=130106 last: m=114 classes=6 cclen=78 t=4160s
[05:36:53] it=520085 colorings=399200 lazy-girth=130111 last: m=114 classes=6 cclen=78 t=4160s
[05:36:54] it=520289 colorings=399400 lazy-girth=130115 last: m=114 classes=6 cclen=78 t=4161s
[05:36:56] it=520527 colorings=399600 lazy-girth=130153 last: m=114 classes=6 cclen=78 t=4163s
[05:36:57] it=520764 colorings=399800 lazy-girth=130191 last: m=114 classes=6 cclen=78 t=4165s
[05:36:59] it=520999 colorings=400000 lazy-girth=130227 last: m=114 classes=6 cclen=78 t=4167s
[05:37:01] it=521227 colorings=400200 lazy-girth=130256 last: m=114 classes=6 cclen=77 t=4169s
[05:37:03] it=521451 colorings=400400 lazy-girth=130280 last: m=114 classes=6 cclen=78 t=4171s
[05:37:05] it=521670 colorings=400600 lazy-girth=130299 last: m=114 classes=6 cclen=78 t=4172s
[05:37:08] it=521896 colorings=400800 lazy-girth=130326 last: m=114 classes=6 cclen=78 t=4175s
[05:37:09] it=522122 colorings=401000 lazy-girth=130352 last: m=114 classes=6 cclen=76 t=4177s
[05:37:11] it=522337 colorings=401200 lazy-girth=130367 last: m=114 classes=6 cclen=78 t=4179s
[05:37:14] it=522566 colorings=401400 lazy-girth=130397 last: m=114 classes=6 cclen=73 t=4181s
[05:37:15] it=522782 colorings=401600 lazy-girth=130415 last: m=114 classes=6 cclen=78 t=4183s
[05:37:17] it=523010 colorings=401800 lazy-girth=130443 last: m=114 classes=6 cclen=78 t=4184s
[05:37:19] it=523223 colorings=402000 lazy-girth=130457 last: m=114 classes=6 cclen=78 t=4186s
[05:37:21] it=523450 colorings=402200 lazy-girth=130486 last: m=114 classes=6 cclen=78 t=4189s
[05:37:24] it=523683 colorings=402400 lazy-girth=130520 last: m=114 classes=6 cclen=78 t=4191s
[05:37:25] it=523920 colorings=402600 lazy-girth=130557 last: m=114 classes=6 cclen=78 t=4193s
[05:37:27] it=524143 colorings=402800 lazy-girth=130580 last: m=114 classes=6 cclen=78 t=4195s
[05:37:30] it=524375 colorings=403000 lazy-girth=130613 last: m=114 classes=6 cclen=78 t=4197s
[05:37:33] it=524589 colorings=403200 lazy-girth=130630 last: m=114 classes=6 cclen=78 t=4200s
[05:37:37] it=524798 colorings=403400 lazy-girth=130639 last: m=114 classes=6 cclen=78 t=4204s
[05:37:44] it=525023 colorings=403600 lazy-girth=130665 last: m=114 classes=6 cclen=78 t=4211s
[05:37:46] it=525299 colorings=403800 lazy-girth=130741 last: m=114 classes=6 cclen=78 t=4213s
[05:37:47] it=525564 colorings=404000 lazy-girth=130817 last: m=114 classes=6 cclen=78 t=4215s
[05:37:49] it=525822 colorings=404200 lazy-girth=130882 last: m=114 classes=6 cclen=78 t=4217s
[05:37:50] it=526040 colorings=404400 lazy-girth=130900 last: m=114 classes=6 cclen=77 t=4218s
[05:37:51] it=526246 colorings=404600 lazy-girth=130906 last: m=95 classes=5 cclen=79 t=4219s
[05:37:52] it=526461 colorings=404800 lazy-girth=130921 last: m=114 classes=6 cclen=78 t=4220s
[05:37:53] it=526671 colorings=405000 lazy-girth=130931 last: m=114 classes=6 cclen=73 t=4221s
[05:37:54] it=526890 colorings=405200 lazy-girth=130950 last: m=114 classes=6 cclen=78 t=4222s
[05:37:55] it=527096 colorings=405400 lazy-girth=130956 last: m=114 classes=6 cclen=78 t=4223s
[05:37:56] it=527310 colorings=405600 lazy-girth=130970 last: m=114 classes=6 cclen=78 t=4224s
[05:37:57] it=527518 colorings=405800 lazy-girth=130978 last: m=114 classes=6 cclen=78 t=4225s
[05:37:59] it=527796 colorings=406000 lazy-girth=131070 last: m=114 classes=6 cclen=77 t=4227s
[05:38:00] it=528047 colorings=406200 lazy-girth=131131 last: m=114 classes=6 cclen=78 t=4228s
[05:38:02] it=528287 colorings=406400 lazy-girth=131181 last: m=114 classes=6 cclen=78 t=4229s
[05:38:03] it=528575 colorings=406600 lazy-girth=131269 last: m=114 classes=6 cclen=78 t=4231s
[05:38:05] it=528838 colorings=406800 lazy-girth=131333 last: m=114 classes=6 cclen=76 t=4232s
[05:38:06] it=529103 colorings=407000 lazy-girth=131406 last: m=114 classes=6 cclen=78 t=4234s
[05:38:07] it=529356 colorings=407200 lazy-girth=131467 last: m=114 classes=6 cclen=76 t=4235s
[05:38:09] it=529621 colorings=407400 lazy-girth=131536 last: m=114 classes=6 cclen=78 t=4236s
[05:38:10] it=529870 colorings=407600 lazy-girth=131592 last: m=114 classes=6 cclen=78 t=4238s
[05:38:12] it=530109 colorings=407800 lazy-girth=131632 last: m=114 classes=6 cclen=78 t=4239s
[05:38:12] it=530331 colorings=408000 lazy-girth=131654 last: m=114 classes=6 cclen=78 t=4240s
[05:38:13] it=530562 colorings=408200 lazy-girth=131685 last: m=114 classes=6 cclen=78 t=4241s
[05:38:14] it=530785 colorings=408400 lazy-girth=131708 last: m=114 classes=6 cclen=78 t=4241s
[05:38:14] it=531001 colorings=408600 lazy-girth=131724 last: m=114 classes=6 cclen=78 t=4242s
[05:38:19] it=531294 colorings=408800 lazy-girth=131823 last: m=114 classes=6 cclen=78 t=4246s
[05:38:20] it=531549 colorings=409000 lazy-girth=131885 last: m=133 classes=7 cclen=71 t=4248s
[05:38:22] it=531806 colorings=409200 lazy-girth=131947 last: m=114 classes=6 cclen=78 t=4249s
[05:38:23] it=532068 colorings=409400 lazy-girth=132018 last: m=114 classes=6 cclen=78 t=4250s
[05:38:24] it=532320 colorings=409600 lazy-girth=132077 last: m=114 classes=6 cclen=78 t=4252s
[05:38:26] it=532569 colorings=409800 lazy-girth=132134 last: m=114 classes=6 cclen=78 t=4253s
[05:38:27] it=532827 colorings=410000 lazy-girth=132201 last: m=114 classes=6 cclen=73 t=4254s
[05:38:28] it=533112 colorings=410200 lazy-girth=132301 last: m=114 classes=6 cclen=78 t=4256s
[05:38:30] it=533367 colorings=410400 lazy-girth=132368 last: m=114 classes=6 cclen=78 t=4257s
[05:38:31] it=533599 colorings=410600 lazy-girth=132402 last: m=114 classes=6 cclen=78 t=4258s
[05:38:33] it=533876 colorings=410800 lazy-girth=132482 last: m=114 classes=6 cclen=78 t=4260s
[05:38:34] it=534123 colorings=411000 lazy-girth=132534 last: m=114 classes=6 cclen=78 t=4261s
[05:39:50] it=534380 colorings=411200 lazy-girth=132595 last: m=114 classes=6 cclen=78 t=4338s
[05:39:52] it=534630 colorings=411400 lazy-girth=132650 last: m=114 classes=6 cclen=78 t=4339s
[05:39:54] it=534882 colorings=411600 lazy-girth=132704 last: m=114 classes=6 cclen=78 t=4341s
[05:39:55] it=535110 colorings=411800 lazy-girth=132735 last: m=114 classes=6 cclen=78 t=4342s
[05:40:00] it=535380 colorings=412000 lazy-girth=132809 last: m=114 classes=6 cclen=78 t=4348s
[05:40:02] it=535649 colorings=412200 lazy-girth=132881 last: m=114 classes=6 cclen=78 t=4349s
[05:40:04] it=535891 colorings=412400 lazy-girth=132925 last: m=114 classes=6 cclen=78 t=4351s
[05:40:05] it=536136 colorings=412600 lazy-girth=132972 last: m=114 classes=6 cclen=65 t=4353s
[05:40:07] it=536374 colorings=412800 lazy-girth=133013 last: m=114 classes=6 cclen=78 t=4354s
[05:40:09] it=536611 colorings=413000 lazy-girth=133051 last: m=114 classes=6 cclen=77 t=4357s
[05:40:11] it=536857 colorings=413200 lazy-girth=133099 last: m=114 classes=6 cclen=78 t=4358s
[05:40:13] it=537100 colorings=413400 lazy-girth=133143 last: m=114 classes=6 cclen=78 t=4360s
[05:40:14] it=537353 colorings=413600 lazy-girth=133203 last: m=114 classes=6 cclen=78 t=4361s
[05:40:16] it=537627 colorings=413800 lazy-girth=133277 last: m=114 classes=6 cclen=78 t=4363s
[05:40:17] it=537844 colorings=414000 lazy-girth=133294 last: m=114 classes=6 cclen=78 t=4364s
[05:40:18] it=538097 colorings=414200 lazy-girth=133348 last: m=114 classes=6 cclen=78 t=4365s
[05:40:19] it=538401 colorings=414400 lazy-girth=133462 last: m=114 classes=6 cclen=78 t=4367s
[05:40:21] it=538658 colorings=414600 lazy-girth=133523 last: m=114 classes=6 cclen=78 t=4368s
[05:40:23] it=538908 colorings=414800 lazy-girth=133578 last: m=114 classes=6 cclen=77 t=4370s
[05:40:24] it=539141 colorings=415000 lazy-girth=133612 last: m=114 classes=6 cclen=78 t=4371s
[05:40:25] it=539395 colorings=415200 lazy-girth=133668 last: m=114 classes=6 cclen=78 t=4372s
[05:40:26] it=539641 colorings=415400 lazy-girth=133716 last: m=114 classes=6 cclen=78 t=4374s
[05:40:28] it=539885 colorings=415600 lazy-girth=133760 last: m=95 classes=5 cclen=79 t=4375s
[05:40:29] it=540120 colorings=415800 lazy-girth=133796 last: m=114 classes=6 cclen=78 t=4377s
[05:40:30] it=540341 colorings=416000 lazy-girth=133817 last: m=114 classes=6 cclen=78 t=4378s
[05:40:31] it=540552 colorings=416200 lazy-girth=133828 last: m=114 classes=6 cclen=78 t=4379s
[05:40:32] it=540766 colorings=416400 lazy-girth=133842 last: m=114 classes=6 cclen=78 t=4380s
[05:40:33] it=540995 colorings=416600 lazy-girth=133871 last: m=114 classes=6 cclen=78 t=4381s
[05:40:34] it=541219 colorings=416800 lazy-girth=133899 last: m=114 classes=6 cclen=78 t=4382s
[05:40:35] it=541441 colorings=417000 lazy-girth=133925 last: m=114 classes=6 cclen=78 t=4383s
[05:40:37] it=541678 colorings=417200 lazy-girth=133963 last: m=114 classes=6 cclen=77 t=4384s
[05:40:39] it=541921 colorings=417400 lazy-girth=134006 last: m=114 classes=6 cclen=78 t=4386s
[05:40:41] it=542178 colorings=417600 lazy-girth=134066 last: m=114 classes=6 cclen=78 t=4388s
[05:40:42] it=542427 colorings=417800 lazy-girth=134125 last: m=114 classes=6 cclen=78 t=4390s
[05:40:44] it=542664 colorings=418000 lazy-girth=134166 last: m=114 classes=6 cclen=78 t=4391s
[05:40:45] it=542899 colorings=418200 lazy-girth=134202 last: m=114 classes=6 cclen=78 t=4393s
[05:40:47] it=543136 colorings=418400 lazy-girth=134239 last: m=114 classes=6 cclen=78 t=4394s
[05:40:48] it=543375 colorings=418600 lazy-girth=134282 last: m=114 classes=6 cclen=74 t=4396s
[05:40:49] it=543634 colorings=418800 lazy-girth=134349 last: m=114 classes=6 cclen=78 t=4397s
[05:40:51] it=543893 colorings=419000 lazy-girth=134408 last: m=114 classes=6 cclen=78 t=4399s
[05:40:53] it=544149 colorings=419200 lazy-girth=134466 last: m=95 classes=5 cclen=79 t=4400s
[05:40:54] it=544392 colorings=419400 lazy-girth=134511 last: m=114 classes=6 cclen=78 t=4401s
[05:40:56] it=544630 colorings=419600 lazy-girth=134550 last: m=114 classes=6 cclen=78 t=4403s
[05:40:58] it=544876 colorings=419800 lazy-girth=134596 last: m=114 classes=6 cclen=78 t=4405s
[05:40:59] it=545123 colorings=420000 lazy-girth=134645 last: m=114 classes=6 cclen=77 t=4407s
[05:41:01] it=545356 colorings=420200 lazy-girth=134679 last: m=114 classes=6 cclen=78 t=4408s
[05:41:02] it=545608 colorings=420400 lazy-girth=134734 last: m=114 classes=6 cclen=78 t=4410s
[05:41:04] it=545865 colorings=420600 lazy-girth=134792 last: m=114 classes=6 cclen=78 t=4411s
[05:41:06] it=546099 colorings=420800 lazy-girth=134829 last: m=114 classes=6 cclen=78 t=4413s
[05:41:07] it=546335 colorings=421000 lazy-girth=134867 last: m=114 classes=6 cclen=78 t=4415s
[05:41:08] it=546571 colorings=421200 lazy-girth=134905 last: m=114 classes=6 cclen=78 t=4416s
[05:41:09] it=546799 colorings=421400 lazy-girth=134936 last: m=114 classes=6 cclen=78 t=4417s
[05:41:13] it=547034 colorings=421600 lazy-girth=134974 last: m=114 classes=6 cclen=76 t=4421s
[05:41:16] it=547283 colorings=421800 lazy-girth=135026 last: m=114 classes=6 cclen=78 t=4424s
[05:41:18] it=547521 colorings=422000 lazy-girth=135065 last: m=114 classes=6 cclen=78 t=4425s
[05:41:21] it=547775 colorings=422200 lazy-girth=135120 last: m=114 classes=6 cclen=78 t=4428s
[05:41:23] it=548009 colorings=422400 lazy-girth=135156 last: m=114 classes=6 cclen=78 t=4430s
[05:41:24] it=548244 colorings=422600 lazy-girth=135192 last: m=114 classes=6 cclen=67 t=4431s
[05:41:26] it=548477 colorings=422800 lazy-girth=135228 last: m=114 classes=6 cclen=77 t=4433s
[05:41:27] it=548686 colorings=423000 lazy-girth=135237 last: m=114 classes=6 cclen=78 t=4434s
[05:41:28] it=548915 colorings=423200 lazy-girth=135266 last: m=114 classes=6 cclen=78 t=4435s
[05:41:29] it=549145 colorings=423400 lazy-girth=135296 last: m=114 classes=6 cclen=77 t=4436s
[05:41:31] it=549371 colorings=423600 lazy-girth=135322 last: m=114 classes=6 cclen=76 t=4438s
[05:41:32] it=549609 colorings=423800 lazy-girth=135362 last: m=114 classes=6 cclen=78 t=4440s
[05:41:34] it=549837 colorings=424000 lazy-girth=135391 last: m=114 classes=6 cclen=78 t=4441s
[05:41:36] it=550071 colorings=424200 lazy-girth=135425 last: m=114 classes=6 cclen=78 t=4443s
[05:41:38] it=550298 colorings=424400 lazy-girth=135453 last: m=114 classes=6 cclen=78 t=4446s
[05:41:40] it=550540 colorings=424600 lazy-girth=135495 last: m=114 classes=6 cclen=77 t=4448s
[05:41:43] it=550772 colorings=424800 lazy-girth=135527 last: m=114 classes=6 cclen=77 t=4451s
[05:41:46] it=550997 colorings=425000 lazy-girth=135553 last: m=114 classes=6 cclen=78 t=4454s
[05:41:49] it=551229 colorings=425200 lazy-girth=135585 last: m=114 classes=6 cclen=74 t=4457s
[05:41:56] it=551464 colorings=425400 lazy-girth=135622 last: m=114 classes=6 cclen=78 t=4464s
[05:41:59] it=551687 colorings=425600 lazy-girth=135660 last: m=114 classes=6 cclen=78 t=4466s
[05:42:00] it=551896 colorings=425800 lazy-girth=135669 last: m=95 classes=5 cclen=79 t=4468s
[05:42:01] it=552106 colorings=426000 lazy-girth=135679 last: m=95 classes=5 cclen=78 t=4469s
[05:42:02] it=552322 colorings=426200 lazy-girth=135695 last: m=114 classes=6 cclen=78 t=4469s
[05:42:03] it=552548 colorings=426400 lazy-girth=135721 last: m=114 classes=6 cclen=78 t=4470s
[05:42:04] it=552759 colorings=426600 lazy-girth=135732 last: m=114 classes=6 cclen=78 t=4471s
[05:42:05] it=552975 colorings=426800 lazy-girth=135748 last: m=114 classes=6 cclen=78 t=4472s
[05:42:06] it=553215 colorings=427000 lazy-girth=135791 last: m=114 classes=6 cclen=78 t=4474s
[05:42:08] it=553458 colorings=427200 lazy-girth=135838 last: m=114 classes=6 cclen=78 t=4475s
[05:42:09] it=553689 colorings=427400 lazy-girth=135870 last: m=114 classes=6 cclen=78 t=4476s
[05:42:10] it=553924 colorings=427600 lazy-girth=135907 last: m=95 classes=5 cclen=79 t=4478s
[05:42:11] it=554146 colorings=427800 lazy-girth=135929 last: m=114 classes=6 cclen=78 t=4478s
[05:42:12] it=554355 colorings=428000 lazy-girth=135938 last: m=114 classes=6 cclen=78 t=4479s
[05:42:13] it=554569 colorings=428200 lazy-girth=135952 last: m=95 classes=5 cclen=79 t=4480s
[05:42:14] it=554780 colorings=428400 lazy-girth=135963 last: m=114 classes=6 cclen=76 t=4481s
[05:42:14] it=554985 colorings=428600 lazy-girth=135968 last: m=114 classes=6 cclen=78 t=4482s
[05:42:16] it=555251 colorings=428800 lazy-girth=136038 last: m=114 classes=6 cclen=78 t=4483s
[05:42:17] it=555492 colorings=429000 lazy-girth=136079 last: m=114 classes=6 cclen=78 t=4485s
[05:42:18] it=555729 colorings=429200 lazy-girth=136119 last: m=114 classes=6 cclen=74 t=4486s
[05:42:20] it=555970 colorings=429400 lazy-girth=136161 last: m=114 classes=6 cclen=78 t=4487s
[05:42:21] it=556209 colorings=429600 lazy-girth=136201 last: m=114 classes=6 cclen=78 t=4488s
[05:42:22] it=556443 colorings=429800 lazy-girth=136236 last: m=114 classes=6 cclen=78 t=4490s
[05:42:24] it=556671 colorings=430000 lazy-girth=136266 last: m=114 classes=6 cclen=78 t=4491s
[05:42:26] it=556900 colorings=430200 lazy-girth=136297 last: m=114 classes=6 cclen=75 t=4493s
[05:42:27] it=557153 colorings=430400 lazy-girth=136350 last: m=114 classes=6 cclen=78 t=4494s
[05:42:29] it=557386 colorings=430600 lazy-girth=136383 last: m=114 classes=6 cclen=78 t=4496s
[05:42:30] it=557631 colorings=430800 lazy-girth=136429 last: m=114 classes=6 cclen=78 t=4498s
[05:42:32] it=557854 colorings=431000 lazy-girth=136452 last: m=114 classes=6 cclen=78 t=4499s
[05:42:33] it=558071 colorings=431200 lazy-girth=136469 last: m=114 classes=6 cclen=78 t=4501s
[05:42:35] it=558289 colorings=431400 lazy-girth=136487 last: m=114 classes=6 cclen=78 t=4502s
[05:42:36] it=558506 colorings=431600 lazy-girth=136506 last: m=114 classes=6 cclen=78 t=4503s
[05:42:37] it=558734 colorings=431800 lazy-girth=136536 last: m=114 classes=6 cclen=78 t=4504s
[05:42:38] it=558950 colorings=432000 lazy-girth=136552 last: m=114 classes=6 cclen=78 t=4506s
[05:42:40] it=559171 colorings=432200 lazy-girth=136573 last: m=114 classes=6 cclen=78 t=4507s
[05:42:42] it=559396 colorings=432400 lazy-girth=136598 last: m=114 classes=6 cclen=78 t=4509s
[05:42:43] it=559656 colorings=432600 lazy-girth=136661 last: m=114 classes=6 cclen=78 t=4511s
[05:42:45] it=559890 colorings=432800 lazy-girth=136695 last: m=114 classes=6 cclen=76 t=4512s
[05:42:46] it=560135 colorings=433000 lazy-girth=136741 last: m=114 classes=6 cclen=68 t=4514s
[05:42:47] it=560383 colorings=433200 lazy-girth=136789 last: m=95 classes=5 cclen=79 t=4515s
[05:42:49] it=560617 colorings=433400 lazy-girth=136823 last: m=95 classes=5 cclen=79 t=4516s
[05:42:50] it=560830 colorings=433600 lazy-girth=136836 last: m=114 classes=6 cclen=78 t=4517s
[05:42:51] it=561050 colorings=433800 lazy-girth=136856 last: m=114 classes=6 cclen=78 t=4519s
[05:42:53] it=561309 colorings=434000 lazy-girth=136915 last: m=95 classes=5 cclen=79 t=4521s
[05:42:57] it=561531 colorings=434200 lazy-girth=136937 last: m=114 classes=6 cclen=78 t=4524s
[05:42:59] it=561736 colorings=434400 lazy-girth=136942 last: m=95 classes=5 cclen=79 t=4526s
[05:42:59] it=561940 colorings=434600 lazy-girth=136946 last: m=114 classes=6 cclen=78 t=4527s
[05:43:01] it=562152 colorings=434800 lazy-girth=136958 last: m=114 classes=6 cclen=78 t=4529s
[05:43:03] it=562412 colorings=435000 lazy-girth=137019 last: m=114 classes=6 cclen=78 t=4531s
[05:43:05] it=562650 colorings=435200 lazy-girth=137057 last: m=114 classes=6 cclen=76 t=4532s
[05:43:07] it=562935 colorings=435400 lazy-girth=137144 last: m=114 classes=6 cclen=78 t=4534s
[05:43:09] it=563180 colorings=435600 lazy-girth=137194 last: m=114 classes=6 cclen=78 t=4536s
[05:43:11] it=563436 colorings=435800 lazy-girth=137252 last: m=95 classes=5 cclen=79 t=4538s
[05:43:12] it=563692 colorings=436000 lazy-girth=137308 last: m=114 classes=6 cclen=78 t=4540s
[05:43:14] it=563946 colorings=436200 lazy-girth=137362 last: m=114 classes=6 cclen=78 t=4542s
[05:43:17] it=564216 colorings=436400 lazy-girth=137433 last: m=95 classes=5 cclen=76 t=4544s
[05:43:22] it=564473 colorings=436600 lazy-girth=137492 last: m=114 classes=6 cclen=78 t=4550s
[05:43:25] it=564703 colorings=436800 lazy-girth=137524 last: m=114 classes=6 cclen=78 t=4552s
[05:43:27] it=564972 colorings=437000 lazy-girth=137598 last: m=114 classes=6 cclen=78 t=4554s
[05:43:28] it=565209 colorings=437200 lazy-girth=137644 last: m=114 classes=6 cclen=78 t=4556s
[05:43:30] it=565420 colorings=437400 lazy-girth=137655 last: m=114 classes=6 cclen=78 t=4557s
[05:43:32] it=565655 colorings=437600 lazy-girth=137691 last: m=114 classes=6 cclen=76 t=4560s
[05:43:33] it=565870 colorings=437800 lazy-girth=137706 last: m=114 classes=6 cclen=78 t=4561s
[05:43:36] it=566118 colorings=438000 lazy-girth=137760 last: m=114 classes=6 cclen=78 t=4563s
[05:43:37] it=566368 colorings=438200 lazy-girth=137813 last: m=114 classes=6 cclen=78 t=4565s
[05:43:40] it=566634 colorings=438400 lazy-girth=137885 last: m=114 classes=6 cclen=78 t=4567s
[05:43:41] it=566874 colorings=438600 lazy-girth=137925 last: m=114 classes=6 cclen=78 t=4569s
[05:43:43] it=567114 colorings=438800 lazy-girth=137971 last: m=114 classes=6 cclen=78 t=4570s
[05:43:44] it=567368 colorings=439000 lazy-girth=138029 last: m=114 classes=6 cclen=78 t=4572s
[05:43:46] it=567611 colorings=439200 lazy-girth=138073 last: m=114 classes=6 cclen=65 t=4574s
[05:43:48] it=567837 colorings=439400 lazy-girth=138099 last: m=114 classes=6 cclen=78 t=4575s
[05:43:49] it=568067 colorings=439600 lazy-girth=138132 last: m=114 classes=6 cclen=78 t=4577s
[05:43:51] it=568314 colorings=439800 lazy-girth=138181 last: m=114 classes=6 cclen=78 t=4578s
[05:43:52] it=568569 colorings=440000 lazy-girth=138237 last: m=114 classes=6 cclen=78 t=4580s
[05:43:54] it=568781 colorings=440200 lazy-girth=138249 last: m=114 classes=6 cclen=77 t=4581s
[05:43:55] it=569028 colorings=440400 lazy-girth=138298 last: m=114 classes=6 cclen=75 t=4582s
[05:43:57] it=569265 colorings=440600 lazy-girth=138336 last: m=114 classes=6 cclen=78 t=4584s
[05:44:05] it=569525 colorings=440800 lazy-girth=138397 last: m=114 classes=6 cclen=78 t=4593s
[05:44:07] it=569770 colorings=441000 lazy-girth=138444 last: m=114 classes=6 cclen=78 t=4594s
[05:44:09] it=570009 colorings=441200 lazy-girth=138483 last: m=114 classes=6 cclen=78 t=4596s
[05:44:11] it=570244 colorings=441400 lazy-girth=138518 last: m=114 classes=6 cclen=78 t=4598s
[05:44:13] it=570485 colorings=441600 lazy-girth=138561 last: m=114 classes=6 cclen=78 t=4600s
[05:44:14] it=570703 colorings=441800 lazy-girth=138582 last: m=114 classes=6 cclen=78 t=4601s
[05:44:15] it=570935 colorings=442000 lazy-girth=138617 last: m=114 classes=6 cclen=78 t=4603s
[05:44:17] it=571163 colorings=442200 lazy-girth=138649 last: m=114 classes=6 cclen=78 t=4605s
[05:44:18] it=571388 colorings=442400 lazy-girth=138679 last: m=114 classes=6 cclen=78 t=4606s
[05:44:23] it=571653 colorings=442600 lazy-girth=138749 last: m=114 classes=6 cclen=78 t=4610s
[05:44:24] it=571896 colorings=442800 lazy-girth=138796 last: m=114 classes=6 cclen=78 t=4612s
[05:44:26] it=572136 colorings=443000 lazy-girth=138838 last: m=114 classes=6 cclen=78 t=4613s
[05:44:27] it=572370 colorings=443200 lazy-girth=138877 last: m=114 classes=6 cclen=78 t=4615s
[05:44:29] it=572614 colorings=443400 lazy-girth=138926 last: m=114 classes=6 cclen=78 t=4616s
[05:44:32] it=572864 colorings=443600 lazy-girth=138988 last: m=114 classes=6 cclen=78 t=4619s
[05:44:34] it=573110 colorings=443800 lazy-girth=139036 last: m=114 classes=6 cclen=78 t=4621s
[05:44:35] it=573355 colorings=444000 lazy-girth=139084 last: m=114 classes=6 cclen=77 t=4623s
[05:44:37] it=573597 colorings=444200 lazy-girth=139126 last: m=114 classes=6 cclen=78 t=4624s
[05:44:38] it=573832 colorings=444400 lazy-girth=139168 last: m=114 classes=6 cclen=78 t=4625s
[05:44:39] it=574066 colorings=444600 lazy-girth=139203 last: m=114 classes=6 cclen=78 t=4627s
[05:44:41] it=574302 colorings=444800 lazy-girth=139243 last: m=114 classes=6 cclen=69 t=4628s
[05:44:42] it=574521 colorings=445000 lazy-girth=139264 last: m=114 classes=6 cclen=78 t=4629s
[05:44:44] it=574759 colorings=445200 lazy-girth=139304 last: m=95 classes=5 cclen=78 t=4631s
[05:44:46] it=575008 colorings=445400 lazy-girth=139353 last: m=114 classes=6 cclen=78 t=4633s
[05:44:50] it=575239 colorings=445600 lazy-girth=139384 last: m=114 classes=6 cclen=78 t=4637s
[05:44:53] it=575460 colorings=445800 lazy-girth=139406 last: m=114 classes=6 cclen=77 t=4640s
[05:44:54] it=575670 colorings=446000 lazy-girth=139416 last: m=114 classes=6 cclen=78 t=4642s
[05:44:56] it=575888 colorings=446200 lazy-girth=139435 last: m=95 classes=5 cclen=79 t=4643s
[05:44:57] it=576120 colorings=446400 lazy-girth=139471 last: m=114 classes=6 cclen=78 t=4645s
[05:44:58] it=576349 colorings=446600 lazy-girth=139502 last: m=114 classes=6 cclen=77 t=4646s
[05:45:00] it=576569 colorings=446800 lazy-girth=139525 last: m=114 classes=6 cclen=78 t=4647s
[05:45:01] it=576786 colorings=447000 lazy-girth=139547 last: m=114 classes=6 cclen=78 t=4648s
[05:45:03] it=577012 colorings=447200 lazy-girth=139574 last: m=114 classes=6 cclen=76 t=4650s
[05:45:05] it=577267 colorings=447400 lazy-girth=139633 last: m=114 classes=6 cclen=78 t=4652s
[05:45:07] it=577513 colorings=447600 lazy-girth=139681 last: m=114 classes=6 cclen=78 t=4655s
[05:45:09] it=577748 colorings=447800 lazy-girth=139719 last: m=114 classes=6 cclen=78 t=4656s
[05:45:10] it=577981 colorings=448000 lazy-girth=139754 last: m=114 classes=6 cclen=78 t=4657s
[05:45:11] it=578221 colorings=448200 lazy-girth=139798 last: m=114 classes=6 cclen=78 t=4659s
[05:45:13] it=578454 colorings=448400 lazy-girth=139833 last: m=114 classes=6 cclen=78 t=4660s
[05:45:14] it=578677 colorings=448600 lazy-girth=139857 last: m=114 classes=6 cclen=78 t=4661s
[05:45:16] it=578923 colorings=448800 lazy-girth=139905 last: m=114 classes=6 cclen=78 t=4663s
[05:45:17] it=579165 colorings=449000 lazy-girth=139954 last: m=114 classes=6 cclen=77 t=4665s
[05:45:19] it=579414 colorings=449200 lazy-girth=140004 last: m=114 classes=6 cclen=76 t=4667s
[05:45:22] it=579679 colorings=449400 lazy-girth=140076 last: m=114 classes=6 cclen=77 t=4669s
[05:45:24] it=579925 colorings=449600 lazy-girth=140127 last: m=114 classes=6 cclen=75 t=4671s
[05:45:26] it=580183 colorings=449800 lazy-girth=140188 last: m=114 classes=6 cclen=78 t=4673s
[05:45:27] it=580417 colorings=450000 lazy-girth=140224 last: m=114 classes=6 cclen=78 t=4675s
[05:45:29] it=580663 colorings=450200 lazy-girth=140271 last: m=114 classes=6 cclen=78 t=4677s
[05:45:31] it=580889 colorings=450400 lazy-girth=140297 last: m=114 classes=6 cclen=78 t=4679s
[05:45:34] it=581126 colorings=450600 lazy-girth=140334 last: m=114 classes=6 cclen=78 t=4681s
[05:45:36] it=581360 colorings=450800 lazy-girth=140371 last: m=114 classes=6 cclen=78 t=4683s
[05:45:38] it=581599 colorings=451000 lazy-girth=140412 last: m=114 classes=6 cclen=78 t=4686s
[05:45:41] it=581832 colorings=451200 lazy-girth=140445 last: m=114 classes=6 cclen=78 t=4689s
[05:45:43] it=582049 colorings=451400 lazy-girth=140462 last: m=95 classes=5 cclen=79 t=4691s
[05:45:46] it=582278 colorings=451600 lazy-girth=140491 last: m=114 classes=6 cclen=78 t=4693s
[05:45:49] it=582489 colorings=451800 lazy-girth=140502 last: m=114 classes=6 cclen=78 t=4696s
[05:45:55] it=582723 colorings=452000 lazy-girth=140536 last: m=95 classes=5 cclen=78 t=4703s
[05:45:57] it=582957 colorings=452200 lazy-girth=140570 last: m=114 classes=6 cclen=78 t=4704s
[05:45:58] it=583354 colorings=452400 lazy-girth=140767 last: m=95 classes=5 cclen=79 t=4706s
[05:46:00] it=583593 colorings=452600 lazy-girth=140806 last: m=114 classes=6 cclen=78 t=4707s
[05:46:02] it=583922 colorings=452800 lazy-girth=140935 last: m=114 classes=6 cclen=78 t=4709s
[05:46:04] it=584127 colorings=453000 lazy-girth=140940 last: m=114 classes=6 cclen=78 t=4711s
[05:46:07] it=584353 colorings=453200 lazy-girth=140967 last: m=114 classes=6 cclen=77 t=4714s
[05:46:08] it=584578 colorings=453400 lazy-girth=140992 last: m=114 classes=6 cclen=78 t=4716s
[05:46:10] it=584826 colorings=453600 lazy-girth=141041 last: m=95 classes=5 cclen=79 t=4718s
[05:46:16] it=585074 colorings=453800 lazy-girth=141089 last: m=114 classes=6 cclen=67 t=4723s
[05:46:17] it=585291 colorings=454000 lazy-girth=141106 last: m=114 classes=6 cclen=78 t=4725s
[05:46:19] it=585504 colorings=454200 lazy-girth=141119 last: m=114 classes=6 cclen=76 t=4726s
[05:46:21] it=585752 colorings=454400 lazy-girth=141167 last: m=114 classes=6 cclen=78 t=4728s
[05:46:23] it=586000 colorings=454600 lazy-girth=141220 last: m=114 classes=6 cclen=78 t=4731s
[05:46:25] it=586253 colorings=454800 lazy-girth=141275 last: m=114 classes=6 cclen=72 t=4732s
[05:46:26] it=586495 colorings=455000 lazy-girth=141324 last: m=114 classes=6 cclen=78 t=4734s
[05:46:28] it=586743 colorings=455200 lazy-girth=141375 last: m=114 classes=6 cclen=76 t=4736s
[05:46:30] it=586964 colorings=455400 lazy-girth=141401 last: m=114 classes=6 cclen=78 t=4737s
[05:46:31] it=587223 colorings=455600 lazy-girth=141480 last: m=114 classes=6 cclen=76 t=4738s
[05:46:32] it=587469 colorings=455800 lazy-girth=141533 last: m=114 classes=6 cclen=78 t=4740s
[05:46:34] it=587709 colorings=456000 lazy-girth=141579 last: m=114 classes=6 cclen=78 t=4741s
[05:46:35] it=587966 colorings=456200 lazy-girth=141646 last: m=114 classes=6 cclen=77 t=4742s
[05:46:37] it=588203 colorings=456400 lazy-girth=141690 last: m=114 classes=6 cclen=77 t=4744s
[05:46:38] it=588422 colorings=456600 lazy-girth=141709 last: m=114 classes=6 cclen=78 t=4746s
[05:46:40] it=588650 colorings=456800 lazy-girth=141737 last: m=95 classes=5 cclen=79 t=4747s
[05:46:42] it=588868 colorings=457000 lazy-girth=141756 last: m=114 classes=6 cclen=77 t=4749s
[05:46:43] it=589122 colorings=457200 lazy-girth=141817 last: m=114 classes=6 cclen=78 t=4750s
[05:47:43] it=589356 colorings=457400 lazy-girth=141852 last: m=114 classes=6 cclen=78 t=4810s
[05:47:45] it=589600 colorings=457600 lazy-girth=141901 last: m=114 classes=6 cclen=78 t=4813s
[05:47:47] it=589829 colorings=457800 lazy-girth=141931 last: m=114 classes=6 cclen=78 t=4814s
[05:47:48] it=590078 colorings=458000 lazy-girth=141985 last: m=114 classes=6 cclen=69 t=4816s
[05:47:50] it=590323 colorings=458200 lazy-girth=142033 last: m=114 classes=6 cclen=78 t=4818s
[05:47:52] it=590546 colorings=458400 lazy-girth=142062 last: m=95 classes=5 cclen=79 t=4819s
[05:47:53] it=590767 colorings=458600 lazy-girth=142086 last: m=114 classes=6 cclen=78 t=4821s
[05:47:55] it=591004 colorings=458800 lazy-girth=142128 last: m=114 classes=6 cclen=78 t=4822s
[05:47:56] it=591271 colorings=459000 lazy-girth=142207 last: m=114 classes=6 cclen=78 t=4824s
[05:47:57] it=591515 colorings=459200 lazy-girth=142262 last: m=114 classes=6 cclen=78 t=4825s
[05:47:59] it=591771 colorings=459400 lazy-girth=142329 last: m=114 classes=6 cclen=78 t=4827s
[05:48:01] it=592019 colorings=459600 lazy-girth=142382 last: m=114 classes=6 cclen=78 t=4828s
[05:48:03] it=592259 colorings=459800 lazy-girth=142425 last: m=114 classes=6 cclen=78 t=4830s
[05:48:04] it=592494 colorings=460000 lazy-girth=142466 last: m=114 classes=6 cclen=78 t=4832s
[05:48:07] it=592737 colorings=460200 lazy-girth=142513 last: m=114 classes=6 cclen=78 t=4834s
[05:48:09] it=592977 colorings=460400 lazy-girth=142557 last: m=114 classes=6 cclen=78 t=4836s
[05:48:11] it=593225 colorings=460600 lazy-girth=142610 last: m=114 classes=6 cclen=78 t=4838s
[05:48:13] it=593453 colorings=460800 lazy-girth=142646 last: m=114 classes=6 cclen=78 t=4840s
[05:48:14] it=593687 colorings=461000 lazy-girth=142682 last: m=114 classes=6 cclen=78 t=4842s
[05:48:16] it=593914 colorings=461200 lazy-girth=142711 last: m=114 classes=6 cclen=78 t=4843s
[05:48:19] it=594151 colorings=461400 lazy-girth=142750 last: m=114 classes=6 cclen=77 t=4846s
[05:48:20] it=594393 colorings=461600 lazy-girth=142794 last: m=114 classes=6 cclen=69 t=4848s
[05:48:22] it=594623 colorings=461800 lazy-girth=142826 last: m=114 classes=6 cclen=74 t=4850s
[05:48:24] it=594844 colorings=462000 lazy-girth=142847 last: m=114 classes=6 cclen=78 t=4851s
[05:48:26] it=595066 colorings=462200 lazy-girth=142872 last: m=114 classes=6 cclen=78 t=4853s
[05:48:28] it=595299 colorings=462400 lazy-girth=142908 last: m=114 classes=6 cclen=73 t=4856s
[05:48:30] it=595526 colorings=462600 lazy-girth=142938 last: m=114 classes=6 cclen=78 t=4857s
[05:48:31] it=595766 colorings=462800 lazy-girth=142982 last: m=114 classes=6 cclen=78 t=4859s
[05:48:33] it=595996 colorings=463000 lazy-girth=143015 last: m=114 classes=6 cclen=78 t=4860s
[05:48:35] it=596222 colorings=463200 lazy-girth=143041 last: m=114 classes=6 cclen=78 t=4863s
[05:48:39] it=596461 colorings=463400 lazy-girth=143084 last: m=114 classes=6 cclen=76 t=4866s
[05:48:43] it=596686 colorings=463600 lazy-girth=143110 last: m=114 classes=6 cclen=78 t=4870s
[05:48:50] it=596945 colorings=463800 lazy-girth=143177 last: m=114 classes=6 cclen=78 t=4877s
[05:48:51] it=597194 colorings=464000 lazy-girth=143229 last: m=114 classes=6 cclen=78 t=4879s
[05:48:54] it=597438 colorings=464200 lazy-girth=143273 last: m=114 classes=6 cclen=78 t=4881s
[05:48:55] it=597677 colorings=464400 lazy-girth=143314 last: m=114 classes=6 cclen=77 t=4883s
[05:48:57] it=597941 colorings=464600 lazy-girth=143382 last: m=114 classes=6 cclen=78 t=4884s
[05:48:59] it=598200 colorings=464800 lazy-girth=143441 last: m=114 classes=6 cclen=78 t=4887s
[05:49:01] it=598435 colorings=465000 lazy-girth=143476 last: m=114 classes=6 cclen=78 t=4889s
[05:49:03] it=598648 colorings=465200 lazy-girth=143489 last: m=114 classes=6 cclen=78 t=4890s
[05:49:04] it=598861 colorings=465400 lazy-girth=143502 last: m=114 classes=6 cclen=77 t=4892s
[05:49:05] it=599088 colorings=465600 lazy-girth=143529 last: m=114 classes=6 cclen=78 t=4893s
[05:49:07] it=599350 colorings=465800 lazy-girth=143595 last: m=114 classes=6 cclen=78 t=4895s
[05:49:09] it=599588 colorings=466000 lazy-girth=143638 last: m=114 classes=6 cclen=78 t=4896s
[05:49:10] it=599843 colorings=466200 lazy-girth=143695 last: m=114 classes=6 cclen=78 t=4898s
[05:49:12] it=600107 colorings=466400 lazy-girth=143760 last: m=114 classes=6 cclen=78 t=4899s
[05:49:13] it=600341 colorings=466600 lazy-girth=143795 last: m=114 classes=6 cclen=78 t=4901s
[05:49:15] it=600572 colorings=466800 lazy-girth=143827 last: m=114 classes=6 cclen=78 t=4902s
[05:49:16] it=600800 colorings=467000 lazy-girth=143859 last: m=114 classes=6 cclen=77 t=4904s
[05:49:18] it=601037 colorings=467200 lazy-girth=143898 last: m=114 classes=6 cclen=78 t=4906s
[05:49:20] it=601286 colorings=467400 lazy-girth=143948 last: m=114 classes=6 cclen=78 t=4908s
[05:49:22] it=601525 colorings=467600 lazy-girth=143987 last: m=114 classes=6 cclen=78 t=4909s
[05:49:24] it=601762 colorings=467800 lazy-girth=144024 last: m=114 classes=6 cclen=78 t=4912s
[05:49:26] it=602001 colorings=468000 lazy-girth=144066 last: m=114 classes=6 cclen=78 t=4914s
[05:49:28] it=602232 colorings=468200 lazy-girth=144098 last: m=114 classes=6 cclen=78 t=4916s
[05:49:30] it=602474 colorings=468400 lazy-girth=144140 last: m=114 classes=6 cclen=78 t=4918s
[05:49:34] it=602713 colorings=468600 lazy-girth=144182 last: m=114 classes=6 cclen=78 t=4922s
[05:49:36] it=602941 colorings=468800 lazy-girth=144210 last: m=114 classes=6 cclen=78 t=4924s
[05:49:38] it=603167 colorings=469000 lazy-girth=144238 last: m=114 classes=6 cclen=78 t=4925s
[05:49:40] it=603400 colorings=469200 lazy-girth=144271 last: m=114 classes=6 cclen=77 t=4927s
[05:49:42] it=603646 colorings=469400 lazy-girth=144321 last: m=114 classes=6 cclen=78 t=4930s
[05:49:44] it=603865 colorings=469600 lazy-girth=144341 last: m=114 classes=6 cclen=78 t=4931s
[05:49:46] it=604097 colorings=469800 lazy-girth=144374 last: m=114 classes=6 cclen=78 t=4934s
[05:49:49] it=604322 colorings=470000 lazy-girth=144399 last: m=114 classes=6 cclen=78 t=4936s
[05:49:50] it=604533 colorings=470200 lazy-girth=144410 last: m=114 classes=6 cclen=78 t=4938s
[05:49:53] it=604760 colorings=470400 lazy-girth=144438 last: m=114 classes=6 cclen=75 t=4941s
[05:49:55] it=604983 colorings=470600 lazy-girth=144462 last: m=114 classes=6 cclen=78 t=4942s
[05:50:00] it=605200 colorings=470800 lazy-girth=144480 last: m=114 classes=6 cclen=76 t=4948s
[05:50:02] it=605420 colorings=471000 lazy-girth=144500 last: m=114 classes=6 cclen=78 t=4950s
[05:50:04] it=605640 colorings=471200 lazy-girth=144521 last: m=114 classes=6 cclen=76 t=4951s
[05:50:05] it=605849 colorings=471400 lazy-girth=144530 last: m=114 classes=6 cclen=77 t=4953s
[05:50:10] it=606069 colorings=471600 lazy-girth=144550 last: m=114 classes=6 cclen=78 t=4957s
[05:50:12] it=606305 colorings=471800 lazy-girth=144586 last: m=114 classes=6 cclen=78 t=4959s
[05:50:13] it=606524 colorings=472000 lazy-girth=144605 last: m=114 classes=6 cclen=77 t=4960s
[05:50:15] it=606773 colorings=472200 lazy-girth=144661 last: m=114 classes=6 cclen=78 t=4963s
[05:50:17] it=607026 colorings=472400 lazy-girth=144718 last: m=114 classes=6 cclen=78 t=4964s
[05:50:19] it=607266 colorings=472600 lazy-girth=144760 last: m=114 classes=6 cclen=76 t=4966s
[05:50:21] it=607506 colorings=472800 lazy-girth=144805 last: m=114 classes=6 cclen=78 t=4968s
[05:50:22] it=607742 colorings=473000 lazy-girth=144848 last: m=114 classes=6 cclen=78 t=4970s
[05:50:24] it=607969 colorings=473200 lazy-girth=144876 last: m=114 classes=6 cclen=78 t=4971s
[05:50:29] it=608214 colorings=473400 lazy-girth=144921 last: m=114 classes=6 cclen=78 t=4977s
[05:50:31] it=608439 colorings=473600 lazy-girth=144946 last: m=114 classes=6 cclen=78 t=4979s
[05:50:33] it=608669 colorings=473800 lazy-girth=144980 last: m=114 classes=6 cclen=78 t=4980s
[05:50:35] it=608910 colorings=474000 lazy-girth=145022 last: m=114 classes=6 cclen=78 t=4982s
[05:50:36] it=609142 colorings=474200 lazy-girth=145056 last: m=114 classes=6 cclen=78 t=4983s
[05:50:38] it=609373 colorings=474400 lazy-girth=145089 last: m=114 classes=6 cclen=78 t=4985s
[05:50:39] it=609611 colorings=474600 lazy-girth=145129 last: m=114 classes=6 cclen=77 t=4987s
[05:50:41] it=609862 colorings=474800 lazy-girth=145180 last: m=114 classes=6 cclen=78 t=4988s
[05:50:43] it=610092 colorings=475000 lazy-girth=145210 last: m=114 classes=6 cclen=78 t=4990s
[05:50:45] it=610308 colorings=475200 lazy-girth=145226 last: m=114 classes=6 cclen=78 t=4992s
[05:50:46] it=610520 colorings=475400 lazy-girth=145238 last: m=114 classes=6 cclen=78 t=4993s
[05:50:47] it=610747 colorings=475600 lazy-girth=145265 last: m=114 classes=6 cclen=78 t=4995s
[05:50:49] it=610972 colorings=475800 lazy-girth=145290 last: m=114 classes=6 cclen=77 t=4997s
[05:50:51] it=611190 colorings=476000 lazy-girth=145310 last: m=114 classes=6 cclen=78 t=4998s
[05:50:52] it=611422 colorings=476200 lazy-girth=145343 last: m=114 classes=6 cclen=78 t=4999s
[05:50:53] it=611673 colorings=476400 lazy-girth=145396 last: m=114 classes=6 cclen=78 t=5001s
[05:50:55] it=611894 colorings=476600 lazy-girth=145417 last: m=114 classes=6 cclen=78 t=5003s
[05:50:57] it=612121 colorings=476800 lazy-girth=145446 last: m=114 classes=6 cclen=78 t=5004s
[05:50:58] it=612339 colorings=477000 lazy-girth=145465 last: m=114 classes=6 cclen=78 t=5006s
[05:51:00] it=612567 colorings=477200 lazy-girth=145494 last: m=114 classes=6 cclen=66 t=5008s
[05:51:02] it=612816 colorings=477400 lazy-girth=145544 last: m=114 classes=6 cclen=78 t=5010s
[05:51:05] it=613042 colorings=477600 lazy-girth=145571 last: m=114 classes=6 cclen=78 t=5012s
[05:51:07] it=613279 colorings=477800 lazy-girth=145609 last: m=114 classes=6 cclen=78 t=5014s
[05:51:10] it=613497 colorings=478000 lazy-girth=145627 last: m=114 classes=6 cclen=78 t=5017s
[05:51:12] it=613712 colorings=478200 lazy-girth=145643 last: m=114 classes=6 cclen=78 t=5020s
[05:51:16] it=613933 colorings=478400 lazy-girth=145665 last: m=114 classes=6 cclen=78 t=5023s
[05:51:24] it=614135 colorings=478600 lazy-girth=145667 last: m=114 classes=6 cclen=78 t=5032s
[05:51:25] it=614337 colorings=478800 lazy-girth=145669 last: m=114 classes=6 cclen=78 t=5033s
[05:51:26] it=614537 colorings=479000 lazy-girth=145669 last: m=95 classes=5 cclen=79 t=5034s
[05:51:28] it=614742 colorings=479200 lazy-girth=145674 last: m=114 classes=6 cclen=78 t=5035s
[05:51:29] it=614981 colorings=479400 lazy-girth=145713 last: m=114 classes=6 cclen=78 t=5037s
[05:51:31] it=615219 colorings=479600 lazy-girth=145753 last: m=95 classes=5 cclen=79 t=5038s
[05:51:32] it=615431 colorings=479800 lazy-girth=145765 last: m=114 classes=6 cclen=78 t=5039s
[05:51:33] it=615684 colorings=480000 lazy-girth=145819 last: m=114 classes=6 cclen=78 t=5041s
[05:51:34] it=615886 colorings=480200 lazy-girth=145821 last: m=114 classes=6 cclen=77 t=5042s
[05:51:36] it=616090 colorings=480400 lazy-girth=145825 last: m=114 classes=6 cclen=78 t=5043s
[05:51:40] it=616336 colorings=480600 lazy-girth=145874 last: m=114 classes=6 cclen=78 t=5047s
[05:51:41] it=616606 colorings=480800 lazy-girth=145949 last: m=114 classes=6 cclen=78 t=5049s
[05:51:44] it=616856 colorings=481000 lazy-girth=145999 last: m=114 classes=6 cclen=78 t=5051s
[05:51:46] it=617108 colorings=481200 lazy-girth=146053 last: m=114 classes=6 cclen=78 t=5054s
[05:51:48] it=617351 colorings=481400 lazy-girth=146099 last: m=114 classes=6 cclen=78 t=5055s
[05:51:49] it=617587 colorings=481600 lazy-girth=146138 last: m=114 classes=6 cclen=78 t=5056s
[05:51:50] it=617818 colorings=481800 lazy-girth=146171 last: m=114 classes=6 cclen=68 t=5058s
[05:51:52] it=618037 colorings=482000 lazy-girth=146196 last: m=114 classes=6 cclen=78 t=5060s
[05:51:54] it=618282 colorings=482200 lazy-girth=146241 last: m=114 classes=6 cclen=78 t=5061s
[05:51:56] it=618505 colorings=482400 lazy-girth=146265 last: m=114 classes=6 cclen=78 t=5063s
[05:51:58] it=618741 colorings=482600 lazy-girth=146305 last: m=114 classes=6 cclen=78 t=5065s
[05:52:00] it=618964 colorings=482800 lazy-girth=146334 last: m=114 classes=6 cclen=76 t=5067s
[05:52:01] it=619187 colorings=483000 lazy-girth=146357 last: m=114 classes=6 cclen=78 t=5068s
[05:52:03] it=619418 colorings=483200 lazy-girth=146392 last: m=114 classes=6 cclen=76 t=5070s
[05:52:04] it=619636 colorings=483400 lazy-girth=146411 last: m=114 classes=6 cclen=78 t=5072s
[05:52:06] it=619868 colorings=483600 lazy-girth=146444 last: m=114 classes=6 cclen=78 t=5073s
[05:52:08] it=620112 colorings=483800 lazy-girth=146491 last: m=114 classes=6 cclen=78 t=5075s
[05:52:09] it=620344 colorings=484000 lazy-girth=146523 last: m=114 classes=6 cclen=77 t=5077s
[05:52:12] it=620584 colorings=484200 lazy-girth=146563 last: m=114 classes=6 cclen=77 t=5079s
[05:52:13] it=620817 colorings=484400 lazy-girth=146597 last: m=114 classes=6 cclen=78 t=5080s
[05:52:15] it=621044 colorings=484600 lazy-girth=146624 last: m=114 classes=6 cclen=69 t=5082s
[05:52:16] it=621272 colorings=484800 lazy-girth=146654 last: m=114 classes=6 cclen=78 t=5084s
[05:52:18] it=621507 colorings=485000 lazy-girth=146690 last: m=114 classes=6 cclen=78 t=5086s
[05:52:20] it=621746 colorings=485200 lazy-girth=146730 last: m=114 classes=6 cclen=78 t=5087s
[05:52:21] it=621976 colorings=485400 lazy-girth=146763 last: m=114 classes=6 cclen=78 t=5089s
[05:52:23] it=622196 colorings=485600 lazy-girth=146784 last: m=114 classes=6 cclen=78 t=5090s
[05:52:24] it=622424 colorings=485800 lazy-girth=146814 last: m=114 classes=6 cclen=78 t=5091s
[05:52:25] it=622631 colorings=486000 lazy-girth=146821 last: m=114 classes=6 cclen=78 t=5093s
[05:52:27] it=622844 colorings=486200 lazy-girth=146834 last: m=114 classes=6 cclen=78 t=5095s
[05:52:30] it=623075 colorings=486400 lazy-girth=146865 last: m=114 classes=6 cclen=78 t=5097s
[05:52:31] it=623296 colorings=486600 lazy-girth=146888 last: m=114 classes=6 cclen=78 t=5099s
[05:52:33] it=623532 colorings=486800 lazy-girth=146927 last: m=114 classes=6 cclen=72 t=5101s
[05:52:35] it=623753 colorings=487000 lazy-girth=146948 last: m=114 classes=6 cclen=78 t=5102s
[05:52:38] it=623981 colorings=487200 lazy-girth=146979 last: m=114 classes=6 cclen=78 t=5105s
[05:52:43] it=624201 colorings=487400 lazy-girth=147000 last: m=114 classes=6 cclen=78 t=5110s
[05:52:45] it=624450 colorings=487600 lazy-girth=147059 last: m=114 classes=6 cclen=78 t=5112s
[05:52:46] it=624670 colorings=487800 lazy-girth=147083 last: m=114 classes=6 cclen=75 t=5113s
[05:52:47] it=624926 colorings=488000 lazy-girth=147160 last: m=114 classes=6 cclen=78 t=5115s
[05:52:49] it=625152 colorings=488200 lazy-girth=147190 last: m=114 classes=6 cclen=78 t=5116s
[05:52:50] it=625374 colorings=488400 lazy-girth=147215 last: m=114 classes=6 cclen=76 t=5118s
[05:52:51] it=625590 colorings=488600 lazy-girth=147231 last: m=114 classes=6 cclen=78 t=5119s
[05:52:53] it=625806 colorings=488800 lazy-girth=147247 last: m=114 classes=6 cclen=78 t=5120s
[05:52:54] it=626010 colorings=489000 lazy-girth=147251 last: m=95 classes=5 cclen=79 t=5121s
[05:52:54] it=626221 colorings=489200 lazy-girth=147262 last: m=114 classes=6 cclen=78 t=5122s
[05:52:56] it=626434 colorings=489400 lazy-girth=147275 last: m=114 classes=6 cclen=78 t=5123s
[05:52:57] it=626668 colorings=489600 lazy-girth=147313 last: m=114 classes=6 cclen=77 t=5124s
[05:52:58] it=626923 colorings=489800 lazy-girth=147381 last: m=114 classes=6 cclen=78 t=5126s
[05:53:00] it=627159 colorings=490000 lazy-girth=147428 last: m=114 classes=6 cclen=77 t=5127s
[05:53:01] it=627423 colorings=490200 lazy-girth=147508 last: m=114 classes=6 cclen=78 t=5129s
[05:53:03] it=627644 colorings=490400 lazy-girth=147530 last: m=114 classes=6 cclen=77 t=5130s
[05:53:04] it=627892 colorings=490600 lazy-girth=147580 last: m=114 classes=6 cclen=78 t=5132s
[05:53:06] it=628136 colorings=490800 lazy-girth=147633 last: m=114 classes=6 cclen=78 t=5133s
[05:53:08] it=628384 colorings=491000 lazy-girth=147681 last: m=95 classes=5 cclen=79 t=5135s
[05:53:11] it=628586 colorings=491200 lazy-girth=147683 last: m=114 classes=6 cclen=78 t=5138s
[05:53:12] it=628796 colorings=491400 lazy-girth=147693 last: m=114 classes=6 cclen=78 t=5140s
[05:53:14] it=629019 colorings=491600 lazy-girth=147716 last: m=114 classes=6 cclen=78 t=5141s
[05:53:18] it=629269 colorings=491800 lazy-girth=147770 last: m=114 classes=6 cclen=78 t=5145s
[05:53:20] it=629508 colorings=492000 lazy-girth=147811 last: m=114 classes=6 cclen=77 t=5147s
[05:53:22] it=629745 colorings=492200 lazy-girth=147850 last: m=114 classes=6 cclen=78 t=5150s
[05:53:23] it=629978 colorings=492400 lazy-girth=147886 last: m=114 classes=6 cclen=78 t=5151s
[05:53:25] it=630217 colorings=492600 lazy-girth=147928 last: m=114 classes=6 cclen=77 t=5152s
[05:53:27] it=630474 colorings=492800 lazy-girth=147985 last: m=114 classes=6 cclen=78 t=5154s
[05:53:29] it=630698 colorings=493000 lazy-girth=148009 last: m=114 classes=6 cclen=77 t=5156s
[05:53:30] it=630916 colorings=493200 lazy-girth=148027 last: m=114 classes=6 cclen=76 t=5157s
[05:53:32] it=631133 colorings=493400 lazy-girth=148047 last: m=114 classes=6 cclen=78 t=5160s
[05:53:34] it=631367 colorings=493600 lazy-girth=148085 last: m=114 classes=6 cclen=78 t=5161s
[05:53:36] it=631599 colorings=493800 lazy-girth=148118 last: m=114 classes=6 cclen=78 t=5163s
[05:53:37] it=631815 colorings=494000 lazy-girth=148134 last: m=114 classes=6 cclen=78 t=5165s
[05:53:39] it=632033 colorings=494200 lazy-girth=148153 last: m=114 classes=6 cclen=78 t=5166s
[05:53:41] it=632261 colorings=494400 lazy-girth=148181 last: m=114 classes=6 cclen=77 t=5169s
[05:53:43] it=632493 colorings=494600 lazy-girth=148213 last: m=114 classes=6 cclen=78 t=5171s
[05:53:45] it=632749 colorings=494800 lazy-girth=148273 last: m=114 classes=6 cclen=78 t=5173s
[05:53:47] it=632966 colorings=495000 lazy-girth=148290 last: m=114 classes=6 cclen=78 t=5174s
[05:53:48] it=633193 colorings=495200 lazy-girth=148318 last: m=114 classes=6 cclen=75 t=5176s
[05:53:51] it=633443 colorings=495400 lazy-girth=148376 last: m=114 classes=6 cclen=78 t=5178s
[05:53:54] it=633689 colorings=495600 lazy-girth=148423 last: m=114 classes=6 cclen=78 t=5181s
[05:53:58] it=633929 colorings=495800 lazy-girth=148464 last: m=114 classes=6 cclen=78 t=5185s
[05:54:01] it=634162 colorings=496000 lazy-girth=148498 last: m=114 classes=6 cclen=77 t=5189s
[05:54:07] it=634404 colorings=496200 lazy-girth=148540 last: m=114 classes=6 cclen=77 t=5194s
[05:54:10] it=634628 colorings=496400 lazy-girth=148564 last: m=114 classes=6 cclen=78 t=5197s
[05:54:11] it=634859 colorings=496600 lazy-girth=148600 last: m=114 classes=6 cclen=78 t=5199s
[05:54:16] it=635107 colorings=496800 lazy-girth=148648 last: m=95 classes=5 cclen=79 t=5203s
[05:54:17] it=635324 colorings=497000 lazy-girth=148665 last: m=114 classes=6 cclen=78 t=5204s
[05:54:18] it=635543 colorings=497200 lazy-girth=148684 last: m=114 classes=6 cclen=78 t=5206s
[05:54:21] it=635794 colorings=497400 lazy-girth=148741 last: m=114 classes=6 cclen=78 t=5208s
[05:54:22] it=636036 colorings=497600 lazy-girth=148787 last: m=114 classes=6 cclen=78 t=5210s
[05:54:24] it=636257 colorings=497800 lazy-girth=148811 last: m=114 classes=6 cclen=78 t=5211s
[05:54:26] it=636495 colorings=498000 lazy-girth=148852 last: m=114 classes=6 cclen=78 t=5213s
[05:54:28] it=636735 colorings=498200 lazy-girth=148892 last: m=114 classes=6 cclen=78 t=5215s
[05:54:29] it=636978 colorings=498400 lazy-girth=148941 last: m=114 classes=6 cclen=78 t=5217s
[05:54:31] it=637204 colorings=498600 lazy-girth=148968 last: m=114 classes=6 cclen=77 t=5218s
[05:54:32] it=637445 colorings=498800 lazy-girth=149011 last: m=114 classes=6 cclen=78 t=5220s
[05:54:34] it=637679 colorings=499000 lazy-girth=149047 last: m=114 classes=6 cclen=78 t=5222s
[05:54:35] it=637903 colorings=499200 lazy-girth=149074 last: m=114 classes=6 cclen=77 t=5223s
[05:54:37] it=638134 colorings=499400 lazy-girth=149107 last: m=114 classes=6 cclen=78 t=5224s
[05:54:39] it=638378 colorings=499600 lazy-girth=149151 last: m=95 classes=5 cclen=79 t=5226s
[05:54:40] it=638618 colorings=499800 lazy-girth=149192 last: m=114 classes=6 cclen=78 t=5228s
[05:54:43] it=638855 colorings=500000 lazy-girth=149230 last: m=114 classes=6 cclen=76 t=5230s
[05:54:44] it=639087 colorings=500200 lazy-girth=149269 last: m=114 classes=6 cclen=78 t=5232s
[05:54:46] it=639317 colorings=500400 lazy-girth=149300 last: m=114 classes=6 cclen=73 t=5233s
[05:54:47] it=639545 colorings=500600 lazy-girth=149328 last: m=114 classes=6 cclen=78 t=5235s
[05:54:52] it=639773 colorings=500800 lazy-girth=149363 last: m=114 classes=6 cclen=77 t=5239s
[05:54:54] it=639991 colorings=501000 lazy-girth=149381 last: m=114 classes=6 cclen=76 t=5241s
[05:54:56] it=640216 colorings=501200 lazy-girth=149406 last: m=114 classes=6 cclen=78 t=5243s
[05:54:57] it=640441 colorings=501400 lazy-girth=149433 last: m=114 classes=6 cclen=78 t=5245s
[05:54:59] it=640662 colorings=501600 lazy-girth=149455 last: m=114 classes=6 cclen=76 t=5247s
[05:55:04] it=640887 colorings=501800 lazy-girth=149480 last: m=114 classes=6 cclen=75 t=5251s
[05:55:09] it=641130 colorings=502000 lazy-girth=149526 last: m=114 classes=6 cclen=75 t=5256s
[05:55:11] it=641402 colorings=502200 lazy-girth=149609 last: m=114 classes=6 cclen=78 t=5259s
[05:55:13] it=641648 colorings=502400 lazy-girth=149660 last: m=114 classes=6 cclen=78 t=5261s
[05:55:16] it=641909 colorings=502600 lazy-girth=149723 last: m=114 classes=6 cclen=78 t=5263s
[05:55:17] it=642134 colorings=502800 lazy-girth=149751 last: m=114 classes=6 cclen=78 t=5265s
[05:55:19] it=642353 colorings=503000 lazy-girth=149773 last: m=114 classes=6 cclen=78 t=5267s
[05:55:21] it=642599 colorings=503200 lazy-girth=149822 last: m=114 classes=6 cclen=62 t=5269s
[05:55:23] it=642831 colorings=503400 lazy-girth=149856 last: m=114 classes=6 cclen=78 t=5271s
[05:55:25] it=643068 colorings=503600 lazy-girth=149897 last: m=114 classes=6 cclen=78 t=5272s
[05:55:27] it=643304 colorings=503800 lazy-girth=149938 last: m=114 classes=6 cclen=78 t=5274s
[05:55:28] it=643540 colorings=504000 lazy-girth=149976 last: m=114 classes=6 cclen=77 t=5276s
[05:55:37] it=643780 colorings=504200 lazy-girth=150023 last: m=114 classes=6 cclen=78 t=5284s
[05:55:38] it=644019 colorings=504400 lazy-girth=150064 last: m=114 classes=6 cclen=76 t=5286s
[05:55:41] it=644241 colorings=504600 lazy-girth=150087 last: m=114 classes=6 cclen=78 t=5288s
[05:55:43] it=644472 colorings=504800 lazy-girth=150119 last: m=114 classes=6 cclen=77 t=5291s
[05:55:45] it=644715 colorings=505000 lazy-girth=150164 last: m=114 classes=6 cclen=78 t=5293s
[05:55:48] it=644948 colorings=505200 lazy-girth=150198 last: m=114 classes=6 cclen=78 t=5296s
[05:55:56] it=645239 colorings=505400 lazy-girth=150289 last: m=95 classes=5 cclen=79 t=5304s
[05:55:59] it=645509 colorings=505600 lazy-girth=150359 last: m=114 classes=6 cclen=78 t=5307s
[05:56:01] it=645740 colorings=505800 lazy-girth=150390 last: m=114 classes=6 cclen=74 t=5308s
[05:56:03] it=645981 colorings=506000 lazy-girth=150431 last: m=95 classes=5 cclen=79 t=5310s
[05:56:04] it=646202 colorings=506200 lazy-girth=150452 last: m=95 classes=5 cclen=79 t=5311s
[05:56:05] it=646432 colorings=506400 lazy-girth=150482 last: m=95 classes=5 cclen=79 t=5313s
[05:56:07] it=646636 colorings=506600 lazy-girth=150486 last: m=114 classes=6 cclen=78 t=5314s
[05:56:08] it=646845 colorings=506800 lazy-girth=150495 last: m=114 classes=6 cclen=78 t=5315s
[05:56:09] it=647069 colorings=507000 lazy-girth=150519 last: m=114 classes=6 cclen=75 t=5316s
[05:56:10] it=647354 colorings=507200 lazy-girth=150604 last: m=95 classes=5 cclen=79 t=5318s
[05:56:12] it=647571 colorings=507400 lazy-girth=150621 last: m=114 classes=6 cclen=78 t=5319s
[05:56:13] it=647789 colorings=507600 lazy-girth=150639 last: m=95 classes=5 cclen=79 t=5320s
[05:56:14] it=648005 colorings=507800 lazy-girth=150655 last: m=95 classes=5 cclen=79 t=5321s
[05:56:15] it=648229 colorings=508000 lazy-girth=150679 last: m=114 classes=6 cclen=77 t=5322s
[05:56:16] it=648430 colorings=508200 lazy-girth=150680 last: m=114 classes=6 cclen=78 t=5323s
[05:56:17] it=648641 colorings=508400 lazy-girth=150691 last: m=95 classes=5 cclen=79 t=5324s
[05:56:18] it=648922 colorings=508600 lazy-girth=150772 last: m=114 classes=6 cclen=78 t=5326s
[05:56:20] it=649131 colorings=508800 lazy-girth=150781 last: m=114 classes=6 cclen=78 t=5327s
[05:56:21] it=649338 colorings=509000 lazy-girth=150788 last: m=114 classes=6 cclen=78 t=5329s
[05:56:23] it=649549 colorings=509200 lazy-girth=150799 last: m=114 classes=6 cclen=78 t=5330s
[05:56:25] it=649764 colorings=509400 lazy-girth=150814 last: m=95 classes=5 cclen=79 t=5332s
[05:56:27] it=649978 colorings=509600 lazy-girth=150828 last: m=114 classes=6 cclen=78 t=5335s
[05:56:30] it=650191 colorings=509800 lazy-girth=150841 last: m=114 classes=6 cclen=78 t=5338s
[05:56:34] it=650402 colorings=510000 lazy-girth=150852 last: m=114 classes=6 cclen=78 t=5342s
[05:56:37] it=650626 colorings=510200 lazy-girth=150877 last: m=114 classes=6 cclen=77 t=5344s
[05:56:39] it=650843 colorings=510400 lazy-girth=150896 last: m=114 classes=6 cclen=78 t=5347s
[05:56:41] it=651061 colorings=510600 lazy-girth=150915 last: m=114 classes=6 cclen=78 t=5348s
[05:56:42] it=651289 colorings=510800 lazy-girth=150944 last: m=114 classes=6 cclen=78 t=5349s
[05:56:47] it=651500 colorings=511000 lazy-girth=150958 last: m=95 classes=5 cclen=79 t=5355s
[05:56:54] it=651709 colorings=511200 lazy-girth=150967 last: m=114 classes=6 cclen=77 t=5362s
[05:56:57] it=651935 colorings=511400 lazy-girth=150994 last: m=95 classes=5 cclen=79 t=5365s
[05:56:59] it=652154 colorings=511600 lazy-girth=151013 last: m=95 classes=5 cclen=79 t=5366s
[05:57:00] it=652360 colorings=511800 lazy-girth=151019 last: m=114 classes=6 cclen=78 t=5368s
[05:57:02] it=652596 colorings=512000 lazy-girth=151055 last: m=114 classes=6 cclen=78 t=5369s
[05:57:06] it=652835 colorings=512200 lazy-girth=151094 last: m=114 classes=6 cclen=78 t=5373s
[05:57:15] it=653060 colorings=512400 lazy-girth=151119 last: m=114 classes=6 cclen=78 t=5383s
[05:57:18] it=653290 colorings=512600 lazy-girth=151149 last: m=114 classes=6 cclen=78 t=5386s
[05:57:24] it=653532 colorings=512800 lazy-girth=151191 last: m=114 classes=6 cclen=78 t=5391s
[05:57:33] it=653759 colorings=513000 lazy-girth=151218 last: m=114 classes=6 cclen=78 t=5400s
[05:57:35] it=653998 colorings=513200 lazy-girth=151261 last: m=114 classes=6 cclen=78 t=5402s
[05:57:37] it=654231 colorings=513400 lazy-girth=151297 last: m=114 classes=6 cclen=78 t=5405s
[05:57:39] it=654465 colorings=513600 lazy-girth=151336 last: m=114 classes=6 cclen=78 t=5406s
[05:57:40] it=654688 colorings=513800 lazy-girth=151360 last: m=114 classes=6 cclen=76 t=5408s
[05:57:42] it=654915 colorings=514000 lazy-girth=151391 last: m=114 classes=6 cclen=78 t=5409s
[05:57:43] it=655148 colorings=514200 lazy-girth=151427 last: m=114 classes=6 cclen=78 t=5411s
[05:57:45] it=655367 colorings=514400 lazy-girth=151447 last: m=114 classes=6 cclen=76 t=5412s
[05:57:46] it=655587 colorings=514600 lazy-girth=151467 last: m=114 classes=6 cclen=78 t=5414s
[05:57:48] it=655832 colorings=514800 lazy-girth=151516 last: m=114 classes=6 cclen=74 t=5416s
[05:57:50] it=656048 colorings=515000 lazy-girth=151532 last: m=114 classes=6 cclen=78 t=5417s
[05:57:51] it=656261 colorings=515200 lazy-girth=151545 last: m=114 classes=6 cclen=77 t=5419s
[05:57:52] it=656467 colorings=515400 lazy-girth=151551 last: m=114 classes=6 cclen=75 t=5420s
[05:57:54] it=656694 colorings=515600 lazy-girth=151583 last: m=114 classes=6 cclen=78 t=5421s
[05:57:55] it=656922 colorings=515800 lazy-girth=151611 last: m=114 classes=6 cclen=78 t=5423s
[05:57:57] it=657147 colorings=516000 lazy-girth=151639 last: m=114 classes=6 cclen=78 t=5425s
[05:57:59] it=657370 colorings=516200 lazy-girth=151666 last: m=114 classes=6 cclen=78 t=5427s
[05:58:01] it=657578 colorings=516400 lazy-girth=151674 last: m=114 classes=6 cclen=78 t=5428s
[05:58:03] it=657793 colorings=516600 lazy-girth=151691 last: m=114 classes=6 cclen=78 t=5430s
[05:58:04] it=658015 colorings=516800 lazy-girth=151714 last: m=114 classes=6 cclen=78 t=5432s
[05:58:08] it=658232 colorings=517000 lazy-girth=151734 last: m=114 classes=6 cclen=77 t=5436s
[05:58:12] it=658442 colorings=517200 lazy-girth=151744 last: m=114 classes=6 cclen=75 t=5440s
[05:58:14] it=658678 colorings=517400 lazy-girth=151787 last: m=114 classes=6 cclen=78 t=5441s
[05:58:15] it=658901 colorings=517600 lazy-girth=151816 last: m=114 classes=6 cclen=78 t=5443s
[05:58:18] it=659155 colorings=517800 lazy-girth=151870 last: m=114 classes=6 cclen=78 t=5445s
[05:58:20] it=659388 colorings=518000 lazy-girth=151905 last: m=114 classes=6 cclen=78 t=5447s
[05:58:22] it=659608 colorings=518200 lazy-girth=151926 last: m=114 classes=6 cclen=77 t=5449s
[05:58:23] it=659823 colorings=518400 lazy-girth=151941 last: m=114 classes=6 cclen=78 t=5450s
[05:58:24] it=660035 colorings=518600 lazy-girth=151953 last: m=114 classes=6 cclen=78 t=5451s
[05:58:26] it=660251 colorings=518800 lazy-girth=151970 last: m=114 classes=6 cclen=78 t=5453s
[05:58:27] it=660458 colorings=519000 lazy-girth=151977 last: m=114 classes=6 cclen=78 t=5455s
[05:58:29] it=660675 colorings=519200 lazy-girth=151995 last: m=114 classes=6 cclen=78 t=5456s
[05:58:30] it=660899 colorings=519400 lazy-girth=152025 last: m=114 classes=6 cclen=78 t=5458s
[05:58:32] it=661112 colorings=519600 lazy-girth=152038 last: m=114 classes=6 cclen=78 t=5459s
[05:58:34] it=661337 colorings=519800 lazy-girth=152063 last: m=114 classes=6 cclen=78 t=5461s
[05:58:35] it=661576 colorings=520000 lazy-girth=152107 last: m=114 classes=6 cclen=78 t=5463s
[05:58:37] it=661805 colorings=520200 lazy-girth=152136 last: m=114 classes=6 cclen=76 t=5465s
[05:58:39] it=662024 colorings=520400 lazy-girth=152156 last: m=114 classes=6 cclen=77 t=5467s
[05:58:42] it=662250 colorings=520600 lazy-girth=152183 last: m=114 classes=6 cclen=78 t=5469s
[05:58:44] it=662466 colorings=520800 lazy-girth=152200 last: m=114 classes=6 cclen=78 t=5472s
[05:58:47] it=662682 colorings=521000 lazy-girth=152217 last: m=114 classes=6 cclen=78 t=5474s
[05:58:52] it=662913 colorings=521200 lazy-girth=152249 last: m=114 classes=6 cclen=77 t=5479s
[05:58:54] it=663143 colorings=521400 lazy-girth=152282 last: m=114 classes=6 cclen=78 t=5482s
[05:58:56] it=663370 colorings=521600 lazy-girth=152310 last: m=114 classes=6 cclen=77 t=5484s
[05:58:58] it=663591 colorings=521800 lazy-girth=152331 last: m=114 classes=6 cclen=77 t=5486s
[05:59:00] it=663826 colorings=522000 lazy-girth=152368 last: m=114 classes=6 cclen=78 t=5487s
[05:59:02] it=664038 colorings=522200 lazy-girth=152382 last: m=114 classes=6 cclen=78 t=5490s
[05:59:06] it=664263 colorings=522400 lazy-girth=152407 last: m=114 classes=6 cclen=76 t=5493s
[05:59:10] it=664484 colorings=522600 lazy-girth=152428 last: m=114 classes=6 cclen=78 t=5497s
[05:59:14] it=664726 colorings=522800 lazy-girth=152470 last: m=114 classes=6 cclen=78 t=5501s
[05:59:16] it=664950 colorings=523000 lazy-girth=152494 last: m=114 classes=6 cclen=78 t=5504s
[05:59:21] it=665164 colorings=523200 lazy-girth=152508 last: m=114 classes=6 cclen=78 t=5508s
[05:59:28] it=665391 colorings=523400 lazy-girth=152536 last: m=114 classes=6 cclen=78 t=5516s
[05:59:30] it=665602 colorings=523600 lazy-girth=152548 last: m=114 classes=6 cclen=77 t=5518s
[05:59:32] it=665829 colorings=523800 lazy-girth=152580 last: m=114 classes=6 cclen=78 t=5519s
[05:59:33] it=666038 colorings=524000 lazy-girth=152590 last: m=114 classes=6 cclen=78 t=5521s
[05:59:35] it=666258 colorings=524200 lazy-girth=152611 last: m=114 classes=6 cclen=77 t=5522s
[05:59:36] it=666477 colorings=524400 lazy-girth=152633 last: m=114 classes=6 cclen=78 t=5523s
[05:59:38] it=666735 colorings=524600 lazy-girth=152695 last: m=95 classes=5 cclen=76 t=5525s
[05:59:40] it=666940 colorings=524800 lazy-girth=152700 last: m=114 classes=6 cclen=78 t=5527s
[05:59:41] it=667159 colorings=525000 lazy-girth=152719 last: m=114 classes=6 cclen=76 t=5529s
[05:59:43] it=667372 colorings=525200 lazy-girth=152732 last: m=114 classes=6 cclen=78 t=5530s
[05:59:45] it=667593 colorings=525400 lazy-girth=152755 last: m=95 classes=5 cclen=79 t=5532s
[05:59:48] it=667814 colorings=525600 lazy-girth=152776 last: m=114 classes=6 cclen=78 t=5535s
[05:59:54] it=668058 colorings=525800 lazy-girth=152824 last: m=114 classes=6 cclen=78 t=5541s
[05:59:57] it=668295 colorings=526000 lazy-girth=152862 last: m=114 classes=6 cclen=78 t=5545s
[06:00:01] it=668528 colorings=526200 lazy-girth=152896 last: m=114 classes=6 cclen=78 t=5548s
[06:00:03] it=668755 colorings=526400 lazy-girth=152924 last: m=114 classes=6 cclen=77 t=5550s
[06:00:05] it=668973 colorings=526600 lazy-girth=152942 last: m=114 classes=6 cclen=78 t=5552s
[06:00:08] it=669196 colorings=526800 lazy-girth=152966 last: m=114 classes=6 cclen=78 t=5555s
[06:00:10] it=669418 colorings=527000 lazy-girth=152988 last: m=114 classes=6 cclen=70 t=5557s
[06:00:12] it=669631 colorings=527200 lazy-girth=153001 last: m=114 classes=6 cclen=78 t=5560s
[06:00:20] it=669857 colorings=527400 lazy-girth=153029 last: m=114 classes=6 cclen=78 t=5567s
[06:00:23] it=670092 colorings=527600 lazy-girth=153066 last: m=114 classes=6 cclen=78 t=5571s
[06:00:58] it=670316 colorings=527800 lazy-girth=153090 last: m=114 classes=6 cclen=78 t=5605s
[06:00:59] it=670522 colorings=528000 lazy-girth=153096 last: m=114 classes=6 cclen=78 t=5606s
[06:01:02] it=670742 colorings=528200 lazy-girth=153117 last: m=114 classes=6 cclen=78 t=5610s
[06:01:04] it=670966 colorings=528400 lazy-girth=153141 last: m=114 classes=6 cclen=78 t=5612s
[06:01:06] it=671179 colorings=528600 lazy-girth=153154 last: m=114 classes=6 cclen=78 t=5613s
[06:01:09] it=671410 colorings=528800 lazy-girth=153187 last: m=133 classes=7 cclen=74 t=5616s
[06:01:11] it=671637 colorings=529000 lazy-girth=153215 last: m=114 classes=6 cclen=78 t=5619s
[06:01:12] it=671852 colorings=529200 lazy-girth=153231 last: m=114 classes=6 cclen=78 t=5620s
[06:01:14] it=672093 colorings=529400 lazy-girth=153275 last: m=114 classes=6 cclen=78 t=5622s
[06:01:16] it=672311 colorings=529600 lazy-girth=153296 last: m=95 classes=5 cclen=79 t=5623s
[06:01:19] it=672524 colorings=529800 lazy-girth=153309 last: m=114 classes=6 cclen=78 t=5626s
[06:01:22] it=672767 colorings=530000 lazy-girth=153354 last: m=114 classes=6 cclen=77 t=5629s
[06:01:23] it=673000 colorings=530200 lazy-girth=153389 last: m=114 classes=6 cclen=78 t=5631s
[06:01:24] it=673222 colorings=530400 lazy-girth=153412 last: m=114 classes=6 cclen=78 t=5632s
[06:01:26] it=673431 colorings=530600 lazy-girth=153423 last: m=114 classes=6 cclen=78 t=5634s
[06:01:29] it=673656 colorings=530800 lazy-girth=153451 last: m=114 classes=6 cclen=78 t=5637s
[06:01:32] it=673865 colorings=531000 lazy-girth=153460 last: m=114 classes=6 cclen=78 t=5639s
[06:01:34] it=674079 colorings=531200 lazy-girth=153474 last: m=114 classes=6 cclen=77 t=5641s
[06:01:38] it=674288 colorings=531400 lazy-girth=153483 last: m=114 classes=6 cclen=73 t=5645s
[06:01:39] it=674517 colorings=531600 lazy-girth=153512 last: m=114 classes=6 cclen=78 t=5647s
[06:01:41] it=674731 colorings=531800 lazy-girth=153526 last: m=114 classes=6 cclen=78 t=5648s
[06:01:43] it=674957 colorings=532000 lazy-girth=153552 last: m=114 classes=6 cclen=78 t=5650s
[06:01:44] it=675175 colorings=532200 lazy-girth=153571 last: m=95 classes=5 cclen=79 t=5651s
[06:01:46] it=675398 colorings=532400 lazy-girth=153595 last: m=114 classes=6 cclen=78 t=5653s
[06:01:48] it=675624 colorings=532600 lazy-girth=153621 last: m=114 classes=6 cclen=78 t=5655s
[06:01:51] it=675838 colorings=532800 lazy-girth=153636 last: m=114 classes=6 cclen=78 t=5658s
[06:01:53] it=676052 colorings=533000 lazy-girth=153651 last: m=114 classes=6 cclen=78 t=5660s
[06:01:54] it=676281 colorings=533200 lazy-girth=153683 last: m=114 classes=6 cclen=78 t=5662s
[06:01:56] it=676506 colorings=533400 lazy-girth=153710 last: m=114 classes=6 cclen=78 t=5664s
[06:01:58] it=676716 colorings=533600 lazy-girth=153721 last: m=114 classes=6 cclen=77 t=5665s
[06:02:04] it=676936 colorings=533800 lazy-girth=153741 last: m=114 classes=6 cclen=77 t=5672s
[06:02:07] it=677188 colorings=534000 lazy-girth=153795 last: m=114 classes=6 cclen=78 t=5674s
[06:02:08] it=677407 colorings=534200 lazy-girth=153814 last: m=114 classes=6 cclen=78 t=5676s
[06:02:10] it=677652 colorings=534400 lazy-girth=153859 last: m=114 classes=6 cclen=78 t=5678s
[06:02:14] it=677882 colorings=534600 lazy-girth=153890 last: m=114 classes=6 cclen=78 t=5681s
[06:02:16] it=678101 colorings=534800 lazy-girth=153909 last: m=114 classes=6 cclen=78 t=5683s
[06:02:18] it=678325 colorings=535000 lazy-girth=153933 last: m=114 classes=6 cclen=77 t=5685s
[06:02:21] it=678546 colorings=535200 lazy-girth=153954 last: m=114 classes=6 cclen=77 t=5688s
[06:02:24] it=678761 colorings=535400 lazy-girth=153969 last: m=114 classes=6 cclen=78 t=5691s
[06:02:25] it=678963 colorings=535600 lazy-girth=153971 last: m=114 classes=6 cclen=78 t=5693s
[06:02:30] it=679171 colorings=535800 lazy-girth=153979 last: m=114 classes=6 cclen=78 t=5698s
[06:02:33] it=679394 colorings=536000 lazy-girth=154006 last: m=114 classes=6 cclen=77 t=5700s
[06:02:34] it=679605 colorings=536200 lazy-girth=154017 last: m=114 classes=6 cclen=78 t=5702s
[06:02:36] it=679814 colorings=536400 lazy-girth=154026 last: m=114 classes=6 cclen=77 t=5703s
[06:02:38] it=680046 colorings=536600 lazy-girth=154059 last: m=114 classes=6 cclen=78 t=5705s
[06:02:42] it=680256 colorings=536800 lazy-girth=154069 last: m=95 classes=5 cclen=78 t=5710s
[06:02:44] it=680476 colorings=537000 lazy-girth=154089 last: m=114 classes=6 cclen=78 t=5712s
[06:02:48] it=680690 colorings=537200 lazy-girth=154105 last: m=114 classes=6 cclen=78 t=5715s
[06:02:54] it=680906 colorings=537400 lazy-girth=154122 last: m=114 classes=6 cclen=78 t=5721s
[06:02:56] it=681128 colorings=537600 lazy-girth=154144 last: m=114 classes=6 cclen=78 t=5723s
[06:02:59] it=681348 colorings=537800 lazy-girth=154164 last: m=114 classes=6 cclen=78 t=5727s
[06:03:02] it=681570 colorings=538000 lazy-girth=154187 last: m=114 classes=6 cclen=78 t=5729s
[06:03:09] it=681787 colorings=538200 lazy-girth=154206 last: m=114 classes=6 cclen=78 t=5736s
[06:03:10] it=681988 colorings=538400 lazy-girth=154207 last: m=114 classes=6 cclen=78 t=5737s
[06:03:14] it=682200 colorings=538600 lazy-girth=154219 last: m=114 classes=6 cclen=78 t=5741s
[06:03:17] it=682416 colorings=538800 lazy-girth=154235 last: m=114 classes=6 cclen=78 t=5744s
[06:03:21] it=682635 colorings=539000 lazy-girth=154254 last: m=114 classes=6 cclen=78 t=5749s
[06:03:26] it=682853 colorings=539200 lazy-girth=154272 last: m=114 classes=6 cclen=78 t=5753s
[06:03:28] it=683068 colorings=539400 lazy-girth=154288 last: m=114 classes=6 cclen=78 t=5756s
[06:03:34] it=683285 colorings=539600 lazy-girth=154307 last: m=114 classes=6 cclen=78 t=5762s
[06:03:38] it=683496 colorings=539800 lazy-girth=154318 last: m=114 classes=6 cclen=78 t=5766s
[06:03:45] it=683706 colorings=540000 lazy-girth=154328 last: m=114 classes=6 cclen=77 t=5772s
[06:03:51] it=683920 colorings=540200 lazy-girth=154342 last: m=114 classes=6 cclen=77 t=5778s
[06:04:00] it=684136 colorings=540400 lazy-girth=154359 last: m=114 classes=6 cclen=76 t=5788s
[06:04:08] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=684195 colorings=540457 lazy-girth=154361 time=5795s


==> anc/search/logs/slice_Z20_r2_g6.log <==
[01:54:07] slice r=2 H=Z20 |H|=20 n=40 classes=40 girth>=6 mindeg>=3
[01:54:07] eager C3/C4 clauses: 8751
[01:54:07] it=571 colorings=200 lazy-girth=634 last: m=80 classes=4 cclen=36 t=1s
[01:54:08] it=1098 colorings=400 lazy-girth=1119 last: m=70 classes=4 cclen=36 t=1s
[01:54:09] it=1475 colorings=600 lazy-girth=1458 last: m=70 classes=4 cclen=36 t=2s
[01:54:09] it=1799 colorings=800 lazy-girth=1648 last: m=70 classes=4 cclen=36 t=2s
[01:54:09] it=2162 colorings=1000 lazy-girth=1888 last: m=70 classes=4 cclen=36 t=3s
[01:54:10] it=2696 colorings=1200 lazy-girth=2405 last: m=70 classes=4 cclen=36 t=3s
[01:54:11] it=3161 colorings=1400 lazy-girth=2792 last: m=80 classes=4 cclen=36 t=4s
[01:54:11] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=3460 colorings=1589 lazy-girth=2969 time=4s


==> anc/search/logs/slice_Z20_r3_g6.log <==
[23:50:09] slice r=3 H=Z20 |H|=20 n=60 classes=90 girth>=6 mindeg>=3
[23:50:09] eager C3/C4 clauses: 59974
[23:50:10] it=630 colorings=200 lazy-girth=1681 last: m=120 classes=6 cclen=84 t=1s
[23:50:11] it=1097 colorings=400 lazy-girth=2407 last: m=130 classes=7 cclen=71 t=2s
[23:50:11] it=1610 colorings=600 lazy-girth=3080 last: m=110 classes=6 cclen=78 t=2s
[23:50:12] it=2085 colorings=800 lazy-girth=3678 last: m=120 classes=6 cclen=83 t=3s
[23:50:12] it=2531 colorings=1000 lazy-girth=4248 last: m=120 classes=6 cclen=82 t=3s
[23:50:13] it=2953 colorings=1200 lazy-girth=4665 last: m=120 classes=7 cclen=83 t=4s
[23:50:14] it=3453 colorings=1400 lazy-girth=5355 last: m=130 classes=7 cclen=80 t=4s
[23:50:14] it=4037 colorings=1600 lazy-girth=6134 last: m=130 classes=7 cclen=82 t=5s
[23:50:15] it=4600 colorings=1800 lazy-girth=6974 last: m=130 classes=7 cclen=83 t=6s
[23:50:16] it=5246 colorings=2000 lazy-girth=7749 last: m=130 classes=7 cclen=83 t=7s
[23:50:17] it=5838 colorings=2200 lazy-girth=8484 last: m=130 classes=7 cclen=83 t=8s
[23:50:18] it=6394 colorings=2400 lazy-girth=9046 last: m=110 classes=6 cclen=83 t=9s
[23:50:19] it=6916 colorings=2600 lazy-girth=9541 last: m=130 classes=7 cclen=83 t=10s
[23:50:20] it=7324 colorings=2800 lazy-girth=9917 last: m=130 classes=7 cclen=81 t=10s
[23:50:20] it=7693 colorings=3000 lazy-girth=10202 last: m=130 classes=7 cclen=83 t=11s
[23:50:21] it=8134 colorings=3200 lazy-girth=10592 last: m=130 classes=7 cclen=82 t=12s
[23:50:22] it=8482 colorings=3400 lazy-girth=10823 last: m=120 classes=6 cclen=82 t=12s
[23:50:22] it=8897 colorings=3600 lazy-girth=11148 last: m=120 classes=6 cclen=84 t=13s
[23:50:23] it=9219 colorings=3800 lazy-girth=11314 last: m=120 classes=6 cclen=84 t=14s
[23:50:23] it=9622 colorings=4000 lazy-girth=11675 last: m=120 classes=6 cclen=84 t=14s
[23:50:24] it=10051 colorings=4200 lazy-girth=12064 last: m=120 classes=6 cclen=83 t=15s
[23:50:25] it=10407 colorings=4400 lazy-girth=12314 last: m=120 classes=6 cclen=84 t=15s
[23:50:25] it=10885 colorings=4600 lazy-girth=12803 last: m=130 classes=7 cclen=83 t=16s
[23:50:26] it=11349 colorings=4800 lazy-girth=13254 last: m=130 classes=7 cclen=76 t=17s
[23:50:27] it=11821 colorings=5000 lazy-girth=13693 last: m=120 classes=6 cclen=84 t=18s
[23:50:27] it=12233 colorings=5200 lazy-girth=13982 last: m=120 classes=6 cclen=84 t=18s
[23:50:28] it=12659 colorings=5400 lazy-girth=14337 last: m=120 classes=6 cclen=83 t=19s
[23:50:29] it=13119 colorings=5600 lazy-girth=14721 last: m=130 classes=7 cclen=83 t=20s
[23:50:30] it=13645 colorings=5800 lazy-girth=15267 last: m=130 classes=7 cclen=72 t=21s
[23:50:31] it=14052 colorings=6000 lazy-girth=15714 last: m=140 classes=7 cclen=83 t=22s
[23:50:32] it=14485 colorings=6200 lazy-girth=16302 last: m=120 classes=6 cclen=84 t=22s
[23:50:32] it=14862 colorings=6400 lazy-girth=16688 last: m=120 classes=6 cclen=84 t=23s
[23:50:33] it=15302 colorings=6600 lazy-girth=17260 last: m=120 classes=6 cclen=77 t=24s
[23:50:34] it=15667 colorings=6800 lazy-girth=17534 last: m=130 classes=7 cclen=82 t=25s
[23:50:34] it=16042 colorings=7000 lazy-girth=17792 last: m=110 classes=6 cclen=84 t=25s
[23:50:35] it=16442 colorings=7200 lazy-girth=18110 last: m=120 classes=6 cclen=84 t=26s
[23:50:35] it=16767 colorings=7400 lazy-girth=18268 last: m=120 classes=6 cclen=84 t=26s
[23:50:36] it=17296 colorings=7600 lazy-girth=18901 last: m=110 classes=6 cclen=84 t=27s
[23:50:37] it=17706 colorings=7800 lazy-girth=19215 last: m=110 classes=6 cclen=84 t=28s
[23:50:37] it=18101 colorings=8000 lazy-girth=19447 last: m=110 classes=6 cclen=80 t=28s
[23:50:38] it=18494 colorings=8200 lazy-girth=19653 last: m=110 classes=6 cclen=84 t=29s
[23:50:39] it=18883 colorings=8400 lazy-girth=19876 last: m=110 classes=6 cclen=84 t=29s
[23:50:39] it=19294 colorings=8600 lazy-girth=20224 last: m=120 classes=6 cclen=84 t=30s
[23:50:40] it=19662 colorings=8800 lazy-girth=20493 last: m=120 classes=6 cclen=84 t=31s
[23:50:41] it=20109 colorings=9000 lazy-girth=20802 last: m=120 classes=6 cclen=84 t=32s
[23:50:41] it=20473 colorings=9200 lazy-girth=21010 last: m=120 classes=6 cclen=84 t=32s
[23:50:42] it=20839 colorings=9400 lazy-girth=21433 last: m=120 classes=6 cclen=84 t=33s
[23:50:43] it=21260 colorings=9600 lazy-girth=21971 last: m=120 classes=6 cclen=84 t=34s
[23:50:44] it=21704 colorings=9800 lazy-girth=22452 last: m=120 classes=6 cclen=82 t=34s
[23:50:44] it=22096 colorings=10000 lazy-girth=22785 last: m=120 classes=6 cclen=84 t=35s
[23:50:45] it=22443 colorings=10200 lazy-girth=23028 last: m=130 classes=7 cclen=81 t=36s
[23:50:46] it=22831 colorings=10400 lazy-girth=23382 last: m=110 classes=6 cclen=84 t=36s
[23:50:46] it=23153 colorings=10600 lazy-girth=23603 last: m=120 classes=6 cclen=84 t=37s
[23:50:47] it=23557 colorings=10800 lazy-girth=23879 last: m=120 classes=6 cclen=84 t=38s
[23:50:48] it=23926 colorings=11000 lazy-girth=24116 last: m=110 classes=6 cclen=84 t=38s
[23:50:48] it=24261 colorings=11200 lazy-girth=24361 last: m=130 classes=7 cclen=80 t=39s
[23:50:49] it=24632 colorings=11400 lazy-girth=24625 last: m=120 classes=6 cclen=82 t=40s
[23:50:49] it=24970 colorings=11600 lazy-girth=24886 last: m=120 classes=6 cclen=84 t=40s
[23:50:50] it=25329 colorings=11800 lazy-girth=25145 last: m=120 classes=6 cclen=84 t=41s
[23:50:51] it=25694 colorings=12000 lazy-girth=25406 last: m=120 classes=6 cclen=84 t=42s
[23:50:51] it=26065 colorings=12200 lazy-girth=25634 last: m=110 classes=6 cclen=81 t=42s
[23:50:52] it=26404 colorings=12400 lazy-girth=25852 last: m=120 classes=6 cclen=83 t=43s
[23:50:53] it=26762 colorings=12600 lazy-girth=26129 last: m=110 classes=6 cclen=84 t=43s
[23:50:53] it=27058 colorings=12800 lazy-girth=26287 last: m=120 classes=6 cclen=75 t=44s
[23:50:54] it=27374 colorings=13000 lazy-girth=26455 last: m=120 classes=6 cclen=83 t=44s
[23:50:54] it=27720 colorings=13200 lazy-girth=26648 last: m=120 classes=6 cclen=81 t=45s
[23:50:55] it=28058 colorings=13400 lazy-girth=26905 last: m=130 classes=7 cclen=81 t=46s
[23:50:56] it=28402 colorings=13600 lazy-girth=27112 last: m=110 classes=6 cclen=84 t=46s
[23:50:56] it=28707 colorings=13800 lazy-girth=27249 last: m=130 classes=7 cclen=83 t=47s
[23:50:57] it=28980 colorings=14000 lazy-girth=27325 last: m=140 classes=7 cclen=82 t=47s
[23:50:57] it=29288 colorings=14200 lazy-girth=27433 last: m=120 classes=6 cclen=76 t=48s
[23:50:57] it=29491 colorings=14400 lazy-girth=27436 last: m=120 classes=6 cclen=76 t=48s
[23:50:58] it=29799 colorings=14600 lazy-girth=27544 last: m=110 classes=6 cclen=84 t=49s
[23:50:58] it=29999 colorings=14800 lazy-girth=27544 last: m=120 classes=6 cclen=83 t=49s
[23:50:58] it=30199 colorings=15000 lazy-girth=27544 last: m=120 classes=6 cclen=79 t=49s
[23:50:59] it=30521 colorings=15200 lazy-girth=27666 last: m=130 classes=7 cclen=83 t=50s
[23:51:00] it=30959 colorings=15400 lazy-girth=27904 last: m=110 classes=6 cclen=82 t=50s
[23:51:00] it=31347 colorings=15600 lazy-girth=28092 last: m=110 classes=6 cclen=84 t=51s
[23:51:01] it=31744 colorings=15800 lazy-girth=28289 last: m=110 classes=6 cclen=82 t=52s
[23:51:01] it=32127 colorings=16000 lazy-girth=28609 last: m=110 classes=6 cclen=82 t=52s
[23:51:02] it=32429 colorings=16200 lazy-girth=28771 last: m=120 classes=6 cclen=84 t=53s
[23:51:03] it=32873 colorings=16400 lazy-girth=29487 last: m=120 classes=6 cclen=80 t=54s
[23:51:03] it=33239 colorings=16600 lazy-girth=29846 last: m=120 classes=6 cclen=84 t=54s
[23:51:04] it=33541 colorings=16800 lazy-girth=30040 last: m=120 classes=6 cclen=84 t=55s
[23:51:04] it=33767 colorings=17000 lazy-girth=30066 last: m=120 classes=6 cclen=83 t=55s
[23:51:05] it=33967 colorings=17200 lazy-girth=30066 last: m=120 classes=6 cclen=84 t=55s
[23:51:05] it=34278 colorings=17400 lazy-girth=30363 last: m=120 classes=6 cclen=83 t=56s
[23:51:06] it=34586 colorings=17600 lazy-girth=30649 last: m=130 classes=7 cclen=81 t=57s
[23:51:06] it=34973 colorings=17800 lazy-girth=31011 last: m=120 classes=6 cclen=83 t=57s
[23:51:07] it=35317 colorings=18000 lazy-girth=31307 last: m=120 classes=6 cclen=84 t=58s
[23:51:08] it=35758 colorings=18200 lazy-girth=31802 last: m=120 classes=6 cclen=84 t=59s
[23:51:08] it=36047 colorings=18400 lazy-girth=31986 last: m=120 classes=6 cclen=84 t=59s
[23:51:09] it=36387 colorings=18600 lazy-girth=32278 last: m=120 classes=6 cclen=84 t=60s
[23:51:09] it=36678 colorings=18800 lazy-girth=32455 last: m=120 classes=6 cclen=84 t=60s
[23:51:10] it=37070 colorings=19000 lazy-girth=32876 last: m=110 classes=6 cclen=84 t=61s
[23:51:10] it=37373 colorings=19200 lazy-girth=33092 last: m=110 classes=6 cclen=83 t=61s
[23:51:11] it=37694 colorings=19400 lazy-girth=33313 last: m=110 classes=6 cclen=84 t=62s
[23:51:11] it=38028 colorings=19600 lazy-girth=33556 last: m=110 classes=6 cclen=84 t=62s
[23:51:12] it=38411 colorings=19800 lazy-girth=33851 last: m=110 classes=6 cclen=84 t=63s
[23:51:12] it=38765 colorings=20000 lazy-girth=34090 last: m=110 classes=6 cclen=84 t=63s
[23:51:13] it=39139 colorings=20200 lazy-girth=34349 last: m=110 classes=6 cclen=84 t=64s
[23:51:13] it=39475 colorings=20400 lazy-girth=34550 last: m=110 classes=6 cclen=84 t=64s
[23:51:14] it=39724 colorings=20600 lazy-girth=34602 last: m=120 classes=6 cclen=84 t=65s
[23:51:14] it=39955 colorings=20800 lazy-girth=34633 last: m=120 classes=6 cclen=84 t=65s
[23:51:15] it=40206 colorings=21000 lazy-girth=34684 last: m=120 classes=6 cclen=83 t=65s
[23:51:15] it=40484 colorings=21200 lazy-girth=34763 last: m=120 classes=6 cclen=84 t=66s
[23:51:15] it=40724 colorings=21400 lazy-girth=34804 last: m=120 classes=6 cclen=84 t=66s
[23:51:16] it=40985 colorings=21600 lazy-girth=34865 last: m=120 classes=6 cclen=83 t=67s
[23:51:16] it=41254 colorings=21800 lazy-girth=34935 last: m=120 classes=6 cclen=84 t=67s
[23:51:17] it=41519 colorings=22000 lazy-girth=35000 last: m=120 classes=6 cclen=84 t=68s
[23:51:18] it=41979 colorings=22200 lazy-girth=35442 last: m=120 classes=6 cclen=83 t=69s
[23:51:18] it=42291 colorings=22400 lazy-girth=35661 last: m=120 classes=6 cclen=78 t=69s
[23:51:19] it=42677 colorings=22600 lazy-girth=35906 last: m=110 classes=6 cclen=84 t=70s
[23:51:20] it=43071 colorings=22800 lazy-girth=36239 last: m=110 classes=6 cclen=84 t=70s
[23:51:20] it=43373 colorings=23000 lazy-girth=36451 last: m=120 classes=6 cclen=79 t=71s
[23:51:21] it=43697 colorings=23200 lazy-girth=36650 last: m=120 classes=6 cclen=84 t=72s
[23:51:22] it=44038 colorings=23400 lazy-girth=36899 last: m=120 classes=6 cclen=84 t=72s
[23:51:22] it=44408 colorings=23600 lazy-girth=37174 last: m=130 classes=7 cclen=82 t=73s
[23:51:23] it=44794 colorings=23800 lazy-girth=37439 last: m=110 classes=6 cclen=84 t=74s
[23:51:24] it=45185 colorings=24000 lazy-girth=37696 last: m=110 classes=6 cclen=82 t=74s
[23:51:24] it=45518 colorings=24200 lazy-girth=37889 last: m=110 classes=6 cclen=84 t=75s
[23:51:25] it=45835 colorings=24400 lazy-girth=38061 last: m=120 classes=6 cclen=84 t=76s
[23:51:26] it=46182 colorings=24600 lazy-girth=38215 last: m=120 classes=6 cclen=81 t=76s
[23:51:26] it=46386 colorings=24800 lazy-girth=38219 last: m=120 classes=6 cclen=84 t=77s
[23:51:26] it=46596 colorings=25000 lazy-girth=38229 last: m=130 classes=7 cclen=83 t=77s
[23:51:27] it=46957 colorings=25200 lazy-girth=38390 last: m=130 classes=7 cclen=83 t=78s
[23:51:28] it=47341 colorings=25400 lazy-girth=38574 last: m=130 classes=7 cclen=83 t=79s
[23:51:29] it=47745 colorings=25600 lazy-girth=38778 last: m=110 classes=6 cclen=84 t=80s
[23:51:30] it=48177 colorings=25800 lazy-girth=39010 last: m=130 classes=7 cclen=83 t=80s
[23:51:30] it=48496 colorings=26000 lazy-girth=39129 last: m=120 classes=6 cclen=82 t=81s
[23:51:31] it=48831 colorings=26200 lazy-girth=39346 last: m=120 classes=6 cclen=84 t=82s
[23:51:31] it=49153 colorings=26400 lazy-girth=39574 last: m=120 classes=6 cclen=84 t=82s
[23:51:32] it=49541 colorings=26600 lazy-girth=39923 last: m=110 classes=6 cclen=84 t=83s
[23:51:33] it=49874 colorings=26800 lazy-girth=40098 last: m=130 classes=7 cclen=81 t=83s
[23:51:33] it=50265 colorings=27000 lazy-girth=40346 last: m=130 classes=7 cclen=76 t=84s
[23:51:34] it=50593 colorings=27200 lazy-girth=40513 last: m=110 classes=6 cclen=84 t=85s
[23:51:35] it=50917 colorings=27400 lazy-girth=40665 last: m=110 classes=6 cclen=82 t=86s
[23:51:35] it=51240 colorings=27600 lazy-girth=40842 last: m=130 classes=7 cclen=83 t=86s
[23:51:36] it=51617 colorings=27800 lazy-girth=41147 last: m=120 classes=6 cclen=84 t=87s
[23:51:37] it=51957 colorings=28000 lazy-girth=41371 last: m=120 classes=6 cclen=84 t=87s
[23:51:37] it=52284 colorings=28200 lazy-girth=41571 last: m=120 classes=6 cclen=84 t=88s
[23:51:38] it=52599 colorings=28400 lazy-girth=41730 last: m=120 classes=6 cclen=84 t=89s
[23:51:39] it=52960 colorings=28600 lazy-girth=42019 last: m=140 classes=7 cclen=72 t=89s
[23:51:39] it=53331 colorings=28800 lazy-girth=42308 last: m=110 classes=6 cclen=82 t=90s
[23:51:40] it=53681 colorings=29000 lazy-girth=42578 last: m=120 classes=6 cclen=84 t=91s
[23:51:41] it=54002 colorings=29200 lazy-girth=42761 last: m=110 classes=6 cclen=84 t=91s
[23:51:41] it=54322 colorings=29400 lazy-girth=42945 last: m=110 classes=6 cclen=84 t=92s
[23:51:42] it=54648 colorings=29600 lazy-girth=43130 last: m=130 classes=7 cclen=81 t=93s
[23:51:43] it=55005 colorings=29800 lazy-girth=43304 last: m=110 classes=6 cclen=84 t=93s
[23:51:43] it=55335 colorings=30000 lazy-girth=43446 last: m=110 classes=6 cclen=83 t=94s
[23:51:44] it=55622 colorings=30200 lazy-girth=43544 last: m=130 classes=7 cclen=83 t=95s
[23:51:44] it=55926 colorings=30400 lazy-girth=43676 last: m=110 classes=6 cclen=83 t=95s
[23:51:45] it=56237 colorings=30600 lazy-girth=43846 last: m=120 classes=6 cclen=73 t=96s
[23:51:45] it=56508 colorings=30800 lazy-girth=43942 last: m=140 classes=7 cclen=78 t=96s
[23:51:46] it=56761 colorings=31000 lazy-girth=44014 last: m=120 classes=6 cclen=84 t=97s
[23:51:47] it=57045 colorings=31200 lazy-girth=44176 last: m=120 classes=6 cclen=84 t=97s
[23:51:47] it=57346 colorings=31400 lazy-girth=44328 last: m=110 classes=6 cclen=82 t=98s
[23:51:48] it=57817 colorings=31600 lazy-girth=44856 last: m=110 classes=6 cclen=83 t=99s
[23:51:49] it=58152 colorings=31800 lazy-girth=45028 last: m=110 classes=6 cclen=84 t=100s
[23:51:49] it=58485 colorings=32000 lazy-girth=45190 last: m=130 classes=7 cclen=82 t=100s
[23:51:50] it=58828 colorings=32200 lazy-girth=45366 last: m=130 classes=7 cclen=83 t=101s
[23:51:50] it=59162 colorings=32400 lazy-girth=45547 last: m=120 classes=6 cclen=84 t=101s
[23:51:51] it=59460 colorings=32600 lazy-girth=45715 last: m=120 classes=6 cclen=84 t=102s
[23:51:52] it=59778 colorings=32800 lazy-girth=45904 last: m=120 classes=6 cclen=81 t=103s
[23:51:52] it=60106 colorings=33000 lazy-girth=46091 last: m=110 classes=6 cclen=84 t=103s
[23:51:53] it=60395 colorings=33200 lazy-girth=46209 last: m=140 classes=7 cclen=82 t=104s
[23:51:54] it=60678 colorings=33400 lazy-girth=46316 last: m=120 classes=6 cclen=82 t=104s
[23:51:55] it=61102 colorings=33600 lazy-girth=46676 last: m=130 classes=7 cclen=83 t=105s
[23:51:55] it=61496 colorings=33800 lazy-girth=46881 last: m=130 classes=7 cclen=81 t=106s
[23:51:56] it=61806 colorings=34000 lazy-girth=47037 last: m=120 classes=6 cclen=79 t=107s
[23:51:57] it=62248 colorings=34200 lazy-girth=47428 last: m=140 classes=7 cclen=81 t=108s
[23:51:58] it=62594 colorings=34400 lazy-girth=47668 last: m=120 classes=6 cclen=81 t=109s
[23:51:58] it=62885 colorings=34600 lazy-girth=47808 last: m=120 classes=6 cclen=84 t=109s
[23:51:59] it=63161 colorings=34800 lazy-girth=47970 last: m=120 classes=6 cclen=84 t=110s
[23:52:00] it=63474 colorings=35000 lazy-girth=48125 last: m=110 classes=6 cclen=84 t=111s
[23:52:00] it=63789 colorings=35200 lazy-girth=48275 last: m=120 classes=6 cclen=84 t=111s
[23:52:01] it=64077 colorings=35400 lazy-girth=48378 last: m=130 classes=7 cclen=82 t=112s
[23:52:02] it=64446 colorings=35600 lazy-girth=48677 last: m=110 classes=6 cclen=83 t=113s
[23:52:02] it=64743 colorings=35800 lazy-girth=48830 last: m=120 classes=6 cclen=84 t=113s
[23:52:03] it=64943 colorings=36000 lazy-girth=48830 last: m=120 classes=6 cclen=80 t=114s
[23:52:04] it=65235 colorings=36200 lazy-girth=49002 last: m=120 classes=6 cclen=74 t=115s
[23:52:04] it=65504 colorings=36400 lazy-girth=49114 last: m=120 classes=6 cclen=82 t=115s
[23:52:05] it=65772 colorings=36600 lazy-girth=49228 last: m=120 classes=6 cclen=82 t=116s
[23:52:05] it=66010 colorings=36800 lazy-girth=49288 last: m=120 classes=6 cclen=84 t=116s
[23:52:06] it=66270 colorings=37000 lazy-girth=49397 last: m=120 classes=6 cclen=84 t=117s
[23:52:07] it=66592 colorings=37200 lazy-girth=49591 last: m=110 classes=6 cclen=84 t=117s
[23:52:07] it=66885 colorings=37400 lazy-girth=49745 last: m=120 classes=6 cclen=84 t=118s
[23:52:08] it=67146 colorings=37600 lazy-girth=49831 last: m=120 classes=6 cclen=84 t=119s
[23:52:08] it=67414 colorings=37800 lazy-girth=49945 last: m=110 classes=6 cclen=84 t=119s
[23:52:09] it=67671 colorings=38000 lazy-girth=50021 last: m=120 classes=6 cclen=77 t=120s
[23:52:10] it=67959 colorings=38200 lazy-girth=50138 last: m=110 classes=6 cclen=84 t=120s
[23:52:10] it=68254 colorings=38400 lazy-girth=50266 last: m=110 classes=6 cclen=84 t=121s
[23:52:11] it=68476 colorings=38600 lazy-girth=50299 last: m=120 classes=6 cclen=81 t=121s
[23:52:11] it=68678 colorings=38800 lazy-girth=50303 last: m=120 classes=6 cclen=84 t=122s
[23:52:12] it=68878 colorings=39000 lazy-girth=50303 last: m=120 classes=6 cclen=84 t=122s
[23:52:12] it=69153 colorings=39200 lazy-girth=50378 last: m=130 classes=7 cclen=83 t=123s
[23:52:13] it=69540 colorings=39400 lazy-girth=50565 last: m=130 classes=7 cclen=82 t=124s
[23:52:14] it=69932 colorings=39600 lazy-girth=50757 last: m=130 classes=7 cclen=83 t=125s
[23:52:15] it=70347 colorings=39800 lazy-girth=50972 last: m=130 classes=7 cclen=82 t=126s
[23:52:16] it=70671 colorings=40000 lazy-girth=51096 last: m=120 classes=6 cclen=84 t=127s
[23:52:16] it=70871 colorings=40200 lazy-girth=51096 last: m=120 classes=6 cclen=82 t=127s
[23:52:17] it=71071 colorings=40400 lazy-girth=51096 last: m=110 classes=6 cclen=84 t=127s
[23:52:17] it=71271 colorings=40600 lazy-girth=51096 last: m=110 classes=6 cclen=84 t=128s
[23:52:17] it=71471 colorings=40800 lazy-girth=51096 last: m=110 classes=6 cclen=80 t=128s
[23:52:18] it=71675 colorings=41000 lazy-girth=51100 last: m=110 classes=6 cclen=82 t=129s
[23:52:19] it=72085 colorings=41200 lazy-girth=51310 last: m=110 classes=6 cclen=84 t=129s
[23:52:19] it=72487 colorings=41400 lazy-girth=51512 last: m=130 classes=7 cclen=82 t=130s
[23:52:20] it=72935 colorings=41600 lazy-girth=51760 last: m=130 classes=7 cclen=82 t=131s
[23:52:21] it=73171 colorings=41800 lazy-girth=51796 last: m=120 classes=6 cclen=81 t=131s
[23:52:21] it=73371 colorings=42000 lazy-girth=51796 last: m=120 classes=6 cclen=81 t=132s
[23:52:21] it=73571 colorings=42200 lazy-girth=51796 last: m=120 classes=6 cclen=83 t=132s
[23:52:22] it=73771 colorings=42400 lazy-girth=51796 last: m=110 classes=6 cclen=82 t=133s
[23:52:22] it=73971 colorings=42600 lazy-girth=51796 last: m=110 classes=6 cclen=79 t=133s
[23:52:22] it=74171 colorings=42800 lazy-girth=51796 last: m=110 classes=6 cclen=84 t=133s
[23:52:23] it=74661 colorings=43000 lazy-girth=52365 last: m=120 classes=6 cclen=84 t=134s
[23:52:25] it=75166 colorings=43200 lazy-girth=53032 last: m=120 classes=6 cclen=84 t=135s
[23:52:25] it=75531 colorings=43400 lazy-girth=53285 last: m=130 classes=7 cclen=83 t=136s
[23:52:26] it=75806 colorings=43600 lazy-girth=53421 last: m=110 classes=6 cclen=84 t=137s
[23:52:27] it=76199 colorings=43800 lazy-girth=53695 last: m=130 classes=7 cclen=83 t=138s
[23:52:28] it=76563 colorings=44000 lazy-girth=53923 last: m=110 classes=6 cclen=84 t=138s
[23:52:28] it=76896 colorings=44200 lazy-girth=54143 last: m=130 classes=7 cclen=82 t=139s
[23:52:29] it=77209 colorings=44400 lazy-girth=54306 last: m=120 classes=6 cclen=84 t=140s
[23:52:29] it=77409 colorings=44600 lazy-girth=54306 last: m=120 classes=6 cclen=79 t=140s
[23:52:30] it=77609 colorings=44800 lazy-girth=54306 last: m=120 classes=6 cclen=84 t=141s
[23:52:31] it=77818 colorings=45000 lazy-girth=54319 last: m=120 classes=6 cclen=84 t=141s
[23:52:31] it=78021 colorings=45200 lazy-girth=54323 last: m=120 classes=6 cclen=84 t=142s
[23:52:32] it=78223 colorings=45400 lazy-girth=54327 last: m=120 classes=6 cclen=82 t=142s
[23:52:32] it=78424 colorings=45600 lazy-girth=54328 last: m=120 classes=6 cclen=84 t=143s
[23:52:33] it=78695 colorings=45800 lazy-girth=54405 last: m=110 classes=6 cclen=84 t=144s
[23:52:34] it=78961 colorings=46000 lazy-girth=54495 last: m=120 classes=6 cclen=79 t=145s
[23:52:35] it=79353 colorings=46200 lazy-girth=54717 last: m=110 classes=6 cclen=83 t=145s
[23:52:35] it=79617 colorings=46400 lazy-girth=54796 last: m=110 classes=6 cclen=84 t=146s
[23:52:36] it=80086 colorings=46600 lazy-girth=55146 last: m=110 classes=6 cclen=84 t=147s
[23:52:37] it=80405 colorings=46800 lazy-girth=55265 last: m=110 classes=6 cclen=84 t=148s
[23:52:38] it=80755 colorings=47000 lazy-girth=55415 last: m=110 classes=6 cclen=84 t=149s
[23:52:39] it=81147 colorings=47200 lazy-girth=55607 last: m=110 classes=6 cclen=84 t=149s
[23:52:39] it=81452 colorings=47400 lazy-girth=55712 last: m=110 classes=6 cclen=84 t=150s
[23:52:40] it=81766 colorings=47600 lazy-girth=55826 last: m=110 classes=6 cclen=83 t=151s
[23:52:40] it=82109 colorings=47800 lazy-girth=55969 last: m=110 classes=6 cclen=83 t=151s
[23:52:41] it=82395 colorings=48000 lazy-girth=56055 last: m=110 classes=6 cclen=84 t=152s
[23:52:42] it=82696 colorings=48200 lazy-girth=56156 last: m=110 classes=6 cclen=84 t=153s
[23:52:42] it=82947 colorings=48400 lazy-girth=56220 last: m=120 classes=6 cclen=82 t=153s
[23:52:44] it=83352 colorings=48600 lazy-girth=56662 last: m=110 classes=6 cclen=84 t=154s
[23:52:44] it=83633 colorings=48800 lazy-girth=56771 last: m=120 classes=6 cclen=84 t=155s
[23:52:46] it=84123 colorings=49000 lazy-girth=57176 last: m=120 classes=6 cclen=84 t=156s
[23:52:46] it=84451 colorings=49200 lazy-girth=57360 last: m=120 classes=6 cclen=83 t=157s
[23:52:47] it=84785 colorings=49400 lazy-girth=57524 last: m=120 classes=6 cclen=83 t=158s
[23:52:48] it=85106 colorings=49600 lazy-girth=57682 last: m=110 classes=6 cclen=84 t=159s
[23:52:49] it=85394 colorings=49800 lazy-girth=57816 last: m=110 classes=6 cclen=83 t=160s
[23:52:50] it=85716 colorings=50000 lazy-girth=58010 last: m=140 classes=7 cclen=82 t=161s
[23:52:51] it=86068 colorings=50200 lazy-girth=58232 last: m=120 classes=6 cclen=84 t=162s
[23:52:52] it=86409 colorings=50400 lazy-girth=58417 last: m=140 classes=7 cclen=82 t=163s
[23:52:53] it=86818 colorings=50600 lazy-girth=58689 last: m=110 classes=6 cclen=84 t=164s
[23:52:54] it=87111 colorings=50800 lazy-girth=58828 last: m=110 classes=6 cclen=84 t=164s
[23:52:54] it=87424 colorings=51000 lazy-girth=58968 last: m=110 classes=6 cclen=84 t=165s
[23:52:55] it=87753 colorings=51200 lazy-girth=59108 last: m=110 classes=6 cclen=84 t=166s
[23:52:56] it=88090 colorings=51400 lazy-girth=59354 last: m=120 classes=6 cclen=84 t=167s
[23:52:57] it=88373 colorings=51600 lazy-girth=59476 last: m=130 classes=7 cclen=82 t=168s
[23:52:58] it=88657 colorings=51800 lazy-girth=59605 last: m=110 classes=6 cclen=84 t=168s
[23:52:58] it=88991 colorings=52000 lazy-girth=59773 last: m=110 classes=6 cclen=84 t=169s
[23:52:59] it=89336 colorings=52200 lazy-girth=59965 last: m=110 classes=6 cclen=84 t=170s
[23:53:00] it=89642 colorings=52400 lazy-girth=60100 last: m=110 classes=6 cclen=84 t=170s
[23:53:00] it=89906 colorings=52600 lazy-girth=60184 last: m=110 classes=6 cclen=84 t=171s
[23:53:01] it=90130 colorings=52800 lazy-girth=60220 last: m=140 classes=7 cclen=83 t=172s
[23:53:01] it=90330 colorings=53000 lazy-girth=60220 last: m=120 classes=6 cclen=84 t=172s
[23:53:02] it=90531 colorings=53200 lazy-girth=60221 last: m=120 classes=6 cclen=84 t=173s
[23:53:02] it=90733 colorings=53400 lazy-girth=60224 last: m=120 classes=6 cclen=84 t=173s
[23:53:03] it=91095 colorings=53600 lazy-girth=60405 last: m=120 classes=6 cclen=84 t=174s
[23:53:04] it=91434 colorings=53800 lazy-girth=60577 last: m=120 classes=6 cclen=84 t=175s
[23:53:05] it=91852 colorings=54000 lazy-girth=60825 last: m=140 classes=7 cclen=82 t=176s
[23:53:06] it=92148 colorings=54200 lazy-girth=60924 last: m=110 classes=6 cclen=83 t=177s
[23:53:07] it=92513 colorings=54400 lazy-girth=61093 last: m=120 classes=6 cclen=84 t=178s
[23:53:08] it=92783 colorings=54600 lazy-girth=61167 last: m=140 classes=7 cclen=75 t=179s
[23:53:09] it=93078 colorings=54800 lazy-girth=61265 last: m=110 classes=6 cclen=84 t=179s
[23:53:09] it=93321 colorings=55000 lazy-girth=61308 last: m=110 classes=6 cclen=84 t=180s
[23:53:10] it=93676 colorings=55200 lazy-girth=61499 last: m=120 classes=6 cclen=84 t=181s
[23:53:11] it=93977 colorings=55400 lazy-girth=61643 last: m=120 classes=6 cclen=83 t=182s
[23:53:12] it=94327 colorings=55600 lazy-girth=61833 last: m=110 classes=6 cclen=84 t=183s
[23:53:13] it=94688 colorings=55800 lazy-girth=62048 last: m=120 classes=6 cclen=84 t=184s
[23:53:14] it=95029 colorings=56000 lazy-girth=62218 last: m=130 classes=7 cclen=83 t=185s
[23:53:15] it=95354 colorings=56200 lazy-girth=62380 last: m=110 classes=6 cclen=84 t=186s
[23:53:16] it=95632 colorings=56400 lazy-girth=62490 last: m=130 classes=7 cclen=83 t=187s
[23:53:17] it=96012 colorings=56600 lazy-girth=62698 last: m=110 classes=6 cclen=83 t=188s
[23:53:18] it=96333 colorings=56800 lazy-girth=62882 last: m=110 classes=6 cclen=84 t=188s
[23:53:19] it=96605 colorings=57000 lazy-girth=62972 last: m=120 classes=6 cclen=84 t=190s
[23:53:20] it=96906 colorings=57200 lazy-girth=63089 last: m=120 classes=6 cclen=84 t=191s
[23:53:21] it=97191 colorings=57400 lazy-girth=63204 last: m=130 classes=7 cclen=83 t=192s
[23:53:22] it=97491 colorings=57600 lazy-girth=63317 last: m=120 classes=6 cclen=84 t=193s
[23:53:23] it=97791 colorings=57800 lazy-girth=63445 last: m=120 classes=6 cclen=84 t=194s
[23:53:24] it=98088 colorings=58000 lazy-girth=63570 last: m=120 classes=6 cclen=84 t=195s
[23:53:25] it=98377 colorings=58200 lazy-girth=63667 last: m=110 classes=6 cclen=84 t=195s
[23:53:25] it=98646 colorings=58400 lazy-girth=63753 last: m=110 classes=6 cclen=84 t=196s
[23:53:26] it=98950 colorings=58600 lazy-girth=63874 last: m=110 classes=6 cclen=84 t=197s
[23:53:27] it=99245 colorings=58800 lazy-girth=63975 last: m=110 classes=6 cclen=84 t=198s
[23:53:28] it=99508 colorings=59000 lazy-girth=64043 last: m=110 classes=6 cclen=84 t=198s
[23:53:28] it=99791 colorings=59200 lazy-girth=64134 last: m=110 classes=6 cclen=84 t=199s
[23:53:29] it=100060 colorings=59400 lazy-girth=64211 last: m=110 classes=6 cclen=82 t=200s
[23:53:30] it=100333 colorings=59600 lazy-girth=64336 last: m=140 classes=7 cclen=79 t=201s
[23:53:31] it=100756 colorings=59800 lazy-girth=64969 last: m=130 classes=7 cclen=79 t=202s
[23:53:33] it=101140 colorings=60000 lazy-girth=65425 last: m=130 classes=7 cclen=83 t=203s
[23:53:34] it=101564 colorings=60200 lazy-girth=65889 last: m=140 classes=7 cclen=67 t=205s
[23:53:35] it=101972 colorings=60400 lazy-girth=66393 last: m=120 classes=6 cclen=81 t=206s
[23:53:36] it=102365 colorings=60600 lazy-girth=66752 last: m=120 classes=6 cclen=80 t=207s
[23:53:37] it=102715 colorings=60800 lazy-girth=67008 last: m=130 classes=7 cclen=83 t=208s
[23:53:39] it=103126 colorings=61000 lazy-girth=67344 last: m=120 classes=6 cclen=84 t=209s
[23:53:40] it=103526 colorings=61200 lazy-girth=67761 last: m=130 classes=7 cclen=83 t=211s
[23:53:41] it=103909 colorings=61400 lazy-girth=68099 last: m=140 classes=7 cclen=76 t=212s
[23:53:42] it=104247 colorings=61600 lazy-girth=68305 last: m=110 classes=6 cclen=84 t=213s
[23:53:43] it=104673 colorings=61800 lazy-girth=68678 last: m=130 classes=7 cclen=83 t=214s
[23:53:44] it=105030 colorings=62000 lazy-girth=68919 last: m=130 classes=7 cclen=83 t=215s
[23:53:45] it=105379 colorings=62200 lazy-girth=69160 last: m=110 classes=6 cclen=84 t=216s
[23:53:46] it=105753 colorings=62400 lazy-girth=69432 last: m=130 classes=7 cclen=83 t=217s
[23:53:47] it=106100 colorings=62600 lazy-girth=69683 last: m=130 classes=7 cclen=83 t=218s
[23:53:48] it=106439 colorings=62800 lazy-girth=69915 last: m=130 classes=7 cclen=82 t=219s
[23:53:49] it=106772 colorings=63000 lazy-girth=70115 last: m=120 classes=6 cclen=84 t=220s
[23:53:50] it=107103 colorings=63200 lazy-girth=70309 last: m=130 classes=7 cclen=83 t=220s
[23:53:50] it=107460 colorings=63400 lazy-girth=70508 last: m=140 classes=7 cclen=69 t=221s
[23:53:51] it=107837 colorings=63600 lazy-girth=70802 last: m=130 classes=7 cclen=83 t=222s
[23:53:52] it=108173 colorings=63800 lazy-girth=70993 last: m=130 classes=7 cclen=83 t=223s
[23:53:53] it=108478 colorings=64000 lazy-girth=71154 last: m=110 classes=6 cclen=84 t=224s
[23:53:54] it=108773 colorings=64200 lazy-girth=71296 last: m=120 classes=6 cclen=83 t=225s
[23:53:55] it=109131 colorings=64400 lazy-girth=71512 last: m=110 classes=6 cclen=84 t=226s
[23:53:56] it=109458 colorings=64600 lazy-girth=71677 last: m=130 classes=7 cclen=80 t=227s
[23:53:57] it=109829 colorings=64800 lazy-girth=71910 last: m=130 classes=7 cclen=78 t=228s
[23:53:58] it=110151 colorings=65000 lazy-girth=72069 last: m=130 classes=7 cclen=79 t=229s
[23:53:59] it=110506 colorings=65200 lazy-girth=72285 last: m=110 classes=6 cclen=84 t=230s
[23:54:00] it=110885 colorings=65400 lazy-girth=72479 last: m=110 classes=6 cclen=83 t=231s
[23:54:01] it=111375 colorings=65600 lazy-girth=73142 last: m=120 classes=6 cclen=79 t=232s
[23:54:02] it=111699 colorings=65800 lazy-girth=73364 last: m=120 classes=6 cclen=83 t=233s
[23:54:03] it=112105 colorings=66000 lazy-girth=73790 last: m=110 classes=6 cclen=84 t=234s
[23:54:04] it=112422 colorings=66200 lazy-girth=73948 last: m=130 classes=7 cclen=82 t=235s
[23:54:05] it=112842 colorings=66400 lazy-girth=74370 last: m=120 classes=6 cclen=80 t=236s
[23:54:06] it=113222 colorings=66600 lazy-girth=74720 last: m=110 classes=6 cclen=84 t=237s
[23:54:07] it=113575 colorings=66800 lazy-girth=74962 last: m=120 classes=6 cclen=84 t=238s
[23:54:08] it=114100 colorings=67000 lazy-girth=75559 last: m=120 classes=6 cclen=84 t=239s
[23:54:09] it=114477 colorings=67200 lazy-girth=75864 last: m=120 classes=6 cclen=84 t=240s
[23:54:11] it=114949 colorings=67400 lazy-girth=76347 last: m=110 classes=6 cclen=83 t=242s
[23:54:12] it=115345 colorings=67600 lazy-girth=76613 last: m=110 classes=6 cclen=83 t=243s
[23:54:13] it=115764 colorings=67800 lazy-girth=76977 last: m=120 classes=6 cclen=84 t=244s
[23:54:14] it=116129 colorings=68000 lazy-girth=77194 last: m=110 classes=6 cclen=84 t=245s
[23:54:15] it=116540 colorings=68200 lazy-girth=77462 last: m=130 classes=7 cclen=82 t=246s
[23:54:16] it=116938 colorings=68400 lazy-girth=77738 last: m=110 classes=6 cclen=84 t=247s
[23:54:17] it=117279 colorings=68600 lazy-girth=77951 last: m=140 classes=7 cclen=83 t=248s
[23:54:18] it=117637 colorings=68800 lazy-girth=78292 last: m=120 classes=6 cclen=84 t=249s
[23:54:19] it=118016 colorings=69000 lazy-girth=78617 last: m=120 classes=6 cclen=83 t=250s
[23:54:20] it=118325 colorings=69200 lazy-girth=78836 last: m=120 classes=6 cclen=84 t=251s
[23:54:21] it=118647 colorings=69400 lazy-girth=79055 last: m=120 classes=6 cclen=78 t=252s
[23:54:22] it=118953 colorings=69600 lazy-girth=79233 last: m=120 classes=6 cclen=84 t=253s
[23:54:23] it=119308 colorings=69800 lazy-girth=79448 last: m=130 classes=7 cclen=79 t=254s
[23:54:24] it=119627 colorings=70000 lazy-girth=79603 last: m=110 classes=6 cclen=84 t=255s
[23:54:25] it=119918 colorings=70200 lazy-girth=79741 last: m=110 classes=6 cclen=81 t=256s
[23:54:26] it=120196 colorings=70400 lazy-girth=79857 last: m=130 classes=7 cclen=83 t=257s
[23:54:27] it=120530 colorings=70600 lazy-girth=80017 last: m=110 classes=6 cclen=84 t=258s
[23:54:28] it=120834 colorings=70800 lazy-girth=80143 last: m=130 classes=7 cclen=82 t=259s
[23:54:29] it=121127 colorings=71000 lazy-girth=80259 last: m=130 classes=7 cclen=83 t=260s
[23:54:30] it=121443 colorings=71200 lazy-girth=80409 last: m=130 classes=7 cclen=83 t=260s
[23:54:31] it=121749 colorings=71400 lazy-girth=80535 last: m=130 classes=7 cclen=83 t=261s
[23:54:32] it=122060 colorings=71600 lazy-girth=80662 last: m=130 classes=7 cclen=80 t=262s
[23:54:33] it=122368 colorings=71800 lazy-girth=80794 last: m=120 classes=6 cclen=84 t=263s
[23:54:33] it=122621 colorings=72000 lazy-girth=80862 last: m=120 classes=6 cclen=82 t=264s
[23:54:34] it=122964 colorings=72200 lazy-girth=81024 last: m=110 classes=6 cclen=84 t=265s
[23:54:35] it=123339 colorings=72400 lazy-girth=81216 last: m=130 classes=7 cclen=82 t=266s
[23:54:36] it=123690 colorings=72600 lazy-girth=81399 last: m=120 classes=6 cclen=84 t=267s
[23:54:37] it=124014 colorings=72800 lazy-girth=81528 last: m=130 classes=7 cclen=82 t=268s
[23:54:39] it=124510 colorings=73000 lazy-girth=82193 last: m=130 classes=7 cclen=80 t=270s
[23:54:40] it=124904 colorings=73200 lazy-girth=82502 last: m=130 classes=7 cclen=79 t=271s
[23:54:42] it=125304 colorings=73400 lazy-girth=82859 last: m=110 classes=6 cclen=84 t=272s
[23:54:43] it=125687 colorings=73600 lazy-girth=83159 last: m=130 classes=7 cclen=83 t=273s
[23:54:44] it=126158 colorings=73800 lazy-girth=83642 last: m=120 classes=6 cclen=83 t=275s
[23:54:46] it=126640 colorings=74000 lazy-girth=84060 last: m=110 classes=6 cclen=83 t=276s
[23:54:47] it=127060 colorings=74200 lazy-girth=84385 last: m=110 classes=6 cclen=84 t=278s
[23:54:48] it=127428 colorings=74400 lazy-girth=84627 last: m=130 classes=7 cclen=78 t=279s
[23:54:49] it=127862 colorings=74600 lazy-girth=84944 last: m=130 classes=7 cclen=83 t=280s
[23:54:50] it=128332 colorings=74800 lazy-girth=85341 last: m=130 classes=7 cclen=77 t=281s
[23:54:52] it=128765 colorings=75000 lazy-girth=85715 last: m=110 classes=6 cclen=83 t=282s
[23:54:53] it=129215 colorings=75200 lazy-girth=86062 last: m=130 classes=7 cclen=81 t=284s
[23:54:54] it=129617 colorings=75400 lazy-girth=86325 last: m=130 classes=7 cclen=83 t=285s
[23:54:55] it=129983 colorings=75600 lazy-girth=86564 last: m=120 classes=6 cclen=84 t=286s
[23:54:56] it=130331 colorings=75800 lazy-girth=86823 last: m=110 classes=6 cclen=84 t=287s
[23:54:57] it=130701 colorings=76000 lazy-girth=87053 last: m=120 classes=6 cclen=84 t=288s
[23:54:58] it=131130 colorings=76200 lazy-girth=87427 last: m=130 classes=7 cclen=81 t=289s
[23:54:59] it=131531 colorings=76400 lazy-girth=87743 last: m=120 classes=6 cclen=81 t=290s
[23:55:01] it=131931 colorings=76600 lazy-girth=88091 last: m=110 classes=6 cclen=84 t=291s
[23:55:02] it=132311 colorings=76800 lazy-girth=88371 last: m=130 classes=7 cclen=83 t=292s
[23:55:02] it=132667 colorings=77000 lazy-girth=88591 last: m=110 classes=6 cclen=84 t=293s
[23:55:04] it=133064 colorings=77200 lazy-girth=88901 last: m=120 classes=6 cclen=84 t=294s
[23:55:05] it=133486 colorings=77400 lazy-girth=89239 last: m=140 classes=7 cclen=64 t=296s
[23:55:06] it=133813 colorings=77600 lazy-girth=89437 last: m=130 classes=7 cclen=83 t=297s
[23:55:07] it=134189 colorings=77800 lazy-girth=89717 last: m=130 classes=7 cclen=83 t=298s
[23:55:08] it=134526 colorings=78000 lazy-girth=89907 last: m=130 classes=7 cclen=82 t=299s
[23:55:09] it=134895 colorings=78200 lazy-girth=90145 last: m=130 classes=7 cclen=81 t=300s
[23:55:10] it=135220 colorings=78400 lazy-girth=90300 last: m=110 classes=6 cclen=82 t=301s
[23:55:11] it=135578 colorings=78600 lazy-girth=90505 last: m=130 classes=7 cclen=83 t=302s
[23:55:12] it=135953 colorings=78800 lazy-girth=90723 last: m=110 classes=6 cclen=84 t=303s
[23:55:13] it=136312 colorings=79000 lazy-girth=90935 last: m=110 classes=6 cclen=84 t=304s
[23:55:14] it=136667 colorings=79200 lazy-girth=91131 last: m=130 classes=7 cclen=73 t=305s
[23:55:15] it=136978 colorings=79400 lazy-girth=91274 last: m=130 classes=7 cclen=75 t=306s
[23:55:16] it=137356 colorings=79600 lazy-girth=91589 last: m=120 classes=6 cclen=84 t=307s
[23:55:17] it=137671 colorings=79800 lazy-girth=91782 last: m=120 classes=6 cclen=84 t=308s
[23:55:18] it=138070 colorings=80000 lazy-girth=92056 last: m=110 classes=6 cclen=84 t=309s
[23:55:20] it=138484 colorings=80200 lazy-girth=92373 last: m=110 classes=6 cclen=83 t=310s
[23:55:21] it=138867 colorings=80400 lazy-girth=92671 last: m=130 classes=7 cclen=81 t=311s
[23:55:22] it=139237 colorings=80600 lazy-girth=92929 last: m=140 classes=7 cclen=79 t=312s
[23:55:23] it=139674 colorings=80800 lazy-girth=93255 last: m=130 classes=7 cclen=83 t=314s
[23:55:24] it=140134 colorings=81000 lazy-girth=93589 last: m=130 classes=7 cclen=83 t=315s
[23:55:25] it=140513 colorings=81200 lazy-girth=93858 last: m=130 classes=7 cclen=71 t=316s
[23:55:26] it=140994 colorings=81400 lazy-girth=94245 last: m=130 classes=7 cclen=82 t=317s
[23:55:27] it=141369 colorings=81600 lazy-girth=94464 last: m=130 classes=7 cclen=83 t=318s
[23:55:28] it=141731 colorings=81800 lazy-girth=94673 last: m=130 classes=7 cclen=82 t=319s
[23:55:29] it=142067 colorings=82000 lazy-girth=94851 last: m=110 classes=6 cclen=84 t=320s
[23:55:30] it=142437 colorings=82200 lazy-girth=95068 last: m=110 classes=6 cclen=84 t=321s
[23:55:31] it=142765 colorings=82400 lazy-girth=95242 last: m=120 classes=6 cclen=80 t=322s
[23:55:32] it=143087 colorings=82600 lazy-girth=95436 last: m=140 classes=7 cclen=66 t=323s
[23:55:33] it=143428 colorings=82800 lazy-girth=95639 last: m=120 classes=6 cclen=84 t=323s
[23:55:33] it=143727 colorings=83000 lazy-girth=95784 last: m=120 classes=6 cclen=83 t=324s
[23:55:34] it=144030 colorings=83200 lazy-girth=95941 last: m=120 classes=6 cclen=84 t=325s
[23:55:35] it=144364 colorings=83400 lazy-girth=96123 last: m=120 classes=6 cclen=83 t=326s
[23:55:36] it=144712 colorings=83600 lazy-girth=96347 last: m=130 classes=7 cclen=82 t=327s
[23:55:37] it=145036 colorings=83800 lazy-girth=96510 last: m=110 classes=6 cclen=84 t=328s
[23:55:38] it=145366 colorings=84000 lazy-girth=96666 last: m=110 classes=6 cclen=83 t=328s
[23:55:39] it=145742 colorings=84200 lazy-girth=96900 last: m=140 classes=7 cclen=72 t=330s
[23:55:40] it=146068 colorings=84400 lazy-girth=97072 last: m=140 classes=7 cclen=83 t=330s
[23:55:40] it=146384 colorings=84600 lazy-girth=97242 last: m=130 classes=7 cclen=83 t=331s
[23:55:42] it=146755 colorings=84800 lazy-girth=97494 last: m=120 classes=6 cclen=83 t=332s
[23:55:43] it=147140 colorings=85000 lazy-girth=97745 last: m=130 classes=7 cclen=81 t=333s
[23:55:44] it=147534 colorings=85200 lazy-girth=97985 last: m=140 classes=7 cclen=69 t=335s
[23:55:45] it=147861 colorings=85400 lazy-girth=98190 last: m=130 classes=7 cclen=82 t=336s
[23:55:46] it=148193 colorings=85600 lazy-girth=98350 last: m=130 classes=7 cclen=72 t=337s
[23:55:47] it=148598 colorings=85800 lazy-girth=98644 last: m=130 classes=7 cclen=83 t=338s
[23:55:48] it=149043 colorings=86000 lazy-girth=98992 last: m=120 classes=6 cclen=84 t=339s
[23:55:49] it=149425 colorings=86200 lazy-girth=99263 last: m=120 classes=7 cclen=83 t=340s
[23:55:50] it=149793 colorings=86400 lazy-girth=99504 last: m=120 classes=6 cclen=84 t=341s
[23:55:51] it=150197 colorings=86600 lazy-girth=99759 last: m=130 classes=7 cclen=80 t=342s
[23:55:52] it=150576 colorings=86800 lazy-girth=99997 last: m=130 classes=7 cclen=82 t=343s
[23:55:54] it=151114 colorings=87000 lazy-girth=100531 last: m=130 classes=7 cclen=82 t=344s
[23:55:54] it=151486 colorings=87200 lazy-girth=100750 last: m=130 classes=7 cclen=82 t=345s
[23:55:55] it=151853 colorings=87400 lazy-girth=100955 last: m=110 classes=6 cclen=83 t=346s
[23:55:56] it=152163 colorings=87600 lazy-girth=101089 last: m=130 classes=7 cclen=81 t=347s
[23:55:57] it=152478 colorings=87800 lazy-girth=101247 last: m=130 classes=7 cclen=83 t=348s
[23:55:58] it=152869 colorings=88000 lazy-girth=101573 last: m=130 classes=7 cclen=83 t=349s
[23:55:59] it=153308 colorings=88200 lazy-girth=101929 last: m=130 classes=7 cclen=83 t=350s
[23:56:01] it=153808 colorings=88400 lazy-girth=102332 last: m=130 classes=7 cclen=83 t=352s
[23:56:02] it=154247 colorings=88600 lazy-girth=102681 last: m=130 classes=7 cclen=83 t=353s
[23:56:03] it=154676 colorings=88800 lazy-girth=103075 last: m=110 classes=6 cclen=83 t=354s
[23:56:05] it=155115 colorings=89000 lazy-girth=103496 last: m=130 classes=7 cclen=83 t=356s
[23:56:06] it=155561 colorings=89200 lazy-girth=103847 last: m=130 classes=7 cclen=82 t=357s
[23:56:07] it=155947 colorings=89400 lazy-girth=104081 last: m=130 classes=7 cclen=73 t=358s
[23:56:08] it=156284 colorings=89600 lazy-girth=104284 last: m=130 classes=7 cclen=83 t=359s
[23:56:09] it=156673 colorings=89800 lazy-girth=104550 last: m=110 classes=6 cclen=84 t=360s
[23:56:11] it=157076 colorings=90000 lazy-girth=104843 last: m=130 classes=7 cclen=83 t=361s
[23:56:12] it=157470 colorings=90200 lazy-girth=105144 last: m=130 classes=7 cclen=82 t=363s
[23:56:13] it=157954 colorings=90400 lazy-girth=105574 last: m=130 classes=7 cclen=83 t=364s
[23:56:15] it=158421 colorings=90600 lazy-girth=105954 last: m=130 classes=7 cclen=79 t=366s
[23:56:18] it=158870 colorings=90800 lazy-girth=106274 last: m=130 classes=7 cclen=81 t=369s
[23:56:19] it=159247 colorings=91000 lazy-girth=106549 last: m=130 classes=7 cclen=83 t=370s
[23:56:21] it=159687 colorings=91200 lazy-girth=106847 last: m=130 classes=7 cclen=83 t=372s
[23:56:22] it=160035 colorings=91400 lazy-girth=107043 last: m=130 classes=7 cclen=83 t=373s
[23:56:23] it=160446 colorings=91600 lazy-girth=107312 last: m=130 classes=7 cclen=83 t=374s
[23:56:24] it=160819 colorings=91800 lazy-girth=107524 last: m=130 classes=7 cclen=81 t=375s
[23:56:26] it=161210 colorings=92000 lazy-girth=107752 last: m=130 classes=7 cclen=83 t=376s
[23:56:27] it=161557 colorings=92200 lazy-girth=107927 last: m=110 classes=6 cclen=83 t=378s
[23:56:28] it=161994 colorings=92400 lazy-girth=108281 last: m=110 classes=6 cclen=84 t=379s
[23:56:29] it=162338 colorings=92600 lazy-girth=108461 last: m=130 classes=7 cclen=82 t=380s
[23:56:30] it=162712 colorings=92800 lazy-girth=108659 last: m=130 classes=7 cclen=83 t=381s
[23:56:31] it=163073 colorings=93000 lazy-girth=108843 last: m=120 classes=6 cclen=84 t=382s
[23:56:32] it=163452 colorings=93200 lazy-girth=109104 last: m=120 classes=6 cclen=81 t=383s
[23:56:33] it=163820 colorings=93400 lazy-girth=109323 last: m=110 classes=6 cclen=84 t=384s
[23:56:34] it=164167 colorings=93600 lazy-girth=109505 last: m=110 classes=6 cclen=83 t=385s
[23:56:35] it=164545 colorings=93800 lazy-girth=109738 last: m=130 classes=7 cclen=83 t=386s
[23:56:36] it=164915 colorings=94000 lazy-girth=109944 last: m=130 classes=7 cclen=83 t=387s
[23:56:37] it=165329 colorings=94200 lazy-girth=110212 last: m=110 classes=6 cclen=73 t=388s
[23:56:38] it=165686 colorings=94400 lazy-girth=110397 last: m=120 classes=6 cclen=83 t=389s
[23:56:39] it=166041 colorings=94600 lazy-girth=110575 last: m=120 classes=6 cclen=84 t=390s
[23:56:40] it=166351 colorings=94800 lazy-girth=110691 last: m=120 classes=6 cclen=84 t=391s
[23:56:41] it=166657 colorings=95000 lazy-girth=110813 last: m=140 classes=7 cclen=67 t=392s
[23:56:42] it=167006 colorings=95200 lazy-girth=111004 last: m=130 classes=7 cclen=82 t=393s
[23:56:44] it=167394 colorings=95400 lazy-girth=111222 last: m=120 classes=7 cclen=83 t=394s
[23:56:45] it=167804 colorings=95600 lazy-girth=111487 last: m=120 classes=6 cclen=84 t=396s
[23:56:46] it=168172 colorings=95800 lazy-girth=111703 last: m=130 classes=7 cclen=76 t=397s
[23:56:47] it=168583 colorings=96000 lazy-girth=111996 last: m=130 classes=7 cclen=81 t=398s
[23:56:48] it=168941 colorings=96200 lazy-girth=112173 last: m=110 classes=6 cclen=84 t=399s
[23:56:50] it=169374 colorings=96400 lazy-girth=112459 last: m=130 classes=7 cclen=83 t=401s
[23:56:51] it=169681 colorings=96600 lazy-girth=112613 last: m=130 classes=7 cclen=83 t=402s
[23:56:52] it=169943 colorings=96800 lazy-girth=112704 last: m=130 classes=7 cclen=83 t=403s
[23:56:53] it=170212 colorings=97000 lazy-girth=112802 last: m=130 classes=7 cclen=80 t=403s
[23:56:54] it=170589 colorings=97200 lazy-girth=113010 last: m=130 classes=7 cclen=83 t=405s
[23:56:55] it=171016 colorings=97400 lazy-girth=113281 last: m=130 classes=7 cclen=83 t=406s
[23:56:56] it=171369 colorings=97600 lazy-girth=113474 last: m=110 classes=6 cclen=84 t=407s
[23:56:57] it=171783 colorings=97800 lazy-girth=113721 last: m=130 classes=7 cclen=82 t=408s
[23:56:58] it=172181 colorings=98000 lazy-girth=113946 last: m=130 classes=7 cclen=80 t=409s
[23:56:59] it=172568 colorings=98200 lazy-girth=114167 last: m=130 classes=7 cclen=67 t=410s
[23:57:01] it=172952 colorings=98400 lazy-girth=114397 last: m=110 classes=6 cclen=84 t=411s
[23:57:02] it=173324 colorings=98600 lazy-girth=114640 last: m=120 classes=6 cclen=84 t=413s
[23:57:03] it=173623 colorings=98800 lazy-girth=114777 last: m=130 classes=7 cclen=83 t=414s
[23:57:04] it=173929 colorings=99000 lazy-girth=114924 last: m=120 classes=6 cclen=84 t=415s
[23:57:05] it=174216 colorings=99200 lazy-girth=115044 last: m=130 classes=7 cclen=83 t=416s
[23:57:06] it=174665 colorings=99400 lazy-girth=115359 last: m=130 classes=7 cclen=83 t=417s
[23:57:08] it=175072 colorings=99600 lazy-girth=115640 last: m=130 classes=7 cclen=82 t=419s
[23:57:09] it=175455 colorings=99800 lazy-girth=115885 last: m=110 classes=6 cclen=83 t=420s
[23:57:12] it=175936 colorings=100000 lazy-girth=116363 last: m=120 classes=6 cclen=83 t=423s
[23:57:13] it=176256 colorings=100200 lazy-girth=116625 last: m=110 classes=6 cclen=84 t=423s
[23:57:14] it=176645 colorings=100400 lazy-girth=117002 last: m=140 classes=7 cclen=75 t=425s
[23:57:15] it=176989 colorings=100600 lazy-girth=117197 last: m=120 classes=6 cclen=84 t=425s
[23:57:16] it=177320 colorings=100800 lazy-girth=117425 last: m=110 classes=6 cclen=84 t=426s
[23:57:17] it=177753 colorings=101000 lazy-girth=117886 last: m=140 classes=7 cclen=79 t=428s
[23:57:18] it=178134 colorings=101200 lazy-girth=118175 last: m=120 classes=6 cclen=84 t=429s
[23:57:19] it=178546 colorings=101400 lazy-girth=118514 last: m=110 classes=6 cclen=84 t=430s
[23:57:20] it=178878 colorings=101600 lazy-girth=118681 last: m=120 classes=6 cclen=81 t=431s
[23:57:21] it=179188 colorings=101800 lazy-girth=118870 last: m=130 classes=7 cclen=83 t=432s
[23:57:22] it=179511 colorings=102000 lazy-girth=119048 last: m=110 classes=6 cclen=82 t=433s
[23:57:23] it=179856 colorings=102200 lazy-girth=119224 last: m=120 classes=6 cclen=84 t=434s
[23:57:24] it=180171 colorings=102400 lazy-girth=119417 last: m=130 classes=7 cclen=83 t=435s
[23:57:25] it=180571 colorings=102600 lazy-girth=119761 last: m=110 classes=6 cclen=82 t=435s
[23:57:26] it=180961 colorings=102800 lazy-girth=120156 last: m=140 classes=7 cclen=70 t=437s
[23:57:28] it=181575 colorings=103000 lazy-girth=120915 last: m=130 classes=7 cclen=83 t=439s
[23:57:29] it=182023 colorings=103200 lazy-girth=121412 last: m=130 classes=7 cclen=83 t=440s
[23:57:30] it=182394 colorings=103400 lazy-girth=121665 last: m=130 classes=7 cclen=83 t=441s
[23:57:32] it=182790 colorings=103600 lazy-girth=121994 last: m=130 classes=7 cclen=83 t=442s
[23:57:33] it=183153 colorings=103800 lazy-girth=122237 last: m=120 classes=7 cclen=83 t=444s
[23:57:34] it=183541 colorings=104000 lazy-girth=122511 last: m=130 classes=7 cclen=82 t=445s
[23:57:35] it=183909 colorings=104200 lazy-girth=122752 last: m=130 classes=7 cclen=83 t=446s
[23:57:36] it=184297 colorings=104400 lazy-girth=123004 last: m=110 classes=6 cclen=84 t=447s
[23:57:38] it=184699 colorings=104600 lazy-girth=123295 last: m=130 classes=7 cclen=80 t=448s
[23:57:39] it=185136 colorings=104800 lazy-girth=123717 last: m=130 classes=7 cclen=83 t=450s
[23:57:40] it=185502 colorings=105000 lazy-girth=123935 last: m=120 classes=6 cclen=84 t=451s
[23:57:41] it=185820 colorings=105200 lazy-girth=124099 last: m=130 classes=7 cclen=83 t=452s
[23:57:42] it=186125 colorings=105400 lazy-girth=124277 last: m=130 classes=7 cclen=72 t=453s
[23:57:43] it=186462 colorings=105600 lazy-girth=124460 last: m=130 classes=7 cclen=76 t=454s
[23:57:44] it=186814 colorings=105800 lazy-girth=124647 last: m=130 classes=7 cclen=83 t=455s
[23:57:45] it=187168 colorings=106000 lazy-girth=124882 last: m=120 classes=6 cclen=84 t=456s
[23:57:46] it=187464 colorings=106200 lazy-girth=125047 last: m=130 classes=7 cclen=83 t=457s
[23:57:47] it=187836 colorings=106400 lazy-girth=125350 last: m=120 classes=6 cclen=84 t=458s
[23:57:49] it=188269 colorings=106600 lazy-girth=125877 last: m=120 classes=6 cclen=79 t=459s
[23:57:49] it=188580 colorings=106800 lazy-girth=126041 last: m=120 classes=6 cclen=83 t=460s
[23:57:51] it=188946 colorings=107000 lazy-girth=126266 last: m=120 classes=6 cclen=84 t=461s
[23:57:52] it=189279 colorings=107200 lazy-girth=126515 last: m=120 classes=6 cclen=84 t=462s
[23:57:53] it=189705 colorings=107400 lazy-girth=126913 last: m=130 classes=7 cclen=82 t=464s
[23:57:55] it=190183 colorings=107600 lazy-girth=127368 last: m=110 classes=6 cclen=84 t=465s
[23:57:56] it=190645 colorings=107800 lazy-girth=127718 last: m=130 classes=7 cclen=82 t=467s
[23:57:57] it=191086 colorings=108000 lazy-girth=128035 last: m=130 classes=7 cclen=79 t=468s
[23:57:58] it=191521 colorings=108200 lazy-girth=128344 last: m=130 classes=7 cclen=80 t=469s
[23:58:00] it=191902 colorings=108400 lazy-girth=128600 last: m=140 classes=7 cclen=83 t=470s
[23:58:00] it=192206 colorings=108600 lazy-girth=128719 last: m=120 classes=6 cclen=84 t=471s
[23:58:01] it=192491 colorings=108800 lazy-girth=128817 last: m=120 classes=6 cclen=75 t=472s
[23:58:02] it=192840 colorings=109000 lazy-girth=128989 last: m=130 classes=7 cclen=78 t=473s
[23:58:03] it=193159 colorings=109200 lazy-girth=129187 last: m=110 classes=6 cclen=84 t=474s
[23:58:04] it=193554 colorings=109400 lazy-girth=129522 last: m=110 classes=6 cclen=84 t=475s
[23:58:05] it=193920 colorings=109600 lazy-girth=129731 last: m=120 classes=6 cclen=80 t=476s
[23:58:06] it=194245 colorings=109800 lazy-girth=129917 last: m=110 classes=6 cclen=84 t=477s
[23:58:07] it=194542 colorings=110000 lazy-girth=130070 last: m=120 classes=6 cclen=83 t=478s
[23:58:08] it=194864 colorings=110200 lazy-girth=130239 last: m=110 classes=6 cclen=84 t=479s
[23:58:09] it=195125 colorings=110400 lazy-girth=130314 last: m=120 classes=6 cclen=84 t=480s
[23:58:10] it=195470 colorings=110600 lazy-girth=130493 last: m=120 classes=6 cclen=84 t=481s
[23:58:11] it=195826 colorings=110800 lazy-girth=130710 last: m=120 classes=6 cclen=84 t=482s
[23:58:12] it=196153 colorings=111000 lazy-girth=130913 last: m=120 classes=6 cclen=84 t=483s
[23:58:13] it=196533 colorings=111200 lazy-girth=131191 last: m=120 classes=6 cclen=84 t=484s
[23:58:15] it=197017 colorings=111400 lazy-girth=131694 last: m=120 classes=7 cclen=82 t=485s
[23:58:16] it=197447 colorings=111600 lazy-girth=131995 last: m=130 classes=7 cclen=83 t=487s
[23:58:17] it=197829 colorings=111800 lazy-girth=132234 last: m=130 classes=7 cclen=82 t=488s
[23:58:18] it=198222 colorings=112000 lazy-girth=132492 last: m=130 classes=7 cclen=83 t=489s
[23:58:19] it=198606 colorings=112200 lazy-girth=132745 last: m=140 classes=7 cclen=82 t=490s
[23:58:20] it=198955 colorings=112400 lazy-girth=132937 last: m=130 classes=7 cclen=83 t=491s
[23:58:22] it=199345 colorings=112600 lazy-girth=133151 last: m=130 classes=7 cclen=82 t=492s
[23:58:23] it=199758 colorings=112800 lazy-girth=133437 last: m=120 classes=6 cclen=84 t=494s
[23:58:25] it=200435 colorings=113000 lazy-girth=134259 last: m=130 classes=7 cclen=78 t=496s
[23:58:26] it=200792 colorings=113200 lazy-girth=134491 last: m=130 classes=7 cclen=83 t=496s
[23:58:27] it=201137 colorings=113400 lazy-girth=134695 last: m=130 classes=7 cclen=83 t=497s
[23:58:27] it=201514 colorings=113600 lazy-girth=134916 last: m=110 classes=6 cclen=84 t=498s
[23:58:28] it=201826 colorings=113800 lazy-girth=135063 last: m=120 classes=6 cclen=84 t=499s
[23:58:29] it=202162 colorings=114000 lazy-girth=135272 last: m=120 classes=6 cclen=84 t=500s
[23:58:30] it=202506 colorings=114200 lazy-girth=135483 last: m=140 classes=7 cclen=82 t=501s
[23:58:31] it=202865 colorings=114400 lazy-girth=135686 last: m=120 classes=6 cclen=82 t=502s
[23:58:32] it=203240 colorings=114600 lazy-girth=135901 last: m=120 classes=6 cclen=83 t=503s
[23:58:33] it=203627 colorings=114800 lazy-girth=136138 last: m=120 classes=6 cclen=84 t=504s
[23:58:34] it=203977 colorings=115000 lazy-girth=136371 last: m=130 classes=7 cclen=69 t=505s
[23:58:36] it=204350 colorings=115200 lazy-girth=136608 last: m=120 classes=6 cclen=84 t=506s
[23:58:37] it=204697 colorings=115400 lazy-girth=136800 last: m=130 classes=7 cclen=83 t=507s
[23:58:38] it=205051 colorings=115600 lazy-girth=137003 last: m=130 classes=7 cclen=83 t=508s
[23:58:39] it=205431 colorings=115800 lazy-girth=137271 last: m=130 classes=7 cclen=83 t=510s
[23:58:40] it=205849 colorings=116000 lazy-girth=137609 last: m=110 classes=6 cclen=83 t=511s
[23:58:41] it=206239 colorings=116200 lazy-girth=137885 last: m=130 classes=7 cclen=83 t=512s
[23:58:43] it=206672 colorings=116400 lazy-girth=138186 last: m=130 classes=7 cclen=72 t=513s
[23:58:44] it=207159 colorings=116600 lazy-girth=138596 last: m=110 classes=6 cclen=84 t=515s
[23:58:45] it=207523 colorings=116800 lazy-girth=138826 last: m=130 classes=7 cclen=69 t=516s
[23:58:47] it=207930 colorings=117000 lazy-girth=139145 last: m=130 classes=7 cclen=80 t=517s
[23:58:48] it=208344 colorings=117200 lazy-girth=139493 last: m=130 classes=7 cclen=83 t=519s
[23:58:49] it=208795 colorings=117400 lazy-girth=139887 last: m=130 classes=7 cclen=72 t=520s
[23:58:50] it=209164 colorings=117600 lazy-girth=140115 last: m=130 classes=7 cclen=83 t=521s
[23:58:52] it=209571 colorings=117800 lazy-girth=140363 last: m=110 classes=6 cclen=84 t=522s
[23:58:53] it=209942 colorings=118000 lazy-girth=140591 last: m=130 classes=7 cclen=83 t=524s
[23:58:54] it=210374 colorings=118200 lazy-girth=140954 last: m=130 classes=7 cclen=82 t=525s
[23:58:56] it=210808 colorings=118400 lazy-girth=141299 last: m=130 classes=7 cclen=83 t=526s
[23:58:57] it=211311 colorings=118600 lazy-girth=141729 last: m=120 classes=6 cclen=84 t=528s
[23:58:59] it=211701 colorings=118800 lazy-girth=141998 last: m=120 classes=6 cclen=83 t=529s
[23:59:00] it=212082 colorings=119000 lazy-girth=142218 last: m=130 classes=7 cclen=83 t=531s
[23:59:01] it=212542 colorings=119200 lazy-girth=142573 last: m=130 classes=7 cclen=83 t=532s
[23:59:02] it=212894 colorings=119400 lazy-girth=142757 last: m=130 classes=7 cclen=73 t=533s
[23:59:04] it=213319 colorings=119600 lazy-girth=143103 last: m=120 classes=6 cclen=81 t=535s
[23:59:05] it=213656 colorings=119800 lazy-girth=143337 last: m=130 classes=7 cclen=83 t=536s
[23:59:06] it=214046 colorings=120000 lazy-girth=143603 last: m=130 classes=7 cclen=80 t=537s
[23:59:08] it=214381 colorings=120200 lazy-girth=143784 last: m=110 classes=6 cclen=84 t=538s
[23:59:09] it=214797 colorings=120400 lazy-girth=144137 last: m=110 classes=6 cclen=84 t=540s
[23:59:10] it=215122 colorings=120600 lazy-girth=144353 last: m=120 classes=6 cclen=84 t=541s
[23:59:12] it=215609 colorings=120800 lazy-girth=144769 last: m=110 classes=6 cclen=84 t=542s
[23:59:13] it=215986 colorings=121000 lazy-girth=144998 last: m=130 classes=7 cclen=83 t=543s
[23:59:13] it=216333 colorings=121200 lazy-girth=145201 last: m=110 classes=6 cclen=83 t=544s
[23:59:15] it=216760 colorings=121400 lazy-girth=145498 last: m=130 classes=7 cclen=83 t=546s
[23:59:16] it=217278 colorings=121600 lazy-girth=145981 last: m=130 classes=7 cclen=83 t=547s
[23:59:21] it=217687 colorings=121800 lazy-girth=146286 last: m=110 classes=6 cclen=84 t=552s
[23:59:23] it=218240 colorings=122000 lazy-girth=146833 last: m=130 classes=7 cclen=82 t=554s
[23:59:24] it=218648 colorings=122200 lazy-girth=147105 last: m=130 classes=7 cclen=78 t=555s
[23:59:26] it=219133 colorings=122400 lazy-girth=147519 last: m=120 classes=6 cclen=84 t=557s
[23:59:28] it=219518 colorings=122600 lazy-girth=147775 last: m=130 classes=7 cclen=82 t=558s
[23:59:29] it=219935 colorings=122800 lazy-girth=148047 last: m=130 classes=7 cclen=79 t=560s
[23:59:30] it=220296 colorings=123000 lazy-girth=148258 last: m=120 classes=6 cclen=84 t=561s
[23:59:31] it=220765 colorings=123200 lazy-girth=148655 last: m=130 classes=7 cclen=82 t=562s
[23:59:33] it=221253 colorings=123400 lazy-girth=149078 last: m=120 classes=6 cclen=84 t=564s
[23:59:34] it=221614 colorings=123600 lazy-girth=149303 last: m=130 classes=7 cclen=83 t=565s
[23:59:36] it=221994 colorings=123800 lazy-girth=149560 last: m=130 classes=7 cclen=83 t=566s
[23:59:36] it=222275 colorings=124000 lazy-girth=149662 last: m=120 classes=6 cclen=82 t=567s
[23:59:38] it=222649 colorings=124200 lazy-girth=149906 last: m=120 classes=6 cclen=84 t=568s
[23:59:39] it=223012 colorings=124400 lazy-girth=150107 last: m=130 classes=7 cclen=83 t=569s
[23:59:40] it=223353 colorings=124600 lazy-girth=150258 last: m=130 classes=7 cclen=83 t=571s
[23:59:41] it=223721 colorings=124800 lazy-girth=150484 last: m=130 classes=7 cclen=83 t=572s
[23:59:42] it=224092 colorings=125000 lazy-girth=150718 last: m=130 classes=7 cclen=83 t=573s
[23:59:44] it=224523 colorings=125200 lazy-girth=151102 last: m=130 classes=7 cclen=83 t=574s
[23:59:45] it=224883 colorings=125400 lazy-girth=151294 last: m=120 classes=6 cclen=62 t=576s
[23:59:46] it=225261 colorings=125600 lazy-girth=151561 last: m=130 classes=7 cclen=82 t=577s
[23:59:47] it=225676 colorings=125800 lazy-girth=151870 last: m=120 classes=6 cclen=83 t=578s
[23:59:49] it=226047 colorings=126000 lazy-girth=152088 last: m=130 classes=7 cclen=83 t=579s
[23:59:50] it=226449 colorings=126200 lazy-girth=152354 last: m=120 classes=6 cclen=84 t=581s
[23:59:51] it=226808 colorings=126400 lazy-girth=152567 last: m=130 classes=7 cclen=82 t=582s
[23:59:52] it=227125 colorings=126600 lazy-girth=152719 last: m=120 classes=6 cclen=84 t=583s
[23:59:53] it=227464 colorings=126800 lazy-girth=152869 last: m=130 classes=7 cclen=83 t=584s
[23:59:55] it=227776 colorings=127000 lazy-girth=152992 last: m=130 classes=7 cclen=83 t=585s
[23:59:56] it=228133 colorings=127200 lazy-girth=153196 last: m=110 classes=6 cclen=84 t=587s
[23:59:57] it=228474 colorings=127400 lazy-girth=153416 last: m=130 classes=7 cclen=80 t=588s
[23:59:59] it=228847 colorings=127600 lazy-girth=153701 last: m=130 classes=7 cclen=80 t=589s
[00:00:00] it=229202 colorings=127800 lazy-girth=153898 last: m=130 classes=7 cclen=83 t=591s
[00:00:01] it=229638 colorings=128000 lazy-girth=154225 last: m=130 classes=7 cclen=83 t=592s
[00:00:03] it=230055 colorings=128200 lazy-girth=154526 last: m=130 classes=7 cclen=82 t=594s
[00:00:04] it=230508 colorings=128400 lazy-girth=154837 last: m=110 classes=6 cclen=84 t=595s
[00:00:06] it=230895 colorings=128600 lazy-girth=155072 last: m=130 classes=7 cclen=81 t=597s
[00:00:07] it=231302 colorings=128800 lazy-girth=155328 last: m=130 classes=7 cclen=81 t=598s
[00:00:09] it=231682 colorings=129000 lazy-girth=155549 last: m=130 classes=7 cclen=79 t=600s
[00:00:10] it=232044 colorings=129200 lazy-girth=155814 last: m=110 classes=6 cclen=84 t=601s
[00:00:12] it=232496 colorings=129400 lazy-girth=156264 last: m=110 classes=6 cclen=84 t=603s
[00:00:13] it=232902 colorings=129600 lazy-girth=156626 last: m=110 classes=6 cclen=84 t=604s
[00:00:14] it=233329 colorings=129800 lazy-girth=157003 last: m=110 classes=6 cclen=83 t=605s
[00:00:15] it=233749 colorings=130000 lazy-girth=157372 last: m=110 classes=6 cclen=84 t=606s
[00:00:16] it=234122 colorings=130200 lazy-girth=157673 last: m=130 classes=7 cclen=81 t=607s
[00:00:17] it=234495 colorings=130400 lazy-girth=157930 last: m=110 classes=6 cclen=83 t=608s
[00:00:18] it=234871 colorings=130600 lazy-girth=158190 last: m=110 classes=6 cclen=84 t=609s
[00:00:19] it=235262 colorings=130800 lazy-girth=158458 last: m=110 classes=6 cclen=84 t=610s
[00:00:20] it=235638 colorings=131000 lazy-girth=158680 last: m=110 classes=6 cclen=84 t=611s
[00:00:21] it=235962 colorings=131200 lazy-girth=158824 last: m=130 classes=7 cclen=82 t=612s
[00:00:22] it=236305 colorings=131400 lazy-girth=159026 last: m=130 classes=7 cclen=83 t=613s
[00:00:23] it=236705 colorings=131600 lazy-girth=159245 last: m=130 classes=7 cclen=83 t=614s
[00:00:24] it=237064 colorings=131800 lazy-girth=159404 last: m=110 classes=6 cclen=84 t=615s
[00:00:25] it=237378 colorings=132000 lazy-girth=159518 last: m=130 classes=7 cclen=83 t=615s
[00:00:26] it=237702 colorings=132200 lazy-girth=159642 last: m=130 classes=7 cclen=83 t=616s
[00:00:27] it=238055 colorings=132400 lazy-girth=159866 last: m=130 classes=7 cclen=83 t=618s
[00:00:28] it=238625 colorings=132600 lazy-girth=160458 last: m=110 classes=6 cclen=84 t=619s
[00:00:29] it=239003 colorings=132800 lazy-girth=160706 last: m=130 classes=7 cclen=83 t=620s
[00:00:30] it=239355 colorings=133000 lazy-girth=160907 last: m=110 classes=6 cclen=84 t=621s
[00:00:31] it=239655 colorings=133200 lazy-girth=161028 last: m=110 classes=6 cclen=84 t=622s
[00:00:32] it=239969 colorings=133400 lazy-girth=161155 last: m=110 classes=6 cclen=84 t=623s
[00:00:33] it=240292 colorings=133600 lazy-girth=161306 last: m=130 classes=7 cclen=83 t=624s
[00:00:34] it=240600 colorings=133800 lazy-girth=161434 last: m=110 classes=6 cclen=84 t=625s
[00:00:34] it=240877 colorings=134000 lazy-girth=161539 last: m=130 classes=7 cclen=82 t=625s
[00:00:35] it=241173 colorings=134200 lazy-girth=161648 last: m=130 classes=7 cclen=83 t=626s
[00:00:36] it=241492 colorings=134400 lazy-girth=161789 last: m=130 classes=7 cclen=83 t=627s
[00:00:37] it=241863 colorings=134600 lazy-girth=162001 last: m=110 classes=6 cclen=84 t=628s
[00:00:38] it=242158 colorings=134800 lazy-girth=162123 last: m=110 classes=6 cclen=84 t=629s
[00:00:39] it=242522 colorings=135000 lazy-girth=162397 last: m=130 classes=7 cclen=83 t=630s
[00:00:40] it=242926 colorings=135200 lazy-girth=162732 last: m=110 classes=6 cclen=84 t=631s
[00:00:41] it=243359 colorings=135400 lazy-girth=163050 last: m=110 classes=6 cclen=84 t=632s
[00:00:42] it=243711 colorings=135600 lazy-girth=163231 last: m=130 classes=7 cclen=83 t=633s
[00:00:43] it=244029 colorings=135800 lazy-girth=163407 last: m=120 classes=6 cclen=83 t=634s
[00:00:44] it=244259 colorings=136000 lazy-girth=163464 last: m=120 classes=6 cclen=84 t=635s
[00:00:45] it=244541 colorings=136200 lazy-girth=163619 last: m=100 classes=5 cclen=85 t=636s
[00:00:46] it=244807 colorings=136400 lazy-girth=163717 last: m=120 classes=6 cclen=84 t=637s
[00:00:47] it=245084 colorings=136600 lazy-girth=163869 last: m=120 classes=6 cclen=84 t=637s
[00:00:47] it=245330 colorings=136800 lazy-girth=163946 last: m=120 classes=6 cclen=84 t=638s
[00:00:48] it=245543 colorings=137000 lazy-girth=163979 last: m=120 classes=6 cclen=84 t=639s
[00:00:49] it=245743 colorings=137200 lazy-girth=163979 last: m=120 classes=6 cclen=84 t=639s
[00:00:49] it=245944 colorings=137400 lazy-girth=163980 last: m=110 classes=6 cclen=84 t=640s
[00:00:50] it=246190 colorings=137600 lazy-girth=164026 last: m=110 classes=6 cclen=84 t=641s
[00:00:50] it=246426 colorings=137800 lazy-girth=164062 last: m=110 classes=6 cclen=84 t=641s
[00:00:51] it=246695 colorings=138000 lazy-girth=164131 last: m=110 classes=6 cclen=84 t=642s
[00:00:52] it=247030 colorings=138200 lazy-girth=164266 last: m=110 classes=6 cclen=84 t=643s
[00:00:53] it=247345 colorings=138400 lazy-girth=164381 last: m=130 classes=7 cclen=83 t=644s
[00:00:54] it=247655 colorings=138600 lazy-girth=164491 last: m=110 classes=6 cclen=84 t=645s
[00:00:55] it=247933 colorings=138800 lazy-girth=164592 last: m=120 classes=6 cclen=84 t=646s
[00:00:56] it=248249 colorings=139000 lazy-girth=164769 last: m=140 classes=7 cclen=82 t=647s
[00:00:57] it=248548 colorings=139200 lazy-girth=164947 last: m=110 classes=6 cclen=84 t=647s
[00:00:57] it=248807 colorings=139400 lazy-girth=165012 last: m=110 classes=6 cclen=84 t=648s
[00:00:58] it=249088 colorings=139600 lazy-girth=165105 last: m=120 classes=6 cclen=83 t=649s
[00:00:59] it=249365 colorings=139800 lazy-girth=165182 last: m=110 classes=6 cclen=84 t=650s
[00:01:00] it=249726 colorings=140000 lazy-girth=165343 last: m=130 classes=7 cclen=74 t=651s
[00:01:02] it=250063 colorings=140200 lazy-girth=165480 last: m=130 classes=7 cclen=83 t=652s
[00:01:03] it=250448 colorings=140400 lazy-girth=165695 last: m=110 classes=6 cclen=81 t=654s
[00:01:04] it=250900 colorings=140600 lazy-girth=166065 last: m=110 classes=6 cclen=84 t=655s
[00:01:05] it=251414 colorings=140800 lazy-girth=166489 last: m=110 classes=6 cclen=84 t=656s
[00:01:06] it=251780 colorings=141000 lazy-girth=166685 last: m=110 classes=6 cclen=84 t=657s
[00:01:07] it=252186 colorings=141200 lazy-girth=166941 last: m=110 classes=6 cclen=84 t=658s
[00:01:08] it=252549 colorings=141400 lazy-girth=167120 last: m=110 classes=6 cclen=83 t=659s
[00:01:09] it=253055 colorings=141600 lazy-girth=167434 last: m=110 classes=6 cclen=84 t=660s
[00:01:10] it=253431 colorings=141800 lazy-girth=167614 last: m=110 classes=6 cclen=84 t=661s
[00:01:11] it=253852 colorings=142000 lazy-girth=167883 last: m=110 classes=6 cclen=84 t=662s
[00:01:13] it=254272 colorings=142200 lazy-girth=168218 last: m=130 classes=7 cclen=82 t=664s
[00:01:14] it=254651 colorings=142400 lazy-girth=168508 last: m=110 classes=6 cclen=84 t=665s
[00:01:15] it=255077 colorings=142600 lazy-girth=168852 last: m=130 classes=7 cclen=83 t=666s
[00:01:16] it=255566 colorings=142800 lazy-girth=169251 last: m=110 classes=6 cclen=84 t=667s
[00:01:17] it=255933 colorings=143000 lazy-girth=169481 last: m=130 classes=7 cclen=83 t=668s
[00:01:18] it=256329 colorings=143200 lazy-girth=169764 last: m=110 classes=6 cclen=84 t=669s
[00:01:19] it=256718 colorings=143400 lazy-girth=170031 last: m=110 classes=6 cclen=84 t=670s
[00:01:20] it=257105 colorings=143600 lazy-girth=170289 last: m=110 classes=6 cclen=84 t=671s
[00:01:21] it=257485 colorings=143800 lazy-girth=170533 last: m=130 classes=7 cclen=82 t=672s
[00:01:22] it=257832 colorings=144000 lazy-girth=170757 last: m=110 classes=6 cclen=84 t=673s
[00:01:23] it=258171 colorings=144200 lazy-girth=170917 last: m=110 classes=6 cclen=84 t=674s
[00:01:24] it=258511 colorings=144400 lazy-girth=171102 last: m=130 classes=7 cclen=83 t=675s
[00:01:25] it=258837 colorings=144600 lazy-girth=171271 last: m=110 classes=6 cclen=84 t=675s
[00:01:25] it=259141 colorings=144800 lazy-girth=171417 last: m=110 classes=6 cclen=84 t=676s
[00:01:27] it=259439 colorings=145000 lazy-girth=171525 last: m=140 classes=7 cclen=81 t=678s
[00:01:28] it=259652 colorings=145200 lazy-girth=171544 last: m=120 classes=6 cclen=84 t=678s
[00:01:28] it=259857 colorings=145400 lazy-girth=171554 last: m=140 classes=7 cclen=79 t=679s
[00:01:29] it=260085 colorings=145600 lazy-girth=171591 last: m=120 classes=6 cclen=84 t=680s
[00:01:30] it=260313 colorings=145800 lazy-girth=171628 last: m=120 classes=6 cclen=82 t=681s
[00:01:31] it=260518 colorings=146000 lazy-girth=171636 last: m=120 classes=6 cclen=83 t=681s
[00:01:31] it=260740 colorings=146200 lazy-girth=171659 last: m=120 classes=6 cclen=83 t=682s
[00:01:32] it=261058 colorings=146400 lazy-girth=171777 last: m=120 classes=6 cclen=79 t=683s
[00:01:33] it=261279 colorings=146600 lazy-girth=171801 last: m=120 classes=6 cclen=84 t=684s
[00:01:34] it=261486 colorings=146800 lazy-girth=171815 last: m=120 classes=6 cclen=84 t=685s
[00:01:34] it=261691 colorings=147000 lazy-girth=171824 last: m=120 classes=6 cclen=82 t=685s
[00:01:35] it=261898 colorings=147200 lazy-girth=171834 last: m=120 classes=6 cclen=84 t=686s
[00:01:36] it=262104 colorings=147400 lazy-girth=171844 last: m=120 classes=6 cclen=84 t=687s
[00:01:37] it=262307 colorings=147600 lazy-girth=171848 last: m=120 classes=6 cclen=84 t=687s
[00:01:37] it=262507 colorings=147800 lazy-girth=171848 last: m=120 classes=6 cclen=79 t=688s
[00:01:38] it=262708 colorings=148000 lazy-girth=171852 last: m=120 classes=6 cclen=79 t=689s
[00:01:39] it=262910 colorings=148200 lazy-girth=171854 last: m=120 classes=6 cclen=84 t=689s
[00:01:39] it=263142 colorings=148400 lazy-girth=171891 last: m=120 classes=6 cclen=82 t=690s
[00:01:40] it=263408 colorings=148600 lazy-girth=171965 last: m=120 classes=6 cclen=84 t=691s
[00:01:41] it=263749 colorings=148800 lazy-girth=172106 last: m=120 classes=6 cclen=84 t=692s
[00:01:42] it=263968 colorings=149000 lazy-girth=172138 last: m=120 classes=6 cclen=84 t=693s
[00:01:42] it=264178 colorings=149200 lazy-girth=172157 last: m=120 classes=6 cclen=83 t=693s
[00:01:43] it=264391 colorings=149400 lazy-girth=172178 last: m=120 classes=6 cclen=84 t=694s
[00:01:44] it=264596 colorings=149600 lazy-girth=172186 last: m=120 classes=6 cclen=84 t=695s
[00:01:44] it=264807 colorings=149800 lazy-girth=172212 last: m=120 classes=6 cclen=82 t=695s
[00:01:45] it=265013 colorings=150000 lazy-girth=172222 last: m=120 classes=6 cclen=84 t=696s
[00:01:46] it=265229 colorings=150200 lazy-girth=172252 last: m=140 classes=7 cclen=80 t=697s
[00:01:47] it=265450 colorings=150400 lazy-girth=172290 last: m=120 classes=6 cclen=83 t=697s
[00:01:47] it=265665 colorings=150600 lazy-girth=172314 last: m=140 classes=7 cclen=83 t=698s
[00:01:48] it=265876 colorings=150800 lazy-girth=172334 last: m=120 classes=6 cclen=84 t=699s
[00:01:49] it=266083 colorings=151000 lazy-girth=172348 last: m=120 classes=6 cclen=84 t=699s
[00:01:49] it=266298 colorings=151200 lazy-girth=172376 last: m=120 classes=6 cclen=84 t=700s
[00:01:50] it=266503 colorings=151400 lazy-girth=172386 last: m=120 classes=6 cclen=84 t=701s
[00:01:51] it=266715 colorings=151600 lazy-girth=172407 last: m=120 classes=6 cclen=84 t=701s
[00:01:51] it=266936 colorings=151800 lazy-girth=172441 last: m=120 classes=6 cclen=83 t=702s
[00:01:52] it=267160 colorings=152000 lazy-girth=172475 last: m=120 classes=6 cclen=83 t=703s
[00:01:53] it=267379 colorings=152200 lazy-girth=172506 last: m=120 classes=6 cclen=82 t=704s
[00:01:54] it=267595 colorings=152400 lazy-girth=172530 last: m=120 classes=6 cclen=84 t=705s
[00:01:54] it=267798 colorings=152600 lazy-girth=172536 last: m=120 classes=6 cclen=84 t=705s
[00:01:55] it=268006 colorings=152800 lazy-girth=172550 last: m=120 classes=6 cclen=84 t=706s
[00:01:57] it=268211 colorings=153000 lazy-girth=172560 last: m=120 classes=6 cclen=84 t=707s
[00:01:59] it=268698 colorings=153200 lazy-girth=173167 last: m=110 classes=6 cclen=84 t=710s
[00:02:00] it=269141 colorings=153400 lazy-girth=173509 last: m=130 classes=7 cclen=83 t=711s
[00:02:04] it=270045 colorings=153600 lazy-girth=175507 last: m=120 classes=6 cclen=84 t=715s
[00:02:07] it=270776 colorings=153800 lazy-girth=177100 last: m=120 classes=6 cclen=84 t=718s
[00:02:08] it=271027 colorings=154000 lazy-girth=177151 last: m=120 classes=6 cclen=83 t=719s
[00:02:09] it=271429 colorings=154200 lazy-girth=177367 last: m=130 classes=7 cclen=83 t=720s
[00:02:11] it=271794 colorings=154400 lazy-girth=177673 last: m=120 classes=6 cclen=84 t=722s
[00:02:12] it=272102 colorings=154600 lazy-girth=177856 last: m=140 classes=7 cclen=76 t=723s
[00:02:13] it=272388 colorings=154800 lazy-girth=177979 last: m=130 classes=7 cclen=83 t=724s
[00:02:14] it=272708 colorings=155000 lazy-girth=178194 last: m=130 classes=7 cclen=83 t=725s
[00:02:15] it=273007 colorings=155200 lazy-girth=178305 last: m=110 classes=6 cclen=84 t=726s
[00:02:16] it=273308 colorings=155400 lazy-girth=178419 last: m=130 classes=7 cclen=82 t=727s
[00:02:17] it=273628 colorings=155600 lazy-girth=178572 last: m=130 classes=7 cclen=79 t=728s
[00:02:18] it=273967 colorings=155800 lazy-girth=178733 last: m=130 classes=7 cclen=82 t=729s
[00:02:20] it=274369 colorings=156000 lazy-girth=178974 last: m=130 classes=7 cclen=83 t=730s
[00:02:21] it=274841 colorings=156200 lazy-girth=179481 last: m=130 classes=7 cclen=81 t=732s
[00:02:22] it=275200 colorings=156400 lazy-girth=179701 last: m=130 classes=7 cclen=83 t=733s
[00:02:24] it=275585 colorings=156600 lazy-girth=179985 last: m=130 classes=7 cclen=83 t=735s
[00:02:25] it=275905 colorings=156800 lazy-girth=180154 last: m=130 classes=7 cclen=83 t=736s
[00:02:26] it=276216 colorings=157000 lazy-girth=180346 last: m=120 classes=6 cclen=84 t=737s
[00:02:28] it=276596 colorings=157200 lazy-girth=180622 last: m=120 classes=6 cclen=84 t=739s
[00:02:29] it=276940 colorings=157400 lazy-girth=180817 last: m=130 classes=7 cclen=83 t=740s
[00:02:31] it=277346 colorings=157600 lazy-girth=181157 last: m=130 classes=7 cclen=71 t=741s
[00:02:32] it=277670 colorings=157800 lazy-girth=181352 last: m=120 classes=6 cclen=79 t=743s
[00:02:34] it=278155 colorings=158000 lazy-girth=181804 last: m=110 classes=6 cclen=84 t=745s
[00:02:35] it=278535 colorings=158200 lazy-girth=182023 last: m=130 classes=7 cclen=79 t=746s
[00:02:37] it=278965 colorings=158400 lazy-girth=182350 last: m=140 classes=7 cclen=75 t=748s
[00:02:39] it=279312 colorings=158600 lazy-girth=182552 last: m=110 classes=6 cclen=84 t=749s
[00:02:40] it=279645 colorings=158800 lazy-girth=182733 last: m=120 classes=6 cclen=83 t=751s
[00:02:41] it=279921 colorings=159000 lazy-girth=182809 last: m=120 classes=6 cclen=84 t=752s
[00:02:41] it=280121 colorings=159200 lazy-girth=182809 last: m=120 classes=6 cclen=81 t=752s
[00:02:42] it=280400 colorings=159400 lazy-girth=182888 last: m=130 classes=7 cclen=83 t=753s
[00:02:43] it=280676 colorings=159600 lazy-girth=182964 last: m=120 classes=6 cclen=78 t=754s
[00:02:44] it=280973 colorings=159800 lazy-girth=183061 last: m=110 classes=6 cclen=84 t=754s
[00:02:45] it=281336 colorings=160000 lazy-girth=183325 last: m=120 classes=6 cclen=84 t=756s
[00:02:47] it=281700 colorings=160200 lazy-girth=183623 last: m=130 classes=7 cclen=81 t=757s
[00:02:49] it=282163 colorings=160400 lazy-girth=184085 last: m=120 classes=6 cclen=84 t=760s
[00:02:51] it=282583 colorings=160600 lazy-girth=184521 last: m=120 classes=6 cclen=84 t=761s
[00:02:53] it=283120 colorings=160800 lazy-girth=185162 last: m=130 classes=7 cclen=83 t=764s
[00:02:55] it=283513 colorings=161000 lazy-girth=185518 last: m=120 classes=6 cclen=84 t=765s
[00:02:56] it=283917 colorings=161200 lazy-girth=185907 last: m=110 classes=6 cclen=84 t=767s
[00:02:57] it=284233 colorings=161400 lazy-girth=186074 last: m=120 classes=6 cclen=84 t=768s
[00:02:59] it=284631 colorings=161600 lazy-girth=186353 last: m=130 classes=7 cclen=83 t=770s
[00:03:00] it=285033 colorings=161800 lazy-girth=186621 last: m=130 classes=7 cclen=83 t=771s
[00:03:02] it=285403 colorings=162000 lazy-girth=186861 last: m=130 classes=7 cclen=83 t=772s
[00:03:03] it=285742 colorings=162200 lazy-girth=187047 last: m=130 classes=7 cclen=83 t=774s
[00:03:04] it=286079 colorings=162400 lazy-girth=187220 last: m=130 classes=7 cclen=83 t=775s
[00:03:05] it=286429 colorings=162600 lazy-girth=187422 last: m=110 classes=6 cclen=84 t=776s
[00:03:06] it=286750 colorings=162800 lazy-girth=187597 last: m=130 classes=7 cclen=80 t=777s
[00:03:08] it=287087 colorings=163000 lazy-girth=187826 last: m=120 classes=6 cclen=83 t=778s
[00:03:09] it=287363 colorings=163200 lazy-girth=187931 last: m=120 classes=6 cclen=84 t=780s
[00:03:09] it=287563 colorings=163400 lazy-girth=187931 last: m=120 classes=6 cclen=84 t=780s
[00:03:10] it=287763 colorings=163600 lazy-girth=187931 last: m=120 classes=6 cclen=77 t=781s
[00:03:11] it=288049 colorings=163800 lazy-girth=188017 last: m=130 classes=7 cclen=74 t=782s
[00:03:12] it=288398 colorings=164000 lazy-girth=188166 last: m=130 classes=7 cclen=83 t=783s
[00:03:13] it=288745 colorings=164200 lazy-girth=188313 last: m=130 classes=7 cclen=83 t=784s
[00:03:14] it=289068 colorings=164400 lazy-girth=188436 last: m=130 classes=7 cclen=81 t=785s
[00:03:16] it=289433 colorings=164600 lazy-girth=188609 last: m=130 classes=7 cclen=83 t=786s
[00:03:17] it=289740 colorings=164800 lazy-girth=188758 last: m=130 classes=7 cclen=82 t=787s
[00:03:18] it=290173 colorings=165000 lazy-girth=189141 last: m=130 classes=7 cclen=79 t=789s
[00:03:19] it=290489 colorings=165200 lazy-girth=189290 last: m=110 classes=6 cclen=83 t=790s
[00:03:21] it=291050 colorings=165400 lazy-girth=189787 last: m=130 classes=7 cclen=83 t=792s
[00:03:23] it=291442 colorings=165600 lazy-girth=190108 last: m=130 classes=7 cclen=83 t=793s
[00:03:24] it=291744 colorings=165800 lazy-girth=190257 last: m=130 classes=7 cclen=82 t=795s
[00:03:25] it=292136 colorings=166000 lazy-girth=190589 last: m=130 classes=7 cclen=83 t=796s
[00:03:27] it=292470 colorings=166200 lazy-girth=190839 last: m=130 classes=7 cclen=83 t=797s
[00:03:27] it=292717 colorings=166400 lazy-girth=190919 last: m=130 classes=7 cclen=83 t=798s
[00:03:29] it=292983 colorings=166600 lazy-girth=191043 last: m=110 classes=6 cclen=80 t=799s
[00:03:32] it=293895 colorings=166800 lazy-girth=191845 last: m=130 classes=7 cclen=82 t=802s
[00:03:33] it=294295 colorings=167000 lazy-girth=192168 last: m=130 classes=7 cclen=82 t=804s
[00:03:34] it=294690 colorings=167200 lazy-girth=192437 last: m=130 classes=7 cclen=83 t=805s
[00:03:35] it=295080 colorings=167400 lazy-girth=192722 last: m=130 classes=7 cclen=82 t=806s
[00:03:36] it=295404 colorings=167600 lazy-girth=192903 last: m=110 classes=6 cclen=84 t=807s
[00:03:37] it=295766 colorings=167800 lazy-girth=193125 last: m=110 classes=6 cclen=84 t=808s
[00:03:38] it=296147 colorings=168000 lazy-girth=193387 last: m=110 classes=6 cclen=83 t=809s
[00:03:39] it=296527 colorings=168200 lazy-girth=193633 last: m=110 classes=6 cclen=83 t=810s
[00:03:40] it=296904 colorings=168400 lazy-girth=193856 last: m=110 classes=6 cclen=84 t=811s
[00:03:42] it=297282 colorings=168600 lazy-girth=194074 last: m=130 classes=7 cclen=80 t=812s
[00:03:48] it=297587 colorings=168800 lazy-girth=194212 last: m=130 classes=7 cclen=82 t=819s
[00:03:49] it=297870 colorings=169000 lazy-girth=194312 last: m=130 classes=7 cclen=83 t=820s
[00:03:50] it=298149 colorings=169200 lazy-girth=194401 last: m=130 classes=7 cclen=77 t=821s
[00:03:52] it=298457 colorings=169400 lazy-girth=194541 last: m=130 classes=7 cclen=82 t=822s
[00:03:53] it=298730 colorings=169600 lazy-girth=194639 last: m=130 classes=7 cclen=68 t=823s
[00:03:54] it=298992 colorings=169800 lazy-girth=194719 last: m=130 classes=7 cclen=83 t=824s
[00:03:55] it=299259 colorings=170000 lazy-girth=194821 last: m=130 classes=7 cclen=83 t=825s
[00:03:56] it=299573 colorings=170200 lazy-girth=194981 last: m=130 classes=7 cclen=73 t=827s
[00:03:57] it=299868 colorings=170400 lazy-girth=195102 last: m=130 classes=7 cclen=83 t=828s
[00:03:58] it=300116 colorings=170600 lazy-girth=195171 last: m=130 classes=7 cclen=77 t=829s
[00:04:00] it=300614 colorings=170800 lazy-girth=195578 last: m=120 classes=7 cclen=83 t=831s
[00:04:02] it=301190 colorings=171000 lazy-girth=196150 last: m=130 classes=7 cclen=83 t=832s
[00:04:03] it=301506 colorings=171200 lazy-girth=196300 last: m=130 classes=7 cclen=83 t=834s
[00:04:04] it=301838 colorings=171400 lazy-girth=196473 last: m=130 classes=7 cclen=82 t=835s
[00:04:05] it=302132 colorings=171600 lazy-girth=196597 last: m=130 classes=7 cclen=82 t=836s
[00:04:06] it=302477 colorings=171800 lazy-girth=196771 last: m=130 classes=7 cclen=83 t=837s
[00:04:07] it=302777 colorings=172000 lazy-girth=196893 last: m=130 classes=7 cclen=78 t=838s
[00:04:09] it=303053 colorings=172200 lazy-girth=196995 last: m=130 classes=7 cclen=83 t=839s
[00:04:10] it=303354 colorings=172400 lazy-girth=197123 last: m=130 classes=7 cclen=83 t=841s
[00:04:11] it=303651 colorings=172600 lazy-girth=197236 last: m=130 classes=7 cclen=80 t=842s
[00:04:12] it=303910 colorings=172800 lazy-girth=197315 last: m=130 classes=7 cclen=83 t=843s
[00:04:13] it=304216 colorings=173000 lazy-girth=197464 last: m=130 classes=7 cclen=82 t=844s
[00:04:14] it=304517 colorings=173200 lazy-girth=197598 last: m=130 classes=7 cclen=83 t=845s
[00:04:15] it=304835 colorings=173400 lazy-girth=197737 last: m=130 classes=7 cclen=83 t=846s
[00:04:16] it=305118 colorings=173600 lazy-girth=197840 last: m=130 classes=7 cclen=82 t=847s
[00:04:18] it=305424 colorings=173800 lazy-girth=197980 last: m=130 classes=7 cclen=77 t=848s
[00:04:19] it=305704 colorings=174000 lazy-girth=198076 last: m=130 classes=7 cclen=75 t=850s
[00:04:20] it=306019 colorings=174200 lazy-girth=198224 last: m=130 classes=7 cclen=82 t=851s
[00:04:21] it=306282 colorings=174400 lazy-girth=198312 last: m=130 classes=7 cclen=82 t=852s
[00:04:22] it=306600 colorings=174600 lazy-girth=198435 last: m=130 classes=7 cclen=83 t=853s
[00:04:23] it=306874 colorings=174800 lazy-girth=198519 last: m=110 classes=6 cclen=81 t=854s
[00:04:24] it=307159 colorings=175000 lazy-girth=198624 last: m=130 classes=7 cclen=78 t=855s
[00:04:26] it=307457 colorings=175200 lazy-girth=198749 last: m=110 classes=6 cclen=84 t=857s
[00:04:28] it=307895 colorings=175400 lazy-girth=199173 last: m=120 classes=6 cclen=83 t=858s
[00:04:29] it=308330 colorings=175600 lazy-girth=199561 last: m=130 classes=7 cclen=83 t=860s
[00:04:30] it=308636 colorings=175800 lazy-girth=199731 last: m=120 classes=6 cclen=84 t=861s
[00:04:32] it=308954 colorings=176000 lazy-girth=199909 last: m=130 classes=7 cclen=83 t=863s
[00:04:33] it=309297 colorings=176200 lazy-girth=200114 last: m=130 classes=7 cclen=83 t=864s
[00:04:35] it=309690 colorings=176400 lazy-girth=200454 last: m=120 classes=6 cclen=84 t=865s
[00:04:36] it=310107 colorings=176600 lazy-girth=200788 last: m=140 classes=7 cclen=83 t=867s
[00:04:37] it=310444 colorings=176800 lazy-girth=200980 last: m=120 classes=6 cclen=84 t=868s
[00:04:38] it=310822 colorings=177000 lazy-girth=201269 last: m=130 classes=7 cclen=83 t=869s
[00:04:40] it=311135 colorings=177200 lazy-girth=201392 last: m=130 classes=7 cclen=80 t=870s
[00:04:41] it=311433 colorings=177400 lazy-girth=201495 last: m=120 classes=6 cclen=84 t=871s
[00:04:42] it=311779 colorings=177600 lazy-girth=201735 last: m=120 classes=6 cclen=84 t=873s
[00:04:44] it=312218 colorings=177800 lazy-girth=202142 last: m=120 classes=6 cclen=84 t=874s
[00:04:45] it=312516 colorings=178000 lazy-girth=202253 last: m=120 classes=6 cclen=84 t=875s
[00:04:46] it=312829 colorings=178200 lazy-girth=202407 last: m=130 classes=7 cclen=83 t=877s
[00:04:47] it=313153 colorings=178400 lazy-girth=202544 last: m=130 classes=7 cclen=82 t=878s
[00:04:48] it=313476 colorings=178600 lazy-girth=202775 last: m=120 classes=6 cclen=84 t=879s
[00:04:49] it=313851 colorings=178800 lazy-girth=203078 last: m=140 classes=7 cclen=79 t=880s
[00:04:51] it=314169 colorings=179000 lazy-girth=203230 last: m=140 classes=7 cclen=64 t=881s
[00:04:52] it=314534 colorings=179200 lazy-girth=203483 last: m=120 classes=6 cclen=84 t=883s
[00:04:53] it=314826 colorings=179400 lazy-girth=203598 last: m=110 classes=6 cclen=84 t=884s
[00:04:54] it=315160 colorings=179600 lazy-girth=203814 last: m=130 classes=7 cclen=80 t=885s
[00:04:56] it=315582 colorings=179800 lazy-girth=204152 last: m=130 classes=7 cclen=83 t=887s
[00:04:57] it=315929 colorings=180000 lazy-girth=204364 last: m=110 classes=6 cclen=84 t=888s
[00:04:59] it=316267 colorings=180200 lazy-girth=204535 last: m=130 classes=7 cclen=77 t=890s
[00:05:00] it=316620 colorings=180400 lazy-girth=204718 last: m=120 classes=6 cclen=84 t=891s
[00:05:01] it=316904 colorings=180600 lazy-girth=204881 last: m=120 classes=6 cclen=84 t=892s
[00:05:03] it=317302 colorings=180800 lazy-girth=205162 last: m=140 classes=7 cclen=81 t=894s
[00:05:04] it=317671 colorings=181000 lazy-girth=205409 last: m=110 classes=6 cclen=84 t=895s
[00:05:05] it=318016 colorings=181200 lazy-girth=205602 last: m=130 classes=7 cclen=83 t=896s
[00:05:06] it=318337 colorings=181400 lazy-girth=205757 last: m=130 classes=7 cclen=83 t=897s
[00:05:07] it=318663 colorings=181600 lazy-girth=205920 last: m=110 classes=6 cclen=84 t=898s
[00:05:08] it=318981 colorings=181800 lazy-girth=206064 last: m=110 classes=6 cclen=84 t=899s
[00:05:09] it=319270 colorings=182000 lazy-girth=206180 last: m=110 classes=6 cclen=84 t=900s
[00:05:10] it=319517 colorings=182200 lazy-girth=206237 last: m=120 classes=6 cclen=84 t=901s
[00:05:11] it=319732 colorings=182400 lazy-girth=206255 last: m=120 classes=6 cclen=84 t=902s
[00:05:12] it=319946 colorings=182600 lazy-girth=206276 last: m=120 classes=6 cclen=84 t=903s
[00:05:13] it=320211 colorings=182800 lazy-girth=206381 last: m=120 classes=6 cclen=83 t=904s
[00:05:15] it=320572 colorings=183000 lazy-girth=206640 last: m=120 classes=6 cclen=83 t=906s
[00:05:16] it=320931 colorings=183200 lazy-girth=206874 last: m=130 classes=7 cclen=83 t=907s
[00:05:17] it=321215 colorings=183400 lazy-girth=206968 last: m=130 classes=7 cclen=82 t=908s
[00:05:18] it=321435 colorings=183600 lazy-girth=206999 last: m=120 classes=6 cclen=84 t=909s
[00:05:19] it=321661 colorings=183800 lazy-girth=207030 last: m=120 classes=6 cclen=84 t=910s
[00:05:20] it=321925 colorings=184000 lazy-girth=207106 last: m=120 classes=6 cclen=82 t=911s
[00:05:21] it=322136 colorings=184200 lazy-girth=207126 last: m=120 classes=6 cclen=84 t=912s
[00:05:23] it=322592 colorings=184400 lazy-girth=207583 last: m=120 classes=6 cclen=84 t=914s
[00:05:25] it=323176 colorings=184600 lazy-girth=208242 last: m=120 classes=6 cclen=84 t=916s
[00:05:27] it=323690 colorings=184800 lazy-girth=208802 last: m=140 classes=7 cclen=69 t=918s
[00:05:29] it=324131 colorings=185000 lazy-girth=209204 last: m=140 classes=7 cclen=83 t=920s
[00:05:31] it=324437 colorings=185200 lazy-girth=209388 last: m=120 classes=6 cclen=84 t=921s
[00:05:32] it=324788 colorings=185400 lazy-girth=209673 last: m=110 classes=6 cclen=84 t=923s
[00:05:33] it=325065 colorings=185600 lazy-girth=209790 last: m=130 classes=7 cclen=83 t=924s
[00:05:34] it=325362 colorings=185800 lazy-girth=209911 last: m=120 classes=6 cclen=83 t=925s
[00:05:36] it=325849 colorings=186000 lazy-girth=210390 last: m=130 classes=7 cclen=82 t=927s
[00:05:38] it=326389 colorings=186200 lazy-girth=211005 last: m=130 classes=7 cclen=79 t=929s
[00:05:40] it=326743 colorings=186400 lazy-girth=211256 last: m=120 classes=6 cclen=84 t=930s
[00:05:41] it=327250 colorings=186600 lazy-girth=211720 last: m=120 classes=6 cclen=84 t=932s
[00:05:43] it=327698 colorings=186800 lazy-girth=212107 last: m=140 classes=7 cclen=75 t=934s
[00:05:45] it=328129 colorings=187000 lazy-girth=212506 last: m=120 classes=6 cclen=84 t=936s
[00:05:46] it=328554 colorings=187200 lazy-girth=212885 last: m=120 classes=6 cclen=84 t=937s
[00:05:48] it=328888 colorings=187400 lazy-girth=213047 last: m=130 classes=7 cclen=83 t=938s
[00:05:49] it=329167 colorings=187600 lazy-girth=213137 last: m=120 classes=6 cclen=84 t=940s
[00:05:50] it=329509 colorings=187800 lazy-girth=213351 last: m=120 classes=6 cclen=84 t=941s
[00:05:52] it=329776 colorings=188000 lazy-girth=213451 last: m=130 classes=7 cclen=79 t=942s
[00:05:53] it=330058 colorings=188200 lazy-girth=213577 last: m=130 classes=7 cclen=81 t=943s
[00:05:54] it=330362 colorings=188400 lazy-girth=213715 last: m=110 classes=6 cclen=84 t=945s
[00:05:56] it=330739 colorings=188600 lazy-girth=214006 last: m=130 classes=7 cclen=79 t=947s
[00:05:57] it=331009 colorings=188800 lazy-girth=214095 last: m=120 classes=6 cclen=84 t=948s
[00:06:00] it=331547 colorings=189000 lazy-girth=215027 last: m=130 classes=7 cclen=83 t=950s
[00:06:01] it=331758 colorings=189200 lazy-girth=215038 last: m=130 classes=7 cclen=83 t=952s
[00:06:03] it=332251 colorings=189400 lazy-girth=215337 last: m=130 classes=7 cclen=82 t=953s
[00:06:04] it=332521 colorings=189600 lazy-girth=215411 last: m=130 classes=7 cclen=60 t=955s
[00:06:05] it=332793 colorings=189800 lazy-girth=215488 last: m=130 classes=7 cclen=83 t=956s
[00:06:06] it=333047 colorings=190000 lazy-girth=215545 last: m=110 classes=6 cclen=84 t=957s
[00:06:07] it=333312 colorings=190200 lazy-girth=215614 last: m=130 classes=7 cclen=83 t=958s
[00:06:08] it=333551 colorings=190400 lazy-girth=215653 last: m=130 classes=7 cclen=83 t=959s
[00:06:09] it=333794 colorings=190600 lazy-girth=215703 last: m=110 classes=6 cclen=84 t=960s
[00:06:10] it=334059 colorings=190800 lazy-girth=215771 last: m=120 classes=6 cclen=84 t=961s
[00:06:13] it=334572 colorings=191000 lazy-girth=216483 last: m=120 classes=6 cclen=84 t=964s
[00:06:14] it=335017 colorings=191200 lazy-girth=216862 last: m=110 classes=6 cclen=83 t=965s
[00:06:16] it=335382 colorings=191400 lazy-girth=217067 last: m=130 classes=7 cclen=82 t=967s
[00:06:18] it=335916 colorings=191600 lazy-girth=217623 last: m=130 classes=7 cclen=83 t=969s
[00:06:20] it=336258 colorings=191800 lazy-girth=217869 last: m=130 classes=7 cclen=74 t=971s
[00:06:22] it=336615 colorings=192000 lazy-girth=218087 last: m=110 classes=6 cclen=84 t=972s
[00:06:23] it=337027 colorings=192200 lazy-girth=218398 last: m=130 classes=7 cclen=83 t=974s
[00:06:25] it=337406 colorings=192400 lazy-girth=218635 last: m=130 classes=7 cclen=83 t=975s
[00:06:26] it=337778 colorings=192600 lazy-girth=218845 last: m=130 classes=7 cclen=83 t=977s
[00:06:27] it=338193 colorings=192800 lazy-girth=219113 last: m=130 classes=7 cclen=83 t=978s
[00:06:29] it=338530 colorings=193000 lazy-girth=219292 last: m=120 classes=6 cclen=81 t=980s
[00:06:30] it=338881 colorings=193200 lazy-girth=219458 last: m=130 classes=7 cclen=80 t=981s
[00:06:31] it=339217 colorings=193400 lazy-girth=219637 last: m=110 classes=6 cclen=79 t=982s
[00:06:32] it=339609 colorings=193600 lazy-girth=219829 last: m=110 classes=6 cclen=84 t=983s
[00:06:33] it=339930 colorings=193800 lazy-girth=219959 last: m=110 classes=6 cclen=84 t=984s
[00:06:34] it=340319 colorings=194000 lazy-girth=220215 last: m=110 classes=6 cclen=84 t=985s
[00:06:35] it=340655 colorings=194200 lazy-girth=220375 last: m=110 classes=6 cclen=84 t=986s
[00:06:37] it=341060 colorings=194400 lazy-girth=220705 last: m=120 classes=6 cclen=84 t=988s
[00:06:38] it=341396 colorings=194600 lazy-girth=220882 last: m=120 classes=6 cclen=84 t=989s
[00:06:40] it=341795 colorings=194800 lazy-girth=221324 last: m=120 classes=6 cclen=79 t=990s
[00:06:41] it=342253 colorings=195000 lazy-girth=221868 last: m=120 classes=6 cclen=84 t=992s
[00:06:42] it=342560 colorings=195200 lazy-girth=222022 last: m=130 classes=7 cclen=74 t=993s
[00:06:44] it=342921 colorings=195400 lazy-girth=222237 last: m=130 classes=7 cclen=81 t=995s
[00:06:45] it=343268 colorings=195600 lazy-girth=222396 last: m=130 classes=7 cclen=83 t=996s
[00:06:46] it=343614 colorings=195800 lazy-girth=222565 last: m=130 classes=7 cclen=83 t=997s
[00:06:47] it=343936 colorings=196000 lazy-girth=222705 last: m=110 classes=6 cclen=84 t=998s
[00:06:49] it=344273 colorings=196200 lazy-girth=222911 last: m=130 classes=7 cclen=82 t=999s
[00:06:50] it=344579 colorings=196400 lazy-girth=223054 last: m=130 classes=7 cclen=83 t=1000s
[00:06:51] it=344979 colorings=196600 lazy-girth=223333 last: m=130 classes=7 cclen=83 t=1002s
[00:06:53] it=345408 colorings=196800 lazy-girth=223742 last: m=130 classes=7 cclen=80 t=1004s
[00:06:54] it=345766 colorings=197000 lazy-girth=224014 last: m=120 classes=6 cclen=84 t=1005s
[00:06:55] it=346078 colorings=197200 lazy-girth=224180 last: m=130 classes=7 cclen=83 t=1006s
[00:06:57] it=346438 colorings=197400 lazy-girth=224399 last: m=110 classes=6 cclen=83 t=1008s
[00:06:58] it=346784 colorings=197600 lazy-girth=224604 last: m=130 classes=7 cclen=82 t=1009s
[00:06:59] it=347114 colorings=197800 lazy-girth=224765 last: m=130 classes=7 cclen=83 t=1010s
[00:07:01] it=347469 colorings=198000 lazy-girth=224947 last: m=110 classes=6 cclen=84 t=1011s
[00:07:02] it=347782 colorings=198200 lazy-girth=225103 last: m=110 classes=6 cclen=84 t=1013s
[00:07:04] it=348201 colorings=198400 lazy-girth=225445 last: m=130 classes=7 cclen=83 t=1014s
[00:07:06] it=348733 colorings=198600 lazy-girth=225910 last: m=130 classes=7 cclen=83 t=1016s
[00:07:07] it=349042 colorings=198800 lazy-girth=226080 last: m=120 classes=6 cclen=84 t=1018s
[00:07:08] it=349403 colorings=199000 lazy-girth=226283 last: m=130 classes=7 cclen=83 t=1019s
[00:07:09] it=349675 colorings=199200 lazy-girth=226371 last: m=110 classes=6 cclen=84 t=1020s
[00:07:10] it=349994 colorings=199400 lazy-girth=226592 last: m=120 classes=6 cclen=84 t=1021s
[00:07:12] it=350471 colorings=199600 lazy-girth=227061 last: m=110 classes=6 cclen=84 t=1023s
[00:07:14] it=350942 colorings=199800 lazy-girth=227539 last: m=120 classes=6 cclen=81 t=1025s
[00:07:16] it=351344 colorings=200000 lazy-girth=227820 last: m=130 classes=7 cclen=64 t=1027s
[00:07:17] it=351739 colorings=200200 lazy-girth=228103 last: m=130 classes=7 cclen=79 t=1028s
[00:07:19] it=352114 colorings=200400 lazy-girth=228337 last: m=130 classes=7 cclen=82 t=1030s
[00:07:20] it=352477 colorings=200600 lazy-girth=228516 last: m=130 classes=7 cclen=79 t=1031s
[00:07:21] it=352828 colorings=200800 lazy-girth=228684 last: m=130 classes=7 cclen=83 t=1032s
[00:07:22] it=353100 colorings=201000 lazy-girth=228770 last: m=130 classes=7 cclen=83 t=1033s
[00:07:23] it=353356 colorings=201200 lazy-girth=228846 last: m=130 classes=7 cclen=79 t=1034s
[00:07:25] it=353724 colorings=201400 lazy-girth=229082 last: m=130 classes=7 cclen=83 t=1036s
[00:07:26] it=354041 colorings=201600 lazy-girth=229220 last: m=110 classes=6 cclen=84 t=1037s
[00:07:27] it=354347 colorings=201800 lazy-girth=229380 last: m=110 classes=6 cclen=84 t=1038s
[00:07:28] it=354615 colorings=202000 lazy-girth=229459 last: m=130 classes=7 cclen=72 t=1039s
[00:07:29] it=354990 colorings=202200 lazy-girth=229667 last: m=110 classes=6 cclen=84 t=1040s
[00:07:31] it=355368 colorings=202400 lazy-girth=229882 last: m=130 classes=7 cclen=83 t=1041s
[00:07:32] it=355713 colorings=202600 lazy-girth=230057 last: m=130 classes=7 cclen=83 t=1043s
[00:07:33] it=356026 colorings=202800 lazy-girth=230196 last: m=110 classes=6 cclen=84 t=1044s
[00:07:34] it=356402 colorings=203000 lazy-girth=230423 last: m=130 classes=7 cclen=83 t=1045s
[00:07:36] it=356777 colorings=203200 lazy-girth=230663 last: m=130 classes=7 cclen=76 t=1047s
[00:07:37] it=357133 colorings=203400 lazy-girth=230867 last: m=130 classes=7 cclen=77 t=1048s
[00:07:39] it=357503 colorings=203600 lazy-girth=231096 last: m=130 classes=7 cclen=83 t=1050s
[00:07:40] it=357895 colorings=203800 lazy-girth=231385 last: m=110 classes=6 cclen=84 t=1051s
[00:07:42] it=358281 colorings=204000 lazy-girth=231592 last: m=130 classes=7 cclen=83 t=1053s
[00:07:43] it=358651 colorings=204200 lazy-girth=231790 last: m=130 classes=7 cclen=83 t=1054s
[00:07:45] it=359004 colorings=204400 lazy-girth=231988 last: m=130 classes=7 cclen=83 t=1055s
[00:07:46] it=359282 colorings=204600 lazy-girth=232075 last: m=130 classes=7 cclen=78 t=1057s
[00:07:48] it=359769 colorings=204800 lazy-girth=232496 last: m=130 classes=7 cclen=83 t=1059s
[00:07:49] it=360015 colorings=205000 lazy-girth=232543 last: m=130 classes=7 cclen=82 t=1060s
[00:07:51] it=360366 colorings=205200 lazy-girth=232766 last: m=130 classes=7 cclen=83 t=1061s
[00:07:52] it=360693 colorings=205400 lazy-girth=232973 last: m=130 classes=7 cclen=81 t=1063s
[00:07:53] it=360981 colorings=205600 lazy-girth=233078 last: m=110 classes=6 cclen=84 t=1064s
[00:07:55] it=361313 colorings=205800 lazy-girth=233240 last: m=120 classes=6 cclen=81 t=1066s
[00:07:57] it=361705 colorings=206000 lazy-girth=233468 last: m=130 classes=7 cclen=69 t=1068s
[00:07:58] it=362068 colorings=206200 lazy-girth=233665 last: m=110 classes=6 cclen=83 t=1069s
[00:08:00] it=362504 colorings=206400 lazy-girth=234020 last: m=130 classes=7 cclen=80 t=1071s
[00:08:01] it=362842 colorings=206600 lazy-girth=234209 last: m=130 classes=7 cclen=81 t=1072s
[00:08:03] it=363231 colorings=206800 lazy-girth=234493 last: m=110 classes=6 cclen=84 t=1074s
[00:08:05] it=363602 colorings=207000 lazy-girth=234757 last: m=130 classes=7 cclen=83 t=1076s
[00:08:15] it=363974 colorings=207200 lazy-girth=234963 last: m=110 classes=6 cclen=84 t=1086s
[00:08:17] it=364330 colorings=207400 lazy-girth=235140 last: m=120 classes=6 cclen=84 t=1088s
[00:08:18] it=364781 colorings=207600 lazy-girth=235449 last: m=120 classes=6 cclen=83 t=1089s
[00:08:19] it=365144 colorings=207800 lazy-girth=235716 last: m=130 classes=7 cclen=79 t=1090s
[00:08:20] it=365455 colorings=208000 lazy-girth=235881 last: m=130 classes=7 cclen=78 t=1091s
[00:08:22] it=365895 colorings=208200 lazy-girth=236355 last: m=140 classes=7 cclen=63 t=1093s
[00:08:23] it=366198 colorings=208400 lazy-girth=236554 last: m=130 classes=7 cclen=83 t=1094s
[00:08:24] it=366541 colorings=208600 lazy-girth=236784 last: m=130 classes=7 cclen=83 t=1095s
[00:08:26] it=366897 colorings=208800 lazy-girth=236987 last: m=130 classes=7 cclen=83 t=1096s
[00:08:27] it=367268 colorings=209000 lazy-girth=237211 last: m=130 classes=7 cclen=83 t=1098s
[00:08:28] it=367626 colorings=209200 lazy-girth=237415 last: m=110 classes=6 cclen=84 t=1099s
[00:08:30] it=367982 colorings=209400 lazy-girth=237643 last: m=140 classes=7 cclen=82 t=1100s
[00:08:31] it=368355 colorings=209600 lazy-girth=237961 last: m=130 classes=7 cclen=81 t=1102s
[00:08:32] it=368672 colorings=209800 lazy-girth=238133 last: m=130 classes=7 cclen=83 t=1103s
[00:08:34] it=369051 colorings=210000 lazy-girth=238416 last: m=120 classes=6 cclen=83 t=1105s
[00:08:35] it=369417 colorings=210200 lazy-girth=238682 last: m=130 classes=7 cclen=83 t=1106s
[00:08:36] it=369749 colorings=210400 lazy-girth=238856 last: m=120 classes=6 cclen=84 t=1107s
[00:08:37] it=370033 colorings=210600 lazy-girth=238996 last: m=140 classes=7 cclen=83 t=1108s
[00:08:39] it=370391 colorings=210800 lazy-girth=239210 last: m=130 classes=7 cclen=83 t=1110s
[00:08:40] it=370657 colorings=211000 lazy-girth=239301 last: m=130 classes=7 cclen=80 t=1111s
[00:08:41] it=370975 colorings=211200 lazy-girth=239445 last: m=130 classes=7 cclen=83 t=1112s
[00:08:42] it=371266 colorings=211400 lazy-girth=239554 last: m=110 classes=6 cclen=82 t=1113s
[00:08:43] it=371560 colorings=211600 lazy-girth=239659 last: m=130 classes=7 cclen=83 t=1114s
[00:08:44] it=371887 colorings=211800 lazy-girth=239848 last: m=130 classes=7 cclen=79 t=1115s
[00:08:46] it=372272 colorings=212000 lazy-girth=240167 last: m=130 classes=7 cclen=83 t=1117s
[00:08:47] it=372522 colorings=212200 lazy-girth=240228 last: m=130 classes=7 cclen=79 t=1118s
[00:08:48] it=372774 colorings=212400 lazy-girth=240303 last: m=140 classes=7 cclen=80 t=1119s
[00:08:49] it=373123 colorings=212600 lazy-girth=240534 last: m=110 classes=6 cclen=84 t=1120s
[00:08:50] it=373423 colorings=212800 lazy-girth=240662 last: m=110 classes=6 cclen=84 t=1121s
[00:08:51] it=373783 colorings=213000 lazy-girth=240872 last: m=130 classes=7 cclen=83 t=1122s
[00:08:53] it=374142 colorings=213200 lazy-girth=241102 last: m=130 classes=7 cclen=83 t=1124s
[00:08:54] it=374521 colorings=213400 lazy-girth=241336 last: m=130 classes=7 cclen=81 t=1125s
[00:08:55] it=374850 colorings=213600 lazy-girth=241540 last: m=110 classes=6 cclen=82 t=1126s
[00:08:57] it=375234 colorings=213800 lazy-girth=241803 last: m=120 classes=6 cclen=84 t=1128s
[00:08:58] it=375542 colorings=214000 lazy-girth=241942 last: m=130 classes=7 cclen=83 t=1129s
[00:08:59] it=375795 colorings=214200 lazy-girth=242021 last: m=130 classes=7 cclen=81 t=1130s
[00:09:00] it=376066 colorings=214400 lazy-girth=242092 last: m=130 classes=7 cclen=83 t=1131s
[00:09:02] it=376512 colorings=214600 lazy-girth=242409 last: m=120 classes=6 cclen=84 t=1132s
[00:09:03] it=376821 colorings=214800 lazy-girth=242549 last: m=130 classes=7 cclen=83 t=1133s
[00:09:04] it=377170 colorings=215000 lazy-girth=242714 last: m=120 classes=6 cclen=84 t=1135s
[00:09:05] it=377530 colorings=215200 lazy-girth=242988 last: m=120 classes=6 cclen=84 t=1136s
[00:09:07] it=377977 colorings=215400 lazy-girth=243322 last: m=130 classes=7 cclen=83 t=1138s
[00:09:09] it=378350 colorings=215600 lazy-girth=243581 last: m=130 classes=7 cclen=81 t=1139s
[00:09:10] it=378692 colorings=215800 lazy-girth=243749 last: m=130 classes=7 cclen=81 t=1141s
[00:09:12] it=379183 colorings=216000 lazy-girth=244143 last: m=130 classes=7 cclen=83 t=1143s
[00:09:13] it=379487 colorings=216200 lazy-girth=244316 last: m=130 classes=7 cclen=83 t=1144s
[00:09:15] it=379845 colorings=216400 lazy-girth=244538 last: m=130 classes=7 cclen=82 t=1146s
[00:09:17] it=380241 colorings=216600 lazy-girth=244811 last: m=130 classes=7 cclen=83 t=1147s
[00:09:18] it=380566 colorings=216800 lazy-girth=244956 last: m=130 classes=7 cclen=83 t=1149s
[00:09:19] it=380967 colorings=217000 lazy-girth=245242 last: m=110 classes=6 cclen=83 t=1150s
[00:09:20] it=381280 colorings=217200 lazy-girth=245390 last: m=130 classes=7 cclen=83 t=1151s
[00:09:22] it=381693 colorings=217400 lazy-girth=245677 last: m=130 classes=7 cclen=79 t=1153s
[00:09:24] it=382053 colorings=217600 lazy-girth=245886 last: m=130 classes=7 cclen=83 t=1154s
[00:09:25] it=382359 colorings=217800 lazy-girth=245996 last: m=130 classes=7 cclen=77 t=1156s
[00:09:26] it=382660 colorings=218000 lazy-girth=246103 last: m=130 classes=7 cclen=76 t=1157s
[00:09:27] it=382990 colorings=218200 lazy-girth=246274 last: m=130 classes=7 cclen=81 t=1158s
[00:09:28] it=383325 colorings=218400 lazy-girth=246446 last: m=130 classes=7 cclen=83 t=1159s
[00:09:30] it=383623 colorings=218600 lazy-girth=246553 last: m=130 classes=7 cclen=83 t=1160s
[00:09:32] it=384176 colorings=218800 lazy-girth=247158 last: m=130 classes=7 cclen=83 t=1163s
[00:09:33] it=384492 colorings=219000 lazy-girth=247307 last: m=130 classes=7 cclen=70 t=1164s
[00:09:35] it=384780 colorings=219200 lazy-girth=247408 last: m=120 classes=6 cclen=82 t=1166s
[00:09:36] it=385113 colorings=219400 lazy-girth=247587 last: m=110 classes=6 cclen=84 t=1167s
[00:09:38] it=385476 colorings=219600 lazy-girth=247803 last: m=130 classes=7 cclen=83 t=1169s
[00:09:39] it=385792 colorings=219800 lazy-girth=247951 last: m=110 classes=6 cclen=84 t=1170s
[00:09:40] it=386098 colorings=220000 lazy-girth=248088 last: m=130 classes=7 cclen=83 t=1171s
[00:09:42] it=386527 colorings=220200 lazy-girth=248421 last: m=130 classes=7 cclen=80 t=1173s
[00:09:44] it=386922 colorings=220400 lazy-girth=248689 last: m=110 classes=6 cclen=84 t=1175s
[00:09:45] it=387346 colorings=220600 lazy-girth=249002 last: m=120 classes=6 cclen=84 t=1176s
[00:09:47] it=387694 colorings=220800 lazy-girth=249224 last: m=130 classes=7 cclen=83 t=1178s
[00:09:48] it=388027 colorings=221000 lazy-girth=249365 last: m=120 classes=6 cclen=84 t=1179s
[00:09:49] it=388367 colorings=221200 lazy-girth=249523 last: m=110 classes=6 cclen=83 t=1180s
[00:09:50] it=388676 colorings=221400 lazy-girth=249682 last: m=110 classes=6 cclen=84 t=1181s
[00:09:51] it=388947 colorings=221600 lazy-girth=249772 last: m=130 classes=7 cclen=83 t=1182s
[00:09:53] it=389408 colorings=221800 lazy-girth=250331 last: m=130 classes=7 cclen=83 t=1184s
[00:09:54] it=389743 colorings=222000 lazy-girth=250567 last: m=130 classes=7 cclen=82 t=1185s
[00:09:56] it=390156 colorings=222200 lazy-girth=250873 last: m=130 classes=7 cclen=82 t=1187s
[00:09:57] it=390476 colorings=222400 lazy-girth=251046 last: m=140 classes=7 cclen=76 t=1188s
[00:09:59] it=390901 colorings=222600 lazy-girth=251399 last: m=130 classes=7 cclen=69 t=1190s
[00:10:00] it=391233 colorings=222800 lazy-girth=251562 last: m=130 classes=7 cclen=83 t=1191s
[00:10:02] it=391554 colorings=223000 lazy-girth=251766 last: m=130 classes=7 cclen=82 t=1192s
[00:10:03] it=391869 colorings=223200 lazy-girth=251934 last: m=110 classes=6 cclen=84 t=1193s
[00:10:04] it=392179 colorings=223400 lazy-girth=252074 last: m=110 classes=6 cclen=84 t=1195s
[00:10:05] it=392415 colorings=223600 lazy-girth=252127 last: m=120 classes=6 cclen=84 t=1195s
[00:10:06] it=392758 colorings=223800 lazy-girth=252343 last: m=110 classes=6 cclen=84 t=1197s
[00:10:07] it=393102 colorings=224000 lazy-girth=252557 last: m=130 classes=7 cclen=83 t=1198s
[00:10:08] it=393352 colorings=224200 lazy-girth=252616 last: m=130 classes=7 cclen=82 t=1199s
[00:10:09] it=393639 colorings=224400 lazy-girth=252738 last: m=130 classes=7 cclen=82 t=1200s
[00:10:11] it=393921 colorings=224600 lazy-girth=252837 last: m=130 classes=7 cclen=80 t=1201s
[00:10:12] it=394323 colorings=224800 lazy-girth=253111 last: m=110 classes=6 cclen=84 t=1203s
[00:10:14] it=394721 colorings=225000 lazy-girth=253370 last: m=130 classes=7 cclen=82 t=1204s
[00:10:15] it=395063 colorings=225200 lazy-girth=253561 last: m=110 classes=6 cclen=84 t=1206s
[00:10:16] it=395470 colorings=225400 lazy-girth=253768 last: m=110 classes=6 cclen=84 t=1207s
[00:10:18] it=395781 colorings=225600 lazy-girth=253936 last: m=120 classes=6 cclen=84 t=1208s
[00:10:19] it=396175 colorings=225800 lazy-girth=254220 last: m=120 classes=6 cclen=84 t=1210s
[00:10:20] it=396477 colorings=226000 lazy-girth=254345 last: m=130 classes=7 cclen=83 t=1211s
[00:10:22] it=396847 colorings=226200 lazy-girth=254594 last: m=110 classes=6 cclen=84 t=1213s
[00:10:23] it=397192 colorings=226400 lazy-girth=254772 last: m=110 classes=6 cclen=84 t=1214s
[00:10:25] it=397552 colorings=226600 lazy-girth=254991 last: m=130 classes=7 cclen=77 t=1215s
[00:10:26] it=397984 colorings=226800 lazy-girth=255300 last: m=130 classes=7 cclen=69 t=1217s
[00:10:27] it=398395 colorings=227000 lazy-girth=255553 last: m=130 classes=7 cclen=83 t=1218s
[00:10:29] it=398791 colorings=227200 lazy-girth=255788 last: m=130 classes=7 cclen=83 t=1220s
[00:10:31] it=399211 colorings=227400 lazy-girth=256085 last: m=130 classes=7 cclen=83 t=1221s
[00:10:32] it=399642 colorings=227600 lazy-girth=256378 last: m=130 classes=7 cclen=82 t=1223s
[00:10:34] it=400106 colorings=227800 lazy-girth=256736 last: m=130 classes=7 cclen=82 t=1225s
[00:10:35] it=400484 colorings=228000 lazy-girth=256930 last: m=120 classes=6 cclen=84 t=1226s
[00:10:37] it=400855 colorings=228200 lazy-girth=257159 last: m=120 classes=6 cclen=84 t=1228s
[00:10:38] it=401218 colorings=228400 lazy-girth=257486 last: m=130 classes=7 cclen=77 t=1229s
[00:10:40] it=401540 colorings=228600 lazy-girth=257627 last: m=130 classes=7 cclen=77 t=1231s
[00:10:41] it=401892 colorings=228800 lazy-girth=257831 last: m=130 classes=7 cclen=83 t=1232s
[00:10:43] it=402326 colorings=229000 lazy-girth=258136 last: m=130 classes=7 cclen=75 t=1234s
[00:10:45] it=402750 colorings=229200 lazy-girth=258395 last: m=110 classes=6 cclen=81 t=1236s
[00:10:46] it=403024 colorings=229400 lazy-girth=258484 last: m=130 classes=7 cclen=82 t=1237s
[00:10:48] it=403432 colorings=229600 lazy-girth=258739 last: m=130 classes=7 cclen=83 t=1239s
[00:10:50] it=403818 colorings=229800 lazy-girth=258978 last: m=110 classes=6 cclen=84 t=1240s
[00:10:51] it=404167 colorings=230000 lazy-girth=259177 last: m=130 classes=7 cclen=82 t=1242s
[00:10:53] it=404467 colorings=230200 lazy-girth=259306 last: m=120 classes=6 cclen=84 t=1244s
[00:10:55] it=404798 colorings=230400 lazy-girth=259540 last: m=130 classes=7 cclen=83 t=1245s
[00:10:56] it=405076 colorings=230600 lazy-girth=259655 last: m=130 classes=7 cclen=83 t=1247s
[00:10:57] it=405378 colorings=230800 lazy-girth=259817 last: m=130 classes=7 cclen=83 t=1248s
[00:10:59] it=405596 colorings=231000 lazy-girth=259841 last: m=110 classes=6 cclen=84 t=1250s
[00:11:00] it=405862 colorings=231200 lazy-girth=259907 last: m=110 classes=6 cclen=84 t=1251s
[00:11:01] it=406143 colorings=231400 lazy-girth=260047 last: m=110 classes=6 cclen=84 t=1252s
[00:11:02] it=406451 colorings=231600 lazy-girth=260243 last: m=120 classes=6 cclen=84 t=1253s
[00:11:03] it=406739 colorings=231800 lazy-girth=260376 last: m=130 classes=7 cclen=83 t=1254s
[00:11:04] it=407004 colorings=232000 lazy-girth=260468 last: m=120 classes=6 cclen=84 t=1255s
[00:11:05] it=407270 colorings=232200 lazy-girth=260553 last: m=130 classes=7 cclen=82 t=1256s
[00:11:06] it=407601 colorings=232400 lazy-girth=260719 last: m=110 classes=6 cclen=84 t=1257s
[00:11:07] it=407891 colorings=232600 lazy-girth=260827 last: m=110 classes=6 cclen=84 t=1258s
[00:11:08] it=408156 colorings=232800 lazy-girth=260907 last: m=110 classes=6 cclen=84 t=1258s
[00:11:09] it=408536 colorings=233000 lazy-girth=261146 last: m=120 classes=6 cclen=79 t=1260s
[00:11:11] it=408912 colorings=233200 lazy-girth=261408 last: m=130 classes=7 cclen=83 t=1261s
[00:11:12] it=409371 colorings=233400 lazy-girth=261963 last: m=120 classes=6 cclen=81 t=1263s
[00:11:14] it=409730 colorings=233600 lazy-girth=262229 last: m=110 classes=6 cclen=84 t=1264s
[00:11:14] it=410034 colorings=233800 lazy-girth=262357 last: m=130 classes=7 cclen=82 t=1265s
[00:11:15] it=410297 colorings=234000 lazy-girth=262424 last: m=120 classes=6 cclen=84 t=1266s
[00:11:18] it=410835 colorings=234200 lazy-girth=263022 last: m=120 classes=6 cclen=84 t=1269s
[00:11:20] it=411353 colorings=234400 lazy-girth=263523 last: m=120 classes=6 cclen=84 t=1271s
[00:11:22] it=411797 colorings=234600 lazy-girth=263892 last: m=140 classes=7 cclen=79 t=1272s
[00:11:23] it=412201 colorings=234800 lazy-girth=264242 last: m=130 classes=7 cclen=83 t=1274s
[00:11:25] it=412589 colorings=235000 lazy-girth=264592 last: m=140 classes=7 cclen=80 t=1276s
[00:11:28] it=413253 colorings=235200 lazy-girth=265391 last: m=120 classes=6 cclen=84 t=1279s
[00:11:29] it=413605 colorings=235400 lazy-girth=265683 last: m=120 classes=6 cclen=84 t=1280s
[00:11:31] it=414002 colorings=235600 lazy-girth=266014 last: m=120 classes=6 cclen=84 t=1282s
[00:11:33] it=414445 colorings=235800 lazy-girth=266421 last: m=120 classes=6 cclen=84 t=1283s
[00:11:34] it=414917 colorings=236000 lazy-girth=266881 last: m=140 classes=7 cclen=77 t=1285s
[00:11:36] it=415240 colorings=236200 lazy-girth=267006 last: m=130 classes=7 cclen=83 t=1287s
[00:11:37] it=415559 colorings=236400 lazy-girth=267125 last: m=120 classes=6 cclen=84 t=1288s
[00:11:38] it=415837 colorings=236600 lazy-girth=267203 last: m=120 classes=6 cclen=84 t=1289s
[00:11:39] it=416182 colorings=236800 lazy-girth=267348 last: m=130 classes=7 cclen=83 t=1290s
[00:11:40] it=416605 colorings=237000 lazy-girth=267632 last: m=110 classes=6 cclen=81 t=1291s
[00:11:41] it=416924 colorings=237200 lazy-girth=267817 last: m=130 classes=7 cclen=82 t=1292s
[00:11:43] it=417319 colorings=237400 lazy-girth=268052 last: m=120 classes=7 cclen=82 t=1293s
[00:11:44] it=417737 colorings=237600 lazy-girth=268483 last: m=130 classes=7 cclen=75 t=1295s
[00:11:45] it=417998 colorings=237800 lazy-girth=268544 last: m=130 classes=7 cclen=83 t=1296s
[00:11:47] it=418299 colorings=238000 lazy-girth=268688 last: m=130 classes=7 cclen=83 t=1297s
[00:11:48] it=418618 colorings=238200 lazy-girth=268864 last: m=120 classes=6 cclen=84 t=1299s
[00:11:49] it=418959 colorings=238400 lazy-girth=269127 last: m=120 classes=6 cclen=84 t=1300s
[00:11:51] it=419433 colorings=238600 lazy-girth=269596 last: m=130 classes=7 cclen=75 t=1302s
[00:11:52] it=419765 colorings=238800 lazy-girth=269783 last: m=130 classes=7 cclen=82 t=1303s
[00:11:54] it=420086 colorings=239000 lazy-girth=269934 last: m=130 classes=7 cclen=83 t=1304s
[00:11:55] it=420389 colorings=239200 lazy-girth=270093 last: m=130 classes=7 cclen=82 t=1306s
[00:11:57] it=421227 colorings=239400 lazy-girth=270980 last: m=130 classes=7 cclen=82 t=1308s
[00:11:59] it=421580 colorings=239600 lazy-girth=271164 last: m=110 classes=6 cclen=84 t=1309s
[00:12:00] it=421935 colorings=239800 lazy-girth=271393 last: m=110 classes=6 cclen=82 t=1311s
[00:12:02] it=422403 colorings=240000 lazy-girth=271780 last: m=130 classes=7 cclen=83 t=1313s
[00:12:04] it=422959 colorings=240200 lazy-girth=272326 last: m=130 classes=7 cclen=80 t=1315s
[00:12:06] it=423443 colorings=240400 lazy-girth=272751 last: m=130 classes=7 cclen=83 t=1316s
[00:12:07] it=423825 colorings=240600 lazy-girth=273000 last: m=130 classes=7 cclen=83 t=1317s
[00:12:08] it=424204 colorings=240800 lazy-girth=273226 last: m=110 classes=6 cclen=84 t=1318s
[00:12:08] it=424551 colorings=241000 lazy-girth=273430 last: m=110 classes=6 cclen=84 t=1319s
[00:12:09] it=424900 colorings=241200 lazy-girth=273616 last: m=110 classes=6 cclen=84 t=1320s
[00:12:10] it=425170 colorings=241400 lazy-girth=273694 last: m=110 classes=6 cclen=84 t=1321s
[00:12:11] it=425449 colorings=241600 lazy-girth=273778 last: m=130 classes=7 cclen=72 t=1322s
[00:12:12] it=425699 colorings=241800 lazy-girth=273828 last: m=130 classes=7 cclen=74 t=1323s
[00:12:13] it=425993 colorings=242000 lazy-girth=273933 last: m=130 classes=7 cclen=82 t=1324s
[00:12:14] it=426233 colorings=242200 lazy-girth=273976 last: m=130 classes=7 cclen=79 t=1325s
[00:12:15] it=426482 colorings=242400 lazy-girth=274030 last: m=130 classes=7 cclen=83 t=1326s
[00:12:16] it=426723 colorings=242600 lazy-girth=274074 last: m=110 classes=6 cclen=84 t=1327s
[00:12:29] it=426944 colorings=242800 lazy-girth=274099 last: m=120 classes=6 cclen=84 t=1340s
[00:12:30] it=427182 colorings=243000 lazy-girth=274153 last: m=120 classes=6 cclen=84 t=1341s
[00:12:31] it=427392 colorings=243200 lazy-girth=274164 last: m=120 classes=6 cclen=84 t=1341s
[00:12:32] it=427717 colorings=243400 lazy-girth=274354 last: m=130 classes=7 cclen=83 t=1343s
[00:12:33] it=428057 colorings=243600 lazy-girth=274556 last: m=130 classes=7 cclen=83 t=1344s
[00:12:34] it=428330 colorings=243800 lazy-girth=274630 last: m=130 classes=7 cclen=70 t=1345s
[00:12:36] it=428720 colorings=244000 lazy-girth=274997 last: m=110 classes=6 cclen=84 t=1347s
[00:12:38] it=429044 colorings=244200 lazy-girth=275155 last: m=130 classes=7 cclen=83 t=1348s
[00:12:39] it=429380 colorings=244400 lazy-girth=275396 last: m=130 classes=7 cclen=81 t=1350s
[00:12:41] it=429890 colorings=244600 lazy-girth=276165 last: m=130 classes=7 cclen=78 t=1352s
[00:12:43] it=430201 colorings=244800 lazy-girth=276276 last: m=130 classes=7 cclen=82 t=1353s
[00:12:44] it=430505 colorings=245000 lazy-girth=276395 last: m=130 classes=7 cclen=82 t=1355s
[00:12:45] it=430810 colorings=245200 lazy-girth=276528 last: m=130 classes=7 cclen=82 t=1356s
[00:12:46] it=431110 colorings=245400 lazy-girth=276663 last: m=130 classes=7 cclen=83 t=1357s
[00:12:48] it=431425 colorings=245600 lazy-girth=276806 last: m=130 classes=7 cclen=73 t=1358s
[00:12:49] it=431727 colorings=245800 lazy-girth=276923 last: m=130 classes=7 cclen=83 t=1360s
[00:12:50] it=432030 colorings=246000 lazy-girth=277046 last: m=110 classes=6 cclen=84 t=1361s
[00:12:54] it=432525 colorings=246200 lazy-girth=277796 last: m=110 classes=6 cclen=84 t=1365s
[00:12:56] it=432918 colorings=246400 lazy-girth=278009 last: m=110 classes=6 cclen=84 t=1366s
[00:12:57] it=433280 colorings=246600 lazy-girth=278187 last: m=120 classes=6 cclen=82 t=1368s
[00:12:58] it=433522 colorings=246800 lazy-girth=278239 last: m=130 classes=7 cclen=78 t=1369s
[00:12:59] it=433756 colorings=247000 lazy-girth=278273 last: m=130 classes=7 cclen=83 t=1369s
[00:12:59] it=433983 colorings=247200 lazy-girth=278300 last: m=120 classes=6 cclen=84 t=1370s
[00:13:00] it=434209 colorings=247400 lazy-girth=278331 last: m=110 classes=6 cclen=84 t=1371s
[00:13:01] it=434433 colorings=247600 lazy-girth=278361 last: m=120 classes=6 cclen=84 t=1372s
[00:13:02] it=434781 colorings=247800 lazy-girth=278613 last: m=110 classes=6 cclen=84 t=1373s
[00:13:03] it=435118 colorings=248000 lazy-girth=278831 last: m=130 classes=7 cclen=78 t=1373s
[00:13:03] it=435441 colorings=248200 lazy-girth=279006 last: m=110 classes=6 cclen=84 t=1374s
[00:13:04] it=435738 colorings=248400 lazy-girth=279114 last: m=110 classes=6 cclen=84 t=1375s
[00:13:05] it=436029 colorings=248600 lazy-girth=279225 last: m=110 classes=6 cclen=84 t=1376s
[00:13:06] it=436327 colorings=248800 lazy-girth=279342 last: m=110 classes=6 cclen=83 t=1376s
[00:13:06] it=436593 colorings=249000 lazy-girth=279421 last: m=120 classes=6 cclen=82 t=1377s
[00:13:07] it=436814 colorings=249200 lazy-girth=279460 last: m=120 classes=6 cclen=84 t=1378s
[00:13:08] it=437044 colorings=249400 lazy-girth=279508 last: m=120 classes=6 cclen=83 t=1379s
[00:13:09] it=437333 colorings=249600 lazy-girth=279597 last: m=120 classes=6 cclen=81 t=1380s
[00:13:10] it=437679 colorings=249800 lazy-girth=279743 last: m=120 classes=6 cclen=84 t=1381s
[00:13:11] it=437988 colorings=250000 lazy-girth=279852 last: m=110 classes=6 cclen=84 t=1381s
[00:13:12] it=438437 colorings=250200 lazy-girth=280101 last: m=110 classes=6 cclen=84 t=1383s
[00:13:13] it=438932 colorings=250400 lazy-girth=280396 last: m=110 classes=6 cclen=84 t=1384s
[00:13:14] it=439327 colorings=250600 lazy-girth=280591 last: m=110 classes=6 cclen=84 t=1385s
[00:13:16] it=439781 colorings=250800 lazy-girth=280845 last: m=110 classes=6 cclen=81 t=1386s
[00:13:17] it=440151 colorings=251000 lazy-girth=281015 last: m=110 classes=6 cclen=84 t=1387s
[00:13:18] it=440491 colorings=251200 lazy-girth=281185 last: m=110 classes=6 cclen=84 t=1388s
[00:13:19] it=440823 colorings=251400 lazy-girth=281344 last: m=110 classes=6 cclen=84 t=1390s
[00:13:20] it=441115 colorings=251600 lazy-girth=281441 last: m=140 classes=7 cclen=79 t=1391s
[00:13:21] it=441488 colorings=251800 lazy-girth=281637 last: m=110 classes=6 cclen=84 t=1392s
[00:13:23] it=441772 colorings=252000 lazy-girth=281758 last: m=110 classes=6 cclen=84 t=1393s
[00:13:23] it=441991 colorings=252200 lazy-girth=281777 last: m=110 classes=6 cclen=82 t=1394s
[00:13:24] it=442191 colorings=252400 lazy-girth=281777 last: m=110 classes=6 cclen=84 t=1394s
[00:13:24] it=442391 colorings=252600 lazy-girth=281777 last: m=120 classes=6 cclen=82 t=1395s
[00:13:25] it=442656 colorings=252800 lazy-girth=281865 last: m=110 classes=6 cclen=84 t=1396s
[00:13:26] it=442989 colorings=253000 lazy-girth=282041 last: m=110 classes=6 cclen=83 t=1397s
[00:13:27] it=443289 colorings=253200 lazy-girth=282164 last: m=110 classes=6 cclen=84 t=1398s
[00:13:28] it=443569 colorings=253400 lazy-girth=282264 last: m=110 classes=6 cclen=84 t=1398s
[00:13:28] it=443853 colorings=253600 lazy-girth=282362 last: m=130 classes=7 cclen=83 t=1399s
[00:13:29] it=444180 colorings=253800 lazy-girth=282510 last: m=110 classes=6 cclen=81 t=1400s
[00:13:30] it=444438 colorings=254000 lazy-girth=282584 last: m=120 classes=6 cclen=81 t=1401s
[00:13:31] it=444678 colorings=254200 lazy-girth=282653 last: m=120 classes=6 cclen=83 t=1402s
[00:13:33] it=445111 colorings=254400 lazy-girth=282886 last: m=110 classes=6 cclen=84 t=1404s
[00:13:34] it=445624 colorings=254600 lazy-girth=283199 last: m=110 classes=6 cclen=84 t=1405s
[00:13:36] it=446153 colorings=254800 lazy-girth=283528 last: m=110 classes=6 cclen=74 t=1407s
[00:13:37] it=446629 colorings=255000 lazy-girth=283804 last: m=110 classes=6 cclen=84 t=1408s
[00:13:38] it=446992 colorings=255200 lazy-girth=283979 last: m=110 classes=6 cclen=84 t=1409s
[00:13:39] it=447276 colorings=255400 lazy-girth=284088 last: m=130 classes=7 cclen=83 t=1410s
[00:13:40] it=447626 colorings=255600 lazy-girth=284271 last: m=110 classes=6 cclen=84 t=1411s
[00:13:41] it=447935 colorings=255800 lazy-girth=284406 last: m=110 classes=6 cclen=84 t=1412s
[00:13:42] it=448199 colorings=256000 lazy-girth=284470 last: m=110 classes=6 cclen=84 t=1413s
[00:13:43] it=448487 colorings=256200 lazy-girth=284565 last: m=110 classes=6 cclen=84 t=1414s
[00:13:45] it=448705 colorings=256400 lazy-girth=284595 last: m=110 classes=6 cclen=84 t=1415s
[00:13:45] it=448920 colorings=256600 lazy-girth=284610 last: m=110 classes=6 cclen=84 t=1416s
[00:13:46] it=449131 colorings=256800 lazy-girth=284632 last: m=120 classes=6 cclen=84 t=1417s
[00:13:47] it=449370 colorings=257000 lazy-girth=284698 last: m=120 classes=6 cclen=84 t=1418s
[00:13:49] it=449581 colorings=257200 lazy-girth=284709 last: m=120 classes=6 cclen=81 t=1420s
[00:13:52] it=449967 colorings=257400 lazy-girth=285068 last: m=130 classes=7 cclen=82 t=1422s
[00:13:53] it=450355 colorings=257600 lazy-girth=285319 last: m=130 classes=7 cclen=83 t=1424s
[00:13:54] it=450708 colorings=257800 lazy-girth=285510 last: m=110 classes=6 cclen=84 t=1425s
[00:13:56] it=451127 colorings=258000 lazy-girth=285880 last: m=130 classes=7 cclen=83 t=1427s
[00:13:57] it=451427 colorings=258200 lazy-girth=286022 last: m=120 classes=6 cclen=84 t=1428s
[00:13:59] it=451720 colorings=258400 lazy-girth=286145 last: m=130 classes=7 cclen=83 t=1430s
[00:14:00] it=452075 colorings=258600 lazy-girth=286369 last: m=110 classes=6 cclen=84 t=1431s
[00:14:01] it=452403 colorings=258800 lazy-girth=286514 last: m=130 classes=7 cclen=82 t=1432s
[00:14:03] it=452702 colorings=259000 lazy-girth=286614 last: m=130 classes=7 cclen=83 t=1433s
[00:14:04] it=453012 colorings=259200 lazy-girth=286774 last: m=120 classes=6 cclen=84 t=1435s
[00:14:05] it=453288 colorings=259400 lazy-girth=286868 last: m=130 classes=7 cclen=83 t=1436s
[00:14:07] it=453665 colorings=259600 lazy-girth=287076 last: m=130 classes=7 cclen=83 t=1437s
[00:14:08] it=454047 colorings=259800 lazy-girth=287305 last: m=110 classes=6 cclen=84 t=1439s
[00:14:10] it=454422 colorings=260000 lazy-girth=287536 last: m=130 classes=7 cclen=83 t=1441s
[00:14:11] it=454813 colorings=260200 lazy-girth=287806 last: m=110 classes=6 cclen=84 t=1442s
[00:14:12] it=455136 colorings=260400 lazy-girth=287935 last: m=130 classes=7 cclen=82 t=1443s
[00:14:13] it=455455 colorings=260600 lazy-girth=288086 last: m=110 classes=6 cclen=82 t=1444s
[00:14:15] it=455857 colorings=260800 lazy-girth=288431 last: m=120 classes=6 cclen=84 t=1446s
[00:14:16] it=456208 colorings=261000 lazy-girth=288639 last: m=130 classes=7 cclen=78 t=1447s
[00:14:18] it=456538 colorings=261200 lazy-girth=288786 last: m=110 classes=6 cclen=83 t=1449s
[00:14:19] it=456878 colorings=261400 lazy-girth=288987 last: m=110 classes=6 cclen=84 t=1450s
[00:14:20] it=457152 colorings=261600 lazy-girth=289100 last: m=120 classes=6 cclen=84 t=1451s
[00:14:22] it=457539 colorings=261800 lazy-girth=289385 last: m=130 classes=7 cclen=82 t=1453s
[00:14:23] it=457805 colorings=262000 lazy-girth=289489 last: m=130 classes=7 cclen=82 t=1454s
[00:14:24] it=458101 colorings=262200 lazy-girth=289629 last: m=130 classes=7 cclen=82 t=1455s
[00:14:26] it=458452 colorings=262400 lazy-girth=289898 last: m=120 classes=6 cclen=84 t=1456s
[00:14:28] it=458957 colorings=262600 lazy-girth=290316 last: m=130 classes=7 cclen=83 t=1459s
[00:14:29] it=459347 colorings=262800 lazy-girth=290560 last: m=130 classes=7 cclen=82 t=1460s
[00:14:31] it=459730 colorings=263000 lazy-girth=290772 last: m=130 classes=7 cclen=83 t=1461s
[00:14:32] it=460087 colorings=263200 lazy-girth=290964 last: m=130 classes=7 cclen=83 t=1463s
[00:14:33] it=460438 colorings=263400 lazy-girth=291166 last: m=130 classes=7 cclen=81 t=1464s
[00:14:35] it=460807 colorings=263600 lazy-girth=291378 last: m=130 classes=7 cclen=80 t=1466s
[00:14:37] it=461163 colorings=263800 lazy-girth=291580 last: m=130 classes=7 cclen=82 t=1467s
[00:14:38] it=461615 colorings=264000 lazy-girth=291889 last: m=130 classes=7 cclen=83 t=1469s
[00:14:40] it=461919 colorings=264200 lazy-girth=292029 last: m=130 classes=7 cclen=81 t=1471s
[00:14:41] it=462217 colorings=264400 lazy-girth=292150 last: m=130 classes=7 cclen=79 t=1472s
[00:14:42] it=462523 colorings=264600 lazy-girth=292298 last: m=130 classes=7 cclen=82 t=1473s
[00:14:44] it=462797 colorings=264800 lazy-girth=292382 last: m=110 classes=6 cclen=82 t=1474s
[00:14:46] it=463136 colorings=265000 lazy-girth=292554 last: m=130 classes=7 cclen=80 t=1476s
[00:14:47] it=463487 colorings=265200 lazy-girth=292759 last: m=140 classes=7 cclen=63 t=1478s
[00:14:49] it=463920 colorings=265400 lazy-girth=293034 last: m=130 classes=7 cclen=77 t=1480s
[00:14:51] it=464322 colorings=265600 lazy-girth=293265 last: m=130 classes=7 cclen=83 t=1482s
[00:14:53] it=464648 colorings=265800 lazy-girth=293411 last: m=120 classes=6 cclen=84 t=1484s
[00:14:56] it=465140 colorings=266000 lazy-girth=293856 last: m=140 classes=7 cclen=76 t=1486s
[00:14:58] it=465691 colorings=266200 lazy-girth=294471 last: m=120 classes=6 cclen=84 t=1489s
[00:15:00] it=466183 colorings=266400 lazy-girth=294999 last: m=120 classes=6 cclen=84 t=1491s
[00:15:04] it=466793 colorings=266600 lazy-girth=295709 last: m=130 classes=7 cclen=80 t=1495s
[00:15:06] it=467233 colorings=266800 lazy-girth=296061 last: m=120 classes=6 cclen=84 t=1497s
[00:15:07] it=467633 colorings=267000 lazy-girth=296357 last: m=120 classes=6 cclen=81 t=1498s
[00:15:09] it=468033 colorings=267200 lazy-girth=296662 last: m=120 classes=6 cclen=81 t=1500s
[00:15:13] it=468927 colorings=267400 lazy-girth=298357 last: m=130 classes=7 cclen=73 t=1504s
[00:15:15] it=469258 colorings=267600 lazy-girth=298489 last: m=130 classes=7 cclen=83 t=1506s
[00:15:16] it=469609 colorings=267800 lazy-girth=298641 last: m=130 classes=7 cclen=83 t=1507s
[00:15:17] it=469880 colorings=268000 lazy-girth=298721 last: m=130 classes=7 cclen=80 t=1508s
[00:15:19] it=470137 colorings=268200 lazy-girth=298778 last: m=130 classes=7 cclen=83 t=1509s
[00:15:20] it=470424 colorings=268400 lazy-girth=298865 last: m=110 classes=6 cclen=84 t=1510s
[00:15:21] it=470711 colorings=268600 lazy-girth=298952 last: m=130 classes=7 cclen=83 t=1511s
[00:15:22] it=471043 colorings=268800 lazy-girth=299123 last: m=130 classes=7 cclen=82 t=1513s
[00:15:24] it=471544 colorings=269000 lazy-girth=299620 last: m=120 classes=6 cclen=84 t=1515s
[00:15:26] it=472050 colorings=269200 lazy-girth=300067 last: m=120 classes=6 cclen=84 t=1517s
[00:15:27] it=472358 colorings=269400 lazy-girth=300178 last: m=130 classes=7 cclen=83 t=1518s
[00:15:29] it=472691 colorings=269600 lazy-girth=300359 last: m=110 classes=6 cclen=84 t=1520s
[00:15:30] it=473026 colorings=269800 lazy-girth=300579 last: m=110 classes=6 cclen=84 t=1521s
[00:15:31] it=473392 colorings=270000 lazy-girth=300812 last: m=130 classes=7 cclen=82 t=1522s
[00:15:32] it=473742 colorings=270200 lazy-girth=301014 last: m=110 classes=6 cclen=84 t=1523s
[00:15:33] it=474100 colorings=270400 lazy-girth=301240 last: m=110 classes=6 cclen=84 t=1524s
[00:15:34] it=474446 colorings=270600 lazy-girth=301434 last: m=110 classes=6 cclen=82 t=1525s
[00:15:35] it=474770 colorings=270800 lazy-girth=301587 last: m=110 classes=6 cclen=82 t=1526s
[00:15:36] it=475093 colorings=271000 lazy-girth=301743 last: m=110 classes=6 cclen=84 t=1527s
[00:15:37] it=475388 colorings=271200 lazy-girth=301870 last: m=120 classes=6 cclen=84 t=1528s
[00:15:38] it=475646 colorings=271400 lazy-girth=301978 last: m=120 classes=6 cclen=84 t=1529s
[00:15:39] it=475854 colorings=271600 lazy-girth=301992 last: m=130 classes=7 cclen=83 t=1530s
[00:15:40] it=476187 colorings=271800 lazy-girth=302128 last: m=130 classes=7 cclen=83 t=1531s
[00:15:42] it=476561 colorings=272000 lazy-girth=302330 last: m=110 classes=6 cclen=84 t=1533s
[00:15:44] it=476976 colorings=272200 lazy-girth=302575 last: m=130 classes=7 cclen=83 t=1534s
[00:15:45] it=477357 colorings=272400 lazy-girth=302787 last: m=110 classes=6 cclen=83 t=1536s
[00:15:47] it=477869 colorings=272600 lazy-girth=303201 last: m=130 classes=7 cclen=76 t=1538s
[00:15:49] it=478184 colorings=272800 lazy-girth=303320 last: m=110 classes=6 cclen=83 t=1540s
[00:15:51] it=478508 colorings=273000 lazy-girth=303445 last: m=130 classes=7 cclen=71 t=1541s
[00:15:52] it=478860 colorings=273200 lazy-girth=303604 last: m=130 classes=7 cclen=76 t=1543s
[00:15:54] it=479265 colorings=273400 lazy-girth=303815 last: m=130 classes=7 cclen=83 t=1545s
[00:15:56] it=479620 colorings=273600 lazy-girth=303970 last: m=130 classes=7 cclen=83 t=1547s
[00:15:59] it=479899 colorings=273800 lazy-girth=304094 last: m=130 classes=7 cclen=83 t=1550s
[00:16:01] it=480315 colorings=274000 lazy-girth=304389 last: m=130 classes=7 cclen=83 t=1552s
[00:16:03] it=480663 colorings=274200 lazy-girth=304609 last: m=110 classes=6 cclen=84 t=1553s
[00:16:04] it=480978 colorings=274400 lazy-girth=304745 last: m=130 classes=7 cclen=83 t=1555s
[00:16:05] it=481401 colorings=274600 lazy-girth=305025 last: m=130 classes=7 cclen=82 t=1556s
[00:16:07] it=481841 colorings=274800 lazy-girth=305326 last: m=130 classes=7 cclen=65 t=1558s
[00:16:08] it=482142 colorings=275000 lazy-girth=305468 last: m=130 classes=7 cclen=83 t=1559s
[00:16:10] it=482517 colorings=275200 lazy-girth=305674 last: m=130 classes=7 cclen=81 t=1560s
[00:16:11] it=482894 colorings=275400 lazy-girth=305888 last: m=130 classes=7 cclen=83 t=1562s
[00:16:12] it=483197 colorings=275600 lazy-girth=306018 last: m=130 classes=7 cclen=81 t=1563s
[00:16:14] it=483580 colorings=275800 lazy-girth=306245 last: m=130 classes=7 cclen=83 t=1565s
[00:16:16] it=483991 colorings=276000 lazy-girth=306492 last: m=130 classes=7 cclen=82 t=1566s
[00:16:17] it=484353 colorings=276200 lazy-girth=306688 last: m=130 classes=7 cclen=83 t=1568s
[00:16:18] it=484679 colorings=276400 lazy-girth=306826 last: m=120 classes=6 cclen=84 t=1569s
[00:16:20] it=485054 colorings=276600 lazy-girth=307111 last: m=120 classes=6 cclen=84 t=1571s
[00:16:22] it=485470 colorings=276800 lazy-girth=307482 last: m=130 classes=7 cclen=83 t=1573s
[00:16:23] it=485821 colorings=277000 lazy-girth=307661 last: m=120 classes=6 cclen=83 t=1574s
[00:16:24] it=486096 colorings=277200 lazy-girth=307750 last: m=110 classes=6 cclen=84 t=1575s
[00:16:26] it=486434 colorings=277400 lazy-girth=307961 last: m=120 classes=6 cclen=83 t=1577s
[00:16:28] it=486857 colorings=277600 lazy-girth=308355 last: m=130 classes=7 cclen=80 t=1578s
[00:16:29] it=487250 colorings=277800 lazy-girth=308657 last: m=110 classes=6 cclen=84 t=1580s
[00:16:31] it=487462 colorings=278000 lazy-girth=308669 last: m=120 classes=6 cclen=84 t=1581s
[00:16:32] it=487792 colorings=278200 lazy-girth=308849 last: m=130 classes=7 cclen=83 t=1583s
[00:16:33] it=488061 colorings=278400 lazy-girth=308938 last: m=120 classes=6 cclen=84 t=1584s
[00:16:34] it=488369 colorings=278600 lazy-girth=309090 last: m=110 classes=6 cclen=84 t=1585s
[00:16:35] it=488669 colorings=278800 lazy-girth=309215 last: m=130 classes=7 cclen=83 t=1586s
[00:16:37] it=489038 colorings=279000 lazy-girth=309434 last: m=110 classes=6 cclen=84 t=1588s
[00:16:38] it=489393 colorings=279200 lazy-girth=309624 last: m=130 classes=7 cclen=83 t=1589s
[00:16:41] it=489722 colorings=279400 lazy-girth=309792 last: m=110 classes=6 cclen=82 t=1591s
[00:16:42] it=490118 colorings=279600 lazy-girth=310000 last: m=130 classes=7 cclen=82 t=1593s
[00:16:44] it=490441 colorings=279800 lazy-girth=310161 last: m=120 classes=6 cclen=84 t=1595s
[00:16:45] it=490736 colorings=280000 lazy-girth=310273 last: m=130 classes=7 cclen=83 t=1596s
[00:16:47] it=491056 colorings=280200 lazy-girth=310440 last: m=110 classes=6 cclen=84 t=1598s
[00:16:49] it=491408 colorings=280400 lazy-girth=310623 last: m=130 classes=7 cclen=73 t=1600s
[00:16:51] it=491839 colorings=280600 lazy-girth=310865 last: m=110 classes=6 cclen=84 t=1602s
[00:16:52] it=492296 colorings=280800 lazy-girth=311122 last: m=110 classes=6 cclen=84 t=1603s
[00:16:54] it=492840 colorings=281000 lazy-girth=311466 last: m=110 classes=6 cclen=84 t=1604s
[00:16:55] it=493318 colorings=281200 lazy-girth=311744 last: m=110 classes=6 cclen=84 t=1606s
[00:16:56] it=493572 colorings=281400 lazy-girth=311798 last: m=120 classes=6 cclen=82 t=1607s
[00:17:08] it=493772 colorings=281600 lazy-girth=311798 last: m=120 classes=6 cclen=84 t=1619s
[00:17:09] it=494041 colorings=281800 lazy-girth=311895 last: m=130 classes=7 cclen=83 t=1620s
[00:17:10] it=494344 colorings=282000 lazy-girth=312019 last: m=110 classes=6 cclen=82 t=1621s
[00:17:11] it=494663 colorings=282200 lazy-girth=312157 last: m=130 classes=7 cclen=83 t=1622s
[00:17:12] it=494998 colorings=282400 lazy-girth=312292 last: m=130 classes=7 cclen=83 t=1623s
[00:17:13] it=495252 colorings=282600 lazy-girth=312346 last: m=110 classes=6 cclen=84 t=1624s
[00:17:14] it=495526 colorings=282800 lazy-girth=312439 last: m=130 classes=7 cclen=83 t=1625s
[00:17:15] it=495815 colorings=283000 lazy-girth=312547 last: m=130 classes=7 cclen=83 t=1626s
[00:17:16] it=496082 colorings=283200 lazy-girth=312617 last: m=130 classes=7 cclen=83 t=1627s
[00:17:17] it=496345 colorings=283400 lazy-girth=312682 last: m=130 classes=7 cclen=83 t=1628s
[00:17:18] it=496643 colorings=283600 lazy-girth=312791 last: m=130 classes=7 cclen=82 t=1629s
[00:17:19] it=496932 colorings=283800 lazy-girth=312887 last: m=110 classes=6 cclen=84 t=1629s
[00:17:19] it=497210 colorings=284000 lazy-girth=312969 last: m=110 classes=6 cclen=84 t=1630s
[00:17:20] it=497512 colorings=284200 lazy-girth=313118 last: m=120 classes=6 cclen=84 t=1631s
[00:17:22] it=497815 colorings=284400 lazy-girth=313243 last: m=110 classes=6 cclen=80 t=1632s
[00:17:23] it=498112 colorings=284600 lazy-girth=313340 last: m=130 classes=7 cclen=83 t=1633s
[00:17:24] it=498407 colorings=284800 lazy-girth=313435 last: m=130 classes=7 cclen=83 t=1634s
[00:17:25] it=498661 colorings=285000 lazy-girth=313530 last: m=120 classes=6 cclen=84 t=1635s
[00:17:26] it=498901 colorings=285200 lazy-girth=313591 last: m=120 classes=6 cclen=83 t=1636s
[00:17:27] it=499264 colorings=285400 lazy-girth=313839 last: m=130 classes=7 cclen=82 t=1638s
[00:17:28] it=499624 colorings=285600 lazy-girth=314092 last: m=130 classes=7 cclen=82 t=1639s
[00:17:29] it=499899 colorings=285800 lazy-girth=314189 last: m=120 classes=6 cclen=84 t=1640s
[00:17:30] it=500244 colorings=286000 lazy-girth=314383 last: m=110 classes=6 cclen=84 t=1641s
[00:17:31] it=500544 colorings=286200 lazy-girth=314509 last: m=110 classes=6 cclen=84 t=1642s
[00:17:32] it=500847 colorings=286400 lazy-girth=314640 last: m=130 classes=7 cclen=83 t=1643s
[00:17:33] it=501138 colorings=286600 lazy-girth=314747 last: m=120 classes=6 cclen=81 t=1644s
[00:17:34] it=501408 colorings=286800 lazy-girth=314856 last: m=120 classes=6 cclen=84 t=1645s
[00:17:36] it=501665 colorings=287000 lazy-girth=314919 last: m=110 classes=6 cclen=84 t=1646s
[00:17:37] it=501945 colorings=287200 lazy-girth=315009 last: m=110 classes=6 cclen=84 t=1647s
[00:17:37] it=502234 colorings=287400 lazy-girth=315108 last: m=130 classes=7 cclen=82 t=1648s
[00:17:38] it=502530 colorings=287600 lazy-girth=315213 last: m=110 classes=6 cclen=84 t=1649s
[00:17:39] it=502806 colorings=287800 lazy-girth=315301 last: m=130 classes=7 cclen=81 t=1650s
[00:17:41] it=503104 colorings=288000 lazy-girth=315432 last: m=120 classes=6 cclen=83 t=1651s
[00:17:42] it=503356 colorings=288200 lazy-girth=315516 last: m=110 classes=6 cclen=84 t=1653s
[00:17:43] it=503633 colorings=288400 lazy-girth=315632 last: m=110 classes=6 cclen=84 t=1654s
[00:17:44] it=503945 colorings=288600 lazy-girth=315777 last: m=120 classes=6 cclen=84 t=1655s
[00:17:46] it=504321 colorings=288800 lazy-girth=316060 last: m=140 classes=7 cclen=74 t=1657s
[00:17:47] it=504632 colorings=289000 lazy-girth=316196 last: m=110 classes=6 cclen=83 t=1658s
[00:17:48] it=504938 colorings=289200 lazy-girth=316341 last: m=110 classes=6 cclen=84 t=1659s
[00:17:49] it=505213 colorings=289400 lazy-girth=316491 last: m=120 classes=6 cclen=84 t=1660s
[00:17:51] it=505609 colorings=289600 lazy-girth=316734 last: m=130 classes=7 cclen=82 t=1662s
[00:17:52] it=505935 colorings=289800 lazy-girth=316901 last: m=130 classes=7 cclen=83 t=1663s
[00:17:54] it=506247 colorings=290000 lazy-girth=317034 last: m=110 classes=6 cclen=84 t=1664s
[00:17:55] it=506661 colorings=290200 lazy-girth=317364 last: m=110 classes=6 cclen=82 t=1666s
[00:17:57] it=507020 colorings=290400 lazy-girth=317562 last: m=130 classes=7 cclen=83 t=1667s
[00:17:58] it=507452 colorings=290600 lazy-girth=317879 last: m=110 classes=6 cclen=84 t=1669s
[00:17:59] it=507859 colorings=290800 lazy-girth=318124 last: m=110 classes=6 cclen=84 t=1670s
[00:18:01] it=508234 colorings=291000 lazy-girth=318343 last: m=130 classes=7 cclen=83 t=1672s
[00:18:02] it=508625 colorings=291200 lazy-girth=318552 last: m=120 classes=6 cclen=84 t=1673s
[00:18:04] it=509029 colorings=291400 lazy-girth=318873 last: m=130 classes=7 cclen=81 t=1674s
[00:18:05] it=509345 colorings=291600 lazy-girth=319022 last: m=120 classes=6 cclen=84 t=1676s
[00:18:06] it=509656 colorings=291800 lazy-girth=319161 last: m=110 classes=6 cclen=84 t=1677s
[00:18:08] it=510007 colorings=292000 lazy-girth=319369 last: m=130 classes=7 cclen=82 t=1679s
[00:18:09] it=510335 colorings=292200 lazy-girth=319519 last: m=120 classes=6 cclen=84 t=1680s
[00:18:10] it=510619 colorings=292400 lazy-girth=319624 last: m=130 classes=7 cclen=81 t=1681s
[00:18:12] it=510944 colorings=292600 lazy-girth=319754 last: m=130 classes=7 cclen=83 t=1683s
[00:18:13] it=511224 colorings=292800 lazy-girth=319838 last: m=130 classes=7 cclen=83 t=1684s
[00:18:14] it=511509 colorings=293000 lazy-girth=319940 last: m=110 classes=6 cclen=83 t=1685s
[00:18:15] it=511772 colorings=293200 lazy-girth=320041 last: m=130 classes=7 cclen=83 t=1686s
[00:18:17] it=512011 colorings=293400 lazy-girth=320113 last: m=130 classes=7 cclen=82 t=1688s
[00:18:18] it=512300 colorings=293600 lazy-girth=320227 last: m=130 classes=7 cclen=77 t=1689s
[00:18:20] it=512681 colorings=293800 lazy-girth=320563 last: m=120 classes=6 cclen=84 t=1691s
[00:18:21] it=513004 colorings=294000 lazy-girth=320747 last: m=110 classes=6 cclen=84 t=1692s
[00:18:23] it=513310 colorings=294200 lazy-girth=320877 last: m=110 classes=6 cclen=84 t=1693s
[00:18:24] it=513630 colorings=294400 lazy-girth=321032 last: m=110 classes=6 cclen=84 t=1694s
[00:18:25] it=513944 colorings=294600 lazy-girth=321159 last: m=110 classes=6 cclen=83 t=1696s
[00:18:26] it=514320 colorings=294800 lazy-girth=321360 last: m=130 classes=7 cclen=83 t=1697s
[00:18:27] it=514650 colorings=295000 lazy-girth=321504 last: m=110 classes=6 cclen=84 t=1698s
[00:18:28] it=514979 colorings=295200 lazy-girth=321641 last: m=130 classes=7 cclen=83 t=1699s
[00:18:29] it=515300 colorings=295400 lazy-girth=321772 last: m=110 classes=6 cclen=84 t=1700s
[00:18:30] it=515556 colorings=295600 lazy-girth=321837 last: m=120 classes=6 cclen=83 t=1701s
[00:18:30] it=515770 colorings=295800 lazy-girth=321860 last: m=120 classes=6 cclen=84 t=1701s
[00:18:31] it=515992 colorings=296000 lazy-girth=321890 last: m=120 classes=6 cclen=84 t=1702s
[00:18:33] it=516393 colorings=296200 lazy-girth=322139 last: m=130 classes=7 cclen=83 t=1704s
[00:18:34] it=516759 colorings=296400 lazy-girth=322363 last: m=120 classes=6 cclen=82 t=1705s
[00:18:36] it=517105 colorings=296600 lazy-girth=322548 last: m=130 classes=7 cclen=83 t=1706s
[00:18:37] it=517527 colorings=296800 lazy-girth=322891 last: m=120 classes=6 cclen=84 t=1708s
[00:18:40] it=518045 colorings=297000 lazy-girth=323461 last: m=120 classes=6 cclen=84 t=1710s
[00:18:41] it=518382 colorings=297200 lazy-girth=323697 last: m=120 classes=6 cclen=82 t=1712s
[00:18:42] it=518811 colorings=297400 lazy-girth=324048 last: m=120 classes=6 cclen=84 t=1713s
[00:18:44] it=519224 colorings=297600 lazy-girth=324296 last: m=130 classes=7 cclen=83 t=1715s
[00:18:46] it=519628 colorings=297800 lazy-girth=324621 last: m=120 classes=6 cclen=84 t=1716s
[00:18:47] it=519981 colorings=298000 lazy-girth=324819 last: m=120 classes=6 cclen=80 t=1718s
[00:18:49] it=520295 colorings=298200 lazy-girth=324995 last: m=130 classes=7 cclen=82 t=1720s
[00:18:53] it=521083 colorings=298400 lazy-girth=326451 last: m=120 classes=6 cclen=84 t=1724s
[00:18:54] it=521462 colorings=298600 lazy-girth=326732 last: m=120 classes=6 cclen=84 t=1725s
[00:18:55] it=521796 colorings=298800 lazy-girth=326930 last: m=130 classes=7 cclen=76 t=1726s
[00:18:57] it=522024 colorings=299000 lazy-girth=326958 last: m=130 classes=7 cclen=83 t=1728s
[00:18:58] it=522411 colorings=299200 lazy-girth=327165 last: m=110 classes=6 cclen=84 t=1729s
[00:19:00] it=522651 colorings=299400 lazy-girth=327212 last: m=110 classes=6 cclen=84 t=1730s
[00:19:01] it=522954 colorings=299600 lazy-girth=327333 last: m=130 classes=7 cclen=72 t=1732s
[00:19:02] it=523301 colorings=299800 lazy-girth=327520 last: m=130 classes=7 cclen=80 t=1733s
[00:19:03] it=523646 colorings=300000 lazy-girth=327712 last: m=130 classes=7 cclen=69 t=1734s
[00:19:05] it=523985 colorings=300200 lazy-girth=327897 last: m=110 classes=6 cclen=84 t=1736s
[00:19:06] it=524246 colorings=300400 lazy-girth=327958 last: m=130 classes=7 cclen=83 t=1737s
[00:19:07] it=524542 colorings=300600 lazy-girth=328055 last: m=130 classes=7 cclen=82 t=1738s
[00:19:11] it=524789 colorings=300800 lazy-girth=328105 last: m=130 classes=7 cclen=83 t=1741s
[00:19:12] it=525158 colorings=301000 lazy-girth=328333 last: m=120 classes=6 cclen=84 t=1743s
[00:19:14] it=525468 colorings=301200 lazy-girth=328481 last: m=120 classes=6 cclen=84 t=1744s
[00:19:15] it=525758 colorings=301400 lazy-girth=328582 last: m=130 classes=7 cclen=83 t=1745s
[00:19:16] it=526100 colorings=301600 lazy-girth=328811 last: m=120 classes=6 cclen=84 t=1747s
[00:19:18] it=526540 colorings=301800 lazy-girth=329189 last: m=120 classes=6 cclen=83 t=1749s
[00:19:19] it=526912 colorings=302000 lazy-girth=329389 last: m=120 classes=6 cclen=83 t=1750s
[00:19:21] it=527234 colorings=302200 lazy-girth=329518 last: m=130 classes=7 cclen=83 t=1752s
[00:19:22] it=527553 colorings=302400 lazy-girth=329690 last: m=120 classes=6 cclen=84 t=1753s
[00:19:24] it=527925 colorings=302600 lazy-girth=329983 last: m=130 classes=7 cclen=80 t=1755s
[00:19:26] it=528279 colorings=302800 lazy-girth=330164 last: m=120 classes=6 cclen=84 t=1756s
[00:19:27] it=528716 colorings=303000 lazy-girth=330461 last: m=130 classes=7 cclen=83 t=1758s
[00:19:29] it=529070 colorings=303200 lazy-girth=330656 last: m=130 classes=7 cclen=80 t=1760s
[00:19:31] it=529384 colorings=303400 lazy-girth=330812 last: m=130 classes=7 cclen=82 t=1761s
[00:19:32] it=529687 colorings=303600 lazy-girth=330934 last: m=130 classes=7 cclen=83 t=1763s
[00:19:33] it=529959 colorings=303800 lazy-girth=331027 last: m=130 classes=7 cclen=81 t=1764s
[00:19:34] it=530216 colorings=304000 lazy-girth=331104 last: m=110 classes=6 cclen=84 t=1765s
[00:19:36] it=530484 colorings=304200 lazy-girth=331196 last: m=120 classes=6 cclen=83 t=1767s
[00:19:37] it=530739 colorings=304400 lazy-girth=331270 last: m=130 classes=7 cclen=83 t=1768s
[00:19:39] it=531007 colorings=304600 lazy-girth=331370 last: m=110 classes=6 cclen=84 t=1769s
[00:19:40] it=531249 colorings=304800 lazy-girth=331435 last: m=110 classes=6 cclen=84 t=1771s
[00:19:42] it=531539 colorings=305000 lazy-girth=331554 last: m=130 classes=7 cclen=83 t=1772s
[00:19:43] it=531912 colorings=305200 lazy-girth=331766 last: m=130 classes=7 cclen=82 t=1774s
[00:19:45] it=532322 colorings=305400 lazy-girth=332013 last: m=130 classes=7 cclen=83 t=1776s
[00:19:46] it=532619 colorings=305600 lazy-girth=332143 last: m=130 classes=7 cclen=79 t=1777s
[00:19:47] it=532963 colorings=305800 lazy-girth=332350 last: m=110 classes=6 cclen=84 t=1778s
[00:19:49] it=533275 colorings=306000 lazy-girth=332512 last: m=130 classes=7 cclen=82 t=1780s
[00:19:50] it=533590 colorings=306200 lazy-girth=332680 last: m=110 classes=6 cclen=84 t=1781s
[00:19:52] it=533899 colorings=306400 lazy-girth=332821 last: m=130 classes=7 cclen=83 t=1782s
[00:19:53] it=534199 colorings=306600 lazy-girth=332928 last: m=110 classes=6 cclen=84 t=1784s
[00:19:54] it=534467 colorings=306800 lazy-girth=332999 last: m=110 classes=6 cclen=84 t=1784s
[00:19:54] it=534719 colorings=307000 lazy-girth=333053 last: m=110 classes=6 cclen=84 t=1785s
[00:19:55] it=535000 colorings=307200 lazy-girth=333140 last: m=110 classes=6 cclen=83 t=1786s
[00:19:56] it=535259 colorings=307400 lazy-girth=333203 last: m=110 classes=6 cclen=84 t=1787s
[00:19:57] it=535570 colorings=307600 lazy-girth=333316 last: m=110 classes=6 cclen=84 t=1788s
[00:19:58] it=535863 colorings=307800 lazy-girth=333411 last: m=110 classes=6 cclen=84 t=1789s
[00:19:59] it=536159 colorings=308000 lazy-girth=333510 last: m=130 classes=7 cclen=83 t=1790s
[00:20:00] it=536424 colorings=308200 lazy-girth=333575 last: m=110 classes=6 cclen=84 t=1791s
[00:20:02] it=536785 colorings=308400 lazy-girth=333756 last: m=130 classes=7 cclen=83 t=1793s
[00:20:03] it=537120 colorings=308600 lazy-girth=333944 last: m=130 classes=7 cclen=82 t=1794s
[00:20:05] it=537474 colorings=308800 lazy-girth=334165 last: m=130 classes=7 cclen=83 t=1796s
[00:20:06] it=537798 colorings=309000 lazy-girth=334341 last: m=130 classes=7 cclen=80 t=1797s
[00:20:08] it=538142 colorings=309200 lazy-girth=334540 last: m=130 classes=7 cclen=83 t=1799s
[00:20:09] it=538422 colorings=309400 lazy-girth=334644 last: m=130 classes=7 cclen=83 t=1800s
[00:20:11] it=538752 colorings=309600 lazy-girth=334822 last: m=130 classes=7 cclen=81 t=1801s
[00:20:12] it=539071 colorings=309800 lazy-girth=334974 last: m=130 classes=7 cclen=83 t=1803s
[00:20:14] it=539428 colorings=310000 lazy-girth=335155 last: m=130 classes=7 cclen=83 t=1804s
[00:20:15] it=539812 colorings=310200 lazy-girth=335395 last: m=130 classes=7 cclen=81 t=1806s
[00:20:17] it=540118 colorings=310400 lazy-girth=335520 last: m=130 classes=7 cclen=83 t=1808s
[00:20:18] it=540413 colorings=310600 lazy-girth=335668 last: m=110 classes=6 cclen=84 t=1809s
[00:20:19] it=540706 colorings=310800 lazy-girth=335780 last: m=130 classes=7 cclen=83 t=1810s
[00:20:20] it=541009 colorings=311000 lazy-girth=335915 last: m=130 classes=7 cclen=73 t=1811s
[00:20:21] it=541265 colorings=311200 lazy-girth=335986 last: m=130 classes=7 cclen=81 t=1812s
[00:20:23] it=541543 colorings=311400 lazy-girth=336070 last: m=130 classes=7 cclen=83 t=1814s
[00:20:26] it=542303 colorings=311600 lazy-girth=336785 last: m=130 classes=7 cclen=82 t=1816s
[00:20:27] it=542552 colorings=311800 lazy-girth=336834 last: m=110 classes=6 cclen=84 t=1818s
[00:20:28] it=542799 colorings=312000 lazy-girth=336881 last: m=110 classes=6 cclen=84 t=1819s
[00:20:29] it=543030 colorings=312200 lazy-girth=336912 last: m=110 classes=6 cclen=84 t=1820s
[00:20:31] it=543281 colorings=312400 lazy-girth=336969 last: m=130 classes=7 cclen=83 t=1821s
[00:20:32] it=543662 colorings=312600 lazy-girth=337211 last: m=130 classes=7 cclen=83 t=1823s
[00:20:34] it=543966 colorings=312800 lazy-girth=337356 last: m=130 classes=7 cclen=83 t=1824s
[00:20:35] it=544230 colorings=313000 lazy-girth=337440 last: m=130 classes=7 cclen=83 t=1826s
[00:20:36] it=544507 colorings=313200 lazy-girth=337526 last: m=130 classes=7 cclen=83 t=1827s
[00:20:38] it=544908 colorings=313400 lazy-girth=337788 last: m=130 classes=7 cclen=79 t=1829s
[00:20:40] it=545257 colorings=313600 lazy-girth=337970 last: m=130 classes=7 cclen=83 t=1831s
[00:20:41] it=545585 colorings=313800 lazy-girth=338126 last: m=130 classes=7 cclen=82 t=1832s
[00:20:43] it=545921 colorings=314000 lazy-girth=338279 last: m=130 classes=7 cclen=81 t=1833s
[00:20:44] it=546166 colorings=314200 lazy-girth=338331 last: m=110 classes=6 cclen=82 t=1834s
[00:20:45] it=546525 colorings=314400 lazy-girth=338547 last: m=130 classes=7 cclen=83 t=1836s
[00:20:47] it=546857 colorings=314600 lazy-girth=338731 last: m=120 classes=7 cclen=77 t=1837s
[00:20:49] it=547331 colorings=314800 lazy-girth=339108 last: m=130 classes=7 cclen=83 t=1839s
[00:20:50] it=547659 colorings=315000 lazy-girth=339309 last: m=130 classes=7 cclen=80 t=1841s
[00:20:52] it=548010 colorings=315200 lazy-girth=339524 last: m=130 classes=7 cclen=83 t=1843s
[00:20:53] it=548337 colorings=315400 lazy-girth=339653 last: m=110 classes=6 cclen=84 t=1844s
[00:20:54] it=548659 colorings=315600 lazy-girth=339790 last: m=130 classes=7 cclen=83 t=1845s
[00:20:56] it=548980 colorings=315800 lazy-girth=339933 last: m=110 classes=6 cclen=84 t=1847s
[00:20:57] it=549284 colorings=316000 lazy-girth=340049 last: m=130 classes=7 cclen=82 t=1848s
[00:20:59] it=549571 colorings=316200 lazy-girth=340152 last: m=130 classes=7 cclen=83 t=1850s
[00:21:01] it=549879 colorings=316400 lazy-girth=340281 last: m=130 classes=7 cclen=72 t=1852s
[00:21:02] it=550230 colorings=316600 lazy-girth=340479 last: m=130 classes=7 cclen=81 t=1853s
[00:21:05] it=550611 colorings=316800 lazy-girth=340693 last: m=110 classes=6 cclen=84 t=1856s
[00:21:07] it=550983 colorings=317000 lazy-girth=340899 last: m=130 classes=7 cclen=83 t=1858s
[00:21:09] it=551291 colorings=317200 lazy-girth=341023 last: m=130 classes=7 cclen=83 t=1860s
[00:21:11] it=551559 colorings=317400 lazy-girth=341113 last: m=130 classes=7 cclen=83 t=1861s
[00:21:12] it=551913 colorings=317600 lazy-girth=341285 last: m=130 classes=7 cclen=70 t=1863s
[00:21:15] it=552205 colorings=317800 lazy-girth=341399 last: m=110 classes=6 cclen=84 t=1865s
[00:21:17] it=552530 colorings=318000 lazy-girth=341547 last: m=130 classes=7 cclen=80 t=1867s
[00:21:18] it=552792 colorings=318200 lazy-girth=341626 last: m=130 classes=7 cclen=83 t=1869s
[00:21:21] it=553088 colorings=318400 lazy-girth=341727 last: m=130 classes=7 cclen=83 t=1872s
[00:21:24] it=553348 colorings=318600 lazy-girth=341794 last: m=140 classes=7 cclen=82 t=1875s
[00:21:25] it=553656 colorings=318800 lazy-girth=341926 last: m=120 classes=6 cclen=84 t=1876s
[00:21:26] it=553955 colorings=319000 lazy-girth=342070 last: m=120 classes=6 cclen=84 t=1877s
[00:21:43] it=554287 colorings=319200 lazy-girth=342227 last: m=110 classes=6 cclen=84 t=1894s
[00:21:44] it=554597 colorings=319400 lazy-girth=342348 last: m=120 classes=6 cclen=83 t=1895s
[00:21:45] it=554878 colorings=319600 lazy-girth=342438 last: m=130 classes=7 cclen=81 t=1896s
[00:21:46] it=555161 colorings=319800 lazy-girth=342524 last: m=130 classes=7 cclen=82 t=1897s
[00:21:47] it=555443 colorings=320000 lazy-girth=342615 last: m=120 classes=6 cclen=84 t=1898s
[00:21:48] it=555729 colorings=320200 lazy-girth=342711 last: m=120 classes=6 cclen=84 t=1899s
[00:21:49] it=555992 colorings=320400 lazy-girth=342780 last: m=120 classes=6 cclen=84 t=1900s
[00:21:51] it=556259 colorings=320600 lazy-girth=342870 last: m=120 classes=6 cclen=84 t=1901s
[00:21:52] it=556489 colorings=320800 lazy-girth=342908 last: m=120 classes=6 cclen=84 t=1903s
[00:21:53] it=556778 colorings=321000 lazy-girth=342997 last: m=130 classes=7 cclen=82 t=1904s
[00:21:55] it=557064 colorings=321200 lazy-girth=343083 last: m=110 classes=6 cclen=83 t=1905s
[00:21:56] it=557311 colorings=321400 lazy-girth=343136 last: m=120 classes=6 cclen=84 t=1906s
[00:21:57] it=557554 colorings=321600 lazy-girth=343198 last: m=120 classes=6 cclen=84 t=1908s
[00:21:58] it=557849 colorings=321800 lazy-girth=343295 last: m=110 classes=6 cclen=84 t=1909s
[00:22:00] it=558174 colorings=322000 lazy-girth=343420 last: m=130 classes=7 cclen=83 t=1911s
[00:22:02] it=558396 colorings=322200 lazy-girth=343442 last: m=120 classes=6 cclen=84 t=1912s
[00:22:04] it=558704 colorings=322400 lazy-girth=343585 last: m=130 classes=7 cclen=80 t=1915s
[00:22:06] it=559148 colorings=322600 lazy-girth=343946 last: m=120 classes=6 cclen=84 t=1917s
[00:22:07] it=559529 colorings=322800 lazy-girth=344221 last: m=120 classes=6 cclen=84 t=1918s
[00:22:09] it=559935 colorings=323000 lazy-girth=344523 last: m=130 classes=7 cclen=83 t=1920s
[00:22:11] it=560286 colorings=323200 lazy-girth=344749 last: m=130 classes=7 cclen=83 t=1922s
[00:22:12] it=560630 colorings=323400 lazy-girth=344963 last: m=130 classes=7 cclen=83 t=1923s
[00:22:15] it=561137 colorings=323600 lazy-girth=345611 last: m=130 classes=7 cclen=83 t=1926s
[00:22:17] it=561453 colorings=323800 lazy-girth=345778 last: m=130 classes=7 cclen=81 t=1928s
[00:22:19] it=561820 colorings=324000 lazy-girth=346034 last: m=140 classes=7 cclen=79 t=1930s
[00:22:21] it=562220 colorings=324200 lazy-girth=346318 last: m=120 classes=6 cclen=83 t=1932s
[00:22:23] it=562523 colorings=324400 lazy-girth=346464 last: m=130 classes=7 cclen=83 t=1934s
[00:22:25] it=562764 colorings=324600 lazy-girth=346510 last: m=110 classes=6 cclen=84 t=1936s
[00:22:26] it=563002 colorings=324800 lazy-girth=346548 last: m=110 classes=6 cclen=84 t=1937s
[00:22:27] it=563238 colorings=325000 lazy-girth=346589 last: m=130 classes=7 cclen=82 t=1938s
[00:22:30] it=563463 colorings=325200 lazy-girth=346620 last: m=120 classes=6 cclen=84 t=1941s
[00:22:32] it=563746 colorings=325400 lazy-girth=346748 last: m=120 classes=6 cclen=84 t=1943s
[00:22:33] it=563989 colorings=325600 lazy-girth=346812 last: m=120 classes=6 cclen=84 t=1944s
[00:22:35] it=564253 colorings=325800 lazy-girth=346929 last: m=130 classes=7 cclen=83 t=1946s
[00:22:37] it=564497 colorings=326000 lazy-girth=347000 last: m=120 classes=6 cclen=83 t=1947s
[00:22:38] it=564840 colorings=326200 lazy-girth=347159 last: m=120 classes=6 cclen=84 t=1949s
[00:22:39] it=565088 colorings=326400 lazy-girth=347215 last: m=130 classes=7 cclen=80 t=1950s
[00:22:41] it=565471 colorings=326600 lazy-girth=347446 last: m=130 classes=7 cclen=69 t=1952s
[00:22:43] it=565818 colorings=326800 lazy-girth=347618 last: m=110 classes=6 cclen=83 t=1954s
[00:22:44] it=566144 colorings=327000 lazy-girth=347786 last: m=130 classes=7 cclen=82 t=1955s
[00:22:46] it=566411 colorings=327200 lazy-girth=347883 last: m=120 classes=6 cclen=84 t=1956s
[00:22:48] it=566804 colorings=327400 lazy-girth=348155 last: m=130 classes=7 cclen=79 t=1959s
[00:22:51] it=567197 colorings=327600 lazy-girth=348393 last: m=130 classes=7 cclen=83 t=1962s
[00:22:53] it=567574 colorings=327800 lazy-girth=348626 last: m=130 classes=7 cclen=82 t=1964s
[00:22:55] it=567965 colorings=328000 lazy-girth=348835 last: m=130 classes=7 cclen=83 t=1966s
[00:22:57] it=568269 colorings=328200 lazy-girth=348975 last: m=130 classes=7 cclen=83 t=1968s
[00:22:59] it=568708 colorings=328400 lazy-girth=349329 last: m=130 classes=7 cclen=83 t=1970s
[00:23:01] it=569050 colorings=328600 lazy-girth=349519 last: m=130 classes=7 cclen=83 t=1972s
[00:23:03] it=569361 colorings=328800 lazy-girth=349683 last: m=110 classes=6 cclen=84 t=1974s
[00:23:05] it=569741 colorings=329000 lazy-girth=349962 last: m=140 classes=7 cclen=83 t=1976s
[00:23:07] it=570088 colorings=329200 lazy-girth=350130 last: m=120 classes=6 cclen=82 t=1977s
[00:23:09] it=570556 colorings=329400 lazy-girth=350565 last: m=120 classes=6 cclen=84 t=1980s
[00:23:11] it=570978 colorings=329600 lazy-girth=350850 last: m=120 classes=6 cclen=81 t=1981s
[00:23:12] it=571284 colorings=329800 lazy-girth=350972 last: m=120 classes=6 cclen=84 t=1983s
[00:23:13] it=571637 colorings=330000 lazy-girth=351191 last: m=120 classes=6 cclen=84 t=1984s
[00:23:17] it=572027 colorings=330200 lazy-girth=351680 last: m=110 classes=6 cclen=84 t=1988s
[00:23:18] it=572329 colorings=330400 lazy-girth=351794 last: m=120 classes=6 cclen=84 t=1989s
[00:23:20] it=572678 colorings=330600 lazy-girth=351987 last: m=120 classes=6 cclen=83 t=1991s
[00:23:22] it=572964 colorings=330800 lazy-girth=352098 last: m=130 classes=7 cclen=81 t=1992s
[00:23:24] it=573337 colorings=331000 lazy-girth=352298 last: m=110 classes=6 cclen=84 t=1995s
[00:23:26] it=573608 colorings=331200 lazy-girth=352381 last: m=110 classes=6 cclen=81 t=1997s
[00:23:28] it=573871 colorings=331400 lazy-girth=352472 last: m=130 classes=7 cclen=83 t=1999s
[00:23:29] it=574133 colorings=331600 lazy-girth=352546 last: m=130 classes=7 cclen=83 t=2000s
[00:23:31] it=574406 colorings=331800 lazy-girth=352623 last: m=120 classes=6 cclen=83 t=2002s
[00:23:33] it=574647 colorings=332000 lazy-girth=352668 last: m=120 classes=6 cclen=84 t=2004s
[00:23:34] it=574919 colorings=332200 lazy-girth=352762 last: m=120 classes=6 cclen=84 t=2005s
[00:23:35] it=575181 colorings=332400 lazy-girth=352826 last: m=120 classes=6 cclen=84 t=2006s
[00:23:36] it=575415 colorings=332600 lazy-girth=352870 last: m=120 classes=6 cclen=84 t=2007s
[00:23:37] it=575703 colorings=332800 lazy-girth=352958 last: m=110 classes=6 cclen=84 t=2008s
[00:23:38] it=575993 colorings=333000 lazy-girth=353048 last: m=110 classes=6 cclen=84 t=2009s
[00:23:39] it=576250 colorings=333200 lazy-girth=353105 last: m=120 classes=6 cclen=84 t=2010s
[00:23:41] it=576474 colorings=333400 lazy-girth=353134 last: m=120 classes=6 cclen=84 t=2012s
[00:23:43] it=576859 colorings=333600 lazy-girth=353399 last: m=120 classes=6 cclen=84 t=2014s
[00:23:45] it=577197 colorings=333800 lazy-girth=353540 last: m=130 classes=7 cclen=83 t=2015s
[00:23:47] it=577666 colorings=334000 lazy-girth=353908 last: m=120 classes=6 cclen=84 t=2017s
[00:23:48] it=577974 colorings=334200 lazy-girth=354055 last: m=130 classes=7 cclen=83 t=2019s
[00:23:50] it=578242 colorings=334400 lazy-girth=354124 last: m=130 classes=7 cclen=81 t=2021s
[00:23:53] it=578925 colorings=334600 lazy-girth=354627 last: m=130 classes=7 cclen=82 t=2024s
[00:23:54] it=579215 colorings=334800 lazy-girth=354727 last: m=130 classes=7 cclen=83 t=2025s
[00:23:56] it=579513 colorings=335000 lazy-girth=354841 last: m=110 classes=6 cclen=83 t=2027s
[00:23:57] it=579786 colorings=335200 lazy-girth=354923 last: m=130 classes=7 cclen=82 t=2028s
[00:23:59] it=580114 colorings=335400 lazy-girth=355073 last: m=110 classes=6 cclen=83 t=2030s
[00:24:00] it=580374 colorings=335600 lazy-girth=355137 last: m=130 classes=7 cclen=80 t=2031s
[00:24:03] it=580732 colorings=335800 lazy-girth=355327 last: m=130 classes=7 cclen=83 t=2033s
[00:24:05] it=581056 colorings=336000 lazy-girth=355463 last: m=130 classes=7 cclen=83 t=2036s
[00:24:07] it=581397 colorings=336200 lazy-girth=355671 last: m=110 classes=6 cclen=83 t=2038s
[00:24:09] it=581660 colorings=336400 lazy-girth=355749 last: m=130 classes=7 cclen=79 t=2040s
[00:24:11] it=581960 colorings=336600 lazy-girth=355853 last: m=130 classes=7 cclen=83 t=2042s
[00:24:14] it=582283 colorings=336800 lazy-girth=355985 last: m=130 classes=7 cclen=82 t=2045s
[00:24:15] it=582566 colorings=337000 lazy-girth=356100 last: m=130 classes=7 cclen=83 t=2046s
[00:24:17] it=582889 colorings=337200 lazy-girth=356259 last: m=110 classes=6 cclen=84 t=2048s
[00:24:19] it=583175 colorings=337400 lazy-girth=356390 last: m=110 classes=6 cclen=84 t=2050s
[00:24:21] it=583450 colorings=337600 lazy-girth=356491 last: m=110 classes=6 cclen=83 t=2052s
[00:24:23] it=583734 colorings=337800 lazy-girth=356597 last: m=130 classes=7 cclen=83 t=2054s
[00:24:25] it=584025 colorings=338000 lazy-girth=356713 last: m=110 classes=6 cclen=84 t=2056s
[00:24:27] it=584310 colorings=338200 lazy-girth=356820 last: m=110 classes=6 cclen=84 t=2058s
[00:24:30] it=584701 colorings=338400 lazy-girth=357017 last: m=130 classes=7 cclen=74 t=2061s
[00:24:33] it=584993 colorings=338600 lazy-girth=357128 last: m=130 classes=7 cclen=83 t=2064s
[00:24:38] it=585283 colorings=338800 lazy-girth=357258 last: m=130 classes=7 cclen=82 t=2069s
[00:24:40] it=585568 colorings=339000 lazy-girth=357355 last: m=110 classes=6 cclen=84 t=2071s
[00:24:42] it=585873 colorings=339200 lazy-girth=357522 last: m=120 classes=6 cclen=84 t=2073s
[00:24:43] it=586196 colorings=339400 lazy-girth=357691 last: m=120 classes=6 cclen=84 t=2074s
[00:24:45] it=586552 colorings=339600 lazy-girth=358007 last: m=110 classes=6 cclen=84 t=2076s
[00:24:47] it=586858 colorings=339800 lazy-girth=358113 last: m=130 classes=7 cclen=80 t=2078s
[00:24:49] it=587363 colorings=340000 lazy-girth=358420 last: m=110 classes=6 cclen=84 t=2080s
[00:24:51] it=587613 colorings=340200 lazy-girth=358471 last: m=130 classes=7 cclen=79 t=2082s
[00:24:52] it=587890 colorings=340400 lazy-girth=358550 last: m=130 classes=7 cclen=80 t=2083s
[00:24:54] it=588129 colorings=340600 lazy-girth=358590 last: m=120 classes=6 cclen=84 t=2084s
[00:24:56] it=588389 colorings=340800 lazy-girth=358659 last: m=130 classes=7 cclen=83 t=2087s
[00:24:59] it=588621 colorings=341000 lazy-girth=358700 last: m=130 classes=7 cclen=83 t=2089s
[00:25:02] it=588896 colorings=341200 lazy-girth=358794 last: m=130 classes=7 cclen=77 t=2093s
[00:25:05] it=589145 colorings=341400 lazy-girth=358854 last: m=130 classes=7 cclen=83 t=2095s
[00:25:09] it=589439 colorings=341600 lazy-girth=358955 last: m=110 classes=6 cclen=84 t=2100s
[00:25:13] it=589676 colorings=341800 lazy-girth=358997 last: m=130 classes=7 cclen=81 t=2104s
[00:25:16] it=589929 colorings=342000 lazy-girth=359058 last: m=130 classes=7 cclen=83 t=2107s
[00:25:20] it=590149 colorings=342200 lazy-girth=359083 last: m=130 classes=7 cclen=81 t=2111s
[00:25:22] it=590363 colorings=342400 lazy-girth=359101 last: m=130 classes=7 cclen=83 t=2113s
[00:25:24] it=590583 colorings=342600 lazy-girth=359123 last: m=110 classes=6 cclen=84 t=2115s
[00:25:26] it=590787 colorings=342800 lazy-girth=359131 last: m=130 classes=7 cclen=83 t=2117s
[00:25:31] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=590915 colorings=342926 lazy-girth=359133 time=2121s


==> anc/search/logs/slice_Z21_r2_g6.log <==
[02:41:56] slice r=2 H=Z21 |H|=21 n=42 classes=41 girth>=6 mindeg>=3
[02:41:56] eager C3/C4 clauses: 10353
[02:41:57] it=658 colorings=200 lazy-girth=850 last: m=84 classes=4 cclen=37 t=1s
[02:41:59] it=1576 colorings=400 lazy-girth=1812 last: m=84 classes=4 cclen=29 t=3s
[02:42:00] it=2494 colorings=600 lazy-girth=2803 last: m=84 classes=4 cclen=37 t=4s
[02:42:02] it=3627 colorings=800 lazy-girth=3904 last: m=84 classes=4 cclen=37 t=6s
[02:42:03] it=4512 colorings=1000 lazy-girth=4673 last: m=63 classes=3 cclen=38 t=7s
[02:42:04] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5141 colorings=1128 lazy-girth=5215 time=8s


==> anc/search/logs/slice_Z21_r3_g6.log <==
[23:50:04] slice r=3 H=Z21 |H|=21 n=63 classes=93 girth>=6 mindeg>=3
[23:50:04] eager C3/C4 clauses: 70539
[23:50:06] it=891 colorings=200 lazy-girth=2115 last: m=126 classes=6 cclen=87 t=1s
[23:50:06] it=1486 colorings=400 lazy-girth=3423 last: m=126 classes=6 cclen=87 t=2s
[23:50:07] it=1946 colorings=600 lazy-girth=4143 last: m=126 classes=6 cclen=87 t=3s
[23:50:08] it=2416 colorings=800 lazy-girth=4809 last: m=126 classes=6 cclen=87 t=3s
[23:50:08] it=2839 colorings=1000 lazy-girth=5327 last: m=126 classes=6 cclen=87 t=4s
[23:50:09] it=3266 colorings=1200 lazy-girth=5760 last: m=147 classes=7 cclen=83 t=4s
[23:50:09] it=3719 colorings=1400 lazy-girth=6238 last: m=126 classes=6 cclen=87 t=5s
[23:50:10] it=4057 colorings=1600 lazy-girth=6476 last: m=126 classes=6 cclen=87 t=5s
[23:50:10] it=4441 colorings=1800 lazy-girth=6886 last: m=126 classes=6 cclen=87 t=6s
[23:50:11] it=4841 colorings=2000 lazy-girth=7284 last: m=126 classes=6 cclen=87 t=6s
[23:50:11] it=5226 colorings=2200 lazy-girth=7597 last: m=126 classes=6 cclen=87 t=7s
[23:50:12] it=5582 colorings=2400 lazy-girth=7835 last: m=126 classes=6 cclen=87 t=7s
[23:50:12] it=6010 colorings=2600 lazy-girth=8360 last: m=126 classes=6 cclen=87 t=8s
[23:50:13] it=6457 colorings=2800 lazy-girth=8941 last: m=126 classes=6 cclen=87 t=9s
[23:50:14] it=6884 colorings=3000 lazy-girth=9391 last: m=126 classes=6 cclen=87 t=10s
[23:50:15] it=7349 colorings=3200 lazy-girth=9897 last: m=126 classes=6 cclen=86 t=10s
[23:50:15] it=7752 colorings=3400 lazy-girth=10264 last: m=126 classes=6 cclen=87 t=11s
[23:50:16] it=8189 colorings=3600 lazy-girth=10758 last: m=126 classes=6 cclen=87 t=12s
[23:50:17] it=8719 colorings=3800 lazy-girth=11474 last: m=126 classes=6 cclen=87 t=13s
[23:50:18] it=9158 colorings=4000 lazy-girth=11905 last: m=147 classes=7 cclen=84 t=14s
[23:50:19] it=9533 colorings=4200 lazy-girth=12232 last: m=147 classes=7 cclen=78 t=15s
[23:50:20] it=10015 colorings=4400 lazy-girth=12754 last: m=126 classes=6 cclen=87 t=16s
[23:50:21] it=10482 colorings=4600 lazy-girth=13375 last: m=126 classes=6 cclen=86 t=17s
[23:50:22] it=10888 colorings=4800 lazy-girth=13778 last: m=126 classes=6 cclen=87 t=18s
[23:50:23] it=11230 colorings=5000 lazy-girth=14050 last: m=126 classes=6 cclen=87 t=19s
[23:50:24] it=11599 colorings=5200 lazy-girth=14350 last: m=126 classes=6 cclen=87 t=19s
[23:50:24] it=11986 colorings=5400 lazy-girth=14785 last: m=126 classes=6 cclen=87 t=20s
[23:50:25] it=12458 colorings=5600 lazy-girth=15294 last: m=126 classes=6 cclen=87 t=21s
[23:50:26] it=12953 colorings=5800 lazy-girth=15845 last: m=126 classes=6 cclen=87 t=22s
[23:50:27] it=13393 colorings=6000 lazy-girth=16208 last: m=126 classes=6 cclen=87 t=23s
[23:50:28] it=13858 colorings=6200 lazy-girth=16851 last: m=126 classes=6 cclen=85 t=24s
[23:50:29] it=14277 colorings=6400 lazy-girth=17182 last: m=126 classes=6 cclen=87 t=25s
[23:50:30] it=14769 colorings=6600 lazy-girth=17657 last: m=126 classes=6 cclen=87 t=26s
[23:50:31] it=15139 colorings=6800 lazy-girth=17984 last: m=126 classes=6 cclen=87 t=27s
[23:50:32] it=15557 colorings=7000 lazy-girth=18364 last: m=147 classes=7 cclen=77 t=28s
[23:50:33] it=16012 colorings=7200 lazy-girth=18809 last: m=126 classes=6 cclen=87 t=29s
[23:50:34] it=16444 colorings=7400 lazy-girth=19193 last: m=126 classes=6 cclen=85 t=29s
[23:50:34] it=16754 colorings=7600 lazy-girth=19401 last: m=126 classes=6 cclen=87 t=30s
[23:50:35] it=17091 colorings=7800 lazy-girth=19619 last: m=126 classes=6 cclen=84 t=31s
[23:50:36] it=17438 colorings=8000 lazy-girth=19843 last: m=126 classes=6 cclen=87 t=31s
[23:50:36] it=17768 colorings=8200 lazy-girth=20031 last: m=126 classes=6 cclen=87 t=32s
[23:50:37] it=18111 colorings=8400 lazy-girth=20247 last: m=126 classes=6 cclen=85 t=33s
[23:50:38] it=18441 colorings=8600 lazy-girth=20413 last: m=126 classes=6 cclen=87 t=33s
[23:50:39] it=18844 colorings=8800 lazy-girth=20839 last: m=126 classes=6 cclen=87 t=34s
[23:50:40] it=19252 colorings=9000 lazy-girth=21191 last: m=126 classes=6 cclen=87 t=35s
[23:50:40] it=19672 colorings=9200 lazy-girth=21586 last: m=126 classes=6 cclen=87 t=36s
[23:50:41] it=20108 colorings=9400 lazy-girth=21967 last: m=126 classes=6 cclen=87 t=37s
[23:50:42] it=20537 colorings=9600 lazy-girth=22402 last: m=126 classes=6 cclen=87 t=38s
[23:50:43] it=20981 colorings=9800 lazy-girth=22797 last: m=126 classes=6 cclen=87 t=39s
[23:50:45] it=21503 colorings=10000 lazy-girth=23320 last: m=126 classes=6 cclen=87 t=41s
[23:50:46] it=21896 colorings=10200 lazy-girth=23577 last: m=126 classes=6 cclen=83 t=41s
[23:50:47] it=22338 colorings=10400 lazy-girth=23986 last: m=126 classes=6 cclen=87 t=42s
[23:50:47] it=22690 colorings=10600 lazy-girth=24208 last: m=126 classes=6 cclen=87 t=43s
[23:50:48] it=23103 colorings=10800 lazy-girth=24525 last: m=126 classes=6 cclen=87 t=44s
[23:50:49] it=23541 colorings=11000 lazy-girth=24915 last: m=126 classes=6 cclen=85 t=45s
[23:50:50] it=23978 colorings=11200 lazy-girth=25256 last: m=126 classes=6 cclen=87 t=46s
[23:50:51] it=24468 colorings=11400 lazy-girth=25756 last: m=126 classes=6 cclen=86 t=47s
[23:50:53] it=25081 colorings=11600 lazy-girth=26460 last: m=126 classes=6 cclen=87 t=49s
[23:50:54] it=25581 colorings=11800 lazy-girth=26962 last: m=147 classes=7 cclen=83 t=50s
[23:50:56] it=26105 colorings=12000 lazy-girth=27541 last: m=126 classes=6 cclen=87 t=51s
[23:50:57] it=26579 colorings=12200 lazy-girth=28008 last: m=126 classes=6 cclen=87 t=52s
[23:50:57] it=26977 colorings=12400 lazy-girth=28316 last: m=126 classes=6 cclen=87 t=53s
[23:50:58] it=27402 colorings=12600 lazy-girth=28652 last: m=147 classes=7 cclen=85 t=54s
[23:50:59] it=27810 colorings=12800 lazy-girth=29001 last: m=126 classes=6 cclen=87 t=55s
[23:51:00] it=28189 colorings=13000 lazy-girth=29294 last: m=126 classes=6 cclen=87 t=56s
[23:51:01] it=28513 colorings=13200 lazy-girth=29471 last: m=126 classes=6 cclen=87 t=57s
[23:51:02] it=29046 colorings=13400 lazy-girth=29994 last: m=126 classes=6 cclen=80 t=58s
[23:51:03] it=29648 colorings=13600 lazy-girth=30626 last: m=126 classes=6 cclen=87 t=59s
[23:51:04] it=30003 colorings=13800 lazy-girth=30859 last: m=126 classes=6 cclen=87 t=60s
[23:51:05] it=30538 colorings=14000 lazy-girth=31276 last: m=126 classes=6 cclen=87 t=61s
[23:51:06] it=31036 colorings=14200 lazy-girth=31754 last: m=126 classes=6 cclen=87 t=62s
[23:51:08] it=31537 colorings=14400 lazy-girth=32190 last: m=126 classes=6 cclen=87 t=63s
[23:51:09] it=32001 colorings=14600 lazy-girth=32571 last: m=126 classes=6 cclen=87 t=64s
[23:51:10] it=32514 colorings=14800 lazy-girth=33049 last: m=126 classes=6 cclen=87 t=66s
[23:51:11] it=32910 colorings=15000 lazy-girth=33354 last: m=126 classes=6 cclen=87 t=67s
[23:51:13] it=33689 colorings=15200 lazy-girth=34764 last: m=126 classes=6 cclen=87 t=69s
[23:51:15] it=34590 colorings=15400 lazy-girth=36237 last: m=126 classes=6 cclen=70 t=71s
[23:51:18] it=35484 colorings=15600 lazy-girth=37449 last: m=126 classes=6 cclen=87 t=74s
[23:51:20] it=36193 colorings=15800 lazy-girth=38384 last: m=126 classes=6 cclen=87 t=75s
[23:51:21] it=36873 colorings=16000 lazy-girth=39201 last: m=126 classes=6 cclen=84 t=77s
[23:51:22] it=37174 colorings=16200 lazy-girth=39424 last: m=126 classes=6 cclen=87 t=78s
[23:51:23] it=37433 colorings=16400 lazy-girth=39525 last: m=126 classes=6 cclen=87 t=78s
[23:51:23] it=37729 colorings=16600 lazy-girth=39704 last: m=126 classes=6 cclen=87 t=79s
[23:51:24] it=38043 colorings=16800 lazy-girth=39895 last: m=147 classes=7 cclen=85 t=80s
[23:51:25] it=38376 colorings=17000 lazy-girth=40117 last: m=126 classes=6 cclen=87 t=81s
[23:51:26] it=38739 colorings=17200 lazy-girth=40442 last: m=126 classes=6 cclen=87 t=81s
[23:51:26] it=39171 colorings=17400 lazy-girth=40782 last: m=126 classes=6 cclen=87 t=82s
[23:51:27] it=39536 colorings=17600 lazy-girth=41039 last: m=126 classes=6 cclen=87 t=83s
[23:51:28] it=39913 colorings=17800 lazy-girth=41317 last: m=126 classes=6 cclen=87 t=84s
[23:51:29] it=40227 colorings=18000 lazy-girth=41507 last: m=126 classes=6 cclen=87 t=85s
[23:51:29] it=40577 colorings=18200 lazy-girth=41748 last: m=147 classes=7 cclen=81 t=85s
[23:51:30] it=40969 colorings=18400 lazy-girth=42023 last: m=126 classes=6 cclen=85 t=86s
[23:51:31] it=41333 colorings=18600 lazy-girth=42254 last: m=126 classes=6 cclen=87 t=87s
[23:51:32] it=41710 colorings=18800 lazy-girth=42569 last: m=126 classes=6 cclen=87 t=88s
[23:51:33] it=42128 colorings=19000 lazy-girth=42851 last: m=126 classes=6 cclen=85 t=89s
[23:51:34] it=42626 colorings=19200 lazy-girth=43224 last: m=126 classes=6 cclen=87 t=90s
[23:51:35] it=43025 colorings=19400 lazy-girth=43518 last: m=126 classes=6 cclen=76 t=91s
[23:51:36] it=43474 colorings=19600 lazy-girth=43846 last: m=126 classes=6 cclen=87 t=92s
[23:51:37] it=43953 colorings=19800 lazy-girth=44287 last: m=126 classes=6 cclen=87 t=93s
[23:51:38] it=44267 colorings=20000 lazy-girth=44483 last: m=126 classes=6 cclen=87 t=94s
[23:51:39] it=44582 colorings=20200 lazy-girth=44658 last: m=126 classes=6 cclen=87 t=94s
[23:51:39] it=44851 colorings=20400 lazy-girth=44748 last: m=126 classes=6 cclen=87 t=95s
[23:51:40] it=45160 colorings=20600 lazy-girth=44965 last: m=126 classes=6 cclen=86 t=96s
[23:51:40] it=45432 colorings=20800 lazy-girth=45070 last: m=126 classes=6 cclen=87 t=96s
[23:51:41] it=45775 colorings=21000 lazy-girth=45282 last: m=147 classes=7 cclen=74 t=97s
[23:51:42] it=46210 colorings=21200 lazy-girth=45669 last: m=126 classes=6 cclen=87 t=98s
[23:51:43] it=46716 colorings=21400 lazy-girth=46138 last: m=126 classes=6 cclen=87 t=99s
[23:51:44] it=46985 colorings=21600 lazy-girth=46253 last: m=126 classes=6 cclen=85 t=100s
[23:51:45] it=47279 colorings=21800 lazy-girth=46362 last: m=126 classes=6 cclen=87 t=100s
[23:51:45] it=47567 colorings=22000 lazy-girth=46482 last: m=126 classes=6 cclen=87 t=101s
[23:51:46] it=47797 colorings=22200 lazy-girth=46525 last: m=126 classes=6 cclen=87 t=102s
[23:51:46] it=48030 colorings=22400 lazy-girth=46569 last: m=126 classes=6 cclen=87 t=102s
[23:51:47] it=48311 colorings=22600 lazy-girth=46714 last: m=126 classes=6 cclen=87 t=103s
[23:51:48] it=48595 colorings=22800 lazy-girth=46862 last: m=147 classes=7 cclen=79 t=103s
[23:51:48] it=48878 colorings=23000 lazy-girth=46980 last: m=147 classes=7 cclen=73 t=104s
[23:51:49] it=49197 colorings=23200 lazy-girth=47193 last: m=126 classes=6 cclen=87 t=105s
[23:51:50] it=49607 colorings=23400 lazy-girth=47512 last: m=126 classes=6 cclen=87 t=106s
[23:51:51] it=50017 colorings=23600 lazy-girth=47827 last: m=126 classes=6 cclen=85 t=107s
[23:51:52] it=50488 colorings=23800 lazy-girth=48245 last: m=126 classes=6 cclen=87 t=108s
[23:51:54] it=50952 colorings=24000 lazy-girth=48657 last: m=147 classes=7 cclen=86 t=109s
[23:51:55] it=51372 colorings=24200 lazy-girth=48978 last: m=126 classes=6 cclen=87 t=110s
[23:51:56] it=51835 colorings=24400 lazy-girth=49362 last: m=126 classes=6 cclen=87 t=112s
[23:51:58] it=52412 colorings=24600 lazy-girth=49913 last: m=126 classes=6 cclen=87 t=113s
[23:51:59] it=52825 colorings=24800 lazy-girth=50234 last: m=126 classes=6 cclen=87 t=114s
[23:52:00] it=53232 colorings=25000 lazy-girth=50530 last: m=126 classes=6 cclen=87 t=116s
[23:52:01] it=53744 colorings=25200 lazy-girth=50906 last: m=126 classes=6 cclen=81 t=117s
[23:52:02] it=54122 colorings=25400 lazy-girth=51179 last: m=126 classes=6 cclen=83 t=118s
[23:52:03] it=54403 colorings=25600 lazy-girth=51316 last: m=126 classes=6 cclen=86 t=119s
[23:52:04] it=54703 colorings=25800 lazy-girth=51437 last: m=126 classes=6 cclen=87 t=119s
[23:52:04] it=55026 colorings=26000 lazy-girth=51600 last: m=126 classes=6 cclen=87 t=120s
[23:52:05] it=55326 colorings=26200 lazy-girth=51709 last: m=126 classes=6 cclen=87 t=121s
[23:52:07] it=55892 colorings=26400 lazy-girth=52236 last: m=126 classes=6 cclen=87 t=123s
[23:52:09] it=56527 colorings=26600 lazy-girth=52933 last: m=147 classes=7 cclen=86 t=125s
[23:52:11] it=57158 colorings=26800 lazy-girth=53551 last: m=126 classes=6 cclen=87 t=126s
[23:52:12] it=57614 colorings=27000 lazy-girth=53931 last: m=126 classes=6 cclen=87 t=128s
[23:52:13] it=57906 colorings=27200 lazy-girth=54051 last: m=126 classes=6 cclen=87 t=128s
[23:52:13] it=58233 colorings=27400 lazy-girth=54219 last: m=126 classes=6 cclen=87 t=129s
[23:52:14] it=58594 colorings=27600 lazy-girth=54448 last: m=126 classes=6 cclen=85 t=130s
[23:52:15] it=58937 colorings=27800 lazy-girth=54631 last: m=126 classes=6 cclen=87 t=131s
[23:52:16] it=59259 colorings=28000 lazy-girth=54783 last: m=126 classes=6 cclen=87 t=132s
[23:52:17] it=59613 colorings=28200 lazy-girth=55027 last: m=126 classes=6 cclen=86 t=133s
[23:52:18] it=60019 colorings=28400 lazy-girth=55324 last: m=147 classes=7 cclen=66 t=134s
[23:52:20] it=60389 colorings=28600 lazy-girth=55598 last: m=126 classes=6 cclen=87 t=135s
[23:52:21] it=60729 colorings=28800 lazy-girth=55858 last: m=126 classes=6 cclen=87 t=136s
[23:52:22] it=61309 colorings=29000 lazy-girth=56855 last: m=126 classes=6 cclen=86 t=138s
[23:52:24] it=61765 colorings=29200 lazy-girth=57356 last: m=126 classes=6 cclen=87 t=140s
[23:52:25] it=62208 colorings=29400 lazy-girth=57780 last: m=126 classes=6 cclen=87 t=141s
[23:52:26] it=62661 colorings=29600 lazy-girth=58262 last: m=126 classes=6 cclen=87 t=142s
[23:52:28] it=63052 colorings=29800 lazy-girth=58610 last: m=126 classes=6 cclen=87 t=143s
[23:52:28] it=63366 colorings=30000 lazy-girth=58813 last: m=126 classes=6 cclen=87 t=144s
[23:52:29] it=63734 colorings=30200 lazy-girth=59133 last: m=126 classes=6 cclen=86 t=145s
[23:52:30] it=64156 colorings=30400 lazy-girth=59586 last: m=126 classes=6 cclen=85 t=146s
[23:52:32] it=64613 colorings=30600 lazy-girth=60127 last: m=126 classes=6 cclen=86 t=148s
[23:52:33] it=65052 colorings=30800 lazy-girth=60525 last: m=147 classes=7 cclen=86 t=149s
[23:52:35] it=65496 colorings=31000 lazy-girth=60982 last: m=126 classes=6 cclen=87 t=150s
[23:52:36] it=65969 colorings=31200 lazy-girth=61576 last: m=126 classes=6 cclen=87 t=152s
[23:52:38] it=66508 colorings=31400 lazy-girth=62130 last: m=126 classes=6 cclen=87 t=154s
[23:52:39] it=67024 colorings=31600 lazy-girth=62653 last: m=126 classes=6 cclen=86 t=155s
[23:52:41] it=67508 colorings=31800 lazy-girth=63115 last: m=126 classes=6 cclen=87 t=157s
[23:52:42] it=67929 colorings=32000 lazy-girth=63495 last: m=126 classes=6 cclen=86 t=158s
[23:52:44] it=68475 colorings=32200 lazy-girth=64035 last: m=126 classes=6 cclen=87 t=160s
[23:52:46] it=69027 colorings=32400 lazy-girth=64596 last: m=147 classes=7 cclen=86 t=161s
[23:52:47] it=69486 colorings=32600 lazy-girth=65010 last: m=126 classes=6 cclen=87 t=163s
[23:52:49] it=69961 colorings=32800 lazy-girth=65479 last: m=147 classes=7 cclen=86 t=165s
[23:52:50] it=70404 colorings=33000 lazy-girth=65882 last: m=126 classes=6 cclen=86 t=166s
[23:52:51] it=70707 colorings=33200 lazy-girth=66074 last: m=126 classes=6 cclen=85 t=167s
[23:52:52] it=71051 colorings=33400 lazy-girth=66326 last: m=126 classes=6 cclen=86 t=168s
[23:52:54] it=71486 colorings=33600 lazy-girth=66647 last: m=126 classes=6 cclen=87 t=169s
[23:52:55] it=71904 colorings=33800 lazy-girth=66970 last: m=126 classes=6 cclen=86 t=171s
[23:52:56] it=72385 colorings=34000 lazy-girth=67384 last: m=126 classes=6 cclen=82 t=172s
[23:52:58] it=72817 colorings=34200 lazy-girth=67686 last: m=126 classes=6 cclen=87 t=174s
[23:52:59] it=73200 colorings=34400 lazy-girth=67959 last: m=126 classes=6 cclen=85 t=175s
[23:53:00] it=73584 colorings=34600 lazy-girth=68210 last: m=126 classes=6 cclen=86 t=176s
[23:53:02] it=73985 colorings=34800 lazy-girth=68493 last: m=126 classes=6 cclen=87 t=178s
[23:53:03] it=74415 colorings=35000 lazy-girth=68857 last: m=126 classes=6 cclen=87 t=179s
[23:53:05] it=74866 colorings=35200 lazy-girth=69283 last: m=126 classes=6 cclen=84 t=181s
[23:53:06] it=75215 colorings=35400 lazy-girth=69525 last: m=126 classes=6 cclen=87 t=182s
[23:53:07] it=75613 colorings=35600 lazy-girth=69816 last: m=126 classes=6 cclen=87 t=183s
[23:53:09] it=76029 colorings=35800 lazy-girth=70157 last: m=126 classes=6 cclen=87 t=184s
[23:53:10] it=76418 colorings=36000 lazy-girth=70423 last: m=126 classes=6 cclen=84 t=186s
[23:53:11] it=76833 colorings=36200 lazy-girth=70737 last: m=147 classes=7 cclen=83 t=187s
[23:53:13] it=77220 colorings=36400 lazy-girth=71017 last: m=126 classes=6 cclen=87 t=188s
[23:53:14] it=77633 colorings=36600 lazy-girth=71331 last: m=126 classes=6 cclen=87 t=190s
[23:53:15] it=77992 colorings=36800 lazy-girth=71565 last: m=126 classes=6 cclen=87 t=191s
[23:53:16] it=78325 colorings=37000 lazy-girth=71772 last: m=126 classes=6 cclen=87 t=192s
[23:53:18] it=78754 colorings=37200 lazy-girth=72117 last: m=126 classes=6 cclen=87 t=194s
[23:53:19] it=79104 colorings=37400 lazy-girth=72342 last: m=126 classes=6 cclen=87 t=195s
[23:53:20] it=79426 colorings=37600 lazy-girth=72533 last: m=126 classes=6 cclen=87 t=196s
[23:53:22] it=79878 colorings=37800 lazy-girth=72960 last: m=126 classes=6 cclen=87 t=197s
[23:53:23] it=80312 colorings=38000 lazy-girth=73260 last: m=126 classes=6 cclen=87 t=199s
[23:53:25] it=80796 colorings=38200 lazy-girth=73748 last: m=126 classes=6 cclen=87 t=201s
[23:53:26] it=81154 colorings=38400 lazy-girth=73937 last: m=126 classes=6 cclen=85 t=202s
[23:53:27] it=81479 colorings=38600 lazy-girth=74087 last: m=126 classes=6 cclen=80 t=203s
[23:53:29] it=81889 colorings=38800 lazy-girth=74422 last: m=126 classes=6 cclen=87 t=205s
[23:53:30] it=82324 colorings=39000 lazy-girth=74769 last: m=126 classes=6 cclen=87 t=206s
[23:53:31] it=82598 colorings=39200 lazy-girth=74855 last: m=126 classes=6 cclen=87 t=207s
[23:53:32] it=82929 colorings=39400 lazy-girth=75024 last: m=126 classes=6 cclen=84 t=208s
[23:53:33] it=83278 colorings=39600 lazy-girth=75208 last: m=126 classes=6 cclen=87 t=209s
[23:53:34] it=83561 colorings=39800 lazy-girth=75321 last: m=126 classes=6 cclen=87 t=210s
[23:53:36] it=83957 colorings=40000 lazy-girth=75600 last: m=126 classes=6 cclen=87 t=212s
[23:53:37] it=84341 colorings=40200 lazy-girth=75868 last: m=126 classes=6 cclen=87 t=213s
[23:53:40] it=84972 colorings=40400 lazy-girth=76509 last: m=126 classes=6 cclen=87 t=215s
[23:53:42] it=85485 colorings=40600 lazy-girth=76906 last: m=126 classes=6 cclen=87 t=218s
[23:53:44] it=85959 colorings=40800 lazy-girth=77261 last: m=126 classes=6 cclen=87 t=220s
[23:53:45] it=86402 colorings=41000 lazy-girth=77695 last: m=126 classes=6 cclen=87 t=221s
[23:53:47] it=86806 colorings=41200 lazy-girth=78068 last: m=126 classes=6 cclen=86 t=222s
[23:53:48] it=87246 colorings=41400 lazy-girth=78471 last: m=126 classes=6 cclen=87 t=224s
[23:53:49] it=87681 colorings=41600 lazy-girth=78912 last: m=126 classes=6 cclen=82 t=225s
[23:53:51] it=88131 colorings=41800 lazy-girth=79390 last: m=126 classes=6 cclen=87 t=227s
[23:53:52] it=88586 colorings=42000 lazy-girth=79849 last: m=126 classes=6 cclen=87 t=228s
[23:53:53] it=88951 colorings=42200 lazy-girth=80119 last: m=126 classes=6 cclen=87 t=229s
[23:53:54] it=89296 colorings=42400 lazy-girth=80353 last: m=147 classes=7 cclen=77 t=230s
[23:53:55] it=89654 colorings=42600 lazy-girth=80591 last: m=126 classes=6 cclen=87 t=231s
[23:53:56] it=90025 colorings=42800 lazy-girth=80843 last: m=126 classes=6 cclen=85 t=232s
[23:53:58] it=90484 colorings=43000 lazy-girth=81339 last: m=126 classes=6 cclen=87 t=234s
[23:54:00] it=91104 colorings=43200 lazy-girth=82068 last: m=126 classes=6 cclen=87 t=236s
[23:54:01] it=91532 colorings=43400 lazy-girth=82450 last: m=126 classes=6 cclen=87 t=237s
[23:54:02] it=91876 colorings=43600 lazy-girth=82677 last: m=126 classes=6 cclen=87 t=238s
[23:54:03] it=92289 colorings=43800 lazy-girth=83017 last: m=126 classes=6 cclen=87 t=239s
[23:54:04] it=92636 colorings=44000 lazy-girth=83242 last: m=126 classes=6 cclen=87 t=240s
[23:54:05] it=92966 colorings=44200 lazy-girth=83436 last: m=126 classes=6 cclen=87 t=241s
[23:54:06] it=93315 colorings=44400 lazy-girth=83659 last: m=126 classes=6 cclen=85 t=242s
[23:54:08] it=93765 colorings=44600 lazy-girth=84047 last: m=126 classes=6 cclen=87 t=244s
[23:54:09] it=94097 colorings=44800 lazy-girth=84241 last: m=126 classes=6 cclen=87 t=245s
[23:54:09] it=94360 colorings=45000 lazy-girth=84325 last: m=126 classes=6 cclen=87 t=245s
[23:54:11] it=94696 colorings=45200 lazy-girth=84524 last: m=126 classes=6 cclen=87 t=246s
[23:54:12] it=95002 colorings=45400 lazy-girth=84663 last: m=126 classes=6 cclen=87 t=247s
[23:54:13] it=95377 colorings=45600 lazy-girth=84962 last: m=126 classes=6 cclen=87 t=248s
[23:54:14] it=95767 colorings=45800 lazy-girth=85269 last: m=126 classes=6 cclen=87 t=250s
[23:54:15] it=96115 colorings=46000 lazy-girth=85511 last: m=126 classes=6 cclen=87 t=251s
[23:54:16] it=96493 colorings=46200 lazy-girth=85790 last: m=126 classes=6 cclen=87 t=252s
[23:54:18] it=97001 colorings=46400 lazy-girth=86299 last: m=126 classes=6 cclen=87 t=254s
[23:54:19] it=97330 colorings=46600 lazy-girth=86483 last: m=126 classes=6 cclen=87 t=255s
[23:54:20] it=97716 colorings=46800 lazy-girth=86735 last: m=126 classes=6 cclen=87 t=256s
[23:54:21] it=98078 colorings=47000 lazy-girth=86973 last: m=147 classes=7 cclen=82 t=257s
[23:54:23] it=98564 colorings=47200 lazy-girth=87398 last: m=126 classes=6 cclen=87 t=258s
[23:54:23] it=98874 colorings=47400 lazy-girth=87551 last: m=126 classes=6 cclen=87 t=259s
[23:54:24] it=99178 colorings=47600 lazy-girth=87698 last: m=126 classes=6 cclen=87 t=260s
[23:54:25] it=99502 colorings=47800 lazy-girth=87851 last: m=126 classes=6 cclen=87 t=261s
[23:54:27] it=99885 colorings=48000 lazy-girth=88114 last: m=147 classes=7 cclen=70 t=263s
[23:54:28] it=100253 colorings=48200 lazy-girth=88336 last: m=126 classes=6 cclen=87 t=264s
[23:54:29] it=100742 colorings=48400 lazy-girth=88783 last: m=126 classes=6 cclen=85 t=265s
[23:54:30] it=101077 colorings=48600 lazy-girth=88976 last: m=126 classes=6 cclen=83 t=266s
[23:54:32] it=101462 colorings=48800 lazy-girth=89230 last: m=126 classes=6 cclen=85 t=267s
[23:54:33] it=101837 colorings=49000 lazy-girth=89474 last: m=126 classes=6 cclen=87 t=269s
[23:54:34] it=102147 colorings=49200 lazy-girth=89624 last: m=126 classes=6 cclen=87 t=270s
[23:54:35] it=102451 colorings=49400 lazy-girth=89759 last: m=126 classes=6 cclen=87 t=270s
[23:54:35] it=102753 colorings=49600 lazy-girth=89888 last: m=126 classes=6 cclen=86 t=271s
[23:54:37] it=103091 colorings=49800 lazy-girth=90079 last: m=126 classes=6 cclen=87 t=272s
[23:54:38] it=103447 colorings=50000 lazy-girth=90300 last: m=126 classes=6 cclen=87 t=274s
[23:54:39] it=103809 colorings=50200 lazy-girth=90528 last: m=126 classes=6 cclen=85 t=275s
[23:54:40] it=104131 colorings=50400 lazy-girth=90695 last: m=126 classes=6 cclen=87 t=276s
[23:54:41] it=104518 colorings=50600 lazy-girth=90964 last: m=126 classes=6 cclen=87 t=277s
[23:54:43] it=104856 colorings=50800 lazy-girth=91172 last: m=126 classes=6 cclen=87 t=278s
[23:54:44] it=105214 colorings=51000 lazy-girth=91433 last: m=147 classes=7 cclen=85 t=280s
[23:54:45] it=105589 colorings=51200 lazy-girth=91685 last: m=147 classes=7 cclen=86 t=281s
[23:54:46] it=105969 colorings=51400 lazy-girth=92011 last: m=126 classes=6 cclen=83 t=282s
[23:54:48] it=106539 colorings=51600 lazy-girth=92671 last: m=126 classes=6 cclen=87 t=284s
[23:54:50] it=107108 colorings=51800 lazy-girth=93276 last: m=126 classes=6 cclen=87 t=286s
[23:54:51] it=107456 colorings=52000 lazy-girth=93494 last: m=147 classes=7 cclen=84 t=287s
[23:54:52] it=107816 colorings=52200 lazy-girth=93728 last: m=126 classes=6 cclen=87 t=288s
[23:54:53] it=108188 colorings=52400 lazy-girth=93979 last: m=126 classes=6 cclen=87 t=289s
[23:54:54] it=108553 colorings=52600 lazy-girth=94198 last: m=126 classes=6 cclen=87 t=290s
[23:54:56] it=108918 colorings=52800 lazy-girth=94459 last: m=126 classes=6 cclen=86 t=291s
[23:54:57] it=109296 colorings=53000 lazy-girth=94735 last: m=126 classes=6 cclen=87 t=293s
[23:54:58] it=109635 colorings=53200 lazy-girth=94927 last: m=126 classes=6 cclen=87 t=294s
[23:54:59] it=109916 colorings=53400 lazy-girth=95051 last: m=126 classes=6 cclen=87 t=295s
[23:55:00] it=110328 colorings=53600 lazy-girth=95378 last: m=126 classes=6 cclen=87 t=296s
[23:55:01] it=110675 colorings=53800 lazy-girth=95599 last: m=126 classes=6 cclen=87 t=297s
[23:55:02] it=111007 colorings=54000 lazy-girth=95774 last: m=147 classes=7 cclen=86 t=298s
[23:55:03] it=111397 colorings=54200 lazy-girth=96052 last: m=147 classes=7 cclen=84 t=299s
[23:55:04] it=111800 colorings=54400 lazy-girth=96361 last: m=126 classes=6 cclen=87 t=300s
[23:55:05] it=112116 colorings=54600 lazy-girth=96516 last: m=147 classes=7 cclen=77 t=301s
[23:55:06] it=112419 colorings=54800 lazy-girth=96655 last: m=126 classes=6 cclen=87 t=302s
[23:55:07] it=112751 colorings=55000 lazy-girth=96878 last: m=126 classes=6 cclen=87 t=303s
[23:55:08] it=113092 colorings=55200 lazy-girth=97095 last: m=126 classes=6 cclen=87 t=304s
[23:55:09] it=113460 colorings=55400 lazy-girth=97334 last: m=126 classes=6 cclen=86 t=305s
[23:55:10] it=113783 colorings=55600 lazy-girth=97501 last: m=126 classes=6 cclen=87 t=306s
[23:55:11] it=114124 colorings=55800 lazy-girth=97674 last: m=147 classes=7 cclen=81 t=307s
[23:55:13] it=114505 colorings=56000 lazy-girth=97918 last: m=126 classes=6 cclen=87 t=309s
[23:55:14] it=114782 colorings=56200 lazy-girth=98033 last: m=126 classes=6 cclen=87 t=309s
[23:55:15] it=115099 colorings=56400 lazy-girth=98182 last: m=126 classes=6 cclen=86 t=310s
[23:55:16] it=115611 colorings=56600 lazy-girth=98652 last: m=126 classes=6 cclen=87 t=312s
[23:55:17] it=116042 colorings=56800 lazy-girth=98999 last: m=126 classes=6 cclen=87 t=313s
[23:55:18] it=116379 colorings=57000 lazy-girth=99191 last: m=126 classes=6 cclen=87 t=314s
[23:55:20] it=116737 colorings=57200 lazy-girth=99420 last: m=126 classes=6 cclen=87 t=315s
[23:55:20] it=117057 colorings=57400 lazy-girth=99593 last: m=147 classes=7 cclen=68 t=316s
[23:55:21] it=117386 colorings=57600 lazy-girth=99734 last: m=126 classes=6 cclen=87 t=317s
[23:55:23] it=117792 colorings=57800 lazy-girth=100054 last: m=126 classes=6 cclen=87 t=318s
[23:55:23] it=118136 colorings=58000 lazy-girth=100239 last: m=126 classes=6 cclen=87 t=319s
[23:55:25] it=118540 colorings=58200 lazy-girth=100537 last: m=126 classes=6 cclen=87 t=321s
[23:55:26] it=118874 colorings=58400 lazy-girth=100722 last: m=126 classes=6 cclen=87 t=322s
[23:55:27] it=119252 colorings=58600 lazy-girth=100966 last: m=126 classes=6 cclen=87 t=323s
[23:55:28] it=119639 colorings=58800 lazy-girth=101231 last: m=147 classes=7 cclen=85 t=324s
[23:55:30] it=120085 colorings=59000 lazy-girth=101593 last: m=126 classes=6 cclen=87 t=326s
[23:55:31] it=120492 colorings=59200 lazy-girth=101879 last: m=126 classes=6 cclen=82 t=327s
[23:55:32] it=120826 colorings=59400 lazy-girth=102052 last: m=126 classes=6 cclen=87 t=328s
[23:55:33] it=121185 colorings=59600 lazy-girth=102268 last: m=126 classes=6 cclen=72 t=329s
[23:55:34] it=121558 colorings=59800 lazy-girth=102459 last: m=126 classes=6 cclen=87 t=330s
[23:55:35] it=121880 colorings=60000 lazy-girth=102603 last: m=126 classes=6 cclen=87 t=331s
[23:55:36] it=122246 colorings=60200 lazy-girth=102834 last: m=126 classes=6 cclen=87 t=332s
[23:55:37] it=122595 colorings=60400 lazy-girth=103045 last: m=126 classes=6 cclen=87 t=333s
[23:55:38] it=123006 colorings=60600 lazy-girth=103346 last: m=126 classes=6 cclen=87 t=334s
[23:55:39] it=123398 colorings=60800 lazy-girth=103602 last: m=126 classes=6 cclen=86 t=335s
[23:55:40] it=123728 colorings=61000 lazy-girth=103814 last: m=126 classes=6 cclen=87 t=336s
[23:55:41] it=124106 colorings=61200 lazy-girth=104091 last: m=147 classes=7 cclen=78 t=337s
[23:55:42] it=124521 colorings=61400 lazy-girth=104403 last: m=126 classes=6 cclen=85 t=338s
[23:55:43] it=124899 colorings=61600 lazy-girth=104659 last: m=126 classes=6 cclen=87 t=339s
[23:55:44] it=125247 colorings=61800 lazy-girth=104884 last: m=126 classes=6 cclen=87 t=340s
[23:55:45] it=125683 colorings=62000 lazy-girth=105229 last: m=126 classes=6 cclen=87 t=341s
[23:55:46] it=126080 colorings=62200 lazy-girth=105496 last: m=126 classes=6 cclen=87 t=342s
[23:55:47] it=126441 colorings=62400 lazy-girth=105720 last: m=126 classes=6 cclen=87 t=343s
[23:55:48] it=126866 colorings=62600 lazy-girth=106054 last: m=126 classes=6 cclen=87 t=344s
[23:55:49] it=127234 colorings=62800 lazy-girth=106305 last: m=126 classes=6 cclen=86 t=345s
[23:55:50] it=127580 colorings=63000 lazy-girth=106512 last: m=126 classes=6 cclen=87 t=346s
[23:55:51] it=127933 colorings=63200 lazy-girth=106720 last: m=126 classes=6 cclen=87 t=347s
[23:55:52] it=128196 colorings=63400 lazy-girth=106803 last: m=126 classes=6 cclen=87 t=348s
[23:55:53] it=128440 colorings=63600 lazy-girth=106862 last: m=126 classes=6 cclen=87 t=348s
[23:55:53] it=128734 colorings=63800 lazy-girth=107003 last: m=126 classes=6 cclen=87 t=349s
[23:55:54] it=129117 colorings=64000 lazy-girth=107241 last: m=126 classes=6 cclen=87 t=350s
[23:55:56] it=129505 colorings=64200 lazy-girth=107496 last: m=126 classes=6 cclen=87 t=351s
[23:55:57] it=129881 colorings=64400 lazy-girth=107734 last: m=126 classes=6 cclen=87 t=352s
[23:55:58] it=130329 colorings=64600 lazy-girth=108088 last: m=126 classes=6 cclen=87 t=354s
[23:55:59] it=130704 colorings=64800 lazy-girth=108346 last: m=126 classes=6 cclen=87 t=355s
[23:56:00] it=131072 colorings=65000 lazy-girth=108590 last: m=126 classes=6 cclen=87 t=356s
[23:56:01] it=131445 colorings=65200 lazy-girth=108833 last: m=126 classes=6 cclen=87 t=357s
[23:56:02] it=131783 colorings=65400 lazy-girth=109031 last: m=126 classes=6 cclen=87 t=358s
[23:56:03] it=132178 colorings=65600 lazy-girth=109311 last: m=126 classes=6 cclen=87 t=359s
[23:56:04] it=132568 colorings=65800 lazy-girth=109574 last: m=126 classes=6 cclen=87 t=360s
[23:56:05] it=132913 colorings=66000 lazy-girth=109770 last: m=126 classes=6 cclen=87 t=361s
[23:56:06] it=133266 colorings=66200 lazy-girth=109963 last: m=126 classes=6 cclen=87 t=361s
[23:56:07] it=133631 colorings=66400 lazy-girth=110207 last: m=126 classes=6 cclen=87 t=362s
[23:56:08] it=133966 colorings=66600 lazy-girth=110403 last: m=126 classes=6 cclen=87 t=363s
[23:56:09] it=134333 colorings=66800 lazy-girth=110650 last: m=126 classes=6 cclen=87 t=364s
[23:56:10] it=134751 colorings=67000 lazy-girth=110963 last: m=126 classes=6 cclen=87 t=366s
[23:56:11] it=135107 colorings=67200 lazy-girth=111166 last: m=126 classes=6 cclen=87 t=367s
[23:56:12] it=135422 colorings=67400 lazy-girth=111345 last: m=126 classes=6 cclen=87 t=367s
[23:56:13] it=135800 colorings=67600 lazy-girth=111608 last: m=126 classes=6 cclen=87 t=369s
[23:56:14] it=136071 colorings=67800 lazy-girth=111693 last: m=126 classes=6 cclen=87 t=369s
[23:56:15] it=136425 colorings=68000 lazy-girth=111875 last: m=126 classes=6 cclen=87 t=371s
[23:56:17] it=136940 colorings=68200 lazy-girth=112296 last: m=126 classes=6 cclen=87 t=372s
[23:56:18] it=137264 colorings=68400 lazy-girth=112450 last: m=126 classes=6 cclen=87 t=373s
[23:56:18] it=137596 colorings=68600 lazy-girth=112613 last: m=126 classes=6 cclen=86 t=374s
[23:56:19] it=137924 colorings=68800 lazy-girth=112819 last: m=126 classes=6 cclen=87 t=375s
[23:56:20] it=138242 colorings=69000 lazy-girth=112993 last: m=126 classes=6 cclen=87 t=376s
[23:56:21] it=138587 colorings=69200 lazy-girth=113181 last: m=126 classes=6 cclen=87 t=377s
[23:56:22] it=138905 colorings=69400 lazy-girth=113339 last: m=126 classes=6 cclen=87 t=378s
[23:56:24] it=139285 colorings=69600 lazy-girth=113603 last: m=126 classes=6 cclen=87 t=379s
[23:56:25] it=139702 colorings=69800 lazy-girth=113910 last: m=126 classes=6 cclen=87 t=381s
[23:56:26] it=140085 colorings=70000 lazy-girth=114159 last: m=126 classes=6 cclen=87 t=382s
[23:56:27] it=140419 colorings=70200 lazy-girth=114359 last: m=126 classes=6 cclen=87 t=383s
[23:56:28] it=140793 colorings=70400 lazy-girth=114576 last: m=126 classes=6 cclen=87 t=384s
[23:56:29] it=141146 colorings=70600 lazy-girth=114807 last: m=147 classes=7 cclen=86 t=385s
[23:56:30] it=141525 colorings=70800 lazy-girth=115049 last: m=126 classes=6 cclen=87 t=386s
[23:56:31] it=141917 colorings=71000 lazy-girth=115309 last: m=126 classes=6 cclen=87 t=387s
[23:56:32] it=142298 colorings=71200 lazy-girth=115540 last: m=126 classes=6 cclen=87 t=388s
[23:56:33] it=142633 colorings=71400 lazy-girth=115713 last: m=126 classes=6 cclen=87 t=389s
[23:56:34] it=142988 colorings=71600 lazy-girth=115896 last: m=126 classes=6 cclen=87 t=390s
[23:56:35] it=143375 colorings=71800 lazy-girth=116122 last: m=126 classes=6 cclen=87 t=391s
[23:56:36] it=143801 colorings=72000 lazy-girth=116419 last: m=126 classes=6 cclen=87 t=392s
[23:56:38] it=144210 colorings=72200 lazy-girth=116678 last: m=126 classes=6 cclen=87 t=393s
[23:56:39] it=144560 colorings=72400 lazy-girth=116858 last: m=126 classes=6 cclen=87 t=394s
[23:56:40] it=144946 colorings=72600 lazy-girth=117102 last: m=126 classes=6 cclen=86 t=396s
[23:56:41] it=145423 colorings=72800 lazy-girth=117494 last: m=126 classes=6 cclen=87 t=397s
[23:56:43] it=145918 colorings=73000 lazy-girth=117907 last: m=126 classes=6 cclen=87 t=399s
[23:56:44] it=146298 colorings=73200 lazy-girth=118133 last: m=126 classes=6 cclen=87 t=400s
[23:56:45] it=146643 colorings=73400 lazy-girth=118308 last: m=147 classes=7 cclen=86 t=401s
[23:56:46] it=146997 colorings=73600 lazy-girth=118475 last: m=147 classes=7 cclen=86 t=402s
[23:56:47] it=147336 colorings=73800 lazy-girth=118647 last: m=126 classes=6 cclen=87 t=403s
[23:56:48] it=147685 colorings=74000 lazy-girth=118833 last: m=126 classes=6 cclen=87 t=404s
[23:56:49] it=148027 colorings=74200 lazy-girth=119014 last: m=126 classes=6 cclen=87 t=405s
[23:56:50] it=148335 colorings=74400 lazy-girth=119189 last: m=126 classes=6 cclen=85 t=406s
[23:56:51] it=148679 colorings=74600 lazy-girth=119383 last: m=126 classes=6 cclen=87 t=407s
[23:56:52] it=148997 colorings=74800 lazy-girth=119559 last: m=126 classes=6 cclen=87 t=408s
[23:56:53] it=149333 colorings=75000 lazy-girth=119726 last: m=126 classes=6 cclen=87 t=409s
[23:56:54] it=149722 colorings=75200 lazy-girth=119990 last: m=126 classes=6 cclen=87 t=410s
[23:56:55] it=150050 colorings=75400 lazy-girth=120166 last: m=126 classes=6 cclen=85 t=411s
[23:56:56] it=150353 colorings=75600 lazy-girth=120324 last: m=126 classes=6 cclen=87 t=412s
[23:56:57] it=150677 colorings=75800 lazy-girth=120526 last: m=126 classes=6 cclen=86 t=413s
[23:56:58] it=150973 colorings=76000 lazy-girth=120665 last: m=126 classes=6 cclen=87 t=414s
[23:56:59] it=151240 colorings=76200 lazy-girth=120749 last: m=126 classes=6 cclen=87 t=415s
[23:57:00] it=151569 colorings=76400 lazy-girth=120891 last: m=126 classes=6 cclen=87 t=416s
[23:57:01] it=151846 colorings=76600 lazy-girth=120980 last: m=126 classes=6 cclen=87 t=417s
[23:57:02] it=152186 colorings=76800 lazy-girth=121133 last: m=126 classes=6 cclen=86 t=418s
[23:57:03] it=152464 colorings=77000 lazy-girth=121259 last: m=126 classes=6 cclen=87 t=419s
[23:57:04] it=152731 colorings=77200 lazy-girth=121352 last: m=126 classes=6 cclen=87 t=419s
[23:57:05] it=153107 colorings=77400 lazy-girth=121605 last: m=126 classes=6 cclen=87 t=421s
[23:57:06] it=153463 colorings=77600 lazy-girth=121823 last: m=126 classes=6 cclen=87 t=422s
[23:57:07] it=153792 colorings=77800 lazy-girth=122004 last: m=126 classes=6 cclen=86 t=423s
[23:57:08] it=154144 colorings=78000 lazy-girth=122208 last: m=126 classes=6 cclen=87 t=424s
[23:57:09] it=154416 colorings=78200 lazy-girth=122308 last: m=126 classes=6 cclen=87 t=425s
[23:57:10] it=154735 colorings=78400 lazy-girth=122457 last: m=126 classes=6 cclen=87 t=426s
[23:57:11] it=155100 colorings=78600 lazy-girth=122656 last: m=147 classes=7 cclen=86 t=427s
[23:57:12] it=155394 colorings=78800 lazy-girth=122777 last: m=126 classes=6 cclen=87 t=428s
[23:57:13] it=155655 colorings=79000 lazy-girth=122849 last: m=126 classes=6 cclen=87 t=428s
[23:57:14] it=155974 colorings=79200 lazy-girth=123049 last: m=147 classes=7 cclen=81 t=430s
[23:57:15] it=156277 colorings=79400 lazy-girth=123190 last: m=126 classes=6 cclen=87 t=431s
[23:57:16] it=156586 colorings=79600 lazy-girth=123350 last: m=126 classes=6 cclen=87 t=432s
[23:57:17] it=156928 colorings=79800 lazy-girth=123567 last: m=105 classes=5 cclen=88 t=433s
[23:57:18] it=157218 colorings=80000 lazy-girth=123700 last: m=126 classes=6 cclen=87 t=433s
[23:57:18] it=157464 colorings=80200 lazy-girth=123756 last: m=126 classes=6 cclen=87 t=434s
[23:57:19] it=157797 colorings=80400 lazy-girth=123933 last: m=126 classes=6 cclen=87 t=435s
[23:57:21] it=158138 colorings=80600 lazy-girth=124112 last: m=126 classes=6 cclen=87 t=436s
[23:57:21] it=158440 colorings=80800 lazy-girth=124235 last: m=126 classes=6 cclen=87 t=437s
[23:57:22] it=158734 colorings=81000 lazy-girth=124346 last: m=126 classes=6 cclen=87 t=438s
[23:57:23] it=159047 colorings=81200 lazy-girth=124474 last: m=126 classes=6 cclen=87 t=439s
[23:57:24] it=159354 colorings=81400 lazy-girth=124597 last: m=126 classes=6 cclen=87 t=440s
[23:57:25] it=159653 colorings=81600 lazy-girth=124705 last: m=126 classes=6 cclen=87 t=441s
[23:57:26] it=159969 colorings=81800 lazy-girth=124834 last: m=126 classes=6 cclen=87 t=442s
[23:57:27] it=160258 colorings=82000 lazy-girth=124936 last: m=126 classes=6 cclen=87 t=443s
[23:57:28] it=160584 colorings=82200 lazy-girth=125082 last: m=126 classes=6 cclen=87 t=444s
[23:57:29] it=160976 colorings=82400 lazy-girth=125348 last: m=126 classes=6 cclen=87 t=445s
[23:57:30] it=161308 colorings=82600 lazy-girth=125534 last: m=126 classes=6 cclen=86 t=446s
[23:57:31] it=161604 colorings=82800 lazy-girth=125656 last: m=126 classes=6 cclen=87 t=447s
[23:57:32] it=161917 colorings=83000 lazy-girth=125790 last: m=126 classes=6 cclen=86 t=448s
[23:57:33] it=162253 colorings=83200 lazy-girth=125997 last: m=126 classes=6 cclen=87 t=449s
[23:57:34] it=162571 colorings=83400 lazy-girth=126167 last: m=126 classes=6 cclen=87 t=450s
[23:57:35] it=162931 colorings=83600 lazy-girth=126386 last: m=126 classes=6 cclen=87 t=451s
[23:57:36] it=163281 colorings=83800 lazy-girth=126583 last: m=126 classes=6 cclen=87 t=452s
[23:57:37] it=163607 colorings=84000 lazy-girth=126745 last: m=126 classes=6 cclen=87 t=453s
[23:57:38] it=163962 colorings=84200 lazy-girth=126965 last: m=126 classes=6 cclen=87 t=454s
[23:57:39] it=164296 colorings=84400 lazy-girth=127150 last: m=126 classes=6 cclen=87 t=455s
[23:57:40] it=164684 colorings=84600 lazy-girth=127399 last: m=126 classes=6 cclen=87 t=456s
[23:57:41] it=165040 colorings=84800 lazy-girth=127594 last: m=126 classes=6 cclen=87 t=457s
[23:57:42] it=165428 colorings=85000 lazy-girth=127805 last: m=126 classes=6 cclen=87 t=458s
[23:57:44] it=165828 colorings=85200 lazy-girth=128042 last: m=126 classes=6 cclen=87 t=459s
[23:57:45] it=166289 colorings=85400 lazy-girth=128352 last: m=126 classes=6 cclen=87 t=461s
[23:57:46] it=166546 colorings=85600 lazy-girth=128421 last: m=126 classes=6 cclen=87 t=462s
[23:57:47] it=166794 colorings=85800 lazy-girth=128475 last: m=126 classes=6 cclen=87 t=462s
[23:57:48] it=167112 colorings=86000 lazy-girth=128652 last: m=126 classes=6 cclen=87 t=463s
[23:57:49] it=167470 colorings=86200 lazy-girth=128886 last: m=126 classes=6 cclen=87 t=464s
[23:57:50] it=167860 colorings=86400 lazy-girth=129130 last: m=126 classes=6 cclen=87 t=466s
[23:57:51] it=168210 colorings=86600 lazy-girth=129328 last: m=126 classes=6 cclen=87 t=467s
[23:57:52] it=168528 colorings=86800 lazy-girth=129496 last: m=126 classes=6 cclen=86 t=468s
[23:57:53] it=168846 colorings=87000 lazy-girth=129650 last: m=126 classes=6 cclen=86 t=468s
[23:57:54] it=169154 colorings=87200 lazy-girth=129784 last: m=126 classes=6 cclen=85 t=469s
[23:57:54] it=169397 colorings=87400 lazy-girth=129828 last: m=126 classes=6 cclen=86 t=470s
[23:57:55] it=169668 colorings=87600 lazy-girth=129915 last: m=126 classes=6 cclen=87 t=471s
[23:57:56] it=170020 colorings=87800 lazy-girth=130120 last: m=126 classes=6 cclen=87 t=472s
[23:57:57] it=170397 colorings=88000 lazy-girth=130358 last: m=126 classes=6 cclen=87 t=473s
[23:57:58] it=170717 colorings=88200 lazy-girth=130528 last: m=126 classes=6 cclen=87 t=474s
[23:57:59] it=171039 colorings=88400 lazy-girth=130689 last: m=126 classes=6 cclen=87 t=475s
[23:58:00] it=171369 colorings=88600 lazy-girth=130858 last: m=126 classes=6 cclen=87 t=476s
[23:58:01] it=171710 colorings=88800 lazy-girth=131041 last: m=126 classes=6 cclen=87 t=477s
[23:58:02] it=172036 colorings=89000 lazy-girth=131218 last: m=126 classes=6 cclen=87 t=478s
[23:58:03] it=172329 colorings=89200 lazy-girth=131345 last: m=126 classes=6 cclen=87 t=479s
[23:58:04] it=172675 colorings=89400 lazy-girth=131534 last: m=126 classes=6 cclen=87 t=480s
[23:58:05] it=172983 colorings=89600 lazy-girth=131712 last: m=126 classes=6 cclen=87 t=481s
[23:58:06] it=173337 colorings=89800 lazy-girth=131898 last: m=126 classes=6 cclen=87 t=482s
[23:58:07] it=173664 colorings=90000 lazy-girth=132069 last: m=126 classes=6 cclen=87 t=483s
[23:58:08] it=173974 colorings=90200 lazy-girth=132226 last: m=126 classes=6 cclen=87 t=484s
[23:58:09] it=174280 colorings=90400 lazy-girth=132362 last: m=126 classes=6 cclen=87 t=485s
[23:58:10] it=174573 colorings=90600 lazy-girth=132488 last: m=126 classes=6 cclen=86 t=486s
[23:58:11] it=174886 colorings=90800 lazy-girth=132644 last: m=126 classes=6 cclen=87 t=487s
[23:58:12] it=175207 colorings=91000 lazy-girth=132803 last: m=126 classes=6 cclen=86 t=487s
[23:58:13] it=175563 colorings=91200 lazy-girth=133007 last: m=126 classes=6 cclen=87 t=489s
[23:58:14] it=175867 colorings=91400 lazy-girth=133154 last: m=147 classes=7 cclen=86 t=490s
[23:58:15] it=176191 colorings=91600 lazy-girth=133315 last: m=126 classes=6 cclen=87 t=490s
[23:58:16] it=176534 colorings=91800 lazy-girth=133520 last: m=126 classes=6 cclen=87 t=492s
[23:58:17] it=176861 colorings=92000 lazy-girth=133686 last: m=126 classes=6 cclen=87 t=492s
[23:58:18] it=177167 colorings=92200 lazy-girth=133829 last: m=126 classes=6 cclen=86 t=493s
[23:58:19] it=177465 colorings=92400 lazy-girth=133968 last: m=147 classes=7 cclen=84 t=494s
[23:58:20] it=177821 colorings=92600 lazy-girth=134162 last: m=126 classes=6 cclen=87 t=495s
[23:58:21] it=178147 colorings=92800 lazy-girth=134347 last: m=126 classes=6 cclen=87 t=496s
[23:58:21] it=178431 colorings=93000 lazy-girth=134465 last: m=126 classes=6 cclen=87 t=497s
[23:58:22] it=178803 colorings=93200 lazy-girth=134669 last: m=126 classes=6 cclen=87 t=498s
[23:58:23] it=179147 colorings=93400 lazy-girth=134851 last: m=126 classes=6 cclen=87 t=499s
[23:58:24] it=179443 colorings=93600 lazy-girth=134971 last: m=126 classes=6 cclen=87 t=500s
[23:58:26] it=179816 colorings=93800 lazy-girth=135204 last: m=126 classes=6 cclen=87 t=501s
[23:58:27] it=180231 colorings=94000 lazy-girth=135527 last: m=126 classes=6 cclen=87 t=503s
[23:58:28] it=180636 colorings=94200 lazy-girth=135781 last: m=147 classes=7 cclen=86 t=504s
[23:58:29] it=180961 colorings=94400 lazy-girth=135929 last: m=126 classes=6 cclen=87 t=505s
[23:58:30] it=181305 colorings=94600 lazy-girth=136093 last: m=126 classes=6 cclen=85 t=506s
[23:58:31] it=181610 colorings=94800 lazy-girth=136221 last: m=126 classes=6 cclen=86 t=507s
[23:58:32] it=181957 colorings=95000 lazy-girth=136399 last: m=126 classes=6 cclen=87 t=508s
[23:58:33] it=182300 colorings=95200 lazy-girth=136582 last: m=126 classes=6 cclen=87 t=509s
[23:58:34] it=182644 colorings=95400 lazy-girth=136758 last: m=126 classes=6 cclen=86 t=510s
[23:58:35] it=182964 colorings=95600 lazy-girth=136892 last: m=126 classes=6 cclen=87 t=511s
[23:58:36] it=183298 colorings=95800 lazy-girth=137039 last: m=126 classes=6 cclen=87 t=512s
[23:58:38] it=183636 colorings=96000 lazy-girth=137202 last: m=126 classes=6 cclen=87 t=513s
[23:58:39] it=183986 colorings=96200 lazy-girth=137392 last: m=126 classes=6 cclen=84 t=515s
[23:58:40] it=184288 colorings=96400 lazy-girth=137526 last: m=126 classes=6 cclen=87 t=516s
[23:58:41] it=184635 colorings=96600 lazy-girth=137734 last: m=126 classes=6 cclen=87 t=517s
[23:58:42] it=184967 colorings=96800 lazy-girth=137907 last: m=126 classes=6 cclen=87 t=518s
[23:58:43] it=185249 colorings=97000 lazy-girth=138010 last: m=126 classes=6 cclen=86 t=519s
[23:58:43] it=185518 colorings=97200 lazy-girth=138109 last: m=126 classes=6 cclen=87 t=519s
[23:58:44] it=185854 colorings=97400 lazy-girth=138298 last: m=126 classes=6 cclen=87 t=520s
[23:58:45] it=186145 colorings=97600 lazy-girth=138422 last: m=126 classes=6 cclen=87 t=521s
[23:58:46] it=186460 colorings=97800 lazy-girth=138553 last: m=126 classes=6 cclen=87 t=522s
[23:58:47] it=186731 colorings=98000 lazy-girth=138636 last: m=126 classes=6 cclen=87 t=523s
[23:58:50] it=186955 colorings=98200 lazy-girth=138670 last: m=126 classes=6 cclen=87 t=526s
[23:58:51] it=187183 colorings=98400 lazy-girth=138698 last: m=126 classes=6 cclen=86 t=526s
[23:58:51] it=187444 colorings=98600 lazy-girth=138789 last: m=126 classes=6 cclen=87 t=527s
[23:58:52] it=187777 colorings=98800 lazy-girth=138987 last: m=126 classes=6 cclen=87 t=528s
[23:58:53] it=188091 colorings=99000 lazy-girth=139116 last: m=126 classes=6 cclen=87 t=529s
[23:58:54] it=188379 colorings=99200 lazy-girth=139210 last: m=126 classes=6 cclen=87 t=530s
[23:58:55] it=188769 colorings=99400 lazy-girth=139442 last: m=126 classes=6 cclen=87 t=531s
[23:58:56] it=189077 colorings=99600 lazy-girth=139606 last: m=126 classes=6 cclen=86 t=532s
[23:58:57] it=189362 colorings=99800 lazy-girth=139715 last: m=126 classes=6 cclen=87 t=533s
[23:58:58] it=189664 colorings=100000 lazy-girth=139847 last: m=126 classes=6 cclen=87 t=534s
[23:58:59] it=189965 colorings=100200 lazy-girth=139967 last: m=126 classes=6 cclen=87 t=535s
[23:59:00] it=190297 colorings=100400 lazy-girth=140120 last: m=126 classes=6 cclen=87 t=535s
[23:59:01] it=190606 colorings=100600 lazy-girth=140256 last: m=126 classes=6 cclen=87 t=536s
[23:59:01] it=190891 colorings=100800 lazy-girth=140368 last: m=126 classes=6 cclen=87 t=537s
[23:59:02] it=191214 colorings=101000 lazy-girth=140509 last: m=126 classes=6 cclen=87 t=538s
[23:59:03] it=191514 colorings=101200 lazy-girth=140614 last: m=126 classes=6 cclen=87 t=539s
[23:59:04] it=191823 colorings=101400 lazy-girth=140769 last: m=126 classes=6 cclen=87 t=540s
[23:59:05] it=192154 colorings=101600 lazy-girth=140969 last: m=126 classes=6 cclen=87 t=541s
[23:59:06] it=192422 colorings=101800 lazy-girth=141057 last: m=126 classes=6 cclen=87 t=542s
[23:59:07] it=192693 colorings=102000 lazy-girth=141132 last: m=126 classes=6 cclen=87 t=543s
[23:59:08] it=193038 colorings=102200 lazy-girth=141373 last: m=126 classes=6 cclen=87 t=544s
[23:59:09] it=193358 colorings=102400 lazy-girth=141542 last: m=126 classes=6 cclen=87 t=545s
[23:59:11] it=193761 colorings=102600 lazy-girth=141772 last: m=126 classes=6 cclen=87 t=546s
[23:59:12] it=194107 colorings=102800 lazy-girth=141972 last: m=126 classes=6 cclen=87 t=548s
[23:59:13] it=194513 colorings=103000 lazy-girth=142210 last: m=126 classes=6 cclen=87 t=549s
[23:59:14] it=194773 colorings=103200 lazy-girth=142270 last: m=147 classes=7 cclen=80 t=550s
[23:59:15] it=195043 colorings=103400 lazy-girth=142340 last: m=126 classes=6 cclen=86 t=550s
[23:59:16] it=195415 colorings=103600 lazy-girth=142529 last: m=126 classes=6 cclen=87 t=552s
[23:59:17] it=195718 colorings=103800 lazy-girth=142667 last: m=126 classes=6 cclen=87 t=553s
[23:59:18] it=196094 colorings=104000 lazy-girth=142912 last: m=126 classes=6 cclen=87 t=554s
[23:59:19] it=196406 colorings=104200 lazy-girth=143069 last: m=126 classes=6 cclen=87 t=555s
[23:59:20] it=196721 colorings=104400 lazy-girth=143208 last: m=147 classes=7 cclen=77 t=556s
[23:59:21] it=197020 colorings=104600 lazy-girth=143335 last: m=147 classes=7 cclen=78 t=557s
[23:59:22] it=197294 colorings=104800 lazy-girth=143437 last: m=126 classes=6 cclen=87 t=558s
[23:59:23] it=197594 colorings=105000 lazy-girth=143561 last: m=126 classes=6 cclen=85 t=559s
[23:59:24] it=197905 colorings=105200 lazy-girth=143702 last: m=126 classes=6 cclen=87 t=559s
[23:59:25] it=198228 colorings=105400 lazy-girth=143856 last: m=126 classes=6 cclen=87 t=560s
[23:59:25] it=198498 colorings=105600 lazy-girth=143935 last: m=126 classes=6 cclen=87 t=561s
[23:59:26] it=198829 colorings=105800 lazy-girth=144086 last: m=126 classes=6 cclen=87 t=562s
[23:59:27] it=199102 colorings=106000 lazy-girth=144174 last: m=126 classes=6 cclen=87 t=563s
[23:59:28] it=199386 colorings=106200 lazy-girth=144278 last: m=126 classes=6 cclen=87 t=564s
[23:59:29] it=199663 colorings=106400 lazy-girth=144388 last: m=126 classes=6 cclen=87 t=564s
[23:59:30] it=199949 colorings=106600 lazy-girth=144497 last: m=126 classes=6 cclen=87 t=565s
[23:59:30] it=200207 colorings=106800 lazy-girth=144582 last: m=126 classes=6 cclen=87 t=566s
[23:59:31] it=200496 colorings=107000 lazy-girth=144689 last: m=126 classes=6 cclen=87 t=567s
[23:59:32] it=200766 colorings=107200 lazy-girth=144781 last: m=126 classes=6 cclen=87 t=568s
[23:59:33] it=201062 colorings=107400 lazy-girth=144911 last: m=126 classes=6 cclen=87 t=569s
[23:59:34] it=201419 colorings=107600 lazy-girth=145121 last: m=126 classes=6 cclen=87 t=570s
[23:59:35] it=201729 colorings=107800 lazy-girth=145252 last: m=126 classes=6 cclen=87 t=571s
[23:59:36] it=202020 colorings=108000 lazy-girth=145354 last: m=126 classes=6 cclen=87 t=572s
[23:59:37] it=202324 colorings=108200 lazy-girth=145482 last: m=126 classes=6 cclen=85 t=572s
[23:59:37] it=202621 colorings=108400 lazy-girth=145602 last: m=126 classes=6 cclen=87 t=573s
[23:59:38] it=202915 colorings=108600 lazy-girth=145711 last: m=126 classes=6 cclen=87 t=574s
[23:59:39] it=203183 colorings=108800 lazy-girth=145804 last: m=126 classes=6 cclen=87 t=575s
[23:59:40] it=203447 colorings=109000 lazy-girth=145889 last: m=147 classes=7 cclen=84 t=576s
[23:59:41] it=203797 colorings=109200 lazy-girth=146068 last: m=126 classes=6 cclen=84 t=577s
[23:59:42] it=204054 colorings=109400 lazy-girth=146141 last: m=126 classes=6 cclen=85 t=578s
[23:59:43] it=204374 colorings=109600 lazy-girth=146316 last: m=126 classes=6 cclen=84 t=579s
[23:59:44] it=204624 colorings=109800 lazy-girth=146380 last: m=126 classes=6 cclen=87 t=580s
[23:59:45] it=204909 colorings=110000 lazy-girth=146476 last: m=126 classes=6 cclen=87 t=580s
[23:59:46] it=205186 colorings=110200 lazy-girth=146562 last: m=126 classes=6 cclen=87 t=581s
[23:59:46] it=205487 colorings=110400 lazy-girth=146673 last: m=126 classes=6 cclen=87 t=582s
[23:59:47] it=205736 colorings=110600 lazy-girth=146726 last: m=126 classes=6 cclen=86 t=583s
[23:59:48] it=205994 colorings=110800 lazy-girth=146788 last: m=126 classes=6 cclen=87 t=584s
[23:59:49] it=206259 colorings=111000 lazy-girth=146857 last: m=126 classes=6 cclen=87 t=585s
[23:59:50] it=206591 colorings=111200 lazy-girth=147026 last: m=126 classes=6 cclen=87 t=586s
[23:59:51] it=206960 colorings=111400 lazy-girth=147280 last: m=126 classes=6 cclen=87 t=587s
[23:59:53] it=207346 colorings=111600 lazy-girth=147507 last: m=126 classes=6 cclen=87 t=588s
[23:59:54] it=207676 colorings=111800 lazy-girth=147682 last: m=126 classes=6 cclen=87 t=589s
[23:59:55] it=207997 colorings=112000 lazy-girth=147864 last: m=126 classes=6 cclen=78 t=590s
[23:59:56] it=208356 colorings=112200 lazy-girth=148081 last: m=126 classes=6 cclen=87 t=592s
[23:59:57] it=208699 colorings=112400 lazy-girth=148272 last: m=126 classes=6 cclen=87 t=593s
[23:59:58] it=209008 colorings=112600 lazy-girth=148418 last: m=126 classes=6 cclen=87 t=594s
[23:59:59] it=209412 colorings=112800 lazy-girth=148709 last: m=126 classes=6 cclen=87 t=595s
[00:00:00] it=209740 colorings=113000 lazy-girth=148884 last: m=126 classes=6 cclen=84 t=596s
[00:00:02] it=210097 colorings=113200 lazy-girth=149095 last: m=126 classes=6 cclen=87 t=597s
[00:00:03] it=210437 colorings=113400 lazy-girth=149269 last: m=126 classes=6 cclen=87 t=599s
[00:00:04] it=210836 colorings=113600 lazy-girth=149536 last: m=126 classes=6 cclen=86 t=600s
[00:00:05] it=211111 colorings=113800 lazy-girth=149627 last: m=126 classes=6 cclen=82 t=601s
[00:00:06] it=211440 colorings=114000 lazy-girth=149794 last: m=126 classes=6 cclen=87 t=602s
[00:00:07] it=211776 colorings=114200 lazy-girth=149955 last: m=126 classes=6 cclen=86 t=603s
[00:00:08] it=212117 colorings=114400 lazy-girth=150137 last: m=126 classes=6 cclen=85 t=604s
[00:00:09] it=212420 colorings=114600 lazy-girth=150256 last: m=126 classes=6 cclen=87 t=605s
[00:00:10] it=212711 colorings=114800 lazy-girth=150376 last: m=126 classes=6 cclen=87 t=606s
[00:00:11] it=213040 colorings=115000 lazy-girth=150527 last: m=126 classes=6 cclen=87 t=607s
[00:00:13] it=213441 colorings=115200 lazy-girth=150801 last: m=126 classes=6 cclen=86 t=608s
[00:00:14] it=213744 colorings=115400 lazy-girth=150916 last: m=126 classes=6 cclen=87 t=609s
[00:00:15] it=214033 colorings=115600 lazy-girth=151027 last: m=126 classes=6 cclen=87 t=610s
[00:00:16] it=214390 colorings=115800 lazy-girth=151205 last: m=126 classes=6 cclen=87 t=611s
[00:00:17] it=214689 colorings=116000 lazy-girth=151335 last: m=126 classes=6 cclen=87 t=612s
[00:00:18] it=215018 colorings=116200 lazy-girth=151494 last: m=126 classes=6 cclen=85 t=613s
[00:00:19] it=215317 colorings=116400 lazy-girth=151614 last: m=126 classes=6 cclen=87 t=614s
[00:00:20] it=215628 colorings=116600 lazy-girth=151754 last: m=126 classes=6 cclen=87 t=615s
[00:00:20] it=215938 colorings=116800 lazy-girth=151889 last: m=126 classes=6 cclen=87 t=616s
[00:00:21] it=216249 colorings=117000 lazy-girth=152013 last: m=126 classes=6 cclen=87 t=617s
[00:00:22] it=216556 colorings=117200 lazy-girth=152146 last: m=126 classes=6 cclen=87 t=618s
[00:00:23] it=216857 colorings=117400 lazy-girth=152264 last: m=126 classes=6 cclen=87 t=619s
[00:00:24] it=217157 colorings=117600 lazy-girth=152371 last: m=126 classes=6 cclen=87 t=620s
[00:00:25] it=217441 colorings=117800 lazy-girth=152469 last: m=126 classes=6 cclen=87 t=621s
[00:00:27] it=217726 colorings=118000 lazy-girth=152561 last: m=126 classes=6 cclen=87 t=622s
[00:00:28] it=218014 colorings=118200 lazy-girth=152661 last: m=126 classes=6 cclen=87 t=623s
[00:00:28] it=218279 colorings=118400 lazy-girth=152733 last: m=126 classes=6 cclen=87 t=624s
[00:00:30] it=218613 colorings=118600 lazy-girth=152922 last: m=126 classes=6 cclen=87 t=626s
[00:00:31] it=219006 colorings=118800 lazy-girth=153193 last: m=126 classes=6 cclen=87 t=627s
[00:00:32] it=219304 colorings=119000 lazy-girth=153325 last: m=126 classes=6 cclen=87 t=628s
[00:00:33] it=219651 colorings=119200 lazy-girth=153544 last: m=126 classes=6 cclen=87 t=629s
[00:00:34] it=220004 colorings=119400 lazy-girth=153759 last: m=126 classes=6 cclen=87 t=630s
[00:00:36] it=220469 colorings=119600 lazy-girth=154154 last: m=126 classes=6 cclen=87 t=632s
[00:00:37] it=220835 colorings=119800 lazy-girth=154368 last: m=126 classes=6 cclen=87 t=633s
[00:00:39] it=221184 colorings=120000 lazy-girth=154565 last: m=126 classes=6 cclen=87 t=634s
[00:00:40] it=221574 colorings=120200 lazy-girth=154842 last: m=126 classes=6 cclen=87 t=636s
[00:00:41] it=221920 colorings=120400 lazy-girth=155027 last: m=126 classes=6 cclen=87 t=637s
[00:00:43] it=222386 colorings=120600 lazy-girth=155397 last: m=126 classes=6 cclen=87 t=638s
[00:00:44] it=222779 colorings=120800 lazy-girth=155636 last: m=126 classes=6 cclen=84 t=640s
[00:00:45] it=223178 colorings=121000 lazy-girth=155920 last: m=126 classes=6 cclen=87 t=641s
[00:00:47] it=223520 colorings=121200 lazy-girth=156105 last: m=147 classes=7 cclen=83 t=643s
[00:00:48] it=223886 colorings=121400 lazy-girth=156335 last: m=126 classes=6 cclen=87 t=644s
[00:00:49] it=224256 colorings=121600 lazy-girth=156543 last: m=126 classes=6 cclen=87 t=645s
[00:00:51] it=224612 colorings=121800 lazy-girth=156742 last: m=126 classes=6 cclen=86 t=646s
[00:00:52] it=224938 colorings=122000 lazy-girth=156917 last: m=126 classes=6 cclen=87 t=648s
[00:00:53] it=225251 colorings=122200 lazy-girth=157060 last: m=147 classes=7 cclen=86 t=649s
[00:00:54] it=225619 colorings=122400 lazy-girth=157269 last: m=126 classes=6 cclen=87 t=650s
[00:00:56] it=225950 colorings=122600 lazy-girth=157428 last: m=126 classes=6 cclen=87 t=651s
[00:00:57] it=226279 colorings=122800 lazy-girth=157603 last: m=126 classes=6 cclen=87 t=653s
[00:00:58] it=226587 colorings=123000 lazy-girth=157759 last: m=126 classes=6 cclen=87 t=654s
[00:00:59] it=226956 colorings=123200 lazy-girth=157987 last: m=126 classes=6 cclen=82 t=655s
[00:01:01] it=227335 colorings=123400 lazy-girth=158245 last: m=126 classes=6 cclen=86 t=657s
[00:01:02] it=227732 colorings=123600 lazy-girth=158527 last: m=126 classes=6 cclen=87 t=658s
[00:01:04] it=228144 colorings=123800 lazy-girth=158829 last: m=126 classes=6 cclen=87 t=659s
[00:01:05] it=228509 colorings=124000 lazy-girth=159049 last: m=126 classes=6 cclen=87 t=661s
[00:01:06] it=228902 colorings=124200 lazy-girth=159301 last: m=126 classes=6 cclen=87 t=662s
[00:01:07] it=229289 colorings=124400 lazy-girth=159561 last: m=126 classes=6 cclen=86 t=663s
[00:01:09] it=229656 colorings=124600 lazy-girth=159762 last: m=126 classes=6 cclen=87 t=664s
[00:01:10] it=230033 colorings=124800 lazy-girth=159990 last: m=126 classes=6 cclen=86 t=666s
[00:01:11] it=230304 colorings=125000 lazy-girth=160079 last: m=126 classes=6 cclen=87 t=667s
[00:01:12] it=230564 colorings=125200 lazy-girth=160149 last: m=147 classes=7 cclen=70 t=667s
[00:01:13] it=230897 colorings=125400 lazy-girth=160321 last: m=126 classes=6 cclen=87 t=669s
[00:01:14] it=231249 colorings=125600 lazy-girth=160514 last: m=126 classes=6 cclen=87 t=670s
[00:01:16] it=231661 colorings=125800 lazy-girth=160787 last: m=126 classes=6 cclen=87 t=671s
[00:01:17] it=232023 colorings=126000 lazy-girth=160995 last: m=126 classes=6 cclen=87 t=673s
[00:01:18] it=232370 colorings=126200 lazy-girth=161188 last: m=126 classes=6 cclen=86 t=674s
[00:01:20] it=232763 colorings=126400 lazy-girth=161436 last: m=126 classes=6 cclen=87 t=675s
[00:01:21] it=233080 colorings=126600 lazy-girth=161579 last: m=126 classes=6 cclen=87 t=677s
[00:01:22] it=233410 colorings=126800 lazy-girth=161745 last: m=126 classes=6 cclen=87 t=678s
[00:01:23] it=233723 colorings=127000 lazy-girth=161919 last: m=126 classes=6 cclen=87 t=679s
[00:01:24] it=234011 colorings=127200 lazy-girth=162020 last: m=126 classes=6 cclen=87 t=680s
[00:01:26] it=234325 colorings=127400 lazy-girth=162189 last: m=126 classes=6 cclen=87 t=681s
[00:01:27] it=234616 colorings=127600 lazy-girth=162330 last: m=126 classes=6 cclen=87 t=682s
[00:01:28] it=234950 colorings=127800 lazy-girth=162505 last: m=126 classes=6 cclen=87 t=684s
[00:01:29] it=235354 colorings=128000 lazy-girth=162809 last: m=126 classes=6 cclen=87 t=685s
[00:01:31] it=235745 colorings=128200 lazy-girth=163055 last: m=147 classes=7 cclen=75 t=686s
[00:01:32] it=236145 colorings=128400 lazy-girth=163330 last: m=147 classes=7 cclen=86 t=688s
[00:01:34] it=236545 colorings=128600 lazy-girth=163588 last: m=126 classes=6 cclen=87 t=689s
[00:01:35] it=236964 colorings=128800 lazy-girth=163901 last: m=126 classes=6 cclen=87 t=691s
[00:01:37] it=237365 colorings=129000 lazy-girth=164176 last: m=126 classes=6 cclen=87 t=693s
[00:01:38] it=237748 colorings=129200 lazy-girth=164423 last: m=147 classes=7 cclen=86 t=694s
[00:01:40] it=238086 colorings=129400 lazy-girth=164608 last: m=126 classes=6 cclen=86 t=696s
[00:01:41] it=238426 colorings=129600 lazy-girth=164788 last: m=126 classes=6 cclen=87 t=697s
[00:01:42] it=238737 colorings=129800 lazy-girth=164913 last: m=126 classes=6 cclen=87 t=698s
[00:01:44] it=239117 colorings=130000 lazy-girth=165131 last: m=126 classes=6 cclen=87 t=699s
[00:01:45] it=239491 colorings=130200 lazy-girth=165361 last: m=105 classes=5 cclen=88 t=701s
[00:01:46] it=239844 colorings=130400 lazy-girth=165530 last: m=126 classes=6 cclen=87 t=702s
[00:01:47] it=240152 colorings=130600 lazy-girth=165674 last: m=126 classes=6 cclen=87 t=703s
[00:01:48] it=240476 colorings=130800 lazy-girth=165840 last: m=147 classes=7 cclen=66 t=704s
[00:01:49] it=240775 colorings=131000 lazy-girth=165967 last: m=126 classes=6 cclen=87 t=705s
[00:01:50] it=241092 colorings=131200 lazy-girth=166118 last: m=126 classes=6 cclen=87 t=706s
[00:01:51] it=241405 colorings=131400 lazy-girth=166264 last: m=126 classes=6 cclen=87 t=707s
[00:01:52] it=241718 colorings=131600 lazy-girth=166403 last: m=126 classes=6 cclen=87 t=708s
[00:01:53] it=242045 colorings=131800 lazy-girth=166559 last: m=105 classes=5 cclen=88 t=709s
[00:01:54] it=242332 colorings=132000 lazy-girth=166667 last: m=126 classes=6 cclen=87 t=710s
[00:01:55] it=242587 colorings=132200 lazy-girth=166730 last: m=126 classes=6 cclen=86 t=711s
[00:01:56] it=242890 colorings=132400 lazy-girth=166859 last: m=126 classes=6 cclen=87 t=712s
[00:01:57] it=243190 colorings=132600 lazy-girth=166983 last: m=126 classes=6 cclen=86 t=712s
[00:01:58] it=243473 colorings=132800 lazy-girth=167088 last: m=126 classes=6 cclen=84 t=713s
[00:01:58] it=243769 colorings=133000 lazy-girth=167200 last: m=126 classes=6 cclen=87 t=714s
[00:01:59] it=244050 colorings=133200 lazy-girth=167294 last: m=126 classes=6 cclen=87 t=715s
[00:02:00] it=244324 colorings=133400 lazy-girth=167383 last: m=126 classes=6 cclen=78 t=716s
[00:02:01] it=244615 colorings=133600 lazy-girth=167488 last: m=126 classes=6 cclen=87 t=717s
[00:02:02] it=244905 colorings=133800 lazy-girth=167604 last: m=126 classes=6 cclen=85 t=718s
[00:02:03] it=245207 colorings=134000 lazy-girth=167722 last: m=147 classes=7 cclen=79 t=719s
[00:02:04] it=245490 colorings=134200 lazy-girth=167816 last: m=126 classes=6 cclen=87 t=720s
[00:02:05] it=245759 colorings=134400 lazy-girth=167902 last: m=126 classes=6 cclen=85 t=721s
[00:02:06] it=246024 colorings=134600 lazy-girth=167973 last: m=126 classes=6 cclen=87 t=722s
[00:02:07] it=246279 colorings=134800 lazy-girth=168033 last: m=126 classes=6 cclen=85 t=722s
[00:02:07] it=246538 colorings=135000 lazy-girth=168101 last: m=126 classes=6 cclen=87 t=723s
[00:02:08] it=246794 colorings=135200 lazy-girth=168162 last: m=126 classes=6 cclen=87 t=724s
[00:02:10] it=247139 colorings=135400 lazy-girth=168351 last: m=126 classes=6 cclen=87 t=726s
[00:02:11] it=247521 colorings=135600 lazy-girth=168586 last: m=126 classes=6 cclen=87 t=727s
[00:02:12] it=247927 colorings=135800 lazy-girth=168860 last: m=126 classes=6 cclen=87 t=728s
[00:02:14] it=248261 colorings=136000 lazy-girth=169046 last: m=126 classes=6 cclen=87 t=729s
[00:02:15] it=248521 colorings=136200 lazy-girth=169124 last: m=105 classes=5 cclen=88 t=730s
[00:02:15] it=248816 colorings=136400 lazy-girth=169247 last: m=126 classes=6 cclen=87 t=731s
[00:02:17] it=249235 colorings=136600 lazy-girth=169543 last: m=126 classes=6 cclen=86 t=733s
[00:02:18] it=249592 colorings=136800 lazy-girth=169736 last: m=126 classes=6 cclen=87 t=734s
[00:02:20] it=249995 colorings=137000 lazy-girth=170007 last: m=126 classes=6 cclen=86 t=736s
[00:02:22] it=250440 colorings=137200 lazy-girth=170340 last: m=126 classes=6 cclen=87 t=738s
[00:02:23] it=250790 colorings=137400 lazy-girth=170535 last: m=126 classes=6 cclen=87 t=739s
[00:02:25] it=251099 colorings=137600 lazy-girth=170679 last: m=126 classes=6 cclen=87 t=740s
[00:02:26] it=251391 colorings=137800 lazy-girth=170784 last: m=126 classes=6 cclen=87 t=741s
[00:02:27] it=251710 colorings=138000 lazy-girth=170932 last: m=147 classes=7 cclen=83 t=743s
[00:02:28] it=252017 colorings=138200 lazy-girth=171046 last: m=126 classes=6 cclen=87 t=744s
[00:02:29] it=252297 colorings=138400 lazy-girth=171129 last: m=126 classes=6 cclen=87 t=744s
[00:02:30] it=252636 colorings=138600 lazy-girth=171273 last: m=126 classes=6 cclen=87 t=745s
[00:02:31] it=252930 colorings=138800 lazy-girth=171367 last: m=126 classes=6 cclen=83 t=746s
[00:02:32] it=253179 colorings=139000 lazy-girth=171417 last: m=126 classes=6 cclen=87 t=747s
[00:02:33] it=253442 colorings=139200 lazy-girth=171480 last: m=126 classes=6 cclen=87 t=748s
[00:02:33] it=253709 colorings=139400 lazy-girth=171547 last: m=126 classes=6 cclen=85 t=749s
[00:02:34] it=253993 colorings=139600 lazy-girth=171649 last: m=126 classes=6 cclen=87 t=750s
[00:02:35] it=254329 colorings=139800 lazy-girth=171809 last: m=126 classes=6 cclen=87 t=751s
[00:02:36] it=254642 colorings=140000 lazy-girth=171925 last: m=126 classes=6 cclen=87 t=752s
[00:02:37] it=254911 colorings=140200 lazy-girth=172009 last: m=126 classes=6 cclen=87 t=753s
[00:02:38] it=255190 colorings=140400 lazy-girth=172103 last: m=126 classes=6 cclen=87 t=754s
[00:02:39] it=255482 colorings=140600 lazy-girth=172221 last: m=126 classes=6 cclen=87 t=755s
[00:02:40] it=255735 colorings=140800 lazy-girth=172285 last: m=126 classes=6 cclen=87 t=756s
[00:02:41] it=256058 colorings=141000 lazy-girth=172436 last: m=126 classes=6 cclen=87 t=757s
[00:02:42] it=256316 colorings=141200 lazy-girth=172505 last: m=126 classes=6 cclen=87 t=758s
[00:02:43] it=256608 colorings=141400 lazy-girth=172614 last: m=126 classes=6 cclen=87 t=759s
[00:02:44] it=256873 colorings=141600 lazy-girth=172694 last: m=126 classes=6 cclen=86 t=759s
[00:02:45] it=257166 colorings=141800 lazy-girth=172809 last: m=126 classes=6 cclen=87 t=760s
[00:02:46] it=257443 colorings=142000 lazy-girth=172901 last: m=126 classes=6 cclen=87 t=761s
[00:02:46] it=257692 colorings=142200 lazy-girth=172955 last: m=126 classes=6 cclen=87 t=762s
[00:02:47] it=257972 colorings=142400 lazy-girth=173043 last: m=126 classes=6 cclen=87 t=763s
[00:02:48] it=258234 colorings=142600 lazy-girth=173111 last: m=126 classes=6 cclen=87 t=764s
[00:02:49] it=258484 colorings=142800 lazy-girth=173163 last: m=126 classes=6 cclen=87 t=765s
[00:02:50] it=258731 colorings=143000 lazy-girth=173211 last: m=126 classes=6 cclen=87 t=766s
[00:02:51] it=259014 colorings=143200 lazy-girth=173315 last: m=147 classes=7 cclen=86 t=767s
[00:02:52] it=259352 colorings=143400 lazy-girth=173497 last: m=126 classes=6 cclen=87 t=768s
[00:02:54] it=259678 colorings=143600 lazy-girth=173655 last: m=126 classes=6 cclen=87 t=769s
[00:02:55] it=259988 colorings=143800 lazy-girth=173781 last: m=126 classes=6 cclen=87 t=770s
[00:02:56] it=260332 colorings=144000 lazy-girth=173970 last: m=126 classes=6 cclen=87 t=772s
[00:02:57] it=260707 colorings=144200 lazy-girth=174199 last: m=147 classes=7 cclen=78 t=773s
[00:02:58] it=260990 colorings=144400 lazy-girth=174300 last: m=126 classes=6 cclen=87 t=774s
[00:02:59] it=261308 colorings=144600 lazy-girth=174449 last: m=126 classes=6 cclen=87 t=775s
[00:03:00] it=261603 colorings=144800 lazy-girth=174560 last: m=126 classes=6 cclen=87 t=776s
[00:03:01] it=261878 colorings=145000 lazy-girth=174647 last: m=126 classes=6 cclen=87 t=777s
[00:03:02] it=262162 colorings=145200 lazy-girth=174741 last: m=126 classes=6 cclen=87 t=778s
[00:03:03] it=262478 colorings=145400 lazy-girth=174860 last: m=126 classes=6 cclen=85 t=779s
[00:03:04] it=262789 colorings=145600 lazy-girth=174974 last: m=126 classes=6 cclen=87 t=780s
[00:03:11] it=263091 colorings=145800 lazy-girth=175083 last: m=126 classes=6 cclen=87 t=786s
[00:03:12] it=263436 colorings=146000 lazy-girth=175272 last: m=126 classes=6 cclen=85 t=788s
[00:03:13] it=263736 colorings=146200 lazy-girth=175393 last: m=126 classes=6 cclen=87 t=789s
[00:03:14] it=264040 colorings=146400 lazy-girth=175512 last: m=126 classes=6 cclen=87 t=790s
[00:03:15] it=264311 colorings=146600 lazy-girth=175614 last: m=126 classes=6 cclen=87 t=791s
[00:03:16] it=264566 colorings=146800 lazy-girth=175671 last: m=147 classes=7 cclen=86 t=792s
[00:03:17] it=264865 colorings=147000 lazy-girth=175794 last: m=126 classes=6 cclen=87 t=793s
[00:03:18] it=265121 colorings=147200 lazy-girth=175867 last: m=126 classes=6 cclen=87 t=793s
[00:03:19] it=265417 colorings=147400 lazy-girth=175972 last: m=126 classes=6 cclen=87 t=794s
[00:03:19] it=265699 colorings=147600 lazy-girth=176065 last: m=126 classes=6 cclen=87 t=795s
[00:03:20] it=265982 colorings=147800 lazy-girth=176157 last: m=126 classes=6 cclen=87 t=796s
[00:03:21] it=266259 colorings=148000 lazy-girth=176235 last: m=126 classes=6 cclen=86 t=797s
[00:03:22] it=266521 colorings=148200 lazy-girth=176298 last: m=126 classes=6 cclen=87 t=798s
[00:03:24] it=266831 colorings=148400 lazy-girth=176435 last: m=126 classes=6 cclen=87 t=799s
[00:03:25] it=267181 colorings=148600 lazy-girth=176641 last: m=126 classes=6 cclen=87 t=801s
[00:03:26] it=267533 colorings=148800 lazy-girth=176826 last: m=126 classes=6 cclen=87 t=802s
[00:03:28] it=267878 colorings=149000 lazy-girth=177010 last: m=126 classes=6 cclen=86 t=803s
[00:03:29] it=268259 colorings=149200 lazy-girth=177225 last: m=126 classes=6 cclen=87 t=805s
[00:03:30] it=268597 colorings=149400 lazy-girth=177400 last: m=126 classes=6 cclen=87 t=806s
[00:03:32] it=268975 colorings=149600 lazy-girth=177623 last: m=126 classes=6 cclen=87 t=808s
[00:03:33] it=269314 colorings=149800 lazy-girth=177805 last: m=126 classes=6 cclen=87 t=809s
[00:03:34] it=269609 colorings=150000 lazy-girth=177918 last: m=126 classes=6 cclen=87 t=810s
[00:03:36] it=269954 colorings=150200 lazy-girth=178093 last: m=126 classes=6 cclen=87 t=811s
[00:03:37] it=270320 colorings=150400 lazy-girth=178306 last: m=126 classes=6 cclen=87 t=813s
[00:03:38] it=270638 colorings=150600 lazy-girth=178448 last: m=147 classes=7 cclen=81 t=814s
[00:03:40] it=271069 colorings=150800 lazy-girth=178758 last: m=126 classes=6 cclen=87 t=816s
[00:03:41] it=271436 colorings=151000 lazy-girth=178998 last: m=126 classes=6 cclen=87 t=817s
[00:03:43] it=271849 colorings=151200 lazy-girth=179284 last: m=147 classes=7 cclen=85 t=819s
[00:03:45] it=272223 colorings=151400 lazy-girth=179512 last: m=126 classes=6 cclen=87 t=821s
[00:03:47] it=272752 colorings=151600 lazy-girth=179947 last: m=126 classes=6 cclen=86 t=823s
[00:03:49] it=273069 colorings=151800 lazy-girth=180139 last: m=126 classes=6 cclen=84 t=824s
[00:03:50] it=273419 colorings=152000 lazy-girth=180367 last: m=126 classes=6 cclen=87 t=826s
[00:03:52] it=273825 colorings=152200 lazy-girth=180640 last: m=126 classes=6 cclen=87 t=828s
[00:03:54] it=274282 colorings=152400 lazy-girth=180964 last: m=126 classes=6 cclen=86 t=830s
[00:03:55] it=274606 colorings=152600 lazy-girth=181145 last: m=126 classes=6 cclen=87 t=831s
[00:03:57] it=274911 colorings=152800 lazy-girth=181285 last: m=147 classes=7 cclen=76 t=833s
[00:03:58] it=275203 colorings=153000 lazy-girth=181391 last: m=126 classes=6 cclen=87 t=834s
[00:03:59] it=275532 colorings=153200 lazy-girth=181573 last: m=126 classes=6 cclen=87 t=835s
[00:04:01] it=275975 colorings=153400 lazy-girth=181927 last: m=126 classes=6 cclen=87 t=837s
[00:04:03] it=276378 colorings=153600 lazy-girth=182205 last: m=126 classes=6 cclen=87 t=839s
[00:04:05] it=276909 colorings=153800 lazy-girth=182613 last: m=126 classes=6 cclen=87 t=841s
[00:04:07] it=277267 colorings=154000 lazy-girth=182828 last: m=126 classes=6 cclen=87 t=842s
[00:04:08] it=277564 colorings=154200 lazy-girth=182959 last: m=126 classes=6 cclen=87 t=844s
[00:04:10] it=277912 colorings=154400 lazy-girth=183145 last: m=126 classes=6 cclen=87 t=845s
[00:04:11] it=278288 colorings=154600 lazy-girth=183383 last: m=126 classes=6 cclen=87 t=847s
[00:04:12] it=278639 colorings=154800 lazy-girth=183575 last: m=126 classes=6 cclen=87 t=848s
[00:04:14] it=279015 colorings=155000 lazy-girth=183799 last: m=126 classes=6 cclen=87 t=850s
[00:04:16] it=279351 colorings=155200 lazy-girth=183972 last: m=126 classes=6 cclen=87 t=851s
[00:04:17] it=279615 colorings=155400 lazy-girth=184056 last: m=126 classes=6 cclen=87 t=852s
[00:04:18] it=279857 colorings=155600 lazy-girth=184109 last: m=126 classes=6 cclen=87 t=853s
[00:04:19] it=280195 colorings=155800 lazy-girth=184287 last: m=126 classes=6 cclen=81 t=855s
[00:04:20] it=280546 colorings=156000 lazy-girth=184468 last: m=126 classes=6 cclen=87 t=856s
[00:04:21] it=280804 colorings=156200 lazy-girth=184542 last: m=126 classes=6 cclen=87 t=857s
[00:04:22] it=281112 colorings=156400 lazy-girth=184668 last: m=147 classes=7 cclen=75 t=858s
[00:04:23] it=281389 colorings=156600 lazy-girth=184762 last: m=126 classes=6 cclen=87 t=859s
[00:04:24] it=281705 colorings=156800 lazy-girth=184897 last: m=126 classes=6 cclen=87 t=860s
[00:04:25] it=281957 colorings=157000 lazy-girth=184956 last: m=126 classes=6 cclen=87 t=861s
[00:04:26] it=282243 colorings=157200 lazy-girth=185050 last: m=126 classes=6 cclen=87 t=862s
[00:04:27] it=282503 colorings=157400 lazy-girth=185122 last: m=126 classes=6 cclen=87 t=863s
[00:04:28] it=282796 colorings=157600 lazy-girth=185226 last: m=126 classes=6 cclen=87 t=864s
[00:04:29] it=283072 colorings=157800 lazy-girth=185311 last: m=105 classes=5 cclen=88 t=865s
[00:04:30] it=283366 colorings=158000 lazy-girth=185416 last: m=126 classes=6 cclen=85 t=866s
[00:04:31] it=283617 colorings=158200 lazy-girth=185474 last: m=126 classes=6 cclen=87 t=867s
[00:04:32] it=283882 colorings=158400 lazy-girth=185547 last: m=126 classes=6 cclen=87 t=868s
[00:04:33] it=284140 colorings=158600 lazy-girth=185606 last: m=126 classes=6 cclen=87 t=868s
[00:04:34] it=284389 colorings=158800 lazy-girth=185658 last: m=126 classes=6 cclen=87 t=869s
[00:04:35] it=284676 colorings=159000 lazy-girth=185763 last: m=147 classes=7 cclen=72 t=871s
[00:04:37] it=285054 colorings=159200 lazy-girth=185984 last: m=126 classes=6 cclen=87 t=872s
[00:04:38] it=285462 colorings=159400 lazy-girth=186267 last: m=126 classes=6 cclen=87 t=874s
[00:04:40] it=285792 colorings=159600 lazy-girth=186434 last: m=126 classes=6 cclen=87 t=875s
[00:04:41] it=286178 colorings=159800 lazy-girth=186667 last: m=126 classes=6 cclen=87 t=877s
[00:04:43] it=286497 colorings=160000 lazy-girth=186817 last: m=126 classes=6 cclen=87 t=879s
[00:04:44] it=286819 colorings=160200 lazy-girth=186967 last: m=126 classes=6 cclen=87 t=880s
[00:04:46] it=287197 colorings=160400 lazy-girth=187200 last: m=126 classes=6 cclen=86 t=882s
[00:04:48] it=287565 colorings=160600 lazy-girth=187415 last: m=126 classes=6 cclen=87 t=884s
[00:04:49] it=287937 colorings=160800 lazy-girth=187628 last: m=126 classes=6 cclen=87 t=885s
[00:04:52] it=288430 colorings=161000 lazy-girth=188013 last: m=126 classes=6 cclen=87 t=888s
[00:04:55] it=288934 colorings=161200 lazy-girth=188413 last: m=147 classes=7 cclen=74 t=891s
[00:04:57] it=289334 colorings=161400 lazy-girth=188647 last: m=126 classes=6 cclen=87 t=893s
[00:04:59] it=289695 colorings=161600 lazy-girth=188858 last: m=126 classes=6 cclen=87 t=894s
[00:05:00] it=290017 colorings=161800 lazy-girth=189009 last: m=126 classes=6 cclen=87 t=896s
[00:05:02] it=290406 colorings=162000 lazy-girth=189252 last: m=126 classes=6 cclen=87 t=898s
[00:05:03] it=290705 colorings=162200 lazy-girth=189379 last: m=126 classes=6 cclen=87 t=899s
[00:05:05] it=291027 colorings=162400 lazy-girth=189533 last: m=126 classes=6 cclen=87 t=901s
[00:05:07] it=291390 colorings=162600 lazy-girth=189729 last: m=126 classes=6 cclen=86 t=903s
[00:05:09] it=291720 colorings=162800 lazy-girth=189890 last: m=126 classes=6 cclen=87 t=905s
[00:05:11] it=292096 colorings=163000 lazy-girth=190110 last: m=147 classes=7 cclen=66 t=907s
[00:05:13] it=292482 colorings=163200 lazy-girth=190326 last: m=126 classes=6 cclen=87 t=909s
[00:05:15] it=292811 colorings=163400 lazy-girth=190488 last: m=126 classes=6 cclen=87 t=911s
[00:05:17] it=293195 colorings=163600 lazy-girth=190721 last: m=126 classes=6 cclen=87 t=913s
[00:05:20] it=293582 colorings=163800 lazy-girth=190972 last: m=126 classes=6 cclen=87 t=916s
[00:05:22] it=293951 colorings=164000 lazy-girth=191181 last: m=126 classes=6 cclen=87 t=918s
[00:05:24] it=294277 colorings=164200 lazy-girth=191339 last: m=126 classes=6 cclen=87 t=919s
[00:05:25] it=294673 colorings=164400 lazy-girth=191564 last: m=126 classes=6 cclen=87 t=921s
[00:05:27] it=295001 colorings=164600 lazy-girth=191733 last: m=126 classes=6 cclen=87 t=923s
[00:05:29] it=295294 colorings=164800 lazy-girth=191842 last: m=126 classes=6 cclen=82 t=925s
[00:05:31] it=295585 colorings=165000 lazy-girth=191958 last: m=126 classes=6 cclen=66 t=927s
[00:05:33] it=295943 colorings=165200 lazy-girth=192146 last: m=126 classes=6 cclen=86 t=929s
[00:05:35] it=296289 colorings=165400 lazy-girth=192339 last: m=126 classes=6 cclen=87 t=931s
[00:05:38] it=296592 colorings=165600 lazy-girth=192463 last: m=126 classes=6 cclen=87 t=933s
[00:05:41] it=296910 colorings=165800 lazy-girth=192621 last: m=126 classes=6 cclen=84 t=937s
[00:05:42] it=297287 colorings=166000 lazy-girth=192849 last: m=126 classes=6 cclen=87 t=938s
[00:05:43] it=297677 colorings=166200 lazy-girth=193145 last: m=126 classes=6 cclen=87 t=939s
[00:05:44] it=298071 colorings=166400 lazy-girth=193394 last: m=126 classes=6 cclen=87 t=940s
[00:05:45] it=298424 colorings=166600 lazy-girth=193615 last: m=126 classes=6 cclen=87 t=941s
[00:05:47] it=298839 colorings=166800 lazy-girth=194048 last: m=126 classes=6 cclen=87 t=943s
[00:05:48] it=299222 colorings=167000 lazy-girth=194397 last: m=126 classes=6 cclen=87 t=944s
[00:05:49] it=299547 colorings=167200 lazy-girth=194603 last: m=126 classes=6 cclen=87 t=945s
[00:05:50] it=299852 colorings=167400 lazy-girth=194762 last: m=126 classes=6 cclen=87 t=946s
[00:05:51] it=300186 colorings=167600 lazy-girth=194984 last: m=126 classes=6 cclen=87 t=947s
[00:05:52] it=300468 colorings=167800 lazy-girth=195098 last: m=147 classes=7 cclen=80 t=948s
[00:05:53] it=300775 colorings=168000 lazy-girth=195253 last: m=126 classes=6 cclen=86 t=949s
[00:05:54] it=301073 colorings=168200 lazy-girth=195413 last: m=126 classes=6 cclen=86 t=950s
[00:05:55] it=301420 colorings=168400 lazy-girth=195663 last: m=126 classes=6 cclen=87 t=951s
[00:05:56] it=301730 colorings=168600 lazy-girth=195837 last: m=147 classes=7 cclen=75 t=952s
[00:05:58] it=302049 colorings=168800 lazy-girth=195983 last: m=126 classes=6 cclen=87 t=953s
[00:05:59] it=302384 colorings=169000 lazy-girth=196189 last: m=126 classes=6 cclen=87 t=955s
[00:06:00] it=302715 colorings=169200 lazy-girth=196404 last: m=126 classes=6 cclen=86 t=956s
[00:06:01] it=303064 colorings=169400 lazy-girth=196643 last: m=126 classes=6 cclen=87 t=957s
[00:06:02] it=303463 colorings=169600 lazy-girth=196951 last: m=126 classes=6 cclen=87 t=958s
[00:06:03] it=303797 colorings=169800 lazy-girth=197144 last: m=147 classes=7 cclen=83 t=959s
[00:06:04] it=304082 colorings=170000 lazy-girth=197268 last: m=126 classes=6 cclen=87 t=960s
[00:06:05] it=304385 colorings=170200 lazy-girth=197443 last: m=147 classes=7 cclen=72 t=961s
[00:06:07] it=304678 colorings=170400 lazy-girth=197562 last: m=126 classes=6 cclen=87 t=962s
[00:06:08] it=304988 colorings=170600 lazy-girth=197730 last: m=126 classes=6 cclen=87 t=963s
[00:06:09] it=305340 colorings=170800 lazy-girth=197989 last: m=126 classes=6 cclen=87 t=965s
[00:06:10] it=305650 colorings=171000 lazy-girth=198144 last: m=126 classes=6 cclen=87 t=965s
[00:06:11] it=305940 colorings=171200 lazy-girth=198278 last: m=126 classes=6 cclen=87 t=966s
[00:06:12] it=306266 colorings=171400 lazy-girth=198442 last: m=126 classes=6 cclen=87 t=967s
[00:06:13] it=306585 colorings=171600 lazy-girth=198607 last: m=147 classes=7 cclen=77 t=968s
[00:06:14] it=306917 colorings=171800 lazy-girth=198822 last: m=126 classes=6 cclen=87 t=970s
[00:06:15] it=307240 colorings=172000 lazy-girth=198986 last: m=126 classes=6 cclen=86 t=971s
[00:06:16] it=307557 colorings=172200 lazy-girth=199182 last: m=126 classes=6 cclen=87 t=972s
[00:06:17] it=307898 colorings=172400 lazy-girth=199381 last: m=126 classes=6 cclen=87 t=973s
[00:06:18] it=308198 colorings=172600 lazy-girth=199521 last: m=126 classes=6 cclen=87 t=974s
[00:06:19] it=308465 colorings=172800 lazy-girth=199601 last: m=126 classes=6 cclen=87 t=975s
[00:06:20] it=308792 colorings=173000 lazy-girth=199789 last: m=126 classes=6 cclen=87 t=976s
[00:06:22] it=309131 colorings=173200 lazy-girth=199983 last: m=126 classes=6 cclen=84 t=977s
[00:06:23] it=309412 colorings=173400 lazy-girth=200106 last: m=126 classes=6 cclen=87 t=978s
[00:06:24] it=309793 colorings=173600 lazy-girth=200381 last: m=126 classes=6 cclen=87 t=980s
[00:06:25] it=310143 colorings=173800 lazy-girth=200614 last: m=126 classes=6 cclen=85 t=981s
[00:06:26] it=310454 colorings=174000 lazy-girth=200774 last: m=126 classes=6 cclen=86 t=982s
[00:06:27] it=310761 colorings=174200 lazy-girth=200917 last: m=126 classes=6 cclen=87 t=983s
[00:06:28] it=311064 colorings=174400 lazy-girth=201049 last: m=126 classes=6 cclen=87 t=984s
[00:06:29] it=311356 colorings=174600 lazy-girth=201194 last: m=126 classes=6 cclen=87 t=985s
[00:06:30] it=311654 colorings=174800 lazy-girth=201329 last: m=126 classes=6 cclen=86 t=986s
[00:06:31] it=311942 colorings=175000 lazy-girth=201444 last: m=126 classes=6 cclen=86 t=987s
[00:06:32] it=312217 colorings=175200 lazy-girth=201544 last: m=147 classes=7 cclen=75 t=988s
[00:06:33] it=312553 colorings=175400 lazy-girth=201736 last: m=126 classes=6 cclen=86 t=989s
[00:06:34] it=312875 colorings=175600 lazy-girth=201908 last: m=126 classes=6 cclen=87 t=990s
[00:06:35] it=313127 colorings=175800 lazy-girth=201971 last: m=126 classes=6 cclen=87 t=991s
[00:06:36] it=313385 colorings=176000 lazy-girth=202052 last: m=126 classes=6 cclen=87 t=992s
[00:06:37] it=313675 colorings=176200 lazy-girth=202174 last: m=126 classes=6 cclen=87 t=993s
[00:06:38] it=314004 colorings=176400 lazy-girth=202352 last: m=126 classes=6 cclen=87 t=994s
[00:06:39] it=314270 colorings=176600 lazy-girth=202447 last: m=126 classes=6 cclen=87 t=995s
[00:06:40] it=314569 colorings=176800 lazy-girth=202581 last: m=126 classes=6 cclen=87 t=996s
[00:06:41] it=314862 colorings=177000 lazy-girth=202712 last: m=126 classes=6 cclen=87 t=997s
[00:06:42] it=315144 colorings=177200 lazy-girth=202822 last: m=126 classes=6 cclen=87 t=998s
[00:06:43] it=315444 colorings=177400 lazy-girth=202950 last: m=147 classes=7 cclen=86 t=999s
[00:06:44] it=315769 colorings=177600 lazy-girth=203103 last: m=126 classes=6 cclen=87 t=1000s
[00:06:45] it=316064 colorings=177800 lazy-girth=203230 last: m=126 classes=6 cclen=84 t=1001s
[00:06:46] it=316353 colorings=178000 lazy-girth=203348 last: m=147 classes=7 cclen=86 t=1001s
[00:06:47] it=316669 colorings=178200 lazy-girth=203501 last: m=126 classes=6 cclen=87 t=1002s
[00:06:48] it=316950 colorings=178400 lazy-girth=203601 last: m=126 classes=6 cclen=86 t=1003s
[00:06:49] it=317234 colorings=178600 lazy-girth=203697 last: m=126 classes=6 cclen=87 t=1004s
[00:06:50] it=317551 colorings=178800 lazy-girth=203836 last: m=126 classes=6 cclen=87 t=1005s
[00:06:51] it=317846 colorings=179000 lazy-girth=203957 last: m=126 classes=6 cclen=85 t=1006s
[00:06:52] it=318144 colorings=179200 lazy-girth=204074 last: m=126 classes=6 cclen=87 t=1007s
[00:06:53] it=318410 colorings=179400 lazy-girth=204151 last: m=126 classes=6 cclen=87 t=1008s
[00:06:53] it=318680 colorings=179600 lazy-girth=204228 last: m=126 classes=6 cclen=87 t=1009s
[00:06:55] it=318943 colorings=179800 lazy-girth=204296 last: m=126 classes=6 cclen=87 t=1010s
[00:06:55] it=319225 colorings=180000 lazy-girth=204396 last: m=126 classes=6 cclen=87 t=1011s
[00:06:56] it=319504 colorings=180200 lazy-girth=204497 last: m=126 classes=6 cclen=86 t=1012s
[00:06:58] it=319880 colorings=180400 lazy-girth=204851 last: m=126 classes=6 cclen=87 t=1014s
[00:06:59] it=320365 colorings=180600 lazy-girth=205402 last: m=147 classes=7 cclen=71 t=1015s
[00:07:01] it=320812 colorings=180800 lazy-girth=205874 last: m=126 classes=6 cclen=87 t=1017s
[00:07:02] it=321143 colorings=181000 lazy-girth=206089 last: m=147 classes=7 cclen=86 t=1018s
[00:07:03] it=321503 colorings=181200 lazy-girth=206363 last: m=126 classes=6 cclen=87 t=1019s
[00:07:05] it=321846 colorings=181400 lazy-girth=206617 last: m=126 classes=6 cclen=87 t=1020s
[00:07:06] it=322207 colorings=181600 lazy-girth=206877 last: m=126 classes=6 cclen=87 t=1022s
[00:07:07] it=322602 colorings=181800 lazy-girth=207151 last: m=126 classes=6 cclen=85 t=1023s
[00:07:08] it=322919 colorings=182000 lazy-girth=207308 last: m=126 classes=6 cclen=87 t=1024s
[00:07:09] it=323333 colorings=182200 lazy-girth=207692 last: m=147 classes=7 cclen=73 t=1025s
[00:07:11] it=323860 colorings=182400 lazy-girth=208286 last: m=126 classes=6 cclen=86 t=1027s
[00:07:13] it=324356 colorings=182600 lazy-girth=208830 last: m=126 classes=6 cclen=87 t=1029s
[00:07:15] it=324778 colorings=182800 lazy-girth=209223 last: m=126 classes=6 cclen=87 t=1031s
[00:07:16] it=325148 colorings=183000 lazy-girth=209506 last: m=126 classes=6 cclen=87 t=1032s
[00:07:17] it=325493 colorings=183200 lazy-girth=209729 last: m=126 classes=6 cclen=87 t=1033s
[00:07:18] it=325846 colorings=183400 lazy-girth=209961 last: m=126 classes=6 cclen=87 t=1034s
[00:07:20] it=326273 colorings=183600 lazy-girth=210322 last: m=126 classes=6 cclen=87 t=1036s
[00:07:21] it=326742 colorings=183800 lazy-girth=210731 last: m=126 classes=6 cclen=87 t=1037s
[00:07:23] it=327209 colorings=184000 lazy-girth=211180 last: m=126 classes=6 cclen=84 t=1039s
[00:07:24] it=327533 colorings=184200 lazy-girth=211349 last: m=126 classes=6 cclen=87 t=1040s
[00:07:25] it=327840 colorings=184400 lazy-girth=211503 last: m=126 classes=6 cclen=87 t=1041s
[00:07:26] it=328160 colorings=184600 lazy-girth=211669 last: m=126 classes=6 cclen=87 t=1042s
[00:07:27] it=328456 colorings=184800 lazy-girth=211791 last: m=126 classes=6 cclen=87 t=1043s
[00:07:28] it=328767 colorings=185000 lazy-girth=211977 last: m=126 classes=6 cclen=87 t=1044s
[00:07:29] it=329127 colorings=185200 lazy-girth=212234 last: m=126 classes=6 cclen=87 t=1045s
[00:07:30] it=329481 colorings=185400 lazy-girth=212481 last: m=126 classes=6 cclen=87 t=1046s
[00:07:32] it=329873 colorings=185600 lazy-girth=212743 last: m=126 classes=6 cclen=87 t=1047s
[00:07:33] it=330186 colorings=185800 lazy-girth=212884 last: m=126 classes=6 cclen=87 t=1048s
[00:07:34] it=330668 colorings=186000 lazy-girth=213325 last: m=126 classes=6 cclen=87 t=1050s
[00:07:36] it=331138 colorings=186200 lazy-girth=213741 last: m=126 classes=6 cclen=87 t=1052s
[00:07:37] it=331489 colorings=186400 lazy-girth=213988 last: m=126 classes=6 cclen=87 t=1053s
[00:07:39] it=331924 colorings=186600 lazy-girth=214309 last: m=126 classes=6 cclen=87 t=1054s
[00:07:41] it=332434 colorings=186800 lazy-girth=214808 last: m=126 classes=6 cclen=74 t=1056s
[00:07:41] it=332741 colorings=187000 lazy-girth=214973 last: m=126 classes=6 cclen=87 t=1057s
[00:07:42] it=333040 colorings=187200 lazy-girth=215108 last: m=126 classes=6 cclen=87 t=1058s
[00:07:43] it=333351 colorings=187400 lazy-girth=215257 last: m=126 classes=6 cclen=87 t=1059s
[00:07:44] it=333640 colorings=187600 lazy-girth=215368 last: m=126 classes=6 cclen=87 t=1060s
[00:07:46] it=334045 colorings=187800 lazy-girth=215705 last: m=126 classes=6 cclen=87 t=1062s
[00:07:47] it=334395 colorings=188000 lazy-girth=215929 last: m=126 classes=6 cclen=87 t=1063s
[00:07:48] it=334648 colorings=188200 lazy-girth=216001 last: m=126 classes=6 cclen=87 t=1064s
[00:07:49] it=334984 colorings=188400 lazy-girth=216193 last: m=126 classes=6 cclen=87 t=1065s
[00:07:51] it=335347 colorings=188600 lazy-girth=216419 last: m=126 classes=6 cclen=87 t=1066s
[00:07:52] it=335683 colorings=188800 lazy-girth=216612 last: m=126 classes=6 cclen=86 t=1068s
[00:07:53] it=335958 colorings=189000 lazy-girth=216706 last: m=126 classes=6 cclen=87 t=1068s
[00:07:54] it=336258 colorings=189200 lazy-girth=216829 last: m=126 classes=6 cclen=85 t=1069s
[00:07:55] it=336626 colorings=189400 lazy-girth=217071 last: m=126 classes=6 cclen=87 t=1071s
[00:07:57] it=337057 colorings=189600 lazy-girth=217396 last: m=126 classes=6 cclen=87 t=1073s
[00:07:58] it=337498 colorings=189800 lazy-girth=217730 last: m=126 classes=6 cclen=87 t=1074s
[00:08:00] it=337888 colorings=190000 lazy-girth=217996 last: m=126 classes=6 cclen=86 t=1076s
[00:08:01] it=338255 colorings=190200 lazy-girth=218329 last: m=126 classes=6 cclen=87 t=1077s
[00:08:03] it=338637 colorings=190400 lazy-girth=218624 last: m=126 classes=6 cclen=87 t=1079s
[00:08:04] it=339016 colorings=190600 lazy-girth=218883 last: m=126 classes=6 cclen=87 t=1080s
[00:08:05] it=339355 colorings=190800 lazy-girth=219097 last: m=126 classes=6 cclen=87 t=1081s
[00:08:06] it=339649 colorings=191000 lazy-girth=219237 last: m=126 classes=6 cclen=87 t=1082s
[00:08:08] it=340251 colorings=191200 lazy-girth=219974 last: m=126 classes=6 cclen=87 t=1084s
[00:08:10] it=340763 colorings=191400 lazy-girth=220531 last: m=126 classes=6 cclen=87 t=1086s
[00:08:11] it=341102 colorings=191600 lazy-girth=220747 last: m=126 classes=6 cclen=87 t=1087s
[00:08:12] it=341386 colorings=191800 lazy-girth=220879 last: m=126 classes=6 cclen=87 t=1088s
[00:08:13] it=341687 colorings=192000 lazy-girth=221025 last: m=147 classes=7 cclen=86 t=1089s
[00:08:14] it=342050 colorings=192200 lazy-girth=221238 last: m=126 classes=6 cclen=87 t=1090s
[00:08:15] it=342340 colorings=192400 lazy-girth=221335 last: m=126 classes=6 cclen=87 t=1091s
[00:08:16] it=342651 colorings=192600 lazy-girth=221495 last: m=126 classes=6 cclen=80 t=1092s
[00:08:17] it=343026 colorings=192800 lazy-girth=221752 last: m=126 classes=6 cclen=87 t=1093s
[00:08:18] it=343362 colorings=193000 lazy-girth=221949 last: m=126 classes=6 cclen=87 t=1094s
[00:08:19] it=343700 colorings=193200 lazy-girth=222128 last: m=126 classes=6 cclen=87 t=1095s
[00:08:21] it=344103 colorings=193400 lazy-girth=222427 last: m=126 classes=6 cclen=87 t=1096s
[00:08:22] it=344640 colorings=193600 lazy-girth=223004 last: m=126 classes=6 cclen=87 t=1098s
[00:08:25] it=345191 colorings=193800 lazy-girth=223569 last: m=147 classes=7 cclen=86 t=1100s
[00:08:26] it=345529 colorings=194000 lazy-girth=223765 last: m=126 classes=6 cclen=86 t=1102s
[00:08:27] it=345841 colorings=194200 lazy-girth=223933 last: m=126 classes=6 cclen=84 t=1103s
[00:08:28] it=346213 colorings=194400 lazy-girth=224217 last: m=126 classes=6 cclen=87 t=1104s
[00:08:29] it=346529 colorings=194600 lazy-girth=224392 last: m=126 classes=6 cclen=87 t=1105s
[00:08:30] it=346808 colorings=194800 lazy-girth=224496 last: m=126 classes=6 cclen=87 t=1106s
[00:08:32] it=347318 colorings=195000 lazy-girth=224937 last: m=126 classes=6 cclen=86 t=1108s
[00:08:33] it=347755 colorings=195200 lazy-girth=225282 last: m=126 classes=6 cclen=87 t=1109s
[00:08:35] it=348119 colorings=195400 lazy-girth=225539 last: m=126 classes=6 cclen=87 t=1110s
[00:08:36] it=348465 colorings=195600 lazy-girth=225765 last: m=126 classes=6 cclen=87 t=1112s
[00:08:37] it=348792 colorings=195800 lazy-girth=225934 last: m=126 classes=6 cclen=84 t=1113s
[00:08:38] it=349137 colorings=196000 lazy-girth=226118 last: m=126 classes=6 cclen=87 t=1114s
[00:08:39] it=349506 colorings=196200 lazy-girth=226363 last: m=126 classes=6 cclen=87 t=1115s
[00:08:40] it=349784 colorings=196400 lazy-girth=226469 last: m=126 classes=6 cclen=87 t=1116s
[00:08:41] it=350086 colorings=196600 lazy-girth=226602 last: m=126 classes=6 cclen=87 t=1117s
[00:08:42] it=350368 colorings=196800 lazy-girth=226710 last: m=126 classes=6 cclen=87 t=1118s
[00:08:43] it=350669 colorings=197000 lazy-girth=226837 last: m=126 classes=6 cclen=86 t=1118s
[00:08:44] it=350976 colorings=197200 lazy-girth=226989 last: m=126 classes=6 cclen=87 t=1119s
[00:08:45] it=351280 colorings=197400 lazy-girth=227129 last: m=126 classes=6 cclen=87 t=1120s
[00:08:46] it=351620 colorings=197600 lazy-girth=227323 last: m=126 classes=6 cclen=87 t=1122s
[00:08:47] it=351983 colorings=197800 lazy-girth=227539 last: m=126 classes=6 cclen=87 t=1123s
[00:08:57] it=352328 colorings=198000 lazy-girth=227740 last: m=147 classes=7 cclen=86 t=1132s
[00:08:58] it=352679 colorings=198200 lazy-girth=227944 last: m=147 classes=7 cclen=73 t=1134s
[00:08:59] it=353019 colorings=198400 lazy-girth=228136 last: m=126 classes=6 cclen=87 t=1135s
[00:09:00] it=353361 colorings=198600 lazy-girth=228334 last: m=126 classes=6 cclen=87 t=1136s
[00:09:02] it=353751 colorings=198800 lazy-girth=228597 last: m=126 classes=6 cclen=87 t=1137s
[00:09:03] it=354096 colorings=199000 lazy-girth=228785 last: m=126 classes=6 cclen=87 t=1139s
[00:09:04] it=354444 colorings=199200 lazy-girth=228986 last: m=126 classes=6 cclen=87 t=1140s
[00:09:06] it=354785 colorings=199400 lazy-girth=229171 last: m=126 classes=6 cclen=87 t=1141s
[00:09:08] it=355314 colorings=199600 lazy-girth=229828 last: m=126 classes=6 cclen=87 t=1143s
[00:09:09] it=355718 colorings=199800 lazy-girth=230208 last: m=126 classes=6 cclen=87 t=1145s
[00:09:10] it=356049 colorings=200000 lazy-girth=230402 last: m=126 classes=6 cclen=87 t=1146s
[00:09:11] it=356342 colorings=200200 lazy-girth=230552 last: m=126 classes=6 cclen=87 t=1147s
[00:09:12] it=356644 colorings=200400 lazy-girth=230697 last: m=126 classes=6 cclen=87 t=1148s
[00:09:13] it=356989 colorings=200600 lazy-girth=230895 last: m=126 classes=6 cclen=86 t=1149s
[00:09:14] it=357344 colorings=200800 lazy-girth=231108 last: m=126 classes=6 cclen=87 t=1150s
[00:09:15] it=357670 colorings=201000 lazy-girth=231262 last: m=126 classes=6 cclen=86 t=1151s
[00:09:16] it=357973 colorings=201200 lazy-girth=231375 last: m=126 classes=6 cclen=87 t=1152s
[00:09:17] it=358355 colorings=201400 lazy-girth=231574 last: m=126 classes=6 cclen=87 t=1153s
[00:09:18] it=358706 colorings=201600 lazy-girth=231746 last: m=126 classes=6 cclen=87 t=1154s
[00:09:19] it=359058 colorings=201800 lazy-girth=231943 last: m=126 classes=6 cclen=87 t=1155s
[00:09:21] it=359458 colorings=202000 lazy-girth=232200 last: m=147 classes=7 cclen=86 t=1157s
[00:09:22] it=359787 colorings=202200 lazy-girth=232412 last: m=126 classes=6 cclen=87 t=1158s
[00:09:23] it=360101 colorings=202400 lazy-girth=232558 last: m=126 classes=6 cclen=87 t=1159s
[00:09:24] it=360385 colorings=202600 lazy-girth=232665 last: m=126 classes=6 cclen=87 t=1160s
[00:09:25] it=360693 colorings=202800 lazy-girth=232806 last: m=147 classes=7 cclen=73 t=1161s
[00:09:26] it=361053 colorings=203000 lazy-girth=232998 last: m=126 classes=6 cclen=87 t=1162s
[00:09:27] it=361394 colorings=203200 lazy-girth=233179 last: m=126 classes=6 cclen=87 t=1163s
[00:09:28] it=361740 colorings=203400 lazy-girth=233368 last: m=126 classes=6 cclen=87 t=1164s
[00:09:29] it=362073 colorings=203600 lazy-girth=233528 last: m=126 classes=6 cclen=87 t=1165s
[00:09:30] it=362381 colorings=203800 lazy-girth=233647 last: m=126 classes=6 cclen=87 t=1166s
[00:09:31] it=362718 colorings=204000 lazy-girth=233802 last: m=147 classes=7 cclen=83 t=1167s
[00:09:32] it=363067 colorings=204200 lazy-girth=233991 last: m=126 classes=6 cclen=86 t=1168s
[00:09:33] it=363355 colorings=204400 lazy-girth=234114 last: m=126 classes=6 cclen=87 t=1169s
[00:09:34] it=363659 colorings=204600 lazy-girth=234246 last: m=126 classes=6 cclen=87 t=1170s
[00:09:35] it=363942 colorings=204800 lazy-girth=234354 last: m=126 classes=6 cclen=87 t=1171s
[00:09:36] it=364217 colorings=205000 lazy-girth=234452 last: m=126 classes=6 cclen=87 t=1171s
[00:09:37] it=364514 colorings=205200 lazy-girth=234579 last: m=126 classes=6 cclen=87 t=1172s
[00:09:37] it=364781 colorings=205400 lazy-girth=234663 last: m=126 classes=6 cclen=87 t=1173s
[00:09:38] it=365123 colorings=205600 lazy-girth=234829 last: m=126 classes=6 cclen=87 t=1174s
[00:09:39] it=365432 colorings=205800 lazy-girth=234976 last: m=126 classes=6 cclen=87 t=1175s
[00:09:41] it=365782 colorings=206000 lazy-girth=235154 last: m=126 classes=6 cclen=87 t=1176s
[00:09:41] it=366051 colorings=206200 lazy-girth=235229 last: m=126 classes=6 cclen=87 t=1177s
[00:09:43] it=366385 colorings=206400 lazy-girth=235392 last: m=126 classes=6 cclen=87 t=1178s
[00:09:44] it=366710 colorings=206600 lazy-girth=235542 last: m=126 classes=6 cclen=87 t=1179s
[00:09:45] it=367014 colorings=206800 lazy-girth=235662 last: m=126 classes=6 cclen=87 t=1180s
[00:09:46] it=367357 colorings=207000 lazy-girth=235827 last: m=126 classes=6 cclen=87 t=1181s
[00:09:47] it=367674 colorings=207200 lazy-girth=235960 last: m=126 classes=6 cclen=87 t=1182s
[00:09:48] it=368011 colorings=207400 lazy-girth=236129 last: m=126 classes=6 cclen=87 t=1184s
[00:09:49] it=368398 colorings=207600 lazy-girth=236327 last: m=126 classes=6 cclen=87 t=1185s
[00:09:50] it=368710 colorings=207800 lazy-girth=236448 last: m=126 classes=6 cclen=83 t=1186s
[00:09:51] it=369027 colorings=208000 lazy-girth=236590 last: m=126 classes=6 cclen=87 t=1187s
[00:09:52] it=369332 colorings=208200 lazy-girth=236708 last: m=126 classes=6 cclen=87 t=1188s
[00:09:53] it=369639 colorings=208400 lazy-girth=236833 last: m=126 classes=6 cclen=86 t=1189s
[00:09:54] it=369945 colorings=208600 lazy-girth=236958 last: m=126 classes=6 cclen=87 t=1190s
[00:09:55] it=370237 colorings=208800 lazy-girth=237064 last: m=126 classes=6 cclen=87 t=1191s
[00:09:56] it=370567 colorings=209000 lazy-girth=237206 last: m=126 classes=6 cclen=87 t=1192s
[00:09:56] it=370828 colorings=209200 lazy-girth=237283 last: m=126 classes=6 cclen=87 t=1192s
[00:09:57] it=371113 colorings=209400 lazy-girth=237380 last: m=126 classes=6 cclen=87 t=1193s
[00:09:58] it=371392 colorings=209600 lazy-girth=237471 last: m=126 classes=6 cclen=87 t=1194s
[00:09:59] it=371670 colorings=209800 lazy-girth=237558 last: m=126 classes=6 cclen=86 t=1195s
[00:10:00] it=371943 colorings=210000 lazy-girth=237636 last: m=126 classes=6 cclen=87 t=1196s
[00:10:02] it=372314 colorings=210200 lazy-girth=237905 last: m=147 classes=7 cclen=82 t=1197s
[00:10:03] it=372644 colorings=210400 lazy-girth=238094 last: m=126 classes=6 cclen=87 t=1199s
[00:10:04] it=372982 colorings=210600 lazy-girth=238308 last: m=126 classes=6 cclen=87 t=1200s
[00:10:05] it=373307 colorings=210800 lazy-girth=238490 last: m=126 classes=6 cclen=87 t=1201s
[00:10:06] it=373653 colorings=211000 lazy-girth=238693 last: m=126 classes=6 cclen=87 t=1202s
[00:10:08] it=374052 colorings=211200 lazy-girth=239047 last: m=126 classes=6 cclen=87 t=1203s
[00:10:09] it=374359 colorings=211400 lazy-girth=239222 last: m=126 classes=6 cclen=87 t=1204s
[00:10:10] it=374739 colorings=211600 lazy-girth=239495 last: m=147 classes=7 cclen=86 t=1206s
[00:10:11] it=375139 colorings=211800 lazy-girth=239776 last: m=126 classes=6 cclen=87 t=1207s
[00:10:13] it=375522 colorings=212000 lazy-girth=240007 last: m=126 classes=6 cclen=87 t=1209s
[00:10:14] it=375906 colorings=212200 lazy-girth=240250 last: m=126 classes=6 cclen=87 t=1210s
[00:10:17] it=376468 colorings=212400 lazy-girth=240799 last: m=147 classes=7 cclen=86 t=1212s
[00:10:18] it=376779 colorings=212600 lazy-girth=240979 last: m=126 classes=6 cclen=87 t=1213s
[00:10:19] it=377131 colorings=212800 lazy-girth=241204 last: m=126 classes=6 cclen=87 t=1215s
[00:10:20] it=377483 colorings=213000 lazy-girth=241391 last: m=147 classes=7 cclen=78 t=1216s
[00:10:21] it=377831 colorings=213200 lazy-girth=241597 last: m=126 classes=6 cclen=87 t=1217s
[00:10:23] it=378395 colorings=213400 lazy-girth=242135 last: m=126 classes=6 cclen=87 t=1219s
[00:10:25] it=378788 colorings=213600 lazy-girth=242418 last: m=126 classes=6 cclen=87 t=1221s
[00:10:26] it=379105 colorings=213800 lazy-girth=242569 last: m=126 classes=6 cclen=87 t=1222s
[00:10:27] it=379430 colorings=214000 lazy-girth=242735 last: m=126 classes=6 cclen=87 t=1223s
[00:10:28] it=379736 colorings=214200 lazy-girth=242875 last: m=126 classes=6 cclen=87 t=1224s
[00:10:29] it=380009 colorings=214400 lazy-girth=242972 last: m=126 classes=6 cclen=86 t=1225s
[00:10:30] it=380337 colorings=214600 lazy-girth=243144 last: m=126 classes=6 cclen=84 t=1226s
[00:10:31] it=380648 colorings=214800 lazy-girth=243270 last: m=126 classes=6 cclen=87 t=1227s
[00:10:32] it=381014 colorings=215000 lazy-girth=243524 last: m=126 classes=6 cclen=86 t=1228s
[00:10:34] it=381351 colorings=215200 lazy-girth=243718 last: m=126 classes=6 cclen=87 t=1230s
[00:10:35] it=381632 colorings=215400 lazy-girth=243816 last: m=126 classes=6 cclen=86 t=1230s
[00:10:36] it=382056 colorings=215600 lazy-girth=244126 last: m=126 classes=6 cclen=87 t=1232s
[00:10:37] it=382339 colorings=215800 lazy-girth=244232 last: m=126 classes=6 cclen=87 t=1233s
[00:10:38] it=382615 colorings=216000 lazy-girth=244316 last: m=126 classes=6 cclen=87 t=1234s
[00:10:39] it=382930 colorings=216200 lazy-girth=244468 last: m=126 classes=6 cclen=87 t=1235s
[00:10:40] it=383274 colorings=216400 lazy-girth=244656 last: m=147 classes=7 cclen=72 t=1236s
[00:10:42] it=383702 colorings=216600 lazy-girth=244983 last: m=126 classes=6 cclen=87 t=1238s
[00:10:44] it=384124 colorings=216800 lazy-girth=245284 last: m=126 classes=6 cclen=86 t=1239s
[00:10:45] it=384508 colorings=217000 lazy-girth=245544 last: m=126 classes=6 cclen=85 t=1241s
[00:10:46] it=384777 colorings=217200 lazy-girth=245644 last: m=126 classes=6 cclen=87 t=1242s
[00:10:47] it=385022 colorings=217400 lazy-girth=245728 last: m=126 classes=6 cclen=86 t=1243s
[00:10:48] it=385330 colorings=217600 lazy-girth=245849 last: m=126 classes=6 cclen=87 t=1244s
[00:10:49] it=385640 colorings=217800 lazy-girth=245968 last: m=126 classes=6 cclen=87 t=1245s
[00:10:49] it=385929 colorings=218000 lazy-girth=246058 last: m=126 classes=6 cclen=87 t=1245s
[00:10:50] it=386168 colorings=218200 lazy-girth=246099 last: m=126 classes=6 cclen=86 t=1246s
[00:10:51] it=386376 colorings=218400 lazy-girth=246107 last: m=126 classes=6 cclen=87 t=1247s
[00:10:51] it=386589 colorings=218600 lazy-girth=246123 last: m=126 classes=6 cclen=85 t=1247s
[00:10:52] it=386856 colorings=218800 lazy-girth=246227 last: m=126 classes=6 cclen=87 t=1248s
[00:10:54] it=387213 colorings=219000 lazy-girth=246451 last: m=126 classes=6 cclen=87 t=1249s
[00:10:55] it=387547 colorings=219200 lazy-girth=246620 last: m=126 classes=6 cclen=87 t=1251s
[00:10:56] it=387931 colorings=219400 lazy-girth=246884 last: m=147 classes=7 cclen=86 t=1252s
[00:10:57] it=388278 colorings=219600 lazy-girth=247046 last: m=126 classes=6 cclen=87 t=1253s
[00:10:58] it=388608 colorings=219800 lazy-girth=247221 last: m=126 classes=6 cclen=85 t=1254s
[00:10:59] it=388888 colorings=220000 lazy-girth=247335 last: m=126 classes=6 cclen=86 t=1255s
[00:11:00] it=389193 colorings=220200 lazy-girth=247467 last: m=147 classes=7 cclen=86 t=1256s
[00:11:01] it=389517 colorings=220400 lazy-girth=247639 last: m=126 classes=6 cclen=87 t=1257s
[00:11:02] it=389842 colorings=220600 lazy-girth=247822 last: m=126 classes=6 cclen=87 t=1258s
[00:11:03] it=390121 colorings=220800 lazy-girth=247919 last: m=126 classes=6 cclen=87 t=1259s
[00:11:04] it=390414 colorings=221000 lazy-girth=248037 last: m=126 classes=6 cclen=86 t=1260s
[00:11:05] it=390674 colorings=221200 lazy-girth=248111 last: m=126 classes=6 cclen=87 t=1261s
[00:11:06] it=391039 colorings=221400 lazy-girth=248360 last: m=147 classes=7 cclen=76 t=1262s
[00:11:08] it=391357 colorings=221600 lazy-girth=248509 last: m=126 classes=6 cclen=87 t=1263s
[00:11:09] it=391645 colorings=221800 lazy-girth=248636 last: m=126 classes=6 cclen=87 t=1264s
[00:11:09] it=391893 colorings=222000 lazy-girth=248701 last: m=126 classes=6 cclen=87 t=1265s
[00:11:10] it=392162 colorings=222200 lazy-girth=248788 last: m=126 classes=6 cclen=86 t=1266s
[00:11:11] it=392480 colorings=222400 lazy-girth=248929 last: m=126 classes=6 cclen=87 t=1267s
[00:11:12] it=392776 colorings=222600 lazy-girth=249057 last: m=126 classes=6 cclen=87 t=1268s
[00:11:13] it=393053 colorings=222800 lazy-girth=249146 last: m=126 classes=6 cclen=87 t=1269s
[00:11:14] it=393348 colorings=223000 lazy-girth=249272 last: m=126 classes=6 cclen=87 t=1270s
[00:11:15] it=393702 colorings=223200 lazy-girth=249458 last: m=147 classes=7 cclen=85 t=1271s
[00:11:16] it=394017 colorings=223400 lazy-girth=249603 last: m=126 classes=6 cclen=87 t=1272s
[00:11:17] it=394337 colorings=223600 lazy-girth=249730 last: m=126 classes=6 cclen=87 t=1273s
[00:11:18] it=394567 colorings=223800 lazy-girth=249767 last: m=126 classes=6 cclen=87 t=1274s
[00:11:19] it=394896 colorings=224000 lazy-girth=249936 last: m=126 classes=6 cclen=86 t=1275s
[00:11:20] it=395208 colorings=224200 lazy-girth=250075 last: m=126 classes=6 cclen=86 t=1276s
[00:11:21] it=395498 colorings=224400 lazy-girth=250190 last: m=126 classes=6 cclen=87 t=1277s
[00:11:22] it=395808 colorings=224600 lazy-girth=250321 last: m=126 classes=6 cclen=87 t=1278s
[00:11:23] it=396087 colorings=224800 lazy-girth=250428 last: m=126 classes=6 cclen=87 t=1278s
[00:11:24] it=396396 colorings=225000 lazy-girth=250556 last: m=126 classes=6 cclen=87 t=1279s
[00:11:25] it=396690 colorings=225200 lazy-girth=250675 last: m=126 classes=6 cclen=87 t=1280s
[00:11:26] it=396998 colorings=225400 lazy-girth=250812 last: m=126 classes=6 cclen=87 t=1281s
[00:11:26] it=397293 colorings=225600 lazy-girth=250926 last: m=126 classes=6 cclen=87 t=1282s
[00:11:27] it=397574 colorings=225800 lazy-girth=251025 last: m=126 classes=6 cclen=87 t=1283s
[00:11:28] it=397819 colorings=226000 lazy-girth=251078 last: m=126 classes=6 cclen=87 t=1284s
[00:11:29] it=398096 colorings=226200 lazy-girth=251170 last: m=126 classes=6 cclen=87 t=1285s
[00:11:30] it=398380 colorings=226400 lazy-girth=251271 last: m=126 classes=6 cclen=87 t=1286s
[00:11:31] it=398661 colorings=226600 lazy-girth=251368 last: m=126 classes=6 cclen=87 t=1287s
[00:11:32] it=399009 colorings=226800 lazy-girth=251595 last: m=126 classes=6 cclen=79 t=1288s
[00:11:33] it=399332 colorings=227000 lazy-girth=251798 last: m=147 classes=7 cclen=76 t=1289s
[00:11:35] it=399725 colorings=227200 lazy-girth=252100 last: m=126 classes=6 cclen=87 t=1291s
[00:11:36] it=400027 colorings=227400 lazy-girth=252240 last: m=126 classes=6 cclen=85 t=1292s
[00:11:37] it=400300 colorings=227600 lazy-girth=252324 last: m=126 classes=6 cclen=86 t=1292s
[00:11:37] it=400603 colorings=227800 lazy-girth=252455 last: m=126 classes=6 cclen=85 t=1293s
[00:11:38] it=400896 colorings=228000 lazy-girth=252579 last: m=126 classes=6 cclen=87 t=1294s
[00:11:39] it=401169 colorings=228200 lazy-girth=252670 last: m=126 classes=6 cclen=87 t=1295s
[00:11:40] it=401419 colorings=228400 lazy-girth=252739 last: m=126 classes=6 cclen=87 t=1296s
[00:11:42] it=401828 colorings=228600 lazy-girth=253050 last: m=126 classes=6 cclen=87 t=1297s
[00:11:43] it=402248 colorings=228800 lazy-girth=253379 last: m=126 classes=6 cclen=87 t=1299s
[00:11:44] it=402573 colorings=229000 lazy-girth=253567 last: m=126 classes=6 cclen=87 t=1300s
[00:11:46] it=403000 colorings=229200 lazy-girth=253866 last: m=126 classes=6 cclen=87 t=1302s
[00:11:47] it=403303 colorings=229400 lazy-girth=253992 last: m=126 classes=6 cclen=87 t=1303s
[00:11:48] it=403609 colorings=229600 lazy-girth=254129 last: m=126 classes=6 cclen=87 t=1303s
[00:11:50] it=404132 colorings=229800 lazy-girth=254604 last: m=147 classes=7 cclen=86 t=1305s
[00:11:51] it=404463 colorings=230000 lazy-girth=254788 last: m=126 classes=6 cclen=87 t=1306s
[00:11:52] it=404789 colorings=230200 lazy-girth=254949 last: m=126 classes=6 cclen=87 t=1308s
[00:11:53] it=405098 colorings=230400 lazy-girth=255074 last: m=147 classes=7 cclen=83 t=1309s
[00:11:54] it=405367 colorings=230600 lazy-girth=255153 last: m=126 classes=6 cclen=87 t=1309s
[00:11:54] it=405610 colorings=230800 lazy-girth=255202 last: m=126 classes=6 cclen=86 t=1310s
[00:11:55] it=405895 colorings=231000 lazy-girth=255313 last: m=126 classes=6 cclen=87 t=1311s
[00:11:56] it=406247 colorings=231200 lazy-girth=255511 last: m=126 classes=6 cclen=86 t=1312s
[00:11:57] it=406542 colorings=231400 lazy-girth=255630 last: m=126 classes=6 cclen=87 t=1313s
[00:11:58] it=406870 colorings=231600 lazy-girth=255776 last: m=126 classes=6 cclen=87 t=1314s
[00:12:00] it=407295 colorings=231800 lazy-girth=256075 last: m=126 classes=6 cclen=87 t=1316s
[00:12:01] it=407677 colorings=232000 lazy-girth=256326 last: m=147 classes=7 cclen=82 t=1317s
[00:12:03] it=408086 colorings=232200 lazy-girth=256605 last: m=126 classes=6 cclen=87 t=1319s
[00:12:04] it=408438 colorings=232400 lazy-girth=256811 last: m=126 classes=6 cclen=87 t=1320s
[00:12:05] it=408720 colorings=232600 lazy-girth=256904 last: m=126 classes=6 cclen=87 t=1321s
[00:12:06] it=408999 colorings=232800 lazy-girth=256985 last: m=126 classes=6 cclen=87 t=1322s
[00:12:07] it=409289 colorings=233000 lazy-girth=257096 last: m=126 classes=6 cclen=87 t=1323s
[00:12:09] it=409687 colorings=233200 lazy-girth=257368 last: m=126 classes=6 cclen=86 t=1324s
[00:12:10] it=410043 colorings=233400 lazy-girth=257585 last: m=126 classes=6 cclen=87 t=1326s
[00:12:11] it=410430 colorings=233600 lazy-girth=257829 last: m=147 classes=7 cclen=86 t=1327s
[00:12:13] it=410780 colorings=233800 lazy-girth=258043 last: m=126 classes=6 cclen=86 t=1329s
[00:12:14] it=411004 colorings=234000 lazy-girth=258088 last: m=126 classes=6 cclen=87 t=1329s
[00:12:14] it=411248 colorings=234200 lazy-girth=258149 last: m=126 classes=6 cclen=87 t=1330s
[00:12:15] it=411544 colorings=234400 lazy-girth=258287 last: m=126 classes=6 cclen=85 t=1331s
[00:12:16] it=411891 colorings=234600 lazy-girth=258486 last: m=126 classes=6 cclen=87 t=1332s
[00:12:17] it=412149 colorings=234800 lazy-girth=258562 last: m=126 classes=6 cclen=86 t=1333s
[00:12:18] it=412440 colorings=235000 lazy-girth=258739 last: m=126 classes=6 cclen=87 t=1334s
[00:12:19] it=412706 colorings=235200 lazy-girth=258845 last: m=147 classes=7 cclen=85 t=1335s
[00:12:20] it=412988 colorings=235400 lazy-girth=258969 last: m=126 classes=6 cclen=86 t=1336s
[00:12:21] it=413265 colorings=235600 lazy-girth=259071 last: m=126 classes=6 cclen=87 t=1337s
[00:12:22] it=413566 colorings=235800 lazy-girth=259195 last: m=126 classes=6 cclen=87 t=1338s
[00:12:23] it=413870 colorings=236000 lazy-girth=259334 last: m=126 classes=6 cclen=87 t=1339s
[00:12:23] it=414119 colorings=236200 lazy-girth=259400 last: m=147 classes=7 cclen=85 t=1339s
[00:12:24] it=414412 colorings=236400 lazy-girth=259520 last: m=126 classes=6 cclen=87 t=1340s
[00:12:25] it=414703 colorings=236600 lazy-girth=259645 last: m=126 classes=6 cclen=87 t=1341s
[00:12:26] it=414993 colorings=236800 lazy-girth=259767 last: m=126 classes=6 cclen=86 t=1342s
[00:12:27] it=415247 colorings=237000 lazy-girth=259848 last: m=126 classes=6 cclen=87 t=1343s
[00:12:28] it=415574 colorings=237200 lazy-girth=260002 last: m=126 classes=6 cclen=84 t=1344s
[00:12:29] it=415889 colorings=237400 lazy-girth=260150 last: m=126 classes=6 cclen=87 t=1345s
[00:12:30] it=416214 colorings=237600 lazy-girth=260306 last: m=126 classes=6 cclen=87 t=1346s
[00:12:31] it=416465 colorings=237800 lazy-girth=260377 last: m=126 classes=6 cclen=86 t=1347s
[00:12:32] it=416708 colorings=238000 lazy-girth=260433 last: m=126 classes=6 cclen=87 t=1347s
[00:12:33] it=416985 colorings=238200 lazy-girth=260531 last: m=126 classes=6 cclen=87 t=1348s
[00:12:33] it=417202 colorings=238400 lazy-girth=260549 last: m=126 classes=6 cclen=87 t=1349s
[00:12:34] it=417419 colorings=238600 lazy-girth=260573 last: m=126 classes=6 cclen=87 t=1350s
[00:12:35] it=417686 colorings=238800 lazy-girth=260659 last: m=126 classes=6 cclen=83 t=1351s
[00:12:36] it=418005 colorings=239000 lazy-girth=260811 last: m=126 classes=6 cclen=87 t=1352s
[00:12:37] it=418290 colorings=239200 lazy-girth=260906 last: m=126 classes=6 cclen=87 t=1352s
[00:12:37] it=418572 colorings=239400 lazy-girth=260995 last: m=126 classes=6 cclen=81 t=1353s
[00:12:38] it=418851 colorings=239600 lazy-girth=261092 last: m=126 classes=6 cclen=87 t=1354s
[00:12:39] it=419159 colorings=239800 lazy-girth=261221 last: m=126 classes=6 cclen=87 t=1355s
[00:12:40] it=419361 colorings=240000 lazy-girth=261225 last: m=126 classes=6 cclen=87 t=1356s
[00:12:41] it=419631 colorings=240200 lazy-girth=261309 last: m=126 classes=6 cclen=87 t=1357s
[00:12:42] it=419908 colorings=240400 lazy-girth=261406 last: m=126 classes=6 cclen=87 t=1357s
[00:12:43] it=420190 colorings=240600 lazy-girth=261502 last: m=126 classes=6 cclen=86 t=1358s
[00:12:44] it=420473 colorings=240800 lazy-girth=261608 last: m=126 classes=6 cclen=87 t=1359s
[00:12:44] it=420739 colorings=241000 lazy-girth=261681 last: m=126 classes=6 cclen=87 t=1360s
[00:12:45] it=421054 colorings=241200 lazy-girth=261814 last: m=126 classes=6 cclen=87 t=1361s
[00:12:46] it=421303 colorings=241400 lazy-girth=261878 last: m=126 classes=6 cclen=87 t=1362s
[00:12:47] it=421602 colorings=241600 lazy-girth=261989 last: m=126 classes=6 cclen=87 t=1363s
[00:12:48] it=421871 colorings=241800 lazy-girth=262077 last: m=126 classes=6 cclen=85 t=1364s
[00:12:49] it=422153 colorings=242000 lazy-girth=262172 last: m=126 classes=6 cclen=87 t=1365s
[00:12:50] it=422425 colorings=242200 lazy-girth=262255 last: m=126 classes=6 cclen=87 t=1366s
[00:12:51] it=422679 colorings=242400 lazy-girth=262317 last: m=126 classes=6 cclen=87 t=1367s
[00:12:52] it=422927 colorings=242600 lazy-girth=262383 last: m=126 classes=6 cclen=87 t=1368s
[00:12:53] it=423285 colorings=242800 lazy-girth=262644 last: m=126 classes=6 cclen=87 t=1369s
[00:12:54] it=423611 colorings=243000 lazy-girth=262828 last: m=126 classes=6 cclen=87 t=1370s
[00:12:55] it=423966 colorings=243200 lazy-girth=263037 last: m=126 classes=6 cclen=87 t=1371s
[00:12:57] it=424310 colorings=243400 lazy-girth=263223 last: m=126 classes=6 cclen=87 t=1372s
[00:12:59] it=424886 colorings=243600 lazy-girth=263820 last: m=126 classes=6 cclen=87 t=1374s
[00:13:00] it=425256 colorings=243800 lazy-girth=264072 last: m=126 classes=6 cclen=86 t=1376s
[00:13:01] it=425550 colorings=244000 lazy-girth=264191 last: m=126 classes=6 cclen=87 t=1377s
[00:13:02] it=425815 colorings=244200 lazy-girth=264276 last: m=126 classes=6 cclen=87 t=1378s
[00:13:03] it=426130 colorings=244400 lazy-girth=264428 last: m=126 classes=6 cclen=85 t=1379s
[00:13:04] it=426461 colorings=244600 lazy-girth=264585 last: m=126 classes=6 cclen=87 t=1380s
[00:13:05] it=426827 colorings=244800 lazy-girth=264843 last: m=126 classes=6 cclen=87 t=1381s
[00:13:06] it=427195 colorings=245000 lazy-girth=265064 last: m=126 classes=6 cclen=87 t=1382s
[00:13:08] it=427546 colorings=245200 lazy-girth=265267 last: m=147 classes=7 cclen=86 t=1383s
[00:13:09] it=427953 colorings=245400 lazy-girth=265529 last: m=126 classes=6 cclen=86 t=1385s
[00:13:10] it=428267 colorings=245600 lazy-girth=265664 last: m=126 classes=6 cclen=86 t=1386s
[00:13:11] it=428590 colorings=245800 lazy-girth=265828 last: m=126 classes=6 cclen=87 t=1387s
[00:13:12] it=428883 colorings=246000 lazy-girth=265945 last: m=126 classes=6 cclen=87 t=1388s
[00:13:13] it=429190 colorings=246200 lazy-girth=266070 last: m=126 classes=6 cclen=87 t=1389s
[00:13:15] it=429584 colorings=246400 lazy-girth=266326 last: m=126 classes=6 cclen=87 t=1391s
[00:13:16] it=429982 colorings=246600 lazy-girth=266600 last: m=126 classes=6 cclen=87 t=1392s
[00:13:17] it=430253 colorings=246800 lazy-girth=266688 last: m=126 classes=6 cclen=73 t=1393s
[00:13:18] it=430535 colorings=247000 lazy-girth=266791 last: m=126 classes=6 cclen=86 t=1394s
[00:13:19] it=430779 colorings=247200 lazy-girth=266839 last: m=126 classes=6 cclen=87 t=1395s
[00:13:21] it=431268 colorings=247400 lazy-girth=267245 last: m=126 classes=6 cclen=87 t=1397s
[00:13:23] it=431712 colorings=247600 lazy-girth=267579 last: m=126 classes=6 cclen=87 t=1399s
[00:13:25] it=432109 colorings=247800 lazy-girth=267865 last: m=126 classes=6 cclen=85 t=1400s
[00:13:25] it=432359 colorings=248000 lazy-girth=267944 last: m=126 classes=6 cclen=87 t=1401s
[00:13:26] it=432660 colorings=248200 lazy-girth=268059 last: m=126 classes=6 cclen=87 t=1402s
[00:13:28] it=433000 colorings=248400 lazy-girth=268266 last: m=126 classes=6 cclen=87 t=1403s
[00:13:29] it=433506 colorings=248600 lazy-girth=268703 last: m=126 classes=6 cclen=87 t=1405s
[00:13:31] it=433937 colorings=248800 lazy-girth=269092 last: m=126 classes=6 cclen=87 t=1407s
[00:13:32] it=434342 colorings=249000 lazy-girth=269406 last: m=126 classes=6 cclen=87 t=1408s
[00:13:34] it=434820 colorings=249200 lazy-girth=269840 last: m=126 classes=6 cclen=87 t=1410s
[00:13:35] it=435214 colorings=249400 lazy-girth=270104 last: m=126 classes=6 cclen=87 t=1411s
[00:13:36] it=435585 colorings=249600 lazy-girth=270323 last: m=126 classes=6 cclen=86 t=1412s
[00:13:38] it=435959 colorings=249800 lazy-girth=270580 last: m=126 classes=6 cclen=86 t=1414s
[00:13:39] it=436338 colorings=250000 lazy-girth=270859 last: m=126 classes=6 cclen=87 t=1415s
[00:13:40] it=436735 colorings=250200 lazy-girth=271149 last: m=126 classes=6 cclen=84 t=1416s
[00:13:42] it=437136 colorings=250400 lazy-girth=271441 last: m=126 classes=6 cclen=87 t=1417s
[00:13:43] it=437584 colorings=250600 lazy-girth=271802 last: m=126 classes=6 cclen=82 t=1419s
[00:13:45] it=437993 colorings=250800 lazy-girth=272089 last: m=126 classes=6 cclen=87 t=1421s
[00:13:46] it=438377 colorings=251000 lazy-girth=272369 last: m=147 classes=7 cclen=85 t=1422s
[00:13:48] it=438906 colorings=251200 lazy-girth=272829 last: m=126 classes=6 cclen=87 t=1424s
[00:13:49] it=439310 colorings=251400 lazy-girth=273131 last: m=126 classes=6 cclen=87 t=1425s
[00:13:51] it=439750 colorings=251600 lazy-girth=273488 last: m=126 classes=6 cclen=87 t=1427s
[00:13:53] it=440211 colorings=251800 lazy-girth=273861 last: m=126 classes=6 cclen=87 t=1428s
[00:13:54] it=440612 colorings=252000 lazy-girth=274133 last: m=126 classes=6 cclen=87 t=1430s
[00:13:55] it=441007 colorings=252200 lazy-girth=274389 last: m=126 classes=6 cclen=70 t=1431s
[00:13:56] it=441355 colorings=252400 lazy-girth=274582 last: m=126 classes=6 cclen=82 t=1432s
[00:13:58] it=441739 colorings=252600 lazy-girth=274850 last: m=147 classes=7 cclen=83 t=1434s
[00:13:59] it=442139 colorings=252800 lazy-girth=275143 last: m=147 classes=7 cclen=72 t=1435s
[00:14:01] it=442576 colorings=253000 lazy-girth=275495 last: m=126 classes=6 cclen=87 t=1437s
[00:14:03] it=443127 colorings=253200 lazy-girth=275998 last: m=126 classes=6 cclen=85 t=1439s
[00:14:05] it=443557 colorings=253400 lazy-girth=276330 last: m=126 classes=6 cclen=79 t=1440s
[00:14:06] it=443994 colorings=253600 lazy-girth=276581 last: m=126 classes=6 cclen=87 t=1442s
[00:14:08] it=444363 colorings=253800 lazy-girth=276761 last: m=126 classes=6 cclen=87 t=1444s
[00:14:09] it=444600 colorings=254000 lazy-girth=276809 last: m=126 classes=6 cclen=87 t=1445s
[00:14:10] it=444834 colorings=254200 lazy-girth=276851 last: m=126 classes=6 cclen=87 t=1446s
[00:14:11] it=445078 colorings=254400 lazy-girth=276896 last: m=126 classes=6 cclen=85 t=1447s
[00:14:12] it=445312 colorings=254600 lazy-girth=276949 last: m=126 classes=6 cclen=87 t=1447s
[00:14:12] it=445524 colorings=254800 lazy-girth=276971 last: m=126 classes=6 cclen=87 t=1448s
[00:14:13] it=445732 colorings=255000 lazy-girth=276980 last: m=126 classes=6 cclen=85 t=1449s
[00:14:14] it=445959 colorings=255200 lazy-girth=277022 last: m=126 classes=6 cclen=87 t=1450s
[00:14:15] it=446250 colorings=255400 lazy-girth=277136 last: m=126 classes=6 cclen=87 t=1451s
[00:14:16] it=446566 colorings=255600 lazy-girth=277283 last: m=147 classes=7 cclen=86 t=1452s
[00:14:17] it=446844 colorings=255800 lazy-girth=277372 last: m=126 classes=6 cclen=87 t=1453s
[00:14:18] it=447113 colorings=256000 lazy-girth=277456 last: m=126 classes=6 cclen=87 t=1454s
[00:14:19] it=447413 colorings=256200 lazy-girth=277582 last: m=126 classes=6 cclen=87 t=1455s
[00:14:20] it=447717 colorings=256400 lazy-girth=277704 last: m=126 classes=6 cclen=87 t=1455s
[00:14:21] it=448000 colorings=256600 lazy-girth=277814 last: m=126 classes=6 cclen=87 t=1456s
[00:14:22] it=448294 colorings=256800 lazy-girth=277925 last: m=126 classes=6 cclen=87 t=1457s
[00:14:23] it=448636 colorings=257000 lazy-girth=278092 last: m=126 classes=6 cclen=87 t=1458s
[00:14:24] it=448925 colorings=257200 lazy-girth=278225 last: m=126 classes=6 cclen=87 t=1460s
[00:14:25] it=449235 colorings=257400 lazy-girth=278360 last: m=126 classes=6 cclen=87 t=1461s
[00:14:26] it=449525 colorings=257600 lazy-girth=278470 last: m=126 classes=6 cclen=87 t=1461s
[00:14:27] it=449820 colorings=257800 lazy-girth=278591 last: m=126 classes=6 cclen=87 t=1462s
[00:14:27] it=450085 colorings=258000 lazy-girth=278667 last: m=126 classes=6 cclen=87 t=1463s
[00:14:28] it=450367 colorings=258200 lazy-girth=278763 last: m=126 classes=6 cclen=87 t=1464s
[00:14:29] it=450625 colorings=258400 lazy-girth=278829 last: m=126 classes=6 cclen=85 t=1465s
[00:14:30] it=450933 colorings=258600 lazy-girth=278955 last: m=126 classes=6 cclen=86 t=1466s
[00:14:31] it=451246 colorings=258800 lazy-girth=279088 last: m=126 classes=6 cclen=87 t=1467s
[00:14:32] it=451555 colorings=259000 lazy-girth=279210 last: m=126 classes=6 cclen=87 t=1468s
[00:14:33] it=451859 colorings=259200 lazy-girth=279332 last: m=126 classes=6 cclen=87 t=1469s
[00:14:34] it=452137 colorings=259400 lazy-girth=279416 last: m=126 classes=6 cclen=87 t=1470s
[00:14:35] it=452419 colorings=259600 lazy-girth=279506 last: m=126 classes=6 cclen=87 t=1471s
[00:14:36] it=452711 colorings=259800 lazy-girth=279612 last: m=126 classes=6 cclen=87 t=1472s
[00:14:37] it=452971 colorings=260000 lazy-girth=279680 last: m=126 classes=6 cclen=87 t=1472s
[00:14:37] it=453266 colorings=260200 lazy-girth=279778 last: m=126 classes=6 cclen=87 t=1473s
[00:14:38] it=453531 colorings=260400 lazy-girth=279844 last: m=126 classes=6 cclen=87 t=1474s
[00:14:39] it=453773 colorings=260600 lazy-girth=279890 last: m=126 classes=6 cclen=87 t=1475s
[00:14:40] it=454022 colorings=260800 lazy-girth=279939 last: m=147 classes=7 cclen=86 t=1476s
[00:14:42] it=454405 colorings=261000 lazy-girth=280188 last: m=126 classes=6 cclen=87 t=1477s
[00:14:44] it=454905 colorings=261200 lazy-girth=280623 last: m=126 classes=6 cclen=87 t=1479s
[00:14:45] it=455248 colorings=261400 lazy-girth=280824 last: m=126 classes=6 cclen=87 t=1481s
[00:14:46] it=455565 colorings=261600 lazy-girth=280958 last: m=126 classes=6 cclen=86 t=1482s
[00:14:48] it=455992 colorings=261800 lazy-girth=281302 last: m=126 classes=6 cclen=87 t=1484s
[00:14:49] it=456347 colorings=262000 lazy-girth=281515 last: m=126 classes=6 cclen=86 t=1485s
[00:14:50] it=456661 colorings=262200 lazy-girth=281652 last: m=126 classes=6 cclen=87 t=1486s
[00:14:51] it=457040 colorings=262400 lazy-girth=281874 last: m=126 classes=6 cclen=87 t=1487s
[00:14:52] it=457345 colorings=262600 lazy-girth=282001 last: m=126 classes=6 cclen=87 t=1488s
[00:14:54] it=457783 colorings=262800 lazy-girth=282328 last: m=126 classes=6 cclen=87 t=1490s
[00:14:55] it=458121 colorings=263000 lazy-girth=282501 last: m=126 classes=6 cclen=87 t=1491s
[00:14:56] it=458431 colorings=263200 lazy-girth=282641 last: m=126 classes=6 cclen=87 t=1492s
[00:14:57] it=458752 colorings=263400 lazy-girth=282799 last: m=126 classes=6 cclen=87 t=1493s
[00:14:59] it=459168 colorings=263600 lazy-girth=283114 last: m=126 classes=6 cclen=87 t=1494s
[00:15:00] it=459524 colorings=263800 lazy-girth=283322 last: m=126 classes=6 cclen=87 t=1496s
[00:15:01] it=459885 colorings=264000 lazy-girth=283543 last: m=126 classes=6 cclen=87 t=1497s
[00:15:03] it=460225 colorings=264200 lazy-girth=283726 last: m=126 classes=6 cclen=87 t=1499s
[00:15:04] it=460596 colorings=264400 lazy-girth=283968 last: m=126 classes=6 cclen=87 t=1500s
[00:15:06] it=460953 colorings=264600 lazy-girth=284161 last: m=126 classes=6 cclen=87 t=1501s
[00:15:07] it=461304 colorings=264800 lazy-girth=284351 last: m=126 classes=6 cclen=87 t=1503s
[00:15:08] it=461660 colorings=265000 lazy-girth=284552 last: m=126 classes=6 cclen=87 t=1504s
[00:15:09] it=462044 colorings=265200 lazy-girth=284768 last: m=126 classes=6 cclen=87 t=1505s
[00:15:10] it=462388 colorings=265400 lazy-girth=284943 last: m=126 classes=6 cclen=87 t=1506s
[00:15:11] it=462737 colorings=265600 lazy-girth=285156 last: m=126 classes=6 cclen=87 t=1507s
[00:15:13] it=463132 colorings=265800 lazy-girth=285423 last: m=126 classes=6 cclen=87 t=1509s
[00:15:14] it=463490 colorings=266000 lazy-girth=285639 last: m=126 classes=6 cclen=87 t=1510s
[00:15:15] it=463861 colorings=266200 lazy-girth=285852 last: m=126 classes=6 cclen=87 t=1511s
[00:15:17] it=464202 colorings=266400 lazy-girth=286035 last: m=126 classes=6 cclen=87 t=1512s
[00:15:18] it=464563 colorings=266600 lazy-girth=286242 last: m=126 classes=6 cclen=87 t=1514s
[00:15:19] it=464876 colorings=266800 lazy-girth=286360 last: m=126 classes=6 cclen=87 t=1515s
[00:15:20] it=465211 colorings=267000 lazy-girth=286563 last: m=126 classes=6 cclen=87 t=1516s
[00:15:21] it=465549 colorings=267200 lazy-girth=286745 last: m=126 classes=6 cclen=87 t=1517s
[00:15:22] it=465898 colorings=267400 lazy-girth=286923 last: m=126 classes=6 cclen=87 t=1518s
[00:15:23] it=466206 colorings=267600 lazy-girth=287048 last: m=126 classes=6 cclen=87 t=1519s
[00:15:24] it=466555 colorings=267800 lazy-girth=287236 last: m=126 classes=6 cclen=87 t=1520s
[00:15:26] it=467048 colorings=268000 lazy-girth=287609 last: m=126 classes=6 cclen=87 t=1522s
[00:15:27] it=467368 colorings=268200 lazy-girth=287755 last: m=126 classes=6 cclen=87 t=1523s
[00:15:28] it=467651 colorings=268400 lazy-girth=287868 last: m=126 classes=6 cclen=87 t=1524s
[00:15:29] it=468016 colorings=268600 lazy-girth=288067 last: m=126 classes=6 cclen=87 t=1525s
[00:15:31] it=468373 colorings=268800 lazy-girth=288273 last: m=126 classes=6 cclen=87 t=1526s
[00:15:32] it=468750 colorings=269000 lazy-girth=288482 last: m=126 classes=6 cclen=87 t=1528s
[00:15:33] it=469113 colorings=269200 lazy-girth=288699 last: m=126 classes=6 cclen=87 t=1529s
[00:15:34] it=469474 colorings=269400 lazy-girth=288905 last: m=126 classes=6 cclen=86 t=1530s
[00:15:35] it=469820 colorings=269600 lazy-girth=289095 last: m=147 classes=7 cclen=85 t=1531s
[00:15:36] it=470126 colorings=269800 lazy-girth=289235 last: m=126 classes=6 cclen=87 t=1532s
[00:15:38] it=470490 colorings=270000 lazy-girth=289443 last: m=126 classes=6 cclen=87 t=1534s
[00:15:39] it=470838 colorings=270200 lazy-girth=289621 last: m=126 classes=6 cclen=87 t=1535s
[00:15:52] it=471169 colorings=270400 lazy-girth=289806 last: m=126 classes=6 cclen=87 t=1547s
[00:15:53] it=471457 colorings=270600 lazy-girth=289920 last: m=126 classes=6 cclen=87 t=1548s
[00:15:54] it=471824 colorings=270800 lazy-girth=290145 last: m=126 classes=6 cclen=87 t=1550s
[00:15:55] it=472176 colorings=271000 lazy-girth=290340 last: m=126 classes=6 cclen=87 t=1551s
[00:15:56] it=472478 colorings=271200 lazy-girth=290471 last: m=126 classes=6 cclen=87 t=1552s
[00:15:57] it=472799 colorings=271400 lazy-girth=290620 last: m=126 classes=6 cclen=87 t=1553s
[00:15:58] it=473039 colorings=271600 lazy-girth=290667 last: m=126 classes=6 cclen=87 t=1554s
[00:15:59] it=473417 colorings=271800 lazy-girth=290880 last: m=126 classes=6 cclen=87 t=1555s
[00:16:01] it=473780 colorings=272000 lazy-girth=291075 last: m=126 classes=6 cclen=87 t=1557s
[00:16:02] it=474179 colorings=272200 lazy-girth=291324 last: m=126 classes=6 cclen=87 t=1558s
[00:16:03] it=474569 colorings=272400 lazy-girth=291553 last: m=126 classes=6 cclen=87 t=1559s
[00:16:05] it=474920 colorings=272600 lazy-girth=291752 last: m=126 classes=6 cclen=87 t=1560s
[00:16:06] it=475277 colorings=272800 lazy-girth=291941 last: m=126 classes=6 cclen=87 t=1562s
[00:16:07] it=475628 colorings=273000 lazy-girth=292129 last: m=126 classes=6 cclen=82 t=1563s
[00:16:09] it=475987 colorings=273200 lazy-girth=292329 last: m=126 classes=6 cclen=87 t=1565s
[00:16:10] it=476296 colorings=273400 lazy-girth=292486 last: m=126 classes=6 cclen=87 t=1566s
[00:16:11] it=476626 colorings=273600 lazy-girth=292663 last: m=126 classes=6 cclen=87 t=1567s
[00:16:12] it=476983 colorings=273800 lazy-girth=292857 last: m=126 classes=6 cclen=87 t=1568s
[00:16:14] it=477331 colorings=274000 lazy-girth=293057 last: m=126 classes=6 cclen=87 t=1570s
[00:16:15] it=477660 colorings=274200 lazy-girth=293237 last: m=126 classes=6 cclen=87 t=1571s
[00:16:16] it=477997 colorings=274400 lazy-girth=293401 last: m=126 classes=6 cclen=87 t=1572s
[00:16:18] it=478416 colorings=274600 lazy-girth=293688 last: m=126 classes=6 cclen=87 t=1573s
[00:16:19] it=478720 colorings=274800 lazy-girth=293828 last: m=126 classes=6 cclen=87 t=1575s
[00:16:20] it=478998 colorings=275000 lazy-girth=293921 last: m=126 classes=6 cclen=87 t=1575s
[00:16:21] it=479298 colorings=275200 lazy-girth=294044 last: m=126 classes=6 cclen=85 t=1577s
[00:16:22] it=479714 colorings=275400 lazy-girth=294339 last: m=126 classes=6 cclen=81 t=1578s
[00:16:24] it=480144 colorings=275600 lazy-girth=294666 last: m=126 classes=6 cclen=87 t=1580s
[00:16:26] it=480529 colorings=275800 lazy-girth=294913 last: m=126 classes=6 cclen=87 t=1582s
[00:16:27] it=480876 colorings=276000 lazy-girth=295112 last: m=126 classes=6 cclen=87 t=1583s
[00:16:29] it=481272 colorings=276200 lazy-girth=295383 last: m=126 classes=6 cclen=87 t=1585s
[00:16:30] it=481620 colorings=276400 lazy-girth=295577 last: m=126 classes=6 cclen=86 t=1586s
[00:16:31] it=481948 colorings=276600 lazy-girth=295719 last: m=126 classes=6 cclen=87 t=1587s
[00:16:33] it=482347 colorings=276800 lazy-girth=295991 last: m=126 classes=6 cclen=87 t=1589s
[00:16:34] it=482667 colorings=277000 lazy-girth=296133 last: m=126 classes=6 cclen=87 t=1590s
[00:16:35] it=483044 colorings=277200 lazy-girth=296382 last: m=126 classes=6 cclen=87 t=1591s
[00:16:37] it=483403 colorings=277400 lazy-girth=296559 last: m=126 classes=6 cclen=76 t=1592s
[00:16:38] it=483796 colorings=277600 lazy-girth=296813 last: m=126 classes=6 cclen=86 t=1594s
[00:16:40] it=484161 colorings=277800 lazy-girth=297043 last: m=147 classes=7 cclen=76 t=1595s
[00:16:42] it=484634 colorings=278000 lazy-girth=297393 last: m=126 classes=6 cclen=87 t=1597s
[00:16:43] it=484960 colorings=278200 lazy-girth=297544 last: m=126 classes=6 cclen=87 t=1599s
[00:16:44] it=485281 colorings=278400 lazy-girth=297693 last: m=126 classes=6 cclen=87 t=1600s
[00:16:45] it=485541 colorings=278600 lazy-girth=297781 last: m=126 classes=6 cclen=87 t=1601s
[00:16:46] it=485795 colorings=278800 lazy-girth=297845 last: m=147 classes=7 cclen=76 t=1602s
[00:16:47] it=486063 colorings=279000 lazy-girth=297925 last: m=126 classes=6 cclen=86 t=1603s
[00:16:49] it=486486 colorings=279200 lazy-girth=298257 last: m=147 classes=7 cclen=70 t=1605s
[00:16:50] it=486832 colorings=279400 lazy-girth=298455 last: m=126 classes=6 cclen=87 t=1606s
[00:16:51] it=487141 colorings=279600 lazy-girth=298587 last: m=126 classes=6 cclen=87 t=1607s
[00:16:52] it=487483 colorings=279800 lazy-girth=298767 last: m=126 classes=6 cclen=87 t=1608s
[00:16:54] it=487860 colorings=280000 lazy-girth=298976 last: m=147 classes=7 cclen=84 t=1609s
[00:16:55] it=488262 colorings=280200 lazy-girth=299240 last: m=126 classes=6 cclen=86 t=1611s
[00:16:57] it=488673 colorings=280400 lazy-girth=299534 last: m=126 classes=6 cclen=84 t=1613s
[00:16:59] it=489094 colorings=280600 lazy-girth=299825 last: m=126 classes=6 cclen=87 t=1615s
[00:17:00] it=489375 colorings=280800 lazy-girth=299934 last: m=126 classes=6 cclen=87 t=1616s
[00:17:01] it=489575 colorings=281000 lazy-girth=299934 last: m=126 classes=6 cclen=87 t=1617s
[00:17:02] it=489779 colorings=281200 lazy-girth=299938 last: m=126 classes=6 cclen=87 t=1618s
[00:17:03] it=490058 colorings=281400 lazy-girth=300034 last: m=126 classes=6 cclen=87 t=1619s
[00:17:04] it=490315 colorings=281600 lazy-girth=300100 last: m=126 classes=6 cclen=87 t=1619s
[00:17:05] it=490614 colorings=281800 lazy-girth=300214 last: m=126 classes=6 cclen=87 t=1620s
[00:17:05] it=490880 colorings=282000 lazy-girth=300295 last: m=126 classes=6 cclen=87 t=1621s
[00:17:06] it=491162 colorings=282200 lazy-girth=300395 last: m=105 classes=5 cclen=88 t=1622s
[00:17:07] it=491431 colorings=282400 lazy-girth=300478 last: m=126 classes=6 cclen=87 t=1623s
[00:17:08] it=491699 colorings=282600 lazy-girth=300552 last: m=126 classes=6 cclen=87 t=1624s
[00:17:09] it=491979 colorings=282800 lazy-girth=300640 last: m=126 classes=6 cclen=87 t=1625s
[00:17:10] it=492259 colorings=283000 lazy-girth=300730 last: m=126 classes=6 cclen=87 t=1626s
[00:17:11] it=492528 colorings=283200 lazy-girth=300808 last: m=126 classes=6 cclen=87 t=1627s
[00:17:12] it=492796 colorings=283400 lazy-girth=300887 last: m=126 classes=6 cclen=87 t=1628s
[00:17:13] it=493072 colorings=283600 lazy-girth=300970 last: m=126 classes=6 cclen=85 t=1629s
[00:17:14] it=493345 colorings=283800 lazy-girth=301051 last: m=126 classes=6 cclen=87 t=1630s
[00:17:15] it=493639 colorings=284000 lazy-girth=301154 last: m=126 classes=6 cclen=87 t=1631s
[00:17:16] it=493927 colorings=284200 lazy-girth=301251 last: m=126 classes=6 cclen=87 t=1632s
[00:17:17] it=494192 colorings=284400 lazy-girth=301321 last: m=126 classes=6 cclen=87 t=1632s
[00:17:17] it=494458 colorings=284600 lazy-girth=301392 last: m=126 classes=6 cclen=87 t=1633s
[00:17:18] it=494724 colorings=284800 lazy-girth=301466 last: m=126 classes=6 cclen=87 t=1634s
[00:17:19] it=494965 colorings=285000 lazy-girth=301509 last: m=126 classes=6 cclen=87 t=1635s
[00:17:20] it=495226 colorings=285200 lazy-girth=301572 last: m=126 classes=6 cclen=87 t=1636s
[00:17:21] it=495456 colorings=285400 lazy-girth=301604 last: m=126 classes=6 cclen=85 t=1636s
[00:17:22] it=495707 colorings=285600 lazy-girth=301659 last: m=126 classes=6 cclen=87 t=1637s
[00:17:23] it=496062 colorings=285800 lazy-girth=301853 last: m=126 classes=6 cclen=87 t=1639s
[00:17:25] it=496517 colorings=286000 lazy-girth=302207 last: m=126 classes=6 cclen=87 t=1641s
[00:17:26] it=496931 colorings=286200 lazy-girth=302470 last: m=126 classes=6 cclen=87 t=1642s
[00:17:28] it=497419 colorings=286400 lazy-girth=302811 last: m=126 classes=6 cclen=87 t=1644s
[00:17:30] it=498009 colorings=286600 lazy-girth=303314 last: m=126 classes=6 cclen=87 t=1646s
[00:17:31] it=498317 colorings=286800 lazy-girth=303450 last: m=126 classes=6 cclen=87 t=1647s
[00:17:33] it=498711 colorings=287000 lazy-girth=303713 last: m=126 classes=6 cclen=85 t=1648s
[00:17:34] it=499093 colorings=287200 lazy-girth=303975 last: m=126 classes=6 cclen=82 t=1650s
[00:17:35] it=499390 colorings=287400 lazy-girth=304111 last: m=126 classes=6 cclen=86 t=1651s
[00:17:37] it=499758 colorings=287600 lazy-girth=304328 last: m=126 classes=6 cclen=87 t=1653s
[00:17:39] it=500114 colorings=287800 lazy-girth=304559 last: m=126 classes=6 cclen=87 t=1655s
[00:17:40] it=500455 colorings=288000 lazy-girth=304748 last: m=126 classes=6 cclen=87 t=1656s
[00:17:41] it=500760 colorings=288200 lazy-girth=304869 last: m=126 classes=6 cclen=87 t=1657s
[00:17:42] it=501096 colorings=288400 lazy-girth=305032 last: m=126 classes=6 cclen=87 t=1658s
[00:17:43] it=501426 colorings=288600 lazy-girth=305178 last: m=126 classes=6 cclen=87 t=1659s
[00:17:45] it=501843 colorings=288800 lazy-girth=305470 last: m=126 classes=6 cclen=87 t=1661s
[00:17:47] it=502271 colorings=289000 lazy-girth=305775 last: m=147 classes=7 cclen=84 t=1663s
[00:17:48] it=502619 colorings=289200 lazy-girth=305972 last: m=147 classes=7 cclen=67 t=1664s
[00:17:50] it=503010 colorings=289400 lazy-girth=306227 last: m=126 classes=6 cclen=87 t=1666s
[00:17:51] it=503426 colorings=289600 lazy-girth=306533 last: m=126 classes=6 cclen=87 t=1667s
[00:17:53] it=503892 colorings=289800 lazy-girth=306895 last: m=126 classes=6 cclen=87 t=1669s
[00:17:55] it=504461 colorings=290000 lazy-girth=307455 last: m=126 classes=6 cclen=87 t=1671s
[00:17:56] it=504816 colorings=290200 lazy-girth=307625 last: m=126 classes=6 cclen=87 t=1672s
[00:17:58] it=505210 colorings=290400 lazy-girth=307922 last: m=126 classes=6 cclen=87 t=1674s
[00:17:59] it=505608 colorings=290600 lazy-girth=308186 last: m=126 classes=6 cclen=87 t=1675s
[00:18:01] it=506000 colorings=290800 lazy-girth=308447 last: m=126 classes=6 cclen=87 t=1677s
[00:18:03] it=506347 colorings=291000 lazy-girth=308655 last: m=126 classes=6 cclen=80 t=1678s
[00:18:04] it=506726 colorings=291200 lazy-girth=308893 last: m=126 classes=6 cclen=87 t=1680s
[00:18:05] it=507047 colorings=291400 lazy-girth=309042 last: m=147 classes=7 cclen=86 t=1681s
[00:18:07] it=507389 colorings=291600 lazy-girth=309213 last: m=126 classes=6 cclen=87 t=1682s
[00:18:08] it=507715 colorings=291800 lazy-girth=309361 last: m=126 classes=6 cclen=87 t=1683s
[00:18:09] it=508083 colorings=292000 lazy-girth=309571 last: m=126 classes=6 cclen=87 t=1685s
[00:18:11] it=508430 colorings=292200 lazy-girth=309757 last: m=126 classes=6 cclen=87 t=1687s
[00:18:13] it=508783 colorings=292400 lazy-girth=309952 last: m=126 classes=6 cclen=87 t=1688s
[00:18:14] it=509126 colorings=292600 lazy-girth=310121 last: m=126 classes=6 cclen=87 t=1689s
[00:18:15] it=509418 colorings=292800 lazy-girth=310235 last: m=126 classes=6 cclen=87 t=1690s
[00:18:16] it=509769 colorings=293000 lazy-girth=310413 last: m=126 classes=6 cclen=87 t=1692s
[00:18:17] it=510109 colorings=293200 lazy-girth=310591 last: m=126 classes=6 cclen=86 t=1693s
[00:18:18] it=510453 colorings=293400 lazy-girth=310761 last: m=126 classes=6 cclen=87 t=1694s
[00:18:19] it=510780 colorings=293600 lazy-girth=310931 last: m=126 classes=6 cclen=87 t=1695s
[00:18:20] it=511046 colorings=293800 lazy-girth=311009 last: m=126 classes=6 cclen=87 t=1696s
[00:18:21] it=511388 colorings=294000 lazy-girth=311189 last: m=126 classes=6 cclen=86 t=1697s
[00:18:23] it=511686 colorings=294200 lazy-girth=311310 last: m=126 classes=6 cclen=87 t=1698s
[00:18:24] it=512022 colorings=294400 lazy-girth=311484 last: m=126 classes=6 cclen=87 t=1700s
[00:18:25] it=512337 colorings=294600 lazy-girth=311629 last: m=126 classes=6 cclen=87 t=1701s
[00:18:26] it=512654 colorings=294800 lazy-girth=311759 last: m=126 classes=6 cclen=87 t=1702s
[00:18:27] it=512979 colorings=295000 lazy-girth=311909 last: m=126 classes=6 cclen=86 t=1703s
[00:18:28] it=513295 colorings=295200 lazy-girth=312046 last: m=126 classes=6 cclen=87 t=1704s
[00:18:29] it=513612 colorings=295400 lazy-girth=312178 last: m=126 classes=6 cclen=87 t=1705s
[00:18:30] it=513951 colorings=295600 lazy-girth=312361 last: m=126 classes=6 cclen=87 t=1706s
[00:18:31] it=514273 colorings=295800 lazy-girth=312512 last: m=126 classes=6 cclen=87 t=1707s
[00:18:32] it=514617 colorings=296000 lazy-girth=312676 last: m=126 classes=6 cclen=87 t=1708s
[00:18:34] it=514970 colorings=296200 lazy-girth=312850 last: m=126 classes=6 cclen=84 t=1709s
[00:18:35] it=515289 colorings=296400 lazy-girth=312983 last: m=147 classes=7 cclen=86 t=1711s
[00:18:36] it=515604 colorings=296600 lazy-girth=313113 last: m=126 classes=6 cclen=87 t=1712s
[00:18:37] it=515942 colorings=296800 lazy-girth=313267 last: m=126 classes=6 cclen=87 t=1713s
[00:18:38] it=516283 colorings=297000 lazy-girth=313419 last: m=126 classes=6 cclen=87 t=1714s
[00:18:39] it=516624 colorings=297200 lazy-girth=313572 last: m=126 classes=6 cclen=87 t=1715s
[00:18:41] it=516980 colorings=297400 lazy-girth=313755 last: m=126 classes=6 cclen=87 t=1717s
[00:18:42] it=517287 colorings=297600 lazy-girth=313870 last: m=126 classes=6 cclen=87 t=1718s
[00:18:43] it=517668 colorings=297800 lazy-girth=314112 last: m=126 classes=6 cclen=87 t=1719s
[00:18:45] it=518041 colorings=298000 lazy-girth=314332 last: m=126 classes=6 cclen=84 t=1721s
[00:18:46] it=518348 colorings=298200 lazy-girth=314471 last: m=126 classes=6 cclen=87 t=1722s
[00:18:48] it=518676 colorings=298400 lazy-girth=314632 last: m=126 classes=6 cclen=84 t=1723s
[00:18:49] it=519019 colorings=298600 lazy-girth=314799 last: m=126 classes=6 cclen=86 t=1725s
[00:18:50] it=519322 colorings=298800 lazy-girth=314932 last: m=126 classes=6 cclen=87 t=1726s
[00:18:51] it=519644 colorings=299000 lazy-girth=315070 last: m=147 classes=7 cclen=85 t=1727s
[00:18:52] it=519971 colorings=299200 lazy-girth=315210 last: m=126 classes=6 cclen=83 t=1728s
[00:18:53] it=520289 colorings=299400 lazy-girth=315358 last: m=126 classes=6 cclen=87 t=1729s
[00:18:54] it=520599 colorings=299600 lazy-girth=315495 last: m=126 classes=6 cclen=87 t=1730s
[00:18:55] it=520911 colorings=299800 lazy-girth=315622 last: m=126 classes=6 cclen=87 t=1731s
[00:18:56] it=521235 colorings=300000 lazy-girth=315769 last: m=126 classes=6 cclen=87 t=1732s
[00:18:57] it=521558 colorings=300200 lazy-girth=315921 last: m=126 classes=6 cclen=87 t=1733s
[00:18:58] it=521877 colorings=300400 lazy-girth=316064 last: m=126 classes=6 cclen=87 t=1734s
[00:18:59] it=522196 colorings=300600 lazy-girth=316199 last: m=126 classes=6 cclen=87 t=1735s
[00:19:01] it=522502 colorings=300800 lazy-girth=316322 last: m=126 classes=6 cclen=87 t=1736s
[00:19:02] it=522839 colorings=301000 lazy-girth=316482 last: m=126 classes=6 cclen=87 t=1738s
[00:19:03] it=523186 colorings=301200 lazy-girth=316649 last: m=126 classes=6 cclen=87 t=1739s
[00:19:04] it=523528 colorings=301400 lazy-girth=316822 last: m=126 classes=6 cclen=87 t=1740s
[00:19:05] it=523881 colorings=301600 lazy-girth=317004 last: m=126 classes=6 cclen=87 t=1741s
[00:19:06] it=524208 colorings=301800 lazy-girth=317148 last: m=126 classes=6 cclen=73 t=1742s
[00:19:08] it=524576 colorings=302000 lazy-girth=317336 last: m=126 classes=6 cclen=87 t=1743s
[00:19:09] it=524850 colorings=302200 lazy-girth=317419 last: m=126 classes=6 cclen=87 t=1744s
[00:19:10] it=525201 colorings=302400 lazy-girth=317591 last: m=126 classes=6 cclen=87 t=1746s
[00:19:12] it=525605 colorings=302600 lazy-girth=317868 last: m=147 classes=7 cclen=82 t=1748s
[00:19:14] it=526001 colorings=302800 lazy-girth=318120 last: m=147 classes=7 cclen=86 t=1750s
[00:19:15] it=526361 colorings=303000 lazy-girth=318318 last: m=126 classes=6 cclen=83 t=1751s
[00:19:18] it=526903 colorings=303200 lazy-girth=318837 last: m=126 classes=6 cclen=85 t=1754s
[00:19:21] it=527367 colorings=303400 lazy-girth=319208 last: m=126 classes=6 cclen=87 t=1757s
[00:19:23] it=527690 colorings=303600 lazy-girth=319354 last: m=126 classes=6 cclen=87 t=1759s
[00:19:25] it=528043 colorings=303800 lazy-girth=319554 last: m=126 classes=6 cclen=87 t=1760s
[00:19:27] it=528410 colorings=304000 lazy-girth=319768 last: m=126 classes=6 cclen=77 t=1762s
[00:19:28] it=528800 colorings=304200 lazy-girth=320010 last: m=126 classes=6 cclen=87 t=1764s
[00:19:30] it=529154 colorings=304400 lazy-girth=320210 last: m=126 classes=6 cclen=87 t=1766s
[00:19:32] it=529497 colorings=304600 lazy-girth=320381 last: m=126 classes=6 cclen=86 t=1768s
[00:19:34] it=529846 colorings=304800 lazy-girth=320564 last: m=126 classes=6 cclen=86 t=1770s
[00:19:36] it=530256 colorings=305000 lazy-girth=320812 last: m=126 classes=6 cclen=87 t=1772s
[00:19:38] it=530663 colorings=305200 lazy-girth=321085 last: m=126 classes=6 cclen=87 t=1774s
[00:19:40] it=531044 colorings=305400 lazy-girth=321330 last: m=126 classes=6 cclen=87 t=1776s
[00:19:42] it=531358 colorings=305600 lazy-girth=321473 last: m=126 classes=6 cclen=87 t=1778s
[00:19:44] it=531716 colorings=305800 lazy-girth=321683 last: m=126 classes=6 cclen=87 t=1780s
[00:19:46] it=532094 colorings=306000 lazy-girth=321919 last: m=126 classes=6 cclen=87 t=1782s
[00:19:48] it=532400 colorings=306200 lazy-girth=322052 last: m=126 classes=6 cclen=87 t=1783s
[00:19:49] it=532729 colorings=306400 lazy-girth=322223 last: m=126 classes=6 cclen=87 t=1785s
[00:19:51] it=533085 colorings=306600 lazy-girth=322415 last: m=126 classes=6 cclen=87 t=1787s
[00:19:53] it=533374 colorings=306800 lazy-girth=322525 last: m=126 classes=6 cclen=87 t=1789s
[00:19:55] it=533689 colorings=307000 lazy-girth=322665 last: m=126 classes=6 cclen=87 t=1790s
[00:19:57] it=534000 colorings=307200 lazy-girth=322803 last: m=126 classes=6 cclen=87 t=1793s
[00:19:59] it=534348 colorings=307400 lazy-girth=322990 last: m=147 classes=7 cclen=85 t=1795s
[00:20:02] it=534623 colorings=307600 lazy-girth=323089 last: m=126 classes=6 cclen=87 t=1798s
[00:20:04] it=534897 colorings=307800 lazy-girth=323181 last: m=126 classes=6 cclen=87 t=1800s
[00:20:07] it=535208 colorings=308000 lazy-girth=323305 last: m=126 classes=6 cclen=87 t=1803s
[00:20:12] it=535487 colorings=308200 lazy-girth=323402 last: m=126 classes=6 cclen=87 t=1808s
[00:20:13] it=535821 colorings=308400 lazy-girth=323583 last: m=126 classes=6 cclen=87 t=1809s
[00:20:14] it=536138 colorings=308600 lazy-girth=323791 last: m=126 classes=6 cclen=85 t=1810s
[00:20:15] it=536419 colorings=308800 lazy-girth=323905 last: m=126 classes=6 cclen=87 t=1811s
[00:20:16] it=536735 colorings=309000 lazy-girth=324089 last: m=126 classes=6 cclen=86 t=1812s
[00:20:17] it=537133 colorings=309200 lazy-girth=324368 last: m=126 classes=6 cclen=87 t=1813s
[00:20:19] it=537561 colorings=309400 lazy-girth=324717 last: m=126 classes=6 cclen=87 t=1815s
[00:20:20] it=537957 colorings=309600 lazy-girth=325046 last: m=126 classes=6 cclen=87 t=1816s
[00:20:22] it=538412 colorings=309800 lazy-girth=325492 last: m=126 classes=6 cclen=87 t=1817s
[00:20:23] it=538953 colorings=310000 lazy-girth=326068 last: m=126 classes=6 cclen=87 t=1819s
[00:20:25] it=539416 colorings=310200 lazy-girth=326483 last: m=126 classes=6 cclen=81 t=1821s
[00:20:26] it=539707 colorings=310400 lazy-girth=326609 last: m=126 classes=6 cclen=87 t=1822s
[00:20:27] it=540010 colorings=310600 lazy-girth=326728 last: m=126 classes=6 cclen=87 t=1823s
[00:20:28] it=540374 colorings=310800 lazy-girth=326929 last: m=126 classes=6 cclen=87 t=1824s
[00:20:29] it=540721 colorings=311000 lazy-girth=327204 last: m=126 classes=6 cclen=87 t=1825s
[00:20:31] it=541110 colorings=311200 lazy-girth=327511 last: m=126 classes=6 cclen=70 t=1827s
[00:20:32] it=541606 colorings=311400 lazy-girth=327969 last: m=147 classes=7 cclen=71 t=1828s
[00:20:33] it=541934 colorings=311600 lazy-girth=328188 last: m=126 classes=6 cclen=87 t=1829s
[00:20:35] it=542334 colorings=311800 lazy-girth=328483 last: m=126 classes=6 cclen=87 t=1830s
[00:20:36] it=542648 colorings=312000 lazy-girth=328666 last: m=126 classes=6 cclen=83 t=1832s
[00:20:37] it=543016 colorings=312200 lazy-girth=328944 last: m=126 classes=6 cclen=87 t=1833s
[00:20:38] it=543403 colorings=312400 lazy-girth=329232 last: m=126 classes=6 cclen=87 t=1834s
[00:20:40] it=543816 colorings=312600 lazy-girth=329583 last: m=126 classes=6 cclen=87 t=1836s
[00:20:41] it=544118 colorings=312800 lazy-girth=329717 last: m=126 classes=6 cclen=87 t=1837s
[00:20:42] it=544479 colorings=313000 lazy-girth=329949 last: m=126 classes=6 cclen=87 t=1838s
[00:20:43] it=544846 colorings=313200 lazy-girth=330184 last: m=126 classes=6 cclen=86 t=1839s
[00:20:45] it=545314 colorings=313400 lazy-girth=330579 last: m=126 classes=6 cclen=87 t=1841s
[00:20:46] it=545732 colorings=313600 lazy-girth=330898 last: m=126 classes=6 cclen=87 t=1842s
[00:20:48] it=546215 colorings=313800 lazy-girth=331309 last: m=126 classes=6 cclen=81 t=1844s
[00:20:49] it=546654 colorings=314000 lazy-girth=331655 last: m=126 classes=6 cclen=80 t=1845s
[00:20:51] it=547038 colorings=314200 lazy-girth=331979 last: m=126 classes=6 cclen=87 t=1847s
[00:20:52] it=547336 colorings=314400 lazy-girth=332145 last: m=126 classes=6 cclen=87 t=1848s
[00:20:53] it=547643 colorings=314600 lazy-girth=332277 last: m=126 classes=6 cclen=87 t=1849s
[00:20:54] it=547948 colorings=314800 lazy-girth=332410 last: m=126 classes=6 cclen=87 t=1850s
[00:20:55] it=548283 colorings=315000 lazy-girth=332566 last: m=126 classes=6 cclen=87 t=1851s
[00:20:56] it=548606 colorings=315200 lazy-girth=332725 last: m=126 classes=6 cclen=87 t=1852s
[00:20:57] it=548941 colorings=315400 lazy-girth=332899 last: m=147 classes=7 cclen=86 t=1853s
[00:20:59] it=549272 colorings=315600 lazy-girth=333123 last: m=126 classes=6 cclen=83 t=1855s
[00:21:01] it=549758 colorings=315800 lazy-girth=333624 last: m=126 classes=6 cclen=87 t=1857s
[00:21:02] it=550071 colorings=316000 lazy-girth=333774 last: m=126 classes=6 cclen=87 t=1858s
[00:21:03] it=550388 colorings=316200 lazy-girth=333919 last: m=126 classes=6 cclen=86 t=1859s
[00:21:05] it=550832 colorings=316400 lazy-girth=334337 last: m=126 classes=6 cclen=85 t=1861s
[00:21:07] it=551287 colorings=316600 lazy-girth=334697 last: m=147 classes=7 cclen=86 t=1862s
[00:21:08] it=551781 colorings=316800 lazy-girth=335148 last: m=126 classes=6 cclen=87 t=1864s
[00:21:10] it=552193 colorings=317000 lazy-girth=335501 last: m=126 classes=6 cclen=87 t=1865s
[00:21:12] it=552728 colorings=317200 lazy-girth=336054 last: m=126 classes=6 cclen=87 t=1867s
[00:21:14] it=553152 colorings=317400 lazy-girth=336431 last: m=126 classes=6 cclen=87 t=1869s
[00:21:16] it=553752 colorings=317600 lazy-girth=337033 last: m=126 classes=6 cclen=84 t=1872s
[00:21:18] it=554287 colorings=317800 lazy-girth=337519 last: m=126 classes=6 cclen=87 t=1874s
[00:21:20] it=554749 colorings=318000 lazy-girth=337916 last: m=126 classes=6 cclen=87 t=1876s
[00:21:22] it=555187 colorings=318200 lazy-girth=338270 last: m=126 classes=6 cclen=87 t=1878s
[00:21:23] it=555505 colorings=318400 lazy-girth=338478 last: m=126 classes=6 cclen=87 t=1879s
[00:21:25] it=555837 colorings=318600 lazy-girth=338667 last: m=126 classes=6 cclen=87 t=1880s
[00:21:25] it=556106 colorings=318800 lazy-girth=338741 last: m=126 classes=6 cclen=87 t=1881s
[00:21:26] it=556389 colorings=319000 lazy-girth=338875 last: m=126 classes=6 cclen=87 t=1882s
[00:21:27] it=556665 colorings=319200 lazy-girth=338983 last: m=126 classes=6 cclen=87 t=1883s
[00:21:28] it=556964 colorings=319400 lazy-girth=339113 last: m=126 classes=6 cclen=82 t=1884s
[00:21:29] it=557270 colorings=319600 lazy-girth=339247 last: m=126 classes=6 cclen=87 t=1885s
[00:21:30] it=557570 colorings=319800 lazy-girth=339369 last: m=126 classes=6 cclen=87 t=1886s
[00:21:31] it=557857 colorings=320000 lazy-girth=339459 last: m=126 classes=6 cclen=87 t=1887s
[00:21:32] it=558170 colorings=320200 lazy-girth=339610 last: m=126 classes=6 cclen=87 t=1888s
[00:21:33] it=558476 colorings=320400 lazy-girth=339746 last: m=126 classes=6 cclen=87 t=1888s
[00:21:34] it=558789 colorings=320600 lazy-girth=339893 last: m=126 classes=6 cclen=87 t=1890s
[00:21:35] it=559126 colorings=320800 lazy-girth=340089 last: m=147 classes=7 cclen=80 t=1891s
[00:21:37] it=559421 colorings=321000 lazy-girth=340206 last: m=126 classes=6 cclen=86 t=1893s
[00:21:38] it=559727 colorings=321200 lazy-girth=340332 last: m=126 classes=6 cclen=87 t=1894s
[00:21:39] it=560043 colorings=321400 lazy-girth=340479 last: m=126 classes=6 cclen=87 t=1895s
[00:21:40] it=560361 colorings=321600 lazy-girth=340646 last: m=126 classes=6 cclen=87 t=1896s
[00:21:41] it=560671 colorings=321800 lazy-girth=340779 last: m=147 classes=7 cclen=84 t=1897s
[00:21:43] it=560966 colorings=322000 lazy-girth=340907 last: m=126 classes=6 cclen=87 t=1898s
[00:21:44] it=561260 colorings=322200 lazy-girth=341024 last: m=126 classes=6 cclen=87 t=1899s
[00:21:45] it=561550 colorings=322400 lazy-girth=341129 last: m=126 classes=6 cclen=87 t=1900s
[00:21:46] it=561849 colorings=322600 lazy-girth=341264 last: m=126 classes=6 cclen=86 t=1901s
[00:21:47] it=562152 colorings=322800 lazy-girth=341392 last: m=126 classes=6 cclen=86 t=1902s
[00:21:48] it=562481 colorings=323000 lazy-girth=341555 last: m=126 classes=6 cclen=86 t=1904s
[00:21:49] it=562766 colorings=323200 lazy-girth=341659 last: m=126 classes=6 cclen=87 t=1905s
[00:21:50] it=563063 colorings=323400 lazy-girth=341771 last: m=126 classes=6 cclen=84 t=1906s
[00:21:51] it=563390 colorings=323600 lazy-girth=341927 last: m=126 classes=6 cclen=86 t=1907s
[00:21:52] it=563704 colorings=323800 lazy-girth=342065 last: m=126 classes=6 cclen=87 t=1908s
[00:21:53] it=564000 colorings=324000 lazy-girth=342178 last: m=126 classes=6 cclen=87 t=1909s
[00:21:55] it=564418 colorings=324200 lazy-girth=342438 last: m=147 classes=7 cclen=86 t=1911s
[00:21:56] it=564692 colorings=324400 lazy-girth=342523 last: m=126 classes=6 cclen=87 t=1911s
[00:21:57] it=564981 colorings=324600 lazy-girth=342630 last: m=126 classes=6 cclen=86 t=1913s
[00:21:58] it=565230 colorings=324800 lazy-girth=342694 last: m=126 classes=6 cclen=87 t=1913s
[00:21:59] it=565518 colorings=325000 lazy-girth=342805 last: m=126 classes=6 cclen=87 t=1914s
[00:22:00] it=565788 colorings=325200 lazy-girth=342897 last: m=126 classes=6 cclen=86 t=1915s
[00:22:01] it=566071 colorings=325400 lazy-girth=342993 last: m=126 classes=6 cclen=87 t=1916s
[00:22:02] it=566343 colorings=325600 lazy-girth=343089 last: m=126 classes=6 cclen=87 t=1917s
[00:22:03] it=566642 colorings=325800 lazy-girth=343211 last: m=147 classes=7 cclen=86 t=1918s
[00:22:04] it=566956 colorings=326000 lazy-girth=343345 last: m=126 classes=6 cclen=87 t=1920s
[00:22:05] it=567244 colorings=326200 lazy-girth=343461 last: m=126 classes=6 cclen=87 t=1921s
[00:22:06] it=567526 colorings=326400 lazy-girth=343557 last: m=126 classes=6 cclen=87 t=1921s
[00:22:06] it=567776 colorings=326600 lazy-girth=343617 last: m=147 classes=7 cclen=79 t=1922s
[00:22:08] it=568084 colorings=326800 lazy-girth=343749 last: m=126 classes=6 cclen=87 t=1923s
[00:22:08] it=568341 colorings=327000 lazy-girth=343817 last: m=126 classes=6 cclen=86 t=1924s
[00:22:09] it=568613 colorings=327200 lazy-girth=343898 last: m=126 classes=6 cclen=87 t=1925s
[00:22:10] it=568882 colorings=327400 lazy-girth=343980 last: m=126 classes=6 cclen=84 t=1926s
[00:22:11] it=569147 colorings=327600 lazy-girth=344045 last: m=147 classes=7 cclen=86 t=1927s
[00:22:12] it=569426 colorings=327800 lazy-girth=344142 last: m=126 classes=6 cclen=87 t=1928s
[00:22:13] it=569692 colorings=328000 lazy-girth=344225 last: m=126 classes=6 cclen=85 t=1929s
[00:22:14] it=569970 colorings=328200 lazy-girth=344306 last: m=126 classes=6 cclen=87 t=1930s
[00:22:15] it=570220 colorings=328400 lazy-girth=344360 last: m=126 classes=6 cclen=87 t=1930s
[00:22:15] it=570465 colorings=328600 lazy-girth=344409 last: m=126 classes=6 cclen=87 t=1931s
[00:22:16] it=570723 colorings=328800 lazy-girth=344471 last: m=126 classes=6 cclen=86 t=1932s
[00:22:17] it=570969 colorings=329000 lazy-girth=344524 last: m=126 classes=6 cclen=87 t=1933s
[00:22:18] it=571242 colorings=329200 lazy-girth=344604 last: m=126 classes=6 cclen=87 t=1934s
[00:22:20] it=571536 colorings=329400 lazy-girth=344738 last: m=126 classes=6 cclen=87 t=1936s
[00:22:21] it=571811 colorings=329600 lazy-girth=344825 last: m=126 classes=6 cclen=87 t=1937s
[00:22:22] it=572082 colorings=329800 lazy-girth=344920 last: m=126 classes=6 cclen=87 t=1938s
[00:22:23] it=572363 colorings=330000 lazy-girth=345054 last: m=126 classes=6 cclen=87 t=1939s
[00:22:25] it=572676 colorings=330200 lazy-girth=345227 last: m=126 classes=6 cclen=87 t=1940s
[00:22:26] it=573065 colorings=330400 lazy-girth=345512 last: m=126 classes=6 cclen=87 t=1942s
[00:22:28] it=573478 colorings=330600 lazy-girth=345871 last: m=126 classes=6 cclen=87 t=1943s
[00:22:29] it=573758 colorings=330800 lazy-girth=345987 last: m=147 classes=7 cclen=86 t=1944s
[00:22:30] it=574073 colorings=331000 lazy-girth=346158 last: m=126 classes=6 cclen=87 t=1945s
[00:22:31] it=574397 colorings=331200 lazy-girth=346358 last: m=147 classes=7 cclen=86 t=1947s
[00:22:32] it=574811 colorings=331400 lazy-girth=346701 last: m=126 classes=6 cclen=87 t=1948s
[00:22:34] it=575214 colorings=331600 lazy-girth=347023 last: m=126 classes=6 cclen=79 t=1950s
[00:22:35] it=575506 colorings=331800 lazy-girth=347170 last: m=126 classes=6 cclen=82 t=1950s
[00:22:36] it=575816 colorings=332000 lazy-girth=347320 last: m=147 classes=7 cclen=76 t=1951s
[00:22:37] it=576173 colorings=332200 lazy-girth=347525 last: m=126 classes=6 cclen=86 t=1953s
[00:22:38] it=576511 colorings=332400 lazy-girth=347702 last: m=126 classes=6 cclen=87 t=1954s
[00:22:39] it=576871 colorings=332600 lazy-girth=347942 last: m=126 classes=6 cclen=87 t=1955s
[00:22:41] it=577230 colorings=332800 lazy-girth=348210 last: m=126 classes=6 cclen=86 t=1956s
[00:22:42] it=577526 colorings=333000 lazy-girth=348352 last: m=126 classes=6 cclen=85 t=1957s
[00:22:43] it=577815 colorings=333200 lazy-girth=348448 last: m=126 classes=6 cclen=87 t=1958s
[00:22:44] it=578134 colorings=333400 lazy-girth=348599 last: m=126 classes=6 cclen=87 t=1959s
[00:22:44] it=578404 colorings=333600 lazy-girth=348690 last: m=126 classes=6 cclen=87 t=1960s
[00:22:45] it=578664 colorings=333800 lazy-girth=348777 last: m=126 classes=6 cclen=87 t=1961s
[00:22:46] it=578934 colorings=334000 lazy-girth=348881 last: m=126 classes=6 cclen=87 t=1962s
[00:22:48] it=579391 colorings=334200 lazy-girth=349210 last: m=126 classes=6 cclen=87 t=1964s
[00:22:50] it=579947 colorings=334400 lazy-girth=349777 last: m=126 classes=6 cclen=85 t=1966s
[00:22:53] it=580572 colorings=334600 lazy-girth=350389 last: m=126 classes=6 cclen=87 t=1969s
[00:22:55] it=581131 colorings=334800 lazy-girth=350928 last: m=126 classes=6 cclen=87 t=1971s
[00:22:57] it=581523 colorings=335000 lazy-girth=351200 last: m=126 classes=6 cclen=87 t=1972s
[00:22:58] it=581932 colorings=335200 lazy-girth=351491 last: m=126 classes=6 cclen=87 t=1974s
[00:23:00] it=582380 colorings=335400 lazy-girth=351876 last: m=126 classes=6 cclen=81 t=1975s
[00:23:01] it=582708 colorings=335600 lazy-girth=352096 last: m=126 classes=6 cclen=78 t=1977s
[00:23:03] it=583180 colorings=335800 lazy-girth=352471 last: m=126 classes=6 cclen=87 t=1979s
[00:23:04] it=583541 colorings=336000 lazy-girth=352709 last: m=147 classes=7 cclen=85 t=1980s
[00:23:05] it=583814 colorings=336200 lazy-girth=352790 last: m=126 classes=6 cclen=87 t=1981s
[00:23:06] it=584161 colorings=336400 lazy-girth=352986 last: m=126 classes=6 cclen=85 t=1982s
[00:23:08] it=584575 colorings=336600 lazy-girth=353280 last: m=126 classes=6 cclen=87 t=1984s
[00:23:10] it=584937 colorings=336800 lazy-girth=353533 last: m=126 classes=6 cclen=87 t=1985s
[00:23:11] it=585370 colorings=337000 lazy-girth=353879 last: m=126 classes=6 cclen=87 t=1987s
[00:23:13] it=585681 colorings=337200 lazy-girth=354020 last: m=126 classes=6 cclen=87 t=1988s
[00:23:14] it=585959 colorings=337400 lazy-girth=354125 last: m=126 classes=6 cclen=86 t=1989s
[00:23:15] it=586360 colorings=337600 lazy-girth=354417 last: m=126 classes=6 cclen=87 t=1991s
[00:23:17] it=586675 colorings=337800 lazy-girth=354578 last: m=126 classes=6 cclen=87 t=1993s
[00:23:19] it=587073 colorings=338000 lazy-girth=354873 last: m=147 classes=7 cclen=84 t=1995s
[00:23:20] it=587324 colorings=338200 lazy-girth=354939 last: m=126 classes=6 cclen=87 t=1995s
[00:23:21] it=587576 colorings=338400 lazy-girth=355011 last: m=126 classes=6 cclen=87 t=1996s
[00:23:21] it=587830 colorings=338600 lazy-girth=355085 last: m=126 classes=6 cclen=83 t=1997s
[00:23:22] it=588080 colorings=338800 lazy-girth=355154 last: m=126 classes=6 cclen=87 t=1998s
[00:23:23] it=588331 colorings=339000 lazy-girth=355213 last: m=126 classes=6 cclen=84 t=1999s
[00:23:24] it=588604 colorings=339200 lazy-girth=355313 last: m=126 classes=6 cclen=83 t=2000s
[00:23:25] it=588921 colorings=339400 lazy-girth=355461 last: m=147 classes=7 cclen=81 t=2001s
[00:23:27] it=589209 colorings=339600 lazy-girth=355557 last: m=126 classes=6 cclen=87 t=2002s
[00:23:28] it=589502 colorings=339800 lazy-girth=355661 last: m=126 classes=6 cclen=87 t=2004s
[00:23:29] it=589828 colorings=340000 lazy-girth=355809 last: m=126 classes=6 cclen=87 t=2005s
[00:23:30] it=590102 colorings=340200 lazy-girth=355891 last: m=147 classes=7 cclen=84 t=2006s
[00:23:31] it=590371 colorings=340400 lazy-girth=355966 last: m=147 classes=7 cclen=83 t=2007s
[00:23:32] it=590637 colorings=340600 lazy-girth=356042 last: m=126 classes=6 cclen=87 t=2008s
[00:23:33] it=590885 colorings=340800 lazy-girth=356096 last: m=126 classes=6 cclen=87 t=2009s
[00:23:34] it=591200 colorings=341000 lazy-girth=356260 last: m=126 classes=6 cclen=87 t=2010s
[00:23:35] it=591491 colorings=341200 lazy-girth=356366 last: m=126 classes=6 cclen=85 t=2011s
[00:23:36] it=591741 colorings=341400 lazy-girth=356420 last: m=126 classes=6 cclen=86 t=2012s
[00:23:37] it=592016 colorings=341600 lazy-girth=356528 last: m=126 classes=6 cclen=87 t=2013s
[00:23:38] it=592341 colorings=341800 lazy-girth=356679 last: m=126 classes=6 cclen=87 t=2014s
[00:23:39] it=592574 colorings=342000 lazy-girth=356713 last: m=126 classes=6 cclen=87 t=2015s
[00:23:40] it=592868 colorings=342200 lazy-girth=356835 last: m=126 classes=6 cclen=87 t=2016s
[00:23:41] it=593126 colorings=342400 lazy-girth=356905 last: m=126 classes=6 cclen=87 t=2017s
[00:23:42] it=593438 colorings=342600 lazy-girth=357045 last: m=126 classes=6 cclen=87 t=2018s
[00:23:43] it=593702 colorings=342800 lazy-girth=357120 last: m=126 classes=6 cclen=83 t=2019s
[00:23:44] it=593988 colorings=343000 lazy-girth=357224 last: m=126 classes=6 cclen=87 t=2020s
[00:23:45] it=594277 colorings=343200 lazy-girth=357321 last: m=126 classes=6 cclen=87 t=2021s
[00:23:47] it=594545 colorings=343400 lazy-girth=357400 last: m=126 classes=6 cclen=80 t=2022s
[00:23:48] it=594813 colorings=343600 lazy-girth=357487 last: m=126 classes=6 cclen=87 t=2023s
[00:23:48] it=595071 colorings=343800 lazy-girth=357555 last: m=126 classes=6 cclen=87 t=2024s
[00:23:49] it=595310 colorings=344000 lazy-girth=357599 last: m=126 classes=6 cclen=87 t=2025s
[00:23:50] it=595563 colorings=344200 lazy-girth=357669 last: m=126 classes=6 cclen=87 t=2026s
[00:23:51] it=595815 colorings=344400 lazy-girth=357729 last: m=147 classes=7 cclen=77 t=2027s
[00:23:52] it=596019 colorings=344600 lazy-girth=357735 last: m=126 classes=6 cclen=87 t=2028s
[00:23:53] it=596244 colorings=344800 lazy-girth=357763 last: m=126 classes=6 cclen=87 t=2028s
[00:23:54] it=596502 colorings=345000 lazy-girth=357827 last: m=126 classes=6 cclen=87 t=2029s
[00:23:55] it=596801 colorings=345200 lazy-girth=357938 last: m=126 classes=6 cclen=87 t=2030s
[00:23:56] it=597099 colorings=345400 lazy-girth=358059 last: m=126 classes=6 cclen=87 t=2031s
[00:23:56] it=597362 colorings=345600 lazy-girth=358132 last: m=126 classes=6 cclen=87 t=2032s
[00:23:57] it=597653 colorings=345800 lazy-girth=358241 last: m=126 classes=6 cclen=87 t=2033s
[00:23:58] it=597899 colorings=346000 lazy-girth=358296 last: m=126 classes=6 cclen=87 t=2034s
[00:23:59] it=598168 colorings=346200 lazy-girth=358378 last: m=126 classes=6 cclen=87 t=2035s
[00:24:00] it=598441 colorings=346400 lazy-girth=358463 last: m=126 classes=6 cclen=87 t=2036s
[00:24:01] it=598705 colorings=346600 lazy-girth=358537 last: m=126 classes=6 cclen=84 t=2037s
[00:24:23] it=598930 colorings=346800 lazy-girth=358565 last: m=126 classes=6 cclen=87 t=2059s
[00:24:24] it=599177 colorings=347000 lazy-girth=358618 last: m=126 classes=6 cclen=86 t=2060s
[00:24:25] it=599455 colorings=347200 lazy-girth=358707 last: m=126 classes=6 cclen=87 t=2061s
[00:24:26] it=599710 colorings=347400 lazy-girth=358775 last: m=126 classes=6 cclen=86 t=2062s
[00:24:27] it=599955 colorings=347600 lazy-girth=358827 last: m=126 classes=6 cclen=87 t=2063s
[00:24:28] it=600210 colorings=347800 lazy-girth=358887 last: m=126 classes=6 cclen=87 t=2064s
[00:24:29] it=600452 colorings=348000 lazy-girth=358937 last: m=126 classes=6 cclen=87 t=2065s
[00:24:30] it=600707 colorings=348200 lazy-girth=358995 last: m=126 classes=6 cclen=87 t=2066s
[00:24:31] it=600968 colorings=348400 lazy-girth=359066 last: m=126 classes=6 cclen=86 t=2067s
[00:24:32] it=601226 colorings=348600 lazy-girth=359132 last: m=147 classes=7 cclen=86 t=2068s
[00:24:34] it=601633 colorings=348800 lazy-girth=359447 last: m=126 classes=6 cclen=87 t=2070s
[00:24:36] it=602024 colorings=349000 lazy-girth=359687 last: m=126 classes=6 cclen=87 t=2072s
[00:24:37] it=602324 colorings=349200 lazy-girth=359809 last: m=126 classes=6 cclen=87 t=2073s
[00:24:38] it=602671 colorings=349400 lazy-girth=359984 last: m=126 classes=6 cclen=87 t=2074s
[00:24:40] it=603051 colorings=349600 lazy-girth=360250 last: m=126 classes=6 cclen=87 t=2076s
[00:24:41] it=603372 colorings=349800 lazy-girth=360418 last: m=126 classes=6 cclen=87 t=2077s
[00:24:43] it=603737 colorings=350000 lazy-girth=360625 last: m=126 classes=6 cclen=87 t=2079s
[00:24:45] it=604249 colorings=350200 lazy-girth=361077 last: m=126 classes=6 cclen=86 t=2081s
[00:24:46] it=604598 colorings=350400 lazy-girth=361279 last: m=126 classes=6 cclen=86 t=2082s
[00:24:48] it=604934 colorings=350600 lazy-girth=361464 last: m=126 classes=6 cclen=85 t=2084s
[00:24:49] it=605281 colorings=350800 lazy-girth=361670 last: m=126 classes=6 cclen=87 t=2085s
[00:24:50] it=605572 colorings=351000 lazy-girth=361780 last: m=126 classes=6 cclen=87 t=2086s
[00:24:52] it=605932 colorings=351200 lazy-girth=361975 last: m=126 classes=6 cclen=87 t=2088s
[00:24:53] it=606224 colorings=351400 lazy-girth=362074 last: m=126 classes=6 cclen=86 t=2089s
[00:24:54] it=606574 colorings=351600 lazy-girth=362297 last: m=126 classes=6 cclen=87 t=2090s
[00:24:56] it=606905 colorings=351800 lazy-girth=362441 last: m=126 classes=6 cclen=87 t=2092s
[00:24:57] it=607260 colorings=352000 lazy-girth=362651 last: m=126 classes=6 cclen=87 t=2093s
[00:24:59] it=607657 colorings=352200 lazy-girth=362913 last: m=126 classes=6 cclen=87 t=2095s
[00:25:00] it=607954 colorings=352400 lazy-girth=363034 last: m=126 classes=6 cclen=87 t=2096s
[00:25:01] it=608284 colorings=352600 lazy-girth=363171 last: m=126 classes=6 cclen=85 t=2097s
[00:25:03] it=608707 colorings=352800 lazy-girth=363478 last: m=126 classes=6 cclen=87 t=2099s
[00:25:04] it=609019 colorings=353000 lazy-girth=363623 last: m=126 classes=6 cclen=87 t=2100s
[00:25:05] it=609309 colorings=353200 lazy-girth=363723 last: m=126 classes=6 cclen=87 t=2101s
[00:25:07] it=609690 colorings=353400 lazy-girth=363965 last: m=126 classes=6 cclen=86 t=2103s
[00:25:08] it=610067 colorings=353600 lazy-girth=364208 last: m=126 classes=6 cclen=87 t=2104s
[00:25:10] it=610425 colorings=353800 lazy-girth=364422 last: m=126 classes=6 cclen=87 t=2106s
[00:25:12] it=610829 colorings=354000 lazy-girth=364704 last: m=126 classes=6 cclen=85 t=2108s
[00:25:13] it=611126 colorings=354200 lazy-girth=364869 last: m=126 classes=6 cclen=87 t=2109s
[00:25:14] it=611400 colorings=354400 lazy-girth=365012 last: m=126 classes=6 cclen=87 t=2110s
[00:25:15] it=611652 colorings=354600 lazy-girth=365080 last: m=126 classes=6 cclen=84 t=2111s
[00:25:16] it=611930 colorings=354800 lazy-girth=365174 last: m=126 classes=6 cclen=87 t=2112s
[00:25:17] it=612205 colorings=355000 lazy-girth=365256 last: m=126 classes=6 cclen=87 t=2112s
[00:25:17] it=612458 colorings=355200 lazy-girth=365330 last: m=126 classes=6 cclen=86 t=2113s
[00:25:18] it=612693 colorings=355400 lazy-girth=365366 last: m=126 classes=6 cclen=87 t=2114s
[00:25:19] it=612952 colorings=355600 lazy-girth=365432 last: m=126 classes=6 cclen=87 t=2115s
[00:25:20] it=613245 colorings=355800 lazy-girth=365551 last: m=126 classes=6 cclen=86 t=2116s
[00:25:21] it=613602 colorings=356000 lazy-girth=365755 last: m=126 classes=6 cclen=87 t=2117s
[00:25:22] it=613935 colorings=356200 lazy-girth=365920 last: m=126 classes=6 cclen=85 t=2118s
[00:25:23] it=614272 colorings=356400 lazy-girth=366079 last: m=126 classes=6 cclen=87 t=2119s
[00:25:25] it=614674 colorings=356600 lazy-girth=366332 last: m=126 classes=6 cclen=87 t=2121s
[00:25:26] it=614973 colorings=356800 lazy-girth=366451 last: m=126 classes=6 cclen=87 t=2122s
[00:25:27] it=615286 colorings=357000 lazy-girth=366600 last: m=126 classes=6 cclen=87 t=2123s
[00:25:28] it=615599 colorings=357200 lazy-girth=366734 last: m=126 classes=6 cclen=87 t=2124s
[00:25:29] it=615944 colorings=357400 lazy-girth=366939 last: m=126 classes=6 cclen=87 t=2125s
[00:25:31] it=616258 colorings=357600 lazy-girth=367077 last: m=126 classes=6 cclen=87 t=2126s
[00:25:32] it=616640 colorings=357800 lazy-girth=367278 last: m=126 classes=6 cclen=87 t=2128s
[00:25:33] it=616979 colorings=358000 lazy-girth=367434 last: m=126 classes=6 cclen=87 t=2129s
[00:25:34] it=617309 colorings=358200 lazy-girth=367612 last: m=126 classes=6 cclen=85 t=2130s
[00:25:36] it=617667 colorings=358400 lazy-girth=367809 last: m=126 classes=6 cclen=87 t=2131s
[00:25:37] it=618042 colorings=358600 lazy-girth=368016 last: m=126 classes=6 cclen=87 t=2133s
[00:25:38] it=618404 colorings=358800 lazy-girth=368232 last: m=126 classes=6 cclen=87 t=2134s
[00:25:39] it=618721 colorings=359000 lazy-girth=368383 last: m=126 classes=6 cclen=87 t=2135s
[00:25:40] it=619027 colorings=359200 lazy-girth=368510 last: m=126 classes=6 cclen=87 t=2136s
[00:25:42] it=619389 colorings=359400 lazy-girth=368710 last: m=126 classes=6 cclen=87 t=2137s
[00:25:43] it=619745 colorings=359600 lazy-girth=368909 last: m=126 classes=6 cclen=87 t=2139s
[00:25:44] it=620052 colorings=359800 lazy-girth=369041 last: m=126 classes=6 cclen=87 t=2140s
[00:25:45] it=620377 colorings=360000 lazy-girth=369214 last: m=147 classes=7 cclen=86 t=2141s
[00:25:46] it=620718 colorings=360200 lazy-girth=369383 last: m=126 classes=6 cclen=87 t=2142s
[00:25:47] it=621044 colorings=360400 lazy-girth=369537 last: m=126 classes=6 cclen=87 t=2143s
[00:25:49] it=621393 colorings=360600 lazy-girth=369727 last: m=126 classes=6 cclen=87 t=2144s
[00:25:50] it=621708 colorings=360800 lazy-girth=369861 last: m=126 classes=6 cclen=87 t=2145s
[00:25:51] it=622038 colorings=361000 lazy-girth=370021 last: m=147 classes=7 cclen=84 t=2147s
[00:25:52] it=622378 colorings=361200 lazy-girth=370207 last: m=126 classes=6 cclen=87 t=2148s
[00:25:53] it=622734 colorings=361400 lazy-girth=370391 last: m=126 classes=6 cclen=85 t=2149s
[00:25:54] it=623050 colorings=361600 lazy-girth=370530 last: m=126 classes=6 cclen=87 t=2150s
[00:25:56] it=623404 colorings=361800 lazy-girth=370724 last: m=126 classes=6 cclen=87 t=2151s
[00:25:57] it=623740 colorings=362000 lazy-girth=370888 last: m=126 classes=6 cclen=87 t=2152s
[00:25:58] it=624079 colorings=362200 lazy-girth=371064 last: m=126 classes=6 cclen=87 t=2154s
[00:25:59] it=624386 colorings=362400 lazy-girth=371182 last: m=126 classes=6 cclen=87 t=2155s
[00:26:00] it=624764 colorings=362600 lazy-girth=371407 last: m=126 classes=6 cclen=87 t=2156s
[00:26:01] it=625063 colorings=362800 lazy-girth=371530 last: m=105 classes=5 cclen=88 t=2157s
[00:26:02] it=625411 colorings=363000 lazy-girth=371705 last: m=126 classes=6 cclen=87 t=2158s
[00:26:04] it=625748 colorings=363200 lazy-girth=371878 last: m=126 classes=6 cclen=87 t=2159s
[00:26:05] it=626065 colorings=363400 lazy-girth=372028 last: m=126 classes=6 cclen=87 t=2161s
[00:26:06] it=626404 colorings=363600 lazy-girth=372200 last: m=126 classes=6 cclen=87 t=2162s
[00:26:07] it=626712 colorings=363800 lazy-girth=372342 last: m=126 classes=6 cclen=87 t=2163s
[00:26:08] it=627060 colorings=364000 lazy-girth=372512 last: m=147 classes=7 cclen=86 t=2164s
[00:26:09] it=627364 colorings=364200 lazy-girth=372638 last: m=126 classes=6 cclen=87 t=2165s
[00:26:11] it=627737 colorings=364400 lazy-girth=372846 last: m=126 classes=6 cclen=87 t=2166s
[00:26:12] it=628074 colorings=364600 lazy-girth=373008 last: m=126 classes=6 cclen=87 t=2167s
[00:26:13] it=628420 colorings=364800 lazy-girth=373183 last: m=126 classes=6 cclen=87 t=2169s
[00:26:14] it=628705 colorings=365000 lazy-girth=373288 last: m=126 classes=6 cclen=87 t=2170s
[00:26:15] it=628998 colorings=365200 lazy-girth=373398 last: m=126 classes=6 cclen=87 t=2171s
[00:26:16] it=629308 colorings=365400 lazy-girth=373528 last: m=147 classes=7 cclen=81 t=2172s
[00:26:17] it=629645 colorings=365600 lazy-girth=373705 last: m=126 classes=6 cclen=87 t=2173s
[00:26:18] it=629954 colorings=365800 lazy-girth=373839 last: m=126 classes=6 cclen=87 t=2174s
[00:26:20] it=630267 colorings=366000 lazy-girth=373989 last: m=126 classes=6 cclen=87 t=2175s
[00:26:21] it=630611 colorings=366200 lazy-girth=374152 last: m=126 classes=6 cclen=87 t=2177s
[00:26:22] it=630945 colorings=366400 lazy-girth=374312 last: m=126 classes=6 cclen=87 t=2178s
[00:26:23] it=631275 colorings=366600 lazy-girth=374463 last: m=126 classes=6 cclen=87 t=2179s
[00:26:24] it=631586 colorings=366800 lazy-girth=374594 last: m=126 classes=6 cclen=87 t=2180s
[00:26:25] it=631925 colorings=367000 lazy-girth=374790 last: m=126 classes=6 cclen=86 t=2181s
[00:26:27] it=632235 colorings=367200 lazy-girth=374930 last: m=126 classes=6 cclen=87 t=2182s
[00:26:28] it=632574 colorings=367400 lazy-girth=375091 last: m=126 classes=6 cclen=83 t=2184s
[00:26:29] it=632913 colorings=367600 lazy-girth=375253 last: m=126 classes=6 cclen=87 t=2185s
[00:26:31] it=633222 colorings=367800 lazy-girth=375389 last: m=126 classes=6 cclen=86 t=2186s
[00:26:32] it=633527 colorings=368000 lazy-girth=375538 last: m=126 classes=6 cclen=87 t=2188s
[00:26:33] it=633769 colorings=368200 lazy-girth=375595 last: m=126 classes=6 cclen=87 t=2189s
[00:26:34] it=634075 colorings=368400 lazy-girth=375737 last: m=126 classes=6 cclen=87 t=2190s
[00:26:35] it=634380 colorings=368600 lazy-girth=375864 last: m=126 classes=6 cclen=87 t=2191s
[00:26:37] it=634863 colorings=368800 lazy-girth=376260 last: m=126 classes=6 cclen=87 t=2193s
[00:26:39] it=635222 colorings=369000 lazy-girth=376491 last: m=126 classes=6 cclen=87 t=2195s
[00:26:40] it=635492 colorings=369200 lazy-girth=376577 last: m=126 classes=6 cclen=87 t=2196s
[00:26:42] it=635996 colorings=369400 lazy-girth=377023 last: m=126 classes=6 cclen=87 t=2198s
[00:26:43] it=636346 colorings=369600 lazy-girth=377219 last: m=126 classes=6 cclen=87 t=2199s
[00:26:45] it=636627 colorings=369800 lazy-girth=377330 last: m=126 classes=6 cclen=87 t=2200s
[00:26:46] it=636934 colorings=370000 lazy-girth=377472 last: m=126 classes=6 cclen=87 t=2201s
[00:26:47] it=637217 colorings=370200 lazy-girth=377568 last: m=126 classes=6 cclen=82 t=2202s
[00:26:48] it=637620 colorings=370400 lazy-girth=377852 last: m=126 classes=6 cclen=87 t=2204s
[00:26:50] it=637972 colorings=370600 lazy-girth=378060 last: m=126 classes=6 cclen=87 t=2206s
[00:26:51] it=638312 colorings=370800 lazy-girth=378218 last: m=126 classes=6 cclen=87 t=2207s
[00:26:53] it=638710 colorings=371000 lazy-girth=378490 last: m=147 classes=7 cclen=86 t=2208s
[00:26:54] it=639100 colorings=371200 lazy-girth=378749 last: m=126 classes=6 cclen=87 t=2210s
[00:26:56] it=639433 colorings=371400 lazy-girth=378926 last: m=126 classes=6 cclen=87 t=2212s
[00:26:58] it=639825 colorings=371600 lazy-girth=379184 last: m=126 classes=6 cclen=87 t=2213s
[00:26:59] it=640181 colorings=371800 lazy-girth=379397 last: m=126 classes=6 cclen=85 t=2215s
[00:27:00] it=640425 colorings=372000 lazy-girth=379452 last: m=126 classes=6 cclen=87 t=2216s
[00:27:02] it=640792 colorings=372200 lazy-girth=379674 last: m=126 classes=6 cclen=87 t=2218s
[00:27:04] it=641174 colorings=372400 lazy-girth=379931 last: m=126 classes=6 cclen=87 t=2220s
[00:27:06] it=641508 colorings=372600 lazy-girth=380119 last: m=126 classes=6 cclen=86 t=2222s
[00:27:07] it=641837 colorings=372800 lazy-girth=380275 last: m=126 classes=6 cclen=87 t=2223s
[00:27:08] it=642130 colorings=373000 lazy-girth=380391 last: m=126 classes=6 cclen=87 t=2224s
[00:27:09] it=642455 colorings=373200 lazy-girth=380550 last: m=126 classes=6 cclen=86 t=2225s
[00:27:11] it=642774 colorings=373400 lazy-girth=380681 last: m=126 classes=6 cclen=87 t=2226s
[00:27:12] it=643068 colorings=373600 lazy-girth=380796 last: m=126 classes=6 cclen=87 t=2227s
[00:27:13] it=643381 colorings=373800 lazy-girth=380928 last: m=126 classes=6 cclen=87 t=2229s
[00:27:14] it=643678 colorings=374000 lazy-girth=381039 last: m=126 classes=6 cclen=87 t=2230s
[00:27:15] it=643985 colorings=374200 lazy-girth=381166 last: m=126 classes=6 cclen=87 t=2231s
[00:27:16] it=644265 colorings=374400 lazy-girth=381255 last: m=126 classes=6 cclen=87 t=2232s
[00:27:17] it=644534 colorings=374600 lazy-girth=381334 last: m=126 classes=6 cclen=87 t=2233s
[00:27:18] it=644830 colorings=374800 lazy-girth=381439 last: m=126 classes=6 cclen=87 t=2234s
[00:27:19] it=645112 colorings=375000 lazy-girth=381536 last: m=126 classes=6 cclen=87 t=2235s
[00:27:20] it=645413 colorings=375200 lazy-girth=381646 last: m=126 classes=6 cclen=87 t=2236s
[00:27:22] it=645708 colorings=375400 lazy-girth=381752 last: m=126 classes=6 cclen=87 t=2237s
[00:27:23] it=645967 colorings=375600 lazy-girth=381815 last: m=126 classes=6 cclen=87 t=2238s
[00:27:24] it=646254 colorings=375800 lazy-girth=381920 last: m=126 classes=6 cclen=87 t=2239s
[00:27:25] it=646532 colorings=376000 lazy-girth=382007 last: m=126 classes=6 cclen=87 t=2240s
[00:27:26] it=646816 colorings=376200 lazy-girth=382097 last: m=126 classes=6 cclen=85 t=2241s
[00:27:26] it=647058 colorings=376400 lazy-girth=382141 last: m=126 classes=6 cclen=87 t=2242s
[00:27:27] it=647327 colorings=376600 lazy-girth=382216 last: m=126 classes=6 cclen=87 t=2243s
[00:27:29] it=647619 colorings=376800 lazy-girth=382319 last: m=126 classes=6 cclen=87 t=2244s
[00:27:30] it=647912 colorings=377000 lazy-girth=382413 last: m=126 classes=6 cclen=87 t=2245s
[00:27:30] it=648168 colorings=377200 lazy-girth=382480 last: m=126 classes=6 cclen=87 t=2246s
[00:27:31] it=648459 colorings=377400 lazy-girth=382582 last: m=126 classes=6 cclen=87 t=2247s
[00:27:32] it=648714 colorings=377600 lazy-girth=382642 last: m=126 classes=6 cclen=87 t=2248s
[00:27:33] it=648993 colorings=377800 lazy-girth=382725 last: m=126 classes=6 cclen=87 t=2249s
[00:27:34] it=649246 colorings=378000 lazy-girth=382780 last: m=126 classes=6 cclen=87 t=2250s
[00:27:35] it=649491 colorings=378200 lazy-girth=382827 last: m=126 classes=6 cclen=87 t=2251s
[00:27:36] it=649748 colorings=378400 lazy-girth=382887 last: m=126 classes=6 cclen=87 t=2252s
[00:27:37] it=649992 colorings=378600 lazy-girth=382931 last: m=126 classes=6 cclen=87 t=2253s
[00:27:38] it=650241 colorings=378800 lazy-girth=382983 last: m=126 classes=6 cclen=87 t=2254s
[00:27:39] it=650501 colorings=379000 lazy-girth=383044 last: m=126 classes=6 cclen=87 t=2255s
[00:27:40] it=650748 colorings=379200 lazy-girth=383096 last: m=126 classes=6 cclen=87 t=2255s
[00:27:41] it=651003 colorings=379400 lazy-girth=383152 last: m=126 classes=6 cclen=87 t=2256s
[00:27:42] it=651263 colorings=379600 lazy-girth=383215 last: m=126 classes=6 cclen=87 t=2257s
[00:27:43] it=651542 colorings=379800 lazy-girth=383298 last: m=126 classes=6 cclen=87 t=2259s
[00:27:44] it=651796 colorings=380000 lazy-girth=383354 last: m=126 classes=6 cclen=87 t=2260s
[00:27:45] it=652024 colorings=380200 lazy-girth=383382 last: m=126 classes=6 cclen=84 t=2261s
[00:27:46] it=652312 colorings=380400 lazy-girth=383498 last: m=126 classes=6 cclen=86 t=2262s
[00:27:48] it=652698 colorings=380600 lazy-girth=383752 last: m=126 classes=6 cclen=87 t=2264s
[00:27:49] it=653077 colorings=380800 lazy-girth=383985 last: m=126 classes=6 cclen=87 t=2265s
[00:27:51] it=653381 colorings=381000 lazy-girth=384117 last: m=126 classes=6 cclen=85 t=2266s
[00:27:52] it=653802 colorings=381200 lazy-girth=384425 last: m=126 classes=6 cclen=80 t=2268s
[00:27:54] it=654158 colorings=381400 lazy-girth=384653 last: m=126 classes=6 cclen=87 t=2270s
[00:27:55] it=654485 colorings=381600 lazy-girth=384820 last: m=126 classes=6 cclen=87 t=2271s
[00:27:56] it=654810 colorings=381800 lazy-girth=384960 last: m=126 classes=6 cclen=86 t=2272s
[00:27:58] it=655219 colorings=382000 lazy-girth=385220 last: m=126 classes=6 cclen=87 t=2274s
[00:27:59] it=655548 colorings=382200 lazy-girth=385394 last: m=126 classes=6 cclen=87 t=2275s
[00:28:00] it=655834 colorings=382400 lazy-girth=385500 last: m=126 classes=6 cclen=87 t=2276s
[00:28:01] it=656135 colorings=382600 lazy-girth=385624 last: m=126 classes=6 cclen=85 t=2277s
[00:28:02] it=656462 colorings=382800 lazy-girth=385778 last: m=126 classes=6 cclen=87 t=2278s
[00:28:03] it=656753 colorings=383000 lazy-girth=385893 last: m=126 classes=6 cclen=87 t=2279s
[00:28:05] it=657039 colorings=383200 lazy-girth=385983 last: m=126 classes=6 cclen=87 t=2280s
[00:28:06] it=657382 colorings=383400 lazy-girth=386179 last: m=126 classes=6 cclen=87 t=2282s
[00:28:08] it=657739 colorings=383600 lazy-girth=386386 last: m=126 classes=6 cclen=87 t=2284s
[00:28:09] it=658142 colorings=383800 lazy-girth=386666 last: m=126 classes=6 cclen=87 t=2285s
[00:28:11] it=658518 colorings=384000 lazy-girth=386894 last: m=126 classes=6 cclen=87 t=2287s
[00:28:14] it=658863 colorings=384200 lazy-girth=387098 last: m=126 classes=6 cclen=87 t=2289s
[00:28:15] it=659195 colorings=384400 lazy-girth=387280 last: m=147 classes=7 cclen=72 t=2291s
[00:28:17] it=659471 colorings=384600 lazy-girth=387379 last: m=126 classes=6 cclen=87 t=2293s
[00:28:18] it=659672 colorings=384800 lazy-girth=387380 last: m=126 classes=6 cclen=87 t=2294s
[00:28:19] it=659873 colorings=385000 lazy-girth=387381 last: m=126 classes=6 cclen=87 t=2295s
[00:28:20] it=660134 colorings=385200 lazy-girth=387452 last: m=126 classes=6 cclen=87 t=2296s
[00:28:21] it=660394 colorings=385400 lazy-girth=387523 last: m=126 classes=6 cclen=85 t=2296s
[00:28:22] it=660690 colorings=385600 lazy-girth=387650 last: m=126 classes=6 cclen=87 t=2298s
[00:28:23] it=660997 colorings=385800 lazy-girth=387779 last: m=126 classes=6 cclen=77 t=2299s
[00:28:24] it=661250 colorings=386000 lazy-girth=387842 last: m=126 classes=6 cclen=87 t=2300s
[00:28:25] it=661547 colorings=386200 lazy-girth=387957 last: m=126 classes=6 cclen=87 t=2301s
[00:28:26] it=661854 colorings=386400 lazy-girth=388082 last: m=126 classes=6 cclen=87 t=2302s
[00:28:27] it=662144 colorings=386600 lazy-girth=388181 last: m=105 classes=5 cclen=86 t=2303s
[00:28:28] it=662475 colorings=386800 lazy-girth=388339 last: m=126 classes=6 cclen=87 t=2304s
[00:28:29] it=662740 colorings=387000 lazy-girth=388414 last: m=126 classes=6 cclen=87 t=2305s
[00:28:30] it=663005 colorings=387200 lazy-girth=388485 last: m=126 classes=6 cclen=87 t=2306s
[00:28:31] it=663283 colorings=387400 lazy-girth=388589 last: m=147 classes=7 cclen=84 t=2307s
[00:28:32] it=663559 colorings=387600 lazy-girth=388682 last: m=126 classes=6 cclen=87 t=2308s
[00:28:33] it=663815 colorings=387800 lazy-girth=388751 last: m=126 classes=6 cclen=87 t=2309s
[00:28:34] it=664046 colorings=388000 lazy-girth=388791 last: m=126 classes=6 cclen=86 t=2310s
[00:28:35] it=664337 colorings=388200 lazy-girth=388895 last: m=126 classes=6 cclen=87 t=2311s
[00:28:36] it=664633 colorings=388400 lazy-girth=389011 last: m=126 classes=6 cclen=87 t=2312s
[00:28:37] it=664865 colorings=388600 lazy-girth=389047 last: m=147 classes=7 cclen=85 t=2312s
[00:28:37] it=665094 colorings=388800 lazy-girth=389082 last: m=126 classes=6 cclen=86 t=2313s
[00:28:38] it=665374 colorings=389000 lazy-girth=389183 last: m=126 classes=6 cclen=86 t=2314s
[00:28:39] it=665641 colorings=389200 lazy-girth=389263 last: m=126 classes=6 cclen=87 t=2315s
[00:28:40] it=665925 colorings=389400 lazy-girth=389359 last: m=126 classes=6 cclen=87 t=2316s
[00:28:41] it=666186 colorings=389600 lazy-girth=389423 last: m=126 classes=6 cclen=87 t=2317s
[00:28:42] it=666461 colorings=389800 lazy-girth=389500 last: m=147 classes=7 cclen=76 t=2318s
[00:28:43] it=666717 colorings=390000 lazy-girth=389561 last: m=126 classes=6 cclen=87 t=2319s
[00:28:44] it=666966 colorings=390200 lazy-girth=389612 last: m=126 classes=6 cclen=84 t=2320s
[00:28:45] it=667214 colorings=390400 lazy-girth=389662 last: m=126 classes=6 cclen=87 t=2321s
[00:28:46] it=667470 colorings=390600 lazy-girth=389724 last: m=126 classes=6 cclen=87 t=2322s
[00:28:47] it=667709 colorings=390800 lazy-girth=389765 last: m=126 classes=6 cclen=87 t=2323s
[00:28:48] it=668036 colorings=391000 lazy-girth=389964 last: m=147 classes=7 cclen=86 t=2324s
[00:28:50] it=668457 colorings=391200 lazy-girth=390280 last: m=126 classes=6 cclen=87 t=2326s
[00:28:52] it=668743 colorings=391400 lazy-girth=390383 last: m=126 classes=6 cclen=87 t=2327s
[00:28:53] it=669064 colorings=391600 lazy-girth=390547 last: m=126 classes=6 cclen=86 t=2329s
[00:28:55] it=669492 colorings=391800 lazy-girth=390852 last: m=126 classes=6 cclen=87 t=2331s
[00:28:56] it=669822 colorings=392000 lazy-girth=391000 last: m=126 classes=6 cclen=87 t=2332s
[00:28:57] it=670141 colorings=392200 lazy-girth=391135 last: m=147 classes=7 cclen=80 t=2333s
[00:28:59] it=670504 colorings=392400 lazy-girth=391357 last: m=126 classes=6 cclen=87 t=2335s
[00:29:00] it=670825 colorings=392600 lazy-girth=391506 last: m=126 classes=6 cclen=87 t=2336s
[00:29:02] it=671251 colorings=392800 lazy-girth=391799 last: m=126 classes=6 cclen=87 t=2338s
[00:29:03] it=671551 colorings=393000 lazy-girth=391927 last: m=126 classes=6 cclen=87 t=2339s
[00:29:04] it=671862 colorings=393200 lazy-girth=392058 last: m=126 classes=6 cclen=87 t=2340s
[00:29:06] it=672258 colorings=393400 lazy-girth=392318 last: m=126 classes=6 cclen=87 t=2342s
[00:29:08] it=672609 colorings=393600 lazy-girth=392523 last: m=126 classes=6 cclen=87 t=2344s
[00:29:10] it=672974 colorings=393800 lazy-girth=392720 last: m=126 classes=6 cclen=87 t=2346s
[00:29:11] it=673310 colorings=394000 lazy-girth=392890 last: m=126 classes=6 cclen=87 t=2347s
[00:29:13] it=673638 colorings=394200 lazy-girth=393062 last: m=126 classes=6 cclen=87 t=2349s
[00:29:15] it=673982 colorings=394400 lazy-girth=393273 last: m=126 classes=6 cclen=87 t=2351s
[00:29:16] it=674265 colorings=394600 lazy-girth=393381 last: m=126 classes=6 cclen=87 t=2352s
[00:29:17] it=674603 colorings=394800 lazy-girth=393545 last: m=126 classes=6 cclen=87 t=2353s
[00:29:18] it=674932 colorings=395000 lazy-girth=393686 last: m=126 classes=6 cclen=87 t=2354s
[00:29:21] it=675401 colorings=395200 lazy-girth=394049 last: m=126 classes=6 cclen=86 t=2356s
[00:29:22] it=675682 colorings=395400 lazy-girth=394151 last: m=147 classes=7 cclen=86 t=2357s
[00:29:23] it=675968 colorings=395600 lazy-girth=394255 last: m=126 classes=6 cclen=87 t=2358s
[00:29:24] it=676246 colorings=395800 lazy-girth=394346 last: m=126 classes=6 cclen=87 t=2359s
[00:29:25] it=676582 colorings=396000 lazy-girth=394543 last: m=126 classes=6 cclen=87 t=2361s
[00:29:26] it=676930 colorings=396200 lazy-girth=394722 last: m=126 classes=6 cclen=87 t=2362s
[00:29:27] it=677228 colorings=396400 lazy-girth=394828 last: m=147 classes=7 cclen=86 t=2363s
[00:29:28] it=677541 colorings=396600 lazy-girth=394975 last: m=126 classes=6 cclen=87 t=2364s
[00:29:30] it=677842 colorings=396800 lazy-girth=395097 last: m=126 classes=6 cclen=87 t=2365s
[00:29:31] it=678116 colorings=397000 lazy-girth=395191 last: m=147 classes=7 cclen=85 t=2367s
[00:29:33] it=678526 colorings=397200 lazy-girth=395468 last: m=126 classes=6 cclen=87 t=2369s
[00:29:34] it=678889 colorings=397400 lazy-girth=395682 last: m=126 classes=6 cclen=87 t=2370s
[00:29:36] it=679226 colorings=397600 lazy-girth=395860 last: m=147 classes=7 cclen=79 t=2372s
[00:29:37] it=679543 colorings=397800 lazy-girth=396008 last: m=147 classes=7 cclen=85 t=2373s
[00:29:39] it=679814 colorings=398000 lazy-girth=396099 last: m=105 classes=5 cclen=88 t=2375s
[00:29:40] it=680159 colorings=398200 lazy-girth=396285 last: m=126 classes=6 cclen=86 t=2376s
[00:29:41] it=680425 colorings=398400 lazy-girth=396361 last: m=126 classes=6 cclen=87 t=2377s
[00:29:42] it=680706 colorings=398600 lazy-girth=396442 last: m=126 classes=6 cclen=87 t=2378s
[00:29:44] it=681017 colorings=398800 lazy-girth=396575 last: m=126 classes=6 cclen=87 t=2379s
[00:29:45] it=681293 colorings=399000 lazy-girth=396659 last: m=126 classes=6 cclen=87 t=2380s
[00:29:46] it=681636 colorings=399200 lazy-girth=396824 last: m=147 classes=7 cclen=84 t=2382s
[00:29:47] it=681951 colorings=399400 lazy-girth=396965 last: m=126 classes=6 cclen=87 t=2383s
[00:29:49] it=682255 colorings=399600 lazy-girth=397097 last: m=126 classes=6 cclen=87 t=2385s
[00:29:50] it=682513 colorings=399800 lazy-girth=397183 last: m=126 classes=6 cclen=81 t=2386s
[00:29:51] it=682776 colorings=400000 lazy-girth=397253 last: m=126 classes=6 cclen=87 t=2387s
[00:29:52] it=683033 colorings=400200 lazy-girth=397316 last: m=126 classes=6 cclen=87 t=2388s
[00:29:53] it=683334 colorings=400400 lazy-girth=397434 last: m=126 classes=6 cclen=87 t=2389s
[00:29:55] it=683609 colorings=400600 lazy-girth=397518 last: m=126 classes=6 cclen=87 t=2390s
[00:29:56] it=683920 colorings=400800 lazy-girth=397650 last: m=126 classes=6 cclen=87 t=2392s
[00:29:57] it=684169 colorings=401000 lazy-girth=397702 last: m=126 classes=6 cclen=87 t=2392s
[00:29:58] it=684419 colorings=401200 lazy-girth=397755 last: m=126 classes=6 cclen=86 t=2393s
[00:29:59] it=684679 colorings=401400 lazy-girth=397815 last: m=126 classes=6 cclen=85 t=2394s
[00:29:59] it=684940 colorings=401600 lazy-girth=397884 last: m=126 classes=6 cclen=87 t=2395s
[00:30:00] it=685196 colorings=401800 lazy-girth=397947 last: m=126 classes=6 cclen=87 t=2396s
[00:30:01] it=685436 colorings=402000 lazy-girth=397989 last: m=126 classes=6 cclen=87 t=2397s
[00:30:02] it=685705 colorings=402200 lazy-girth=398060 last: m=126 classes=6 cclen=87 t=2398s
[00:30:03] it=685946 colorings=402400 lazy-girth=398119 last: m=126 classes=6 cclen=87 t=2399s
[00:30:04] it=686220 colorings=402600 lazy-girth=398199 last: m=126 classes=6 cclen=87 t=2400s
[00:30:05] it=686478 colorings=402800 lazy-girth=398267 last: m=126 classes=6 cclen=87 t=2401s
[00:30:07] it=686763 colorings=403000 lazy-girth=398362 last: m=126 classes=6 cclen=87 t=2402s
[00:30:08] it=687015 colorings=403200 lazy-girth=398417 last: m=147 classes=7 cclen=80 t=2404s
[00:30:08] it=687231 colorings=403400 lazy-girth=398434 last: m=126 classes=6 cclen=87 t=2404s
[00:30:09] it=687432 colorings=403600 lazy-girth=398435 last: m=126 classes=6 cclen=87 t=2405s
[00:30:10] it=687707 colorings=403800 lazy-girth=398523 last: m=126 classes=6 cclen=86 t=2406s
[00:30:11] it=687950 colorings=404000 lazy-girth=398576 last: m=126 classes=6 cclen=87 t=2407s
[00:30:12] it=688229 colorings=404200 lazy-girth=398669 last: m=126 classes=6 cclen=87 t=2408s
[00:30:13] it=688490 colorings=404400 lazy-girth=398738 last: m=126 classes=6 cclen=87 t=2409s
[00:30:14] it=688782 colorings=404600 lazy-girth=398839 last: m=126 classes=6 cclen=87 t=2410s
[00:30:15] it=689049 colorings=404800 lazy-girth=398913 last: m=126 classes=6 cclen=87 t=2411s
[00:30:16] it=689314 colorings=405000 lazy-girth=398985 last: m=126 classes=6 cclen=86 t=2412s
[00:30:17] it=689569 colorings=405200 lazy-girth=399044 last: m=126 classes=6 cclen=86 t=2413s
[00:30:19] it=689813 colorings=405400 lazy-girth=399093 last: m=126 classes=6 cclen=87 t=2414s
[00:30:20] it=690053 colorings=405600 lazy-girth=399140 last: m=126 classes=6 cclen=87 t=2416s
[00:30:21] it=690387 colorings=405800 lazy-girth=399337 last: m=126 classes=6 cclen=85 t=2417s
[00:30:22] it=690759 colorings=406000 lazy-girth=399560 last: m=126 classes=6 cclen=87 t=2418s
[00:30:24] it=691111 colorings=406200 lazy-girth=399744 last: m=126 classes=6 cclen=87 t=2420s
[00:30:26] it=691501 colorings=406400 lazy-girth=400013 last: m=126 classes=6 cclen=87 t=2421s
[00:30:27] it=691811 colorings=406600 lazy-girth=400135 last: m=126 classes=6 cclen=87 t=2423s
[00:30:28] it=692067 colorings=406800 lazy-girth=400192 last: m=126 classes=6 cclen=87 t=2424s
[00:30:29] it=692444 colorings=407000 lazy-girth=400423 last: m=126 classes=6 cclen=87 t=2425s
[00:30:31] it=692775 colorings=407200 lazy-girth=400576 last: m=126 classes=6 cclen=81 t=2427s
[00:30:32] it=693095 colorings=407400 lazy-girth=400707 last: m=126 classes=6 cclen=82 t=2428s
[00:30:34] it=693514 colorings=407600 lazy-girth=401005 last: m=126 classes=6 cclen=87 t=2430s
[00:30:36] it=693858 colorings=407800 lazy-girth=401196 last: m=126 classes=6 cclen=87 t=2431s
[00:30:38] it=694256 colorings=408000 lazy-girth=401456 last: m=147 classes=7 cclen=86 t=2433s
[00:30:39] it=694590 colorings=408200 lazy-girth=401634 last: m=126 classes=6 cclen=86 t=2435s
[00:30:41] it=694902 colorings=408400 lazy-girth=401784 last: m=126 classes=6 cclen=87 t=2436s
[00:30:42] it=695206 colorings=408600 lazy-girth=401904 last: m=126 classes=6 cclen=84 t=2437s
[00:30:43] it=695515 colorings=408800 lazy-girth=402037 last: m=126 classes=6 cclen=87 t=2439s
[00:30:44] it=695874 colorings=409000 lazy-girth=402244 last: m=126 classes=6 cclen=87 t=2440s
[00:30:45] it=696192 colorings=409200 lazy-girth=402379 last: m=126 classes=6 cclen=87 t=2441s
[00:30:46] it=696470 colorings=409400 lazy-girth=402486 last: m=126 classes=6 cclen=87 t=2442s
[00:30:48] it=696824 colorings=409600 lazy-girth=402682 last: m=126 classes=6 cclen=87 t=2443s
[00:30:49] it=697151 colorings=409800 lazy-girth=402839 last: m=126 classes=6 cclen=87 t=2445s
[00:30:50] it=697489 colorings=410000 lazy-girth=403019 last: m=126 classes=6 cclen=87 t=2446s
[00:30:51] it=697825 colorings=410200 lazy-girth=403170 last: m=126 classes=6 cclen=87 t=2447s
[00:30:52] it=698134 colorings=410400 lazy-girth=403315 last: m=126 classes=6 cclen=87 t=2448s
[00:30:53] it=698439 colorings=410600 lazy-girth=403439 last: m=126 classes=6 cclen=86 t=2449s
[00:30:55] it=698763 colorings=410800 lazy-girth=403608 last: m=126 classes=6 cclen=87 t=2450s
[00:30:56] it=699081 colorings=411000 lazy-girth=403758 last: m=126 classes=6 cclen=87 t=2452s
[00:30:57] it=699431 colorings=411200 lazy-girth=403942 last: m=126 classes=6 cclen=87 t=2453s
[00:30:58] it=699755 colorings=411400 lazy-girth=404099 last: m=126 classes=6 cclen=85 t=2454s
[00:31:00] it=700084 colorings=411600 lazy-girth=404253 last: m=126 classes=6 cclen=87 t=2456s
[00:31:01] it=700386 colorings=411800 lazy-girth=404367 last: m=126 classes=6 cclen=87 t=2457s
[00:31:02] it=700743 colorings=412000 lazy-girth=404554 last: m=126 classes=6 cclen=87 t=2458s
[00:31:03] it=701028 colorings=412200 lazy-girth=404657 last: m=126 classes=6 cclen=87 t=2459s
[00:31:04] it=701353 colorings=412400 lazy-girth=404807 last: m=126 classes=6 cclen=86 t=2460s
[00:31:05] it=701664 colorings=412600 lazy-girth=404939 last: m=126 classes=6 cclen=87 t=2461s
[00:31:06] it=701984 colorings=412800 lazy-girth=405088 last: m=126 classes=6 cclen=87 t=2462s
[00:31:08] it=702272 colorings=413000 lazy-girth=405197 last: m=126 classes=6 cclen=87 t=2463s
[00:31:09] it=702564 colorings=413200 lazy-girth=405304 last: m=126 classes=6 cclen=87 t=2464s
[00:31:10] it=702887 colorings=413400 lazy-girth=405452 last: m=126 classes=6 cclen=87 t=2466s
[00:31:11] it=703215 colorings=413600 lazy-girth=405603 last: m=126 classes=6 cclen=87 t=2467s
[00:31:12] it=703513 colorings=413800 lazy-girth=405718 last: m=126 classes=6 cclen=87 t=2468s
[00:31:13] it=703835 colorings=414000 lazy-girth=405862 last: m=147 classes=7 cclen=86 t=2469s
[00:31:14] it=704152 colorings=414200 lazy-girth=406002 last: m=147 classes=7 cclen=77 t=2470s
[00:31:15] it=704455 colorings=414400 lazy-girth=406123 last: m=126 classes=6 cclen=87 t=2471s
[00:31:16] it=704728 colorings=414600 lazy-girth=406207 last: m=126 classes=6 cclen=87 t=2472s
[00:31:17] it=704996 colorings=414800 lazy-girth=406300 last: m=126 classes=6 cclen=87 t=2473s
[00:31:18] it=705311 colorings=415000 lazy-girth=406432 last: m=126 classes=6 cclen=87 t=2474s
[00:31:20] it=705613 colorings=415200 lazy-girth=406548 last: m=126 classes=6 cclen=87 t=2475s
[00:31:21] it=705947 colorings=415400 lazy-girth=406723 last: m=126 classes=6 cclen=87 t=2477s
[00:31:22] it=706269 colorings=415600 lazy-girth=406864 last: m=126 classes=6 cclen=87 t=2478s
[00:31:23] it=706585 colorings=415800 lazy-girth=406994 last: m=126 classes=6 cclen=87 t=2479s
[00:31:25] it=706911 colorings=416000 lazy-girth=407159 last: m=126 classes=6 cclen=87 t=2481s
[00:31:27] it=707224 colorings=416200 lazy-girth=407290 last: m=105 classes=5 cclen=88 t=2482s
[00:31:27] it=707482 colorings=416400 lazy-girth=407348 last: m=126 classes=6 cclen=87 t=2483s
[00:31:29] it=707816 colorings=416600 lazy-girth=407498 last: m=126 classes=6 cclen=87 t=2485s
[00:31:30] it=708129 colorings=416800 lazy-girth=407638 last: m=126 classes=6 cclen=87 t=2486s
[00:31:32] it=708378 colorings=417000 lazy-girth=407718 last: m=126 classes=6 cclen=85 t=2488s
[00:31:33] it=708627 colorings=417200 lazy-girth=407787 last: m=126 classes=6 cclen=87 t=2489s
[00:31:34] it=708892 colorings=417400 lazy-girth=407871 last: m=126 classes=6 cclen=87 t=2490s
[00:31:35] it=709163 colorings=417600 lazy-girth=407964 last: m=126 classes=6 cclen=87 t=2491s
[00:31:36] it=709405 colorings=417800 lazy-girth=408015 last: m=126 classes=6 cclen=87 t=2492s
[00:31:37] it=709690 colorings=418000 lazy-girth=408115 last: m=126 classes=6 cclen=87 t=2493s
[00:31:38] it=709951 colorings=418200 lazy-girth=408183 last: m=126 classes=6 cclen=87 t=2494s
[00:31:39] it=710221 colorings=418400 lazy-girth=408261 last: m=126 classes=6 cclen=87 t=2495s
[00:31:40] it=710487 colorings=418600 lazy-girth=408333 last: m=126 classes=6 cclen=87 t=2496s
[00:31:41] it=710787 colorings=418800 lazy-girth=408452 last: m=126 classes=6 cclen=87 t=2497s
[00:31:42] it=711040 colorings=419000 lazy-girth=408510 last: m=126 classes=6 cclen=87 t=2498s
[00:31:43] it=711274 colorings=419200 lazy-girth=408550 last: m=126 classes=6 cclen=86 t=2499s
[00:31:44] it=711534 colorings=419400 lazy-girth=408620 last: m=126 classes=6 cclen=87 t=2500s
[00:31:45] it=711776 colorings=419600 lazy-girth=408669 last: m=126 classes=6 cclen=87 t=2501s
[00:31:46] it=712053 colorings=419800 lazy-girth=408754 last: m=126 classes=6 cclen=87 t=2502s
[00:31:47] it=712312 colorings=420000 lazy-girth=408817 last: m=126 classes=6 cclen=87 t=2503s
[00:31:48] it=712585 colorings=420200 lazy-girth=408892 last: m=126 classes=6 cclen=87 t=2504s
[00:31:49] it=712855 colorings=420400 lazy-girth=408966 last: m=126 classes=6 cclen=87 t=2505s
[00:31:50] it=713098 colorings=420600 lazy-girth=409011 last: m=126 classes=6 cclen=87 t=2506s
[00:31:51] it=713345 colorings=420800 lazy-girth=409061 last: m=126 classes=6 cclen=86 t=2507s
[00:31:52] it=713593 colorings=421000 lazy-girth=409113 last: m=126 classes=6 cclen=87 t=2508s
[00:31:53] it=713833 colorings=421200 lazy-girth=409155 last: m=126 classes=6 cclen=87 t=2509s
[00:31:54] it=714131 colorings=421400 lazy-girth=409257 last: m=126 classes=6 cclen=87 t=2510s
[00:31:55] it=714400 colorings=421600 lazy-girth=409327 last: m=126 classes=6 cclen=87 t=2511s
[00:31:56] it=714655 colorings=421800 lazy-girth=409383 last: m=147 classes=7 cclen=72 t=2512s
[00:31:58] it=714989 colorings=422000 lazy-girth=409559 last: m=126 classes=6 cclen=87 t=2513s
[00:32:00] it=715316 colorings=422200 lazy-girth=409722 last: m=126 classes=6 cclen=87 t=2515s
[00:32:01] it=715611 colorings=422400 lazy-girth=409840 last: m=126 classes=6 cclen=87 t=2517s
[00:32:03] it=715973 colorings=422600 lazy-girth=410054 last: m=126 classes=6 cclen=87 t=2518s
[00:32:04] it=716372 colorings=422800 lazy-girth=410321 last: m=126 classes=6 cclen=87 t=2520s
[00:32:06] it=716718 colorings=423000 lazy-girth=410514 last: m=126 classes=6 cclen=87 t=2522s
[00:32:08] it=717089 colorings=423200 lazy-girth=410729 last: m=126 classes=6 cclen=87 t=2524s
[00:32:10] it=717456 colorings=423400 lazy-girth=410961 last: m=126 classes=6 cclen=87 t=2526s
[00:32:11] it=717774 colorings=423600 lazy-girth=411096 last: m=126 classes=6 cclen=87 t=2527s
[00:32:13] it=718188 colorings=423800 lazy-girth=411380 last: m=126 classes=6 cclen=87 t=2529s
[00:32:15] it=718583 colorings=424000 lazy-girth=411637 last: m=126 classes=6 cclen=87 t=2531s
[00:32:17] it=718936 colorings=424200 lazy-girth=411827 last: m=147 classes=7 cclen=85 t=2533s
[00:32:20] it=719309 colorings=424400 lazy-girth=412054 last: m=126 classes=6 cclen=84 t=2535s
[00:32:21] it=719646 colorings=424600 lazy-girth=412211 last: m=126 classes=6 cclen=87 t=2537s
[00:32:22] it=719934 colorings=424800 lazy-girth=412320 last: m=126 classes=6 cclen=87 t=2538s
[00:32:23] it=720238 colorings=425000 lazy-girth=412452 last: m=126 classes=6 cclen=87 t=2539s
[00:32:25] it=720576 colorings=425200 lazy-girth=412604 last: m=126 classes=6 cclen=87 t=2540s
[00:32:26] it=720924 colorings=425400 lazy-girth=412780 last: m=126 classes=6 cclen=87 t=2542s
[00:32:27] it=721233 colorings=425600 lazy-girth=412916 last: m=126 classes=6 cclen=84 t=2543s
[00:32:28] it=721583 colorings=425800 lazy-girth=413096 last: m=126 classes=6 cclen=87 t=2544s
[00:32:30] it=721906 colorings=426000 lazy-girth=413247 last: m=126 classes=6 cclen=87 t=2545s
[00:32:31] it=722254 colorings=426200 lazy-girth=413426 last: m=126 classes=6 cclen=87 t=2547s
[00:32:32] it=722553 colorings=426400 lazy-girth=413542 last: m=126 classes=6 cclen=87 t=2548s
[00:32:34] it=722876 colorings=426600 lazy-girth=413696 last: m=126 classes=6 cclen=87 t=2549s
[00:32:35] it=723181 colorings=426800 lazy-girth=413825 last: m=126 classes=6 cclen=85 t=2551s
[00:32:36] it=723465 colorings=427000 lazy-girth=413922 last: m=126 classes=6 cclen=87 t=2552s
[00:32:37] it=723749 colorings=427200 lazy-girth=414008 last: m=126 classes=6 cclen=87 t=2553s
[00:32:38] it=724030 colorings=427400 lazy-girth=414109 last: m=126 classes=6 cclen=87 t=2554s
[00:32:39] it=724322 colorings=427600 lazy-girth=414233 last: m=126 classes=6 cclen=87 t=2555s
[00:32:40] it=724614 colorings=427800 lazy-girth=414353 last: m=126 classes=6 cclen=87 t=2556s
[00:32:42] it=724930 colorings=428000 lazy-girth=414496 last: m=126 classes=6 cclen=87 t=2558s
[00:32:43] it=725278 colorings=428200 lazy-girth=414667 last: m=126 classes=6 cclen=87 t=2559s
[00:32:44] it=725570 colorings=428400 lazy-girth=414781 last: m=126 classes=6 cclen=86 t=2560s
[00:32:45] it=725861 colorings=428600 lazy-girth=414897 last: m=126 classes=6 cclen=87 t=2561s
[00:32:47] it=726206 colorings=428800 lazy-girth=415064 last: m=126 classes=6 cclen=87 t=2562s
[00:32:48] it=726523 colorings=429000 lazy-girth=415203 last: m=126 classes=6 cclen=87 t=2564s
[00:32:49] it=726854 colorings=429200 lazy-girth=415362 last: m=126 classes=6 cclen=87 t=2565s
[00:32:50] it=727184 colorings=429400 lazy-girth=415517 last: m=126 classes=6 cclen=87 t=2566s
[00:32:52] it=727512 colorings=429600 lazy-girth=415666 last: m=126 classes=6 cclen=87 t=2567s
[00:32:53] it=727823 colorings=429800 lazy-girth=415803 last: m=126 classes=6 cclen=87 t=2569s
[00:32:54] it=728118 colorings=430000 lazy-girth=415911 last: m=126 classes=6 cclen=85 t=2570s
[00:32:56] it=728413 colorings=430200 lazy-girth=416027 last: m=126 classes=6 cclen=87 t=2571s
[00:32:58] it=728804 colorings=430400 lazy-girth=416284 last: m=126 classes=6 cclen=87 t=2574s
[00:33:00] it=729146 colorings=430600 lazy-girth=416469 last: m=147 classes=7 cclen=86 t=2576s
[00:33:01] it=729461 colorings=430800 lazy-girth=416628 last: m=126 classes=6 cclen=86 t=2577s
[00:33:04] it=729806 colorings=431000 lazy-girth=416816 last: m=126 classes=6 cclen=87 t=2579s
[00:33:06] it=730247 colorings=431200 lazy-girth=417168 last: m=126 classes=6 cclen=87 t=2581s
[00:33:07] it=730565 colorings=431400 lazy-girth=417328 last: m=147 classes=7 cclen=86 t=2583s
[00:33:09] it=730940 colorings=431600 lazy-girth=417547 last: m=126 classes=6 cclen=87 t=2585s
[00:33:11] it=731300 colorings=431800 lazy-girth=417761 last: m=147 classes=7 cclen=86 t=2587s
[00:33:12] it=731633 colorings=432000 lazy-girth=417956 last: m=126 classes=6 cclen=87 t=2588s
[00:33:14] it=732032 colorings=432200 lazy-girth=418231 last: m=126 classes=6 cclen=87 t=2590s
[00:33:16] it=732340 colorings=432400 lazy-girth=418365 last: m=126 classes=6 cclen=87 t=2592s
[00:33:19] it=732723 colorings=432600 lazy-girth=418593 last: m=147 classes=7 cclen=86 t=2594s
[00:33:21] it=733160 colorings=432800 lazy-girth=418918 last: m=147 classes=7 cclen=84 t=2597s
[00:33:23] it=733498 colorings=433000 lazy-girth=419131 last: m=147 classes=7 cclen=83 t=2599s
[00:33:25] it=733798 colorings=433200 lazy-girth=419234 last: m=126 classes=6 cclen=87 t=2601s
[00:33:52] it=734161 colorings=433400 lazy-girth=419443 last: m=126 classes=6 cclen=87 t=2627s
[00:33:54] it=734542 colorings=433600 lazy-girth=419681 last: m=126 classes=6 cclen=87 t=2630s
[00:33:57] it=735054 colorings=433800 lazy-girth=420136 last: m=147 classes=7 cclen=86 t=2633s
[00:33:59] it=735412 colorings=434000 lazy-girth=420327 last: m=126 classes=6 cclen=87 t=2635s
[00:34:01] it=735733 colorings=434200 lazy-girth=420472 last: m=126 classes=6 cclen=87 t=2637s
[00:34:03] it=736100 colorings=434400 lazy-girth=420700 last: m=126 classes=6 cclen=87 t=2639s
[00:34:04] it=736477 colorings=434600 lazy-girth=420922 last: m=126 classes=6 cclen=80 t=2640s
[00:34:06] it=736773 colorings=434800 lazy-girth=421051 last: m=147 classes=7 cclen=86 t=2642s
[00:34:08] it=737081 colorings=435000 lazy-girth=421198 last: m=126 classes=6 cclen=87 t=2643s
[00:34:09] it=737399 colorings=435200 lazy-girth=421342 last: m=147 classes=7 cclen=86 t=2645s
[00:34:11] it=737729 colorings=435400 lazy-girth=421510 last: m=147 classes=7 cclen=86 t=2647s
[00:34:13] it=738074 colorings=435600 lazy-girth=421697 last: m=126 classes=6 cclen=87 t=2649s
[00:34:15] it=738401 colorings=435800 lazy-girth=421853 last: m=126 classes=6 cclen=87 t=2651s
[00:34:17] it=738721 colorings=436000 lazy-girth=422015 last: m=126 classes=6 cclen=87 t=2652s
[00:34:19] it=739109 colorings=436200 lazy-girth=422249 last: m=126 classes=6 cclen=87 t=2655s
[00:34:21] it=739435 colorings=436400 lazy-girth=422404 last: m=147 classes=7 cclen=86 t=2657s
[00:34:23] it=739839 colorings=436600 lazy-girth=422656 last: m=126 classes=6 cclen=86 t=2659s
[00:34:25] it=740204 colorings=436800 lazy-girth=422864 last: m=147 classes=7 cclen=81 t=2661s
[00:34:27] it=740530 colorings=437000 lazy-girth=423020 last: m=126 classes=6 cclen=87 t=2663s
[00:34:30] it=740831 colorings=437200 lazy-girth=423154 last: m=126 classes=6 cclen=87 t=2666s
[00:34:32] it=741147 colorings=437400 lazy-girth=423291 last: m=147 classes=7 cclen=75 t=2668s
[00:34:35] it=741466 colorings=437600 lazy-girth=423432 last: m=126 classes=6 cclen=85 t=2671s
[00:34:37] it=741753 colorings=437800 lazy-girth=423545 last: m=126 classes=6 cclen=87 t=2673s
[00:34:41] it=742045 colorings=438000 lazy-girth=423663 last: m=147 classes=7 cclen=84 t=2677s
[00:34:47] it=742352 colorings=438200 lazy-girth=423806 last: m=126 classes=6 cclen=87 t=2683s
[00:34:48] it=742645 colorings=438400 lazy-girth=424034 last: m=126 classes=6 cclen=83 t=2684s
[00:34:49] it=742932 colorings=438600 lazy-girth=424213 last: m=126 classes=6 cclen=87 t=2685s
[00:34:50] it=743225 colorings=438800 lazy-girth=424352 last: m=126 classes=6 cclen=87 t=2686s
[00:34:52] it=743515 colorings=439000 lazy-girth=424472 last: m=126 classes=6 cclen=87 t=2687s
[00:34:53] it=743815 colorings=439200 lazy-girth=424599 last: m=126 classes=6 cclen=87 t=2688s
[00:34:53] it=744102 colorings=439400 lazy-girth=424717 last: m=126 classes=6 cclen=87 t=2689s
[00:34:55] it=744443 colorings=439600 lazy-girth=424914 last: m=126 classes=6 cclen=86 t=2691s
[00:34:56] it=744753 colorings=439800 lazy-girth=425054 last: m=126 classes=6 cclen=87 t=2692s
[00:34:57] it=745073 colorings=440000 lazy-girth=425204 last: m=126 classes=6 cclen=87 t=2693s
[00:34:58] it=745400 colorings=440200 lazy-girth=425358 last: m=147 classes=7 cclen=86 t=2694s
[00:34:59] it=745697 colorings=440400 lazy-girth=425483 last: m=126 classes=6 cclen=87 t=2695s
[00:35:00] it=746005 colorings=440600 lazy-girth=425607 last: m=126 classes=6 cclen=87 t=2696s
[00:35:01] it=746300 colorings=440800 lazy-girth=425732 last: m=126 classes=6 cclen=87 t=2697s
[00:35:02] it=746593 colorings=441000 lazy-girth=425846 last: m=126 classes=6 cclen=87 t=2698s
[00:35:03] it=746850 colorings=441200 lazy-girth=425911 last: m=126 classes=6 cclen=87 t=2699s
[00:35:05] it=747172 colorings=441400 lazy-girth=426067 last: m=126 classes=6 cclen=85 t=2700s
[00:35:06] it=747474 colorings=441600 lazy-girth=426191 last: m=126 classes=6 cclen=87 t=2701s
[00:35:07] it=747812 colorings=441800 lazy-girth=426347 last: m=126 classes=6 cclen=87 t=2703s
[00:35:08] it=748082 colorings=442000 lazy-girth=426430 last: m=126 classes=6 cclen=86 t=2704s
[00:35:09] it=748369 colorings=442200 lazy-girth=426545 last: m=126 classes=6 cclen=87 t=2705s
[00:35:10] it=748659 colorings=442400 lazy-girth=426666 last: m=126 classes=6 cclen=86 t=2706s
[00:35:11] it=748935 colorings=442600 lazy-girth=426758 last: m=126 classes=6 cclen=87 t=2706s
[00:35:11] it=749196 colorings=442800 lazy-girth=426832 last: m=126 classes=6 cclen=87 t=2707s
[00:35:12] it=749453 colorings=443000 lazy-girth=426894 last: m=147 classes=7 cclen=83 t=2708s
[00:35:14] it=749796 colorings=443200 lazy-girth=427082 last: m=126 classes=6 cclen=87 t=2709s
[00:35:15] it=750101 colorings=443400 lazy-girth=427220 last: m=147 classes=7 cclen=85 t=2710s
[00:35:16] it=750374 colorings=443600 lazy-girth=427302 last: m=126 classes=6 cclen=85 t=2711s
[00:35:17] it=750653 colorings=443800 lazy-girth=427400 last: m=126 classes=6 cclen=87 t=2712s
[00:35:18] it=750911 colorings=444000 lazy-girth=427468 last: m=126 classes=6 cclen=87 t=2713s
[00:35:19] it=751188 colorings=444200 lazy-girth=427566 last: m=126 classes=6 cclen=87 t=2714s
[00:35:20] it=751510 colorings=444400 lazy-girth=427716 last: m=126 classes=6 cclen=87 t=2716s
[00:35:22] it=751786 colorings=444600 lazy-girth=427815 last: m=126 classes=6 cclen=87 t=2717s
[00:35:23] it=752080 colorings=444800 lazy-girth=427927 last: m=126 classes=6 cclen=87 t=2719s
[00:35:24] it=752398 colorings=445000 lazy-girth=428067 last: m=126 classes=6 cclen=87 t=2720s
[00:35:25] it=752656 colorings=445200 lazy-girth=428134 last: m=147 classes=7 cclen=78 t=2721s
[00:35:26] it=752944 colorings=445400 lazy-girth=428231 last: m=126 classes=6 cclen=87 t=2722s
[00:35:27] it=753250 colorings=445600 lazy-girth=428355 last: m=126 classes=6 cclen=80 t=2723s
[00:35:28] it=753517 colorings=445800 lazy-girth=428436 last: m=126 classes=6 cclen=87 t=2724s
[00:35:29] it=753766 colorings=446000 lazy-girth=428494 last: m=126 classes=6 cclen=87 t=2724s
[00:35:30] it=754079 colorings=446200 lazy-girth=428624 last: m=126 classes=6 cclen=87 t=2725s
[00:35:31] it=754353 colorings=446400 lazy-girth=428715 last: m=126 classes=6 cclen=87 t=2726s
[00:35:31] it=754596 colorings=446600 lazy-girth=428764 last: m=126 classes=6 cclen=87 t=2727s
[00:35:32] it=754861 colorings=446800 lazy-girth=428832 last: m=126 classes=6 cclen=83 t=2728s
[00:35:33] it=755124 colorings=447000 lazy-girth=428895 last: m=126 classes=6 cclen=86 t=2729s
[00:35:34] it=755407 colorings=447200 lazy-girth=428990 last: m=126 classes=6 cclen=87 t=2730s
[00:35:35] it=755694 colorings=447400 lazy-girth=429092 last: m=147 classes=7 cclen=85 t=2731s
[00:35:36] it=755968 colorings=447600 lazy-girth=429171 last: m=126 classes=6 cclen=87 t=2732s
[00:35:37] it=756259 colorings=447800 lazy-girth=429280 last: m=126 classes=6 cclen=87 t=2733s
[00:35:38] it=756547 colorings=448000 lazy-girth=429376 last: m=126 classes=6 cclen=87 t=2734s
[00:35:39] it=756810 colorings=448200 lazy-girth=429449 last: m=126 classes=6 cclen=87 t=2735s
[00:35:40] it=757131 colorings=448400 lazy-girth=429577 last: m=126 classes=6 cclen=87 t=2736s
[00:35:41] it=757433 colorings=448600 lazy-girth=429687 last: m=126 classes=6 cclen=87 t=2737s
[00:35:42] it=757703 colorings=448800 lazy-girth=429760 last: m=126 classes=6 cclen=87 t=2738s
[00:35:43] it=757982 colorings=449000 lazy-girth=429845 last: m=126 classes=6 cclen=87 t=2739s
[00:35:44] it=758271 colorings=449200 lazy-girth=429984 last: m=126 classes=6 cclen=87 t=2740s
[00:35:45] it=758563 colorings=449400 lazy-girth=430127 last: m=126 classes=6 cclen=87 t=2741s
[00:35:46] it=758855 colorings=449600 lazy-girth=430245 last: m=126 classes=6 cclen=87 t=2742s
[00:35:47] it=759138 colorings=449800 lazy-girth=430355 last: m=126 classes=6 cclen=87 t=2743s
[00:35:48] it=759471 colorings=450000 lazy-girth=430528 last: m=126 classes=6 cclen=87 t=2744s
[00:35:49] it=759797 colorings=450200 lazy-girth=430704 last: m=126 classes=6 cclen=87 t=2745s
[00:35:50] it=760131 colorings=450400 lazy-girth=430875 last: m=126 classes=6 cclen=87 t=2746s
[00:35:52] it=760469 colorings=450600 lazy-girth=431044 last: m=126 classes=6 cclen=87 t=2747s
[00:35:53] it=760756 colorings=450800 lazy-girth=431157 last: m=147 classes=7 cclen=81 t=2749s
[00:35:54] it=761059 colorings=451000 lazy-girth=431301 last: m=126 classes=6 cclen=87 t=2750s
[00:35:55] it=761349 colorings=451200 lazy-girth=431407 last: m=126 classes=6 cclen=87 t=2751s
[00:35:56] it=761651 colorings=451400 lazy-girth=431538 last: m=126 classes=6 cclen=87 t=2752s
[00:35:57] it=761959 colorings=451600 lazy-girth=431665 last: m=126 classes=6 cclen=87 t=2753s
[00:35:58] it=762260 colorings=451800 lazy-girth=431794 last: m=147 classes=7 cclen=74 t=2754s
[00:35:59] it=762581 colorings=452000 lazy-girth=431926 last: m=126 classes=6 cclen=86 t=2755s
[00:36:00] it=762878 colorings=452200 lazy-girth=432049 last: m=126 classes=6 cclen=87 t=2756s
[00:36:01] it=763183 colorings=452400 lazy-girth=432189 last: m=126 classes=6 cclen=86 t=2757s
[00:36:02] it=763494 colorings=452600 lazy-girth=432320 last: m=126 classes=6 cclen=85 t=2758s
[00:36:03] it=763772 colorings=452800 lazy-girth=432417 last: m=126 classes=6 cclen=87 t=2759s
[00:36:04] it=764073 colorings=453000 lazy-girth=432536 last: m=126 classes=6 cclen=87 t=2760s
[00:36:05] it=764372 colorings=453200 lazy-girth=432663 last: m=126 classes=6 cclen=87 t=2761s
[00:36:06] it=764695 colorings=453400 lazy-girth=432823 last: m=126 classes=6 cclen=85 t=2762s
[00:36:07] it=764994 colorings=453600 lazy-girth=432935 last: m=126 classes=6 cclen=87 t=2763s
[00:36:08] it=765262 colorings=453800 lazy-girth=433017 last: m=126 classes=6 cclen=77 t=2764s
[00:36:09] it=765543 colorings=454000 lazy-girth=433111 last: m=126 classes=6 cclen=87 t=2765s
[00:36:10] it=765810 colorings=454200 lazy-girth=433189 last: m=126 classes=6 cclen=87 t=2765s
[00:36:11] it=766091 colorings=454400 lazy-girth=433280 last: m=126 classes=6 cclen=87 t=2766s
[00:36:11] it=766368 colorings=454600 lazy-girth=433369 last: m=126 classes=6 cclen=86 t=2767s
[00:36:12] it=766625 colorings=454800 lazy-girth=433436 last: m=126 classes=6 cclen=87 t=2768s
[00:36:13] it=766902 colorings=455000 lazy-girth=433539 last: m=126 classes=6 cclen=81 t=2769s
[00:36:14] it=767186 colorings=455200 lazy-girth=433643 last: m=126 classes=6 cclen=87 t=2770s
[00:36:15] it=767442 colorings=455400 lazy-girth=433703 last: m=126 classes=6 cclen=87 t=2771s
[00:36:16] it=767733 colorings=455600 lazy-girth=433808 last: m=126 classes=6 cclen=87 t=2772s
[00:36:17] it=767990 colorings=455800 lazy-girth=433874 last: m=126 classes=6 cclen=87 t=2772s
[00:36:18] it=768257 colorings=456000 lazy-girth=433951 last: m=126 classes=6 cclen=87 t=2773s
[00:36:18] it=768533 colorings=456200 lazy-girth=434038 last: m=105 classes=5 cclen=88 t=2774s
[00:36:19] it=768823 colorings=456400 lazy-girth=434141 last: m=126 classes=6 cclen=86 t=2775s
[00:36:20] it=769097 colorings=456600 lazy-girth=434228 last: m=147 classes=7 cclen=80 t=2776s
[00:36:21] it=769402 colorings=456800 lazy-girth=434350 last: m=126 classes=6 cclen=87 t=2777s
[00:36:22] it=769676 colorings=457000 lazy-girth=434438 last: m=126 classes=6 cclen=85 t=2778s
[00:36:23] it=769949 colorings=457200 lazy-girth=434522 last: m=126 classes=6 cclen=87 t=2779s
[00:36:24] it=770206 colorings=457400 lazy-girth=434584 last: m=126 classes=6 cclen=87 t=2780s
[00:36:25] it=770451 colorings=457600 lazy-girth=434636 last: m=126 classes=6 cclen=87 t=2781s
[00:36:26] it=770723 colorings=457800 lazy-girth=434710 last: m=126 classes=6 cclen=85 t=2781s
[00:36:26] it=771002 colorings=458000 lazy-girth=434797 last: m=126 classes=6 cclen=86 t=2782s
[00:36:27] it=771254 colorings=458200 lazy-girth=434856 last: m=126 classes=6 cclen=87 t=2783s
[00:36:28] it=771526 colorings=458400 lazy-girth=434938 last: m=126 classes=6 cclen=87 t=2784s
[00:36:29] it=771777 colorings=458600 lazy-girth=434996 last: m=147 classes=7 cclen=78 t=2785s
[00:36:30] it=772058 colorings=458800 lazy-girth=435082 last: m=126 classes=6 cclen=87 t=2786s
[00:36:31] it=772306 colorings=459000 lazy-girth=435135 last: m=126 classes=6 cclen=87 t=2787s
[00:36:32] it=772587 colorings=459200 lazy-girth=435224 last: m=126 classes=6 cclen=86 t=2788s
[00:36:33] it=772869 colorings=459400 lazy-girth=435313 last: m=126 classes=6 cclen=86 t=2788s
[00:36:33] it=773148 colorings=459600 lazy-girth=435397 last: m=126 classes=6 cclen=87 t=2789s
[00:36:34] it=773400 colorings=459800 lazy-girth=435455 last: m=126 classes=6 cclen=87 t=2790s
[00:36:36] it=773719 colorings=460000 lazy-girth=435667 last: m=147 classes=7 cclen=83 t=2792s
[00:36:37] it=774098 colorings=460200 lazy-girth=435921 last: m=126 classes=6 cclen=87 t=2793s
[00:36:39] it=774448 colorings=460400 lazy-girth=436125 last: m=126 classes=6 cclen=87 t=2795s
[00:36:40] it=774718 colorings=460600 lazy-girth=436220 last: m=126 classes=6 cclen=87 t=2796s
[00:36:41] it=774994 colorings=460800 lazy-girth=436328 last: m=126 classes=6 cclen=87 t=2797s
[00:36:42] it=775257 colorings=461000 lazy-girth=436423 last: m=126 classes=6 cclen=87 t=2798s
[00:36:43] it=775546 colorings=461200 lazy-girth=436538 last: m=126 classes=6 cclen=86 t=2799s
[00:36:44] it=775982 colorings=461400 lazy-girth=436833 last: m=126 classes=6 cclen=87 t=2800s
[00:36:46] it=776364 colorings=461600 lazy-girth=437063 last: m=126 classes=6 cclen=87 t=2801s
[00:36:47] it=776813 colorings=461800 lazy-girth=437377 last: m=126 classes=6 cclen=87 t=2803s
[00:36:48] it=777239 colorings=462000 lazy-girth=437659 last: m=126 classes=6 cclen=87 t=2804s
[00:36:49] it=777543 colorings=462200 lazy-girth=437780 last: m=126 classes=6 cclen=87 t=2805s
[00:36:51] it=777909 colorings=462400 lazy-girth=438022 last: m=126 classes=6 cclen=87 t=2807s
[00:36:52] it=778226 colorings=462600 lazy-girth=438203 last: m=126 classes=6 cclen=87 t=2808s
[00:36:54] it=778657 colorings=462800 lazy-girth=438544 last: m=126 classes=6 cclen=87 t=2810s
[00:36:55] it=778983 colorings=463000 lazy-girth=438752 last: m=126 classes=6 cclen=87 t=2811s
[00:36:56] it=779236 colorings=463200 lazy-girth=438819 last: m=126 classes=6 cclen=87 t=2812s
[00:36:57] it=779512 colorings=463400 lazy-girth=438941 last: m=126 classes=6 cclen=87 t=2813s
[00:36:58] it=779762 colorings=463600 lazy-girth=439010 last: m=126 classes=6 cclen=87 t=2813s
[00:36:59] it=780065 colorings=463800 lazy-girth=439167 last: m=147 classes=7 cclen=77 t=2814s
[00:37:00] it=780511 colorings=464000 lazy-girth=439481 last: m=126 classes=6 cclen=87 t=2816s
[00:37:01] it=780792 colorings=464200 lazy-girth=439594 last: m=126 classes=6 cclen=87 t=2817s
[00:37:03] it=781116 colorings=464400 lazy-girth=439757 last: m=126 classes=6 cclen=87 t=2818s
[00:37:04] it=781470 colorings=464600 lazy-girth=439979 last: m=126 classes=6 cclen=86 t=2820s
[00:37:05] it=781848 colorings=464800 lazy-girth=440224 last: m=126 classes=6 cclen=87 t=2821s
[00:37:07] it=782233 colorings=465000 lazy-girth=440489 last: m=126 classes=6 cclen=87 t=2822s
[00:37:08] it=782616 colorings=465200 lazy-girth=440731 last: m=126 classes=6 cclen=87 t=2824s
[00:37:09] it=782930 colorings=465400 lazy-girth=440866 last: m=126 classes=6 cclen=81 t=2825s
[00:37:10] it=783165 colorings=465600 lazy-girth=440917 last: m=126 classes=6 cclen=87 t=2826s
[00:37:11] it=783430 colorings=465800 lazy-girth=441006 last: m=147 classes=7 cclen=86 t=2827s
[00:37:12] it=783740 colorings=466000 lazy-girth=441156 last: m=126 classes=6 cclen=87 t=2828s
[00:37:13] it=784061 colorings=466200 lazy-girth=441287 last: m=147 classes=7 cclen=85 t=2829s
[00:37:15] it=784497 colorings=466400 lazy-girth=441616 last: m=126 classes=6 cclen=87 t=2831s
[00:37:16] it=784889 colorings=466600 lazy-girth=441891 last: m=126 classes=6 cclen=87 t=2832s
[00:37:18] it=785332 colorings=466800 lazy-girth=442253 last: m=126 classes=6 cclen=87 t=2834s
[00:37:19] it=785719 colorings=467000 lazy-girth=442483 last: m=126 classes=6 cclen=87 t=2835s
[00:37:21] it=786192 colorings=467200 lazy-girth=442841 last: m=126 classes=6 cclen=87 t=2837s
[00:37:23] it=786520 colorings=467400 lazy-girth=443000 last: m=126 classes=6 cclen=87 t=2839s
[00:37:24] it=786879 colorings=467600 lazy-girth=443212 last: m=126 classes=6 cclen=84 t=2840s
[00:37:26] it=787174 colorings=467800 lazy-girth=443342 last: m=126 classes=6 cclen=87 t=2842s
[00:37:27] it=787393 colorings=468000 lazy-girth=443374 last: m=126 classes=6 cclen=87 t=2843s
[00:37:28] it=787651 colorings=468200 lazy-girth=443432 last: m=126 classes=6 cclen=86 t=2844s
[00:37:29] it=787938 colorings=468400 lazy-girth=443526 last: m=126 classes=6 cclen=87 t=2844s
[00:37:29] it=788193 colorings=468600 lazy-girth=443583 last: m=126 classes=6 cclen=87 t=2845s
[00:37:30] it=788406 colorings=468800 lazy-girth=443596 last: m=126 classes=6 cclen=87 t=2846s
[00:37:31] it=788639 colorings=469000 lazy-girth=443629 last: m=126 classes=6 cclen=87 t=2847s
[00:37:32] it=788863 colorings=469200 lazy-girth=443654 last: m=126 classes=6 cclen=87 t=2847s
[00:37:32] it=789103 colorings=469400 lazy-girth=443709 last: m=126 classes=6 cclen=87 t=2848s
[00:37:34] it=789407 colorings=469600 lazy-girth=443823 last: m=126 classes=6 cclen=87 t=2850s
[00:37:35] it=789654 colorings=469800 lazy-girth=443878 last: m=126 classes=6 cclen=87 t=2851s
[00:37:36] it=789972 colorings=470000 lazy-girth=444028 last: m=126 classes=6 cclen=86 t=2852s
[00:37:37] it=790259 colorings=470200 lazy-girth=444146 last: m=126 classes=6 cclen=87 t=2853s
[00:37:38] it=790582 colorings=470400 lazy-girth=444292 last: m=126 classes=6 cclen=81 t=2854s
[00:37:39] it=790890 colorings=470600 lazy-girth=444407 last: m=126 classes=6 cclen=87 t=2855s
[00:37:41] it=791196 colorings=470800 lazy-girth=444545 last: m=126 classes=6 cclen=87 t=2856s
[00:37:42] it=791470 colorings=471000 lazy-girth=444634 last: m=126 classes=6 cclen=87 t=2857s
[00:37:43] it=791802 colorings=471200 lazy-girth=444787 last: m=126 classes=6 cclen=87 t=2859s
[00:37:44] it=792066 colorings=471400 lazy-girth=444861 last: m=126 classes=6 cclen=85 t=2860s
[00:37:45] it=792310 colorings=471600 lazy-girth=444908 last: m=126 classes=6 cclen=87 t=2861s
[00:37:46] it=792580 colorings=471800 lazy-girth=444990 last: m=147 classes=7 cclen=86 t=2862s
[00:37:47] it=792851 colorings=472000 lazy-girth=445071 last: m=147 classes=7 cclen=80 t=2863s
[00:37:48] it=793163 colorings=472200 lazy-girth=445209 last: m=126 classes=6 cclen=87 t=2864s
[00:37:49] it=793451 colorings=472400 lazy-girth=445311 last: m=126 classes=6 cclen=87 t=2865s
[00:37:50] it=793683 colorings=472600 lazy-girth=445347 last: m=126 classes=6 cclen=87 t=2866s
[00:37:51] it=793943 colorings=472800 lazy-girth=445421 last: m=126 classes=6 cclen=87 t=2867s
[00:37:52] it=794224 colorings=473000 lazy-girth=445505 last: m=126 classes=6 cclen=87 t=2868s
[00:37:53] it=794507 colorings=473200 lazy-girth=445604 last: m=126 classes=6 cclen=87 t=2869s
[00:37:54] it=794782 colorings=473400 lazy-girth=445686 last: m=147 classes=7 cclen=84 t=2870s
[00:37:55] it=795086 colorings=473600 lazy-girth=445810 last: m=126 classes=6 cclen=87 t=2871s
[00:37:57] it=795387 colorings=473800 lazy-girth=445936 last: m=126 classes=6 cclen=87 t=2872s
[00:37:58] it=795663 colorings=474000 lazy-girth=446024 last: m=126 classes=6 cclen=87 t=2874s
[00:37:59] it=795927 colorings=474200 lazy-girth=446098 last: m=126 classes=6 cclen=87 t=2875s
[00:38:00] it=796207 colorings=474400 lazy-girth=446190 last: m=126 classes=6 cclen=87 t=2876s
[00:38:01] it=796476 colorings=474600 lazy-girth=446271 last: m=126 classes=6 cclen=87 t=2877s
[00:38:02] it=796750 colorings=474800 lazy-girth=446350 last: m=126 classes=6 cclen=87 t=2878s
[00:38:03] it=797012 colorings=475000 lazy-girth=446422 last: m=147 classes=7 cclen=78 t=2879s
[00:38:04] it=797295 colorings=475200 lazy-girth=446524 last: m=126 classes=6 cclen=87 t=2880s
[00:38:05] it=797543 colorings=475400 lazy-girth=446577 last: m=126 classes=6 cclen=87 t=2881s
[00:38:06] it=797795 colorings=475600 lazy-girth=446639 last: m=126 classes=6 cclen=87 t=2882s
[00:38:07] it=798080 colorings=475800 lazy-girth=446733 last: m=126 classes=6 cclen=87 t=2883s
[00:38:08] it=798364 colorings=476000 lazy-girth=446825 last: m=126 classes=6 cclen=87 t=2884s
[00:38:09] it=798603 colorings=476200 lazy-girth=446873 last: m=126 classes=6 cclen=87 t=2885s
[00:38:10] it=798889 colorings=476400 lazy-girth=446972 last: m=126 classes=6 cclen=87 t=2886s
[00:38:11] it=799156 colorings=476600 lazy-girth=447042 last: m=126 classes=6 cclen=86 t=2887s
[00:38:12] it=799434 colorings=476800 lazy-girth=447127 last: m=126 classes=6 cclen=87 t=2888s
[00:38:13] it=799693 colorings=477000 lazy-girth=447189 last: m=126 classes=6 cclen=87 t=2889s
[00:38:14] it=799966 colorings=477200 lazy-girth=447267 last: m=126 classes=6 cclen=87 t=2890s
[00:38:15] it=800251 colorings=477400 lazy-girth=447355 last: m=126 classes=6 cclen=87 t=2891s
[00:38:16] it=800501 colorings=477600 lazy-girth=447409 last: m=126 classes=6 cclen=87 t=2892s
[00:38:17] it=800755 colorings=477800 lazy-girth=447469 last: m=126 classes=6 cclen=87 t=2893s
[00:38:18] it=801083 colorings=478000 lazy-girth=447655 last: m=126 classes=6 cclen=87 t=2894s
[00:38:20] it=801496 colorings=478200 lazy-girth=447956 last: m=126 classes=6 cclen=87 t=2896s
[00:38:21] it=801851 colorings=478400 lazy-girth=448138 last: m=126 classes=6 cclen=86 t=2897s
[00:38:23] it=802169 colorings=478600 lazy-girth=448287 last: m=126 classes=6 cclen=87 t=2898s
[00:38:24] it=802497 colorings=478800 lazy-girth=448436 last: m=126 classes=6 cclen=87 t=2900s
[00:38:25] it=802761 colorings=479000 lazy-girth=448521 last: m=126 classes=6 cclen=87 t=2901s
[00:38:26] it=803077 colorings=479200 lazy-girth=448660 last: m=126 classes=6 cclen=87 t=2902s
[00:38:27] it=803383 colorings=479400 lazy-girth=448802 last: m=126 classes=6 cclen=87 t=2903s
[00:38:28] it=803657 colorings=479600 lazy-girth=448887 last: m=126 classes=6 cclen=87 t=2904s
[00:38:30] it=804016 colorings=479800 lazy-girth=449108 last: m=126 classes=6 cclen=87 t=2905s
[00:38:31] it=804420 colorings=480000 lazy-girth=449396 last: m=126 classes=6 cclen=87 t=2907s
[00:38:32] it=804764 colorings=480200 lazy-girth=449577 last: m=126 classes=6 cclen=87 t=2908s
[00:38:33] it=805052 colorings=480400 lazy-girth=449685 last: m=126 classes=6 cclen=87 t=2909s
[00:38:35] it=805364 colorings=480600 lazy-girth=449810 last: m=126 classes=6 cclen=87 t=2910s
[00:38:36] it=805733 colorings=480800 lazy-girth=450032 last: m=126 classes=6 cclen=87 t=2912s
[00:38:37] it=806038 colorings=481000 lazy-girth=450157 last: m=126 classes=6 cclen=87 t=2913s
[00:38:38] it=806329 colorings=481200 lazy-girth=450261 last: m=126 classes=6 cclen=87 t=2914s
[00:38:39] it=806624 colorings=481400 lazy-girth=450362 last: m=126 classes=6 cclen=87 t=2915s
[00:38:41] it=807011 colorings=481600 lazy-girth=450602 last: m=147 classes=7 cclen=84 t=2917s
[00:38:42] it=807357 colorings=481800 lazy-girth=450788 last: m=126 classes=6 cclen=87 t=2918s
[00:38:44] it=807706 colorings=482000 lazy-girth=450992 last: m=147 classes=7 cclen=86 t=2920s
[00:38:45] it=808057 colorings=482200 lazy-girth=451207 last: m=126 classes=6 cclen=87 t=2921s
[00:38:46] it=808367 colorings=482400 lazy-girth=451333 last: m=126 classes=6 cclen=87 t=2922s
[00:38:48] it=808768 colorings=482600 lazy-girth=451599 last: m=126 classes=6 cclen=87 t=2924s
[00:38:49] it=809047 colorings=482800 lazy-girth=451711 last: m=126 classes=6 cclen=87 t=2925s
[00:38:51] it=809423 colorings=483000 lazy-girth=451943 last: m=126 classes=6 cclen=87 t=2927s
[00:38:53] it=809860 colorings=483200 lazy-girth=452257 last: m=126 classes=6 cclen=87 t=2929s
[00:38:55] it=810275 colorings=483400 lazy-girth=452546 last: m=126 classes=6 cclen=87 t=2931s
[00:38:57] it=810619 colorings=483600 lazy-girth=452738 last: m=126 classes=6 cclen=85 t=2933s
[00:38:58] it=810834 colorings=483800 lazy-girth=452767 last: m=126 classes=6 cclen=87 t=2934s
[00:38:59] it=811067 colorings=484000 lazy-girth=452800 last: m=126 classes=6 cclen=87 t=2935s
[00:39:00] it=811305 colorings=484200 lazy-girth=452838 last: m=126 classes=6 cclen=87 t=2935s
[00:39:00] it=811530 colorings=484400 lazy-girth=452863 last: m=126 classes=6 cclen=87 t=2936s
[00:39:01] it=811735 colorings=484600 lazy-girth=452871 last: m=126 classes=6 cclen=87 t=2937s
[00:39:02] it=811944 colorings=484800 lazy-girth=452882 last: m=126 classes=6 cclen=84 t=2938s
[00:39:02] it=812154 colorings=485000 lazy-girth=452894 last: m=126 classes=6 cclen=87 t=2938s
[00:39:04] it=812483 colorings=485200 lazy-girth=453062 last: m=126 classes=6 cclen=87 t=2940s
[00:39:05] it=812822 colorings=485400 lazy-girth=453237 last: m=126 classes=6 cclen=87 t=2941s
[00:39:06] it=813108 colorings=485600 lazy-girth=453342 last: m=126 classes=6 cclen=85 t=2942s
[00:39:07] it=813371 colorings=485800 lazy-girth=453420 last: m=126 classes=6 cclen=87 t=2943s
[00:39:08] it=813641 colorings=486000 lazy-girth=453505 last: m=126 classes=6 cclen=87 t=2944s
[00:39:09] it=813954 colorings=486200 lazy-girth=453639 last: m=126 classes=6 cclen=86 t=2945s
[00:39:10] it=814213 colorings=486400 lazy-girth=453715 last: m=126 classes=6 cclen=87 t=2946s
[00:39:11] it=814487 colorings=486600 lazy-girth=453802 last: m=126 classes=6 cclen=87 t=2947s
[00:39:12] it=814744 colorings=486800 lazy-girth=453871 last: m=126 classes=6 cclen=87 t=2948s
[00:39:13] it=815033 colorings=487000 lazy-girth=453982 last: m=126 classes=6 cclen=87 t=2949s
[00:39:15] it=815325 colorings=487200 lazy-girth=454079 last: m=126 classes=6 cclen=87 t=2950s
[00:39:16] it=815587 colorings=487400 lazy-girth=454151 last: m=126 classes=6 cclen=87 t=2951s
[00:39:16] it=815835 colorings=487600 lazy-girth=454209 last: m=126 classes=6 cclen=86 t=2952s
[00:39:17] it=816106 colorings=487800 lazy-girth=454293 last: m=126 classes=6 cclen=87 t=2953s
[00:39:18] it=816396 colorings=488000 lazy-girth=454391 last: m=126 classes=6 cclen=87 t=2954s
[00:39:19] it=816652 colorings=488200 lazy-girth=454455 last: m=147 classes=7 cclen=67 t=2955s
[00:39:20] it=816917 colorings=488400 lazy-girth=454531 last: m=126 classes=6 cclen=87 t=2956s
[00:39:21] it=817172 colorings=488600 lazy-girth=454594 last: m=126 classes=6 cclen=86 t=2957s
[00:39:22] it=817401 colorings=488800 lazy-girth=454625 last: m=126 classes=6 cclen=87 t=2958s
[00:39:23] it=817692 colorings=489000 lazy-girth=454724 last: m=126 classes=6 cclen=87 t=2959s
[00:39:24] it=817966 colorings=489200 lazy-girth=454808 last: m=126 classes=6 cclen=87 t=2960s
[00:39:25] it=818232 colorings=489400 lazy-girth=454883 last: m=126 classes=6 cclen=87 t=2961s
[00:39:26] it=818458 colorings=489600 lazy-girth=454912 last: m=126 classes=6 cclen=83 t=2961s
[00:39:27] it=818691 colorings=489800 lazy-girth=454948 last: m=126 classes=6 cclen=87 t=2962s
[00:39:27] it=818952 colorings=490000 lazy-girth=455018 last: m=126 classes=6 cclen=87 t=2963s
[00:39:28] it=819202 colorings=490200 lazy-girth=455070 last: m=126 classes=6 cclen=87 t=2964s
[00:39:29] it=819456 colorings=490400 lazy-girth=455125 last: m=126 classes=6 cclen=87 t=2965s
[00:39:30] it=819722 colorings=490600 lazy-girth=455195 last: m=126 classes=6 cclen=87 t=2966s
[00:39:31] it=819992 colorings=490800 lazy-girth=455269 last: m=126 classes=6 cclen=85 t=2967s
[00:39:32] it=820230 colorings=491000 lazy-girth=455308 last: m=126 classes=6 cclen=87 t=2968s
[00:39:33] it=820473 colorings=491200 lazy-girth=455357 last: m=126 classes=6 cclen=87 t=2969s
[00:39:34] it=820733 colorings=491400 lazy-girth=455421 last: m=126 classes=6 cclen=87 t=2969s
[00:39:35] it=820984 colorings=491600 lazy-girth=455476 last: m=126 classes=6 cclen=87 t=2970s
[00:39:36] it=821230 colorings=491800 lazy-girth=455524 last: m=147 classes=7 cclen=86 t=2971s
[00:39:37] it=821548 colorings=492000 lazy-girth=455702 last: m=126 classes=6 cclen=87 t=2973s
[00:39:38] it=821924 colorings=492200 lazy-girth=455957 last: m=126 classes=6 cclen=87 t=2974s
[00:39:40] it=822235 colorings=492400 lazy-girth=456109 last: m=105 classes=5 cclen=88 t=2975s
[00:39:41] it=822565 colorings=492600 lazy-girth=456263 last: m=126 classes=6 cclen=85 t=2976s
[00:39:42] it=822893 colorings=492800 lazy-girth=456430 last: m=147 classes=7 cclen=86 t=2978s
[00:39:44] it=823381 colorings=493000 lazy-girth=456824 last: m=147 classes=7 cclen=86 t=2980s
[00:39:46] it=823772 colorings=493200 lazy-girth=457057 last: m=126 classes=6 cclen=86 t=2981s
[00:39:47] it=824111 colorings=493400 lazy-girth=457229 last: m=126 classes=6 cclen=87 t=2983s
[00:39:48] it=824397 colorings=493600 lazy-girth=457332 last: m=126 classes=6 cclen=87 t=2984s
[00:39:49] it=824696 colorings=493800 lazy-girth=457444 last: m=126 classes=6 cclen=87 t=2985s
[00:39:50] it=825067 colorings=494000 lazy-girth=457661 last: m=126 classes=6 cclen=87 t=2986s
[00:39:52] it=825446 colorings=494200 lazy-girth=457912 last: m=126 classes=6 cclen=87 t=2987s
[00:39:53] it=825765 colorings=494400 lazy-girth=458050 last: m=147 classes=7 cclen=86 t=2989s
[00:39:54] it=826069 colorings=494600 lazy-girth=458191 last: m=126 classes=6 cclen=87 t=2990s
[00:39:55] it=826359 colorings=494800 lazy-girth=458301 last: m=126 classes=6 cclen=87 t=2991s
[00:39:56] it=826685 colorings=495000 lazy-girth=458462 last: m=126 classes=6 cclen=87 t=2992s
[00:39:57] it=826952 colorings=495200 lazy-girth=458542 last: m=126 classes=6 cclen=87 t=2993s
[00:39:58] it=827272 colorings=495400 lazy-girth=458673 last: m=126 classes=6 cclen=86 t=2994s
[00:40:00] it=827687 colorings=495600 lazy-girth=458954 last: m=126 classes=6 cclen=87 t=2996s
[00:40:02] it=828057 colorings=495800 lazy-girth=459170 last: m=126 classes=6 cclen=85 t=2998s
[00:40:03] it=828424 colorings=496000 lazy-girth=459391 last: m=126 classes=6 cclen=84 t=2999s
[00:40:05] it=828724 colorings=496200 lazy-girth=459529 last: m=126 classes=6 cclen=86 t=3001s
[00:40:06] it=828976 colorings=496400 lazy-girth=459589 last: m=126 classes=6 cclen=87 t=3001s
[00:40:06] it=829240 colorings=496600 lazy-girth=459664 last: m=126 classes=6 cclen=87 t=3002s
[00:40:07] it=829507 colorings=496800 lazy-girth=459735 last: m=126 classes=6 cclen=87 t=3003s
[00:40:08] it=829750 colorings=497000 lazy-girth=459778 last: m=126 classes=6 cclen=84 t=3004s
[00:40:09] it=829954 colorings=497200 lazy-girth=459784 last: m=126 classes=6 cclen=87 t=3004s
[00:40:09] it=830156 colorings=497400 lazy-girth=459786 last: m=126 classes=6 cclen=84 t=3005s
[00:40:10] it=830360 colorings=497600 lazy-girth=459793 last: m=126 classes=6 cclen=87 t=3006s
[00:40:11] it=830674 colorings=497800 lazy-girth=459939 last: m=126 classes=6 cclen=87 t=3007s
[00:40:12] it=830995 colorings=498000 lazy-girth=460097 last: m=126 classes=6 cclen=87 t=3008s
[00:40:13] it=831343 colorings=498200 lazy-girth=460264 last: m=126 classes=6 cclen=87 t=3009s
[00:40:14] it=831615 colorings=498400 lazy-girth=460353 last: m=126 classes=6 cclen=87 t=3010s
[00:40:16] it=831910 colorings=498600 lazy-girth=460452 last: m=126 classes=6 cclen=87 t=3011s
[00:40:17] it=832232 colorings=498800 lazy-girth=460590 last: m=126 classes=6 cclen=87 t=3013s
[00:40:18] it=832495 colorings=499000 lazy-girth=460659 last: m=126 classes=6 cclen=87 t=3014s
[00:40:19] it=832826 colorings=499200 lazy-girth=460810 last: m=126 classes=6 cclen=87 t=3015s
[00:40:20] it=833116 colorings=499400 lazy-girth=460924 last: m=126 classes=6 cclen=87 t=3016s
[00:40:21] it=833392 colorings=499600 lazy-girth=461011 last: m=126 classes=6 cclen=87 t=3017s
[00:40:22] it=833654 colorings=499800 lazy-girth=461084 last: m=126 classes=6 cclen=87 t=3018s
[00:40:23] it=833915 colorings=500000 lazy-girth=461151 last: m=126 classes=6 cclen=87 t=3019s
[00:40:24] it=834208 colorings=500200 lazy-girth=461261 last: m=126 classes=6 cclen=81 t=3020s
[00:40:26] it=834486 colorings=500400 lazy-girth=461346 last: m=126 classes=6 cclen=87 t=3021s
[00:40:27] it=834799 colorings=500600 lazy-girth=461490 last: m=126 classes=6 cclen=87 t=3023s
[00:40:28] it=835039 colorings=500800 lazy-girth=461534 last: m=126 classes=6 cclen=87 t=3024s
[00:40:29] it=835272 colorings=501000 lazy-girth=461570 last: m=147 classes=7 cclen=78 t=3024s
[00:40:30] it=835518 colorings=501200 lazy-girth=461624 last: m=126 classes=6 cclen=87 t=3025s
[00:40:31] it=835774 colorings=501400 lazy-girth=461687 last: m=126 classes=6 cclen=87 t=3026s
[00:40:32] it=836047 colorings=501600 lazy-girth=461767 last: m=126 classes=6 cclen=87 t=3027s
[00:40:33] it=836312 colorings=501800 lazy-girth=461838 last: m=126 classes=6 cclen=87 t=3028s
[00:40:33] it=836565 colorings=502000 lazy-girth=461894 last: m=126 classes=6 cclen=87 t=3029s
[00:40:34] it=836857 colorings=502200 lazy-girth=461998 last: m=126 classes=6 cclen=87 t=3030s
[00:40:35] it=837110 colorings=502400 lazy-girth=462058 last: m=126 classes=6 cclen=87 t=3031s
[00:40:36] it=837366 colorings=502600 lazy-girth=462117 last: m=126 classes=6 cclen=87 t=3032s
[00:40:37] it=837639 colorings=502800 lazy-girth=462197 last: m=126 classes=6 cclen=87 t=3033s
[00:40:38] it=837916 colorings=503000 lazy-girth=462278 last: m=126 classes=6 cclen=87 t=3034s
[00:40:39] it=838173 colorings=503200 lazy-girth=462339 last: m=126 classes=6 cclen=87 t=3035s
[00:40:40] it=838419 colorings=503400 lazy-girth=462392 last: m=126 classes=6 cclen=87 t=3036s
[00:40:41] it=838668 colorings=503600 lazy-girth=462446 last: m=126 classes=6 cclen=87 t=3037s
[00:40:42] it=838926 colorings=503800 lazy-girth=462506 last: m=126 classes=6 cclen=87 t=3038s
[00:40:43] it=839211 colorings=504000 lazy-girth=462595 last: m=126 classes=6 cclen=87 t=3039s
[00:40:44] it=839467 colorings=504200 lazy-girth=462654 last: m=126 classes=6 cclen=87 t=3040s
[00:40:45] it=839729 colorings=504400 lazy-girth=462716 last: m=126 classes=6 cclen=87 t=3041s
[00:40:47] it=840122 colorings=504600 lazy-girth=462967 last: m=126 classes=6 cclen=87 t=3043s
[00:40:48] it=840355 colorings=504800 lazy-girth=463023 last: m=147 classes=7 cclen=86 t=3043s
[00:40:49] it=840608 colorings=505000 lazy-girth=463094 last: m=126 classes=6 cclen=87 t=3044s
[00:40:50] it=840891 colorings=505200 lazy-girth=463193 last: m=126 classes=6 cclen=87 t=3045s
[00:40:51] it=841207 colorings=505400 lazy-girth=463336 last: m=126 classes=6 cclen=87 t=3046s
[00:40:52] it=841535 colorings=505600 lazy-girth=463499 last: m=126 classes=6 cclen=87 t=3048s
[00:40:53] it=841889 colorings=505800 lazy-girth=463686 last: m=126 classes=6 cclen=87 t=3049s
[00:40:54] it=842249 colorings=506000 lazy-girth=463861 last: m=126 classes=6 cclen=86 t=3050s
[00:40:56] it=842613 colorings=506200 lazy-girth=464092 last: m=147 classes=7 cclen=76 t=3051s
[00:40:57] it=842995 colorings=506400 lazy-girth=464346 last: m=126 classes=6 cclen=87 t=3053s
[00:40:58] it=843327 colorings=506600 lazy-girth=464502 last: m=126 classes=6 cclen=86 t=3054s
[00:41:00] it=843767 colorings=506800 lazy-girth=464790 last: m=126 classes=6 cclen=87 t=3056s
[00:41:02] it=844190 colorings=507000 lazy-girth=465047 last: m=126 classes=6 cclen=87 t=3058s
[00:41:03] it=844534 colorings=507200 lazy-girth=465230 last: m=126 classes=6 cclen=87 t=3059s
[00:41:05] it=844933 colorings=507400 lazy-girth=465488 last: m=126 classes=6 cclen=87 t=3061s
[00:41:07] it=845299 colorings=507600 lazy-girth=465686 last: m=126 classes=6 cclen=87 t=3062s
[00:41:08] it=845596 colorings=507800 lazy-girth=465830 last: m=126 classes=6 cclen=87 t=3064s
[00:41:10] it=845992 colorings=508000 lazy-girth=466067 last: m=126 classes=6 cclen=87 t=3066s
[00:41:11] it=846286 colorings=508200 lazy-girth=466178 last: m=126 classes=6 cclen=85 t=3067s
[00:41:12] it=846626 colorings=508400 lazy-girth=466347 last: m=126 classes=6 cclen=85 t=3068s
[00:41:14] it=846974 colorings=508600 lazy-girth=466533 last: m=126 classes=6 cclen=87 t=3069s
[00:41:15] it=847388 colorings=508800 lazy-girth=466777 last: m=126 classes=6 cclen=87 t=3071s
[00:41:16] it=847663 colorings=509000 lazy-girth=466855 last: m=126 classes=6 cclen=87 t=3072s
[00:41:17] it=847925 colorings=509200 lazy-girth=466935 last: m=126 classes=6 cclen=86 t=3073s
[00:41:18] it=848228 colorings=509400 lazy-girth=467062 last: m=126 classes=6 cclen=87 t=3074s
[00:41:19] it=848591 colorings=509600 lazy-girth=467248 last: m=105 classes=5 cclen=88 t=3075s
[00:41:20] it=848899 colorings=509800 lazy-girth=467368 last: m=126 classes=6 cclen=86 t=3076s
[00:41:22] it=849221 colorings=510000 lazy-girth=467513 last: m=126 classes=6 cclen=87 t=3078s
[00:41:23] it=849541 colorings=510200 lazy-girth=467638 last: m=126 classes=6 cclen=87 t=3079s
[00:41:24] it=849830 colorings=510400 lazy-girth=467741 last: m=126 classes=6 cclen=87 t=3080s
[00:41:25] it=850142 colorings=510600 lazy-girth=467863 last: m=126 classes=6 cclen=83 t=3081s
[00:41:26] it=850436 colorings=510800 lazy-girth=467978 last: m=126 classes=6 cclen=87 t=3082s
[00:41:27] it=850688 colorings=511000 lazy-girth=468042 last: m=147 classes=7 cclen=84 t=3083s
[00:41:29] it=851042 colorings=511200 lazy-girth=468227 last: m=126 classes=6 cclen=87 t=3084s
[00:41:30] it=851318 colorings=511400 lazy-girth=468313 last: m=126 classes=6 cclen=87 t=3085s
[00:41:30] it=851588 colorings=511600 lazy-girth=468383 last: m=126 classes=6 cclen=87 t=3086s
[00:41:32] it=851956 colorings=511800 lazy-girth=468626 last: m=126 classes=6 cclen=87 t=3088s
[00:41:33] it=852263 colorings=512000 lazy-girth=468745 last: m=126 classes=6 cclen=87 t=3089s
[00:41:34] it=852519 colorings=512200 lazy-girth=468801 last: m=126 classes=6 cclen=87 t=3090s
[00:41:35] it=852786 colorings=512400 lazy-girth=468874 last: m=126 classes=6 cclen=85 t=3090s
[00:41:36] it=853084 colorings=512600 lazy-girth=468981 last: m=126 classes=6 cclen=87 t=3091s
[00:41:37] it=853382 colorings=512800 lazy-girth=469088 last: m=126 classes=6 cclen=87 t=3092s
[00:41:38] it=853697 colorings=513000 lazy-girth=469215 last: m=126 classes=6 cclen=87 t=3094s
[00:41:39] it=853993 colorings=513200 lazy-girth=469326 last: m=126 classes=6 cclen=87 t=3094s
[00:41:40] it=854299 colorings=513400 lazy-girth=469439 last: m=126 classes=6 cclen=86 t=3096s
[00:41:41] it=854601 colorings=513600 lazy-girth=469554 last: m=126 classes=6 cclen=87 t=3097s
[00:41:42] it=854899 colorings=513800 lazy-girth=469659 last: m=126 classes=6 cclen=87 t=3098s
[00:41:43] it=855203 colorings=514000 lazy-girth=469772 last: m=126 classes=6 cclen=86 t=3099s
[00:41:44] it=855525 colorings=514200 lazy-girth=469914 last: m=126 classes=6 cclen=70 t=3100s
[00:41:45] it=855823 colorings=514400 lazy-girth=470022 last: m=126 classes=6 cclen=86 t=3101s
[00:41:46] it=856135 colorings=514600 lazy-girth=470154 last: m=126 classes=6 cclen=87 t=3102s
[00:41:47] it=856421 colorings=514800 lazy-girth=470252 last: m=126 classes=6 cclen=87 t=3103s
[00:41:48] it=856724 colorings=515000 lazy-girth=470368 last: m=126 classes=6 cclen=87 t=3104s
[00:41:49] it=857032 colorings=515200 lazy-girth=470488 last: m=126 classes=6 cclen=87 t=3105s
[00:41:50] it=857335 colorings=515400 lazy-girth=470609 last: m=126 classes=6 cclen=87 t=3106s
[00:41:51] it=857650 colorings=515600 lazy-girth=470736 last: m=126 classes=6 cclen=87 t=3107s
[00:41:52] it=857965 colorings=515800 lazy-girth=470867 last: m=126 classes=6 cclen=84 t=3108s
[00:41:53] it=858273 colorings=516000 lazy-girth=470992 last: m=147 classes=7 cclen=86 t=3109s
[00:41:54] it=858586 colorings=516200 lazy-girth=471119 last: m=126 classes=6 cclen=86 t=3110s
[00:41:55] it=858893 colorings=516400 lazy-girth=471236 last: m=126 classes=6 cclen=87 t=3111s
[00:41:56] it=859199 colorings=516600 lazy-girth=471351 last: m=126 classes=6 cclen=87 t=3112s
[00:41:58] it=859529 colorings=516800 lazy-girth=471506 last: m=126 classes=6 cclen=87 t=3113s
[00:41:59] it=859840 colorings=517000 lazy-girth=471626 last: m=126 classes=6 cclen=87 t=3114s
[00:42:00] it=860161 colorings=517200 lazy-girth=471756 last: m=126 classes=6 cclen=87 t=3116s
[00:42:01] it=860462 colorings=517400 lazy-girth=471863 last: m=126 classes=6 cclen=87 t=3117s
[00:42:02] it=860760 colorings=517600 lazy-girth=471969 last: m=126 classes=6 cclen=87 t=3118s
[00:42:03] it=861045 colorings=517800 lazy-girth=472060 last: m=126 classes=6 cclen=86 t=3119s
[00:42:06] it=861422 colorings=518000 lazy-girth=472301 last: m=147 classes=7 cclen=86 t=3121s
[00:42:08] it=861944 colorings=518200 lazy-girth=472731 last: m=147 classes=7 cclen=86 t=3124s
[00:42:10] it=862440 colorings=518400 lazy-girth=473097 last: m=126 classes=6 cclen=87 t=3126s
[00:42:15] it=863350 colorings=518600 lazy-girth=474048 last: m=147 classes=7 cclen=86 t=3131s
[00:42:18] it=863779 colorings=518800 lazy-girth=474387 last: m=126 classes=6 cclen=87 t=3134s
[00:42:19] it=864056 colorings=519000 lazy-girth=474488 last: m=126 classes=6 cclen=87 t=3135s
[00:42:20] it=864355 colorings=519200 lazy-girth=474602 last: m=126 classes=6 cclen=86 t=3136s
[00:42:21] it=864681 colorings=519400 lazy-girth=474741 last: m=126 classes=6 cclen=87 t=3137s
[00:42:22] it=864970 colorings=519600 lazy-girth=474847 last: m=126 classes=6 cclen=87 t=3138s
[00:42:23] it=865226 colorings=519800 lazy-girth=474909 last: m=126 classes=6 cclen=87 t=3139s
[00:42:24] it=865563 colorings=520000 lazy-girth=475099 last: m=126 classes=6 cclen=87 t=3140s
[00:42:25] it=865886 colorings=520200 lazy-girth=475251 last: m=126 classes=6 cclen=87 t=3141s
[00:42:26] it=866150 colorings=520400 lazy-girth=475321 last: m=126 classes=6 cclen=87 t=3142s
[00:42:27] it=866459 colorings=520600 lazy-girth=475442 last: m=126 classes=6 cclen=87 t=3143s
[00:42:29] it=866879 colorings=520800 lazy-girth=475721 last: m=126 classes=6 cclen=87 t=3145s
[00:42:31] it=867255 colorings=521000 lazy-girth=475938 last: m=126 classes=6 cclen=87 t=3147s
[00:42:32] it=867599 colorings=521200 lazy-girth=476121 last: m=126 classes=6 cclen=87 t=3148s
[00:42:34] it=867908 colorings=521400 lazy-girth=476253 last: m=126 classes=6 cclen=87 t=3150s
[00:42:36] it=868227 colorings=521600 lazy-girth=476396 last: m=126 classes=6 cclen=87 t=3152s
[00:42:37] it=868454 colorings=521800 lazy-girth=476423 last: m=126 classes=6 cclen=85 t=3152s
[00:42:37] it=868711 colorings=522000 lazy-girth=476480 last: m=126 classes=6 cclen=87 t=3153s
[00:42:39] it=869036 colorings=522200 lazy-girth=476626 last: m=126 classes=6 cclen=87 t=3155s
[00:42:41] it=869370 colorings=522400 lazy-girth=476790 last: m=147 classes=7 cclen=86 t=3156s
[00:42:42] it=869747 colorings=522600 lazy-girth=476995 last: m=126 classes=6 cclen=87 t=3158s
[00:42:44] it=870162 colorings=522800 lazy-girth=477294 last: m=126 classes=6 cclen=75 t=3160s
[00:42:45] it=870440 colorings=523000 lazy-girth=477394 last: m=126 classes=6 cclen=87 t=3161s
[00:42:47] it=870758 colorings=523200 lazy-girth=477554 last: m=126 classes=6 cclen=87 t=3162s
[00:42:48] it=871098 colorings=523400 lazy-girth=477719 last: m=126 classes=6 cclen=87 t=3164s
[00:42:49] it=871379 colorings=523600 lazy-girth=477817 last: m=126 classes=6 cclen=86 t=3165s
[00:42:50] it=871718 colorings=523800 lazy-girth=477972 last: m=126 classes=6 cclen=87 t=3166s
[00:42:52] it=872093 colorings=524000 lazy-girth=478185 last: m=147 classes=7 cclen=84 t=3167s
[00:42:53] it=872417 colorings=524200 lazy-girth=478339 last: m=126 classes=6 cclen=87 t=3169s
[00:42:54] it=872744 colorings=524400 lazy-girth=478505 last: m=126 classes=6 cclen=87 t=3170s
[00:42:55] it=873014 colorings=524600 lazy-girth=478587 last: m=126 classes=6 cclen=87 t=3171s
[00:42:57] it=873330 colorings=524800 lazy-girth=478736 last: m=126 classes=6 cclen=87 t=3172s
[00:42:58] it=873643 colorings=525000 lazy-girth=478869 last: m=126 classes=6 cclen=87 t=3174s
[00:43:00] it=873950 colorings=525200 lazy-girth=479005 last: m=126 classes=6 cclen=86 t=3176s
[00:43:01] it=874249 colorings=525400 lazy-girth=479124 last: m=126 classes=6 cclen=87 t=3177s
[00:43:02] it=874525 colorings=525600 lazy-girth=479207 last: m=126 classes=6 cclen=87 t=3178s
[00:43:03] it=874804 colorings=525800 lazy-girth=479298 last: m=147 classes=7 cclen=77 t=3179s
[00:43:04] it=875046 colorings=526000 lazy-girth=479363 last: m=126 classes=6 cclen=86 t=3180s
[00:43:05] it=875383 colorings=526200 lazy-girth=479537 last: m=147 classes=7 cclen=66 t=3181s
[00:43:07] it=875728 colorings=526400 lazy-girth=479726 last: m=126 classes=6 cclen=87 t=3183s
[00:43:09] it=876026 colorings=526600 lazy-girth=479857 last: m=126 classes=6 cclen=87 t=3184s
[00:43:10] it=876267 colorings=526800 lazy-girth=479919 last: m=126 classes=6 cclen=85 t=3186s
[00:43:11] it=876468 colorings=527000 lazy-girth=479921 last: m=126 classes=6 cclen=87 t=3186s
[00:43:11] it=876670 colorings=527200 lazy-girth=479923 last: m=126 classes=6 cclen=87 t=3187s
[00:43:12] it=876971 colorings=527400 lazy-girth=480038 last: m=126 classes=6 cclen=86 t=3188s
[00:43:13] it=877249 colorings=527600 lazy-girth=480135 last: m=126 classes=6 cclen=87 t=3189s
[00:43:15] it=877588 colorings=527800 lazy-girth=480303 last: m=126 classes=6 cclen=87 t=3191s
[00:43:16] it=877839 colorings=528000 lazy-girth=480369 last: m=126 classes=6 cclen=87 t=3191s
[00:43:17] it=878140 colorings=528200 lazy-girth=480491 last: m=126 classes=6 cclen=87 t=3193s
[00:43:18] it=878425 colorings=528400 lazy-girth=480586 last: m=126 classes=6 cclen=85 t=3194s
[00:43:19] it=878704 colorings=528600 lazy-girth=480678 last: m=126 classes=6 cclen=84 t=3195s
[00:43:20] it=878978 colorings=528800 lazy-girth=480757 last: m=105 classes=5 cclen=88 t=3195s
[00:43:21] it=879241 colorings=529000 lazy-girth=480824 last: m=126 classes=6 cclen=87 t=3196s
[00:43:21] it=879493 colorings=529200 lazy-girth=480876 last: m=126 classes=6 cclen=87 t=3197s
[00:43:23] it=879793 colorings=529400 lazy-girth=480987 last: m=126 classes=6 cclen=87 t=3198s
[00:43:24] it=880063 colorings=529600 lazy-girth=481067 last: m=126 classes=6 cclen=87 t=3199s
[00:43:25] it=880318 colorings=529800 lazy-girth=481125 last: m=126 classes=6 cclen=85 t=3201s
[00:43:26] it=880584 colorings=530000 lazy-girth=481197 last: m=126 classes=6 cclen=86 t=3202s
[00:43:27] it=880859 colorings=530200 lazy-girth=481278 last: m=126 classes=6 cclen=87 t=3203s
[00:43:28] it=881114 colorings=530400 lazy-girth=481342 last: m=126 classes=6 cclen=87 t=3203s
[00:43:29] it=881371 colorings=530600 lazy-girth=481401 last: m=126 classes=6 cclen=85 t=3204s
[00:43:29] it=881626 colorings=530800 lazy-girth=481461 last: m=105 classes=5 cclen=88 t=3205s
[00:43:30] it=881872 colorings=531000 lazy-girth=481510 last: m=126 classes=6 cclen=86 t=3206s
[00:43:31] it=882115 colorings=531200 lazy-girth=481557 last: m=126 classes=6 cclen=87 t=3207s
[00:43:32] it=882359 colorings=531400 lazy-girth=481607 last: m=126 classes=6 cclen=85 t=3208s
[00:43:33] it=882592 colorings=531600 lazy-girth=481643 last: m=126 classes=6 cclen=87 t=3209s
[00:43:34] it=882845 colorings=531800 lazy-girth=481704 last: m=126 classes=6 cclen=86 t=3210s
[00:43:35] it=883144 colorings=532000 lazy-girth=481832 last: m=126 classes=6 cclen=87 t=3211s
[00:43:37] it=883464 colorings=532200 lazy-girth=481960 last: m=126 classes=6 cclen=87 t=3212s
[00:43:38] it=883758 colorings=532400 lazy-girth=482065 last: m=126 classes=6 cclen=87 t=3214s
[00:43:39] it=884039 colorings=532600 lazy-girth=482163 last: m=126 classes=6 cclen=85 t=3215s
[00:43:40] it=884350 colorings=532800 lazy-girth=482300 last: m=126 classes=6 cclen=85 t=3216s
[00:43:41] it=884669 colorings=533000 lazy-girth=482441 last: m=126 classes=6 cclen=87 t=3217s
[00:43:42] it=884984 colorings=533200 lazy-girth=482579 last: m=126 classes=6 cclen=87 t=3218s
[00:43:43] it=885268 colorings=533400 lazy-girth=482671 last: m=126 classes=6 cclen=83 t=3219s
[00:43:44] it=885597 colorings=533600 lazy-girth=482817 last: m=126 classes=6 cclen=87 t=3220s
[00:43:45] it=885874 colorings=533800 lazy-girth=482901 last: m=126 classes=6 cclen=87 t=3221s
[00:43:46] it=886154 colorings=534000 lazy-girth=482992 last: m=126 classes=6 cclen=87 t=3222s
[00:43:47] it=886487 colorings=534200 lazy-girth=483150 last: m=126 classes=6 cclen=87 t=3223s
[00:43:49] it=886830 colorings=534400 lazy-girth=483329 last: m=126 classes=6 cclen=87 t=3224s
[00:43:50] it=887082 colorings=534600 lazy-girth=483389 last: m=126 classes=6 cclen=87 t=3225s
[00:43:50] it=887335 colorings=534800 lazy-girth=483445 last: m=126 classes=6 cclen=87 t=3226s
[00:43:51] it=887613 colorings=535000 lazy-girth=483534 last: m=126 classes=6 cclen=87 t=3227s
[00:43:52] it=887855 colorings=535200 lazy-girth=483576 last: m=126 classes=6 cclen=87 t=3228s
[00:43:53] it=888153 colorings=535400 lazy-girth=483698 last: m=126 classes=6 cclen=87 t=3229s
[00:43:55] it=888476 colorings=535600 lazy-girth=483831 last: m=126 classes=6 cclen=87 t=3230s
[00:43:56] it=888778 colorings=535800 lazy-girth=483946 last: m=126 classes=6 cclen=87 t=3232s
[00:43:57] it=889082 colorings=536000 lazy-girth=484062 last: m=126 classes=6 cclen=87 t=3233s
[00:43:58] it=889374 colorings=536200 lazy-girth=484161 last: m=147 classes=7 cclen=78 t=3234s
[00:43:59] it=889672 colorings=536400 lazy-girth=484269 last: m=126 classes=6 cclen=87 t=3235s
[00:44:00] it=889975 colorings=536600 lazy-girth=484381 last: m=126 classes=6 cclen=87 t=3236s
[00:44:01] it=890277 colorings=536800 lazy-girth=484492 last: m=126 classes=6 cclen=87 t=3237s
[00:44:02] it=890578 colorings=537000 lazy-girth=484601 last: m=126 classes=6 cclen=86 t=3238s
[00:44:45] it=890891 colorings=537200 lazy-girth=484722 last: m=147 classes=7 cclen=74 t=3280s
[00:44:46] it=891159 colorings=537400 lazy-girth=484800 last: m=126 classes=6 cclen=87 t=3281s
[00:44:47] it=891453 colorings=537600 lazy-girth=484902 last: m=126 classes=6 cclen=85 t=3283s
[00:44:48] it=891752 colorings=537800 lazy-girth=485010 last: m=126 classes=6 cclen=87 t=3284s
[00:44:49] it=892048 colorings=538000 lazy-girth=485114 last: m=126 classes=6 cclen=87 t=3285s
[00:44:50] it=892381 colorings=538200 lazy-girth=485266 last: m=126 classes=6 cclen=87 t=3286s
[00:44:51] it=892684 colorings=538400 lazy-girth=485383 last: m=126 classes=6 cclen=87 t=3287s
[00:44:52] it=892980 colorings=538600 lazy-girth=485490 last: m=126 classes=6 cclen=87 t=3288s
[00:44:53] it=893281 colorings=538800 lazy-girth=485600 last: m=126 classes=6 cclen=87 t=3289s
[00:44:54] it=893580 colorings=539000 lazy-girth=485710 last: m=126 classes=6 cclen=87 t=3290s
[00:44:56] it=893861 colorings=539200 lazy-girth=485799 last: m=126 classes=6 cclen=87 t=3291s
[00:44:58] it=894179 colorings=539400 lazy-girth=485954 last: m=126 classes=6 cclen=87 t=3293s
[00:44:59] it=894476 colorings=539600 lazy-girth=486076 last: m=126 classes=6 cclen=87 t=3295s
[00:45:00] it=894758 colorings=539800 lazy-girth=486164 last: m=126 classes=6 cclen=87 t=3296s
[00:45:02] it=895125 colorings=540000 lazy-girth=486369 last: m=126 classes=6 cclen=87 t=3298s
[00:45:04] it=895522 colorings=540200 lazy-girth=486614 last: m=147 classes=7 cclen=73 t=3300s
[00:45:05] it=895870 colorings=540400 lazy-girth=486802 last: m=126 classes=6 cclen=85 t=3301s
[00:45:07] it=896198 colorings=540600 lazy-girth=486966 last: m=147 classes=7 cclen=72 t=3303s
[00:45:08] it=896479 colorings=540800 lazy-girth=487048 last: m=126 classes=6 cclen=87 t=3304s
[00:45:10] it=896784 colorings=541000 lazy-girth=487175 last: m=126 classes=6 cclen=85 t=3305s
[00:45:11] it=897084 colorings=541200 lazy-girth=487297 last: m=126 classes=6 cclen=87 t=3306s
[00:45:12] it=897407 colorings=541400 lazy-girth=487445 last: m=147 classes=7 cclen=83 t=3308s
[00:45:13] it=897734 colorings=541600 lazy-girth=487597 last: m=126 classes=6 cclen=87 t=3309s
[00:45:14] it=898029 colorings=541800 lazy-girth=487693 last: m=126 classes=6 cclen=87 t=3310s
[00:45:15] it=898284 colorings=542000 lazy-girth=487786 last: m=126 classes=6 cclen=87 t=3311s
[00:45:16] it=898545 colorings=542200 lazy-girth=487863 last: m=126 classes=6 cclen=87 t=3312s
[00:45:17] it=898859 colorings=542400 lazy-girth=487984 last: m=126 classes=6 cclen=87 t=3313s
[00:45:18] it=899159 colorings=542600 lazy-girth=488096 last: m=126 classes=6 cclen=87 t=3314s
[00:45:19] it=899450 colorings=542800 lazy-girth=488191 last: m=126 classes=6 cclen=87 t=3315s
[00:45:20] it=899715 colorings=543000 lazy-girth=488264 last: m=126 classes=6 cclen=87 t=3316s
[00:45:21] it=899962 colorings=543200 lazy-girth=488315 last: m=126 classes=6 cclen=87 t=3317s
[00:45:22] it=900211 colorings=543400 lazy-girth=488367 last: m=126 classes=6 cclen=87 t=3318s
[00:45:24] it=900634 colorings=543600 lazy-girth=488610 last: m=126 classes=6 cclen=86 t=3320s
[00:45:25] it=900912 colorings=543800 lazy-girth=488711 last: m=126 classes=6 cclen=87 t=3321s
[00:45:26] it=901214 colorings=544000 lazy-girth=488815 last: m=126 classes=6 cclen=87 t=3322s
[00:45:27] it=901514 colorings=544200 lazy-girth=488922 last: m=126 classes=6 cclen=87 t=3323s
[00:45:28] it=901821 colorings=544400 lazy-girth=489031 last: m=126 classes=6 cclen=87 t=3324s
[00:45:29] it=902121 colorings=544600 lazy-girth=489135 last: m=126 classes=6 cclen=87 t=3325s
[00:45:30] it=902431 colorings=544800 lazy-girth=489252 last: m=126 classes=6 cclen=87 t=3326s
[00:45:31] it=902709 colorings=545000 lazy-girth=489333 last: m=126 classes=6 cclen=84 t=3327s
[00:45:33] it=902994 colorings=545200 lazy-girth=489421 last: m=126 classes=6 cclen=87 t=3328s
[00:45:34] it=903293 colorings=545400 lazy-girth=489526 last: m=126 classes=6 cclen=87 t=3329s
[00:45:35] it=903561 colorings=545600 lazy-girth=489600 last: m=126 classes=6 cclen=85 t=3330s
[00:45:35] it=903814 colorings=545800 lazy-girth=489658 last: m=126 classes=6 cclen=87 t=3331s
[00:45:36] it=904081 colorings=546000 lazy-girth=489731 last: m=126 classes=6 cclen=86 t=3332s
[00:45:37] it=904350 colorings=546200 lazy-girth=489804 last: m=126 classes=6 cclen=87 t=3333s
[00:45:38] it=904622 colorings=546400 lazy-girth=489884 last: m=126 classes=6 cclen=85 t=3334s
[00:45:39] it=904895 colorings=546600 lazy-girth=489957 last: m=147 classes=7 cclen=79 t=3335s
[00:45:40] it=905163 colorings=546800 lazy-girth=490030 last: m=126 classes=6 cclen=87 t=3336s
[00:45:41] it=905415 colorings=547000 lazy-girth=490083 last: m=126 classes=6 cclen=87 t=3337s
[00:45:42] it=905678 colorings=547200 lazy-girth=490147 last: m=126 classes=6 cclen=86 t=3338s
[00:45:44] it=905947 colorings=547400 lazy-girth=490220 last: m=126 classes=6 cclen=87 t=3339s
[00:45:46] it=906278 colorings=547600 lazy-girth=490388 last: m=126 classes=6 cclen=87 t=3342s
[00:45:47] it=906615 colorings=547800 lazy-girth=490558 last: m=126 classes=6 cclen=87 t=3343s
[00:45:50] it=907038 colorings=548000 lazy-girth=490841 last: m=126 classes=6 cclen=85 t=3345s
[00:45:52] it=907397 colorings=548200 lazy-girth=491038 last: m=126 classes=6 cclen=87 t=3347s
[00:45:54] it=907790 colorings=548400 lazy-girth=491287 last: m=126 classes=6 cclen=85 t=3350s
[00:45:56] it=908283 colorings=548600 lazy-girth=491652 last: m=126 classes=6 cclen=87 t=3352s
[00:45:58] it=908639 colorings=548800 lazy-girth=491856 last: m=126 classes=6 cclen=87 t=3354s
[00:45:59] it=908974 colorings=549000 lazy-girth=492009 last: m=147 classes=7 cclen=86 t=3355s
[00:46:02] it=909465 colorings=549200 lazy-girth=492404 last: m=126 classes=6 cclen=86 t=3358s
[00:46:04] it=909834 colorings=549400 lazy-girth=492662 last: m=126 classes=6 cclen=87 t=3360s
[00:46:05] it=910100 colorings=549600 lazy-girth=492743 last: m=126 classes=6 cclen=87 t=3361s
[00:46:09] it=910495 colorings=549800 lazy-girth=492984 last: m=147 classes=7 cclen=83 t=3365s
[00:46:11] it=910865 colorings=550000 lazy-girth=493182 last: m=126 classes=6 cclen=87 t=3367s
[00:46:13] it=911204 colorings=550200 lazy-girth=493329 last: m=126 classes=6 cclen=87 t=3369s
[00:46:15] it=911517 colorings=550400 lazy-girth=493452 last: m=126 classes=6 cclen=86 t=3371s
[00:46:17] it=911828 colorings=550600 lazy-girth=493596 last: m=126 classes=6 cclen=86 t=3373s
[00:46:19] it=912148 colorings=550800 lazy-girth=493758 last: m=126 classes=6 cclen=87 t=3375s
[00:46:21] it=912489 colorings=551000 lazy-girth=493945 last: m=126 classes=6 cclen=87 t=3377s
[00:46:23] it=912791 colorings=551200 lazy-girth=494068 last: m=126 classes=6 cclen=76 t=3378s
[00:46:25] it=913170 colorings=551400 lazy-girth=494307 last: m=126 classes=6 cclen=87 t=3381s
[00:46:27] it=913548 colorings=551600 lazy-girth=494533 last: m=126 classes=6 cclen=87 t=3383s
[00:46:29] it=913894 colorings=551800 lazy-girth=494719 last: m=126 classes=6 cclen=87 t=3385s
[00:46:31] it=914270 colorings=552000 lazy-girth=494937 last: m=126 classes=6 cclen=87 t=3387s
[00:46:33] it=914592 colorings=552200 lazy-girth=495098 last: m=126 classes=6 cclen=87 t=3389s
[00:46:35] it=914956 colorings=552400 lazy-girth=495306 last: m=126 classes=6 cclen=86 t=3391s
[00:46:37] it=915287 colorings=552600 lazy-girth=495475 last: m=126 classes=6 cclen=84 t=3393s
[00:46:39] it=915622 colorings=552800 lazy-girth=495642 last: m=126 classes=6 cclen=87 t=3395s
[00:46:41] it=915938 colorings=553000 lazy-girth=495790 last: m=126 classes=6 cclen=85 t=3397s
[00:46:43] it=916300 colorings=553200 lazy-girth=495994 last: m=147 classes=7 cclen=86 t=3399s
[00:46:45] it=916608 colorings=553400 lazy-girth=496131 last: m=126 classes=6 cclen=87 t=3401s
[00:46:47] it=916903 colorings=553600 lazy-girth=496245 last: m=126 classes=6 cclen=85 t=3403s
[00:46:49] it=917229 colorings=553800 lazy-girth=496406 last: m=126 classes=6 cclen=87 t=3405s
[00:46:51] it=917525 colorings=554000 lazy-girth=496522 last: m=147 classes=7 cclen=77 t=3407s
[00:46:53] it=917815 colorings=554200 lazy-girth=496634 last: m=126 classes=6 cclen=87 t=3409s
[00:46:55] it=918129 colorings=554400 lazy-girth=496776 last: m=126 classes=6 cclen=87 t=3411s
[00:46:57] it=918440 colorings=554600 lazy-girth=496919 last: m=126 classes=6 cclen=87 t=3413s
[00:46:59] it=918782 colorings=554800 lazy-girth=497083 last: m=126 classes=6 cclen=87 t=3415s
[00:47:01] it=919110 colorings=555000 lazy-girth=497243 last: m=126 classes=6 cclen=85 t=3417s
[00:47:04] it=919430 colorings=555200 lazy-girth=497391 last: m=126 classes=6 cclen=87 t=3419s
[00:47:06] it=919742 colorings=555400 lazy-girth=497531 last: m=147 classes=7 cclen=75 t=3422s
[00:47:09] it=920037 colorings=555600 lazy-girth=497644 last: m=126 classes=6 cclen=87 t=3425s
[00:47:13] it=920346 colorings=555800 lazy-girth=497785 last: m=126 classes=6 cclen=87 t=3429s
[00:47:16] it=920602 colorings=556000 lazy-girth=497853 last: m=126 classes=6 cclen=87 t=3431s
[00:47:22] it=920881 colorings=556200 lazy-girth=497951 last: m=126 classes=6 cclen=87 t=3437s
[00:47:27] it=921141 colorings=556400 lazy-girth=498090 last: m=126 classes=6 cclen=86 t=3442s
[00:47:28] it=921405 colorings=556600 lazy-girth=498221 last: m=126 classes=6 cclen=87 t=3444s
[00:47:29] it=921746 colorings=556800 lazy-girth=498375 last: m=126 classes=6 cclen=87 t=3445s
[00:47:30] it=922022 colorings=557000 lazy-girth=498475 last: m=126 classes=6 cclen=87 t=3446s
[00:47:31] it=922300 colorings=557200 lazy-girth=498569 last: m=126 classes=6 cclen=85 t=3447s
[00:47:32] it=922555 colorings=557400 lazy-girth=498633 last: m=126 classes=6 cclen=87 t=3448s
[00:47:33] it=922805 colorings=557600 lazy-girth=498685 last: m=126 classes=6 cclen=87 t=3449s
[00:47:34] it=923062 colorings=557800 lazy-girth=498751 last: m=126 classes=6 cclen=87 t=3450s
[00:47:35] it=923287 colorings=558000 lazy-girth=498776 last: m=126 classes=6 cclen=87 t=3451s
[00:47:36] it=923566 colorings=558200 lazy-girth=498879 last: m=126 classes=6 cclen=87 t=3452s
[00:47:37] it=923902 colorings=558400 lazy-girth=499069 last: m=126 classes=6 cclen=87 t=3453s
[00:47:38] it=924147 colorings=558600 lazy-girth=499125 last: m=126 classes=6 cclen=87 t=3454s
[00:47:39] it=924456 colorings=558800 lazy-girth=499262 last: m=126 classes=6 cclen=87 t=3455s
[00:47:40] it=924778 colorings=559000 lazy-girth=499400 last: m=126 classes=6 cclen=87 t=3456s
[00:47:42] it=925193 colorings=559200 lazy-girth=499653 last: m=126 classes=6 cclen=87 t=3457s
[00:47:43] it=925510 colorings=559400 lazy-girth=499809 last: m=126 classes=6 cclen=87 t=3459s
[00:47:44] it=925820 colorings=559600 lazy-girth=499964 last: m=126 classes=6 cclen=87 t=3460s
[00:47:45] it=926152 colorings=559800 lazy-girth=500142 last: m=126 classes=6 cclen=87 t=3461s
[00:47:47] it=926580 colorings=560000 lazy-girth=500458 last: m=126 classes=6 cclen=87 t=3463s
[00:47:48] it=926873 colorings=560200 lazy-girth=500557 last: m=126 classes=6 cclen=85 t=3464s
[00:47:49] it=927164 colorings=560400 lazy-girth=500656 last: m=126 classes=6 cclen=87 t=3465s
[00:47:51] it=927511 colorings=560600 lazy-girth=500820 last: m=147 classes=7 cclen=84 t=3466s
[00:47:52] it=927804 colorings=560800 lazy-girth=500914 last: m=126 classes=6 cclen=87 t=3468s
[00:47:53] it=928082 colorings=561000 lazy-girth=501003 last: m=126 classes=6 cclen=87 t=3468s
[00:47:53] it=928399 colorings=561200 lazy-girth=501133 last: m=126 classes=6 cclen=85 t=3469s
[00:47:54] it=928646 colorings=561400 lazy-girth=501187 last: m=126 classes=6 cclen=87 t=3470s
[00:47:55] it=928969 colorings=561600 lazy-girth=501346 last: m=126 classes=6 cclen=87 t=3471s
[00:47:56] it=929297 colorings=561800 lazy-girth=501503 last: m=126 classes=6 cclen=87 t=3472s
[00:47:57] it=929593 colorings=562000 lazy-girth=501620 last: m=147 classes=7 cclen=74 t=3473s
[00:47:58] it=929897 colorings=562200 lazy-girth=501747 last: m=126 classes=6 cclen=87 t=3474s
[00:48:00] it=930190 colorings=562400 lazy-girth=501859 last: m=126 classes=6 cclen=87 t=3475s
[00:48:01] it=930500 colorings=562600 lazy-girth=501985 last: m=126 classes=6 cclen=87 t=3476s
[00:48:02] it=930800 colorings=562800 lazy-girth=502098 last: m=126 classes=6 cclen=87 t=3477s
[00:48:03] it=931104 colorings=563000 lazy-girth=502215 last: m=126 classes=6 cclen=87 t=3478s
[00:48:04] it=931458 colorings=563200 lazy-girth=502403 last: m=126 classes=6 cclen=87 t=3480s
[00:48:05] it=931800 colorings=563400 lazy-girth=502561 last: m=126 classes=6 cclen=87 t=3481s
[00:48:06] it=932108 colorings=563600 lazy-girth=502692 last: m=126 classes=6 cclen=87 t=3482s
[00:48:07] it=932456 colorings=563800 lazy-girth=502884 last: m=126 classes=6 cclen=87 t=3483s
[00:48:09] it=932795 colorings=564000 lazy-girth=503040 last: m=126 classes=6 cclen=87 t=3484s
[00:48:10] it=933125 colorings=564200 lazy-girth=503193 last: m=126 classes=6 cclen=87 t=3486s
[00:48:11] it=933448 colorings=564400 lazy-girth=503322 last: m=126 classes=6 cclen=87 t=3487s
[00:48:12] it=933746 colorings=564600 lazy-girth=503448 last: m=126 classes=6 cclen=87 t=3488s
[00:48:13] it=934048 colorings=564800 lazy-girth=503566 last: m=126 classes=6 cclen=87 t=3489s
[00:48:14] it=934335 colorings=565000 lazy-girth=503658 last: m=126 classes=6 cclen=87 t=3490s
[00:48:15] it=934643 colorings=565200 lazy-girth=503793 last: m=126 classes=6 cclen=87 t=3491s
[00:48:16] it=934979 colorings=565400 lazy-girth=503946 last: m=126 classes=6 cclen=87 t=3492s
[00:48:17] it=935282 colorings=565600 lazy-girth=504059 last: m=126 classes=6 cclen=87 t=3493s
[00:48:18] it=935593 colorings=565800 lazy-girth=504185 last: m=126 classes=6 cclen=85 t=3494s
[00:48:19] it=935919 colorings=566000 lazy-girth=504327 last: m=126 classes=6 cclen=87 t=3495s
[00:48:20] it=936220 colorings=566200 lazy-girth=504444 last: m=126 classes=6 cclen=87 t=3496s
[00:48:21] it=936537 colorings=566400 lazy-girth=504572 last: m=126 classes=6 cclen=87 t=3497s
[00:48:23] it=936855 colorings=566600 lazy-girth=504704 last: m=126 classes=6 cclen=87 t=3498s
[00:48:24] it=937163 colorings=566800 lazy-girth=504828 last: m=126 classes=6 cclen=87 t=3499s
[00:48:25] it=937468 colorings=567000 lazy-girth=504953 last: m=126 classes=6 cclen=87 t=3500s
[00:48:26] it=937772 colorings=567200 lazy-girth=505072 last: m=126 classes=6 cclen=87 t=3501s
[00:48:27] it=938059 colorings=567400 lazy-girth=505167 last: m=126 classes=6 cclen=85 t=3502s
[00:48:28] it=938373 colorings=567600 lazy-girth=505306 last: m=126 classes=6 cclen=87 t=3504s
[00:48:29] it=938672 colorings=567800 lazy-girth=505415 last: m=126 classes=6 cclen=87 t=3505s
[00:48:30] it=938982 colorings=568000 lazy-girth=505535 last: m=126 classes=6 cclen=87 t=3506s
[00:48:31] it=939288 colorings=568200 lazy-girth=505656 last: m=126 classes=6 cclen=87 t=3507s
[00:48:32] it=939606 colorings=568400 lazy-girth=505785 last: m=126 classes=6 cclen=87 t=3508s
[00:48:33] it=939968 colorings=568600 lazy-girth=505964 last: m=126 classes=6 cclen=87 t=3509s
[00:48:35] it=940281 colorings=568800 lazy-girth=506087 last: m=126 classes=6 cclen=87 t=3510s
[00:48:36] it=940573 colorings=569000 lazy-girth=506195 last: m=126 classes=6 cclen=87 t=3511s
[00:48:37] it=940901 colorings=569200 lazy-girth=506346 last: m=126 classes=6 cclen=87 t=3513s
[00:48:38] it=941227 colorings=569400 lazy-girth=506488 last: m=126 classes=6 cclen=87 t=3514s
[00:48:39] it=941531 colorings=569600 lazy-girth=506608 last: m=126 classes=6 cclen=87 t=3515s
[00:48:40] it=941823 colorings=569800 lazy-girth=506712 last: m=126 classes=6 cclen=87 t=3516s
[00:48:41] it=942127 colorings=570000 lazy-girth=506830 last: m=126 classes=6 cclen=87 t=3517s
[00:48:42] it=942448 colorings=570200 lazy-girth=506966 last: m=126 classes=6 cclen=87 t=3518s
[00:48:43] it=942739 colorings=570400 lazy-girth=507069 last: m=126 classes=6 cclen=87 t=3519s
[00:48:44] it=942999 colorings=570600 lazy-girth=507131 last: m=126 classes=6 cclen=87 t=3520s
[00:48:46] it=943332 colorings=570800 lazy-girth=507285 last: m=126 classes=6 cclen=87 t=3521s
[00:48:47] it=943665 colorings=571000 lazy-girth=507433 last: m=126 classes=6 cclen=87 t=3523s
[00:48:49] it=944033 colorings=571200 lazy-girth=507620 last: m=126 classes=6 cclen=87 t=3525s
[00:48:50] it=944328 colorings=571400 lazy-girth=507722 last: m=126 classes=6 cclen=87 t=3526s
[00:48:52] it=944621 colorings=571600 lazy-girth=507823 last: m=105 classes=5 cclen=88 t=3527s
[00:48:53] it=944907 colorings=571800 lazy-girth=507916 last: m=126 classes=6 cclen=81 t=3529s
[00:48:54] it=945196 colorings=572000 lazy-girth=508015 last: m=126 classes=6 cclen=87 t=3530s
[00:48:56] it=945489 colorings=572200 lazy-girth=508118 last: m=126 classes=6 cclen=87 t=3532s
[00:48:58] it=945822 colorings=572400 lazy-girth=508291 last: m=126 classes=6 cclen=87 t=3533s
[00:48:59] it=946177 colorings=572600 lazy-girth=508477 last: m=126 classes=6 cclen=87 t=3535s
[00:49:01] it=946495 colorings=572800 lazy-girth=508627 last: m=126 classes=6 cclen=87 t=3536s
[00:49:02] it=946793 colorings=573000 lazy-girth=508750 last: m=126 classes=6 cclen=87 t=3538s
[00:49:03] it=947114 colorings=573200 lazy-girth=508887 last: m=126 classes=6 cclen=87 t=3539s
[00:49:05] it=947444 colorings=573400 lazy-girth=509075 last: m=126 classes=6 cclen=87 t=3541s
[00:49:06] it=947741 colorings=573600 lazy-girth=509194 last: m=126 classes=6 cclen=87 t=3542s
[00:49:08] it=948058 colorings=573800 lazy-girth=509331 last: m=126 classes=6 cclen=87 t=3544s
[00:49:09] it=948356 colorings=574000 lazy-girth=509439 last: m=126 classes=6 cclen=84 t=3545s
[00:49:11] it=948793 colorings=574200 lazy-girth=509725 last: m=126 classes=6 cclen=87 t=3547s
[00:49:13] it=949184 colorings=574400 lazy-girth=509996 last: m=126 classes=6 cclen=86 t=3549s
[00:49:14] it=949470 colorings=574600 lazy-girth=510112 last: m=126 classes=6 cclen=87 t=3550s
[00:49:16] it=949776 colorings=574800 lazy-girth=510238 last: m=126 classes=6 cclen=87 t=3551s
[00:49:17] it=950097 colorings=575000 lazy-girth=510388 last: m=126 classes=6 cclen=87 t=3553s
[00:49:20] it=950549 colorings=575200 lazy-girth=510741 last: m=126 classes=6 cclen=87 t=3556s
[00:49:21] it=950811 colorings=575400 lazy-girth=510808 last: m=126 classes=6 cclen=87 t=3557s
[00:49:22] it=951126 colorings=575600 lazy-girth=510950 last: m=126 classes=6 cclen=87 t=3558s
[00:49:24] it=951410 colorings=575800 lazy-girth=511070 last: m=126 classes=6 cclen=87 t=3559s
[00:49:25] it=951693 colorings=576000 lazy-girth=511173 last: m=126 classes=6 cclen=87 t=3561s
[00:49:26] it=951959 colorings=576200 lazy-girth=511261 last: m=126 classes=6 cclen=87 t=3562s
[00:49:28] it=952314 colorings=576400 lazy-girth=511467 last: m=126 classes=6 cclen=87 t=3564s
[00:49:29] it=952583 colorings=576600 lazy-girth=511548 last: m=126 classes=6 cclen=87 t=3565s
[00:49:32] it=952895 colorings=576800 lazy-girth=511681 last: m=126 classes=6 cclen=86 t=3568s
[00:49:33] it=953182 colorings=577000 lazy-girth=511778 last: m=126 classes=6 cclen=87 t=3569s
[00:49:35] it=953498 colorings=577200 lazy-girth=511907 last: m=147 classes=7 cclen=84 t=3571s
[00:49:36] it=953822 colorings=577400 lazy-girth=512065 last: m=147 classes=7 cclen=69 t=3572s
[00:49:38] it=954146 colorings=577600 lazy-girth=512213 last: m=126 classes=6 cclen=87 t=3574s
[00:49:41] it=954545 colorings=577800 lazy-girth=512472 last: m=147 classes=7 cclen=86 t=3576s
[00:49:43] it=954926 colorings=578000 lazy-girth=512707 last: m=147 classes=7 cclen=83 t=3579s
[00:49:45] it=955254 colorings=578200 lazy-girth=512876 last: m=126 classes=6 cclen=87 t=3581s
[00:49:47] it=955537 colorings=578400 lazy-girth=512985 last: m=126 classes=6 cclen=87 t=3583s
[00:49:48] it=955844 colorings=578600 lazy-girth=513104 last: m=126 classes=6 cclen=87 t=3584s
[00:49:50] it=956144 colorings=578800 lazy-girth=513215 last: m=126 classes=6 cclen=87 t=3585s
[00:49:51] it=956415 colorings=579000 lazy-girth=513294 last: m=126 classes=6 cclen=87 t=3587s
[00:49:53] it=956746 colorings=579200 lazy-girth=513475 last: m=126 classes=6 cclen=87 t=3589s
[00:49:54] it=957005 colorings=579400 lazy-girth=513542 last: m=126 classes=6 cclen=87 t=3590s
[00:49:56] it=957277 colorings=579600 lazy-girth=513618 last: m=126 classes=6 cclen=87 t=3591s
[00:49:57] it=957536 colorings=579800 lazy-girth=513680 last: m=126 classes=6 cclen=87 t=3592s
[00:49:58] it=957791 colorings=580000 lazy-girth=513739 last: m=126 classes=6 cclen=87 t=3593s
[00:49:59] it=958088 colorings=580200 lazy-girth=513861 last: m=126 classes=6 cclen=85 t=3595s
[00:50:00] it=958396 colorings=580400 lazy-girth=514004 last: m=126 classes=6 cclen=87 t=3596s
[00:50:02] it=958711 colorings=580600 lazy-girth=514132 last: m=126 classes=6 cclen=84 t=3598s
[00:50:03] it=959028 colorings=580800 lazy-girth=514265 last: m=126 classes=6 cclen=87 t=3599s
[00:50:04] it=959329 colorings=581000 lazy-girth=514392 last: m=126 classes=6 cclen=87 t=3600s
[00:50:06] it=959653 colorings=581200 lazy-girth=514536 last: m=126 classes=6 cclen=87 t=3602s
[00:50:07] it=959952 colorings=581400 lazy-girth=514663 last: m=126 classes=6 cclen=87 t=3603s
[00:50:08] it=960248 colorings=581600 lazy-girth=514767 last: m=126 classes=6 cclen=87 t=3604s
[00:50:09] it=960508 colorings=581800 lazy-girth=514829 last: m=126 classes=6 cclen=87 t=3605s
[00:50:11] it=960795 colorings=582000 lazy-girth=514918 last: m=147 classes=7 cclen=84 t=3607s
[00:50:12] it=961077 colorings=582200 lazy-girth=515014 last: m=126 classes=6 cclen=87 t=3608s
[00:50:13] it=961388 colorings=582400 lazy-girth=515148 last: m=105 classes=5 cclen=88 t=3609s
[00:50:14] it=961669 colorings=582600 lazy-girth=515246 last: m=126 classes=6 cclen=87 t=3610s
[00:50:15] it=961915 colorings=582800 lazy-girth=515295 last: m=126 classes=6 cclen=87 t=3611s
[00:50:16] it=962157 colorings=583000 lazy-girth=515340 last: m=126 classes=6 cclen=83 t=3612s
[00:50:17] it=962417 colorings=583200 lazy-girth=515404 last: m=126 classes=6 cclen=87 t=3613s
[00:50:19] it=962734 colorings=583400 lazy-girth=515535 last: m=126 classes=6 cclen=87 t=3614s
[00:50:20] it=963037 colorings=583600 lazy-girth=515674 last: m=147 classes=7 cclen=86 t=3616s
[00:50:21] it=963297 colorings=583800 lazy-girth=515761 last: m=126 classes=6 cclen=87 t=3617s
[00:50:23] it=963626 colorings=584000 lazy-girth=515912 last: m=126 classes=6 cclen=87 t=3619s
[00:50:24] it=963908 colorings=584200 lazy-girth=516008 last: m=126 classes=6 cclen=87 t=3620s
[00:50:25] it=964168 colorings=584400 lazy-girth=516076 last: m=126 classes=6 cclen=87 t=3621s
[00:50:26] it=964457 colorings=584600 lazy-girth=516172 last: m=126 classes=6 cclen=87 t=3622s
[00:50:28] it=964735 colorings=584800 lazy-girth=516261 last: m=126 classes=6 cclen=87 t=3623s
[00:50:29] it=964993 colorings=585000 lazy-girth=516326 last: m=126 classes=6 cclen=87 t=3624s
[00:50:30] it=965291 colorings=585200 lazy-girth=516438 last: m=147 classes=7 cclen=80 t=3626s
[00:50:31] it=965576 colorings=585400 lazy-girth=516535 last: m=126 classes=6 cclen=87 t=3627s
[00:50:32] it=965856 colorings=585600 lazy-girth=516630 last: m=126 classes=6 cclen=87 t=3628s
[00:50:34] it=966134 colorings=585800 lazy-girth=516721 last: m=126 classes=6 cclen=85 t=3629s
[00:50:35] it=966410 colorings=586000 lazy-girth=516808 last: m=126 classes=6 cclen=87 t=3630s
[00:50:36] it=966688 colorings=586200 lazy-girth=516897 last: m=126 classes=6 cclen=87 t=3632s
[00:50:37] it=966954 colorings=586400 lazy-girth=516970 last: m=126 classes=6 cclen=87 t=3633s
[00:50:38] it=967219 colorings=586600 lazy-girth=517045 last: m=126 classes=6 cclen=85 t=3634s
[00:50:40] it=967521 colorings=586800 lazy-girth=517174 last: m=126 classes=6 cclen=87 t=3636s
[00:50:41] it=967811 colorings=587000 lazy-girth=517288 last: m=126 classes=6 cclen=87 t=3637s
[00:50:43] it=968169 colorings=587200 lazy-girth=517462 last: m=126 classes=6 cclen=87 t=3638s
[00:50:44] it=968460 colorings=587400 lazy-girth=517567 last: m=126 classes=6 cclen=87 t=3640s
[00:50:45] it=968744 colorings=587600 lazy-girth=517693 last: m=126 classes=6 cclen=87 t=3641s
[00:50:46] it=969049 colorings=587800 lazy-girth=517820 last: m=147 classes=7 cclen=85 t=3642s
[00:50:48] it=969348 colorings=588000 lazy-girth=517931 last: m=126 classes=6 cclen=87 t=3644s
[00:50:50] it=969702 colorings=588200 lazy-girth=518111 last: m=126 classes=6 cclen=87 t=3645s
[00:50:51] it=970000 colorings=588400 lazy-girth=518224 last: m=126 classes=6 cclen=87 t=3647s
[00:50:52] it=970310 colorings=588600 lazy-girth=518357 last: m=126 classes=6 cclen=87 t=3648s
[00:50:53] it=970587 colorings=588800 lazy-girth=518450 last: m=126 classes=6 cclen=87 t=3649s
[00:50:55] it=970837 colorings=589000 lazy-girth=518518 last: m=126 classes=6 cclen=87 t=3651s
[00:50:56] it=971128 colorings=589200 lazy-girth=518626 last: m=126 classes=6 cclen=87 t=3652s
[00:50:58] it=971427 colorings=589400 lazy-girth=518746 last: m=126 classes=6 cclen=87 t=3653s
[00:50:59] it=971772 colorings=589600 lazy-girth=518930 last: m=126 classes=6 cclen=87 t=3655s
[00:51:01] it=972089 colorings=589800 lazy-girth=519075 last: m=126 classes=6 cclen=87 t=3656s
[00:51:02] it=972354 colorings=590000 lazy-girth=519150 last: m=126 classes=6 cclen=87 t=3658s
[00:51:03] it=972630 colorings=590200 lazy-girth=519227 last: m=126 classes=6 cclen=87 t=3659s
[00:51:03] it=972830 colorings=590400 lazy-girth=519227 last: m=126 classes=6 cclen=87 t=3659s
[00:51:04] it=973032 colorings=590600 lazy-girth=519230 last: m=126 classes=6 cclen=87 t=3660s
[00:51:05] it=973265 colorings=590800 lazy-girth=519276 last: m=126 classes=6 cclen=87 t=3661s
[00:51:06] it=973514 colorings=591000 lazy-girth=519337 last: m=126 classes=6 cclen=87 t=3662s
[00:51:07] it=973816 colorings=591200 lazy-girth=519449 last: m=126 classes=6 cclen=87 t=3663s
[00:51:09] it=974128 colorings=591400 lazy-girth=519571 last: m=147 classes=7 cclen=79 t=3664s
[00:51:10] it=974409 colorings=591600 lazy-girth=519676 last: m=126 classes=6 cclen=87 t=3666s
[00:51:11] it=974753 colorings=591800 lazy-girth=519843 last: m=126 classes=6 cclen=87 t=3667s
[00:51:13] it=975054 colorings=592000 lazy-girth=519965 last: m=126 classes=6 cclen=87 t=3668s
[00:51:14] it=975343 colorings=592200 lazy-girth=520066 last: m=126 classes=6 cclen=87 t=3670s
[00:51:15] it=975681 colorings=592400 lazy-girth=520215 last: m=126 classes=6 cclen=87 t=3671s
[00:51:16] it=975962 colorings=592600 lazy-girth=520310 last: m=126 classes=6 cclen=85 t=3672s
[00:51:18] it=976256 colorings=592800 lazy-girth=520428 last: m=126 classes=6 cclen=87 t=3673s
[00:51:19] it=976554 colorings=593000 lazy-girth=520545 last: m=126 classes=6 cclen=87 t=3675s
[00:51:20] it=976852 colorings=593200 lazy-girth=520659 last: m=126 classes=6 cclen=87 t=3676s
[00:51:21] it=977140 colorings=593400 lazy-girth=520765 last: m=126 classes=6 cclen=87 t=3677s
[00:51:22] it=977403 colorings=593600 lazy-girth=520837 last: m=126 classes=6 cclen=87 t=3678s
[00:51:24] it=977697 colorings=593800 lazy-girth=520951 last: m=126 classes=6 cclen=87 t=3680s
[00:51:25] it=978013 colorings=594000 lazy-girth=521074 last: m=126 classes=6 cclen=87 t=3681s
[00:51:26] it=978309 colorings=594200 lazy-girth=521182 last: m=126 classes=6 cclen=86 t=3682s
[00:51:27] it=978591 colorings=594400 lazy-girth=521288 last: m=126 classes=6 cclen=87 t=3683s
[00:51:29] it=978910 colorings=594600 lazy-girth=521422 last: m=126 classes=6 cclen=84 t=3685s
[00:51:30] it=979188 colorings=594800 lazy-girth=521523 last: m=126 classes=6 cclen=87 t=3686s
[00:51:31] it=979499 colorings=595000 lazy-girth=521661 last: m=147 classes=7 cclen=81 t=3687s
[00:51:33] it=979788 colorings=595200 lazy-girth=521760 last: m=126 classes=6 cclen=87 t=3688s
[00:51:34] it=980083 colorings=595400 lazy-girth=521878 last: m=126 classes=6 cclen=87 t=3690s
[00:51:35] it=980382 colorings=595600 lazy-girth=521994 last: m=126 classes=6 cclen=86 t=3691s
[00:51:36] it=980698 colorings=595800 lazy-girth=522137 last: m=126 classes=6 cclen=87 t=3692s
[00:51:38] it=981019 colorings=596000 lazy-girth=522275 last: m=126 classes=6 cclen=87 t=3694s
[00:51:39] it=981304 colorings=596200 lazy-girth=522369 last: m=126 classes=6 cclen=85 t=3695s
[00:51:40] it=981611 colorings=596400 lazy-girth=522489 last: m=126 classes=6 cclen=87 t=3696s
[00:51:42] it=981948 colorings=596600 lazy-girth=522641 last: m=126 classes=6 cclen=87 t=3697s
[00:51:43] it=982297 colorings=596800 lazy-girth=522808 last: m=126 classes=6 cclen=87 t=3699s
[00:51:44] it=982584 colorings=597000 lazy-girth=522905 last: m=126 classes=6 cclen=86 t=3700s
[00:51:45] it=982875 colorings=597200 lazy-girth=523014 last: m=126 classes=6 cclen=87 t=3701s
[00:51:47] it=983175 colorings=597400 lazy-girth=523132 last: m=126 classes=6 cclen=87 t=3703s
[00:51:48] it=983475 colorings=597600 lazy-girth=523247 last: m=126 classes=6 cclen=87 t=3704s
[00:51:50] it=983782 colorings=597800 lazy-girth=523373 last: m=126 classes=6 cclen=87 t=3705s
[00:51:51] it=984052 colorings=598000 lazy-girth=523450 last: m=126 classes=6 cclen=87 t=3707s
[00:51:52] it=984385 colorings=598200 lazy-girth=523593 last: m=147 classes=7 cclen=78 t=3708s
[00:51:54] it=984716 colorings=598400 lazy-girth=523737 last: m=126 classes=6 cclen=87 t=3710s
[00:51:55] it=985051 colorings=598600 lazy-girth=523880 last: m=126 classes=6 cclen=87 t=3711s
[00:51:57] it=985383 colorings=598800 lazy-girth=524036 last: m=126 classes=6 cclen=87 t=3712s
[00:51:58] it=985718 colorings=599000 lazy-girth=524193 last: m=126 classes=6 cclen=85 t=3714s
[00:52:00] it=986043 colorings=599200 lazy-girth=524331 last: m=126 classes=6 cclen=87 t=3716s
[00:52:02] it=986358 colorings=599400 lazy-girth=524492 last: m=126 classes=6 cclen=87 t=3717s
[00:52:03] it=986652 colorings=599600 lazy-girth=524611 last: m=126 classes=6 cclen=87 t=3719s
[00:52:04] it=986968 colorings=599800 lazy-girth=524745 last: m=126 classes=6 cclen=87 t=3720s
[00:52:05] it=987287 colorings=600000 lazy-girth=524884 last: m=126 classes=6 cclen=87 t=3721s
[00:52:07] it=987719 colorings=600200 lazy-girth=525203 last: m=126 classes=6 cclen=87 t=3723s
[00:52:08] it=988021 colorings=600400 lazy-girth=525330 last: m=126 classes=6 cclen=87 t=3724s
[00:52:09] it=988318 colorings=600600 lazy-girth=525450 last: m=126 classes=6 cclen=87 t=3725s
[00:52:11] it=988607 colorings=600800 lazy-girth=525551 last: m=126 classes=6 cclen=87 t=3726s
[00:52:12] it=988915 colorings=601000 lazy-girth=525682 last: m=126 classes=6 cclen=87 t=3728s
[00:52:13] it=989190 colorings=601200 lazy-girth=525767 last: m=126 classes=6 cclen=87 t=3729s
[00:52:14] it=989547 colorings=601400 lazy-girth=525977 last: m=126 classes=6 cclen=85 t=3730s
[00:52:16] it=989886 colorings=601600 lazy-girth=526155 last: m=147 classes=7 cclen=86 t=3732s
[00:52:17] it=990154 colorings=601800 lazy-girth=526232 last: m=105 classes=5 cclen=88 t=3733s
[00:52:18] it=990468 colorings=602000 lazy-girth=526375 last: m=126 classes=6 cclen=87 t=3734s
[00:52:19] it=990741 colorings=602200 lazy-girth=526460 last: m=126 classes=6 cclen=87 t=3735s
[00:52:20] it=991023 colorings=602400 lazy-girth=526556 last: m=126 classes=6 cclen=87 t=3736s
[00:52:22] it=991351 colorings=602600 lazy-girth=526714 last: m=126 classes=6 cclen=87 t=3737s
[00:52:23] it=991634 colorings=602800 lazy-girth=526802 last: m=126 classes=6 cclen=87 t=3738s
[00:52:24] it=991945 colorings=603000 lazy-girth=526951 last: m=126 classes=6 cclen=87 t=3740s
[00:52:25] it=992274 colorings=603200 lazy-girth=527102 last: m=126 classes=6 cclen=87 t=3741s
[00:52:27] it=992634 colorings=603400 lazy-girth=527306 last: m=147 classes=7 cclen=86 t=3743s
[00:52:29] it=993021 colorings=603600 lazy-girth=527560 last: m=126 classes=6 cclen=86 t=3745s
[00:52:31] it=993367 colorings=603800 lazy-girth=527750 last: m=126 classes=6 cclen=87 t=3747s
[00:52:32] it=993688 colorings=604000 lazy-girth=527903 last: m=126 classes=6 cclen=87 t=3748s
[00:52:34] it=993980 colorings=604200 lazy-girth=528019 last: m=126 classes=6 cclen=87 t=3750s
[00:52:35] it=994217 colorings=604400 lazy-girth=528065 last: m=147 classes=7 cclen=78 t=3751s
[00:52:37] it=994544 colorings=604600 lazy-girth=528247 last: m=126 classes=6 cclen=86 t=3752s
[00:52:38] it=994793 colorings=604800 lazy-girth=528312 last: m=147 classes=7 cclen=85 t=3754s
[00:52:39] it=995063 colorings=605000 lazy-girth=528384 last: m=126 classes=6 cclen=87 t=3755s
[00:52:40] it=995379 colorings=605200 lazy-girth=528505 last: m=126 classes=6 cclen=87 t=3756s
[00:52:41] it=995665 colorings=605400 lazy-girth=528594 last: m=126 classes=6 cclen=87 t=3757s
[00:52:42] it=995948 colorings=605600 lazy-girth=528677 last: m=126 classes=6 cclen=87 t=3758s
[00:52:43] it=996248 colorings=605800 lazy-girth=528780 last: m=126 classes=6 cclen=87 t=3759s
[00:52:45] it=996521 colorings=606000 lazy-girth=528855 last: m=126 classes=6 cclen=87 t=3760s
[00:52:46] it=996797 colorings=606200 lazy-girth=528931 last: m=126 classes=6 cclen=87 t=3761s
[00:52:47] it=997111 colorings=606400 lazy-girth=529045 last: m=126 classes=6 cclen=86 t=3762s
[00:52:48] it=997431 colorings=606600 lazy-girth=529182 last: m=126 classes=6 cclen=87 t=3764s
[00:52:49] it=997711 colorings=606800 lazy-girth=529275 last: m=126 classes=6 cclen=87 t=3765s
[00:52:50] it=998011 colorings=607000 lazy-girth=529386 last: m=126 classes=6 cclen=87 t=3766s
[00:52:51] it=998295 colorings=607200 lazy-girth=529481 last: m=126 classes=6 cclen=87 t=3767s
[00:52:52] it=998575 colorings=607400 lazy-girth=529568 last: m=126 classes=6 cclen=87 t=3768s
[00:52:54] it=998875 colorings=607600 lazy-girth=529682 last: m=126 classes=6 cclen=87 t=3769s
[00:52:55] it=999164 colorings=607800 lazy-girth=529778 last: m=126 classes=6 cclen=87 t=3770s
[00:52:56] it=999429 colorings=608000 lazy-girth=529854 last: m=126 classes=6 cclen=87 t=3772s
[00:52:57] it=999726 colorings=608200 lazy-girth=529967 last: m=147 classes=7 cclen=86 t=3773s
[00:52:58] it=1000007 colorings=608400 lazy-girth=530056 last: m=126 classes=6 cclen=87 t=3774s
[00:53:00] it=1000277 colorings=608600 lazy-girth=530135 last: m=126 classes=6 cclen=87 t=3775s
[00:53:01] it=1000567 colorings=608800 lazy-girth=530232 last: m=126 classes=6 cclen=87 t=3777s
[00:53:02] it=1000843 colorings=609000 lazy-girth=530309 last: m=126 classes=6 cclen=87 t=3778s
[00:53:03] it=1001090 colorings=609200 lazy-girth=530356 last: m=126 classes=6 cclen=87 t=3779s
[00:53:04] it=1001358 colorings=609400 lazy-girth=530434 last: m=126 classes=6 cclen=87 t=3780s
[00:53:05] it=1001638 colorings=609600 lazy-girth=530520 last: m=126 classes=6 cclen=87 t=3781s
[00:53:06] it=1001907 colorings=609800 lazy-girth=530598 last: m=126 classes=6 cclen=87 t=3782s
[00:53:07] it=1002183 colorings=610000 lazy-girth=530681 last: m=126 classes=6 cclen=87 t=3783s
[00:53:08] it=1002435 colorings=610200 lazy-girth=530735 last: m=126 classes=6 cclen=87 t=3784s
[00:53:10] it=1002712 colorings=610400 lazy-girth=530818 last: m=126 classes=6 cclen=87 t=3785s
[00:53:11] it=1002972 colorings=610600 lazy-girth=530884 last: m=126 classes=6 cclen=87 t=3787s
[00:53:13] it=1003311 colorings=610800 lazy-girth=531063 last: m=126 classes=6 cclen=87 t=3789s
[00:53:14] it=1003662 colorings=611000 lazy-girth=531235 last: m=126 classes=6 cclen=87 t=3790s
[00:53:16] it=1003996 colorings=611200 lazy-girth=531405 last: m=126 classes=6 cclen=87 t=3791s
[00:53:17] it=1004377 colorings=611400 lazy-girth=531650 last: m=126 classes=6 cclen=87 t=3793s
[00:53:19] it=1004663 colorings=611600 lazy-girth=531756 last: m=126 classes=6 cclen=87 t=3794s
[00:53:20] it=1004940 colorings=611800 lazy-girth=531844 last: m=126 classes=6 cclen=87 t=3796s
[00:53:21] it=1005232 colorings=612000 lazy-girth=531948 last: m=126 classes=6 cclen=87 t=3797s
[00:53:23] it=1005617 colorings=612200 lazy-girth=532180 last: m=147 classes=7 cclen=83 t=3798s
[00:53:24] it=1005939 colorings=612400 lazy-girth=532329 last: m=126 classes=6 cclen=87 t=3800s
[00:53:25] it=1006250 colorings=612600 lazy-girth=532461 last: m=126 classes=6 cclen=87 t=3801s
[00:53:27] it=1006549 colorings=612800 lazy-girth=532586 last: m=126 classes=6 cclen=86 t=3803s
[00:53:28] it=1006869 colorings=613000 lazy-girth=532731 last: m=126 classes=6 cclen=87 t=3804s
[00:53:29] it=1007147 colorings=613200 lazy-girth=532818 last: m=126 classes=6 cclen=87 t=3805s
[00:53:30] it=1007455 colorings=613400 lazy-girth=532960 last: m=147 classes=7 cclen=79 t=3806s
[00:53:33] it=1007851 colorings=613600 lazy-girth=533230 last: m=126 classes=6 cclen=87 t=3808s
[00:53:35] it=1008241 colorings=613800 lazy-girth=533470 last: m=126 classes=6 cclen=87 t=3810s
[00:53:36] it=1008587 colorings=614000 lazy-girth=533650 last: m=126 classes=6 cclen=87 t=3812s
[00:53:38] it=1008851 colorings=614200 lazy-girth=533729 last: m=126 classes=6 cclen=87 t=3814s
[00:53:39] it=1009053 colorings=614400 lazy-girth=533731 last: m=126 classes=6 cclen=87 t=3815s
[00:53:40] it=1009254 colorings=614600 lazy-girth=533732 last: m=126 classes=6 cclen=87 t=3815s
[00:53:41] it=1009490 colorings=614800 lazy-girth=533773 last: m=126 classes=6 cclen=87 t=3816s
[00:53:42] it=1009774 colorings=615000 lazy-girth=533861 last: m=126 classes=6 cclen=87 t=3818s
[00:53:43] it=1010067 colorings=615200 lazy-girth=533972 last: m=126 classes=6 cclen=87 t=3819s
[00:53:45] it=1010356 colorings=615400 lazy-girth=534071 last: m=126 classes=6 cclen=87 t=3820s
[00:53:46] it=1010663 colorings=615600 lazy-girth=534199 last: m=126 classes=6 cclen=87 t=3822s
[00:53:47] it=1010953 colorings=615800 lazy-girth=534298 last: m=126 classes=6 cclen=87 t=3823s
[00:53:48] it=1011260 colorings=616000 lazy-girth=534413 last: m=126 classes=6 cclen=87 t=3824s
[00:53:49] it=1011530 colorings=616200 lazy-girth=534496 last: m=126 classes=6 cclen=87 t=3825s
[00:53:51] it=1011826 colorings=616400 lazy-girth=534611 last: m=126 classes=6 cclen=87 t=3826s
[00:53:52] it=1012118 colorings=616600 lazy-girth=534715 last: m=126 classes=6 cclen=87 t=3828s
[00:53:53] it=1012371 colorings=616800 lazy-girth=534772 last: m=126 classes=6 cclen=82 t=3829s
[00:53:54] it=1012660 colorings=617000 lazy-girth=534871 last: m=126 classes=6 cclen=87 t=3830s
[00:53:55] it=1012914 colorings=617200 lazy-girth=534930 last: m=126 classes=6 cclen=87 t=3831s
[00:53:56] it=1013193 colorings=617400 lazy-girth=535018 last: m=126 classes=6 cclen=87 t=3832s
[00:53:58] it=1013521 colorings=617600 lazy-girth=535158 last: m=126 classes=6 cclen=85 t=3834s
[00:53:59] it=1013768 colorings=617800 lazy-girth=535214 last: m=126 classes=6 cclen=87 t=3835s
[00:54:00] it=1014030 colorings=618000 lazy-girth=535276 last: m=126 classes=6 cclen=87 t=3836s
[00:54:01] it=1014329 colorings=618200 lazy-girth=535387 last: m=126 classes=6 cclen=87 t=3837s
[00:54:02] it=1014576 colorings=618400 lazy-girth=535434 last: m=126 classes=6 cclen=87 t=3838s
[00:54:03] it=1014842 colorings=618600 lazy-girth=535506 last: m=126 classes=6 cclen=87 t=3839s
[00:54:05] it=1015096 colorings=618800 lazy-girth=535564 last: m=126 classes=6 cclen=87 t=3840s
[00:54:06] it=1015336 colorings=619000 lazy-girth=535608 last: m=126 classes=6 cclen=87 t=3841s
[00:54:07] it=1015608 colorings=619200 lazy-girth=535683 last: m=147 classes=7 cclen=86 t=3842s
[00:54:08] it=1015879 colorings=619400 lazy-girth=535757 last: m=126 classes=6 cclen=87 t=3844s
[00:54:09] it=1016136 colorings=619600 lazy-girth=535819 last: m=126 classes=6 cclen=87 t=3845s
[00:54:10] it=1016399 colorings=619800 lazy-girth=535886 last: m=126 classes=6 cclen=87 t=3846s
[00:54:11] it=1016677 colorings=620000 lazy-girth=535966 last: m=126 classes=6 cclen=87 t=3847s
[00:54:12] it=1016927 colorings=620200 lazy-girth=536018 last: m=126 classes=6 cclen=85 t=3848s
[00:54:14] it=1017273 colorings=620400 lazy-girth=536209 last: m=126 classes=6 cclen=87 t=3850s
[00:54:15] it=1017558 colorings=620600 lazy-girth=536300 last: m=126 classes=6 cclen=87 t=3851s
[00:54:16] it=1017815 colorings=620800 lazy-girth=536362 last: m=126 classes=6 cclen=87 t=3852s
[00:54:18] it=1018189 colorings=621000 lazy-girth=536581 last: m=126 classes=6 cclen=87 t=3854s
[00:54:19] it=1018497 colorings=621200 lazy-girth=536733 last: m=126 classes=6 cclen=87 t=3855s
[00:54:21] it=1018777 colorings=621400 lazy-girth=536830 last: m=126 classes=6 cclen=86 t=3856s
[00:54:22] it=1019036 colorings=621600 lazy-girth=536897 last: m=126 classes=6 cclen=87 t=3857s
[00:54:23] it=1019352 colorings=621800 lazy-girth=537030 last: m=126 classes=6 cclen=87 t=3859s
[00:54:25] it=1019712 colorings=622000 lazy-girth=537231 last: m=126 classes=6 cclen=77 t=3860s
[00:54:26] it=1019999 colorings=622200 lazy-girth=537334 last: m=126 classes=6 cclen=87 t=3862s
[00:54:27] it=1020299 colorings=622400 lazy-girth=537445 last: m=126 classes=6 cclen=87 t=3863s
[00:54:28] it=1020586 colorings=622600 lazy-girth=537548 last: m=126 classes=6 cclen=87 t=3864s
[00:54:30] it=1020927 colorings=622800 lazy-girth=537718 last: m=147 classes=7 cclen=81 t=3865s
[00:54:32] it=1021268 colorings=623000 lazy-girth=537915 last: m=147 classes=7 cclen=84 t=3867s
[00:54:33] it=1021605 colorings=623200 lazy-girth=538092 last: m=126 classes=6 cclen=87 t=3869s
[00:54:35] it=1021923 colorings=623400 lazy-girth=538237 last: m=126 classes=6 cclen=86 t=3871s
[00:54:37] it=1022261 colorings=623600 lazy-girth=538411 last: m=126 classes=6 cclen=81 t=3873s
[00:54:39] it=1022577 colorings=623800 lazy-girth=538548 last: m=126 classes=6 cclen=87 t=3874s
[00:54:40] it=1022843 colorings=624000 lazy-girth=538622 last: m=126 classes=6 cclen=87 t=3876s
[00:54:41] it=1023114 colorings=624200 lazy-girth=538714 last: m=126 classes=6 cclen=86 t=3877s
[00:54:42] it=1023396 colorings=624400 lazy-girth=538814 last: m=126 classes=6 cclen=87 t=3878s
[00:54:43] it=1023684 colorings=624600 lazy-girth=538919 last: m=126 classes=6 cclen=87 t=3879s
[00:54:45] it=1023965 colorings=624800 lazy-girth=539019 last: m=126 classes=6 cclen=84 t=3880s
[00:54:46] it=1024244 colorings=625000 lazy-girth=539103 last: m=147 classes=7 cclen=85 t=3882s
[00:54:47] it=1024569 colorings=625200 lazy-girth=539252 last: m=147 classes=7 cclen=75 t=3883s
[00:54:49] it=1024896 colorings=625400 lazy-girth=539409 last: m=126 classes=6 cclen=87 t=3885s
[00:54:51] it=1025293 colorings=625600 lazy-girth=539657 last: m=147 classes=7 cclen=82 t=3887s
[00:54:53] it=1025651 colorings=625800 lazy-girth=539862 last: m=126 classes=6 cclen=81 t=3888s
[00:54:54] it=1025968 colorings=626000 lazy-girth=540022 last: m=126 classes=6 cclen=87 t=3890s
[00:54:56] it=1026274 colorings=626200 lazy-girth=540148 last: m=126 classes=6 cclen=87 t=3892s
[00:54:58] it=1026539 colorings=626400 lazy-girth=540231 last: m=126 classes=6 cclen=87 t=3893s
[00:54:59] it=1026838 colorings=626600 lazy-girth=540348 last: m=126 classes=6 cclen=87 t=3895s
[00:55:00] it=1027095 colorings=626800 lazy-girth=540409 last: m=126 classes=6 cclen=87 t=3896s
[00:55:01] it=1027389 colorings=627000 lazy-girth=540513 last: m=126 classes=6 cclen=87 t=3897s
[00:55:02] it=1027654 colorings=627200 lazy-girth=540584 last: m=126 classes=6 cclen=87 t=3898s
[00:55:04] it=1027946 colorings=627400 lazy-girth=540690 last: m=126 classes=6 cclen=87 t=3899s
[00:55:05] it=1028189 colorings=627600 lazy-girth=540734 last: m=126 classes=6 cclen=87 t=3900s
[00:55:06] it=1028467 colorings=627800 lazy-girth=540814 last: m=126 classes=6 cclen=87 t=3902s
[00:55:07] it=1028722 colorings=628000 lazy-girth=540886 last: m=126 classes=6 cclen=87 t=3903s
[00:55:09] it=1029022 colorings=628200 lazy-girth=540990 last: m=126 classes=6 cclen=87 t=3904s
[00:55:10] it=1029265 colorings=628400 lazy-girth=541037 last: m=126 classes=6 cclen=87 t=3906s
[00:55:11] it=1029523 colorings=628600 lazy-girth=541102 last: m=147 classes=7 cclen=84 t=3907s
[00:55:12] it=1029791 colorings=628800 lazy-girth=541178 last: m=126 classes=6 cclen=87 t=3908s
[00:55:13] it=1030072 colorings=629000 lazy-girth=541269 last: m=126 classes=6 cclen=87 t=3909s
[00:55:14] it=1030349 colorings=629200 lazy-girth=541356 last: m=126 classes=6 cclen=87 t=3910s
[00:55:16] it=1030618 colorings=629400 lazy-girth=541431 last: m=126 classes=6 cclen=87 t=3911s
[00:55:17] it=1030869 colorings=629600 lazy-girth=541486 last: m=126 classes=6 cclen=87 t=3912s
[00:55:18] it=1031149 colorings=629800 lazy-girth=541572 last: m=126 classes=6 cclen=86 t=3914s
[00:55:19] it=1031401 colorings=630000 lazy-girth=541629 last: m=126 classes=6 cclen=87 t=3915s
[00:55:20] it=1031645 colorings=630200 lazy-girth=541678 last: m=126 classes=6 cclen=87 t=3916s
[00:55:21] it=1031899 colorings=630400 lazy-girth=541734 last: m=126 classes=6 cclen=87 t=3917s
[00:55:22] it=1032149 colorings=630600 lazy-girth=541787 last: m=126 classes=6 cclen=87 t=3918s
[00:55:23] it=1032415 colorings=630800 lazy-girth=541854 last: m=126 classes=6 cclen=86 t=3919s
[00:55:24] it=1032677 colorings=631000 lazy-girth=541918 last: m=126 classes=6 cclen=87 t=3920s
[00:55:25] it=1032934 colorings=631200 lazy-girth=541976 last: m=105 classes=5 cclen=88 t=3921s
[00:55:27] it=1033250 colorings=631400 lazy-girth=542117 last: m=126 classes=6 cclen=87 t=3923s
[00:55:28] it=1033514 colorings=631600 lazy-girth=542191 last: m=147 classes=7 cclen=85 t=3924s
[00:55:29] it=1033753 colorings=631800 lazy-girth=542234 last: m=126 classes=6 cclen=87 t=3925s
[00:55:31] it=1034127 colorings=632000 lazy-girth=542489 last: m=126 classes=6 cclen=87 t=3927s
[00:55:34] it=1034562 colorings=632200 lazy-girth=542825 last: m=126 classes=6 cclen=87 t=3930s
[00:55:35] it=1034869 colorings=632400 lazy-girth=542942 last: m=126 classes=6 cclen=87 t=3931s
[00:55:36] it=1035091 colorings=632600 lazy-girth=542964 last: m=126 classes=6 cclen=87 t=3932s
[00:55:38] it=1035444 colorings=632800 lazy-girth=543140 last: m=126 classes=6 cclen=87 t=3934s
[00:55:40] it=1035822 colorings=633000 lazy-girth=543349 last: m=126 classes=6 cclen=87 t=3936s
[00:55:41] it=1036133 colorings=633200 lazy-girth=543478 last: m=126 classes=6 cclen=87 t=3937s
[00:55:42] it=1036368 colorings=633400 lazy-girth=543515 last: m=126 classes=6 cclen=87 t=3938s
[00:55:43] it=1036614 colorings=633600 lazy-girth=543564 last: m=126 classes=6 cclen=87 t=3939s
[00:55:45] it=1036919 colorings=633800 lazy-girth=543681 last: m=126 classes=6 cclen=87 t=3941s
[00:55:46] it=1037197 colorings=634000 lazy-girth=543772 last: m=126 classes=6 cclen=87 t=3942s
[00:55:47] it=1037459 colorings=634200 lazy-girth=543843 last: m=126 classes=6 cclen=87 t=3943s
[00:55:48] it=1037758 colorings=634400 lazy-girth=543961 last: m=126 classes=6 cclen=87 t=3944s
[00:55:49] it=1038063 colorings=634600 lazy-girth=544094 last: m=126 classes=6 cclen=87 t=3945s
[00:55:50] it=1038373 colorings=634800 lazy-girth=544212 last: m=147 classes=7 cclen=84 t=3946s
[00:55:52] it=1038667 colorings=635000 lazy-girth=544322 last: m=126 classes=6 cclen=87 t=3947s
[00:55:53] it=1038964 colorings=635200 lazy-girth=544431 last: m=126 classes=6 cclen=86 t=3949s
[00:55:54] it=1039289 colorings=635400 lazy-girth=544566 last: m=126 classes=6 cclen=87 t=3950s
[00:55:55] it=1039560 colorings=635600 lazy-girth=544653 last: m=126 classes=6 cclen=87 t=3951s
[00:55:56] it=1039860 colorings=635800 lazy-girth=544763 last: m=126 classes=6 cclen=85 t=3952s
[00:55:58] it=1040179 colorings=636000 lazy-girth=544910 last: m=126 classes=6 cclen=87 t=3953s
[00:55:59] it=1040492 colorings=636200 lazy-girth=545041 last: m=126 classes=6 cclen=87 t=3955s
[00:56:00] it=1040760 colorings=636400 lazy-girth=545121 last: m=126 classes=6 cclen=87 t=3956s
[00:56:01] it=1041103 colorings=636600 lazy-girth=545278 last: m=126 classes=6 cclen=87 t=3957s
[00:56:02] it=1041391 colorings=636800 lazy-girth=545381 last: m=126 classes=6 cclen=87 t=3958s
[00:56:04] it=1041680 colorings=637000 lazy-girth=545476 last: m=126 classes=6 cclen=87 t=3959s
[00:56:05] it=1041938 colorings=637200 lazy-girth=545544 last: m=126 classes=6 cclen=87 t=3960s
[00:56:06] it=1042215 colorings=637400 lazy-girth=545635 last: m=126 classes=6 cclen=87 t=3962s
[00:56:07] it=1042474 colorings=637600 lazy-girth=545706 last: m=126 classes=6 cclen=87 t=3963s
[00:56:08] it=1042793 colorings=637800 lazy-girth=545854 last: m=126 classes=6 cclen=87 t=3964s
[00:56:09] it=1043050 colorings=638000 lazy-girth=545915 last: m=126 classes=6 cclen=87 t=3965s
[00:56:11] it=1043370 colorings=638200 lazy-girth=546051 last: m=126 classes=6 cclen=87 t=3966s
[00:56:12] it=1043645 colorings=638400 lazy-girth=546132 last: m=126 classes=6 cclen=87 t=3967s
[00:56:13] it=1043927 colorings=638600 lazy-girth=546224 last: m=126 classes=6 cclen=86 t=3969s
[00:56:14] it=1044235 colorings=638800 lazy-girth=546349 last: m=126 classes=6 cclen=86 t=3970s
[00:56:15] it=1044521 colorings=639000 lazy-girth=546445 last: m=126 classes=6 cclen=87 t=3971s
[00:56:16] it=1044814 colorings=639200 lazy-girth=546548 last: m=126 classes=6 cclen=87 t=3972s
[00:56:17] it=1045076 colorings=639400 lazy-girth=546619 last: m=126 classes=6 cclen=87 t=3973s
[00:56:19] it=1045357 colorings=639600 lazy-girth=546710 last: m=126 classes=6 cclen=87 t=3974s
[00:56:20] it=1045628 colorings=639800 lazy-girth=546787 last: m=126 classes=6 cclen=87 t=3975s
[00:56:21] it=1045930 colorings=640000 lazy-girth=546905 last: m=126 classes=6 cclen=87 t=3977s
[00:56:22] it=1046205 colorings=640200 lazy-girth=546992 last: m=126 classes=6 cclen=85 t=3978s
[00:56:23] it=1046494 colorings=640400 lazy-girth=547096 last: m=126 classes=6 cclen=87 t=3979s
[00:56:24] it=1046793 colorings=640600 lazy-girth=547204 last: m=126 classes=6 cclen=87 t=3980s
[00:56:25] it=1047056 colorings=640800 lazy-girth=547277 last: m=126 classes=6 cclen=86 t=3981s
[00:56:27] it=1047328 colorings=641000 lazy-girth=547361 last: m=126 classes=6 cclen=87 t=3982s
[00:56:28] it=1047591 colorings=641200 lazy-girth=547429 last: m=126 classes=6 cclen=84 t=3983s
[00:56:29] it=1047858 colorings=641400 lazy-girth=547504 last: m=126 classes=6 cclen=87 t=3985s
[00:56:30] it=1048111 colorings=641600 lazy-girth=547568 last: m=126 classes=6 cclen=82 t=3986s
[00:56:31] it=1048413 colorings=641800 lazy-girth=547683 last: m=126 classes=6 cclen=87 t=3987s
[00:56:33] it=1048717 colorings=642000 lazy-girth=547808 last: m=126 classes=6 cclen=87 t=3989s
[00:56:35] it=1049037 colorings=642200 lazy-girth=547949 last: m=126 classes=6 cclen=87 t=3991s
[00:56:36] it=1049327 colorings=642400 lazy-girth=548063 last: m=147 classes=7 cclen=86 t=3992s
[00:56:38] it=1049655 colorings=642600 lazy-girth=548226 last: m=147 classes=7 cclen=75 t=3994s
[00:56:40] it=1050034 colorings=642800 lazy-girth=548452 last: m=126 classes=6 cclen=87 t=3996s
[00:56:42] it=1050380 colorings=643000 lazy-girth=548630 last: m=126 classes=6 cclen=87 t=3998s
[00:56:45] it=1050688 colorings=643200 lazy-girth=548760 last: m=126 classes=6 cclen=87 t=4001s
[00:56:47] it=1050956 colorings=643400 lazy-girth=548843 last: m=147 classes=7 cclen=77 t=4002s
[00:56:48] it=1051249 colorings=643600 lazy-girth=548947 last: m=126 classes=6 cclen=87 t=4004s
[00:57:39] it=1051612 colorings=643800 lazy-girth=549163 last: m=126 classes=6 cclen=87 t=4055s
[00:57:40] it=1051881 colorings=644000 lazy-girth=549242 last: m=126 classes=6 cclen=87 t=4056s
[00:57:42] it=1052233 colorings=644200 lazy-girth=549447 last: m=126 classes=6 cclen=87 t=4058s
[00:57:45] it=1052655 colorings=644400 lazy-girth=549730 last: m=126 classes=6 cclen=87 t=4060s
[00:57:46] it=1052964 colorings=644600 lazy-girth=549878 last: m=126 classes=6 cclen=87 t=4062s
[00:57:48] it=1053200 colorings=644800 lazy-girth=549920 last: m=126 classes=6 cclen=87 t=4064s
[00:57:50] it=1053509 colorings=645000 lazy-girth=550057 last: m=126 classes=6 cclen=84 t=4066s
[00:57:51] it=1053778 colorings=645200 lazy-girth=550140 last: m=126 classes=6 cclen=87 t=4067s
[00:57:53] it=1054096 colorings=645400 lazy-girth=550293 last: m=126 classes=6 cclen=87 t=4069s
[00:57:54] it=1054359 colorings=645600 lazy-girth=550361 last: m=126 classes=6 cclen=87 t=4070s
[00:57:55] it=1054618 colorings=645800 lazy-girth=550424 last: m=126 classes=6 cclen=83 t=4071s
[00:57:57] it=1054897 colorings=646000 lazy-girth=550512 last: m=126 classes=6 cclen=85 t=4073s
[00:57:58] it=1055132 colorings=646200 lazy-girth=550549 last: m=126 classes=6 cclen=87 t=4074s
[00:57:59] it=1055384 colorings=646400 lazy-girth=550608 last: m=126 classes=6 cclen=86 t=4075s
[00:58:00] it=1055669 colorings=646600 lazy-girth=550704 last: m=126 classes=6 cclen=86 t=4076s
[00:58:01] it=1055920 colorings=646800 lazy-girth=550757 last: m=126 classes=6 cclen=87 t=4077s
[00:58:02] it=1056186 colorings=647000 lazy-girth=550830 last: m=126 classes=6 cclen=87 t=4078s
[00:58:03] it=1056451 colorings=647200 lazy-girth=550898 last: m=126 classes=6 cclen=87 t=4079s
[00:58:05] it=1056719 colorings=647400 lazy-girth=550969 last: m=126 classes=6 cclen=87 t=4080s
[00:58:06] it=1056984 colorings=647600 lazy-girth=551034 last: m=126 classes=6 cclen=87 t=4082s
[00:58:07] it=1057259 colorings=647800 lazy-girth=551114 last: m=105 classes=5 cclen=88 t=4083s
[00:58:08] it=1057524 colorings=648000 lazy-girth=551183 last: m=126 classes=6 cclen=87 t=4084s
[00:58:09] it=1057768 colorings=648200 lazy-girth=551228 last: m=126 classes=6 cclen=87 t=4085s
[00:58:10] it=1058018 colorings=648400 lazy-girth=551281 last: m=126 classes=6 cclen=86 t=4086s
[00:58:12] it=1058260 colorings=648600 lazy-girth=551327 last: m=126 classes=6 cclen=87 t=4088s
[00:58:14] it=1058618 colorings=648800 lazy-girth=551524 last: m=126 classes=6 cclen=87 t=4090s
[00:58:16] it=1058930 colorings=649000 lazy-girth=551667 last: m=126 classes=6 cclen=87 t=4092s
[00:58:18] it=1059279 colorings=649200 lazy-girth=551873 last: m=147 classes=7 cclen=76 t=4094s
[00:58:21] it=1059617 colorings=649400 lazy-girth=552050 last: m=126 classes=6 cclen=87 t=4097s
[00:58:22] it=1059905 colorings=649600 lazy-girth=552147 last: m=126 classes=6 cclen=87 t=4098s
[00:58:25] it=1060319 colorings=649800 lazy-girth=552419 last: m=126 classes=6 cclen=87 t=4101s
[00:58:27] it=1060695 colorings=650000 lazy-girth=552639 last: m=126 classes=6 cclen=87 t=4103s
[00:58:29] it=1061040 colorings=650200 lazy-girth=552817 last: m=126 classes=6 cclen=87 t=4105s
[00:58:31] it=1061331 colorings=650400 lazy-girth=552930 last: m=126 classes=6 cclen=87 t=4107s
[00:58:33] it=1061601 colorings=650600 lazy-girth=553022 last: m=126 classes=6 cclen=87 t=4109s
[00:58:35] it=1061892 colorings=650800 lazy-girth=553131 last: m=147 classes=7 cclen=85 t=4111s
[00:58:36] it=1062153 colorings=651000 lazy-girth=553200 last: m=147 classes=7 cclen=74 t=4112s
[00:58:38] it=1062424 colorings=651200 lazy-girth=553272 last: m=126 classes=6 cclen=87 t=4113s
[00:58:39] it=1062676 colorings=651400 lazy-girth=553324 last: m=126 classes=6 cclen=87 t=4115s
[00:58:40] it=1062958 colorings=651600 lazy-girth=553421 last: m=126 classes=6 cclen=87 t=4116s
[00:58:41] it=1063201 colorings=651800 lazy-girth=553468 last: m=126 classes=6 cclen=86 t=4117s
[00:58:42] it=1063471 colorings=652000 lazy-girth=553553 last: m=126 classes=6 cclen=87 t=4118s
[00:58:43] it=1063732 colorings=652200 lazy-girth=553618 last: m=126 classes=6 cclen=84 t=4119s
[00:58:44] it=1063993 colorings=652400 lazy-girth=553682 last: m=147 classes=7 cclen=86 t=4120s
[00:58:45] it=1064227 colorings=652600 lazy-girth=553716 last: m=126 classes=6 cclen=85 t=4121s
[00:58:46] it=1064475 colorings=652800 lazy-girth=553768 last: m=126 classes=6 cclen=87 t=4122s
[00:58:48] it=1064711 colorings=653000 lazy-girth=553806 last: m=126 classes=6 cclen=87 t=4124s
[00:58:49] it=1064959 colorings=653200 lazy-girth=553859 last: m=126 classes=6 cclen=87 t=4125s
[00:58:50] it=1065210 colorings=653400 lazy-girth=553912 last: m=126 classes=6 cclen=87 t=4126s
[00:58:52] it=1065563 colorings=653600 lazy-girth=554113 last: m=126 classes=6 cclen=87 t=4128s
[00:58:54] it=1065967 colorings=653800 lazy-girth=554382 last: m=147 classes=7 cclen=82 t=4130s
[00:58:56] it=1066318 colorings=654000 lazy-girth=554581 last: m=126 classes=6 cclen=87 t=4132s
[00:58:59] it=1066666 colorings=654200 lazy-girth=554771 last: m=126 classes=6 cclen=87 t=4135s
[00:59:02] it=1067176 colorings=654400 lazy-girth=555164 last: m=147 classes=7 cclen=86 t=4138s
[00:59:07] it=1067673 colorings=654600 lazy-girth=555540 last: m=147 classes=7 cclen=86 t=4142s
[00:59:09] it=1068001 colorings=654800 lazy-girth=555698 last: m=126 classes=6 cclen=80 t=4145s
[00:59:12] it=1068378 colorings=655000 lazy-girth=555925 last: m=126 classes=6 cclen=87 t=4147s
[00:59:14] it=1068701 colorings=655200 lazy-girth=556084 last: m=126 classes=6 cclen=86 t=4149s
[00:59:16] it=1069034 colorings=655400 lazy-girth=556262 last: m=126 classes=6 cclen=87 t=4152s
[00:59:18] it=1069348 colorings=655600 lazy-girth=556406 last: m=126 classes=6 cclen=87 t=4153s
[00:59:20] it=1069699 colorings=655800 lazy-girth=556610 last: m=126 classes=6 cclen=87 t=4156s
[00:59:22] it=1070013 colorings=656000 lazy-girth=556750 last: m=126 classes=6 cclen=87 t=4158s
[00:59:25] it=1070351 colorings=656200 lazy-girth=556928 last: m=126 classes=6 cclen=87 t=4160s
[00:59:27] it=1070660 colorings=656400 lazy-girth=557065 last: m=126 classes=6 cclen=86 t=4163s
[00:59:30] it=1071053 colorings=656600 lazy-girth=557322 last: m=126 classes=6 cclen=87 t=4165s
[00:59:31] it=1071389 colorings=656800 lazy-girth=557506 last: m=126 classes=6 cclen=87 t=4167s
[00:59:35] it=1071848 colorings=657000 lazy-girth=557848 last: m=126 classes=6 cclen=86 t=4171s
[00:59:38] it=1072217 colorings=657200 lazy-girth=558053 last: m=126 classes=6 cclen=85 t=4173s
[00:59:40] it=1072490 colorings=657400 lazy-girth=558146 last: m=126 classes=6 cclen=87 t=4175s
[00:59:42] it=1072799 colorings=657600 lazy-girth=558281 last: m=126 classes=6 cclen=87 t=4178s
[00:59:44] it=1073159 colorings=657800 lazy-girth=558467 last: m=147 classes=7 cclen=85 t=4180s
[00:59:47] it=1073467 colorings=658000 lazy-girth=558603 last: m=126 classes=6 cclen=86 t=4183s
[00:59:50] it=1073805 colorings=658200 lazy-girth=558784 last: m=126 classes=6 cclen=87 t=4186s
[00:59:52] it=1074124 colorings=658400 lazy-girth=558932 last: m=126 classes=6 cclen=87 t=4188s
[00:59:56] it=1074450 colorings=658600 lazy-girth=559083 last: m=126 classes=6 cclen=87 t=4191s
[01:00:00] it=1074758 colorings=658800 lazy-girth=559218 last: m=126 classes=6 cclen=87 t=4195s
[01:00:05] it=1075051 colorings=659000 lazy-girth=559326 last: m=126 classes=6 cclen=87 t=4200s
[01:00:06] it=1075351 colorings=659200 lazy-girth=559444 last: m=126 classes=6 cclen=87 t=4202s
[01:00:07] it=1075607 colorings=659400 lazy-girth=559507 last: m=126 classes=6 cclen=87 t=4203s
[01:00:08] it=1075903 colorings=659600 lazy-girth=559617 last: m=126 classes=6 cclen=87 t=4204s
[01:00:09] it=1076200 colorings=659800 lazy-girth=559729 last: m=126 classes=6 cclen=87 t=4205s
[01:00:11] it=1076520 colorings=660000 lazy-girth=559854 last: m=126 classes=6 cclen=87 t=4206s
[01:00:12] it=1076778 colorings=660200 lazy-girth=559917 last: m=126 classes=6 cclen=86 t=4207s
[01:00:13] it=1077013 colorings=660400 lazy-girth=559962 last: m=126 classes=6 cclen=87 t=4208s
[01:00:14] it=1077265 colorings=660600 lazy-girth=560021 last: m=126 classes=6 cclen=86 t=4209s
[01:00:14] it=1077511 colorings=660800 lazy-girth=560078 last: m=126 classes=6 cclen=87 t=4210s
[01:00:15] it=1077768 colorings=661000 lazy-girth=560140 last: m=126 classes=6 cclen=87 t=4211s
[01:00:17] it=1078055 colorings=661200 lazy-girth=560229 last: m=126 classes=6 cclen=87 t=4212s
[01:00:18] it=1078354 colorings=661400 lazy-girth=560330 last: m=126 classes=6 cclen=87 t=4213s
[01:00:19] it=1078620 colorings=661600 lazy-girth=560404 last: m=126 classes=6 cclen=87 t=4214s
[01:00:20] it=1078907 colorings=661800 lazy-girth=560492 last: m=126 classes=6 cclen=87 t=4215s
[01:00:21] it=1079196 colorings=662000 lazy-girth=560587 last: m=126 classes=6 cclen=87 t=4217s
[01:00:22] it=1079510 colorings=662200 lazy-girth=560706 last: m=126 classes=6 cclen=87 t=4218s
[01:00:23] it=1079802 colorings=662400 lazy-girth=560801 last: m=126 classes=6 cclen=85 t=4219s
[01:00:24] it=1080045 colorings=662600 lazy-girth=560849 last: m=126 classes=6 cclen=87 t=4220s
[01:00:25] it=1080275 colorings=662800 lazy-girth=560879 last: m=126 classes=6 cclen=83 t=4221s
[01:00:26] it=1080531 colorings=663000 lazy-girth=560939 last: m=126 classes=6 cclen=87 t=4222s
[01:00:27] it=1080788 colorings=663200 lazy-girth=561001 last: m=126 classes=6 cclen=86 t=4223s
[01:00:28] it=1081015 colorings=663400 lazy-girth=561030 last: m=126 classes=6 cclen=84 t=4223s
[01:00:29] it=1081265 colorings=663600 lazy-girth=561083 last: m=126 classes=6 cclen=86 t=4224s
[01:00:30] it=1081518 colorings=663800 lazy-girth=561138 last: m=126 classes=6 cclen=87 t=4225s
[01:00:31] it=1081781 colorings=664000 lazy-girth=561202 last: m=126 classes=6 cclen=87 t=4226s
[01:00:32] it=1082066 colorings=664200 lazy-girth=561289 last: m=126 classes=6 cclen=86 t=4227s
[01:00:33] it=1082356 colorings=664400 lazy-girth=561385 last: m=126 classes=6 cclen=87 t=4228s
[01:00:34] it=1082609 colorings=664600 lazy-girth=561438 last: m=126 classes=6 cclen=87 t=4229s
[01:00:35] it=1082871 colorings=664800 lazy-girth=561501 last: m=126 classes=6 cclen=86 t=4230s
[01:00:36] it=1083131 colorings=665000 lazy-girth=561562 last: m=126 classes=6 cclen=85 t=4231s
[01:00:37] it=1083399 colorings=665200 lazy-girth=561633 last: m=126 classes=6 cclen=87 t=4232s
[01:00:38] it=1083646 colorings=665400 lazy-girth=561681 last: m=126 classes=6 cclen=87 t=4233s
[01:00:39] it=1083896 colorings=665600 lazy-girth=561733 last: m=126 classes=6 cclen=86 t=4235s
[01:00:40] it=1084205 colorings=665800 lazy-girth=561880 last: m=147 classes=7 cclen=85 t=4236s
[01:00:41] it=1084528 colorings=666000 lazy-girth=562027 last: m=126 classes=6 cclen=87 t=4237s
[01:00:43] it=1084850 colorings=666200 lazy-girth=562170 last: m=126 classes=6 cclen=86 t=4239s
[01:00:44] it=1085147 colorings=666400 lazy-girth=562273 last: m=126 classes=6 cclen=87 t=4240s
[01:00:45] it=1085462 colorings=666600 lazy-girth=562400 last: m=126 classes=6 cclen=87 t=4241s
[01:00:46] it=1085782 colorings=666800 lazy-girth=562535 last: m=126 classes=6 cclen=87 t=4242s
[01:00:47] it=1086045 colorings=667000 lazy-girth=562603 last: m=147 classes=7 cclen=78 t=4243s
[01:00:49] it=1086334 colorings=667200 lazy-girth=562712 last: m=126 classes=6 cclen=86 t=4245s
[01:00:50] it=1086629 colorings=667400 lazy-girth=562827 last: m=126 classes=6 cclen=87 t=4246s
[01:00:51] it=1086918 colorings=667600 lazy-girth=562939 last: m=147 classes=7 cclen=74 t=4247s
[01:00:52] it=1087260 colorings=667800 lazy-girth=563119 last: m=126 classes=6 cclen=87 t=4248s
[01:00:53] it=1087523 colorings=668000 lazy-girth=563186 last: m=147 classes=7 cclen=85 t=4249s
[01:00:55] it=1087817 colorings=668200 lazy-girth=563300 last: m=126 classes=6 cclen=87 t=4250s
[01:00:56] it=1088104 colorings=668400 lazy-girth=563426 last: m=126 classes=6 cclen=87 t=4252s
[01:00:57] it=1088361 colorings=668600 lazy-girth=563508 last: m=126 classes=6 cclen=87 t=4253s
[01:00:58] it=1088613 colorings=668800 lazy-girth=563588 last: m=126 classes=6 cclen=87 t=4254s
[01:00:59] it=1088869 colorings=669000 lazy-girth=563644 last: m=126 classes=6 cclen=87 t=4255s
[01:01:00] it=1089115 colorings=669200 lazy-girth=563695 last: m=126 classes=6 cclen=87 t=4256s
[01:01:01] it=1089397 colorings=669400 lazy-girth=563795 last: m=126 classes=6 cclen=87 t=4257s
[01:01:02] it=1089691 colorings=669600 lazy-girth=563897 last: m=126 classes=6 cclen=87 t=4258s
[01:01:03] it=1089994 colorings=669800 lazy-girth=564008 last: m=126 classes=6 cclen=87 t=4259s
[01:01:04] it=1090286 colorings=670000 lazy-girth=564118 last: m=126 classes=6 cclen=87 t=4260s
[01:01:06] it=1090550 colorings=670200 lazy-girth=564190 last: m=126 classes=6 cclen=87 t=4261s
[01:01:07] it=1090806 colorings=670400 lazy-girth=564255 last: m=126 classes=6 cclen=87 t=4262s
[01:01:08] it=1091082 colorings=670600 lazy-girth=564334 last: m=126 classes=6 cclen=87 t=4264s
[01:01:09] it=1091354 colorings=670800 lazy-girth=564408 last: m=126 classes=6 cclen=87 t=4264s
[01:01:10] it=1091621 colorings=671000 lazy-girth=564484 last: m=126 classes=6 cclen=87 t=4266s
[01:01:11] it=1091913 colorings=671200 lazy-girth=564591 last: m=126 classes=6 cclen=86 t=4267s
[01:01:12] it=1092187 colorings=671400 lazy-girth=564676 last: m=126 classes=6 cclen=84 t=4268s
[01:01:13] it=1092471 colorings=671600 lazy-girth=564768 last: m=126 classes=6 cclen=87 t=4269s
[01:01:14] it=1092744 colorings=671800 lazy-girth=564846 last: m=126 classes=6 cclen=87 t=4270s
[01:01:16] it=1093017 colorings=672000 lazy-girth=564926 last: m=126 classes=6 cclen=87 t=4271s
[01:01:17] it=1093267 colorings=672200 lazy-girth=564984 last: m=126 classes=6 cclen=87 t=4273s
[01:01:18] it=1093524 colorings=672400 lazy-girth=565045 last: m=126 classes=6 cclen=87 t=4274s
[01:01:19] it=1093802 colorings=672600 lazy-girth=565131 last: m=126 classes=6 cclen=86 t=4275s
[01:01:20] it=1094046 colorings=672800 lazy-girth=565176 last: m=126 classes=6 cclen=87 t=4276s
[01:01:21] it=1094320 colorings=673000 lazy-girth=565258 last: m=126 classes=6 cclen=87 t=4277s
[01:01:22] it=1094600 colorings=673200 lazy-girth=565340 last: m=126 classes=6 cclen=87 t=4278s
[01:01:23] it=1094855 colorings=673400 lazy-girth=565396 last: m=126 classes=6 cclen=84 t=4279s
[01:01:24] it=1095113 colorings=673600 lazy-girth=565456 last: m=126 classes=6 cclen=87 t=4280s
[01:01:26] it=1095399 colorings=673800 lazy-girth=565543 last: m=126 classes=6 cclen=87 t=4282s
[01:01:28] it=1095761 colorings=674000 lazy-girth=565731 last: m=126 classes=6 cclen=87 t=4283s
[01:01:29] it=1096073 colorings=674200 lazy-girth=565868 last: m=126 classes=6 cclen=87 t=4285s
[01:01:30] it=1096385 colorings=674400 lazy-girth=566000 last: m=126 classes=6 cclen=87 t=4286s
[01:01:31] it=1096635 colorings=674600 lazy-girth=566058 last: m=126 classes=6 cclen=87 t=4287s
[01:01:32] it=1096926 colorings=674800 lazy-girth=566168 last: m=126 classes=6 cclen=87 t=4288s
[01:01:34] it=1097244 colorings=675000 lazy-girth=566309 last: m=126 classes=6 cclen=87 t=4290s
[01:01:35] it=1097545 colorings=675200 lazy-girth=566423 last: m=126 classes=6 cclen=87 t=4291s
[01:01:36] it=1097833 colorings=675400 lazy-girth=566526 last: m=126 classes=6 cclen=87 t=4292s
[01:01:37] it=1098133 colorings=675600 lazy-girth=566649 last: m=126 classes=6 cclen=87 t=4293s
[01:01:38] it=1098438 colorings=675800 lazy-girth=566768 last: m=126 classes=6 cclen=87 t=4294s
[01:01:39] it=1098767 colorings=676000 lazy-girth=566912 last: m=126 classes=6 cclen=87 t=4295s
[01:01:41] it=1099061 colorings=676200 lazy-girth=567024 last: m=126 classes=6 cclen=87 t=4296s
[01:01:42] it=1099361 colorings=676400 lazy-girth=567138 last: m=126 classes=6 cclen=87 t=4297s
[01:01:43] it=1099643 colorings=676600 lazy-girth=567230 last: m=147 classes=7 cclen=76 t=4298s
[01:01:44] it=1099990 colorings=676800 lazy-girth=567400 last: m=126 classes=6 cclen=87 t=4300s
[01:01:45] it=1100287 colorings=677000 lazy-girth=567508 last: m=126 classes=6 cclen=87 t=4301s
[01:01:46] it=1100594 colorings=677200 lazy-girth=567641 last: m=126 classes=6 cclen=87 t=4302s
[01:01:47] it=1100904 colorings=677400 lazy-girth=567784 last: m=126 classes=6 cclen=86 t=4303s
[01:01:49] it=1101210 colorings=677600 lazy-girth=567920 last: m=126 classes=6 cclen=87 t=4305s
[01:01:50] it=1101513 colorings=677800 lazy-girth=568045 last: m=126 classes=6 cclen=87 t=4306s
[01:01:51] it=1101809 colorings=678000 lazy-girth=568168 last: m=126 classes=6 cclen=86 t=4307s
[01:01:52] it=1102110 colorings=678200 lazy-girth=568293 last: m=126 classes=6 cclen=87 t=4308s
[01:01:53] it=1102424 colorings=678400 lazy-girth=568415 last: m=126 classes=6 cclen=87 t=4309s
[01:01:54] it=1102717 colorings=678600 lazy-girth=568515 last: m=126 classes=6 cclen=87 t=4310s
[01:01:55] it=1102999 colorings=678800 lazy-girth=568604 last: m=126 classes=6 cclen=86 t=4311s
[01:01:56] it=1103287 colorings=679000 lazy-girth=568700 last: m=126 classes=6 cclen=87 t=4312s
[01:01:58] it=1103594 colorings=679200 lazy-girth=568812 last: m=126 classes=6 cclen=87 t=4313s
[01:01:59] it=1103887 colorings=679400 lazy-girth=568916 last: m=126 classes=6 cclen=86 t=4314s
[01:02:00] it=1104177 colorings=679600 lazy-girth=569013 last: m=126 classes=6 cclen=87 t=4315s
[01:02:01] it=1104493 colorings=679800 lazy-girth=569143 last: m=126 classes=6 cclen=87 t=4317s
[01:02:02] it=1104783 colorings=680000 lazy-girth=569238 last: m=126 classes=6 cclen=87 t=4318s
[01:02:03] it=1105066 colorings=680200 lazy-girth=569328 last: m=126 classes=6 cclen=87 t=4319s
[01:02:04] it=1105323 colorings=680400 lazy-girth=569393 last: m=126 classes=6 cclen=87 t=4320s
[01:02:05] it=1105597 colorings=680600 lazy-girth=569474 last: m=126 classes=6 cclen=86 t=4321s
[01:02:06] it=1105937 colorings=680800 lazy-girth=569624 last: m=126 classes=6 cclen=87 t=4322s
[01:02:07] it=1106242 colorings=681000 lazy-girth=569749 last: m=126 classes=6 cclen=77 t=4323s
[01:02:08] it=1106495 colorings=681200 lazy-girth=569802 last: m=126 classes=6 cclen=87 t=4324s
[01:02:09] it=1106749 colorings=681400 lazy-girth=569863 last: m=126 classes=6 cclen=86 t=4325s
[01:02:10] it=1107071 colorings=681600 lazy-girth=569989 last: m=126 classes=6 cclen=87 t=4326s
[01:02:11] it=1107361 colorings=681800 lazy-girth=570088 last: m=126 classes=6 cclen=87 t=4327s
[01:02:13] it=1107654 colorings=682000 lazy-girth=570185 last: m=126 classes=6 cclen=87 t=4329s
[01:02:14] it=1107947 colorings=682200 lazy-girth=570286 last: m=126 classes=6 cclen=87 t=4330s
[01:02:15] it=1108227 colorings=682400 lazy-girth=570375 last: m=126 classes=6 cclen=87 t=4331s
[01:02:16] it=1108547 colorings=682600 lazy-girth=570503 last: m=126 classes=6 cclen=87 t=4332s
[01:02:18] it=1108828 colorings=682800 lazy-girth=570589 last: m=126 classes=6 cclen=87 t=4333s
[01:02:19] it=1109134 colorings=683000 lazy-girth=570707 last: m=126 classes=6 cclen=87 t=4334s
[01:02:20] it=1109412 colorings=683200 lazy-girth=570787 last: m=126 classes=6 cclen=87 t=4335s
[01:02:21] it=1109733 colorings=683400 lazy-girth=570920 last: m=126 classes=6 cclen=87 t=4337s
[01:02:22] it=1110028 colorings=683600 lazy-girth=571025 last: m=126 classes=6 cclen=87 t=4338s
[01:02:23] it=1110312 colorings=683800 lazy-girth=571117 last: m=126 classes=6 cclen=86 t=4339s
[01:02:24] it=1110585 colorings=684000 lazy-girth=571202 last: m=126 classes=6 cclen=87 t=4340s
[01:02:25] it=1110891 colorings=684200 lazy-girth=571314 last: m=126 classes=6 cclen=87 t=4341s
[01:02:26] it=1111174 colorings=684400 lazy-girth=571408 last: m=126 classes=6 cclen=87 t=4342s
[01:02:27] it=1111442 colorings=684600 lazy-girth=571483 last: m=126 classes=6 cclen=87 t=4343s
[01:02:28] it=1111701 colorings=684800 lazy-girth=571543 last: m=126 classes=6 cclen=85 t=4344s
[01:02:30] it=1111987 colorings=685000 lazy-girth=571635 last: m=126 classes=6 cclen=86 t=4346s
[01:02:32] it=1112252 colorings=685200 lazy-girth=571703 last: m=126 classes=6 cclen=86 t=4348s
[01:02:33] it=1112534 colorings=685400 lazy-girth=571787 last: m=126 classes=6 cclen=86 t=4349s
[01:02:34] it=1112808 colorings=685600 lazy-girth=571864 last: m=126 classes=6 cclen=87 t=4350s
[01:02:35] it=1113069 colorings=685800 lazy-girth=571934 last: m=126 classes=6 cclen=87 t=4351s
[01:02:36] it=1113323 colorings=686000 lazy-girth=571991 last: m=126 classes=6 cclen=87 t=4352s
[01:02:38] it=1113616 colorings=686200 lazy-girth=572087 last: m=126 classes=6 cclen=87 t=4354s
[01:02:39] it=1113860 colorings=686400 lazy-girth=572155 last: m=147 classes=7 cclen=86 t=4354s
[01:02:40] it=1114122 colorings=686600 lazy-girth=572223 last: m=126 classes=6 cclen=84 t=4355s
[01:02:41] it=1114444 colorings=686800 lazy-girth=572348 last: m=126 classes=6 cclen=87 t=4357s
[01:02:42] it=1114766 colorings=687000 lazy-girth=572471 last: m=126 classes=6 cclen=85 t=4358s
[01:02:43] it=1115073 colorings=687200 lazy-girth=572578 last: m=126 classes=6 cclen=87 t=4359s
[01:02:44] it=1115393 colorings=687400 lazy-girth=572698 last: m=126 classes=6 cclen=87 t=4360s
[01:02:46] it=1115721 colorings=687600 lazy-girth=572826 last: m=126 classes=6 cclen=85 t=4361s
[01:02:46] it=1115983 colorings=687800 lazy-girth=572888 last: m=126 classes=6 cclen=87 t=4362s
[01:02:48] it=1116295 colorings=688000 lazy-girth=573000 last: m=126 classes=6 cclen=87 t=4363s
[01:02:49] it=1116597 colorings=688200 lazy-girth=573102 last: m=126 classes=6 cclen=87 t=4364s
[01:02:50] it=1116892 colorings=688400 lazy-girth=573197 last: m=126 classes=6 cclen=87 t=4365s
[01:02:50] it=1117126 colorings=688600 lazy-girth=573231 last: m=126 classes=6 cclen=87 t=4366s
[01:02:51] it=1117326 colorings=688800 lazy-girth=573231 last: m=126 classes=6 cclen=87 t=4367s
[01:02:53] it=1117606 colorings=689000 lazy-girth=573337 last: m=126 classes=6 cclen=87 t=4369s
[01:02:54] it=1117806 colorings=689200 lazy-girth=573337 last: m=126 classes=6 cclen=87 t=4370s
[01:02:55] it=1118115 colorings=689400 lazy-girth=573454 last: m=126 classes=6 cclen=87 t=4371s
[01:02:56] it=1118355 colorings=689600 lazy-girth=573495 last: m=147 classes=7 cclen=86 t=4372s
[01:02:57] it=1118618 colorings=689800 lazy-girth=573558 last: m=126 classes=6 cclen=87 t=4373s
[01:02:58] it=1118818 colorings=690000 lazy-girth=573558 last: m=126 classes=6 cclen=87 t=4373s
[01:02:58] it=1119027 colorings=690200 lazy-girth=573567 last: m=126 classes=6 cclen=87 t=4374s
[01:02:59] it=1119245 colorings=690400 lazy-girth=573585 last: m=126 classes=6 cclen=87 t=4375s
[01:03:00] it=1119523 colorings=690600 lazy-girth=573669 last: m=126 classes=6 cclen=85 t=4376s
[01:03:01] it=1119755 colorings=690800 lazy-girth=573701 last: m=126 classes=6 cclen=87 t=4377s
[01:03:02] it=1120062 colorings=691000 lazy-girth=573808 last: m=126 classes=6 cclen=87 t=4378s
[01:03:03] it=1120298 colorings=691200 lazy-girth=573869 last: m=126 classes=6 cclen=87 t=4379s
[01:03:04] it=1120532 colorings=691400 lazy-girth=573937 last: m=126 classes=6 cclen=87 t=4380s
[01:03:05] it=1120777 colorings=691600 lazy-girth=573990 last: m=126 classes=6 cclen=87 t=4381s
[01:03:06] it=1121076 colorings=691800 lazy-girth=574089 last: m=126 classes=6 cclen=87 t=4382s
[01:03:07] it=1121383 colorings=692000 lazy-girth=574196 last: m=126 classes=6 cclen=87 t=4383s
[01:03:08] it=1121657 colorings=692200 lazy-girth=574270 last: m=126 classes=6 cclen=87 t=4384s
[01:03:11] it=1122582 colorings=692400 lazy-girth=575000 last: m=105 classes=5 cclen=88 t=4387s
[01:03:14] it=1123120 colorings=692600 lazy-girth=575338 last: m=126 classes=6 cclen=87 t=4390s
[01:03:15] it=1123351 colorings=692800 lazy-girth=575369 last: m=126 classes=6 cclen=86 t=4391s
[01:03:16] it=1123600 colorings=693000 lazy-girth=575418 last: m=147 classes=7 cclen=86 t=4392s
[01:03:17] it=1123835 colorings=693200 lazy-girth=575453 last: m=126 classes=6 cclen=87 t=4393s
[01:03:18] it=1124067 colorings=693400 lazy-girth=575485 last: m=126 classes=6 cclen=87 t=4394s
[01:03:19] it=1124280 colorings=693600 lazy-girth=575498 last: m=126 classes=6 cclen=87 t=4395s
[01:03:20] it=1124500 colorings=693800 lazy-girth=575518 last: m=126 classes=6 cclen=87 t=4396s
[01:03:21] it=1124713 colorings=694000 lazy-girth=575532 last: m=126 classes=6 cclen=87 t=4396s
[01:03:22] it=1124939 colorings=694200 lazy-girth=575558 last: m=126 classes=6 cclen=87 t=4397s
[01:03:22] it=1125162 colorings=694400 lazy-girth=575581 last: m=126 classes=6 cclen=87 t=4398s
[01:03:24] it=1125411 colorings=694600 lazy-girth=575633 last: m=126 classes=6 cclen=86 t=4400s
[01:03:26] it=1125679 colorings=694800 lazy-girth=575712 last: m=126 classes=6 cclen=87 t=4401s
[01:03:27] it=1125946 colorings=695000 lazy-girth=575787 last: m=126 classes=6 cclen=87 t=4403s
[01:03:28] it=1126254 colorings=695200 lazy-girth=575903 last: m=126 classes=6 cclen=87 t=4404s
[01:03:30] it=1126558 colorings=695400 lazy-girth=576014 last: m=126 classes=6 cclen=87 t=4405s
[01:03:31] it=1126809 colorings=695600 lazy-girth=576065 last: m=126 classes=6 cclen=87 t=4407s
[01:03:32] it=1127086 colorings=695800 lazy-girth=576142 last: m=126 classes=6 cclen=87 t=4408s
[01:03:33] it=1127342 colorings=696000 lazy-girth=576208 last: m=126 classes=6 cclen=87 t=4408s
[01:03:34] it=1127631 colorings=696200 lazy-girth=576312 last: m=126 classes=6 cclen=87 t=4410s
[01:03:35] it=1127921 colorings=696400 lazy-girth=576411 last: m=126 classes=6 cclen=87 t=4411s
[01:03:36] it=1128216 colorings=696600 lazy-girth=576510 last: m=126 classes=6 cclen=87 t=4412s
[01:03:38] it=1128514 colorings=696800 lazy-girth=576623 last: m=126 classes=6 cclen=85 t=4413s
[01:03:39] it=1128794 colorings=697000 lazy-girth=576710 last: m=126 classes=6 cclen=87 t=4415s
[01:03:40] it=1129049 colorings=697200 lazy-girth=576780 last: m=126 classes=6 cclen=87 t=4416s
[01:03:41] it=1129301 colorings=697400 lazy-girth=576842 last: m=147 classes=7 cclen=86 t=4417s
[01:03:43] it=1129617 colorings=697600 lazy-girth=576975 last: m=126 classes=6 cclen=87 t=4418s
[01:03:44] it=1129874 colorings=697800 lazy-girth=577042 last: m=126 classes=6 cclen=82 t=4419s
[01:03:45] it=1130137 colorings=698000 lazy-girth=577110 last: m=126 classes=6 cclen=87 t=4420s
[01:03:46] it=1130391 colorings=698200 lazy-girth=577164 last: m=126 classes=6 cclen=87 t=4421s
[01:03:47] it=1130700 colorings=698400 lazy-girth=577285 last: m=126 classes=6 cclen=87 t=4423s
[01:03:48] it=1130934 colorings=698600 lazy-girth=577320 last: m=126 classes=6 cclen=87 t=4424s
[01:03:49] it=1131221 colorings=698800 lazy-girth=577420 last: m=126 classes=6 cclen=87 t=4425s
[01:03:50] it=1131490 colorings=699000 lazy-girth=577491 last: m=126 classes=6 cclen=87 t=4426s
[01:03:52] it=1131777 colorings=699200 lazy-girth=577589 last: m=126 classes=6 cclen=87 t=4427s
[01:03:53] it=1132039 colorings=699400 lazy-girth=577657 last: m=126 classes=6 cclen=87 t=4428s
[01:03:54] it=1132296 colorings=699600 lazy-girth=577717 last: m=126 classes=6 cclen=86 t=4429s
[01:03:55] it=1132565 colorings=699800 lazy-girth=577795 last: m=147 classes=7 cclen=86 t=4431s
[01:03:56] it=1132838 colorings=700000 lazy-girth=577876 last: m=126 classes=6 cclen=87 t=4432s
[01:03:57] it=1133071 colorings=700200 lazy-girth=577909 last: m=126 classes=6 cclen=87 t=4433s
[01:03:58] it=1133310 colorings=700400 lazy-girth=577949 last: m=126 classes=6 cclen=87 t=4434s
[01:03:59] it=1133568 colorings=700600 lazy-girth=578007 last: m=126 classes=6 cclen=87 t=4435s
[01:04:00] it=1133815 colorings=700800 lazy-girth=578054 last: m=126 classes=6 cclen=87 t=4436s
[01:04:02] it=1134084 colorings=701000 lazy-girth=578134 last: m=126 classes=6 cclen=87 t=4438s
[01:04:03] it=1134372 colorings=701200 lazy-girth=578233 last: m=126 classes=6 cclen=87 t=4439s
[01:04:04] it=1134663 colorings=701400 lazy-girth=578340 last: m=126 classes=6 cclen=86 t=4440s
[01:04:05] it=1134935 colorings=701600 lazy-girth=578420 last: m=126 classes=6 cclen=87 t=4441s
[01:04:07] it=1135244 colorings=701800 lazy-girth=578540 last: m=126 classes=6 cclen=86 t=4442s
[01:04:08] it=1135516 colorings=702000 lazy-girth=578622 last: m=126 classes=6 cclen=87 t=4444s
[01:04:09] it=1135823 colorings=702200 lazy-girth=578734 last: m=126 classes=6 cclen=87 t=4445s
[01:04:10] it=1136105 colorings=702400 lazy-girth=578824 last: m=126 classes=6 cclen=87 t=4446s
[01:04:11] it=1136374 colorings=702600 lazy-girth=578897 last: m=126 classes=6 cclen=87 t=4447s
[01:04:12] it=1136670 colorings=702800 lazy-girth=579000 last: m=126 classes=6 cclen=87 t=4448s
[01:04:13] it=1136937 colorings=703000 lazy-girth=579076 last: m=126 classes=6 cclen=87 t=4449s
[01:04:14] it=1137199 colorings=703200 lazy-girth=579142 last: m=126 classes=6 cclen=86 t=4450s
[01:04:15] it=1137492 colorings=703400 lazy-girth=579235 last: m=105 classes=5 cclen=88 t=4451s
[01:04:16] it=1137785 colorings=703600 lazy-girth=579333 last: m=126 classes=6 cclen=87 t=4452s
[01:04:17] it=1138071 colorings=703800 lazy-girth=579434 last: m=126 classes=6 cclen=87 t=4453s
[01:04:18] it=1138350 colorings=704000 lazy-girth=579520 last: m=126 classes=6 cclen=87 t=4454s
[01:04:19] it=1138616 colorings=704200 lazy-girth=579589 last: m=126 classes=6 cclen=87 t=4455s
[01:04:20] it=1138870 colorings=704400 lazy-girth=579646 last: m=126 classes=6 cclen=87 t=4456s
[01:04:21] it=1139131 colorings=704600 lazy-girth=579713 last: m=126 classes=6 cclen=87 t=4457s
[01:04:22] it=1139383 colorings=704800 lazy-girth=579765 last: m=126 classes=6 cclen=87 t=4458s
[01:04:23] it=1139669 colorings=705000 lazy-girth=579855 last: m=126 classes=6 cclen=82 t=4459s
[01:04:24] it=1139975 colorings=705200 lazy-girth=579968 last: m=126 classes=6 cclen=87 t=4460s
[01:04:25] it=1140218 colorings=705400 lazy-girth=580013 last: m=126 classes=6 cclen=87 t=4461s
[01:04:26] it=1140470 colorings=705600 lazy-girth=580065 last: m=126 classes=6 cclen=87 t=4462s
[01:04:27] it=1140730 colorings=705800 lazy-girth=580135 last: m=126 classes=6 cclen=87 t=4463s
[01:04:28] it=1140991 colorings=706000 lazy-girth=580200 last: m=126 classes=6 cclen=87 t=4464s
[01:04:29] it=1141270 colorings=706200 lazy-girth=580281 last: m=126 classes=6 cclen=87 t=4465s
[01:04:30] it=1141528 colorings=706400 lazy-girth=580341 last: m=126 classes=6 cclen=87 t=4466s
[01:04:31] it=1141783 colorings=706600 lazy-girth=580400 last: m=126 classes=6 cclen=87 t=4467s
[01:04:32] it=1142033 colorings=706800 lazy-girth=580453 last: m=126 classes=6 cclen=87 t=4468s
[01:04:33] it=1142268 colorings=707000 lazy-girth=580488 last: m=126 classes=6 cclen=87 t=4469s
[01:04:35] it=1142542 colorings=707200 lazy-girth=580577 last: m=126 classes=6 cclen=87 t=4471s
[01:04:36] it=1142826 colorings=707400 lazy-girth=580674 last: m=126 classes=6 cclen=86 t=4472s
[01:04:37] it=1143112 colorings=707600 lazy-girth=580763 last: m=126 classes=6 cclen=87 t=4473s
[01:04:39] it=1143412 colorings=707800 lazy-girth=580866 last: m=126 classes=6 cclen=87 t=4475s
[01:04:40] it=1143707 colorings=708000 lazy-girth=580980 last: m=126 classes=6 cclen=87 t=4476s
[01:04:41] it=1143969 colorings=708200 lazy-girth=581052 last: m=126 classes=6 cclen=87 t=4477s
[01:04:42] it=1144230 colorings=708400 lazy-girth=581121 last: m=126 classes=6 cclen=86 t=4478s
[01:04:44] it=1144517 colorings=708600 lazy-girth=581214 last: m=126 classes=6 cclen=87 t=4479s
[01:04:45] it=1144776 colorings=708800 lazy-girth=581275 last: m=126 classes=6 cclen=87 t=4480s
[01:04:46] it=1145053 colorings=709000 lazy-girth=581371 last: m=126 classes=6 cclen=86 t=4482s
[01:04:47] it=1145330 colorings=709200 lazy-girth=581462 last: m=126 classes=6 cclen=87 t=4483s
[01:04:48] it=1145601 colorings=709400 lazy-girth=581544 last: m=126 classes=6 cclen=86 t=4484s
[01:04:49] it=1145863 colorings=709600 lazy-girth=581608 last: m=126 classes=6 cclen=87 t=4485s
[01:04:50] it=1146139 colorings=709800 lazy-girth=581689 last: m=126 classes=6 cclen=87 t=4486s
[01:04:51] it=1146420 colorings=710000 lazy-girth=581776 last: m=126 classes=6 cclen=86 t=4487s
[01:04:53] it=1146700 colorings=710200 lazy-girth=581862 last: m=126 classes=6 cclen=87 t=4488s
[01:04:54] it=1146977 colorings=710400 lazy-girth=581944 last: m=126 classes=6 cclen=87 t=4490s
[01:04:55] it=1147256 colorings=710600 lazy-girth=582030 last: m=126 classes=6 cclen=87 t=4491s
[01:04:56] it=1147515 colorings=710800 lazy-girth=582096 last: m=126 classes=6 cclen=87 t=4492s
[01:04:57] it=1147775 colorings=711000 lazy-girth=582163 last: m=126 classes=6 cclen=87 t=4493s
[01:04:58] it=1148045 colorings=711200 lazy-girth=582233 last: m=126 classes=6 cclen=87 t=4494s
[01:04:59] it=1148288 colorings=711400 lazy-girth=582277 last: m=147 classes=7 cclen=84 t=4495s
[01:05:00] it=1148538 colorings=711600 lazy-girth=582330 last: m=126 classes=6 cclen=85 t=4496s
[01:05:01] it=1148790 colorings=711800 lazy-girth=582384 last: m=126 classes=6 cclen=87 t=4497s
[01:05:02] it=1149048 colorings=712000 lazy-girth=582450 last: m=126 classes=6 cclen=87 t=4498s
[01:05:03] it=1149314 colorings=712200 lazy-girth=582519 last: m=126 classes=6 cclen=86 t=4499s
[01:05:04] it=1149567 colorings=712400 lazy-girth=582575 last: m=126 classes=6 cclen=87 t=4500s
[01:05:06] it=1149828 colorings=712600 lazy-girth=582636 last: m=126 classes=6 cclen=87 t=4501s
[01:05:07] it=1150048 colorings=712800 lazy-girth=582656 last: m=126 classes=6 cclen=85 t=4502s
[01:05:07] it=1150275 colorings=713000 lazy-girth=582683 last: m=126 classes=6 cclen=87 t=4503s
[01:05:09] it=1150497 colorings=713200 lazy-girth=582705 last: m=126 classes=6 cclen=87 t=4504s
[01:05:09] it=1150733 colorings=713400 lazy-girth=582741 last: m=126 classes=6 cclen=86 t=4505s
[01:05:10] it=1150976 colorings=713600 lazy-girth=582784 last: m=126 classes=6 cclen=86 t=4506s
[01:05:11] it=1151198 colorings=713800 lazy-girth=582806 last: m=126 classes=6 cclen=87 t=4507s
[01:05:12] it=1151437 colorings=714000 lazy-girth=582845 last: m=126 classes=6 cclen=87 t=4508s
[01:05:13] it=1151683 colorings=714200 lazy-girth=582891 last: m=126 classes=6 cclen=87 t=4509s
[01:05:14] it=1151914 colorings=714400 lazy-girth=582923 last: m=126 classes=6 cclen=87 t=4509s
[01:05:15] it=1152159 colorings=714600 lazy-girth=582968 last: m=126 classes=6 cclen=87 t=4510s
[01:05:15] it=1152394 colorings=714800 lazy-girth=583003 last: m=126 classes=6 cclen=87 t=4511s
[01:05:16] it=1152622 colorings=715000 lazy-girth=583031 last: m=126 classes=6 cclen=87 t=4512s
[01:05:17] it=1152841 colorings=715200 lazy-girth=583050 last: m=126 classes=6 cclen=87 t=4513s
[01:05:18] it=1153070 colorings=715400 lazy-girth=583079 last: m=126 classes=6 cclen=87 t=4514s
[01:05:19] it=1153301 colorings=715600 lazy-girth=583110 last: m=126 classes=6 cclen=87 t=4514s
[01:05:19] it=1153522 colorings=715800 lazy-girth=583131 last: m=126 classes=6 cclen=85 t=4515s
[01:05:20] it=1153745 colorings=716000 lazy-girth=583154 last: m=126 classes=6 cclen=87 t=4516s
[01:05:21] it=1153973 colorings=716200 lazy-girth=583182 last: m=126 classes=6 cclen=87 t=4517s
[01:05:22] it=1154178 colorings=716400 lazy-girth=583187 last: m=126 classes=6 cclen=86 t=4518s
[01:05:23] it=1154399 colorings=716600 lazy-girth=583208 last: m=126 classes=6 cclen=87 t=4518s
[01:05:24] it=1154609 colorings=716800 lazy-girth=583218 last: m=126 classes=6 cclen=84 t=4520s
[01:05:25] it=1154809 colorings=717000 lazy-girth=583218 last: m=126 classes=6 cclen=87 t=4521s
[01:05:26] it=1155010 colorings=717200 lazy-girth=583220 last: m=126 classes=6 cclen=87 t=4522s
[01:05:28] it=1155280 colorings=717400 lazy-girth=583297 last: m=126 classes=6 cclen=87 t=4524s
[01:05:29] it=1155581 colorings=717600 lazy-girth=583413 last: m=126 classes=6 cclen=87 t=4524s
[01:05:30] it=1155891 colorings=717800 lazy-girth=583533 last: m=126 classes=6 cclen=87 t=4525s
[01:05:30] it=1156143 colorings=718000 lazy-girth=583590 last: m=126 classes=6 cclen=87 t=4526s
[01:05:31] it=1156395 colorings=718200 lazy-girth=583645 last: m=126 classes=6 cclen=87 t=4527s
[01:05:32] it=1156644 colorings=718400 lazy-girth=583695 last: m=126 classes=6 cclen=83 t=4528s
[01:05:33] it=1156856 colorings=718600 lazy-girth=583707 last: m=126 classes=6 cclen=87 t=4529s
[01:05:34] it=1157082 colorings=718800 lazy-girth=583733 last: m=126 classes=6 cclen=87 t=4529s
[01:05:34] it=1157321 colorings=719000 lazy-girth=583775 last: m=126 classes=6 cclen=85 t=4530s
[01:05:35] it=1157580 colorings=719200 lazy-girth=583841 last: m=126 classes=6 cclen=83 t=4531s
[01:05:36] it=1157869 colorings=719400 lazy-girth=583947 last: m=126 classes=6 cclen=87 t=4532s
[01:05:37] it=1158162 colorings=719600 lazy-girth=584049 last: m=126 classes=6 cclen=87 t=4533s
[01:05:38] it=1158439 colorings=719800 lazy-girth=584143 last: m=126 classes=6 cclen=87 t=4533s
[01:05:38] it=1158686 colorings=720000 lazy-girth=584192 last: m=126 classes=6 cclen=87 t=4534s
[01:05:39] it=1158954 colorings=720200 lazy-girth=584267 last: m=126 classes=6 cclen=87 t=4535s
[01:05:40] it=1159214 colorings=720400 lazy-girth=584327 last: m=126 classes=6 cclen=87 t=4536s
[01:05:41] it=1159465 colorings=720600 lazy-girth=584382 last: m=126 classes=6 cclen=87 t=4537s
[01:05:41] it=1159729 colorings=720800 lazy-girth=584446 last: m=126 classes=6 cclen=87 t=4537s
[01:05:42] it=1159991 colorings=721000 lazy-girth=584508 last: m=126 classes=6 cclen=87 t=4538s
[01:05:43] it=1160257 colorings=721200 lazy-girth=584577 last: m=126 classes=6 cclen=87 t=4539s
[01:05:44] it=1160493 colorings=721400 lazy-girth=584615 last: m=126 classes=6 cclen=87 t=4540s
[01:05:45] it=1160695 colorings=721600 lazy-girth=584617 last: m=126 classes=6 cclen=87 t=4540s
[01:05:45] it=1160902 colorings=721800 lazy-girth=584624 last: m=126 classes=6 cclen=87 t=4541s
[01:05:46] it=1161183 colorings=722000 lazy-girth=584708 last: m=126 classes=6 cclen=87 t=4542s
[01:05:47] it=1161497 colorings=722200 lazy-girth=584823 last: m=126 classes=6 cclen=87 t=4543s
[01:05:48] it=1161793 colorings=722400 lazy-girth=584921 last: m=126 classes=6 cclen=87 t=4544s
[01:05:49] it=1162101 colorings=722600 lazy-girth=585034 last: m=147 classes=7 cclen=84 t=4545s
[01:05:50] it=1162398 colorings=722800 lazy-girth=585148 last: m=126 classes=6 cclen=86 t=4546s
[01:05:52] it=1162685 colorings=723000 lazy-girth=585238 last: m=126 classes=6 cclen=87 t=4547s
[01:05:53] it=1162961 colorings=723200 lazy-girth=585325 last: m=126 classes=6 cclen=87 t=4549s
[01:05:54] it=1163246 colorings=723400 lazy-girth=585421 last: m=126 classes=6 cclen=87 t=4550s
[01:05:55] it=1163518 colorings=723600 lazy-girth=585502 last: m=126 classes=6 cclen=87 t=4551s
[01:05:56] it=1163791 colorings=723800 lazy-girth=585581 last: m=126 classes=6 cclen=87 t=4552s
[01:05:57] it=1164045 colorings=724000 lazy-girth=585641 last: m=126 classes=6 cclen=87 t=4553s
[01:05:58] it=1164347 colorings=724200 lazy-girth=585748 last: m=126 classes=6 cclen=87 t=4554s
[01:05:59] it=1164627 colorings=724400 lazy-girth=585833 last: m=126 classes=6 cclen=86 t=4555s
[01:06:00] it=1164884 colorings=724600 lazy-girth=585897 last: m=126 classes=6 cclen=87 t=4556s
[01:06:01] it=1165159 colorings=724800 lazy-girth=585977 last: m=126 classes=6 cclen=86 t=4557s
[01:06:03] it=1165420 colorings=725000 lazy-girth=586040 last: m=126 classes=6 cclen=87 t=4558s
[01:06:04] it=1165683 colorings=725200 lazy-girth=586110 last: m=126 classes=6 cclen=87 t=4560s
[01:06:05] it=1165956 colorings=725400 lazy-girth=586189 last: m=126 classes=6 cclen=87 t=4561s
[01:06:06] it=1166211 colorings=725600 lazy-girth=586247 last: m=126 classes=6 cclen=85 t=4562s
[01:06:07] it=1166480 colorings=725800 lazy-girth=586319 last: m=126 classes=6 cclen=87 t=4563s
[01:06:08] it=1166737 colorings=726000 lazy-girth=586380 last: m=126 classes=6 cclen=87 t=4564s
[01:06:09] it=1166988 colorings=726200 lazy-girth=586434 last: m=126 classes=6 cclen=87 t=4565s
[01:06:10] it=1167229 colorings=726400 lazy-girth=586478 last: m=126 classes=6 cclen=82 t=4566s
[01:06:11] it=1167483 colorings=726600 lazy-girth=586535 last: m=126 classes=6 cclen=87 t=4566s
[01:06:12] it=1167747 colorings=726800 lazy-girth=586604 last: m=126 classes=6 cclen=87 t=4567s
[01:06:12] it=1167993 colorings=727000 lazy-girth=586650 last: m=126 classes=6 cclen=87 t=4568s
[01:06:13] it=1168270 colorings=727200 lazy-girth=586729 last: m=126 classes=6 cclen=87 t=4569s
[01:06:15] it=1168530 colorings=727400 lazy-girth=586792 last: m=126 classes=6 cclen=85 t=4570s
[01:06:16] it=1168778 colorings=727600 lazy-girth=586841 last: m=126 classes=6 cclen=87 t=4572s
[01:06:17] it=1169043 colorings=727800 lazy-girth=586906 last: m=126 classes=6 cclen=87 t=4573s
[01:06:18] it=1169314 colorings=728000 lazy-girth=586990 last: m=126 classes=6 cclen=87 t=4574s
[01:06:19] it=1169518 colorings=728200 lazy-girth=586998 last: m=126 classes=6 cclen=87 t=4575s
[01:06:20] it=1169775 colorings=728400 lazy-girth=587061 last: m=126 classes=6 cclen=87 t=4576s
[01:06:21] it=1170076 colorings=728600 lazy-girth=587162 last: m=126 classes=6 cclen=87 t=4577s
[01:06:22] it=1170350 colorings=728800 lazy-girth=587236 last: m=126 classes=6 cclen=87 t=4578s
[01:06:23] it=1170638 colorings=729000 lazy-girth=587324 last: m=126 classes=6 cclen=87 t=4579s
[01:06:24] it=1170933 colorings=729200 lazy-girth=587419 last: m=126 classes=6 cclen=87 t=4580s
[01:06:25] it=1171212 colorings=729400 lazy-girth=587498 last: m=126 classes=6 cclen=87 t=4581s
[01:06:27] it=1171440 colorings=729600 lazy-girth=587527 last: m=126 classes=6 cclen=87 t=4583s
[01:06:28] it=1171661 colorings=729800 lazy-girth=587548 last: m=126 classes=6 cclen=87 t=4584s
[01:06:29] it=1171905 colorings=730000 lazy-girth=587592 last: m=126 classes=6 cclen=87 t=4585s
[01:06:30] it=1172193 colorings=730200 lazy-girth=587681 last: m=126 classes=6 cclen=87 t=4586s
[01:06:31] it=1172448 colorings=730400 lazy-girth=587736 last: m=126 classes=6 cclen=87 t=4587s
[01:06:32] it=1172722 colorings=730600 lazy-girth=587810 last: m=126 classes=6 cclen=87 t=4588s
[01:06:34] it=1172960 colorings=730800 lazy-girth=587848 last: m=126 classes=6 cclen=87 t=4589s
[01:06:35] it=1173214 colorings=731000 lazy-girth=587902 last: m=126 classes=6 cclen=87 t=4590s
[01:06:36] it=1173485 colorings=731200 lazy-girth=587973 last: m=126 classes=6 cclen=86 t=4592s
[01:06:37] it=1173739 colorings=731400 lazy-girth=588028 last: m=147 classes=7 cclen=79 t=4593s
[01:06:38] it=1173995 colorings=731600 lazy-girth=588084 last: m=126 classes=6 cclen=87 t=4594s
[01:06:39] it=1174240 colorings=731800 lazy-girth=588129 last: m=126 classes=6 cclen=87 t=4595s
[01:06:40] it=1174473 colorings=732000 lazy-girth=588162 last: m=126 classes=6 cclen=87 t=4596s
[01:06:41] it=1174714 colorings=732200 lazy-girth=588203 last: m=126 classes=6 cclen=87 t=4597s
[01:06:42] it=1174967 colorings=732400 lazy-girth=588256 last: m=147 classes=7 cclen=83 t=4598s
[01:06:43] it=1175207 colorings=732600 lazy-girth=588296 last: m=126 classes=6 cclen=87 t=4599s
[01:06:44] it=1175426 colorings=732800 lazy-girth=588315 last: m=126 classes=6 cclen=87 t=4600s
[01:06:46] it=1175683 colorings=733000 lazy-girth=588372 last: m=126 classes=6 cclen=87 t=4602s
[01:06:47] it=1175980 colorings=733200 lazy-girth=588481 last: m=126 classes=6 cclen=87 t=4603s
[01:06:49] it=1176231 colorings=733400 lazy-girth=588541 last: m=147 classes=7 cclen=79 t=4604s
[01:06:50] it=1176520 colorings=733600 lazy-girth=588638 last: m=126 classes=6 cclen=87 t=4606s
[01:06:51] it=1176804 colorings=733800 lazy-girth=588726 last: m=126 classes=6 cclen=87 t=4607s
[01:06:52] it=1177083 colorings=734000 lazy-girth=588812 last: m=126 classes=6 cclen=87 t=4608s
[01:06:53] it=1177369 colorings=734200 lazy-girth=588907 last: m=126 classes=6 cclen=87 t=4609s
[01:06:54] it=1177629 colorings=734400 lazy-girth=588973 last: m=126 classes=6 cclen=87 t=4610s
[01:06:55] it=1177905 colorings=734600 lazy-girth=589054 last: m=126 classes=6 cclen=87 t=4611s
[01:06:56] it=1178170 colorings=734800 lazy-girth=589122 last: m=126 classes=6 cclen=87 t=4612s
[01:06:57] it=1178446 colorings=735000 lazy-girth=589204 last: m=126 classes=6 cclen=87 t=4613s
[01:06:58] it=1178713 colorings=735200 lazy-girth=589274 last: m=126 classes=6 cclen=86 t=4614s
[01:06:59] it=1178991 colorings=735400 lazy-girth=589361 last: m=126 classes=6 cclen=87 t=4615s
[01:07:01] it=1179252 colorings=735600 lazy-girth=589426 last: m=126 classes=6 cclen=87 t=4616s
[01:07:02] it=1179541 colorings=735800 lazy-girth=589521 last: m=126 classes=6 cclen=87 t=4618s
[01:07:03] it=1179802 colorings=736000 lazy-girth=589586 last: m=126 classes=6 cclen=87 t=4618s
[01:07:04] it=1180056 colorings=736200 lazy-girth=589642 last: m=126 classes=6 cclen=85 t=4619s
[01:07:04] it=1180326 colorings=736400 lazy-girth=589713 last: m=126 classes=6 cclen=86 t=4620s
[01:07:05] it=1180605 colorings=736600 lazy-girth=589795 last: m=126 classes=6 cclen=87 t=4621s
[01:07:06] it=1180864 colorings=736800 lazy-girth=589857 last: m=126 classes=6 cclen=84 t=4622s
[01:07:07] it=1181116 colorings=737000 lazy-girth=589910 last: m=126 classes=6 cclen=87 t=4623s
[01:07:09] it=1181378 colorings=737200 lazy-girth=589976 last: m=126 classes=6 cclen=87 t=4624s
[01:07:10] it=1181620 colorings=737400 lazy-girth=590019 last: m=126 classes=6 cclen=87 t=4625s
[01:07:11] it=1181874 colorings=737600 lazy-girth=590074 last: m=126 classes=6 cclen=87 t=4627s
[01:07:12] it=1182181 colorings=737800 lazy-girth=590181 last: m=126 classes=6 cclen=87 t=4628s
[01:07:13] it=1182485 colorings=738000 lazy-girth=590285 last: m=126 classes=6 cclen=87 t=4629s
[01:07:14] it=1182758 colorings=738200 lazy-girth=590360 last: m=126 classes=6 cclen=87 t=4630s
[01:07:15] it=1183050 colorings=738400 lazy-girth=590452 last: m=126 classes=6 cclen=87 t=4631s
[01:07:16] it=1183323 colorings=738600 lazy-girth=590525 last: m=126 classes=6 cclen=87 t=4632s
[01:07:17] it=1183592 colorings=738800 lazy-girth=590595 last: m=126 classes=6 cclen=87 t=4633s
[01:07:18] it=1183855 colorings=739000 lazy-girth=590658 last: m=126 classes=6 cclen=84 t=4634s
[01:07:19] it=1184064 colorings=739200 lazy-girth=590668 last: m=126 classes=6 cclen=87 t=4635s
[01:07:20] it=1184347 colorings=739400 lazy-girth=590752 last: m=126 classes=6 cclen=87 t=4636s
[01:07:21] it=1184663 colorings=739600 lazy-girth=590885 last: m=126 classes=6 cclen=87 t=4637s
[01:07:22] it=1184890 colorings=739800 lazy-girth=590914 last: m=126 classes=6 cclen=86 t=4638s
[01:07:23] it=1185163 colorings=740000 lazy-girth=590990 last: m=126 classes=6 cclen=87 t=4639s
[01:07:25] it=1185472 colorings=740200 lazy-girth=591116 last: m=126 classes=6 cclen=87 t=4640s
[01:07:26] it=1185960 colorings=740400 lazy-girth=591456 last: m=105 classes=5 cclen=88 t=4642s
[01:07:28] it=1186444 colorings=740600 lazy-girth=591793 last: m=126 classes=6 cclen=87 t=4644s
[01:07:29] it=1186702 colorings=740800 lazy-girth=591851 last: m=126 classes=6 cclen=87 t=4645s
[01:07:30] it=1186918 colorings=741000 lazy-girth=591868 last: m=126 classes=6 cclen=87 t=4646s
[01:07:31] it=1187160 colorings=741200 lazy-girth=591910 last: m=126 classes=6 cclen=87 t=4647s
[01:07:32] it=1187372 colorings=741400 lazy-girth=591922 last: m=126 classes=6 cclen=87 t=4648s
[01:07:33] it=1187587 colorings=741600 lazy-girth=591937 last: m=126 classes=6 cclen=86 t=4649s
[01:07:34] it=1187795 colorings=741800 lazy-girth=591945 last: m=126 classes=6 cclen=86 t=4650s
[01:07:35] it=1188069 colorings=742000 lazy-girth=592023 last: m=126 classes=6 cclen=87 t=4651s
[01:07:36] it=1188351 colorings=742200 lazy-girth=592105 last: m=126 classes=6 cclen=87 t=4652s
[01:07:37] it=1188655 colorings=742400 lazy-girth=592209 last: m=126 classes=6 cclen=87 t=4653s
[01:07:38] it=1188957 colorings=742600 lazy-girth=592319 last: m=126 classes=6 cclen=86 t=4654s
[01:07:40] it=1189252 colorings=742800 lazy-girth=592425 last: m=126 classes=6 cclen=87 t=4655s
[01:07:41] it=1189532 colorings=743000 lazy-girth=592512 last: m=126 classes=6 cclen=87 t=4656s
[01:07:42] it=1189829 colorings=743200 lazy-girth=592615 last: m=126 classes=6 cclen=87 t=4658s
[01:07:43] it=1190098 colorings=743400 lazy-girth=592690 last: m=126 classes=6 cclen=87 t=4659s
[01:07:44] it=1190362 colorings=743600 lazy-girth=592761 last: m=126 classes=6 cclen=87 t=4660s
[01:07:45] it=1190664 colorings=743800 lazy-girth=592870 last: m=126 classes=6 cclen=87 t=4661s
[01:07:46] it=1190949 colorings=744000 lazy-girth=592958 last: m=105 classes=5 cclen=88 t=4662s
[01:07:47] it=1191217 colorings=744200 lazy-girth=593028 last: m=126 classes=6 cclen=87 t=4663s
[01:07:48] it=1191463 colorings=744400 lazy-girth=593079 last: m=126 classes=6 cclen=87 t=4664s
[01:07:50] it=1191729 colorings=744600 lazy-girth=593148 last: m=126 classes=6 cclen=87 t=4665s
[01:07:51] it=1191980 colorings=744800 lazy-girth=593207 last: m=126 classes=6 cclen=87 t=4666s
[01:07:52] it=1192232 colorings=745000 lazy-girth=593261 last: m=126 classes=6 cclen=87 t=4668s
[01:07:53] it=1192471 colorings=745200 lazy-girth=593303 last: m=126 classes=6 cclen=87 t=4669s
[01:07:54] it=1192738 colorings=745400 lazy-girth=593374 last: m=126 classes=6 cclen=87 t=4670s
[01:07:55] it=1193047 colorings=745600 lazy-girth=593492 last: m=126 classes=6 cclen=87 t=4671s
[01:07:57] it=1193320 colorings=745800 lazy-girth=593570 last: m=126 classes=6 cclen=87 t=4672s
[01:07:58] it=1193606 colorings=746000 lazy-girth=593663 last: m=126 classes=6 cclen=85 t=4674s
[01:07:59] it=1193880 colorings=746200 lazy-girth=593743 last: m=126 classes=6 cclen=87 t=4675s
[01:08:00] it=1194170 colorings=746400 lazy-girth=593843 last: m=126 classes=6 cclen=87 t=4676s
[01:08:01] it=1194449 colorings=746600 lazy-girth=593931 last: m=126 classes=6 cclen=86 t=4677s
[01:08:03] it=1194745 colorings=746800 lazy-girth=594035 last: m=126 classes=6 cclen=87 t=4678s
[01:08:04] it=1195056 colorings=747000 lazy-girth=594159 last: m=126 classes=6 cclen=87 t=4680s
[01:08:05] it=1195417 colorings=747200 lazy-girth=594348 last: m=126 classes=6 cclen=87 t=4681s
[01:08:06] it=1195661 colorings=747400 lazy-girth=594395 last: m=126 classes=6 cclen=75 t=4682s
[01:08:07] it=1195938 colorings=747600 lazy-girth=594477 last: m=126 classes=6 cclen=87 t=4683s
[01:08:08] it=1196206 colorings=747800 lazy-girth=594553 last: m=126 classes=6 cclen=87 t=4684s
[01:08:10] it=1196482 colorings=748000 lazy-girth=594638 last: m=126 classes=6 cclen=87 t=4685s
[01:08:11] it=1196765 colorings=748200 lazy-girth=594730 last: m=126 classes=6 cclen=87 t=4686s
[01:08:12] it=1197024 colorings=748400 lazy-girth=594794 last: m=126 classes=6 cclen=87 t=4687s
[01:08:13] it=1197282 colorings=748600 lazy-girth=594856 last: m=126 classes=6 cclen=87 t=4688s
[01:08:14] it=1197552 colorings=748800 lazy-girth=594932 last: m=126 classes=6 cclen=87 t=4689s
[01:08:15] it=1197825 colorings=749000 lazy-girth=595015 last: m=126 classes=6 cclen=87 t=4690s
[01:08:16] it=1198104 colorings=749200 lazy-girth=595101 last: m=126 classes=6 cclen=87 t=4691s
[01:08:17] it=1198397 colorings=749400 lazy-girth=595203 last: m=126 classes=6 cclen=87 t=4693s
[01:08:18] it=1198690 colorings=749600 lazy-girth=595304 last: m=126 classes=6 cclen=87 t=4694s
[01:08:19] it=1198968 colorings=749800 lazy-girth=595384 last: m=126 classes=6 cclen=87 t=4695s
[01:08:21] it=1199278 colorings=750000 lazy-girth=595506 last: m=126 classes=6 cclen=87 t=4696s
[01:08:22] it=1199546 colorings=750200 lazy-girth=595578 last: m=126 classes=6 cclen=86 t=4698s
[01:08:23] it=1199804 colorings=750400 lazy-girth=595643 last: m=126 classes=6 cclen=87 t=4699s
[01:08:24] it=1200061 colorings=750600 lazy-girth=595715 last: m=126 classes=6 cclen=87 t=4700s
[01:08:25] it=1200308 colorings=750800 lazy-girth=595766 last: m=126 classes=6 cclen=86 t=4701s
[01:08:26] it=1200540 colorings=751000 lazy-girth=595799 last: m=126 classes=6 cclen=85 t=4702s
[01:08:27] it=1200848 colorings=751200 lazy-girth=595927 last: m=126 classes=6 cclen=87 t=4703s
[01:08:29] it=1201121 colorings=751400 lazy-girth=596000 last: m=126 classes=6 cclen=87 t=4704s
[01:08:29] it=1201380 colorings=751600 lazy-girth=596059 last: m=126 classes=6 cclen=87 t=4705s
[01:08:31] it=1201662 colorings=751800 lazy-girth=596145 last: m=126 classes=6 cclen=87 t=4706s
[01:08:32] it=1201944 colorings=752000 lazy-girth=596239 last: m=126 classes=6 cclen=87 t=4707s
[01:08:33] it=1202199 colorings=752200 lazy-girth=596299 last: m=126 classes=6 cclen=87 t=4708s
[01:08:34] it=1202462 colorings=752400 lazy-girth=596367 last: m=126 classes=6 cclen=84 t=4710s
[01:08:35] it=1202697 colorings=752600 lazy-girth=596404 last: m=126 classes=6 cclen=87 t=4710s
[01:08:36] it=1202969 colorings=752800 lazy-girth=596482 last: m=126 classes=6 cclen=87 t=4712s
[01:08:37] it=1203227 colorings=753000 lazy-girth=596545 last: m=126 classes=6 cclen=87 t=4713s
[01:08:38] it=1203485 colorings=753200 lazy-girth=596604 last: m=126 classes=6 cclen=85 t=4714s
[01:08:39] it=1203742 colorings=753400 lazy-girth=596663 last: m=126 classes=6 cclen=87 t=4715s
[01:08:41] it=1203957 colorings=753600 lazy-girth=596678 last: m=126 classes=6 cclen=85 t=4717s
[01:08:42] it=1204179 colorings=753800 lazy-girth=596722 last: m=126 classes=6 cclen=87 t=4718s
[01:08:44] it=1204413 colorings=754000 lazy-girth=596767 last: m=126 classes=6 cclen=87 t=4720s
[01:08:45] it=1204707 colorings=754200 lazy-girth=596869 last: m=126 classes=6 cclen=87 t=4721s
[01:08:47] it=1205001 colorings=754400 lazy-girth=596974 last: m=126 classes=6 cclen=87 t=4723s
[01:08:48] it=1205229 colorings=754600 lazy-girth=597003 last: m=126 classes=6 cclen=87 t=4724s
[01:08:49] it=1205473 colorings=754800 lazy-girth=597048 last: m=126 classes=6 cclen=87 t=4725s
[01:08:50] it=1205750 colorings=755000 lazy-girth=597136 last: m=126 classes=6 cclen=87 t=4726s
[01:08:52] it=1206069 colorings=755200 lazy-girth=597271 last: m=126 classes=6 cclen=87 t=4728s
[01:08:53] it=1206346 colorings=755400 lazy-girth=597348 last: m=147 classes=7 cclen=86 t=4729s
[01:08:54] it=1206601 colorings=755600 lazy-girth=597410 last: m=126 classes=6 cclen=87 t=4730s
[01:08:56] it=1206955 colorings=755800 lazy-girth=597586 last: m=126 classes=6 cclen=87 t=4732s
[01:08:57] it=1207232 colorings=756000 lazy-girth=597675 last: m=147 classes=7 cclen=76 t=4733s
[01:08:59] it=1207563 colorings=756200 lazy-girth=597824 last: m=126 classes=6 cclen=87 t=4735s
[01:09:00] it=1207846 colorings=756400 lazy-girth=597907 last: m=126 classes=6 cclen=84 t=4736s
[01:09:01] it=1208147 colorings=756600 lazy-girth=598018 last: m=126 classes=6 cclen=85 t=4737s
[01:09:03] it=1208457 colorings=756800 lazy-girth=598160 last: m=126 classes=6 cclen=87 t=4739s
[01:09:05] it=1208740 colorings=757000 lazy-girth=598257 last: m=126 classes=6 cclen=87 t=4741s
[01:09:06] it=1209015 colorings=757200 lazy-girth=598332 last: m=126 classes=6 cclen=87 t=4742s
[01:09:07] it=1209241 colorings=757400 lazy-girth=598359 last: m=126 classes=6 cclen=87 t=4743s
[01:09:09] it=1209501 colorings=757600 lazy-girth=598423 last: m=126 classes=6 cclen=87 t=4744s
[01:09:10] it=1209798 colorings=757800 lazy-girth=598520 last: m=126 classes=6 cclen=83 t=4746s
[01:09:11] it=1210099 colorings=758000 lazy-girth=598626 last: m=126 classes=6 cclen=87 t=4747s
[01:09:12] it=1210347 colorings=758200 lazy-girth=598674 last: m=126 classes=6 cclen=87 t=4748s
[01:09:13] it=1210572 colorings=758400 lazy-girth=598700 last: m=126 classes=6 cclen=87 t=4749s
[01:09:14] it=1210829 colorings=758600 lazy-girth=598764 last: m=126 classes=6 cclen=86 t=4750s
[01:09:15] it=1211061 colorings=758800 lazy-girth=598798 last: m=126 classes=6 cclen=87 t=4751s
[01:09:17] it=1211326 colorings=759000 lazy-girth=598871 last: m=126 classes=6 cclen=87 t=4753s
[01:09:18] it=1211597 colorings=759200 lazy-girth=598949 last: m=126 classes=6 cclen=87 t=4754s
[01:09:19] it=1211856 colorings=759400 lazy-girth=599015 last: m=126 classes=6 cclen=87 t=4755s
[01:09:20] it=1212100 colorings=759600 lazy-girth=599059 last: m=126 classes=6 cclen=84 t=4756s
[01:09:22] it=1212356 colorings=759800 lazy-girth=599116 last: m=126 classes=6 cclen=86 t=4758s
[01:09:23] it=1212600 colorings=760000 lazy-girth=599160 last: m=126 classes=6 cclen=87 t=4759s
[01:09:24] it=1212851 colorings=760200 lazy-girth=599211 last: m=126 classes=6 cclen=87 t=4760s
[01:09:25] it=1213094 colorings=760400 lazy-girth=599254 last: m=126 classes=6 cclen=87 t=4761s
[01:09:26] it=1213345 colorings=760600 lazy-girth=599305 last: m=126 classes=6 cclen=87 t=4761s
[01:09:27] it=1213595 colorings=760800 lazy-girth=599355 last: m=126 classes=6 cclen=87 t=4762s
[01:09:27] it=1213824 colorings=761000 lazy-girth=599384 last: m=126 classes=6 cclen=87 t=4763s
[01:09:28] it=1214078 colorings=761200 lazy-girth=599438 last: m=126 classes=6 cclen=87 t=4764s
[01:09:29] it=1214303 colorings=761400 lazy-girth=599463 last: m=126 classes=6 cclen=87 t=4765s
[01:09:30] it=1214547 colorings=761600 lazy-girth=599507 last: m=126 classes=6 cclen=85 t=4766s
[01:09:31] it=1214793 colorings=761800 lazy-girth=599553 last: m=126 classes=6 cclen=87 t=4767s
[01:09:32] it=1215031 colorings=762000 lazy-girth=599591 last: m=126 classes=6 cclen=87 t=4768s
[01:09:33] it=1215263 colorings=762200 lazy-girth=599623 last: m=126 classes=6 cclen=87 t=4768s
[01:09:33] it=1215468 colorings=762400 lazy-girth=599628 last: m=126 classes=6 cclen=87 t=4769s
[01:09:35] it=1215710 colorings=762600 lazy-girth=599676 last: m=126 classes=6 cclen=87 t=4771s
[01:09:36] it=1215982 colorings=762800 lazy-girth=599756 last: m=126 classes=6 cclen=87 t=4772s
[01:09:38] it=1216284 colorings=763000 lazy-girth=599866 last: m=126 classes=6 cclen=84 t=4774s
[01:09:39] it=1216553 colorings=763200 lazy-girth=599940 last: m=126 classes=6 cclen=87 t=4775s
[01:09:40] it=1216861 colorings=763400 lazy-girth=600054 last: m=126 classes=6 cclen=87 t=4776s
[01:09:41] it=1217113 colorings=763600 lazy-girth=600116 last: m=126 classes=6 cclen=86 t=4777s
[01:09:43] it=1217359 colorings=763800 lazy-girth=600164 last: m=126 classes=6 cclen=87 t=4778s
[01:09:44] it=1217635 colorings=764000 lazy-girth=600246 last: m=126 classes=6 cclen=86 t=4780s
[01:09:45] it=1217888 colorings=764200 lazy-girth=600303 last: m=126 classes=6 cclen=87 t=4781s
[01:09:46] it=1218138 colorings=764400 lazy-girth=600357 last: m=126 classes=6 cclen=86 t=4782s
[01:09:48] it=1218371 colorings=764600 lazy-girth=600391 last: m=147 classes=7 cclen=78 t=4784s
[01:09:49] it=1218637 colorings=764800 lazy-girth=600457 last: m=126 classes=6 cclen=87 t=4785s
[01:09:51] it=1219249 colorings=765000 lazy-girth=600920 last: m=105 classes=5 cclen=88 t=4787s
[01:09:52] it=1219549 colorings=765200 lazy-girth=601033 last: m=126 classes=6 cclen=87 t=4788s
[01:09:53] it=1219775 colorings=765400 lazy-girth=601059 last: m=126 classes=6 cclen=87 t=4789s
[01:09:54] it=1219998 colorings=765600 lazy-girth=601082 last: m=126 classes=6 cclen=87 t=4790s
[01:09:55] it=1220209 colorings=765800 lazy-girth=601093 last: m=126 classes=6 cclen=87 t=4791s
[01:09:56] it=1220433 colorings=766000 lazy-girth=601117 last: m=126 classes=6 cclen=87 t=4792s
[01:09:57] it=1220665 colorings=766200 lazy-girth=601149 last: m=126 classes=6 cclen=87 t=4793s
[01:09:58] it=1220877 colorings=766400 lazy-girth=601161 last: m=126 classes=6 cclen=87 t=4794s
[01:09:59] it=1221100 colorings=766600 lazy-girth=601184 last: m=126 classes=6 cclen=87 t=4795s
[01:10:00] it=1221307 colorings=766800 lazy-girth=601191 last: m=126 classes=6 cclen=87 t=4796s
[01:10:04] it=1221820 colorings=767000 lazy-girth=601506 last: m=126 classes=6 cclen=87 t=4800s
[01:10:05] it=1222119 colorings=767200 lazy-girth=601610 last: m=126 classes=6 cclen=87 t=4801s
[01:10:07] it=1222493 colorings=767400 lazy-girth=601797 last: m=105 classes=5 cclen=88 t=4803s
[01:10:08] it=1222769 colorings=767600 lazy-girth=601875 last: m=126 classes=6 cclen=87 t=4804s
[01:10:09] it=1223021 colorings=767800 lazy-girth=601936 last: m=126 classes=6 cclen=86 t=4805s
[01:10:10] it=1223272 colorings=768000 lazy-girth=601989 last: m=126 classes=6 cclen=86 t=4806s
[01:10:11] it=1223542 colorings=768200 lazy-girth=602066 last: m=126 classes=6 cclen=87 t=4807s
[01:10:12] it=1223790 colorings=768400 lazy-girth=602115 last: m=126 classes=6 cclen=85 t=4808s
[01:10:14] it=1224051 colorings=768600 lazy-girth=602179 last: m=126 classes=6 cclen=87 t=4809s
[01:10:15] it=1224321 colorings=768800 lazy-girth=602251 last: m=126 classes=6 cclen=87 t=4811s
[01:10:16] it=1224574 colorings=769000 lazy-girth=602305 last: m=126 classes=6 cclen=87 t=4812s
[01:10:17] it=1224842 colorings=769200 lazy-girth=602374 last: m=126 classes=6 cclen=85 t=4813s
[01:10:18] it=1225103 colorings=769400 lazy-girth=602438 last: m=126 classes=6 cclen=87 t=4814s
[01:10:20] it=1225352 colorings=769600 lazy-girth=602489 last: m=126 classes=6 cclen=87 t=4815s
[01:10:21] it=1225610 colorings=769800 lazy-girth=602551 last: m=126 classes=6 cclen=87 t=4817s
[01:10:22] it=1225863 colorings=770000 lazy-girth=602608 last: m=126 classes=6 cclen=87 t=4818s
[01:10:24] it=1226123 colorings=770200 lazy-girth=602671 last: m=126 classes=6 cclen=87 t=4819s
[01:10:25] it=1226382 colorings=770400 lazy-girth=602730 last: m=126 classes=6 cclen=85 t=4821s
[01:10:26] it=1226691 colorings=770600 lazy-girth=602840 last: m=126 classes=6 cclen=87 t=4822s
[01:10:27] it=1226937 colorings=770800 lazy-girth=602889 last: m=126 classes=6 cclen=87 t=4823s
[01:10:29] it=1227187 colorings=771000 lazy-girth=602940 last: m=126 classes=6 cclen=87 t=4824s
[01:10:30] it=1227420 colorings=771200 lazy-girth=602974 last: m=147 classes=7 cclen=84 t=4826s
[01:10:31] it=1227652 colorings=771400 lazy-girth=603008 last: m=126 classes=6 cclen=83 t=4827s
[01:10:32] it=1227886 colorings=771600 lazy-girth=603044 last: m=126 classes=6 cclen=87 t=4828s
[01:10:34] it=1228184 colorings=771800 lazy-girth=603148 last: m=126 classes=6 cclen=87 t=4830s
[01:10:35] it=1228453 colorings=772000 lazy-girth=603221 last: m=126 classes=6 cclen=87 t=4831s
[01:10:36] it=1228737 colorings=772200 lazy-girth=603312 last: m=126 classes=6 cclen=87 t=4832s
[01:10:38] it=1228977 colorings=772400 lazy-girth=603352 last: m=126 classes=6 cclen=87 t=4833s
[01:10:39] it=1229242 colorings=772600 lazy-girth=603427 last: m=126 classes=6 cclen=87 t=4835s
[01:10:40] it=1229573 colorings=772800 lazy-girth=603561 last: m=126 classes=6 cclen=86 t=4836s
[01:10:42] it=1229829 colorings=773000 lazy-girth=603622 last: m=126 classes=6 cclen=87 t=4837s
[01:10:43] it=1230192 colorings=773200 lazy-girth=603804 last: m=126 classes=6 cclen=87 t=4839s
[01:10:45] it=1230540 colorings=773400 lazy-girth=603971 last: m=105 classes=5 cclen=88 t=4840s
[01:10:46] it=1230785 colorings=773600 lazy-girth=604022 last: m=126 classes=6 cclen=87 t=4842s
[01:10:47] it=1231029 colorings=773800 lazy-girth=604070 last: m=126 classes=6 cclen=87 t=4843s
[01:10:49] it=1231286 colorings=774000 lazy-girth=604128 last: m=126 classes=6 cclen=87 t=4845s
[01:10:50] it=1231531 colorings=774200 lazy-girth=604176 last: m=126 classes=6 cclen=87 t=4846s
[01:10:51] it=1231772 colorings=774400 lazy-girth=604220 last: m=126 classes=6 cclen=87 t=4847s
[01:10:52] it=1232001 colorings=774600 lazy-girth=604249 last: m=126 classes=6 cclen=87 t=4848s
[01:11:56] it=1232270 colorings=774800 lazy-girth=604318 last: m=126 classes=6 cclen=87 t=4912s
[01:11:58] it=1232501 colorings=775000 lazy-girth=604349 last: m=126 classes=6 cclen=87 t=4914s
[01:11:59] it=1232728 colorings=775200 lazy-girth=604378 last: m=126 classes=6 cclen=87 t=4915s
[01:12:01] it=1232970 colorings=775400 lazy-girth=604423 last: m=126 classes=6 cclen=87 t=4917s
[01:12:03] it=1233228 colorings=775600 lazy-girth=604483 last: m=126 classes=6 cclen=87 t=4919s
[01:12:04] it=1233486 colorings=775800 lazy-girth=604544 last: m=147 classes=7 cclen=81 t=4920s
[01:12:05] it=1233727 colorings=776000 lazy-girth=604587 last: m=126 classes=6 cclen=87 t=4921s
[01:12:06] it=1233986 colorings=776200 lazy-girth=604648 last: m=126 classes=6 cclen=87 t=4922s
[01:12:08] it=1234237 colorings=776400 lazy-girth=604700 last: m=126 classes=6 cclen=86 t=4924s
[01:12:10] it=1234503 colorings=776600 lazy-girth=604767 last: m=126 classes=6 cclen=86 t=4926s
[01:12:11] it=1234748 colorings=776800 lazy-girth=604814 last: m=126 classes=6 cclen=87 t=4927s
[01:12:13] it=1234993 colorings=777000 lazy-girth=604862 last: m=126 classes=6 cclen=86 t=4928s
[01:12:14] it=1235243 colorings=777200 lazy-girth=604914 last: m=126 classes=6 cclen=87 t=4930s
[01:12:15] it=1235493 colorings=777400 lazy-girth=604968 last: m=126 classes=6 cclen=87 t=4931s
[01:12:16] it=1235722 colorings=777600 lazy-girth=604998 last: m=126 classes=6 cclen=85 t=4932s
[01:12:17] it=1235950 colorings=777800 lazy-girth=605026 last: m=126 classes=6 cclen=87 t=4933s
[01:12:18] it=1236189 colorings=778000 lazy-girth=605066 last: m=126 classes=6 cclen=87 t=4934s
[01:12:20] it=1236418 colorings=778200 lazy-girth=605095 last: m=126 classes=6 cclen=87 t=4936s
[01:12:21] it=1236688 colorings=778400 lazy-girth=605171 last: m=126 classes=6 cclen=87 t=4937s
[01:12:23] it=1236939 colorings=778600 lazy-girth=605225 last: m=126 classes=6 cclen=87 t=4939s
[01:12:24] it=1237216 colorings=778800 lazy-girth=605306 last: m=126 classes=6 cclen=87 t=4940s
[01:12:26] it=1237490 colorings=779000 lazy-girth=605386 last: m=126 classes=6 cclen=87 t=4942s
[01:12:27] it=1237773 colorings=779200 lazy-girth=605475 last: m=126 classes=6 cclen=86 t=4943s
[01:12:29] it=1238051 colorings=779400 lazy-girth=605556 last: m=126 classes=6 cclen=87 t=4945s
[01:12:30] it=1238319 colorings=779600 lazy-girth=605627 last: m=126 classes=6 cclen=87 t=4946s
[01:12:32] it=1238596 colorings=779800 lazy-girth=605709 last: m=126 classes=6 cclen=87 t=4948s
[01:12:34] it=1238858 colorings=780000 lazy-girth=605779 last: m=147 classes=7 cclen=84 t=4949s
[01:12:35] it=1239110 colorings=780200 lazy-girth=605832 last: m=126 classes=6 cclen=87 t=4951s
[01:12:36] it=1239344 colorings=780400 lazy-girth=605869 last: m=126 classes=6 cclen=87 t=4952s
[01:12:37] it=1239585 colorings=780600 lazy-girth=605911 last: m=126 classes=6 cclen=87 t=4953s
[01:12:39] it=1239847 colorings=780800 lazy-girth=605975 last: m=126 classes=6 cclen=87 t=4955s
[01:12:40] it=1240091 colorings=781000 lazy-girth=606024 last: m=126 classes=6 cclen=87 t=4956s
[01:12:42] it=1240332 colorings=781200 lazy-girth=606065 last: m=126 classes=6 cclen=87 t=4957s
[01:12:43] it=1240605 colorings=781400 lazy-girth=606142 last: m=126 classes=6 cclen=87 t=4959s
[01:12:44] it=1240839 colorings=781600 lazy-girth=606180 last: m=126 classes=6 cclen=87 t=4960s
[01:12:45] it=1241092 colorings=781800 lazy-girth=606233 last: m=126 classes=6 cclen=87 t=4961s
[01:12:47] it=1241346 colorings=782000 lazy-girth=606289 last: m=126 classes=6 cclen=87 t=4962s
[01:12:48] it=1241576 colorings=782200 lazy-girth=606320 last: m=126 classes=6 cclen=84 t=4964s
[01:12:49] it=1241829 colorings=782400 lazy-girth=606373 last: m=126 classes=6 cclen=87 t=4965s
[01:12:51] it=1242067 colorings=782600 lazy-girth=606413 last: m=126 classes=6 cclen=87 t=4966s
[01:12:52] it=1242291 colorings=782800 lazy-girth=606438 last: m=126 classes=6 cclen=87 t=4968s
[01:12:53] it=1242550 colorings=783000 lazy-girth=606499 last: m=126 classes=6 cclen=87 t=4969s
[01:12:54] it=1242789 colorings=783200 lazy-girth=606539 last: m=126 classes=6 cclen=87 t=4970s
[01:12:55] it=1243036 colorings=783400 lazy-girth=606586 last: m=126 classes=6 cclen=87 t=4971s
[01:12:57] it=1243290 colorings=783600 lazy-girth=606642 last: m=126 classes=6 cclen=87 t=4973s
[01:12:58] it=1243545 colorings=783800 lazy-girth=606699 last: m=126 classes=6 cclen=87 t=4974s
[01:12:59] it=1243801 colorings=784000 lazy-girth=606756 last: m=126 classes=6 cclen=87 t=4975s
[01:13:01] it=1244049 colorings=784200 lazy-girth=606808 last: m=126 classes=6 cclen=87 t=4976s
[01:13:02] it=1244284 colorings=784400 lazy-girth=606846 last: m=126 classes=6 cclen=87 t=4978s
[01:13:03] it=1244523 colorings=784600 lazy-girth=606886 last: m=126 classes=6 cclen=87 t=4979s
[01:13:05] it=1244777 colorings=784800 lazy-girth=606941 last: m=126 classes=6 cclen=87 t=4980s
[01:13:06] it=1245019 colorings=785000 lazy-girth=606983 last: m=126 classes=6 cclen=87 t=4981s
[01:13:07] it=1245265 colorings=785200 lazy-girth=607029 last: m=126 classes=6 cclen=87 t=4983s
[01:13:08] it=1245508 colorings=785400 lazy-girth=607073 last: m=126 classes=6 cclen=78 t=4984s
[01:13:09] it=1245761 colorings=785600 lazy-girth=607127 last: m=126 classes=6 cclen=87 t=4985s
[01:13:11] it=1246006 colorings=785800 lazy-girth=607173 last: m=126 classes=6 cclen=87 t=4986s
[01:13:12] it=1246277 colorings=786000 lazy-girth=607247 last: m=126 classes=6 cclen=87 t=4988s
[01:13:13] it=1246514 colorings=786200 lazy-girth=607284 last: m=126 classes=6 cclen=87 t=4989s
[01:13:14] it=1246748 colorings=786400 lazy-girth=607318 last: m=126 classes=6 cclen=86 t=4990s
[01:13:16] it=1247006 colorings=786600 lazy-girth=607378 last: m=126 classes=6 cclen=87 t=4992s
[01:13:17] it=1247245 colorings=786800 lazy-girth=607417 last: m=126 classes=6 cclen=87 t=4993s
[01:13:18] it=1247489 colorings=787000 lazy-girth=607462 last: m=126 classes=6 cclen=87 t=4994s
[01:13:19] it=1247729 colorings=787200 lazy-girth=607503 last: m=126 classes=6 cclen=87 t=4995s
[01:13:21] it=1247996 colorings=787400 lazy-girth=607570 last: m=126 classes=6 cclen=87 t=4997s
[01:13:22] it=1248250 colorings=787600 lazy-girth=607624 last: m=126 classes=6 cclen=87 t=4998s
[01:13:23] it=1248503 colorings=787800 lazy-girth=607679 last: m=126 classes=6 cclen=86 t=4999s
[01:13:24] it=1248735 colorings=788000 lazy-girth=607713 last: m=126 classes=6 cclen=84 t=5000s
[01:13:26] it=1248962 colorings=788200 lazy-girth=607740 last: m=126 classes=6 cclen=87 t=5002s
[01:13:27] it=1249202 colorings=788400 lazy-girth=607780 last: m=126 classes=6 cclen=87 t=5003s
[01:13:28] it=1249446 colorings=788600 lazy-girth=607825 last: m=126 classes=6 cclen=87 t=5004s
[01:13:30] it=1249698 colorings=788800 lazy-girth=607878 last: m=126 classes=6 cclen=87 t=5006s
[01:13:32] it=1249960 colorings=789000 lazy-girth=607942 last: m=126 classes=6 cclen=87 t=5007s
[01:13:33] it=1250184 colorings=789200 lazy-girth=607968 last: m=126 classes=6 cclen=87 t=5008s
[01:13:34] it=1250441 colorings=789400 lazy-girth=608027 last: m=126 classes=6 cclen=86 t=5010s
[01:13:36] it=1250670 colorings=789600 lazy-girth=608057 last: m=147 classes=7 cclen=86 t=5011s
[01:13:37] it=1250922 colorings=789800 lazy-girth=608112 last: m=126 classes=6 cclen=86 t=5013s
[01:13:39] it=1251172 colorings=790000 lazy-girth=608166 last: m=126 classes=6 cclen=87 t=5015s
[01:13:41] it=1251448 colorings=790200 lazy-girth=608243 last: m=126 classes=6 cclen=85 t=5017s
[01:13:42] it=1251680 colorings=790400 lazy-girth=608276 last: m=126 classes=6 cclen=87 t=5018s
[01:13:44] it=1251908 colorings=790600 lazy-girth=608305 last: m=126 classes=6 cclen=87 t=5020s
[01:13:45] it=1252153 colorings=790800 lazy-girth=608350 last: m=126 classes=6 cclen=87 t=5021s
[01:13:47] it=1252391 colorings=791000 lazy-girth=608388 last: m=126 classes=6 cclen=87 t=5023s
[01:13:49] it=1252653 colorings=791200 lazy-girth=608451 last: m=126 classes=6 cclen=87 t=5025s
[01:13:51] it=1252924 colorings=791400 lazy-girth=608525 last: m=126 classes=6 cclen=84 t=5027s
[01:13:53] it=1253178 colorings=791600 lazy-girth=608581 last: m=126 classes=6 cclen=87 t=5029s
[01:13:55] it=1253439 colorings=791800 lazy-girth=608642 last: m=126 classes=6 cclen=87 t=5031s
[01:13:57] it=1253697 colorings=792000 lazy-girth=608702 last: m=126 classes=6 cclen=87 t=5033s
[01:14:00] it=1253955 colorings=792200 lazy-girth=608762 last: m=126 classes=6 cclen=86 t=5036s
[01:14:03] it=1254195 colorings=792400 lazy-girth=608802 last: m=126 classes=6 cclen=87 t=5039s
[01:14:08] it=1254567 colorings=792600 lazy-girth=609018 last: m=147 classes=7 cclen=85 t=5044s
[01:14:11] it=1255006 colorings=792800 lazy-girth=609356 last: m=126 classes=6 cclen=87 t=5047s
[01:14:12] it=1255339 colorings=793000 lazy-girth=609523 last: m=126 classes=6 cclen=87 t=5048s
[01:14:14] it=1255691 colorings=793200 lazy-girth=609709 last: m=126 classes=6 cclen=87 t=5049s
[01:14:15] it=1256021 colorings=793400 lazy-girth=609864 last: m=126 classes=6 cclen=87 t=5051s
[01:14:17] it=1256388 colorings=793600 lazy-girth=610077 last: m=126 classes=6 cclen=87 t=5052s
[01:14:18] it=1256726 colorings=793800 lazy-girth=610256 last: m=126 classes=6 cclen=86 t=5054s
[01:14:20] it=1257029 colorings=794000 lazy-girth=610385 last: m=126 classes=6 cclen=87 t=5055s
[01:14:21] it=1257320 colorings=794200 lazy-girth=610495 last: m=126 classes=6 cclen=85 t=5057s
[01:14:22] it=1257646 colorings=794400 lazy-girth=610632 last: m=126 classes=6 cclen=87 t=5058s
[01:14:23] it=1257921 colorings=794600 lazy-girth=610725 last: m=147 classes=7 cclen=75 t=5059s
[01:14:24] it=1258195 colorings=794800 lazy-girth=610814 last: m=126 classes=6 cclen=87 t=5060s
[01:14:26] it=1258513 colorings=795000 lazy-girth=610956 last: m=126 classes=6 cclen=87 t=5061s
[01:14:27] it=1258855 colorings=795200 lazy-girth=611118 last: m=126 classes=6 cclen=87 t=5063s
[01:14:28] it=1259129 colorings=795400 lazy-girth=611197 last: m=126 classes=6 cclen=87 t=5064s
[01:14:30] it=1259502 colorings=795600 lazy-girth=611405 last: m=126 classes=6 cclen=86 t=5066s
[01:14:32] it=1259779 colorings=795800 lazy-girth=611495 last: m=126 classes=6 cclen=87 t=5068s
[01:14:34] it=1260107 colorings=796000 lazy-girth=611636 last: m=126 classes=6 cclen=87 t=5069s
[01:14:35] it=1260407 colorings=796200 lazy-girth=611752 last: m=126 classes=6 cclen=87 t=5071s
[01:14:36] it=1260709 colorings=796400 lazy-girth=611864 last: m=126 classes=6 cclen=87 t=5072s
[01:14:38] it=1261077 colorings=796600 lazy-girth=612079 last: m=126 classes=6 cclen=87 t=5074s
[01:14:39] it=1261375 colorings=796800 lazy-girth=612187 last: m=126 classes=6 cclen=87 t=5075s
[01:14:40] it=1261619 colorings=797000 lazy-girth=612231 last: m=126 classes=6 cclen=87 t=5076s
[01:14:42] it=1261911 colorings=797200 lazy-girth=612346 last: m=126 classes=6 cclen=87 t=5077s
[01:14:43] it=1262303 colorings=797400 lazy-girth=612574 last: m=147 classes=7 cclen=76 t=5079s
[01:14:45] it=1262581 colorings=797600 lazy-girth=612674 last: m=126 classes=6 cclen=87 t=5081s
[01:14:47] it=1262981 colorings=797800 lazy-girth=612932 last: m=126 classes=6 cclen=87 t=5083s
[01:14:49] it=1263352 colorings=798000 lazy-girth=613146 last: m=126 classes=6 cclen=87 t=5085s
[01:14:52] it=1263707 colorings=798200 lazy-girth=613357 last: m=126 classes=6 cclen=86 t=5088s
[01:14:54] it=1263973 colorings=798400 lazy-girth=613486 last: m=126 classes=6 cclen=87 t=5089s
[01:14:55] it=1264202 colorings=798600 lazy-girth=613531 last: m=126 classes=6 cclen=87 t=5091s
[01:14:56] it=1264467 colorings=798800 lazy-girth=613620 last: m=126 classes=6 cclen=87 t=5092s
[01:14:57] it=1264711 colorings=799000 lazy-girth=613683 last: m=126 classes=6 cclen=87 t=5093s
[01:14:58] it=1265021 colorings=799200 lazy-girth=613809 last: m=126 classes=6 cclen=87 t=5094s
[01:15:00] it=1265299 colorings=799400 lazy-girth=613905 last: m=126 classes=6 cclen=87 t=5096s
[01:15:01] it=1265599 colorings=799600 lazy-girth=614017 last: m=105 classes=5 cclen=88 t=5097s
[01:15:02] it=1265852 colorings=799800 lazy-girth=614076 last: m=126 classes=6 cclen=87 t=5098s
[01:15:03] it=1266128 colorings=800000 lazy-girth=614160 last: m=126 classes=6 cclen=87 t=5099s
[01:15:05] it=1266420 colorings=800200 lazy-girth=614266 last: m=126 classes=6 cclen=87 t=5100s
[01:15:06] it=1266687 colorings=800400 lazy-girth=614338 last: m=126 classes=6 cclen=87 t=5102s
[01:15:07] it=1266985 colorings=800600 lazy-girth=614447 last: m=126 classes=6 cclen=87 t=5103s
[01:15:08] it=1267276 colorings=800800 lazy-girth=614544 last: m=126 classes=6 cclen=87 t=5104s
[01:15:10] it=1267571 colorings=801000 lazy-girth=614650 last: m=147 classes=7 cclen=83 t=5106s
[01:15:11] it=1267847 colorings=801200 lazy-girth=614731 last: m=126 classes=6 cclen=87 t=5107s
[01:15:12] it=1268124 colorings=801400 lazy-girth=614816 last: m=126 classes=6 cclen=87 t=5108s
[01:15:13] it=1268373 colorings=801600 lazy-girth=614872 last: m=126 classes=6 cclen=87 t=5109s
[01:15:14] it=1268639 colorings=801800 lazy-girth=614947 last: m=126 classes=6 cclen=87 t=5110s
[01:15:16] it=1268938 colorings=802000 lazy-girth=615052 last: m=126 classes=6 cclen=85 t=5112s
[01:15:17] it=1269179 colorings=802200 lazy-girth=615098 last: m=126 classes=6 cclen=87 t=5113s
[01:15:18] it=1269452 colorings=802400 lazy-girth=615177 last: m=126 classes=6 cclen=87 t=5114s
[01:15:19] it=1269724 colorings=802600 lazy-girth=615253 last: m=126 classes=6 cclen=87 t=5115s
[01:15:20] it=1270005 colorings=802800 lazy-girth=615340 last: m=126 classes=6 cclen=87 t=5116s
[01:15:21] it=1270251 colorings=803000 lazy-girth=615389 last: m=126 classes=6 cclen=87 t=5117s
[01:15:22] it=1270506 colorings=803200 lazy-girth=615444 last: m=126 classes=6 cclen=87 t=5118s
[01:15:24] it=1270755 colorings=803400 lazy-girth=615499 last: m=126 classes=6 cclen=87 t=5120s
[01:15:25] it=1270999 colorings=803600 lazy-girth=615548 last: m=126 classes=6 cclen=87 t=5121s
[01:15:26] it=1271260 colorings=803800 lazy-girth=615615 last: m=126 classes=6 cclen=87 t=5122s
[01:15:27] it=1271490 colorings=804000 lazy-girth=615647 last: m=126 classes=6 cclen=87 t=5123s
[01:15:28] it=1271726 colorings=804200 lazy-girth=615684 last: m=126 classes=6 cclen=87 t=5124s
[01:15:29] it=1271987 colorings=804400 lazy-girth=615746 last: m=126 classes=6 cclen=87 t=5125s
[01:15:30] it=1272234 colorings=804600 lazy-girth=615797 last: m=126 classes=6 cclen=87 t=5126s
[01:15:31] it=1272476 colorings=804800 lazy-girth=615841 last: m=126 classes=6 cclen=87 t=5127s
[01:15:33] it=1272749 colorings=805000 lazy-girth=615919 last: m=126 classes=6 cclen=87 t=5128s
[01:15:34] it=1273001 colorings=805200 lazy-girth=615972 last: m=126 classes=6 cclen=86 t=5129s
[01:15:35] it=1273265 colorings=805400 lazy-girth=616039 last: m=126 classes=6 cclen=87 t=5130s
[01:15:36] it=1273517 colorings=805600 lazy-girth=616094 last: m=126 classes=6 cclen=87 t=5131s
[01:15:37] it=1273741 colorings=805800 lazy-girth=616119 last: m=126 classes=6 cclen=87 t=5132s
[01:15:38] it=1273969 colorings=806000 lazy-girth=616148 last: m=126 classes=6 cclen=87 t=5133s
[01:15:39] it=1274228 colorings=806200 lazy-girth=616210 last: m=126 classes=6 cclen=87 t=5134s
[01:15:40] it=1274470 colorings=806400 lazy-girth=616252 last: m=126 classes=6 cclen=87 t=5136s
[01:15:42] it=1274747 colorings=806600 lazy-girth=616359 last: m=126 classes=6 cclen=87 t=5138s
[01:15:43] it=1275088 colorings=806800 lazy-girth=616546 last: m=126 classes=6 cclen=86 t=5139s
[01:15:45] it=1275396 colorings=807000 lazy-girth=616672 last: m=126 classes=6 cclen=87 t=5141s
[01:15:46] it=1275738 colorings=807200 lazy-girth=616822 last: m=126 classes=6 cclen=87 t=5142s
[01:15:48] it=1276160 colorings=807400 lazy-girth=617093 last: m=126 classes=6 cclen=87 t=5144s
[01:15:50] it=1276538 colorings=807600 lazy-girth=617327 last: m=126 classes=6 cclen=87 t=5145s
[01:15:51] it=1276835 colorings=807800 lazy-girth=617445 last: m=126 classes=6 cclen=87 t=5147s
[01:15:52] it=1277124 colorings=808000 lazy-girth=617557 last: m=126 classes=6 cclen=87 t=5148s
[01:15:53] it=1277463 colorings=808200 lazy-girth=617725 last: m=126 classes=6 cclen=87 t=5149s
[01:15:55] it=1277712 colorings=808400 lazy-girth=617780 last: m=126 classes=6 cclen=87 t=5150s
[01:15:57] it=1278002 colorings=808600 lazy-girth=617887 last: m=126 classes=6 cclen=87 t=5153s
[01:15:58] it=1278273 colorings=808800 lazy-girth=617964 last: m=126 classes=6 cclen=87 t=5154s
[01:15:59] it=1278597 colorings=809000 lazy-girth=618107 last: m=126 classes=6 cclen=80 t=5155s
[01:16:01] it=1278998 colorings=809200 lazy-girth=618346 last: m=126 classes=6 cclen=87 t=5157s
[01:16:02] it=1279337 colorings=809400 lazy-girth=618506 last: m=126 classes=6 cclen=87 t=5158s
[01:16:03] it=1279626 colorings=809600 lazy-girth=618601 last: m=147 classes=7 cclen=86 t=5159s
[01:16:05] it=1279940 colorings=809800 lazy-girth=618747 last: m=126 classes=6 cclen=87 t=5160s
[01:16:06] it=1280193 colorings=810000 lazy-girth=618801 last: m=126 classes=6 cclen=85 t=5161s
[01:16:07] it=1280586 colorings=810200 lazy-girth=619060 last: m=126 classes=6 cclen=87 t=5163s
[01:16:08] it=1280849 colorings=810400 lazy-girth=619137 last: m=126 classes=6 cclen=86 t=5164s
[01:16:10] it=1281196 colorings=810600 lazy-girth=619325 last: m=126 classes=6 cclen=87 t=5166s
[01:16:11] it=1281470 colorings=810800 lazy-girth=619415 last: m=126 classes=6 cclen=87 t=5167s
[01:16:12] it=1281723 colorings=811000 lazy-girth=619473 last: m=126 classes=6 cclen=84 t=5168s
[01:16:14] it=1282052 colorings=811200 lazy-girth=619629 last: m=126 classes=6 cclen=87 t=5170s
[01:16:15] it=1282370 colorings=811400 lazy-girth=619781 last: m=126 classes=6 cclen=87 t=5171s
[01:16:17] it=1282695 colorings=811600 lazy-girth=619936 last: m=126 classes=6 cclen=81 t=5173s
[01:16:18] it=1282914 colorings=811800 lazy-girth=619960 last: m=126 classes=6 cclen=87 t=5174s
[01:16:19] it=1283142 colorings=812000 lazy-girth=619990 last: m=126 classes=6 cclen=87 t=5175s
[01:16:20] it=1283358 colorings=812200 lazy-girth=620006 last: m=126 classes=6 cclen=87 t=5176s
[01:16:21] it=1283590 colorings=812400 lazy-girth=620049 last: m=126 classes=6 cclen=87 t=5177s
[01:16:22] it=1283831 colorings=812600 lazy-girth=620099 last: m=126 classes=6 cclen=87 t=5178s
[01:16:23] it=1284063 colorings=812800 lazy-girth=620132 last: m=126 classes=6 cclen=86 t=5179s
[01:16:24] it=1284342 colorings=813000 lazy-girth=620227 last: m=126 classes=6 cclen=87 t=5180s
[01:16:25] it=1284641 colorings=813200 lazy-girth=620337 last: m=126 classes=6 cclen=87 t=5181s
[01:16:26] it=1284933 colorings=813400 lazy-girth=620452 last: m=126 classes=6 cclen=87 t=5182s
[01:16:27] it=1285249 colorings=813600 lazy-girth=620592 last: m=126 classes=6 cclen=87 t=5183s
[01:16:28] it=1285551 colorings=813800 lazy-girth=620708 last: m=147 classes=7 cclen=84 t=5184s
[01:16:29] it=1285812 colorings=814000 lazy-girth=620787 last: m=126 classes=6 cclen=87 t=5185s
[01:16:31] it=1286109 colorings=814200 lazy-girth=620885 last: m=126 classes=6 cclen=87 t=5186s
[01:16:32] it=1286377 colorings=814400 lazy-girth=620963 last: m=126 classes=6 cclen=87 t=5187s
[01:16:33] it=1286642 colorings=814600 lazy-girth=621039 last: m=126 classes=6 cclen=87 t=5189s
[01:16:34] it=1286895 colorings=814800 lazy-girth=621093 last: m=126 classes=6 cclen=80 t=5190s
[01:16:35] it=1287208 colorings=815000 lazy-girth=621206 last: m=126 classes=6 cclen=87 t=5191s
[01:16:36] it=1287457 colorings=815200 lazy-girth=621259 last: m=126 classes=6 cclen=87 t=5192s
[01:16:37] it=1287744 colorings=815400 lazy-girth=621359 last: m=126 classes=6 cclen=87 t=5193s
[01:16:38] it=1288037 colorings=815600 lazy-girth=621469 last: m=126 classes=6 cclen=87 t=5194s
[01:16:39] it=1288351 colorings=815800 lazy-girth=621609 last: m=126 classes=6 cclen=87 t=5195s
[01:16:41] it=1288632 colorings=816000 lazy-girth=621692 last: m=126 classes=6 cclen=86 t=5196s
[01:16:42] it=1288901 colorings=816200 lazy-girth=621777 last: m=126 classes=6 cclen=86 t=5197s
[01:16:43] it=1289179 colorings=816400 lazy-girth=621867 last: m=126 classes=6 cclen=87 t=5198s
[01:16:44] it=1289461 colorings=816600 lazy-girth=621961 last: m=126 classes=6 cclen=87 t=5199s
[01:16:45] it=1289736 colorings=816800 lazy-girth=622040 last: m=126 classes=6 cclen=84 t=5201s
[01:16:46] it=1290030 colorings=817000 lazy-girth=622153 last: m=126 classes=6 cclen=87 t=5202s
[01:16:47] it=1290307 colorings=817200 lazy-girth=622242 last: m=126 classes=6 cclen=87 t=5203s
[01:16:48] it=1290567 colorings=817400 lazy-girth=622312 last: m=126 classes=6 cclen=87 t=5204s
[01:16:49] it=1290835 colorings=817600 lazy-girth=622390 last: m=126 classes=6 cclen=87 t=5205s
[01:16:51] it=1291108 colorings=817800 lazy-girth=622469 last: m=126 classes=6 cclen=84 t=5206s
[01:16:52] it=1291352 colorings=818000 lazy-girth=622514 last: m=126 classes=6 cclen=87 t=5207s
[01:16:53] it=1291606 colorings=818200 lazy-girth=622572 last: m=126 classes=6 cclen=87 t=5208s
[01:16:54] it=1291944 colorings=818400 lazy-girth=622733 last: m=126 classes=6 cclen=87 t=5210s
[01:16:57] it=1292386 colorings=818600 lazy-girth=623027 last: m=126 classes=6 cclen=83 t=5212s
[01:16:58] it=1292677 colorings=818800 lazy-girth=623130 last: m=126 classes=6 cclen=87 t=5214s
[01:16:59] it=1292921 colorings=819000 lazy-girth=623186 last: m=126 classes=6 cclen=87 t=5215s
[01:17:00] it=1293178 colorings=819200 lazy-girth=623249 last: m=126 classes=6 cclen=85 t=5216s
[01:17:01] it=1293443 colorings=819400 lazy-girth=623323 last: m=126 classes=6 cclen=87 t=5217s
[01:17:02] it=1293723 colorings=819600 lazy-girth=623410 last: m=126 classes=6 cclen=85 t=5218s
[01:17:03] it=1294008 colorings=819800 lazy-girth=623504 last: m=126 classes=6 cclen=87 t=5219s
[01:17:04] it=1294338 colorings=820000 lazy-girth=623648 last: m=126 classes=6 cclen=87 t=5220s
[01:17:06] it=1294679 colorings=820200 lazy-girth=623808 last: m=126 classes=6 cclen=87 t=5221s
[01:17:07] it=1295093 colorings=820400 lazy-girth=624063 last: m=126 classes=6 cclen=87 t=5223s
[01:17:09] it=1295575 colorings=820600 lazy-girth=624379 last: m=126 classes=6 cclen=87 t=5225s
[01:17:11] it=1295887 colorings=820800 lazy-girth=624502 last: m=126 classes=6 cclen=87 t=5226s
[01:17:12] it=1296242 colorings=821000 lazy-girth=624664 last: m=126 classes=6 cclen=87 t=5228s
[01:17:13] it=1296589 colorings=821200 lazy-girth=624828 last: m=126 classes=6 cclen=79 t=5229s
[01:17:14] it=1296854 colorings=821400 lazy-girth=624904 last: m=126 classes=6 cclen=87 t=5230s
[01:17:16] it=1297227 colorings=821600 lazy-girth=625115 last: m=126 classes=6 cclen=87 t=5232s
[01:17:18] it=1297552 colorings=821800 lazy-girth=625250 last: m=126 classes=6 cclen=87 t=5234s
[01:17:19] it=1297870 colorings=822000 lazy-girth=625370 last: m=147 classes=7 cclen=86 t=5235s
[01:17:20] it=1298118 colorings=822200 lazy-girth=625418 last: m=126 classes=6 cclen=87 t=5236s
[01:17:22] it=1298612 colorings=822400 lazy-girth=625756 last: m=126 classes=6 cclen=87 t=5238s
[01:17:24] it=1298943 colorings=822600 lazy-girth=625901 last: m=126 classes=6 cclen=87 t=5240s
[01:17:25] it=1299286 colorings=822800 lazy-girth=626095 last: m=126 classes=6 cclen=86 t=5241s
[01:17:26] it=1299545 colorings=823000 lazy-girth=626168 last: m=126 classes=6 cclen=87 t=5242s
[01:17:27] it=1299790 colorings=823200 lazy-girth=626220 last: m=126 classes=6 cclen=87 t=5243s
[01:17:28] it=1300025 colorings=823400 lazy-girth=626258 last: m=126 classes=6 cclen=87 t=5244s
[01:17:29] it=1300329 colorings=823600 lazy-girth=626364 last: m=126 classes=6 cclen=87 t=5245s
[01:17:30] it=1300666 colorings=823800 lazy-girth=626514 last: m=126 classes=6 cclen=87 t=5246s
[01:17:32] it=1301106 colorings=824000 lazy-girth=626786 last: m=126 classes=6 cclen=87 t=5248s
[01:17:34] it=1301533 colorings=824200 lazy-girth=627091 last: m=126 classes=6 cclen=87 t=5250s
[01:17:36] it=1301799 colorings=824400 lazy-girth=627170 last: m=126 classes=6 cclen=87 t=5252s
[01:17:37] it=1302063 colorings=824600 lazy-girth=627239 last: m=126 classes=6 cclen=87 t=5253s
[01:17:38] it=1302341 colorings=824800 lazy-girth=627323 last: m=126 classes=6 cclen=87 t=5254s
[01:17:39] it=1302624 colorings=825000 lazy-girth=627408 last: m=126 classes=6 cclen=87 t=5255s
[01:17:40] it=1302887 colorings=825200 lazy-girth=627483 last: m=126 classes=6 cclen=87 t=5256s
[01:17:41] it=1303142 colorings=825400 lazy-girth=627541 last: m=147 classes=7 cclen=85 t=5256s
[01:17:42] it=1303411 colorings=825600 lazy-girth=627619 last: m=126 classes=6 cclen=87 t=5257s
[01:17:43] it=1303719 colorings=825800 lazy-girth=627737 last: m=126 classes=6 cclen=85 t=5258s
[01:17:44] it=1304001 colorings=826000 lazy-girth=627823 last: m=126 classes=6 cclen=87 t=5260s
[01:17:45] it=1304242 colorings=826200 lazy-girth=627868 last: m=126 classes=6 cclen=87 t=5260s
[01:17:45] it=1304491 colorings=826400 lazy-girth=627920 last: m=126 classes=6 cclen=87 t=5261s
[01:17:46] it=1304765 colorings=826600 lazy-girth=628002 last: m=126 classes=6 cclen=87 t=5262s
[01:17:47] it=1305022 colorings=826800 lazy-girth=628060 last: m=126 classes=6 cclen=87 t=5263s
[01:17:48] it=1305274 colorings=827000 lazy-girth=628116 last: m=126 classes=6 cclen=87 t=5264s
[01:17:49] it=1305509 colorings=827200 lazy-girth=628151 last: m=126 classes=6 cclen=86 t=5265s
[01:17:50] it=1305733 colorings=827400 lazy-girth=628175 last: m=126 classes=6 cclen=87 t=5266s
[01:17:50] it=1305939 colorings=827600 lazy-girth=628181 last: m=126 classes=6 cclen=87 t=5266s
[01:17:51] it=1306145 colorings=827800 lazy-girth=628187 last: m=126 classes=6 cclen=87 t=5267s
[01:17:52] it=1306348 colorings=828000 lazy-girth=628190 last: m=126 classes=6 cclen=87 t=5268s
[01:17:53] it=1306603 colorings=828200 lazy-girth=628250 last: m=126 classes=6 cclen=87 t=5269s
[01:17:54] it=1306848 colorings=828400 lazy-girth=628296 last: m=126 classes=6 cclen=87 t=5269s
[01:17:54] it=1307083 colorings=828600 lazy-girth=628332 last: m=126 classes=6 cclen=86 t=5270s
[01:17:55] it=1307346 colorings=828800 lazy-girth=628395 last: m=126 classes=6 cclen=86 t=5271s
[01:17:57] it=1307610 colorings=829000 lazy-girth=628462 last: m=126 classes=6 cclen=87 t=5272s
[01:17:57] it=1307853 colorings=829200 lazy-girth=628507 last: m=126 classes=6 cclen=87 t=5273s
[01:17:58] it=1308100 colorings=829400 lazy-girth=628556 last: m=126 classes=6 cclen=87 t=5274s
[01:17:59] it=1308344 colorings=829600 lazy-girth=628601 last: m=126 classes=6 cclen=87 t=5275s
[01:18:00] it=1308563 colorings=829800 lazy-girth=628620 last: m=126 classes=6 cclen=87 t=5276s
[01:18:01] it=1308776 colorings=830000 lazy-girth=628634 last: m=126 classes=6 cclen=87 t=5277s
[01:18:02] it=1309035 colorings=830200 lazy-girth=628694 last: m=147 classes=7 cclen=86 t=5278s
[01:18:03] it=1309281 colorings=830400 lazy-girth=628740 last: m=126 classes=6 cclen=87 t=5279s
[01:18:04] it=1309521 colorings=830600 lazy-girth=628780 last: m=147 classes=7 cclen=78 t=5280s
[01:18:05] it=1309757 colorings=830800 lazy-girth=628816 last: m=126 classes=6 cclen=87 t=5281s
[01:18:06] it=1310042 colorings=831000 lazy-girth=628917 last: m=126 classes=6 cclen=87 t=5282s
[01:18:07] it=1310299 colorings=831200 lazy-girth=628989 last: m=126 classes=6 cclen=87 t=5283s
[01:18:08] it=1310567 colorings=831400 lazy-girth=629064 last: m=126 classes=6 cclen=86 t=5284s
[01:18:09] it=1310828 colorings=831600 lazy-girth=629130 last: m=126 classes=6 cclen=87 t=5285s
[01:18:10] it=1311115 colorings=831800 lazy-girth=629240 last: m=126 classes=6 cclen=86 t=5286s
[01:18:11] it=1311416 colorings=832000 lazy-girth=629355 last: m=126 classes=6 cclen=87 t=5287s
[01:18:13] it=1311727 colorings=832200 lazy-girth=629485 last: m=126 classes=6 cclen=87 t=5288s
[01:18:14] it=1312096 colorings=832400 lazy-girth=629663 last: m=147 classes=7 cclen=83 t=5290s
[01:18:15] it=1312376 colorings=832600 lazy-girth=629752 last: m=126 classes=6 cclen=87 t=5291s
[01:18:16] it=1312681 colorings=832800 lazy-girth=629875 last: m=126 classes=6 cclen=87 t=5292s
[01:18:17] it=1312944 colorings=833000 lazy-girth=629945 last: m=126 classes=6 cclen=87 t=5293s
[01:18:18] it=1313207 colorings=833200 lazy-girth=630027 last: m=126 classes=6 cclen=87 t=5294s
[01:18:19] it=1313459 colorings=833400 lazy-girth=630091 last: m=126 classes=6 cclen=87 t=5295s
[01:18:21] it=1313777 colorings=833600 lazy-girth=630243 last: m=126 classes=6 cclen=87 t=5296s
[01:18:22] it=1314112 colorings=833800 lazy-girth=630424 last: m=126 classes=6 cclen=87 t=5298s
[01:18:24] it=1314438 colorings=834000 lazy-girth=630596 last: m=126 classes=6 cclen=77 t=5300s
[01:18:26] it=1314771 colorings=834200 lazy-girth=630761 last: m=126 classes=6 cclen=87 t=5302s
[01:18:28] it=1315099 colorings=834400 lazy-girth=630911 last: m=126 classes=6 cclen=86 t=5303s
[01:18:29] it=1315420 colorings=834600 lazy-girth=631048 last: m=147 classes=7 cclen=72 t=5305s
[01:18:31] it=1315701 colorings=834800 lazy-girth=631147 last: m=126 classes=6 cclen=87 t=5306s
[01:18:32] it=1316005 colorings=835000 lazy-girth=631277 last: m=126 classes=6 cclen=87 t=5308s
[01:18:34] it=1316425 colorings=835200 lazy-girth=631526 last: m=126 classes=6 cclen=87 t=5310s
[01:18:36] it=1316844 colorings=835400 lazy-girth=631775 last: m=126 classes=6 cclen=87 t=5312s
[01:18:37] it=1317225 colorings=835600 lazy-girth=631977 last: m=126 classes=6 cclen=87 t=5313s
[01:18:39] it=1317509 colorings=835800 lazy-girth=632072 last: m=126 classes=6 cclen=87 t=5314s
[01:18:40] it=1317855 colorings=836000 lazy-girth=632239 last: m=126 classes=6 cclen=87 t=5316s
[01:18:42] it=1318165 colorings=836200 lazy-girth=632358 last: m=126 classes=6 cclen=87 t=5317s
[01:18:43] it=1318452 colorings=836400 lazy-girth=632457 last: m=126 classes=6 cclen=87 t=5319s
[01:18:44] it=1318743 colorings=836600 lazy-girth=632557 last: m=126 classes=6 cclen=87 t=5320s
[01:18:46] it=1319065 colorings=836800 lazy-girth=632695 last: m=126 classes=6 cclen=87 t=5322s
[01:18:47] it=1319342 colorings=837000 lazy-girth=632781 last: m=126 classes=6 cclen=87 t=5323s
[01:18:48] it=1319628 colorings=837200 lazy-girth=632877 last: m=126 classes=6 cclen=80 t=5324s
[01:18:50] it=1319911 colorings=837400 lazy-girth=632977 last: m=147 classes=7 cclen=86 t=5325s
[01:18:52] it=1320324 colorings=837600 lazy-girth=633213 last: m=126 classes=6 cclen=87 t=5328s
[01:18:54] it=1320667 colorings=837800 lazy-girth=633383 last: m=126 classes=6 cclen=87 t=5330s
[01:18:55] it=1320969 colorings=838000 lazy-girth=633501 last: m=126 classes=6 cclen=87 t=5331s
[01:18:57] it=1321309 colorings=838200 lazy-girth=633651 last: m=126 classes=6 cclen=87 t=5332s
[01:18:58] it=1321728 colorings=838400 lazy-girth=633926 last: m=126 classes=6 cclen=87 t=5334s
[01:18:59] it=1321985 colorings=838600 lazy-girth=633991 last: m=126 classes=6 cclen=87 t=5335s
[01:19:00] it=1322252 colorings=838800 lazy-girth=634062 last: m=126 classes=6 cclen=87 t=5336s
[01:19:01] it=1322534 colorings=839000 lazy-girth=634160 last: m=126 classes=6 cclen=87 t=5337s
[01:19:03] it=1322819 colorings=839200 lazy-girth=634262 last: m=126 classes=6 cclen=87 t=5338s
[01:19:04] it=1323100 colorings=839400 lazy-girth=634361 last: m=126 classes=6 cclen=85 t=5340s
[01:19:05] it=1323416 colorings=839600 lazy-girth=634504 last: m=126 classes=6 cclen=87 t=5341s
[01:19:06] it=1323748 colorings=839800 lazy-girth=634679 last: m=147 classes=7 cclen=86 t=5342s
[01:19:07] it=1324011 colorings=840000 lazy-girth=634750 last: m=126 classes=6 cclen=87 t=5343s
[01:19:09] it=1324324 colorings=840200 lazy-girth=634869 last: m=126 classes=6 cclen=87 t=5344s
[01:19:10] it=1324635 colorings=840400 lazy-girth=635007 last: m=126 classes=6 cclen=87 t=5346s
[01:19:12] it=1324950 colorings=840600 lazy-girth=635156 last: m=147 classes=7 cclen=86 t=5348s
[01:19:13] it=1325245 colorings=840800 lazy-girth=635277 last: m=126 classes=6 cclen=87 t=5349s
[01:19:15] it=1325526 colorings=841000 lazy-girth=635385 last: m=126 classes=6 cclen=77 t=5350s
[01:19:16] it=1325800 colorings=841200 lazy-girth=635476 last: m=126 classes=6 cclen=85 t=5352s
[01:19:17] it=1326097 colorings=841400 lazy-girth=635604 last: m=126 classes=6 cclen=87 t=5353s
[01:19:19] it=1326409 colorings=841600 lazy-girth=635748 last: m=126 classes=6 cclen=87 t=5354s
[01:19:21] it=1326808 colorings=841800 lazy-girth=635976 last: m=126 classes=6 cclen=87 t=5356s
[01:19:22] it=1327091 colorings=842000 lazy-girth=636075 last: m=126 classes=6 cclen=87 t=5358s
[01:19:23] it=1327398 colorings=842200 lazy-girth=636198 last: m=126 classes=6 cclen=87 t=5359s
[01:19:24] it=1327679 colorings=842400 lazy-girth=636302 last: m=126 classes=6 cclen=87 t=5360s
[01:19:26] it=1327945 colorings=842600 lazy-girth=636383 last: m=126 classes=6 cclen=87 t=5362s
[01:19:27] it=1328305 colorings=842800 lazy-girth=636566 last: m=126 classes=6 cclen=87 t=5363s
[01:19:29] it=1328610 colorings=843000 lazy-girth=636677 last: m=126 classes=6 cclen=87 t=5365s
[01:19:30] it=1328857 colorings=843200 lazy-girth=636734 last: m=126 classes=6 cclen=86 t=5366s
[01:19:31] it=1329124 colorings=843400 lazy-girth=636804 last: m=126 classes=6 cclen=87 t=5367s
[01:19:33] it=1329439 colorings=843600 lazy-girth=636953 last: m=126 classes=6 cclen=87 t=5369s
[01:19:34] it=1329733 colorings=843800 lazy-girth=637071 last: m=126 classes=6 cclen=87 t=5370s
[01:19:35] it=1329979 colorings=844000 lazy-girth=637126 last: m=126 classes=6 cclen=87 t=5371s
[01:19:36] it=1330268 colorings=844200 lazy-girth=637219 last: m=126 classes=6 cclen=87 t=5372s
[01:19:37] it=1330508 colorings=844400 lazy-girth=637268 last: m=126 classes=6 cclen=87 t=5373s
[01:19:38] it=1330776 colorings=844600 lazy-girth=637344 last: m=126 classes=6 cclen=87 t=5374s
[01:19:39] it=1331068 colorings=844800 lazy-girth=637446 last: m=126 classes=6 cclen=87 t=5375s
[01:19:40] it=1331344 colorings=845000 lazy-girth=637529 last: m=126 classes=6 cclen=87 t=5376s
[01:19:41] it=1331604 colorings=845200 lazy-girth=637594 last: m=147 classes=7 cclen=86 t=5377s
[01:19:42] it=1331851 colorings=845400 lazy-girth=637645 last: m=126 classes=6 cclen=87 t=5378s
[01:19:44] it=1332135 colorings=845600 lazy-girth=637741 last: m=126 classes=6 cclen=87 t=5379s
[01:19:45] it=1332452 colorings=845800 lazy-girth=637860 last: m=126 classes=6 cclen=83 t=5380s
[01:19:46] it=1332830 colorings=846000 lazy-girth=638076 last: m=147 classes=7 cclen=83 t=5382s
[01:19:48] it=1333128 colorings=846200 lazy-girth=638199 last: m=126 classes=6 cclen=87 t=5384s
[01:19:50] it=1333421 colorings=846400 lazy-girth=638312 last: m=126 classes=6 cclen=87 t=5385s
[01:19:51] it=1333742 colorings=846600 lazy-girth=638464 last: m=126 classes=6 cclen=87 t=5387s
[01:19:52] it=1333996 colorings=846800 lazy-girth=638537 last: m=126 classes=6 cclen=87 t=5388s
[01:19:53] it=1334270 colorings=847000 lazy-girth=638624 last: m=126 classes=6 cclen=87 t=5389s
[01:19:54] it=1334523 colorings=847200 lazy-girth=638684 last: m=147 classes=7 cclen=86 t=5390s
[01:19:56] it=1334804 colorings=847400 lazy-girth=638775 last: m=126 classes=6 cclen=87 t=5391s
[01:19:57] it=1335051 colorings=847600 lazy-girth=638833 last: m=126 classes=6 cclen=87 t=5393s
[01:19:58] it=1335306 colorings=847800 lazy-girth=638905 last: m=126 classes=6 cclen=86 t=5394s
[01:19:59] it=1335561 colorings=848000 lazy-girth=638972 last: m=126 classes=6 cclen=86 t=5395s
[01:20:00] it=1335866 colorings=848200 lazy-girth=639107 last: m=126 classes=6 cclen=87 t=5396s
[01:20:01] it=1336112 colorings=848400 lazy-girth=639161 last: m=126 classes=6 cclen=86 t=5397s
[01:20:03] it=1336403 colorings=848600 lazy-girth=639266 last: m=126 classes=6 cclen=87 t=5399s
[01:20:05] it=1336750 colorings=848800 lazy-girth=639433 last: m=126 classes=6 cclen=87 t=5401s
[01:20:06] it=1337016 colorings=849000 lazy-girth=639506 last: m=126 classes=6 cclen=85 t=5402s
[01:20:07] it=1337308 colorings=849200 lazy-girth=639605 last: m=126 classes=6 cclen=85 t=5403s
[01:20:09] it=1337643 colorings=849400 lazy-girth=639752 last: m=147 classes=7 cclen=84 t=5405s
[01:20:11] it=1338095 colorings=849600 lazy-girth=640012 last: m=126 classes=6 cclen=83 t=5407s
[01:20:13] it=1338398 colorings=849800 lazy-girth=640127 last: m=126 classes=6 cclen=87 t=5409s
[01:20:14] it=1338683 colorings=850000 lazy-girth=640218 last: m=126 classes=6 cclen=87 t=5410s
[01:20:15] it=1338956 colorings=850200 lazy-girth=640295 last: m=126 classes=6 cclen=87 t=5411s
[01:20:16] it=1339205 colorings=850400 lazy-girth=640345 last: m=126 classes=6 cclen=87 t=5412s
[01:20:17] it=1339479 colorings=850600 lazy-girth=640425 last: m=126 classes=6 cclen=87 t=5413s
[01:20:18] it=1339761 colorings=850800 lazy-girth=640515 last: m=147 classes=7 cclen=77 t=5414s
[01:20:19] it=1340041 colorings=851000 lazy-girth=640605 last: m=126 classes=6 cclen=84 t=5415s
[01:20:20] it=1340310 colorings=851200 lazy-girth=640678 last: m=126 classes=6 cclen=87 t=5416s
[01:20:21] it=1340592 colorings=851400 lazy-girth=640761 last: m=147 classes=7 cclen=77 t=5417s
[01:20:22] it=1340877 colorings=851600 lazy-girth=640851 last: m=126 classes=6 cclen=87 t=5418s
[01:20:23] it=1341173 colorings=851800 lazy-girth=640951 last: m=126 classes=6 cclen=87 t=5419s
[01:20:24] it=1341439 colorings=852000 lazy-girth=641024 last: m=126 classes=6 cclen=87 t=5420s
[01:20:25] it=1341701 colorings=852200 lazy-girth=641091 last: m=126 classes=6 cclen=87 t=5421s
[01:20:26] it=1341982 colorings=852400 lazy-girth=641177 last: m=126 classes=6 cclen=87 t=5422s
[01:20:27] it=1342257 colorings=852600 lazy-girth=641262 last: m=126 classes=6 cclen=67 t=5423s
[01:20:28] it=1342520 colorings=852800 lazy-girth=641328 last: m=126 classes=6 cclen=87 t=5424s
[01:20:29] it=1342797 colorings=853000 lazy-girth=641410 last: m=126 classes=6 cclen=85 t=5425s
[01:20:30] it=1343095 colorings=853200 lazy-girth=641518 last: m=126 classes=6 cclen=87 t=5426s
[01:20:31] it=1343366 colorings=853400 lazy-girth=641592 last: m=126 classes=6 cclen=86 t=5427s
[01:20:32] it=1343634 colorings=853600 lazy-girth=641666 last: m=126 classes=6 cclen=87 t=5428s
[01:20:33] it=1343892 colorings=853800 lazy-girth=641730 last: m=126 classes=6 cclen=87 t=5429s
[01:20:34] it=1344157 colorings=854000 lazy-girth=641800 last: m=126 classes=6 cclen=87 t=5430s
[01:20:35] it=1344433 colorings=854200 lazy-girth=641884 last: m=126 classes=6 cclen=87 t=5431s
[01:20:36] it=1344740 colorings=854400 lazy-girth=641997 last: m=126 classes=6 cclen=87 t=5432s
[01:20:37] it=1345024 colorings=854600 lazy-girth=642083 last: m=126 classes=6 cclen=87 t=5433s
[01:20:38] it=1345307 colorings=854800 lazy-girth=642171 last: m=126 classes=6 cclen=87 t=5434s
[01:20:40] it=1345569 colorings=855000 lazy-girth=642235 last: m=126 classes=6 cclen=87 t=5435s
[01:20:41] it=1345824 colorings=855200 lazy-girth=642292 last: m=126 classes=6 cclen=87 t=5436s
[01:20:43] it=1346100 colorings=855400 lazy-girth=642378 last: m=126 classes=6 cclen=87 t=5439s
[01:20:44] it=1346397 colorings=855600 lazy-girth=642508 last: m=126 classes=6 cclen=87 t=5440s
[01:20:45] it=1346657 colorings=855800 lazy-girth=642579 last: m=126 classes=6 cclen=87 t=5441s
[01:20:46] it=1346933 colorings=856000 lazy-girth=642671 last: m=126 classes=6 cclen=87 t=5442s
[01:20:47] it=1347207 colorings=856200 lazy-girth=642756 last: m=126 classes=6 cclen=87 t=5443s
[01:20:50] it=1347539 colorings=856400 lazy-girth=642949 last: m=126 classes=6 cclen=87 t=5445s
[01:20:50] it=1347749 colorings=856600 lazy-girth=642959 last: m=126 classes=6 cclen=87 t=5446s
[01:20:51] it=1347978 colorings=856800 lazy-girth=642993 last: m=126 classes=6 cclen=87 t=5447s
[01:20:52] it=1348240 colorings=857000 lazy-girth=643059 last: m=126 classes=6 cclen=87 t=5448s
[01:20:53] it=1348507 colorings=857200 lazy-girth=643129 last: m=126 classes=6 cclen=82 t=5449s
[01:20:54] it=1348769 colorings=857400 lazy-girth=643199 last: m=126 classes=6 cclen=87 t=5450s
[01:20:55] it=1349042 colorings=857600 lazy-girth=643273 last: m=126 classes=6 cclen=87 t=5451s
[01:20:56] it=1349305 colorings=857800 lazy-girth=643344 last: m=126 classes=6 cclen=87 t=5452s
[01:20:57] it=1349558 colorings=858000 lazy-girth=643400 last: m=147 classes=7 cclen=84 t=5453s
[01:20:58] it=1349845 colorings=858200 lazy-girth=643489 last: m=126 classes=6 cclen=87 t=5454s
[01:20:59] it=1350094 colorings=858400 lazy-girth=643540 last: m=126 classes=6 cclen=87 t=5455s
[01:21:00] it=1350375 colorings=858600 lazy-girth=643629 last: m=126 classes=6 cclen=87 t=5456s
[01:21:01] it=1350656 colorings=858800 lazy-girth=643714 last: m=126 classes=6 cclen=87 t=5457s
[01:21:02] it=1350928 colorings=859000 lazy-girth=643789 last: m=126 classes=6 cclen=86 t=5458s
[01:21:03] it=1351169 colorings=859200 lazy-girth=643831 last: m=126 classes=6 cclen=87 t=5459s
[01:21:04] it=1351422 colorings=859400 lazy-girth=643887 last: m=126 classes=6 cclen=87 t=5460s
[01:21:05] it=1351671 colorings=859600 lazy-girth=643936 last: m=126 classes=6 cclen=87 t=5461s
[01:21:07] it=1351889 colorings=859800 lazy-girth=643956 last: m=126 classes=6 cclen=87 t=5463s
[01:21:09] it=1352161 colorings=860000 lazy-girth=644031 last: m=126 classes=6 cclen=85 t=5464s
[01:21:10] it=1352420 colorings=860200 lazy-girth=644092 last: m=126 classes=6 cclen=87 t=5465s
[01:21:11] it=1352690 colorings=860400 lazy-girth=644164 last: m=126 classes=6 cclen=87 t=5467s
[01:21:12] it=1352961 colorings=860600 lazy-girth=644236 last: m=126 classes=6 cclen=86 t=5468s
[01:21:13] it=1353245 colorings=860800 lazy-girth=644324 last: m=126 classes=6 cclen=87 t=5469s
[01:21:14] it=1353511 colorings=861000 lazy-girth=644395 last: m=126 classes=6 cclen=87 t=5470s
[01:21:15] it=1353780 colorings=861200 lazy-girth=644466 last: m=126 classes=6 cclen=87 t=5471s
[01:21:16] it=1354031 colorings=861400 lazy-girth=644521 last: m=126 classes=6 cclen=87 t=5472s
[01:21:18] it=1354287 colorings=861600 lazy-girth=644580 last: m=126 classes=6 cclen=86 t=5473s
[01:21:19] it=1354549 colorings=861800 lazy-girth=644646 last: m=126 classes=6 cclen=87 t=5474s
[01:21:20] it=1354789 colorings=862000 lazy-girth=644687 last: m=126 classes=6 cclen=87 t=5476s
[01:21:21] it=1355038 colorings=862200 lazy-girth=644741 last: m=126 classes=6 cclen=87 t=5477s
[01:21:22] it=1355299 colorings=862400 lazy-girth=644806 last: m=126 classes=6 cclen=87 t=5478s
[01:21:24] it=1355549 colorings=862600 lazy-girth=644857 last: m=126 classes=6 cclen=87 t=5480s
[01:21:26] it=1355833 colorings=862800 lazy-girth=644948 last: m=126 classes=6 cclen=87 t=5481s
[01:21:27] it=1356168 colorings=863000 lazy-girth=645107 last: m=126 classes=6 cclen=87 t=5483s
[01:21:29] it=1356438 colorings=863200 lazy-girth=645193 last: m=126 classes=6 cclen=87 t=5485s
[01:21:30] it=1356675 colorings=863400 lazy-girth=645230 last: m=126 classes=6 cclen=87 t=5486s
[01:21:32] it=1356984 colorings=863600 lazy-girth=645366 last: m=147 classes=7 cclen=86 t=5488s
[01:21:34] it=1357272 colorings=863800 lazy-girth=645475 last: m=126 classes=6 cclen=87 t=5490s
[01:21:35] it=1357546 colorings=864000 lazy-girth=645551 last: m=126 classes=6 cclen=87 t=5491s
[01:21:37] it=1357860 colorings=864200 lazy-girth=645665 last: m=126 classes=6 cclen=87 t=5492s
[01:21:38] it=1358133 colorings=864400 lazy-girth=645742 last: m=126 classes=6 cclen=87 t=5494s
[01:21:39] it=1358416 colorings=864600 lazy-girth=645827 last: m=126 classes=6 cclen=87 t=5495s
[01:21:41] it=1358731 colorings=864800 lazy-girth=645944 last: m=126 classes=6 cclen=87 t=5496s
[01:21:42] it=1359032 colorings=865000 lazy-girth=646045 last: m=126 classes=6 cclen=86 t=5498s
[01:21:43] it=1359309 colorings=865200 lazy-girth=646122 last: m=126 classes=6 cclen=87 t=5499s
[01:21:44] it=1359585 colorings=865400 lazy-girth=646198 last: m=126 classes=6 cclen=86 t=5500s
[01:21:46] it=1359864 colorings=865600 lazy-girth=646277 last: m=126 classes=6 cclen=87 t=5501s
[01:21:47] it=1360179 colorings=865800 lazy-girth=646393 last: m=126 classes=6 cclen=87 t=5503s
[01:21:48] it=1360451 colorings=866000 lazy-girth=646465 last: m=126 classes=6 cclen=87 t=5504s
[01:21:49] it=1360709 colorings=866200 lazy-girth=646523 last: m=126 classes=6 cclen=84 t=5505s
[01:21:51] it=1360993 colorings=866400 lazy-girth=646607 last: m=126 classes=6 cclen=87 t=5506s
[01:21:52] it=1361239 colorings=866600 lazy-girth=646653 last: m=126 classes=6 cclen=86 t=5507s
[01:21:53] it=1361496 colorings=866800 lazy-girth=646710 last: m=126 classes=6 cclen=87 t=5509s
[01:21:54] it=1361776 colorings=867000 lazy-girth=646792 last: m=126 classes=6 cclen=83 t=5510s
[01:21:56] it=1362062 colorings=867200 lazy-girth=646887 last: m=126 classes=6 cclen=87 t=5512s
[01:21:57] it=1362329 colorings=867400 lazy-girth=646954 last: m=126 classes=6 cclen=87 t=5513s
[01:21:59] it=1362615 colorings=867600 lazy-girth=647058 last: m=126 classes=6 cclen=87 t=5515s
[01:22:01] it=1362911 colorings=867800 lazy-girth=647168 last: m=126 classes=6 cclen=87 t=5517s
[01:22:03] it=1363225 colorings=868000 lazy-girth=647296 last: m=126 classes=6 cclen=87 t=5519s
[01:22:04] it=1363486 colorings=868200 lazy-girth=647362 last: m=126 classes=6 cclen=87 t=5520s
[01:22:06] it=1363801 colorings=868400 lazy-girth=647497 last: m=126 classes=6 cclen=87 t=5522s
[01:22:08] it=1364099 colorings=868600 lazy-girth=647618 last: m=126 classes=6 cclen=87 t=5524s
[01:22:10] it=1364399 colorings=868800 lazy-girth=647741 last: m=126 classes=6 cclen=87 t=5526s
[01:22:11] it=1364646 colorings=869000 lazy-girth=647790 last: m=126 classes=6 cclen=87 t=5527s
[01:22:13] it=1364914 colorings=869200 lazy-girth=647862 last: m=126 classes=6 cclen=85 t=5528s
[01:22:14] it=1365144 colorings=869400 lazy-girth=647897 last: m=126 classes=6 cclen=85 t=5530s
[01:22:15] it=1365374 colorings=869600 lazy-girth=647927 last: m=126 classes=6 cclen=87 t=5531s
[01:22:16] it=1365617 colorings=869800 lazy-girth=647974 last: m=126 classes=6 cclen=87 t=5532s
[01:22:17] it=1365863 colorings=870000 lazy-girth=648022 last: m=126 classes=6 cclen=87 t=5533s
[01:22:18] it=1366109 colorings=870200 lazy-girth=648072 last: m=126 classes=6 cclen=87 t=5534s
[01:22:19] it=1366366 colorings=870400 lazy-girth=648130 last: m=126 classes=6 cclen=87 t=5535s
[01:22:20] it=1366603 colorings=870600 lazy-girth=648167 last: m=126 classes=6 cclen=87 t=5536s
[01:22:22] it=1366831 colorings=870800 lazy-girth=648198 last: m=126 classes=6 cclen=87 t=5537s
[01:22:23] it=1367066 colorings=871000 lazy-girth=648237 last: m=126 classes=6 cclen=87 t=5539s
[01:22:24] it=1367316 colorings=871200 lazy-girth=648292 last: m=126 classes=6 cclen=87 t=5540s
[01:22:26] it=1367573 colorings=871400 lazy-girth=648354 last: m=126 classes=6 cclen=87 t=5541s
[01:22:27] it=1367879 colorings=871600 lazy-girth=648492 last: m=126 classes=6 cclen=87 t=5543s
[01:22:29] it=1368188 colorings=871800 lazy-girth=648621 last: m=147 classes=7 cclen=76 t=5545s
[01:22:31] it=1368421 colorings=872000 lazy-girth=648661 last: m=126 classes=6 cclen=87 t=5547s
[01:22:33] it=1368676 colorings=872200 lazy-girth=648727 last: m=126 classes=6 cclen=87 t=5549s
[01:22:34] it=1368944 colorings=872400 lazy-girth=648802 last: m=126 classes=6 cclen=87 t=5550s
[01:22:35] it=1369202 colorings=872600 lazy-girth=648873 last: m=126 classes=6 cclen=87 t=5551s
[01:22:36] it=1369477 colorings=872800 lazy-girth=648951 last: m=126 classes=6 cclen=87 t=5552s
[01:22:37] it=1369730 colorings=873000 lazy-girth=649005 last: m=126 classes=6 cclen=87 t=5553s
[01:22:38] it=1369967 colorings=873200 lazy-girth=649042 last: m=126 classes=6 cclen=87 t=5554s
[01:22:39] it=1370197 colorings=873400 lazy-girth=649075 last: m=126 classes=6 cclen=87 t=5555s
[01:22:40] it=1370443 colorings=873600 lazy-girth=649123 last: m=126 classes=6 cclen=87 t=5556s
[01:22:42] it=1370698 colorings=873800 lazy-girth=649182 last: m=126 classes=6 cclen=87 t=5557s
[01:22:42] it=1370942 colorings=874000 lazy-girth=649229 last: m=126 classes=6 cclen=87 t=5558s
[01:22:43] it=1371189 colorings=874200 lazy-girth=649277 last: m=105 classes=5 cclen=88 t=5559s
[01:22:45] it=1371449 colorings=874400 lazy-girth=649352 last: m=147 classes=7 cclen=84 t=5561s
[01:22:47] it=1371741 colorings=874600 lazy-girth=649474 last: m=126 classes=6 cclen=87 t=5563s
[01:22:50] it=1372072 colorings=874800 lazy-girth=649632 last: m=147 classes=7 cclen=84 t=5566s
[01:22:53] it=1372366 colorings=875000 lazy-girth=649743 last: m=126 classes=6 cclen=87 t=5569s
[01:22:55] it=1372612 colorings=875200 lazy-girth=649797 last: m=126 classes=6 cclen=87 t=5570s
[01:22:57] it=1372910 colorings=875400 lazy-girth=649925 last: m=126 classes=6 cclen=86 t=5572s
[01:22:59] it=1373209 colorings=875600 lazy-girth=650045 last: m=126 classes=6 cclen=87 t=5575s
[01:23:01] it=1373521 colorings=875800 lazy-girth=650187 last: m=126 classes=6 cclen=87 t=5577s
[01:23:03] it=1373777 colorings=876000 lazy-girth=650258 last: m=147 classes=7 cclen=79 t=5578s
[01:23:04] it=1374058 colorings=876200 lazy-girth=650358 last: m=147 classes=7 cclen=86 t=5580s
[01:23:06] it=1374330 colorings=876400 lazy-girth=650452 last: m=126 classes=6 cclen=87 t=5582s
[01:23:09] it=1374628 colorings=876600 lazy-girth=650580 last: m=126 classes=6 cclen=87 t=5584s
[01:23:11] it=1374935 colorings=876800 lazy-girth=650715 last: m=126 classes=6 cclen=87 t=5587s
[01:23:13] it=1375225 colorings=877000 lazy-girth=650824 last: m=126 classes=6 cclen=87 t=5589s
[01:23:15] it=1375524 colorings=877200 lazy-girth=650939 last: m=147 classes=7 cclen=86 t=5591s
[01:23:18] it=1375817 colorings=877400 lazy-girth=651048 last: m=126 classes=6 cclen=87 t=5594s
[01:23:22] it=1376090 colorings=877600 lazy-girth=651136 last: m=126 classes=6 cclen=86 t=5598s
[01:23:25] it=1376405 colorings=877800 lazy-girth=651286 last: m=126 classes=6 cclen=87 t=5601s
[01:23:27] it=1376778 colorings=878000 lazy-girth=651502 last: m=126 classes=6 cclen=87 t=5603s
[01:23:28] it=1377021 colorings=878200 lazy-girth=651550 last: m=126 classes=6 cclen=87 t=5604s
[01:23:29] it=1377319 colorings=878400 lazy-girth=651667 last: m=126 classes=6 cclen=87 t=5605s
[01:23:31] it=1377694 colorings=878600 lazy-girth=651891 last: m=126 classes=6 cclen=87 t=5607s
[01:23:35] it=1378387 colorings=878800 lazy-girth=652574 last: m=126 classes=6 cclen=87 t=5610s
[01:23:37] it=1378798 colorings=879000 lazy-girth=652843 last: m=147 classes=7 cclen=82 t=5612s
[01:23:38] it=1379098 colorings=879200 lazy-girth=652967 last: m=126 classes=6 cclen=87 t=5614s
[01:23:39] it=1379384 colorings=879400 lazy-girth=653068 last: m=126 classes=6 cclen=87 t=5615s
[01:23:40] it=1379616 colorings=879600 lazy-girth=653102 last: m=126 classes=6 cclen=87 t=5616s
[01:23:42] it=1380029 colorings=879800 lazy-girth=653372 last: m=126 classes=6 cclen=87 t=5618s
[01:23:45] it=1380647 colorings=880000 lazy-girth=653908 last: m=126 classes=6 cclen=87 t=5621s
[01:23:46] it=1380968 colorings=880200 lazy-girth=654066 last: m=126 classes=6 cclen=87 t=5622s
[01:23:48] it=1381280 colorings=880400 lazy-girth=654235 last: m=126 classes=6 cclen=87 t=5624s
[01:23:50] it=1381753 colorings=880600 lazy-girth=654592 last: m=126 classes=6 cclen=84 t=5626s
[01:23:51] it=1382011 colorings=880800 lazy-girth=654651 last: m=126 classes=6 cclen=87 t=5627s
[01:23:52] it=1382286 colorings=881000 lazy-girth=654739 last: m=126 classes=6 cclen=86 t=5628s
[01:23:53] it=1382565 colorings=881200 lazy-girth=654848 last: m=126 classes=6 cclen=85 t=5629s
[01:23:54] it=1382863 colorings=881400 lazy-girth=654972 last: m=126 classes=6 cclen=87 t=5630s
[01:23:55] it=1383148 colorings=881600 lazy-girth=655080 last: m=147 classes=7 cclen=81 t=5631s
[01:23:57] it=1383453 colorings=881800 lazy-girth=655208 last: m=126 classes=6 cclen=87 t=5633s
[01:23:58] it=1383774 colorings=882000 lazy-girth=655355 last: m=126 classes=6 cclen=87 t=5634s
[01:23:59] it=1384053 colorings=882200 lazy-girth=655443 last: m=126 classes=6 cclen=87 t=5635s
[01:24:01] it=1384399 colorings=882400 lazy-girth=655610 last: m=126 classes=6 cclen=87 t=5637s
[01:24:02] it=1384651 colorings=882600 lazy-girth=655662 last: m=126 classes=6 cclen=86 t=5638s
[01:24:04] it=1384994 colorings=882800 lazy-girth=655819 last: m=126 classes=6 cclen=87 t=5640s
[01:24:05] it=1385286 colorings=883000 lazy-girth=655922 last: m=126 classes=6 cclen=82 t=5641s
[01:24:08] it=1385690 colorings=883200 lazy-girth=656142 last: m=147 classes=7 cclen=86 t=5643s
[01:24:10] it=1385995 colorings=883400 lazy-girth=656254 last: m=126 classes=6 cclen=87 t=5646s
[01:24:11] it=1386320 colorings=883600 lazy-girth=656401 last: m=126 classes=6 cclen=87 t=5647s
[01:24:13] it=1386626 colorings=883800 lazy-girth=656517 last: m=126 classes=6 cclen=87 t=5648s
[01:24:14] it=1386880 colorings=884000 lazy-girth=656573 last: m=126 classes=6 cclen=87 t=5649s
[01:24:15] it=1387130 colorings=884200 lazy-girth=656627 last: m=147 classes=7 cclen=86 t=5651s
[01:24:16] it=1387417 colorings=884400 lazy-girth=656724 last: m=126 classes=6 cclen=87 t=5652s
[01:24:17] it=1387695 colorings=884600 lazy-girth=656816 last: m=126 classes=6 cclen=86 t=5653s
[01:24:19] it=1388006 colorings=884800 lazy-girth=656929 last: m=126 classes=6 cclen=87 t=5654s
[01:24:20] it=1388295 colorings=885000 lazy-girth=657024 last: m=126 classes=6 cclen=87 t=5655s
[01:24:21] it=1388557 colorings=885200 lazy-girth=657093 last: m=126 classes=6 cclen=86 t=5656s
[01:24:22] it=1388840 colorings=885400 lazy-girth=657194 last: m=126 classes=6 cclen=87 t=5658s
[01:24:24] it=1389159 colorings=885600 lazy-girth=657326 last: m=126 classes=6 cclen=87 t=5660s
[01:24:25] it=1389434 colorings=885800 lazy-girth=657414 last: m=126 classes=6 cclen=87 t=5661s
[01:24:26] it=1389687 colorings=886000 lazy-girth=657469 last: m=126 classes=6 cclen=87 t=5662s
[01:24:27] it=1389937 colorings=886200 lazy-girth=657520 last: m=126 classes=6 cclen=87 t=5663s
[01:24:28] it=1390262 colorings=886400 lazy-girth=657661 last: m=126 classes=6 cclen=87 t=5664s
[01:24:29] it=1390542 colorings=886600 lazy-girth=657760 last: m=147 classes=7 cclen=75 t=5665s
[01:24:31] it=1390833 colorings=886800 lazy-girth=657865 last: m=126 classes=6 cclen=87 t=5666s
[01:24:32] it=1391138 colorings=887000 lazy-girth=657982 last: m=126 classes=6 cclen=83 t=5668s
[01:24:33] it=1391449 colorings=887200 lazy-girth=658113 last: m=126 classes=6 cclen=87 t=5669s
[01:24:34] it=1391729 colorings=887400 lazy-girth=658201 last: m=126 classes=6 cclen=87 t=5670s
[01:24:35] it=1392025 colorings=887600 lazy-girth=658305 last: m=126 classes=6 cclen=87 t=5671s
[01:24:36] it=1392253 colorings=887800 lazy-girth=658334 last: m=126 classes=6 cclen=87 t=5672s
[01:24:37] it=1392453 colorings=888000 lazy-girth=658334 last: m=126 classes=6 cclen=87 t=5673s
[01:24:38] it=1392687 colorings=888200 lazy-girth=658375 last: m=126 classes=6 cclen=87 t=5674s
[01:24:39] it=1392952 colorings=888400 lazy-girth=658449 last: m=126 classes=6 cclen=87 t=5675s
[01:24:40] it=1393306 colorings=888600 lazy-girth=658614 last: m=126 classes=6 cclen=87 t=5676s
[01:24:41] it=1393552 colorings=888800 lazy-girth=658661 last: m=126 classes=6 cclen=87 t=5677s
[01:24:43] it=1393841 colorings=889000 lazy-girth=658759 last: m=126 classes=6 cclen=87 t=5678s
[01:24:44] it=1394118 colorings=889200 lazy-girth=658850 last: m=126 classes=6 cclen=87 t=5679s
[01:24:45] it=1394419 colorings=889400 lazy-girth=658967 last: m=126 classes=6 cclen=87 t=5681s
[01:24:46] it=1394668 colorings=889600 lazy-girth=659016 last: m=126 classes=6 cclen=87 t=5682s
[01:24:47] it=1394947 colorings=889800 lazy-girth=659102 last: m=126 classes=6 cclen=87 t=5683s
[01:24:48] it=1395180 colorings=890000 lazy-girth=659139 last: m=126 classes=6 cclen=87 t=5684s
[01:24:49] it=1395443 colorings=890200 lazy-girth=659213 last: m=105 classes=5 cclen=87 t=5685s
[01:24:50] it=1395763 colorings=890400 lazy-girth=659338 last: m=126 classes=6 cclen=87 t=5686s
[01:24:51] it=1396042 colorings=890600 lazy-girth=659421 last: m=105 classes=5 cclen=87 t=5687s
[01:24:54] it=1396304 colorings=890800 lazy-girth=659486 last: m=126 classes=6 cclen=85 t=5690s
[01:24:56] it=1396570 colorings=891000 lazy-girth=659556 last: m=126 classes=6 cclen=87 t=5692s
[01:24:57] it=1396842 colorings=891200 lazy-girth=659632 last: m=126 classes=6 cclen=87 t=5693s
[01:24:58] it=1397097 colorings=891400 lazy-girth=659688 last: m=126 classes=6 cclen=87 t=5694s
[01:24:59] it=1397345 colorings=891600 lazy-girth=659738 last: m=126 classes=6 cclen=87 t=5695s
[01:25:00] it=1397630 colorings=891800 lazy-girth=659826 last: m=105 classes=5 cclen=88 t=5696s
[01:25:01] it=1397896 colorings=892000 lazy-girth=659892 last: m=126 classes=6 cclen=85 t=5697s
[01:25:04] it=1398168 colorings=892200 lazy-girth=660004 last: m=126 classes=6 cclen=86 t=5699s
[01:25:05] it=1398393 colorings=892400 lazy-girth=660041 last: m=126 classes=6 cclen=87 t=5701s
[01:25:06] it=1398670 colorings=892600 lazy-girth=660121 last: m=126 classes=6 cclen=87 t=5702s
[01:25:07] it=1398906 colorings=892800 lazy-girth=660160 last: m=126 classes=6 cclen=85 t=5703s
[01:25:08] it=1399143 colorings=893000 lazy-girth=660197 last: m=126 classes=6 cclen=87 t=5704s
[01:25:09] it=1399464 colorings=893200 lazy-girth=660330 last: m=126 classes=6 cclen=86 t=5705s
[01:26:32] it=1399811 colorings=893400 lazy-girth=660494 last: m=126 classes=6 cclen=87 t=5788s
[01:26:33] it=1400098 colorings=893600 lazy-girth=660598 last: m=126 classes=6 cclen=87 t=5789s
[01:26:35] it=1400340 colorings=893800 lazy-girth=660648 last: m=126 classes=6 cclen=87 t=5791s
[01:26:36] it=1400615 colorings=894000 lazy-girth=660723 last: m=126 classes=6 cclen=87 t=5792s
[01:26:37] it=1400898 colorings=894200 lazy-girth=660850 last: m=126 classes=6 cclen=87 t=5793s
[01:26:39] it=1401165 colorings=894400 lazy-girth=660929 last: m=126 classes=6 cclen=85 t=5795s
[01:26:40] it=1401418 colorings=894600 lazy-girth=660990 last: m=126 classes=6 cclen=87 t=5796s
[01:26:42] it=1401731 colorings=894800 lazy-girth=661136 last: m=126 classes=6 cclen=87 t=5797s
[01:26:43] it=1402030 colorings=895000 lazy-girth=661275 last: m=126 classes=6 cclen=87 t=5799s
[01:26:45] it=1402357 colorings=895200 lazy-girth=661439 last: m=147 classes=7 cclen=75 t=5801s
[01:26:47] it=1402624 colorings=895400 lazy-girth=661518 last: m=126 classes=6 cclen=86 t=5803s
[01:26:48] it=1402994 colorings=895600 lazy-girth=661714 last: m=126 classes=6 cclen=87 t=5804s
[01:26:49] it=1403269 colorings=895800 lazy-girth=661792 last: m=126 classes=6 cclen=87 t=5805s
[01:26:52] it=1403757 colorings=896000 lazy-girth=662146 last: m=126 classes=6 cclen=87 t=5808s
[01:26:53] it=1404037 colorings=896200 lazy-girth=662246 last: m=126 classes=6 cclen=87 t=5809s
[01:26:55] it=1404353 colorings=896400 lazy-girth=662385 last: m=126 classes=6 cclen=87 t=5811s
[01:26:57] it=1404712 colorings=896600 lazy-girth=662583 last: m=126 classes=6 cclen=87 t=5812s
[01:26:58] it=1404962 colorings=896800 lazy-girth=662646 last: m=126 classes=6 cclen=87 t=5813s
[01:26:59] it=1405247 colorings=897000 lazy-girth=662736 last: m=126 classes=6 cclen=87 t=5815s
[01:27:00] it=1405530 colorings=897200 lazy-girth=662826 last: m=126 classes=6 cclen=87 t=5816s
[01:27:01] it=1405817 colorings=897400 lazy-girth=662933 last: m=126 classes=6 cclen=87 t=5817s
[01:27:03] it=1406145 colorings=897600 lazy-girth=663107 last: m=126 classes=6 cclen=87 t=5819s
[01:27:04] it=1406432 colorings=897800 lazy-girth=663211 last: m=126 classes=6 cclen=87 t=5820s
[01:27:05] it=1406689 colorings=898000 lazy-girth=663270 last: m=126 classes=6 cclen=87 t=5821s
[01:27:06] it=1406945 colorings=898200 lazy-girth=663339 last: m=126 classes=6 cclen=87 t=5822s
[01:27:07] it=1407195 colorings=898400 lazy-girth=663393 last: m=126 classes=6 cclen=87 t=5823s
[01:27:09] it=1407452 colorings=898600 lazy-girth=663468 last: m=147 classes=7 cclen=85 t=5824s
[01:27:10] it=1407745 colorings=898800 lazy-girth=663586 last: m=126 classes=6 cclen=87 t=5826s
[01:27:11] it=1408028 colorings=899000 lazy-girth=663682 last: m=126 classes=6 cclen=87 t=5827s
[01:27:12] it=1408280 colorings=899200 lazy-girth=663741 last: m=126 classes=6 cclen=87 t=5828s
[01:27:14] it=1408605 colorings=899400 lazy-girth=663897 last: m=126 classes=6 cclen=87 t=5830s
[01:27:15] it=1408889 colorings=899600 lazy-girth=664006 last: m=126 classes=6 cclen=86 t=5831s
[01:27:17] it=1409138 colorings=899800 lazy-girth=664068 last: m=126 classes=6 cclen=87 t=5833s
[01:27:18] it=1409396 colorings=900000 lazy-girth=664152 last: m=126 classes=6 cclen=87 t=5834s
[01:27:19] it=1409648 colorings=900200 lazy-girth=664226 last: m=126 classes=6 cclen=87 t=5835s
[01:27:20] it=1409886 colorings=900400 lazy-girth=664267 last: m=147 classes=7 cclen=84 t=5836s
[01:27:21] it=1410145 colorings=900600 lazy-girth=664327 last: m=126 classes=6 cclen=87 t=5837s
[01:27:22] it=1410416 colorings=900800 lazy-girth=664405 last: m=126 classes=6 cclen=87 t=5838s
[01:27:23] it=1410694 colorings=901000 lazy-girth=664488 last: m=126 classes=6 cclen=74 t=5839s
[01:27:24] it=1410986 colorings=901200 lazy-girth=664593 last: m=126 classes=6 cclen=87 t=5840s
[01:27:25] it=1411271 colorings=901400 lazy-girth=664680 last: m=126 classes=6 cclen=87 t=5841s
[01:27:26] it=1411534 colorings=901600 lazy-girth=664747 last: m=126 classes=6 cclen=85 t=5842s
[01:27:27] it=1411784 colorings=901800 lazy-girth=664806 last: m=126 classes=6 cclen=87 t=5843s
[01:27:28] it=1412046 colorings=902000 lazy-girth=664880 last: m=126 classes=6 cclen=87 t=5844s
[01:27:29] it=1412293 colorings=902200 lazy-girth=664930 last: m=126 classes=6 cclen=87 t=5845s
[01:27:30] it=1412565 colorings=902400 lazy-girth=665006 last: m=126 classes=6 cclen=87 t=5846s
[01:27:31] it=1412796 colorings=902600 lazy-girth=665037 last: m=126 classes=6 cclen=87 t=5847s
[01:27:32] it=1413038 colorings=902800 lazy-girth=665079 last: m=126 classes=6 cclen=87 t=5848s
[01:27:33] it=1413244 colorings=903000 lazy-girth=665085 last: m=126 classes=6 cclen=87 t=5849s
[01:27:34] it=1413469 colorings=903200 lazy-girth=665110 last: m=126 classes=6 cclen=87 t=5849s
[01:27:35] it=1413722 colorings=903400 lazy-girth=665171 last: m=126 classes=6 cclen=87 t=5850s
[01:27:36] it=1414000 colorings=903600 lazy-girth=665251 last: m=126 classes=6 cclen=87 t=5852s
[01:27:37] it=1414282 colorings=903800 lazy-girth=665333 last: m=126 classes=6 cclen=87 t=5853s
[01:27:38] it=1414569 colorings=904000 lazy-girth=665426 last: m=126 classes=6 cclen=87 t=5854s
[01:27:39] it=1414839 colorings=904200 lazy-girth=665500 last: m=126 classes=6 cclen=87 t=5855s
[01:27:40] it=1415113 colorings=904400 lazy-girth=665577 last: m=126 classes=6 cclen=85 t=5856s
[01:27:41] it=1415386 colorings=904600 lazy-girth=665653 last: m=126 classes=6 cclen=87 t=5857s
[01:27:42] it=1415650 colorings=904800 lazy-girth=665718 last: m=126 classes=6 cclen=87 t=5858s
[01:27:43] it=1415913 colorings=905000 lazy-girth=665786 last: m=126 classes=6 cclen=87 t=5859s
[01:27:44] it=1416170 colorings=905200 lazy-girth=665845 last: m=126 classes=6 cclen=87 t=5860s
[01:27:45] it=1416422 colorings=905400 lazy-girth=665897 last: m=126 classes=6 cclen=87 t=5861s
[01:27:46] it=1416682 colorings=905600 lazy-girth=665960 last: m=126 classes=6 cclen=87 t=5862s
[01:27:47] it=1416935 colorings=905800 lazy-girth=666015 last: m=126 classes=6 cclen=87 t=5863s
[01:27:48] it=1417192 colorings=906000 lazy-girth=666072 last: m=126 classes=6 cclen=83 t=5864s
[01:27:50] it=1417454 colorings=906200 lazy-girth=666140 last: m=126 classes=6 cclen=87 t=5866s
[01:27:51] it=1417693 colorings=906400 lazy-girth=666185 last: m=126 classes=6 cclen=87 t=5866s
[01:27:52] it=1417959 colorings=906600 lazy-girth=666264 last: m=126 classes=6 cclen=87 t=5867s
[01:27:53] it=1418217 colorings=906800 lazy-girth=666324 last: m=126 classes=6 cclen=87 t=5868s
[01:27:54] it=1418497 colorings=907000 lazy-girth=666408 last: m=126 classes=6 cclen=87 t=5870s
[01:27:55] it=1418766 colorings=907200 lazy-girth=666477 last: m=126 classes=6 cclen=87 t=5871s
[01:27:56] it=1419004 colorings=907400 lazy-girth=666517 last: m=126 classes=6 cclen=87 t=5872s
[01:27:57] it=1419290 colorings=907600 lazy-girth=666611 last: m=126 classes=6 cclen=87 t=5873s
[01:27:58] it=1419568 colorings=907800 lazy-girth=666692 last: m=126 classes=6 cclen=87 t=5874s
[01:27:59] it=1419804 colorings=908000 lazy-girth=666730 last: m=126 classes=6 cclen=87 t=5874s
[01:28:00] it=1420048 colorings=908200 lazy-girth=666783 last: m=147 classes=7 cclen=77 t=5875s
[01:28:01] it=1420324 colorings=908400 lazy-girth=666861 last: m=126 classes=6 cclen=84 t=5877s
[01:28:02] it=1420572 colorings=908600 lazy-girth=666915 last: m=126 classes=6 cclen=87 t=5878s
[01:28:03] it=1420826 colorings=908800 lazy-girth=666972 last: m=126 classes=6 cclen=87 t=5878s
[01:28:04] it=1421063 colorings=909000 lazy-girth=667014 last: m=126 classes=6 cclen=87 t=5879s
[01:28:05] it=1421308 colorings=909200 lazy-girth=667063 last: m=126 classes=6 cclen=87 t=5880s
[01:28:06] it=1421546 colorings=909400 lazy-girth=667101 last: m=126 classes=6 cclen=87 t=5881s
[01:28:07] it=1421788 colorings=909600 lazy-girth=667146 last: m=126 classes=6 cclen=78 t=5882s
[01:28:08] it=1422028 colorings=909800 lazy-girth=667191 last: m=126 classes=6 cclen=87 t=5883s
[01:28:08] it=1422264 colorings=910000 lazy-girth=667228 last: m=126 classes=6 cclen=87 t=5884s
[01:28:09] it=1422501 colorings=910200 lazy-girth=667268 last: m=126 classes=6 cclen=87 t=5885s
[01:28:10] it=1422745 colorings=910400 lazy-girth=667316 last: m=126 classes=6 cclen=87 t=5886s
[01:28:11] it=1422996 colorings=910600 lazy-girth=667373 last: m=126 classes=6 cclen=87 t=5887s
[01:28:12] it=1423245 colorings=910800 lazy-girth=667422 last: m=126 classes=6 cclen=87 t=5888s
[01:28:13] it=1423473 colorings=911000 lazy-girth=667451 last: m=126 classes=6 cclen=84 t=5889s
[01:28:14] it=1423726 colorings=911200 lazy-girth=667507 last: m=126 classes=6 cclen=85 t=5890s
[01:28:17] it=1423957 colorings=911400 lazy-girth=667539 last: m=126 classes=6 cclen=87 t=5892s
[01:28:17] it=1424166 colorings=911600 lazy-girth=667548 last: m=126 classes=6 cclen=86 t=5893s
[01:28:18] it=1424389 colorings=911800 lazy-girth=667571 last: m=126 classes=6 cclen=87 t=5894s
[01:28:19] it=1424628 colorings=912000 lazy-girth=667613 last: m=126 classes=6 cclen=87 t=5895s
[01:28:20] it=1424899 colorings=912200 lazy-girth=667687 last: m=126 classes=6 cclen=84 t=5896s
[01:28:22] it=1425126 colorings=912400 lazy-girth=667716 last: m=126 classes=6 cclen=87 t=5897s
[01:28:24] it=1425446 colorings=912600 lazy-girth=667862 last: m=126 classes=6 cclen=86 t=5900s
[01:28:25] it=1425791 colorings=912800 lazy-girth=668051 last: m=126 classes=6 cclen=87 t=5901s
[01:28:27] it=1426070 colorings=913000 lazy-girth=668139 last: m=126 classes=6 cclen=79 t=5903s
[01:28:28] it=1426328 colorings=913200 lazy-girth=668209 last: m=126 classes=6 cclen=87 t=5904s
[01:28:29] it=1426567 colorings=913400 lazy-girth=668251 last: m=126 classes=6 cclen=87 t=5905s
[01:28:30] it=1426884 colorings=913600 lazy-girth=668374 last: m=126 classes=6 cclen=87 t=5906s
[01:28:32] it=1427190 colorings=913800 lazy-girth=668496 last: m=126 classes=6 cclen=86 t=5908s
[01:28:34] it=1427566 colorings=914000 lazy-girth=668707 last: m=126 classes=6 cclen=86 t=5910s
[01:28:35] it=1427894 colorings=914200 lazy-girth=668863 last: m=126 classes=6 cclen=87 t=5911s
[01:28:37] it=1428199 colorings=914400 lazy-girth=668982 last: m=126 classes=6 cclen=87 t=5912s
[01:28:38] it=1428572 colorings=914600 lazy-girth=669199 last: m=126 classes=6 cclen=87 t=5914s
[01:28:40] it=1428872 colorings=914800 lazy-girth=669307 last: m=126 classes=6 cclen=86 t=5915s
[01:28:42] it=1429235 colorings=915000 lazy-girth=669509 last: m=126 classes=6 cclen=87 t=5918s
[01:28:44] it=1429612 colorings=915200 lazy-girth=669742 last: m=126 classes=6 cclen=87 t=5920s
[01:28:46] it=1429925 colorings=915400 lazy-girth=669892 last: m=147 classes=7 cclen=71 t=5922s
[01:28:48] it=1430281 colorings=915600 lazy-girth=670075 last: m=147 classes=7 cclen=86 t=5924s
[01:28:50] it=1430557 colorings=915800 lazy-girth=670166 last: m=126 classes=6 cclen=86 t=5926s
[01:28:51] it=1430917 colorings=916000 lazy-girth=670360 last: m=147 classes=7 cclen=86 t=5927s
[01:28:53] it=1431195 colorings=916200 lazy-girth=670456 last: m=126 classes=6 cclen=87 t=5929s
[01:28:54] it=1431497 colorings=916400 lazy-girth=670570 last: m=126 classes=6 cclen=87 t=5930s
[01:28:56] it=1431848 colorings=916600 lazy-girth=670748 last: m=126 classes=6 cclen=71 t=5932s
[01:28:58] it=1432124 colorings=916800 lazy-girth=670838 last: m=126 classes=6 cclen=85 t=5933s
[01:28:59] it=1432418 colorings=917000 lazy-girth=670936 last: m=126 classes=6 cclen=87 t=5935s
[01:29:00] it=1432679 colorings=917200 lazy-girth=671004 last: m=126 classes=6 cclen=87 t=5936s
[01:29:01] it=1432983 colorings=917400 lazy-girth=671120 last: m=147 classes=7 cclen=70 t=5937s
[01:29:03] it=1433320 colorings=917600 lazy-girth=671266 last: m=126 classes=6 cclen=87 t=5939s
[01:29:04] it=1433603 colorings=917800 lazy-girth=671358 last: m=126 classes=6 cclen=85 t=5940s
[01:29:05] it=1433864 colorings=918000 lazy-girth=671425 last: m=126 classes=6 cclen=87 t=5941s
[01:29:07] it=1434196 colorings=918200 lazy-girth=671599 last: m=126 classes=6 cclen=87 t=5943s
[01:29:09] it=1434517 colorings=918400 lazy-girth=671747 last: m=126 classes=6 cclen=87 t=5945s
[01:29:11] it=1434823 colorings=918600 lazy-girth=671875 last: m=126 classes=6 cclen=87 t=5947s
[01:29:12] it=1435137 colorings=918800 lazy-girth=672002 last: m=126 classes=6 cclen=87 t=5948s
[01:29:13] it=1435422 colorings=919000 lazy-girth=672092 last: m=126 classes=6 cclen=87 t=5949s
[01:29:15] it=1435791 colorings=919200 lazy-girth=672287 last: m=126 classes=6 cclen=86 t=5951s
[01:29:16] it=1436080 colorings=919400 lazy-girth=672380 last: m=126 classes=6 cclen=87 t=5952s
[01:29:17] it=1436350 colorings=919600 lazy-girth=672460 last: m=147 classes=7 cclen=77 t=5953s
[01:29:18] it=1436649 colorings=919800 lazy-girth=672570 last: m=126 classes=6 cclen=85 t=5954s
[01:29:20] it=1437013 colorings=920000 lazy-girth=672769 last: m=126 classes=6 cclen=86 t=5956s
[01:29:22] it=1437341 colorings=920200 lazy-girth=672906 last: m=126 classes=6 cclen=87 t=5957s
[01:29:23] it=1437678 colorings=920400 lazy-girth=673075 last: m=126 classes=6 cclen=86 t=5959s
[01:29:24] it=1437974 colorings=920600 lazy-girth=673182 last: m=126 classes=6 cclen=86 t=5960s
[01:29:25] it=1438256 colorings=920800 lazy-girth=673283 last: m=126 classes=6 cclen=87 t=5961s
[01:29:27] it=1438551 colorings=921000 lazy-girth=673389 last: m=126 classes=6 cclen=87 t=5963s
[01:29:28] it=1438888 colorings=921200 lazy-girth=673540 last: m=126 classes=6 cclen=87 t=5964s
[01:29:30] it=1439213 colorings=921400 lazy-girth=673681 last: m=126 classes=6 cclen=87 t=5965s
[01:29:31] it=1439548 colorings=921600 lazy-girth=673838 last: m=126 classes=6 cclen=87 t=5967s
[01:29:32] it=1439844 colorings=921800 lazy-girth=673940 last: m=126 classes=6 cclen=87 t=5968s
[01:29:34] it=1440175 colorings=922000 lazy-girth=674084 last: m=126 classes=6 cclen=87 t=5970s
[01:29:35] it=1440496 colorings=922200 lazy-girth=674214 last: m=126 classes=6 cclen=87 t=5971s
[01:29:36] it=1440818 colorings=922400 lazy-girth=674352 last: m=126 classes=6 cclen=87 t=5972s
[01:29:38] it=1441131 colorings=922600 lazy-girth=674471 last: m=126 classes=6 cclen=87 t=5973s
[01:29:39] it=1441449 colorings=922800 lazy-girth=674596 last: m=126 classes=6 cclen=87 t=5975s
[01:29:40] it=1441666 colorings=923000 lazy-girth=674613 last: m=126 classes=6 cclen=86 t=5976s
[01:29:41] it=1441967 colorings=923200 lazy-girth=674722 last: m=126 classes=6 cclen=87 t=5977s
[01:29:42] it=1442320 colorings=923400 lazy-girth=674883 last: m=126 classes=6 cclen=87 t=5978s
[01:29:44] it=1442616 colorings=923600 lazy-girth=674987 last: m=126 classes=6 cclen=87 t=5979s
[01:29:45] it=1442948 colorings=923800 lazy-girth=675134 last: m=126 classes=6 cclen=87 t=5981s
[01:29:46] it=1443249 colorings=924000 lazy-girth=675246 last: m=126 classes=6 cclen=87 t=5982s
[01:29:48] it=1443571 colorings=924200 lazy-girth=675374 last: m=126 classes=6 cclen=87 t=5984s
[01:29:49] it=1443860 colorings=924400 lazy-girth=675472 last: m=126 classes=6 cclen=87 t=5985s
[01:29:50] it=1444140 colorings=924600 lazy-girth=675557 last: m=126 classes=6 cclen=87 t=5986s
[01:29:52] it=1444439 colorings=924800 lazy-girth=675662 last: m=147 classes=7 cclen=86 t=5987s
[01:29:53] it=1444735 colorings=925000 lazy-girth=675771 last: m=126 classes=6 cclen=87 t=5989s
[01:29:54] it=1445036 colorings=925200 lazy-girth=675887 last: m=126 classes=6 cclen=87 t=5990s
[01:29:55] it=1445306 colorings=925400 lazy-girth=675960 last: m=126 classes=6 cclen=87 t=5991s
[01:29:56] it=1445564 colorings=925600 lazy-girth=676022 last: m=126 classes=6 cclen=87 t=5992s
[01:29:57] it=1445791 colorings=925800 lazy-girth=676049 last: m=126 classes=6 cclen=85 t=5993s
[01:29:58] it=1446039 colorings=926000 lazy-girth=676097 last: m=126 classes=6 cclen=87 t=5994s
[01:30:00] it=1446313 colorings=926200 lazy-girth=676182 last: m=126 classes=6 cclen=87 t=5995s
[01:30:01] it=1446579 colorings=926400 lazy-girth=676252 last: m=147 classes=7 cclen=70 t=5997s
[01:30:02] it=1446840 colorings=926600 lazy-girth=676315 last: m=126 classes=6 cclen=87 t=5998s
[01:30:03] it=1447121 colorings=926800 lazy-girth=676403 last: m=126 classes=6 cclen=87 t=5999s
[01:30:05] it=1447401 colorings=927000 lazy-girth=676487 last: m=126 classes=6 cclen=87 t=6000s
[01:30:06] it=1447691 colorings=927200 lazy-girth=676587 last: m=126 classes=6 cclen=87 t=6002s
[01:30:07] it=1447993 colorings=927400 lazy-girth=676702 last: m=126 classes=6 cclen=87 t=6003s
[01:30:08] it=1448273 colorings=927600 lazy-girth=676784 last: m=126 classes=6 cclen=87 t=6004s
[01:30:09] it=1448538 colorings=927800 lazy-girth=676854 last: m=126 classes=6 cclen=87 t=6005s
[01:30:10] it=1448853 colorings=928000 lazy-girth=676981 last: m=126 classes=6 cclen=87 t=6006s
[01:30:12] it=1449122 colorings=928200 lazy-girth=677057 last: m=126 classes=6 cclen=87 t=6007s
[01:30:13] it=1449389 colorings=928400 lazy-girth=677136 last: m=126 classes=6 cclen=87 t=6008s
[01:30:14] it=1449664 colorings=928600 lazy-girth=677214 last: m=126 classes=6 cclen=87 t=6010s
[01:30:15] it=1449957 colorings=928800 lazy-girth=677323 last: m=126 classes=6 cclen=84 t=6011s
[01:30:16] it=1450172 colorings=929000 lazy-girth=677341 last: m=126 classes=6 cclen=87 t=6012s
[01:30:17] it=1450424 colorings=929200 lazy-girth=677400 last: m=126 classes=6 cclen=87 t=6013s
[01:30:18] it=1450697 colorings=929400 lazy-girth=677488 last: m=126 classes=6 cclen=86 t=6014s
[01:30:19] it=1450990 colorings=929600 lazy-girth=677595 last: m=126 classes=6 cclen=87 t=6015s
[01:30:20] it=1451249 colorings=929800 lazy-girth=677658 last: m=126 classes=6 cclen=87 t=6016s
[01:30:21] it=1451529 colorings=930000 lazy-girth=677750 last: m=126 classes=6 cclen=87 t=6017s
[01:30:23] it=1451839 colorings=930200 lazy-girth=677867 last: m=126 classes=6 cclen=87 t=6019s
[01:30:24] it=1452153 colorings=930400 lazy-girth=677987 last: m=126 classes=6 cclen=87 t=6020s
[01:30:25] it=1452447 colorings=930600 lazy-girth=678090 last: m=126 classes=6 cclen=79 t=6021s
[01:30:26] it=1452769 colorings=930800 lazy-girth=678221 last: m=126 classes=6 cclen=87 t=6022s
[01:30:28] it=1453086 colorings=931000 lazy-girth=678347 last: m=126 classes=6 cclen=87 t=6024s
[01:30:29] it=1453397 colorings=931200 lazy-girth=678466 last: m=126 classes=6 cclen=87 t=6025s
[01:30:31] it=1453653 colorings=931400 lazy-girth=678527 last: m=126 classes=6 cclen=87 t=6026s
[01:30:32] it=1453955 colorings=931600 lazy-girth=678638 last: m=126 classes=6 cclen=87 t=6027s
[01:30:33] it=1454259 colorings=931800 lazy-girth=678763 last: m=126 classes=6 cclen=87 t=6029s
[01:30:34] it=1454536 colorings=932000 lazy-girth=678850 last: m=126 classes=6 cclen=87 t=6030s
[01:30:35] it=1454791 colorings=932200 lazy-girth=678910 last: m=126 classes=6 cclen=84 t=6031s
[01:30:36] it=1455091 colorings=932400 lazy-girth=679019 last: m=126 classes=6 cclen=87 t=6032s
[01:30:38] it=1455354 colorings=932600 lazy-girth=679086 last: m=126 classes=6 cclen=87 t=6033s
[01:30:39] it=1455669 colorings=932800 lazy-girth=679219 last: m=126 classes=6 cclen=87 t=6035s
[01:30:40] it=1455968 colorings=933000 lazy-girth=679329 last: m=126 classes=6 cclen=87 t=6036s
[01:30:41] it=1456235 colorings=933200 lazy-girth=679404 last: m=126 classes=6 cclen=84 t=6037s
[01:30:42] it=1456503 colorings=933400 lazy-girth=679476 last: m=126 classes=6 cclen=87 t=6038s
[01:30:44] it=1456832 colorings=933600 lazy-girth=679629 last: m=126 classes=6 cclen=87 t=6040s
[01:30:45] it=1457093 colorings=933800 lazy-girth=679693 last: m=126 classes=6 cclen=82 t=6041s
[01:30:46] it=1457442 colorings=934000 lazy-girth=679872 last: m=126 classes=6 cclen=87 t=6042s
[01:30:48] it=1457739 colorings=934200 lazy-girth=679982 last: m=126 classes=6 cclen=87 t=6043s
[01:30:49] it=1457999 colorings=934400 lazy-girth=680050 last: m=126 classes=6 cclen=87 t=6044s
[01:30:50] it=1458259 colorings=934600 lazy-girth=680111 last: m=126 classes=6 cclen=87 t=6045s
[01:30:51] it=1458529 colorings=934800 lazy-girth=680201 last: m=126 classes=6 cclen=87 t=6046s
[01:30:52] it=1458791 colorings=935000 lazy-girth=680270 last: m=126 classes=6 cclen=87 t=6048s
[01:30:53] it=1459109 colorings=935200 lazy-girth=680407 last: m=126 classes=6 cclen=84 t=6049s
[01:30:54] it=1459335 colorings=935400 lazy-girth=680434 last: m=126 classes=6 cclen=87 t=6050s
[01:30:55] it=1459539 colorings=935600 lazy-girth=680438 last: m=126 classes=6 cclen=87 t=6050s
[01:30:56] it=1459826 colorings=935800 lazy-girth=680538 last: m=126 classes=6 cclen=86 t=6052s
[01:30:57] it=1460081 colorings=936000 lazy-girth=680596 last: m=126 classes=6 cclen=87 t=6052s
[01:30:58] it=1460362 colorings=936200 lazy-girth=680679 last: m=126 classes=6 cclen=87 t=6053s
[01:30:59] it=1460642 colorings=936400 lazy-girth=680761 last: m=126 classes=6 cclen=76 t=6055s
[01:31:00] it=1460913 colorings=936600 lazy-girth=680835 last: m=126 classes=6 cclen=87 t=6056s
[01:31:01] it=1461162 colorings=936800 lazy-girth=680887 last: m=126 classes=6 cclen=87 t=6056s
[01:31:02] it=1461451 colorings=937000 lazy-girth=680983 last: m=126 classes=6 cclen=87 t=6058s
[01:31:03] it=1461738 colorings=937200 lazy-girth=681074 last: m=126 classes=6 cclen=87 t=6059s
[01:31:04] it=1462054 colorings=937400 lazy-girth=681197 last: m=126 classes=6 cclen=87 t=6060s
[01:31:05] it=1462368 colorings=937600 lazy-girth=681316 last: m=126 classes=6 cclen=87 t=6061s
[01:31:06] it=1462684 colorings=937800 lazy-girth=681439 last: m=126 classes=6 cclen=87 t=6062s
[01:31:08] it=1462962 colorings=938000 lazy-girth=681530 last: m=126 classes=6 cclen=87 t=6064s
[01:31:09] it=1463209 colorings=938200 lazy-girth=681581 last: m=126 classes=6 cclen=87 t=6065s
[01:31:11] it=1463490 colorings=938400 lazy-girth=681680 last: m=126 classes=6 cclen=87 t=6067s
[01:31:13] it=1463776 colorings=938600 lazy-girth=681780 last: m=126 classes=6 cclen=87 t=6068s
[01:31:14] it=1464044 colorings=938800 lazy-girth=681853 last: m=126 classes=6 cclen=87 t=6070s
[01:31:15] it=1464296 colorings=939000 lazy-girth=681910 last: m=126 classes=6 cclen=87 t=6071s
[01:31:16] it=1464575 colorings=939200 lazy-girth=681992 last: m=126 classes=6 cclen=87 t=6072s
[01:31:17] it=1464846 colorings=939400 lazy-girth=682065 last: m=126 classes=6 cclen=84 t=6073s
[01:31:18] it=1465068 colorings=939600 lazy-girth=682089 last: m=126 classes=6 cclen=87 t=6074s
[01:31:19] it=1465320 colorings=939800 lazy-girth=682145 last: m=126 classes=6 cclen=87 t=6075s
[01:31:20] it=1465591 colorings=940000 lazy-girth=682221 last: m=126 classes=6 cclen=87 t=6076s
[01:31:21] it=1465842 colorings=940200 lazy-girth=682272 last: m=126 classes=6 cclen=87 t=6077s
[01:31:22] it=1466082 colorings=940400 lazy-girth=682315 last: m=126 classes=6 cclen=87 t=6078s
[01:31:23] it=1466316 colorings=940600 lazy-girth=682349 last: m=126 classes=6 cclen=83 t=6079s
[01:31:24] it=1466558 colorings=940800 lazy-girth=682393 last: m=147 classes=7 cclen=70 t=6080s
[01:31:25] it=1466795 colorings=941000 lazy-girth=682431 last: m=126 classes=6 cclen=87 t=6080s
[01:31:26] it=1467038 colorings=941200 lazy-girth=682475 last: m=126 classes=6 cclen=87 t=6081s
[01:31:27] it=1467309 colorings=941400 lazy-girth=682547 last: m=126 classes=6 cclen=87 t=6082s
[01:31:28] it=1467565 colorings=941600 lazy-girth=682606 last: m=147 classes=7 cclen=86 t=6083s
[01:31:28] it=1467804 colorings=941800 lazy-girth=682647 last: m=126 classes=6 cclen=87 t=6084s
[01:31:29] it=1468038 colorings=942000 lazy-girth=682683 last: m=126 classes=6 cclen=86 t=6085s
[01:31:30] it=1468280 colorings=942200 lazy-girth=682726 last: m=126 classes=6 cclen=87 t=6086s
[01:31:31] it=1468518 colorings=942400 lazy-girth=682764 last: m=126 classes=6 cclen=87 t=6087s
[01:31:32] it=1468755 colorings=942600 lazy-girth=682801 last: m=126 classes=6 cclen=87 t=6088s
[01:31:33] it=1469013 colorings=942800 lazy-girth=682861 last: m=126 classes=6 cclen=83 t=6089s
[01:31:35] it=1469331 colorings=943000 lazy-girth=682997 last: m=126 classes=6 cclen=87 t=6091s
[01:31:38] it=1469711 colorings=943200 lazy-girth=683232 last: m=126 classes=6 cclen=87 t=6093s
[01:31:40] it=1470066 colorings=943400 lazy-girth=683428 last: m=126 classes=6 cclen=87 t=6096s
[01:31:42] it=1470388 colorings=943600 lazy-girth=683587 last: m=126 classes=6 cclen=87 t=6098s
[01:31:44] it=1470729 colorings=943800 lazy-girth=683762 last: m=147 classes=7 cclen=86 t=6100s
[01:31:46] it=1471087 colorings=944000 lazy-girth=683955 last: m=126 classes=6 cclen=87 t=6102s
[01:31:47] it=1471336 colorings=944200 lazy-girth=684014 last: m=126 classes=6 cclen=87 t=6103s
[01:31:49] it=1471609 colorings=944400 lazy-girth=684100 last: m=126 classes=6 cclen=87 t=6105s
[01:31:51] it=1471896 colorings=944600 lazy-girth=684204 last: m=126 classes=6 cclen=87 t=6107s
[01:31:53] it=1472236 colorings=944800 lazy-girth=684386 last: m=126 classes=6 cclen=87 t=6109s
[01:31:55] it=1472592 colorings=945000 lazy-girth=684573 last: m=126 classes=6 cclen=87 t=6111s
[01:31:57] it=1472864 colorings=945200 lazy-girth=684665 last: m=126 classes=6 cclen=87 t=6113s
[01:31:59] it=1473231 colorings=945400 lazy-girth=684868 last: m=126 classes=6 cclen=87 t=6115s
[01:32:01] it=1473527 colorings=945600 lazy-girth=684989 last: m=126 classes=6 cclen=87 t=6117s
[01:32:03] it=1473812 colorings=945800 lazy-girth=685096 last: m=126 classes=6 cclen=86 t=6118s
[01:32:04] it=1474121 colorings=946000 lazy-girth=685215 last: m=126 classes=6 cclen=87 t=6120s
[01:32:07] it=1474472 colorings=946200 lazy-girth=685414 last: m=147 classes=7 cclen=86 t=6123s
[01:32:09] it=1474745 colorings=946400 lazy-girth=685502 last: m=126 classes=6 cclen=87 t=6124s
[01:32:10] it=1475025 colorings=946600 lazy-girth=685600 last: m=126 classes=6 cclen=87 t=6126s
[01:32:12] it=1475265 colorings=946800 lazy-girth=685643 last: m=126 classes=6 cclen=87 t=6128s
[01:32:13] it=1475499 colorings=947000 lazy-girth=685679 last: m=126 classes=6 cclen=87 t=6129s
[01:32:14] it=1475749 colorings=947200 lazy-girth=685733 last: m=126 classes=6 cclen=84 t=6130s
[01:32:15] it=1476005 colorings=947400 lazy-girth=685790 last: m=126 classes=6 cclen=87 t=6131s
[01:32:16] it=1476259 colorings=947600 lazy-girth=685845 last: m=126 classes=6 cclen=87 t=6132s
[01:32:17] it=1476500 colorings=947800 lazy-girth=685890 last: m=126 classes=6 cclen=87 t=6133s
[01:32:18] it=1476744 colorings=948000 lazy-girth=685940 last: m=126 classes=6 cclen=86 t=6134s
[01:32:19] it=1476974 colorings=948200 lazy-girth=685972 last: m=126 classes=6 cclen=87 t=6135s
[01:32:20] it=1477228 colorings=948400 lazy-girth=686033 last: m=126 classes=6 cclen=85 t=6136s
[01:32:21] it=1477467 colorings=948600 lazy-girth=686073 last: m=126 classes=6 cclen=87 t=6137s
[01:32:22] it=1477699 colorings=948800 lazy-girth=686106 last: m=126 classes=6 cclen=87 t=6138s
[01:32:23] it=1477946 colorings=949000 lazy-girth=686159 last: m=126 classes=6 cclen=87 t=6139s
[01:32:24] it=1478206 colorings=949200 lazy-girth=686222 last: m=126 classes=6 cclen=87 t=6140s
[01:32:25] it=1478434 colorings=949400 lazy-girth=686250 last: m=126 classes=6 cclen=87 t=6141s
[01:32:26] it=1478654 colorings=949600 lazy-girth=686270 last: m=126 classes=6 cclen=87 t=6142s
[01:32:27] it=1478899 colorings=949800 lazy-girth=686317 last: m=126 classes=6 cclen=87 t=6143s
[01:32:29] it=1479164 colorings=950000 lazy-girth=686392 last: m=126 classes=6 cclen=87 t=6145s
[01:32:31] it=1479480 colorings=950200 lazy-girth=686545 last: m=126 classes=6 cclen=87 t=6147s
[01:32:33] it=1479781 colorings=950400 lazy-girth=686670 last: m=126 classes=6 cclen=87 t=6149s
[01:32:36] it=1480078 colorings=950600 lazy-girth=686801 last: m=126 classes=6 cclen=87 t=6151s
[01:32:38] it=1480397 colorings=950800 lazy-girth=686958 last: m=147 classes=7 cclen=86 t=6154s
[01:32:41] it=1480767 colorings=951000 lazy-girth=687172 last: m=126 classes=6 cclen=87 t=6156s
[01:32:42] it=1481038 colorings=951200 lazy-girth=687252 last: m=126 classes=6 cclen=87 t=6158s
[01:32:44] it=1481331 colorings=951400 lazy-girth=687364 last: m=126 classes=6 cclen=87 t=6160s
[01:32:46] it=1481670 colorings=951600 lazy-girth=687522 last: m=126 classes=6 cclen=87 t=6162s
[01:32:48] it=1481967 colorings=951800 lazy-girth=687646 last: m=126 classes=6 cclen=87 t=6164s
[01:32:50] it=1482296 colorings=952000 lazy-girth=687799 last: m=126 classes=6 cclen=87 t=6166s
[01:32:52] it=1482586 colorings=952200 lazy-girth=687913 last: m=126 classes=6 cclen=87 t=6168s
[01:32:56] it=1482962 colorings=952400 lazy-girth=688128 last: m=126 classes=6 cclen=87 t=6172s
[01:32:58] it=1483241 colorings=952600 lazy-girth=688223 last: m=126 classes=6 cclen=86 t=6174s
[01:33:01] it=1483521 colorings=952800 lazy-girth=688327 last: m=147 classes=7 cclen=86 t=6177s
[01:33:03] it=1483816 colorings=953000 lazy-girth=688456 last: m=126 classes=6 cclen=87 t=6179s
[01:33:06] it=1484118 colorings=953200 lazy-girth=688580 last: m=126 classes=6 cclen=87 t=6182s
[01:33:09] it=1484469 colorings=953400 lazy-girth=688767 last: m=126 classes=6 cclen=87 t=6184s
[01:33:10] it=1484766 colorings=953600 lazy-girth=688888 last: m=126 classes=6 cclen=87 t=6186s
[01:33:13] it=1485021 colorings=953800 lazy-girth=688951 last: m=126 classes=6 cclen=87 t=6189s
[01:33:15] it=1485336 colorings=954000 lazy-girth=689092 last: m=126 classes=6 cclen=87 t=6191s
[01:33:18] it=1485608 colorings=954200 lazy-girth=689178 last: m=126 classes=6 cclen=87 t=6194s
[01:33:21] it=1485915 colorings=954400 lazy-girth=689318 last: m=126 classes=6 cclen=87 t=6197s
[01:33:24] it=1486218 colorings=954600 lazy-girth=689442 last: m=126 classes=6 cclen=87 t=6200s
[01:33:28] it=1486480 colorings=954800 lazy-girth=689521 last: m=126 classes=6 cclen=87 t=6204s
[01:33:35] it=1486755 colorings=955000 lazy-girth=689618 last: m=126 classes=6 cclen=87 t=6211s
[01:33:36] it=1486958 colorings=955200 lazy-girth=689624 last: m=126 classes=6 cclen=87 t=6212s
[01:33:37] it=1487161 colorings=955400 lazy-girth=689630 last: m=126 classes=6 cclen=87 t=6213s
[01:33:39] it=1487370 colorings=955600 lazy-girth=689648 last: m=126 classes=6 cclen=87 t=6215s
[01:33:40] it=1487579 colorings=955800 lazy-girth=689666 last: m=126 classes=6 cclen=87 t=6216s
[01:33:42] it=1487805 colorings=956000 lazy-girth=689705 last: m=126 classes=6 cclen=85 t=6218s
[01:33:43] it=1488104 colorings=956200 lazy-girth=689821 last: m=126 classes=6 cclen=86 t=6219s
[01:33:45] it=1488421 colorings=956400 lazy-girth=689952 last: m=126 classes=6 cclen=86 t=6221s
[01:33:46] it=1488720 colorings=956600 lazy-girth=690075 last: m=126 classes=6 cclen=86 t=6222s
[01:33:48] it=1489028 colorings=956800 lazy-girth=690192 last: m=126 classes=6 cclen=87 t=6224s
[01:33:49] it=1489328 colorings=957000 lazy-girth=690305 last: m=126 classes=6 cclen=87 t=6225s
[01:33:51] it=1489603 colorings=957200 lazy-girth=690386 last: m=126 classes=6 cclen=87 t=6226s
[01:33:52] it=1489893 colorings=957400 lazy-girth=690496 last: m=126 classes=6 cclen=86 t=6228s
[01:33:53] it=1490167 colorings=957600 lazy-girth=690579 last: m=126 classes=6 cclen=87 t=6229s
[01:33:55] it=1490441 colorings=957800 lazy-girth=690665 last: m=126 classes=6 cclen=86 t=6230s
[01:33:56] it=1490713 colorings=958000 lazy-girth=690750 last: m=126 classes=6 cclen=87 t=6232s
[01:33:57] it=1491007 colorings=958200 lazy-girth=690860 last: m=126 classes=6 cclen=87 t=6233s
[01:33:59] it=1491306 colorings=958400 lazy-girth=690971 last: m=126 classes=6 cclen=87 t=6235s
[01:34:00] it=1491606 colorings=958600 lazy-girth=691084 last: m=126 classes=6 cclen=87 t=6236s
[01:34:01] it=1491868 colorings=958800 lazy-girth=691153 last: m=126 classes=6 cclen=87 t=6237s
[01:34:03] it=1492144 colorings=959000 lazy-girth=691236 last: m=126 classes=6 cclen=87 t=6239s
[01:34:05] it=1492469 colorings=959200 lazy-girth=691375 last: m=126 classes=6 cclen=87 t=6241s
[01:34:06] it=1492757 colorings=959400 lazy-girth=691472 last: m=126 classes=6 cclen=87 t=6242s
[01:34:07] it=1493025 colorings=959600 lazy-girth=691553 last: m=126 classes=6 cclen=87 t=6243s
[01:34:08] it=1493309 colorings=959800 lazy-girth=691645 last: m=126 classes=6 cclen=87 t=6244s
[01:34:09] it=1493568 colorings=960000 lazy-girth=691705 last: m=126 classes=6 cclen=87 t=6245s
[01:34:11] it=1493879 colorings=960200 lazy-girth=691825 last: m=126 classes=6 cclen=87 t=6246s
[01:34:12] it=1494158 colorings=960400 lazy-girth=691906 last: m=126 classes=6 cclen=87 t=6247s
[01:34:12] it=1494375 colorings=960600 lazy-girth=691924 last: m=126 classes=6 cclen=87 t=6248s
[01:34:13] it=1494596 colorings=960800 lazy-girth=691945 last: m=126 classes=6 cclen=87 t=6249s
[01:34:14] it=1494847 colorings=961000 lazy-girth=692009 last: m=126 classes=6 cclen=87 t=6250s
[01:34:15] it=1495151 colorings=961200 lazy-girth=692122 last: m=126 classes=6 cclen=87 t=6251s
[01:34:17] it=1495458 colorings=961400 lazy-girth=692243 last: m=126 classes=6 cclen=87 t=6252s
[01:34:18] it=1495732 colorings=961600 lazy-girth=692324 last: m=126 classes=6 cclen=87 t=6254s
[01:34:19] it=1496019 colorings=961800 lazy-girth=692424 last: m=126 classes=6 cclen=87 t=6255s
[01:34:20] it=1496339 colorings=962000 lazy-girth=692556 last: m=126 classes=6 cclen=87 t=6256s
[01:34:21] it=1496620 colorings=962200 lazy-girth=692651 last: m=147 classes=7 cclen=84 t=6257s
[01:34:23] it=1496903 colorings=962400 lazy-girth=692740 last: m=126 classes=6 cclen=87 t=6258s
[01:34:24] it=1497200 colorings=962600 lazy-girth=692850 last: m=126 classes=6 cclen=87 t=6260s
[01:34:25] it=1497524 colorings=962800 lazy-girth=692980 last: m=126 classes=6 cclen=87 t=6261s
[01:34:26] it=1497808 colorings=963000 lazy-girth=693069 last: m=126 classes=6 cclen=87 t=6262s
[01:34:27] it=1498087 colorings=963200 lazy-girth=693160 last: m=105 classes=5 cclen=88 t=6263s
[01:34:29] it=1498422 colorings=963400 lazy-girth=693303 last: m=126 classes=6 cclen=87 t=6265s
[01:34:30] it=1498702 colorings=963600 lazy-girth=693395 last: m=126 classes=6 cclen=86 t=6266s
[01:34:31] it=1498983 colorings=963800 lazy-girth=693491 last: m=126 classes=6 cclen=87 t=6267s
[01:34:32] it=1499276 colorings=964000 lazy-girth=693597 last: m=126 classes=6 cclen=87 t=6268s
[01:34:33] it=1499516 colorings=964200 lazy-girth=693638 last: m=126 classes=6 cclen=87 t=6269s
[01:34:34] it=1499838 colorings=964400 lazy-girth=693775 last: m=147 classes=7 cclen=77 t=6270s
[01:34:35] it=1500150 colorings=964600 lazy-girth=693892 last: m=126 classes=6 cclen=85 t=6271s
[01:34:37] it=1500443 colorings=964800 lazy-girth=694001 last: m=126 classes=6 cclen=85 t=6272s
[01:34:38] it=1500725 colorings=965000 lazy-girth=694095 last: m=126 classes=6 cclen=87 t=6274s
[01:34:39] it=1501026 colorings=965200 lazy-girth=694206 last: m=126 classes=6 cclen=87 t=6275s
[01:34:40] it=1501294 colorings=965400 lazy-girth=694280 last: m=126 classes=6 cclen=87 t=6276s
[01:34:41] it=1501587 colorings=965600 lazy-girth=694378 last: m=126 classes=6 cclen=87 t=6277s
[01:34:43] it=1501874 colorings=965800 lazy-girth=694483 last: m=126 classes=6 cclen=87 t=6279s
[01:34:44] it=1502179 colorings=966000 lazy-girth=694594 last: m=126 classes=6 cclen=87 t=6280s
[01:34:45] it=1502479 colorings=966200 lazy-girth=694704 last: m=126 classes=6 cclen=87 t=6281s
[01:34:46] it=1502754 colorings=966400 lazy-girth=694785 last: m=126 classes=6 cclen=87 t=6282s
[01:34:47] it=1503035 colorings=966600 lazy-girth=694874 last: m=126 classes=6 cclen=87 t=6283s
[01:34:49] it=1503317 colorings=966800 lazy-girth=694970 last: m=126 classes=6 cclen=87 t=6284s
[01:34:50] it=1503596 colorings=967000 lazy-girth=695056 last: m=126 classes=6 cclen=87 t=6285s
[01:34:51] it=1503854 colorings=967200 lazy-girth=695120 last: m=126 classes=6 cclen=86 t=6286s
[01:34:52] it=1504120 colorings=967400 lazy-girth=695191 last: m=126 classes=6 cclen=87 t=6287s
[01:34:53] it=1504387 colorings=967600 lazy-girth=695262 last: m=126 classes=6 cclen=87 t=6288s
[01:34:54] it=1504657 colorings=967800 lazy-girth=695342 last: m=147 classes=7 cclen=86 t=6289s
[01:34:55] it=1504907 colorings=968000 lazy-girth=695396 last: m=126 classes=6 cclen=84 t=6290s
[01:34:56] it=1505168 colorings=968200 lazy-girth=695473 last: m=126 classes=6 cclen=87 t=6291s
[01:34:57] it=1505426 colorings=968400 lazy-girth=695542 last: m=126 classes=6 cclen=87 t=6292s
[01:34:58] it=1505693 colorings=968600 lazy-girth=695612 last: m=126 classes=6 cclen=87 t=6293s
[01:34:59] it=1505938 colorings=968800 lazy-girth=695661 last: m=126 classes=6 cclen=84 t=6294s
[01:35:00] it=1506184 colorings=969000 lazy-girth=695709 last: m=126 classes=6 cclen=87 t=6295s
[01:35:01] it=1506460 colorings=969200 lazy-girth=695788 last: m=126 classes=6 cclen=87 t=6296s
[01:35:02] it=1506697 colorings=969400 lazy-girth=695828 last: m=126 classes=6 cclen=87 t=6297s
[01:35:03] it=1506966 colorings=969600 lazy-girth=695902 last: m=126 classes=6 cclen=87 t=6298s
[01:35:04] it=1507231 colorings=969800 lazy-girth=695973 last: m=126 classes=6 cclen=86 t=6299s
[01:35:05] it=1507515 colorings=970000 lazy-girth=696060 last: m=126 classes=6 cclen=80 t=6301s
[01:35:06] it=1507794 colorings=970200 lazy-girth=696139 last: m=126 classes=6 cclen=81 t=6302s
[01:35:07] it=1508053 colorings=970400 lazy-girth=696199 last: m=126 classes=6 cclen=87 t=6302s
[01:35:08] it=1508326 colorings=970600 lazy-girth=696278 last: m=126 classes=6 cclen=87 t=6304s
[01:35:09] it=1508580 colorings=970800 lazy-girth=696332 last: m=126 classes=6 cclen=87 t=6305s
[01:35:10] it=1508833 colorings=971000 lazy-girth=696388 last: m=126 classes=6 cclen=87 t=6306s
[01:35:11] it=1509075 colorings=971200 lazy-girth=696431 last: m=126 classes=6 cclen=87 t=6307s
[01:35:12] it=1509332 colorings=971400 lazy-girth=696491 last: m=126 classes=6 cclen=87 t=6308s
[01:35:13] it=1509580 colorings=971600 lazy-girth=696542 last: m=126 classes=6 cclen=87 t=6309s
[01:35:14] it=1509816 colorings=971800 lazy-girth=696580 last: m=126 classes=6 cclen=87 t=6310s
[01:35:15] it=1510081 colorings=972000 lazy-girth=696651 last: m=126 classes=6 cclen=87 t=6311s
[01:35:17] it=1510371 colorings=972200 lazy-girth=696748 last: m=126 classes=6 cclen=83 t=6312s
[01:35:17] it=1510588 colorings=972400 lazy-girth=696782 last: m=126 classes=6 cclen=87 t=6313s
[01:35:18] it=1510800 colorings=972600 lazy-girth=696806 last: m=126 classes=6 cclen=87 t=6314s
[01:35:19] it=1511093 colorings=972800 lazy-girth=696899 last: m=126 classes=6 cclen=87 t=6315s
[01:35:20] it=1511375 colorings=973000 lazy-girth=696981 last: m=126 classes=6 cclen=74 t=6316s
[01:35:21] it=1511670 colorings=973200 lazy-girth=697076 last: m=126 classes=6 cclen=87 t=6317s
[01:35:22] it=1511973 colorings=973400 lazy-girth=697179 last: m=126 classes=6 cclen=87 t=6318s
[01:35:23] it=1512237 colorings=973600 lazy-girth=697243 last: m=126 classes=6 cclen=87 t=6319s
[01:35:24] it=1512533 colorings=973800 lazy-girth=697339 last: m=126 classes=6 cclen=87 t=6320s
[01:35:25] it=1512789 colorings=974000 lazy-girth=697395 last: m=126 classes=6 cclen=81 t=6320s
[01:35:25] it=1513000 colorings=974200 lazy-girth=697415 last: m=126 classes=6 cclen=87 t=6321s
[01:35:27] it=1513252 colorings=974400 lazy-girth=697506 last: m=126 classes=6 cclen=85 t=6323s
[01:35:32] it=1514406 colorings=974600 lazy-girth=698463 last: m=105 classes=5 cclen=88 t=6328s
[01:35:33] it=1514810 colorings=974800 lazy-girth=698667 last: m=126 classes=6 cclen=83 t=6329s
[01:35:34] it=1515021 colorings=975000 lazy-girth=698679 last: m=126 classes=6 cclen=87 t=6330s
[01:35:35] it=1515287 colorings=975200 lazy-girth=698746 last: m=126 classes=6 cclen=87 t=6331s
[01:35:36] it=1515520 colorings=975400 lazy-girth=698784 last: m=126 classes=6 cclen=87 t=6332s
[01:35:37] it=1515783 colorings=975600 lazy-girth=698854 last: m=126 classes=6 cclen=87 t=6333s
[01:35:38] it=1516017 colorings=975800 lazy-girth=698892 last: m=147 classes=7 cclen=83 t=6334s
[01:35:39] it=1516279 colorings=976000 lazy-girth=698954 last: m=126 classes=6 cclen=87 t=6335s
[01:35:40] it=1516535 colorings=976200 lazy-girth=699017 last: m=126 classes=6 cclen=87 t=6336s
[01:35:41] it=1516790 colorings=976400 lazy-girth=699073 last: m=126 classes=6 cclen=87 t=6337s
[01:35:42] it=1517056 colorings=976600 lazy-girth=699139 last: m=126 classes=6 cclen=87 t=6338s
[01:35:44] it=1517344 colorings=976800 lazy-girth=699227 last: m=126 classes=6 cclen=87 t=6340s
[01:35:45] it=1517593 colorings=977000 lazy-girth=699276 last: m=126 classes=6 cclen=86 t=6341s
[01:35:46] it=1517829 colorings=977200 lazy-girth=699312 last: m=126 classes=6 cclen=87 t=6342s
[01:35:47] it=1518048 colorings=977400 lazy-girth=699331 last: m=126 classes=6 cclen=87 t=6343s
[01:35:48] it=1518277 colorings=977600 lazy-girth=699360 last: m=126 classes=6 cclen=87 t=6344s
[01:35:49] it=1518508 colorings=977800 lazy-girth=699391 last: m=126 classes=6 cclen=87 t=6345s
[01:35:50] it=1518732 colorings=978000 lazy-girth=699415 last: m=126 classes=6 cclen=87 t=6346s
[01:35:51] it=1518961 colorings=978200 lazy-girth=699444 last: m=126 classes=6 cclen=87 t=6347s
[01:35:52] it=1519193 colorings=978400 lazy-girth=699476 last: m=126 classes=6 cclen=87 t=6348s
[01:35:53] it=1519415 colorings=978600 lazy-girth=699498 last: m=126 classes=6 cclen=87 t=6348s
[01:35:53] it=1519640 colorings=978800 lazy-girth=699523 last: m=126 classes=6 cclen=87 t=6349s
[01:35:54] it=1519884 colorings=979000 lazy-girth=699567 last: m=126 classes=6 cclen=87 t=6350s
[01:35:55] it=1520112 colorings=979200 lazy-girth=699595 last: m=126 classes=6 cclen=86 t=6351s
[01:35:56] it=1520338 colorings=979400 lazy-girth=699622 last: m=126 classes=6 cclen=82 t=6352s
[01:35:57] it=1520580 colorings=979600 lazy-girth=699664 last: m=126 classes=6 cclen=87 t=6352s
[01:35:57] it=1520804 colorings=979800 lazy-girth=699688 last: m=126 classes=6 cclen=87 t=6353s
[01:35:58] it=1521040 colorings=980000 lazy-girth=699724 last: m=126 classes=6 cclen=87 t=6354s
[01:35:59] it=1521262 colorings=980200 lazy-girth=699747 last: m=126 classes=6 cclen=86 t=6355s
[01:36:00] it=1521476 colorings=980400 lazy-girth=699761 last: m=126 classes=6 cclen=87 t=6356s
[01:36:01] it=1521701 colorings=980600 lazy-girth=699786 last: m=126 classes=6 cclen=87 t=6356s
[01:36:01] it=1521937 colorings=980800 lazy-girth=699822 last: m=126 classes=6 cclen=87 t=6357s
[01:36:02] it=1522168 colorings=981000 lazy-girth=699853 last: m=126 classes=6 cclen=87 t=6358s
[01:36:03] it=1522414 colorings=981200 lazy-girth=699899 last: m=126 classes=6 cclen=87 t=6359s
[01:36:04] it=1522648 colorings=981400 lazy-girth=699933 last: m=126 classes=6 cclen=87 t=6360s
[01:36:04] it=1522869 colorings=981600 lazy-girth=699954 last: m=126 classes=6 cclen=87 t=6360s
[01:36:05] it=1523093 colorings=981800 lazy-girth=699978 last: m=126 classes=6 cclen=87 t=6361s
[01:36:06] it=1523308 colorings=982000 lazy-girth=699993 last: m=126 classes=6 cclen=87 t=6362s
[01:36:07] it=1523531 colorings=982200 lazy-girth=700016 last: m=126 classes=6 cclen=87 t=6363s
[01:36:08] it=1523754 colorings=982400 lazy-girth=700039 last: m=126 classes=6 cclen=86 t=6363s
[01:36:08] it=1523971 colorings=982600 lazy-girth=700056 last: m=126 classes=6 cclen=84 t=6364s
[01:36:09] it=1524191 colorings=982800 lazy-girth=700076 last: m=126 classes=6 cclen=84 t=6365s
[01:36:11] it=1524521 colorings=983000 lazy-girth=700221 last: m=126 classes=6 cclen=87 t=6367s
[01:36:12] it=1524823 colorings=983200 lazy-girth=700327 last: m=126 classes=6 cclen=87 t=6368s
[01:36:13] it=1525104 colorings=983400 lazy-girth=700426 last: m=126 classes=6 cclen=87 t=6369s
[01:36:14] it=1525355 colorings=983600 lazy-girth=700488 last: m=126 classes=6 cclen=87 t=6370s
[01:36:15] it=1525621 colorings=983800 lazy-girth=700581 last: m=126 classes=6 cclen=87 t=6371s
[01:36:16] it=1525894 colorings=984000 lazy-girth=700659 last: m=126 classes=6 cclen=87 t=6372s
[01:36:18] it=1526181 colorings=984200 lazy-girth=700746 last: m=126 classes=6 cclen=87 t=6373s
[01:36:19] it=1526485 colorings=984400 lazy-girth=700861 last: m=126 classes=6 cclen=87 t=6374s
[01:36:20] it=1526749 colorings=984600 lazy-girth=700927 last: m=126 classes=6 cclen=87 t=6376s
[01:36:21] it=1527000 colorings=984800 lazy-girth=700982 last: m=126 classes=6 cclen=87 t=6377s
[01:36:22] it=1527244 colorings=985000 lazy-girth=701026 last: m=126 classes=6 cclen=87 t=6378s
[01:36:23] it=1527506 colorings=985200 lazy-girth=701092 last: m=126 classes=6 cclen=87 t=6379s
[01:36:24] it=1527797 colorings=985400 lazy-girth=701195 last: m=126 classes=6 cclen=86 t=6380s
[01:36:25] it=1528072 colorings=985600 lazy-girth=701276 last: m=126 classes=6 cclen=86 t=6381s
[01:36:26] it=1528340 colorings=985800 lazy-girth=701350 last: m=126 classes=6 cclen=87 t=6382s
[01:36:28] it=1528631 colorings=986000 lazy-girth=701451 last: m=126 classes=6 cclen=87 t=6383s
[01:36:29] it=1528903 colorings=986200 lazy-girth=701528 last: m=126 classes=6 cclen=87 t=6384s
[01:36:30] it=1529149 colorings=986400 lazy-girth=701577 last: m=126 classes=6 cclen=87 t=6385s
[01:36:31] it=1529396 colorings=986600 lazy-girth=701628 last: m=126 classes=6 cclen=87 t=6387s
[01:36:32] it=1529652 colorings=986800 lazy-girth=701685 last: m=126 classes=6 cclen=87 t=6388s
[01:36:33] it=1529902 colorings=987000 lazy-girth=701736 last: m=126 classes=6 cclen=87 t=6389s
[01:36:34] it=1530149 colorings=987200 lazy-girth=701783 last: m=126 classes=6 cclen=87 t=6390s
[01:36:35] it=1530397 colorings=987400 lazy-girth=701831 last: m=126 classes=6 cclen=87 t=6391s
[01:36:37] it=1530696 colorings=987600 lazy-girth=701932 last: m=126 classes=6 cclen=87 t=6393s
[01:36:38] it=1530985 colorings=987800 lazy-girth=702025 last: m=126 classes=6 cclen=87 t=6394s
[01:36:40] it=1531308 colorings=988000 lazy-girth=702157 last: m=126 classes=6 cclen=87 t=6396s
[01:36:41] it=1531652 colorings=988200 lazy-girth=702310 last: m=126 classes=6 cclen=87 t=6397s
[01:36:42] it=1531886 colorings=988400 lazy-girth=702348 last: m=126 classes=6 cclen=86 t=6398s
[01:36:43] it=1532131 colorings=988600 lazy-girth=702394 last: m=126 classes=6 cclen=87 t=6399s
[01:36:44] it=1532344 colorings=988800 lazy-girth=702408 last: m=126 classes=6 cclen=87 t=6400s
[01:36:45] it=1532570 colorings=989000 lazy-girth=702434 last: m=126 classes=6 cclen=87 t=6400s
[01:36:46] it=1532800 colorings=989200 lazy-girth=702465 last: m=147 classes=7 cclen=86 t=6401s
[01:36:47] it=1533123 colorings=989400 lazy-girth=702606 last: m=126 classes=6 cclen=87 t=6403s
[01:36:48] it=1533405 colorings=989600 lazy-girth=702691 last: m=126 classes=6 cclen=87 t=6404s
[01:36:49] it=1533674 colorings=989800 lazy-girth=702763 last: m=126 classes=6 cclen=87 t=6405s
[01:36:50] it=1533959 colorings=990000 lazy-girth=702856 last: m=126 classes=6 cclen=87 t=6406s
[01:36:51] it=1534239 colorings=990200 lazy-girth=702944 last: m=126 classes=6 cclen=86 t=6407s
[01:36:52] it=1534513 colorings=990400 lazy-girth=703024 last: m=147 classes=7 cclen=79 t=6408s
[01:36:53] it=1534776 colorings=990600 lazy-girth=703091 last: m=126 classes=6 cclen=84 t=6409s
[01:36:55] it=1535061 colorings=990800 lazy-girth=703185 last: m=126 classes=6 cclen=87 t=6410s
[01:36:56] it=1535335 colorings=991000 lazy-girth=703267 last: m=126 classes=6 cclen=87 t=6412s
[01:36:57] it=1535632 colorings=991200 lazy-girth=703368 last: m=126 classes=6 cclen=85 t=6413s
[01:36:58] it=1535907 colorings=991400 lazy-girth=703452 last: m=126 classes=6 cclen=87 t=6414s
[01:36:59] it=1536182 colorings=991600 lazy-girth=703532 last: m=126 classes=6 cclen=87 t=6415s
[01:37:00] it=1536435 colorings=991800 lazy-girth=703591 last: m=126 classes=6 cclen=85 t=6416s
[01:37:01] it=1536703 colorings=992000 lazy-girth=703667 last: m=126 classes=6 cclen=87 t=6417s
[01:37:02] it=1536973 colorings=992200 lazy-girth=703746 last: m=126 classes=6 cclen=87 t=6418s
[01:37:04] it=1537247 colorings=992400 lazy-girth=703828 last: m=126 classes=6 cclen=87 t=6419s
[01:37:05] it=1537496 colorings=992600 lazy-girth=703882 last: m=126 classes=6 cclen=87 t=6421s
[01:37:06] it=1537797 colorings=992800 lazy-girth=703993 last: m=126 classes=6 cclen=87 t=6422s
[01:37:07] it=1538049 colorings=993000 lazy-girth=704051 last: m=126 classes=6 cclen=87 t=6423s
[01:37:08] it=1538318 colorings=993200 lazy-girth=704129 last: m=126 classes=6 cclen=87 t=6424s
[01:37:09] it=1538588 colorings=993400 lazy-girth=704203 last: m=126 classes=6 cclen=86 t=6425s
[01:37:10] it=1538862 colorings=993600 lazy-girth=704283 last: m=126 classes=6 cclen=87 t=6426s
[01:37:12] it=1539185 colorings=993800 lazy-girth=704416 last: m=126 classes=6 cclen=87 t=6428s
[01:37:13] it=1539477 colorings=994000 lazy-girth=704512 last: m=126 classes=6 cclen=84 t=6429s
[01:37:14] it=1539753 colorings=994200 lazy-girth=704593 last: m=126 classes=6 cclen=87 t=6430s
[01:37:15] it=1540033 colorings=994400 lazy-girth=704677 last: m=126 classes=6 cclen=87 t=6431s
[01:37:16] it=1540299 colorings=994600 lazy-girth=704750 last: m=126 classes=6 cclen=87 t=6432s
[01:37:17] it=1540566 colorings=994800 lazy-girth=704821 last: m=126 classes=6 cclen=87 t=6433s
[01:37:18] it=1540830 colorings=995000 lazy-girth=704896 last: m=126 classes=6 cclen=87 t=6434s
[01:37:20] it=1541099 colorings=995200 lazy-girth=704973 last: m=126 classes=6 cclen=87 t=6436s
[01:37:21] it=1541377 colorings=995400 lazy-girth=705060 last: m=126 classes=6 cclen=87 t=6437s
[01:37:22] it=1541628 colorings=995600 lazy-girth=705116 last: m=126 classes=6 cclen=87 t=6438s
[01:37:24] it=1541879 colorings=995800 lazy-girth=705169 last: m=126 classes=6 cclen=87 t=6440s
[01:37:25] it=1542134 colorings=996000 lazy-girth=705225 last: m=126 classes=6 cclen=84 t=6441s
[01:37:26] it=1542416 colorings=996200 lazy-girth=705311 last: m=126 classes=6 cclen=86 t=6442s
[01:37:27] it=1542625 colorings=996400 lazy-girth=705320 last: m=126 classes=6 cclen=87 t=6443s
[01:37:28] it=1542834 colorings=996600 lazy-girth=705329 last: m=126 classes=6 cclen=87 t=6444s
[01:37:29] it=1543101 colorings=996800 lazy-girth=705401 last: m=126 classes=6 cclen=87 t=6445s
[01:37:30] it=1543382 colorings=997000 lazy-girth=705491 last: m=126 classes=6 cclen=87 t=6446s
[01:37:31] it=1543635 colorings=997200 lazy-girth=705551 last: m=126 classes=6 cclen=85 t=6447s
[01:37:32] it=1543884 colorings=997400 lazy-girth=705603 last: m=126 classes=6 cclen=87 t=6448s
[01:37:34] it=1544128 colorings=997600 lazy-girth=705649 last: m=126 classes=6 cclen=87 t=6449s
[01:37:34] it=1544368 colorings=997800 lazy-girth=705689 last: m=126 classes=6 cclen=83 t=6450s
[01:37:36] it=1544649 colorings=998000 lazy-girth=705771 last: m=126 classes=6 cclen=87 t=6451s
[01:37:37] it=1544906 colorings=998200 lazy-girth=705837 last: m=126 classes=6 cclen=87 t=6453s
[01:37:38] it=1545166 colorings=998400 lazy-girth=705903 last: m=126 classes=6 cclen=87 t=6454s
[01:37:39] it=1545441 colorings=998600 lazy-girth=705979 last: m=126 classes=6 cclen=87 t=6455s
[01:37:40] it=1545716 colorings=998800 lazy-girth=706054 last: m=126 classes=6 cclen=87 t=6456s
[01:37:41] it=1545981 colorings=999000 lazy-girth=706119 last: m=126 classes=6 cclen=87 t=6457s
[01:37:42] it=1546197 colorings=999200 lazy-girth=706139 last: m=126 classes=6 cclen=87 t=6458s
[01:37:43] it=1546474 colorings=999400 lazy-girth=706223 last: m=105 classes=5 cclen=88 t=6459s
[01:37:44] it=1546725 colorings=999600 lazy-girth=706281 last: m=126 classes=6 cclen=87 t=6460s
[01:37:46] it=1546954 colorings=999800 lazy-girth=706311 last: m=126 classes=6 cclen=87 t=6461s
[01:37:47] it=1547214 colorings=1000000 lazy-girth=706375 last: m=126 classes=6 cclen=87 t=6463s
[01:37:48] it=1547455 colorings=1000200 lazy-girth=706421 last: m=126 classes=6 cclen=87 t=6464s
[01:37:49] it=1547692 colorings=1000400 lazy-girth=706462 last: m=126 classes=6 cclen=87 t=6465s
[01:37:50] it=1547928 colorings=1000600 lazy-girth=706499 last: m=126 classes=6 cclen=86 t=6466s
[01:37:51] it=1548133 colorings=1000800 lazy-girth=706504 last: m=126 classes=6 cclen=87 t=6467s
[01:37:52] it=1548349 colorings=1001000 lazy-girth=706520 last: m=126 classes=6 cclen=86 t=6468s
[01:37:53] it=1548558 colorings=1001200 lazy-girth=706529 last: m=126 classes=6 cclen=87 t=6469s
[01:37:54] it=1548766 colorings=1001400 lazy-girth=706538 last: m=126 classes=6 cclen=87 t=6470s
[01:37:55] it=1548984 colorings=1001600 lazy-girth=706556 last: m=126 classes=6 cclen=84 t=6471s
[01:37:56] it=1549214 colorings=1001800 lazy-girth=706586 last: m=126 classes=6 cclen=87 t=6472s
[01:37:57] it=1549442 colorings=1002000 lazy-girth=706614 last: m=126 classes=6 cclen=87 t=6473s
[01:37:58] it=1549642 colorings=1002200 lazy-girth=706614 last: m=126 classes=6 cclen=87 t=6473s
[01:37:58] it=1549865 colorings=1002400 lazy-girth=706638 last: m=126 classes=6 cclen=87 t=6474s
[01:37:59] it=1550102 colorings=1002600 lazy-girth=706675 last: m=126 classes=6 cclen=87 t=6475s
[01:38:00] it=1550340 colorings=1002800 lazy-girth=706714 last: m=126 classes=6 cclen=87 t=6476s
[01:38:01] it=1550558 colorings=1003000 lazy-girth=706732 last: m=126 classes=6 cclen=87 t=6477s
[01:38:02] it=1550777 colorings=1003200 lazy-girth=706751 last: m=126 classes=6 cclen=87 t=6478s
[01:38:03] it=1550998 colorings=1003400 lazy-girth=706772 last: m=126 classes=6 cclen=87 t=6479s
[01:38:04] it=1551220 colorings=1003600 lazy-girth=706794 last: m=126 classes=6 cclen=87 t=6479s
[01:38:04] it=1551434 colorings=1003800 lazy-girth=706808 last: m=126 classes=6 cclen=87 t=6480s
[01:38:05] it=1551654 colorings=1004000 lazy-girth=706828 last: m=126 classes=6 cclen=87 t=6481s
[01:38:06] it=1551895 colorings=1004200 lazy-girth=706870 last: m=126 classes=6 cclen=87 t=6482s
[01:38:07] it=1552133 colorings=1004400 lazy-girth=706908 last: m=126 classes=6 cclen=86 t=6483s
[01:38:08] it=1552356 colorings=1004600 lazy-girth=706931 last: m=126 classes=6 cclen=87 t=6484s
[01:38:10] it=1552644 colorings=1004800 lazy-girth=707027 last: m=126 classes=6 cclen=87 t=6485s
[01:38:11] it=1552877 colorings=1005000 lazy-girth=707062 last: m=126 classes=6 cclen=87 t=6487s
[01:38:12] it=1553089 colorings=1005200 lazy-girth=707075 last: m=126 classes=6 cclen=87 t=6488s
[01:38:13] it=1553329 colorings=1005400 lazy-girth=707115 last: m=126 classes=6 cclen=87 t=6489s
[01:38:14] it=1553602 colorings=1005600 lazy-girth=707190 last: m=126 classes=6 cclen=87 t=6490s
[01:38:16] it=1553918 colorings=1005800 lazy-girth=707319 last: m=126 classes=6 cclen=87 t=6492s
[01:38:17] it=1554197 colorings=1006000 lazy-girth=707405 last: m=126 classes=6 cclen=87 t=6493s
[01:38:18] it=1554399 colorings=1006200 lazy-girth=707407 last: m=126 classes=6 cclen=87 t=6494s
[01:38:19] it=1554602 colorings=1006400 lazy-girth=707411 last: m=126 classes=6 cclen=87 t=6495s
[01:38:20] it=1554854 colorings=1006600 lazy-girth=707467 last: m=126 classes=6 cclen=87 t=6496s
[01:38:21] it=1555068 colorings=1006800 lazy-girth=707483 last: m=126 classes=6 cclen=85 t=6497s
[01:38:22] it=1555345 colorings=1007000 lazy-girth=707569 last: m=126 classes=6 cclen=87 t=6498s
[01:38:23] it=1555632 colorings=1007200 lazy-girth=707663 last: m=126 classes=6 cclen=87 t=6499s
[01:38:25] it=1555877 colorings=1007400 lazy-girth=707710 last: m=126 classes=6 cclen=87 t=6500s
[01:38:26] it=1556155 colorings=1007600 lazy-girth=707791 last: m=126 classes=6 cclen=87 t=6502s
[01:38:27] it=1556404 colorings=1007800 lazy-girth=707840 last: m=126 classes=6 cclen=87 t=6503s
[01:38:28] it=1556666 colorings=1008000 lazy-girth=707907 last: m=126 classes=6 cclen=87 t=6504s
[01:38:29] it=1556945 colorings=1008200 lazy-girth=707989 last: m=126 classes=6 cclen=87 t=6505s
[01:38:30] it=1557218 colorings=1008400 lazy-girth=708064 last: m=126 classes=6 cclen=81 t=6506s
[01:38:31] it=1557484 colorings=1008600 lazy-girth=708130 last: m=126 classes=6 cclen=87 t=6507s
[01:38:33] it=1557752 colorings=1008800 lazy-girth=708198 last: m=126 classes=6 cclen=87 t=6508s
[01:38:34] it=1558028 colorings=1009000 lazy-girth=708292 last: m=126 classes=6 cclen=87 t=6510s
[01:38:35] it=1558292 colorings=1009200 lazy-girth=708362 last: m=126 classes=6 cclen=87 t=6511s
[01:38:36] it=1558589 colorings=1009400 lazy-girth=708475 last: m=126 classes=6 cclen=87 t=6512s
[01:38:37] it=1558870 colorings=1009600 lazy-girth=708564 last: m=126 classes=6 cclen=87 t=6513s
[01:38:39] it=1559136 colorings=1009800 lazy-girth=708633 last: m=126 classes=6 cclen=87 t=6514s
[01:38:40] it=1559389 colorings=1010000 lazy-girth=708693 last: m=126 classes=6 cclen=77 t=6515s
[01:38:41] it=1559624 colorings=1010200 lazy-girth=708732 last: m=126 classes=6 cclen=87 t=6516s
[01:38:42] it=1559886 colorings=1010400 lazy-girth=708800 last: m=126 classes=6 cclen=85 t=6517s
[01:38:43] it=1560138 colorings=1010600 lazy-girth=708855 last: m=126 classes=6 cclen=87 t=6518s
[01:38:44] it=1560399 colorings=1010800 lazy-girth=708923 last: m=126 classes=6 cclen=87 t=6519s
[01:38:45] it=1560665 colorings=1011000 lazy-girth=708996 last: m=126 classes=6 cclen=87 t=6521s
[01:38:46] it=1560925 colorings=1011200 lazy-girth=709061 last: m=126 classes=6 cclen=87 t=6522s
[01:38:47] it=1561205 colorings=1011400 lazy-girth=709145 last: m=126 classes=6 cclen=87 t=6523s
[01:38:48] it=1561456 colorings=1011600 lazy-girth=709200 last: m=126 classes=6 cclen=87 t=6524s
[01:38:49] it=1561709 colorings=1011800 lazy-girth=709259 last: m=126 classes=6 cclen=87 t=6525s
[01:38:50] it=1561979 colorings=1012000 lazy-girth=709334 last: m=126 classes=6 cclen=87 t=6526s
[01:38:51] it=1562265 colorings=1012200 lazy-girth=709426 last: m=147 classes=7 cclen=84 t=6527s
[01:38:53] it=1562518 colorings=1012400 lazy-girth=709484 last: m=126 classes=6 cclen=87 t=6528s
[01:38:54] it=1562789 colorings=1012600 lazy-girth=709557 last: m=126 classes=6 cclen=87 t=6529s
[01:38:55] it=1563092 colorings=1012800 lazy-girth=709664 last: m=126 classes=6 cclen=86 t=6531s
[01:38:56] it=1563352 colorings=1013000 lazy-girth=709726 last: m=126 classes=6 cclen=87 t=6532s
[01:38:57] it=1563633 colorings=1013200 lazy-girth=709810 last: m=126 classes=6 cclen=87 t=6533s
[01:38:58] it=1563890 colorings=1013400 lazy-girth=709871 last: m=126 classes=6 cclen=87 t=6534s
[01:38:59] it=1564159 colorings=1013600 lazy-girth=709945 last: m=126 classes=6 cclen=87 t=6535s
[01:39:01] it=1564439 colorings=1013800 lazy-girth=710033 last: m=126 classes=6 cclen=87 t=6537s
[01:39:02] it=1564714 colorings=1014000 lazy-girth=710114 last: m=126 classes=6 cclen=87 t=6538s
[01:39:03] it=1564988 colorings=1014200 lazy-girth=710193 last: m=126 classes=6 cclen=87 t=6539s
[01:39:04] it=1565265 colorings=1014400 lazy-girth=710272 last: m=126 classes=6 cclen=87 t=6540s
[01:39:06] it=1565534 colorings=1014600 lazy-girth=710341 last: m=126 classes=6 cclen=86 t=6541s
[01:39:07] it=1565811 colorings=1014800 lazy-girth=710420 last: m=126 classes=6 cclen=87 t=6543s
[01:39:08] it=1566091 colorings=1015000 lazy-girth=710500 last: m=126 classes=6 cclen=87 t=6544s
[01:39:09] it=1566340 colorings=1015200 lazy-girth=710561 last: m=126 classes=6 cclen=81 t=6545s
[01:39:10] it=1566607 colorings=1015400 lazy-girth=710635 last: m=126 classes=6 cclen=87 t=6546s
[01:39:12] it=1566875 colorings=1015600 lazy-girth=710708 last: m=126 classes=6 cclen=87 t=6547s
[01:39:13] it=1567139 colorings=1015800 lazy-girth=710773 last: m=126 classes=6 cclen=87 t=6549s
[01:39:14] it=1567401 colorings=1016000 lazy-girth=710841 last: m=126 classes=6 cclen=86 t=6550s
[01:39:15] it=1567666 colorings=1016200 lazy-girth=710906 last: m=147 classes=7 cclen=74 t=6551s
[01:39:16] it=1567921 colorings=1016400 lazy-girth=710964 last: m=126 classes=6 cclen=86 t=6552s
[01:39:17] it=1568162 colorings=1016600 lazy-girth=711005 last: m=126 classes=6 cclen=82 t=6553s
[01:39:19] it=1568415 colorings=1016800 lazy-girth=711061 last: m=126 classes=6 cclen=87 t=6554s
[01:39:20] it=1568659 colorings=1017000 lazy-girth=711107 last: m=126 classes=6 cclen=87 t=6555s
[01:39:21] it=1568909 colorings=1017200 lazy-girth=711158 last: m=126 classes=6 cclen=87 t=6556s
[01:39:22] it=1569159 colorings=1017400 lazy-girth=711210 last: m=126 classes=6 cclen=86 t=6558s
[01:39:23] it=1569406 colorings=1017600 lazy-girth=711258 last: m=126 classes=6 cclen=87 t=6559s
[01:39:24] it=1569649 colorings=1017800 lazy-girth=711301 last: m=126 classes=6 cclen=87 t=6560s
[01:39:26] it=1569903 colorings=1018000 lazy-girth=711357 last: m=126 classes=6 cclen=87 t=6562s
[01:39:27] it=1570168 colorings=1018200 lazy-girth=711426 last: m=126 classes=6 cclen=86 t=6563s
[01:39:28] it=1570437 colorings=1018400 lazy-girth=711499 last: m=126 classes=6 cclen=87 t=6564s
[01:39:29] it=1570688 colorings=1018600 lazy-girth=711553 last: m=126 classes=6 cclen=87 t=6565s
[01:39:30] it=1570940 colorings=1018800 lazy-girth=711607 last: m=126 classes=6 cclen=85 t=6566s
[01:39:31] it=1571186 colorings=1019000 lazy-girth=711654 last: m=126 classes=6 cclen=87 t=6567s
[01:39:32] it=1571395 colorings=1019200 lazy-girth=711663 last: m=126 classes=6 cclen=87 t=6568s
[01:39:33] it=1571601 colorings=1019400 lazy-girth=711669 last: m=126 classes=6 cclen=87 t=6569s
[01:39:34] it=1571858 colorings=1019600 lazy-girth=711732 last: m=126 classes=6 cclen=87 t=6570s
[01:39:35] it=1572114 colorings=1019800 lazy-girth=711791 last: m=126 classes=6 cclen=85 t=6571s
[01:39:36] it=1572377 colorings=1020000 lazy-girth=711857 last: m=126 classes=6 cclen=87 t=6572s
[01:39:37] it=1572641 colorings=1020200 lazy-girth=711925 last: m=126 classes=6 cclen=87 t=6573s
[01:39:38] it=1572889 colorings=1020400 lazy-girth=711976 last: m=126 classes=6 cclen=87 t=6574s
[01:39:39] it=1573129 colorings=1020600 lazy-girth=712017 last: m=126 classes=6 cclen=87 t=6575s
[01:39:40] it=1573365 colorings=1020800 lazy-girth=712055 last: m=126 classes=6 cclen=87 t=6576s
[01:39:41] it=1573612 colorings=1021000 lazy-girth=712103 last: m=147 classes=7 cclen=84 t=6577s
[01:39:42] it=1573856 colorings=1021200 lazy-girth=712147 last: m=126 classes=6 cclen=87 t=6578s
[01:39:43] it=1574088 colorings=1021400 lazy-girth=712181 last: m=126 classes=6 cclen=87 t=6579s
[01:39:45] it=1574362 colorings=1021600 lazy-girth=712257 last: m=126 classes=6 cclen=87 t=6580s
[01:39:46] it=1574618 colorings=1021800 lazy-girth=712314 last: m=126 classes=6 cclen=87 t=6582s
[01:39:47] it=1574880 colorings=1022000 lazy-girth=712387 last: m=126 classes=6 cclen=87 t=6583s
[01:39:48] it=1575141 colorings=1022200 lazy-girth=712451 last: m=126 classes=6 cclen=87 t=6584s
[01:39:49] it=1575427 colorings=1022400 lazy-girth=712542 last: m=126 classes=6 cclen=87 t=6585s
[01:39:50] it=1575638 colorings=1022600 lazy-girth=712553 last: m=126 classes=6 cclen=86 t=6586s
[01:39:51] it=1575877 colorings=1022800 lazy-girth=712592 last: m=126 classes=6 cclen=87 t=6587s
[01:39:52] it=1576112 colorings=1023000 lazy-girth=712630 last: m=126 classes=6 cclen=87 t=6588s
[01:39:53] it=1576356 colorings=1023200 lazy-girth=712676 last: m=126 classes=6 cclen=87 t=6589s
[01:39:54] it=1576616 colorings=1023400 lazy-girth=712737 last: m=147 classes=7 cclen=86 t=6590s
[01:39:55] it=1576857 colorings=1023600 lazy-girth=712778 last: m=126 classes=6 cclen=87 t=6591s
[01:39:56] it=1577102 colorings=1023800 lazy-girth=712823 last: m=126 classes=6 cclen=87 t=6592s
[01:39:57] it=1577360 colorings=1024000 lazy-girth=712884 last: m=147 classes=7 cclen=85 t=6593s
[01:39:58] it=1577607 colorings=1024200 lazy-girth=712933 last: m=126 classes=6 cclen=87 t=6594s
[01:39:59] it=1577833 colorings=1024400 lazy-girth=712959 last: m=126 classes=6 cclen=87 t=6595s
[01:40:01] it=1578073 colorings=1024600 lazy-girth=712999 last: m=126 classes=6 cclen=82 t=6596s
[01:40:02] it=1578353 colorings=1024800 lazy-girth=713079 last: m=126 classes=6 cclen=87 t=6598s
[01:40:03] it=1578605 colorings=1025000 lazy-girth=713146 last: m=126 classes=6 cclen=87 t=6599s
[01:40:04] it=1578879 colorings=1025200 lazy-girth=713226 last: m=126 classes=6 cclen=87 t=6600s
[01:40:06] it=1579137 colorings=1025400 lazy-girth=713284 last: m=126 classes=6 cclen=87 t=6601s
[01:40:07] it=1579432 colorings=1025600 lazy-girth=713382 last: m=126 classes=6 cclen=87 t=6603s
[01:40:08] it=1579715 colorings=1025800 lazy-girth=713472 last: m=126 classes=6 cclen=87 t=6604s
[01:40:09] it=1579973 colorings=1026000 lazy-girth=713531 last: m=126 classes=6 cclen=87 t=6605s
[01:40:10] it=1580244 colorings=1026200 lazy-girth=713603 last: m=126 classes=6 cclen=87 t=6606s
[01:40:11] it=1580505 colorings=1026400 lazy-girth=713666 last: m=126 classes=6 cclen=86 t=6607s
[01:40:13] it=1580769 colorings=1026600 lazy-girth=713734 last: m=126 classes=6 cclen=87 t=6608s
[01:40:14] it=1581038 colorings=1026800 lazy-girth=713806 last: m=126 classes=6 cclen=87 t=6609s
[01:40:15] it=1581297 colorings=1027000 lazy-girth=713867 last: m=126 classes=6 cclen=86 t=6611s
[01:40:16] it=1581557 colorings=1027200 lazy-girth=713931 last: m=126 classes=6 cclen=86 t=6612s
[01:40:17] it=1581832 colorings=1027400 lazy-girth=714008 last: m=126 classes=6 cclen=87 t=6613s
[01:40:18] it=1582092 colorings=1027600 lazy-girth=714072 last: m=126 classes=6 cclen=87 t=6614s
[01:40:19] it=1582349 colorings=1027800 lazy-girth=714134 last: m=126 classes=6 cclen=87 t=6615s
[01:40:20] it=1582609 colorings=1028000 lazy-girth=714195 last: m=126 classes=6 cclen=87 t=6616s
[01:40:22] it=1582890 colorings=1028200 lazy-girth=714278 last: m=126 classes=6 cclen=87 t=6617s
[01:40:23] it=1583140 colorings=1028400 lazy-girth=714329 last: m=126 classes=6 cclen=87 t=6619s
[01:40:24] it=1583370 colorings=1028600 lazy-girth=714360 last: m=126 classes=6 cclen=87 t=6620s
[01:40:26] it=1583618 colorings=1028800 lazy-girth=714414 last: m=126 classes=6 cclen=82 t=6621s
[01:40:27] it=1583852 colorings=1029000 lazy-girth=714448 last: m=126 classes=6 cclen=87 t=6622s
[01:40:28] it=1584117 colorings=1029200 lazy-girth=714513 last: m=126 classes=6 cclen=87 t=6624s
[01:40:29] it=1584339 colorings=1029400 lazy-girth=714535 last: m=126 classes=6 cclen=87 t=6625s
[01:40:30] it=1584566 colorings=1029600 lazy-girth=714564 last: m=126 classes=6 cclen=87 t=6626s
[01:40:31] it=1584818 colorings=1029800 lazy-girth=714617 last: m=126 classes=6 cclen=87 t=6626s
[01:40:32] it=1585101 colorings=1030000 lazy-girth=714704 last: m=126 classes=6 cclen=87 t=6628s
[01:40:33] it=1585355 colorings=1030200 lazy-girth=714760 last: m=126 classes=6 cclen=87 t=6629s
[01:40:34] it=1585602 colorings=1030400 lazy-girth=714809 last: m=126 classes=6 cclen=87 t=6630s
[01:40:36] it=1585871 colorings=1030600 lazy-girth=714883 last: m=126 classes=6 cclen=87 t=6631s
[01:40:37] it=1586121 colorings=1030800 lazy-girth=714934 last: m=126 classes=6 cclen=87 t=6632s
[01:40:38] it=1586383 colorings=1031000 lazy-girth=715000 last: m=126 classes=6 cclen=87 t=6634s
[01:40:39] it=1586630 colorings=1031200 lazy-girth=715049 last: m=126 classes=6 cclen=87 t=6635s
[01:40:40] it=1586867 colorings=1031400 lazy-girth=715087 last: m=126 classes=6 cclen=87 t=6636s
[01:40:41] it=1587092 colorings=1031600 lazy-girth=715112 last: m=126 classes=6 cclen=87 t=6637s
[01:40:42] it=1587343 colorings=1031800 lazy-girth=715163 last: m=126 classes=6 cclen=87 t=6638s
[01:40:43] it=1587577 colorings=1032000 lazy-girth=715198 last: m=126 classes=6 cclen=87 t=6639s
[01:40:44] it=1587810 colorings=1032200 lazy-girth=715234 last: m=126 classes=6 cclen=87 t=6640s
[01:40:48] it=1588069 colorings=1032400 lazy-girth=715298 last: m=126 classes=6 cclen=87 t=6644s
[01:40:50] it=1588322 colorings=1032600 lazy-girth=715353 last: m=126 classes=6 cclen=87 t=6646s
[01:40:51] it=1588590 colorings=1032800 lazy-girth=715423 last: m=126 classes=6 cclen=84 t=6647s
[01:40:52] it=1588829 colorings=1033000 lazy-girth=715464 last: m=126 classes=6 cclen=87 t=6648s
[01:40:53] it=1589084 colorings=1033200 lazy-girth=715521 last: m=126 classes=6 cclen=87 t=6649s
[01:40:55] it=1589334 colorings=1033400 lazy-girth=715574 last: m=126 classes=6 cclen=85 t=6651s
[01:40:56] it=1589554 colorings=1033600 lazy-girth=715595 last: m=126 classes=6 cclen=87 t=6652s
[01:40:57] it=1589787 colorings=1033800 lazy-girth=715628 last: m=126 classes=6 cclen=87 t=6653s
[01:40:58] it=1590024 colorings=1034000 lazy-girth=715665 last: m=126 classes=6 cclen=87 t=6654s
[01:41:01] it=1590275 colorings=1034200 lazy-girth=715716 last: m=126 classes=6 cclen=87 t=6656s
[01:41:02] it=1590535 colorings=1034400 lazy-girth=715777 last: m=126 classes=6 cclen=87 t=6658s
[01:41:04] it=1590815 colorings=1034600 lazy-girth=715861 last: m=126 classes=6 cclen=87 t=6660s
[01:41:05] it=1591065 colorings=1034800 lazy-girth=715913 last: m=126 classes=6 cclen=87 t=6661s
[01:41:06] it=1591327 colorings=1035000 lazy-girth=715976 last: m=126 classes=6 cclen=87 t=6662s
[01:41:08] it=1591583 colorings=1035200 lazy-girth=716034 last: m=126 classes=6 cclen=87 t=6664s
[01:41:09] it=1591843 colorings=1035400 lazy-girth=716094 last: m=126 classes=6 cclen=84 t=6665s
[01:41:10] it=1592088 colorings=1035600 lazy-girth=716140 last: m=126 classes=6 cclen=87 t=6666s
[01:41:12] it=1592363 colorings=1035800 lazy-girth=716217 last: m=126 classes=6 cclen=87 t=6667s
[01:41:13] it=1592630 colorings=1036000 lazy-girth=716288 last: m=126 classes=6 cclen=87 t=6669s
[01:41:14] it=1592887 colorings=1036200 lazy-girth=716347 last: m=126 classes=6 cclen=87 t=6670s
[01:41:16] it=1593144 colorings=1036400 lazy-girth=716405 last: m=126 classes=6 cclen=87 t=6672s
[01:41:17] it=1593394 colorings=1036600 lazy-girth=716457 last: m=126 classes=6 cclen=87 t=6673s
[01:41:20] it=1593681 colorings=1036800 lazy-girth=716545 last: m=126 classes=6 cclen=86 t=6675s
[01:41:21] it=1593933 colorings=1037000 lazy-girth=716597 last: m=126 classes=6 cclen=87 t=6677s
[01:41:23] it=1594203 colorings=1037200 lazy-girth=716667 last: m=147 classes=7 cclen=83 t=6678s
[01:41:24] it=1594458 colorings=1037400 lazy-girth=716725 last: m=126 classes=6 cclen=87 t=6680s
[01:41:25] it=1594711 colorings=1037600 lazy-girth=716784 last: m=126 classes=6 cclen=87 t=6681s
[01:42:54] it=1594942 colorings=1037800 lazy-girth=716816 last: m=126 classes=6 cclen=87 t=6770s
[01:42:56] it=1595186 colorings=1038000 lazy-girth=716860 last: m=126 classes=6 cclen=87 t=6772s
[01:42:57] it=1595436 colorings=1038200 lazy-girth=716913 last: m=126 classes=6 cclen=87 t=6773s
[01:42:58] it=1595689 colorings=1038400 lazy-girth=716967 last: m=147 classes=7 cclen=85 t=6774s
[01:43:00] it=1595935 colorings=1038600 lazy-girth=717017 last: m=126 classes=6 cclen=87 t=6775s
[01:43:02] it=1596176 colorings=1038800 lazy-girth=717059 last: m=126 classes=6 cclen=87 t=6777s
[01:43:03] it=1596398 colorings=1039000 lazy-girth=717085 last: m=126 classes=6 cclen=87 t=6779s
[01:43:04] it=1596651 colorings=1039200 lazy-girth=717139 last: m=126 classes=6 cclen=87 t=6780s
[01:43:06] it=1596949 colorings=1039400 lazy-girth=717237 last: m=126 classes=6 cclen=87 t=6782s
[01:43:08] it=1597411 colorings=1039600 lazy-girth=717525 last: m=105 classes=5 cclen=88 t=6783s
[01:43:09] it=1597619 colorings=1039800 lazy-girth=717536 last: m=126 classes=6 cclen=87 t=6785s
[01:43:10] it=1597819 colorings=1040000 lazy-girth=717536 last: m=126 classes=6 cclen=86 t=6786s
[01:43:11] it=1598021 colorings=1040200 lazy-girth=717538 last: m=126 classes=6 cclen=87 t=6787s
[01:43:13] it=1598229 colorings=1040400 lazy-girth=717546 last: m=126 classes=6 cclen=87 t=6789s
[01:43:15] it=1598464 colorings=1040600 lazy-girth=717581 last: m=147 classes=7 cclen=86 t=6791s
[01:43:16] it=1598706 colorings=1040800 lazy-girth=717623 last: m=126 classes=6 cclen=87 t=6792s
[01:43:18] it=1598948 colorings=1041000 lazy-girth=717665 last: m=126 classes=6 cclen=87 t=6793s
[01:43:19] it=1599198 colorings=1041200 lazy-girth=717719 last: m=126 classes=6 cclen=87 t=6795s
[01:43:20] it=1599443 colorings=1041400 lazy-girth=717765 last: m=126 classes=6 cclen=87 t=6796s
[01:43:21] it=1599692 colorings=1041600 lazy-girth=717817 last: m=126 classes=6 cclen=87 t=6797s
[01:43:23] it=1599942 colorings=1041800 lazy-girth=717869 last: m=126 classes=6 cclen=87 t=6799s
[01:43:25] it=1600201 colorings=1042000 lazy-girth=717933 last: m=126 classes=6 cclen=87 t=6800s
[01:43:26] it=1600504 colorings=1042200 lazy-girth=718047 last: m=126 classes=6 cclen=85 t=6802s
[01:43:28] it=1600801 colorings=1042400 lazy-girth=718151 last: m=126 classes=6 cclen=87 t=6804s
[01:43:29] it=1601028 colorings=1042600 lazy-girth=718179 last: m=126 classes=6 cclen=87 t=6805s
[01:43:31] it=1601285 colorings=1042800 lazy-girth=718238 last: m=126 classes=6 cclen=87 t=6807s
[01:43:32] it=1601542 colorings=1043000 lazy-girth=718297 last: m=126 classes=6 cclen=83 t=6808s
[01:43:33] it=1601791 colorings=1043200 lazy-girth=718353 last: m=126 classes=6 cclen=87 t=6809s
[01:43:35] it=1602052 colorings=1043400 lazy-girth=718416 last: m=126 classes=6 cclen=87 t=6811s
[01:43:36] it=1602297 colorings=1043600 lazy-girth=718461 last: m=126 classes=6 cclen=84 t=6812s
[01:43:38] it=1602536 colorings=1043800 lazy-girth=718501 last: m=126 classes=6 cclen=87 t=6814s
[01:43:40] it=1602770 colorings=1044000 lazy-girth=718537 last: m=126 classes=6 cclen=87 t=6816s
[01:43:41] it=1603039 colorings=1044200 lazy-girth=718607 last: m=126 classes=6 cclen=87 t=6817s
[01:43:43] it=1603273 colorings=1044400 lazy-girth=718641 last: m=126 classes=6 cclen=85 t=6819s
[01:43:44] it=1603524 colorings=1044600 lazy-girth=718693 last: m=126 classes=6 cclen=87 t=6820s
[01:43:45] it=1603761 colorings=1044800 lazy-girth=718730 last: m=126 classes=6 cclen=87 t=6821s
[01:43:46] it=1603975 colorings=1045000 lazy-girth=718744 last: m=126 classes=6 cclen=87 t=6822s
[01:43:48] it=1604214 colorings=1045200 lazy-girth=718787 last: m=126 classes=6 cclen=86 t=6823s
[01:43:49] it=1604468 colorings=1045400 lazy-girth=718843 last: m=126 classes=6 cclen=87 t=6825s
[01:43:51] it=1604707 colorings=1045600 lazy-girth=718885 last: m=126 classes=6 cclen=87 t=6827s
[01:43:52] it=1604950 colorings=1045800 lazy-girth=718928 last: m=126 classes=6 cclen=87 t=6828s
[01:43:53] it=1605190 colorings=1046000 lazy-girth=718971 last: m=126 classes=6 cclen=87 t=6829s
[01:43:55] it=1605439 colorings=1046200 lazy-girth=719020 last: m=126 classes=6 cclen=87 t=6830s
[01:43:56] it=1605665 colorings=1046400 lazy-girth=719047 last: m=126 classes=6 cclen=87 t=6832s
[01:43:57] it=1605910 colorings=1046600 lazy-girth=719093 last: m=126 classes=6 cclen=87 t=6833s
[01:43:58] it=1606149 colorings=1046800 lazy-girth=719132 last: m=126 classes=6 cclen=87 t=6834s
[01:44:00] it=1606417 colorings=1047000 lazy-girth=719207 last: m=126 classes=6 cclen=87 t=6836s
[01:44:01] it=1606673 colorings=1047200 lazy-girth=719263 last: m=126 classes=6 cclen=87 t=6837s
[01:44:02] it=1606901 colorings=1047400 lazy-girth=719291 last: m=126 classes=6 cclen=84 t=6838s
[01:44:04] it=1607165 colorings=1047600 lazy-girth=719355 last: m=126 classes=6 cclen=87 t=6839s
[01:44:05] it=1607430 colorings=1047800 lazy-girth=719423 last: m=126 classes=6 cclen=87 t=6841s
[01:44:06] it=1607724 colorings=1048000 lazy-girth=719517 last: m=126 classes=6 cclen=87 t=6842s
[01:44:08] it=1607963 colorings=1048200 lazy-girth=719557 last: m=126 classes=6 cclen=87 t=6843s
[01:44:09] it=1608210 colorings=1048400 lazy-girth=719604 last: m=126 classes=6 cclen=84 t=6845s
[01:44:10] it=1608445 colorings=1048600 lazy-girth=719640 last: m=126 classes=6 cclen=85 t=6846s
[01:44:11] it=1608664 colorings=1048800 lazy-girth=719659 last: m=147 classes=7 cclen=86 t=6847s
[01:44:13] it=1608890 colorings=1049000 lazy-girth=719686 last: m=126 classes=6 cclen=87 t=6848s
[01:44:14] it=1609140 colorings=1049200 lazy-girth=719738 last: m=126 classes=6 cclen=87 t=6850s
[01:44:15] it=1609380 colorings=1049400 lazy-girth=719779 last: m=147 classes=7 cclen=86 t=6851s
[01:44:16] it=1609632 colorings=1049600 lazy-girth=719832 last: m=126 classes=6 cclen=87 t=6852s
[01:44:17] it=1609866 colorings=1049800 lazy-girth=719866 last: m=126 classes=6 cclen=87 t=6853s
[01:44:19] it=1610125 colorings=1050000 lazy-girth=719926 last: m=126 classes=6 cclen=85 t=6855s
[01:44:20] it=1610383 colorings=1050200 lazy-girth=719987 last: m=126 classes=6 cclen=87 t=6856s
[01:44:22] it=1610710 colorings=1050400 lazy-girth=720119 last: m=105 classes=5 cclen=88 t=6858s
[01:44:23] it=1610983 colorings=1050600 lazy-girth=720194 last: m=126 classes=6 cclen=87 t=6859s
[01:44:24] it=1611208 colorings=1050800 lazy-girth=720219 last: m=126 classes=6 cclen=87 t=6860s
[01:44:25] it=1611417 colorings=1051000 lazy-girth=720228 last: m=126 classes=6 cclen=86 t=6861s
[01:44:27] it=1611666 colorings=1051200 lazy-girth=720278 last: m=126 classes=6 cclen=87 t=6863s
[01:44:28] it=1611938 colorings=1051400 lazy-girth=720350 last: m=126 classes=6 cclen=86 t=6864s
[01:44:30] it=1612212 colorings=1051600 lazy-girth=720424 last: m=126 classes=6 cclen=87 t=6866s
[01:44:32] it=1612545 colorings=1051800 lazy-girth=720557 last: m=126 classes=6 cclen=87 t=6868s
[01:44:34] it=1612819 colorings=1052000 lazy-girth=720634 last: m=126 classes=6 cclen=87 t=6869s
[01:44:35] it=1613062 colorings=1052200 lazy-girth=720678 last: m=126 classes=6 cclen=87 t=6871s
[01:44:36] it=1613313 colorings=1052400 lazy-girth=720729 last: m=126 classes=6 cclen=87 t=6872s
[01:44:37] it=1613595 colorings=1052600 lazy-girth=720813 last: m=126 classes=6 cclen=87 t=6873s
[01:44:39] it=1613848 colorings=1052800 lazy-girth=720867 last: m=126 classes=6 cclen=87 t=6874s
[01:44:40] it=1614085 colorings=1053000 lazy-girth=720904 last: m=126 classes=6 cclen=87 t=6876s
[01:44:42] it=1614317 colorings=1053200 lazy-girth=720938 last: m=126 classes=6 cclen=87 t=6878s
[01:44:43] it=1614564 colorings=1053400 lazy-girth=720987 last: m=126 classes=6 cclen=81 t=6879s
[01:44:44] it=1614798 colorings=1053600 lazy-girth=721021 last: m=126 classes=6 cclen=82 t=6880s
[01:44:45] it=1615031 colorings=1053800 lazy-girth=721055 last: m=126 classes=6 cclen=86 t=6881s
[01:44:47] it=1615267 colorings=1054000 lazy-girth=721091 last: m=126 classes=6 cclen=85 t=6883s
[01:44:48] it=1615543 colorings=1054200 lazy-girth=721167 last: m=147 classes=7 cclen=69 t=6884s
[01:44:50] it=1615743 colorings=1054400 lazy-girth=721167 last: m=126 classes=6 cclen=87 t=6885s
[01:44:51] it=1615988 colorings=1054600 lazy-girth=721212 last: m=126 classes=6 cclen=87 t=6886s
[01:44:53] it=1616249 colorings=1054800 lazy-girth=721273 last: m=126 classes=6 cclen=87 t=6889s
[01:44:54] it=1616494 colorings=1055000 lazy-girth=721319 last: m=126 classes=6 cclen=87 t=6890s
[01:44:55] it=1616739 colorings=1055200 lazy-girth=721364 last: m=126 classes=6 cclen=87 t=6891s
[01:44:57] it=1616975 colorings=1055400 lazy-girth=721400 last: m=126 classes=6 cclen=87 t=6892s
[01:44:58] it=1617193 colorings=1055600 lazy-girth=721418 last: m=126 classes=6 cclen=87 t=6894s
[01:44:59] it=1617433 colorings=1055800 lazy-girth=721458 last: m=126 classes=6 cclen=87 t=6895s
[01:45:00] it=1617659 colorings=1056000 lazy-girth=721486 last: m=126 classes=6 cclen=84 t=6896s
[01:45:02] it=1617914 colorings=1056200 lazy-girth=721541 last: m=105 classes=5 cclen=88 t=6898s
[01:45:03] it=1618174 colorings=1056400 lazy-girth=721604 last: m=126 classes=6 cclen=87 t=6899s
[01:45:05] it=1618409 colorings=1056600 lazy-girth=721639 last: m=126 classes=6 cclen=86 t=6900s
[01:45:06] it=1618641 colorings=1056800 lazy-girth=721672 last: m=126 classes=6 cclen=87 t=6902s
[01:45:08] it=1618874 colorings=1057000 lazy-girth=721706 last: m=126 classes=6 cclen=87 t=6903s
[01:45:09] it=1619104 colorings=1057200 lazy-girth=721736 last: m=126 classes=6 cclen=87 t=6905s
[01:45:10] it=1619347 colorings=1057400 lazy-girth=721779 last: m=126 classes=6 cclen=85 t=6906s
[01:45:12] it=1619589 colorings=1057600 lazy-girth=721821 last: m=126 classes=6 cclen=87 t=6908s
[01:45:14] it=1619803 colorings=1057800 lazy-girth=721836 last: m=126 classes=6 cclen=87 t=6909s
[01:45:15] it=1620038 colorings=1058000 lazy-girth=721873 last: m=126 classes=6 cclen=87 t=6911s
[01:45:17] it=1620275 colorings=1058200 lazy-girth=721911 last: m=126 classes=6 cclen=87 t=6912s
[01:45:18] it=1620510 colorings=1058400 lazy-girth=721946 last: m=126 classes=6 cclen=87 t=6914s
[01:45:19] it=1620739 colorings=1058600 lazy-girth=721975 last: m=126 classes=6 cclen=87 t=6915s
[01:45:21] it=1620988 colorings=1058800 lazy-girth=722025 last: m=126 classes=6 cclen=87 t=6917s
[01:45:22] it=1621234 colorings=1059000 lazy-girth=722073 last: m=126 classes=6 cclen=87 t=6918s
[01:45:24] it=1621480 colorings=1059200 lazy-girth=722122 last: m=126 classes=6 cclen=87 t=6920s
[01:45:25] it=1621711 colorings=1059400 lazy-girth=722153 last: m=126 classes=6 cclen=86 t=6921s
[01:45:27] it=1621941 colorings=1059600 lazy-girth=722184 last: m=126 classes=6 cclen=87 t=6923s
[01:45:29] it=1622175 colorings=1059800 lazy-girth=722220 last: m=126 classes=6 cclen=87 t=6924s
[01:45:30] it=1622421 colorings=1060000 lazy-girth=722267 last: m=126 classes=6 cclen=87 t=6926s
[01:45:33] it=1622674 colorings=1060200 lazy-girth=722320 last: m=126 classes=6 cclen=87 t=6929s
[01:45:35] it=1622903 colorings=1060400 lazy-girth=722349 last: m=126 classes=6 cclen=87 t=6931s
[01:45:38] it=1623146 colorings=1060600 lazy-girth=722392 last: m=126 classes=6 cclen=87 t=6933s
[01:45:45] it=1623395 colorings=1060800 lazy-girth=722444 last: m=126 classes=6 cclen=87 t=6940s
[01:45:47] it=1623755 colorings=1061000 lazy-girth=722646 last: m=126 classes=6 cclen=83 t=6943s
[01:45:48] it=1624074 colorings=1061200 lazy-girth=722797 last: m=126 classes=6 cclen=86 t=6944s
[01:45:50] it=1624377 colorings=1061400 lazy-girth=722924 last: m=126 classes=6 cclen=87 t=6946s
[01:45:51] it=1624668 colorings=1061600 lazy-girth=723029 last: m=126 classes=6 cclen=86 t=6947s
[01:45:53] it=1624959 colorings=1061800 lazy-girth=723125 last: m=126 classes=6 cclen=87 t=6949s
[01:45:55] it=1625363 colorings=1062000 lazy-girth=723367 last: m=126 classes=6 cclen=87 t=6951s
[01:45:56] it=1625680 colorings=1062200 lazy-girth=723513 last: m=126 classes=6 cclen=86 t=6952s
[01:45:58] it=1625979 colorings=1062400 lazy-girth=723629 last: m=126 classes=6 cclen=87 t=6953s
[01:45:59] it=1626281 colorings=1062600 lazy-girth=723738 last: m=126 classes=6 cclen=86 t=6955s
[01:46:01] it=1626664 colorings=1062800 lazy-girth=723962 last: m=126 classes=6 cclen=87 t=6957s
[01:46:02] it=1626935 colorings=1063000 lazy-girth=724047 last: m=126 classes=6 cclen=87 t=6958s
[01:46:03] it=1627201 colorings=1063200 lazy-girth=724114 last: m=126 classes=6 cclen=87 t=6959s
[01:46:05] it=1627514 colorings=1063400 lazy-girth=724250 last: m=126 classes=6 cclen=87 t=6961s
[01:46:06] it=1627812 colorings=1063600 lazy-girth=724369 last: m=126 classes=6 cclen=82 t=6962s
[01:46:08] it=1628100 colorings=1063800 lazy-girth=724466 last: m=126 classes=6 cclen=87 t=6963s
[01:46:09] it=1628368 colorings=1064000 lazy-girth=724551 last: m=126 classes=6 cclen=87 t=6965s
[01:46:10] it=1628632 colorings=1064200 lazy-girth=724618 last: m=126 classes=6 cclen=87 t=6966s
[01:46:11] it=1628901 colorings=1064400 lazy-girth=724689 last: m=147 classes=7 cclen=84 t=6967s
[01:46:13] it=1629189 colorings=1064600 lazy-girth=724792 last: m=126 classes=6 cclen=87 t=6969s
[01:46:14] it=1629449 colorings=1064800 lazy-girth=724859 last: m=126 classes=6 cclen=87 t=6970s
[01:46:16] it=1629765 colorings=1065000 lazy-girth=725004 last: m=126 classes=6 cclen=87 t=6971s
[01:46:18] it=1630094 colorings=1065200 lazy-girth=725172 last: m=126 classes=6 cclen=87 t=6973s
[01:46:20] it=1630414 colorings=1065400 lazy-girth=725323 last: m=126 classes=6 cclen=83 t=6976s
[01:46:22] it=1630712 colorings=1065600 lazy-girth=725437 last: m=126 classes=6 cclen=87 t=6977s
[01:46:23] it=1631011 colorings=1065800 lazy-girth=725547 last: m=126 classes=6 cclen=87 t=6979s
[01:46:24] it=1631346 colorings=1066000 lazy-girth=725689 last: m=126 classes=6 cclen=87 t=6980s
[01:46:26] it=1631755 colorings=1066200 lazy-girth=725941 last: m=126 classes=6 cclen=87 t=6982s
[01:46:28] it=1632079 colorings=1066400 lazy-girth=726093 last: m=126 classes=6 cclen=87 t=6984s
[01:46:30] it=1632472 colorings=1066600 lazy-girth=726304 last: m=126 classes=6 cclen=87 t=6986s
[01:46:32] it=1632811 colorings=1066800 lazy-girth=726479 last: m=126 classes=6 cclen=87 t=6988s
[01:46:33] it=1633035 colorings=1067000 lazy-girth=726507 last: m=126 classes=6 cclen=87 t=6989s
[01:46:35] it=1633440 colorings=1067200 lazy-girth=726750 last: m=126 classes=6 cclen=87 t=6991s
[01:46:36] it=1633686 colorings=1067400 lazy-girth=726801 last: m=126 classes=6 cclen=82 t=6992s
[01:46:37] it=1633930 colorings=1067600 lazy-girth=726851 last: m=126 classes=6 cclen=87 t=6993s
[01:46:38] it=1634209 colorings=1067800 lazy-girth=726942 last: m=126 classes=6 cclen=87 t=6994s
[01:46:40] it=1634557 colorings=1068000 lazy-girth=727120 last: m=147 classes=7 cclen=85 t=6996s
[01:46:42] it=1634824 colorings=1068200 lazy-girth=727204 last: m=126 classes=6 cclen=87 t=6998s
[01:46:43] it=1635071 colorings=1068400 lazy-girth=727259 last: m=126 classes=6 cclen=87 t=6999s
[01:46:44] it=1635337 colorings=1068600 lazy-girth=727330 last: m=126 classes=6 cclen=87 t=7000s
[01:46:45] it=1635601 colorings=1068800 lazy-girth=727402 last: m=147 classes=7 cclen=86 t=7001s
[01:46:47] it=1635855 colorings=1069000 lazy-girth=727464 last: m=126 classes=6 cclen=87 t=7002s
[01:46:48] it=1636095 colorings=1069200 lazy-girth=727513 last: m=126 classes=6 cclen=87 t=7004s
[01:46:49] it=1636348 colorings=1069400 lazy-girth=727567 last: m=126 classes=6 cclen=86 t=7005s
[01:46:51] it=1636678 colorings=1069600 lazy-girth=727740 last: m=126 classes=6 cclen=87 t=7007s
[01:46:53] it=1637012 colorings=1069800 lazy-girth=727913 last: m=126 classes=6 cclen=87 t=7009s
[01:46:56] it=1637314 colorings=1070000 lazy-girth=728043 last: m=126 classes=6 cclen=87 t=7011s
[01:46:57] it=1637578 colorings=1070200 lazy-girth=728110 last: m=126 classes=6 cclen=87 t=7013s
[01:46:58] it=1637837 colorings=1070400 lazy-girth=728183 last: m=126 classes=6 cclen=87 t=7014s
[01:46:59] it=1638109 colorings=1070600 lazy-girth=728275 last: m=126 classes=6 cclen=87 t=7015s
[01:47:01] it=1638379 colorings=1070800 lazy-girth=728359 last: m=126 classes=6 cclen=87 t=7016s
[01:47:02] it=1638691 colorings=1071000 lazy-girth=728490 last: m=126 classes=6 cclen=86 t=7018s
[01:47:04] it=1638966 colorings=1071200 lazy-girth=728572 last: m=126 classes=6 cclen=87 t=7019s
[01:47:05] it=1639245 colorings=1071400 lazy-girth=728651 last: m=147 classes=7 cclen=86 t=7021s
[01:47:06] it=1639508 colorings=1071600 lazy-girth=728725 last: m=126 classes=6 cclen=83 t=7022s
[01:47:07] it=1639779 colorings=1071800 lazy-girth=728804 last: m=126 classes=6 cclen=87 t=7023s
[01:47:09] it=1640131 colorings=1072000 lazy-girth=728973 last: m=105 classes=5 cclen=88 t=7025s
[01:47:10] it=1640352 colorings=1072200 lazy-girth=728994 last: m=126 classes=6 cclen=87 t=7026s
[01:47:12] it=1640631 colorings=1072400 lazy-girth=729077 last: m=126 classes=6 cclen=87 t=7027s
[01:47:14] it=1641024 colorings=1072600 lazy-girth=729298 last: m=126 classes=6 cclen=87 t=7030s
[01:47:17] it=1641369 colorings=1072800 lazy-girth=729472 last: m=126 classes=6 cclen=87 t=7033s
[01:47:18] it=1641671 colorings=1073000 lazy-girth=729582 last: m=126 classes=6 cclen=87 t=7034s
[01:47:20] it=1641984 colorings=1073200 lazy-girth=729699 last: m=126 classes=6 cclen=87 t=7035s
[01:47:21] it=1642273 colorings=1073400 lazy-girth=729805 last: m=126 classes=6 cclen=87 t=7037s
[01:47:22] it=1642554 colorings=1073600 lazy-girth=729894 last: m=126 classes=6 cclen=87 t=7038s
[01:47:23] it=1642824 colorings=1073800 lazy-girth=729970 last: m=126 classes=6 cclen=87 t=7039s
[01:47:25] it=1643139 colorings=1074000 lazy-girth=730088 last: m=126 classes=6 cclen=81 t=7041s
[01:47:26] it=1643403 colorings=1074200 lazy-girth=730159 last: m=126 classes=6 cclen=87 t=7042s
[01:47:27] it=1643657 colorings=1074400 lazy-girth=730217 last: m=126 classes=6 cclen=87 t=7043s
[01:47:28] it=1643934 colorings=1074600 lazy-girth=730301 last: m=126 classes=6 cclen=87 t=7044s
[01:47:30] it=1644199 colorings=1074800 lazy-girth=730370 last: m=126 classes=6 cclen=87 t=7045s
[01:47:31] it=1644502 colorings=1075000 lazy-girth=730479 last: m=126 classes=6 cclen=87 t=7047s
[01:47:32] it=1644769 colorings=1075200 lazy-girth=730550 last: m=126 classes=6 cclen=87 t=7048s
[01:47:34] it=1645070 colorings=1075400 lazy-girth=730655 last: m=126 classes=6 cclen=87 t=7049s
[01:47:35] it=1645333 colorings=1075600 lazy-girth=730721 last: m=105 classes=5 cclen=88 t=7051s
[01:47:36] it=1645603 colorings=1075800 lazy-girth=730791 last: m=126 classes=6 cclen=87 t=7052s
[01:47:37] it=1645809 colorings=1076000 lazy-girth=730797 last: m=126 classes=6 cclen=87 t=7053s
[01:47:38] it=1646069 colorings=1076200 lazy-girth=730867 last: m=105 classes=5 cclen=88 t=7054s
[01:47:39] it=1646294 colorings=1076400 lazy-girth=730894 last: m=126 classes=6 cclen=87 t=7055s
[01:47:40] it=1646526 colorings=1076600 lazy-girth=730927 last: m=126 classes=6 cclen=86 t=7056s
[01:47:42] it=1646765 colorings=1076800 lazy-girth=730966 last: m=126 classes=6 cclen=86 t=7058s
[01:47:44] it=1646996 colorings=1077000 lazy-girth=731002 last: m=126 classes=6 cclen=87 t=7059s
[01:47:45] it=1647246 colorings=1077200 lazy-girth=731055 last: m=126 classes=6 cclen=87 t=7061s
[01:47:46] it=1647496 colorings=1077400 lazy-girth=731108 last: m=126 classes=6 cclen=86 t=7062s
[01:47:47] it=1647733 colorings=1077600 lazy-girth=731145 last: m=126 classes=6 cclen=87 t=7063s
[01:47:48] it=1648001 colorings=1077800 lazy-girth=731213 last: m=126 classes=6 cclen=86 t=7064s
[01:47:49] it=1648263 colorings=1078000 lazy-girth=731278 last: m=126 classes=6 cclen=87 t=7065s
[01:47:51] it=1648538 colorings=1078200 lazy-girth=731355 last: m=126 classes=6 cclen=87 t=7067s
[01:47:53] it=1648837 colorings=1078400 lazy-girth=731461 last: m=126 classes=6 cclen=87 t=7069s
[01:47:54] it=1649122 colorings=1078600 lazy-girth=731549 last: m=126 classes=6 cclen=87 t=7070s
[01:47:56] it=1649467 colorings=1078800 lazy-girth=731705 last: m=126 classes=6 cclen=87 t=7072s
[01:47:58] it=1649726 colorings=1079000 lazy-girth=731765 last: m=126 classes=6 cclen=87 t=7073s
[01:47:59] it=1649979 colorings=1079200 lazy-girth=731823 last: m=147 classes=7 cclen=86 t=7075s
[01:48:01] it=1650302 colorings=1079400 lazy-girth=731949 last: m=126 classes=6 cclen=87 t=7076s
[01:48:02] it=1650569 colorings=1079600 lazy-girth=732019 last: m=126 classes=6 cclen=87 t=7078s
[01:48:03] it=1650848 colorings=1079800 lazy-girth=732105 last: m=126 classes=6 cclen=84 t=7079s
[01:48:04] it=1651132 colorings=1080000 lazy-girth=732195 last: m=126 classes=6 cclen=87 t=7080s
[01:48:06] it=1651382 colorings=1080200 lazy-girth=732249 last: m=126 classes=6 cclen=87 t=7082s
[01:48:07] it=1651698 colorings=1080400 lazy-girth=732370 last: m=126 classes=6 cclen=87 t=7083s
[01:48:09] it=1651994 colorings=1080600 lazy-girth=732474 last: m=126 classes=6 cclen=87 t=7084s
[01:48:10] it=1652253 colorings=1080800 lazy-girth=732537 last: m=126 classes=6 cclen=87 t=7086s
[01:48:11] it=1652528 colorings=1081000 lazy-girth=732616 last: m=126 classes=6 cclen=87 t=7087s
[01:48:13] it=1652811 colorings=1081200 lazy-girth=732705 last: m=126 classes=6 cclen=87 t=7088s
[01:48:14] it=1653086 colorings=1081400 lazy-girth=732784 last: m=126 classes=6 cclen=87 t=7090s
[01:48:15] it=1653338 colorings=1081600 lazy-girth=732837 last: m=126 classes=6 cclen=87 t=7091s
[01:48:16] it=1653598 colorings=1081800 lazy-girth=732906 last: m=126 classes=6 cclen=87 t=7092s
[01:48:18] it=1653892 colorings=1082000 lazy-girth=733007 last: m=126 classes=6 cclen=87 t=7094s
[01:48:19] it=1654138 colorings=1082200 lazy-girth=733058 last: m=126 classes=6 cclen=87 t=7095s
[01:48:20] it=1654409 colorings=1082400 lazy-girth=733133 last: m=126 classes=6 cclen=87 t=7096s
[01:48:22] it=1654700 colorings=1082600 lazy-girth=733228 last: m=126 classes=6 cclen=84 t=7097s
[01:48:23] it=1654981 colorings=1082800 lazy-girth=733314 last: m=126 classes=6 cclen=87 t=7099s
[01:48:24] it=1655257 colorings=1083000 lazy-girth=733395 last: m=126 classes=6 cclen=84 t=7100s
[01:48:26] it=1655516 colorings=1083200 lazy-girth=733457 last: m=126 classes=6 cclen=87 t=7101s
[01:48:27] it=1655819 colorings=1083400 lazy-girth=733566 last: m=126 classes=6 cclen=87 t=7103s
[01:48:29] it=1656145 colorings=1083600 lazy-girth=733702 last: m=126 classes=6 cclen=87 t=7104s
[01:48:30] it=1656415 colorings=1083800 lazy-girth=733775 last: m=126 classes=6 cclen=76 t=7106s
[01:48:31] it=1656695 colorings=1084000 lazy-girth=733857 last: m=126 classes=6 cclen=87 t=7107s
[01:48:33] it=1656973 colorings=1084200 lazy-girth=733944 last: m=126 classes=6 cclen=87 t=7108s
[01:48:34] it=1657239 colorings=1084400 lazy-girth=734012 last: m=126 classes=6 cclen=87 t=7110s
[01:48:35] it=1657508 colorings=1084600 lazy-girth=734087 last: m=126 classes=6 cclen=87 t=7111s
[01:48:36] it=1657775 colorings=1084800 lazy-girth=734157 last: m=126 classes=6 cclen=87 t=7112s
[01:48:38] it=1658058 colorings=1085000 lazy-girth=734242 last: m=126 classes=6 cclen=87 t=7113s
[01:48:39] it=1658345 colorings=1085200 lazy-girth=734333 last: m=126 classes=6 cclen=87 t=7115s
[01:48:40] it=1658610 colorings=1085400 lazy-girth=734401 last: m=105 classes=5 cclen=88 t=7116s
[01:48:42] it=1658862 colorings=1085600 lazy-girth=734453 last: m=126 classes=6 cclen=87 t=7118s
[01:48:43] it=1659143 colorings=1085800 lazy-girth=734537 last: m=126 classes=6 cclen=87 t=7119s
[01:48:45] it=1659419 colorings=1086000 lazy-girth=734618 last: m=126 classes=6 cclen=87 t=7121s
[01:48:46] it=1659685 colorings=1086200 lazy-girth=734694 last: m=126 classes=6 cclen=87 t=7122s
[01:48:48] it=1659954 colorings=1086400 lazy-girth=734764 last: m=126 classes=6 cclen=84 t=7124s
[01:48:50] it=1660319 colorings=1086600 lazy-girth=734964 last: m=126 classes=6 cclen=87 t=7126s
[01:48:51] it=1660581 colorings=1086800 lazy-girth=735032 last: m=126 classes=6 cclen=87 t=7127s
[01:48:53] it=1660868 colorings=1087000 lazy-girth=735121 last: m=126 classes=6 cclen=87 t=7129s
[01:48:55] it=1661160 colorings=1087200 lazy-girth=735229 last: m=147 classes=7 cclen=86 t=7131s
[01:48:56] it=1661436 colorings=1087400 lazy-girth=735322 last: m=126 classes=6 cclen=87 t=7132s
[01:48:58] it=1661719 colorings=1087600 lazy-girth=735418 last: m=126 classes=6 cclen=87 t=7134s
[01:48:59] it=1661966 colorings=1087800 lazy-girth=735471 last: m=126 classes=6 cclen=87 t=7135s
[01:49:01] it=1662239 colorings=1088000 lazy-girth=735550 last: m=126 classes=6 cclen=86 t=7136s
[01:49:03] it=1662575 colorings=1088200 lazy-girth=735724 last: m=126 classes=6 cclen=87 t=7138s
[01:49:04] it=1662838 colorings=1088400 lazy-girth=735788 last: m=126 classes=6 cclen=87 t=7140s
[01:49:06] it=1663149 colorings=1088600 lazy-girth=735925 last: m=126 classes=6 cclen=87 t=7142s
[01:49:08] it=1663429 colorings=1088800 lazy-girth=736019 last: m=126 classes=6 cclen=87 t=7144s
[01:49:09] it=1663721 colorings=1089000 lazy-girth=736112 last: m=126 classes=6 cclen=85 t=7145s
[01:49:10] it=1663959 colorings=1089200 lazy-girth=736152 last: m=126 classes=6 cclen=87 t=7146s
[01:49:12] it=1664190 colorings=1089400 lazy-girth=736188 last: m=126 classes=6 cclen=87 t=7147s
[01:49:13] it=1664460 colorings=1089600 lazy-girth=736258 last: m=126 classes=6 cclen=87 t=7149s
[01:49:14] it=1664687 colorings=1089800 lazy-girth=736287 last: m=126 classes=6 cclen=87 t=7150s
[01:49:15] it=1664937 colorings=1090000 lazy-girth=736341 last: m=126 classes=6 cclen=87 t=7151s
[01:49:16] it=1665172 colorings=1090200 lazy-girth=736377 last: m=126 classes=6 cclen=87 t=7152s
[01:49:17] it=1665373 colorings=1090400 lazy-girth=736378 last: m=126 classes=6 cclen=85 t=7153s
[01:49:18] it=1665643 colorings=1090600 lazy-girth=736450 last: m=126 classes=6 cclen=87 t=7154s
[01:49:19] it=1665909 colorings=1090800 lazy-girth=736522 last: m=126 classes=6 cclen=87 t=7155s
[01:49:21] it=1666184 colorings=1091000 lazy-girth=736605 last: m=126 classes=6 cclen=87 t=7157s
[01:49:22] it=1666445 colorings=1091200 lazy-girth=736671 last: m=126 classes=6 cclen=87 t=7158s
[01:49:23] it=1666737 colorings=1091400 lazy-girth=736774 last: m=126 classes=6 cclen=87 t=7159s
[01:49:25] it=1667056 colorings=1091600 lazy-girth=736901 last: m=126 classes=6 cclen=83 t=7161s
[01:49:26] it=1667354 colorings=1091800 lazy-girth=737004 last: m=126 classes=6 cclen=87 t=7162s
[01:49:28] it=1667611 colorings=1092000 lazy-girth=737066 last: m=126 classes=6 cclen=87 t=7163s
[01:49:29] it=1667895 colorings=1092200 lazy-girth=737160 last: m=126 classes=6 cclen=86 t=7165s
[01:49:30] it=1668158 colorings=1092400 lazy-girth=737228 last: m=126 classes=6 cclen=87 t=7166s
[01:49:32] it=1668539 colorings=1092600 lazy-girth=737440 last: m=126 classes=6 cclen=87 t=7168s
[01:49:33] it=1668812 colorings=1092800 lazy-girth=737513 last: m=126 classes=6 cclen=87 t=7169s
[01:49:34] it=1669050 colorings=1093000 lazy-girth=737551 last: m=126 classes=6 cclen=87 t=7170s
[01:49:36] it=1669324 colorings=1093200 lazy-girth=737643 last: m=126 classes=6 cclen=87 t=7172s
[01:49:37] it=1669595 colorings=1093400 lazy-girth=737718 last: m=126 classes=6 cclen=87 t=7173s
[01:49:38] it=1669847 colorings=1093600 lazy-girth=737775 last: m=126 classes=6 cclen=87 t=7174s
[01:49:39] it=1670124 colorings=1093800 lazy-girth=737853 last: m=126 classes=6 cclen=87 t=7175s
[01:49:40] it=1670379 colorings=1094000 lazy-girth=737911 last: m=126 classes=6 cclen=87 t=7176s
[01:49:42] it=1670643 colorings=1094200 lazy-girth=737983 last: m=126 classes=6 cclen=87 t=7177s
[01:49:43] it=1670905 colorings=1094400 lazy-girth=738058 last: m=126 classes=6 cclen=82 t=7179s
[01:49:44] it=1671165 colorings=1094600 lazy-girth=738126 last: m=126 classes=6 cclen=87 t=7180s
[01:49:47] it=1671392 colorings=1094800 lazy-girth=738153 last: m=126 classes=6 cclen=86 t=7183s
[01:49:49] it=1671681 colorings=1095000 lazy-girth=738244 last: m=126 classes=6 cclen=86 t=7185s
[01:49:50] it=1671945 colorings=1095200 lazy-girth=738310 last: m=126 classes=6 cclen=87 t=7186s
[01:49:52] it=1672233 colorings=1095400 lazy-girth=738401 last: m=126 classes=6 cclen=87 t=7188s
[01:49:53] it=1672509 colorings=1095600 lazy-girth=738482 last: m=126 classes=6 cclen=87 t=7189s
[01:49:55] it=1672817 colorings=1095800 lazy-girth=738593 last: m=126 classes=6 cclen=87 t=7191s
[01:49:56] it=1673114 colorings=1096000 lazy-girth=738692 last: m=126 classes=6 cclen=87 t=7192s
[01:49:58] it=1673385 colorings=1096200 lazy-girth=738767 last: m=126 classes=6 cclen=87 t=7193s
[01:49:59] it=1673642 colorings=1096400 lazy-girth=738828 last: m=126 classes=6 cclen=87 t=7195s
[01:50:02] it=1673934 colorings=1096600 lazy-girth=738936 last: m=126 classes=6 cclen=87 t=7198s
[01:50:04] it=1674222 colorings=1096800 lazy-girth=739044 last: m=126 classes=6 cclen=87 t=7200s
[01:50:05] it=1674484 colorings=1097000 lazy-girth=739115 last: m=126 classes=6 cclen=87 t=7201s
[01:50:06] it=1674780 colorings=1097200 lazy-girth=739239 last: m=147 classes=7 cclen=85 t=7202s
[01:50:08] it=1675061 colorings=1097400 lazy-girth=739331 last: m=126 classes=6 cclen=87 t=7204s
[01:50:09] it=1675327 colorings=1097600 lazy-girth=739399 last: m=126 classes=6 cclen=87 t=7205s
[01:50:11] it=1675669 colorings=1097800 lazy-girth=739570 last: m=126 classes=6 cclen=87 t=7207s
[01:50:12] it=1675971 colorings=1098000 lazy-girth=739679 last: m=126 classes=6 cclen=87 t=7208s
[01:50:14] it=1676271 colorings=1098200 lazy-girth=739802 last: m=126 classes=6 cclen=87 t=7210s
[01:50:15] it=1676527 colorings=1098400 lazy-girth=739861 last: m=147 classes=7 cclen=80 t=7211s
[01:50:17] it=1676837 colorings=1098600 lazy-girth=739994 last: m=126 classes=6 cclen=87 t=7213s
[01:50:19] it=1677137 colorings=1098800 lazy-girth=740109 last: m=126 classes=6 cclen=87 t=7215s
[01:50:20] it=1677423 colorings=1099000 lazy-girth=740199 last: m=126 classes=6 cclen=84 t=7216s
[01:50:21] it=1677690 colorings=1099200 lazy-girth=740275 last: m=126 classes=6 cclen=87 t=7217s
[01:50:23] it=1677933 colorings=1099400 lazy-girth=740327 last: m=147 classes=7 cclen=84 t=7218s
[01:50:24] it=1678186 colorings=1099600 lazy-girth=740386 last: m=126 classes=6 cclen=87 t=7220s
[01:50:25] it=1678436 colorings=1099800 lazy-girth=740440 last: m=126 classes=6 cclen=86 t=7221s
[01:50:26] it=1678675 colorings=1100000 lazy-girth=740483 last: m=126 classes=6 cclen=87 t=7222s
[01:50:27] it=1678921 colorings=1100200 lazy-girth=740538 last: m=126 classes=6 cclen=86 t=7223s
[01:50:28] it=1679187 colorings=1100400 lazy-girth=740611 last: m=126 classes=6 cclen=87 t=7224s
[01:50:29] it=1679449 colorings=1100600 lazy-girth=740680 last: m=126 classes=6 cclen=86 t=7225s
[01:50:30] it=1679692 colorings=1100800 lazy-girth=740725 last: m=126 classes=6 cclen=87 t=7226s
[01:50:31] it=1679951 colorings=1101000 lazy-girth=740790 last: m=147 classes=7 cclen=83 t=7227s
[01:50:32] it=1680191 colorings=1101200 lazy-girth=740834 last: m=126 classes=6 cclen=87 t=7228s
[01:50:33] it=1680432 colorings=1101400 lazy-girth=740876 last: m=126 classes=6 cclen=83 t=7229s
[01:50:34] it=1680669 colorings=1101600 lazy-girth=740914 last: m=126 classes=6 cclen=87 t=7230s
[01:50:35] it=1680899 colorings=1101800 lazy-girth=740944 last: m=126 classes=6 cclen=87 t=7231s
[01:50:37] it=1681161 colorings=1102000 lazy-girth=741011 last: m=126 classes=6 cclen=87 t=7232s
[01:50:38] it=1681398 colorings=1102200 lazy-girth=741049 last: m=126 classes=6 cclen=77 t=7234s
[01:50:39] it=1681654 colorings=1102400 lazy-girth=741117 last: m=126 classes=6 cclen=87 t=7235s
[01:50:41] it=1681927 colorings=1102600 lazy-girth=741209 last: m=126 classes=6 cclen=87 t=7237s
[01:50:42] it=1682220 colorings=1102800 lazy-girth=741313 last: m=126 classes=6 cclen=86 t=7238s
[01:50:44] it=1682501 colorings=1103000 lazy-girth=741398 last: m=126 classes=6 cclen=87 t=7239s
[01:50:45] it=1682787 colorings=1103200 lazy-girth=741504 last: m=126 classes=6 cclen=87 t=7241s
[01:50:47] it=1683087 colorings=1103400 lazy-girth=741615 last: m=126 classes=6 cclen=87 t=7242s
[01:50:48] it=1683327 colorings=1103600 lazy-girth=741656 last: m=126 classes=6 cclen=87 t=7243s
[01:50:49] it=1683628 colorings=1103800 lazy-girth=741778 last: m=126 classes=6 cclen=87 t=7245s
[01:50:51] it=1683934 colorings=1104000 lazy-girth=741907 last: m=147 classes=7 cclen=86 t=7247s
[01:50:53] it=1684168 colorings=1104200 lazy-girth=741950 last: m=126 classes=6 cclen=87 t=7249s
[01:50:54] it=1684373 colorings=1104400 lazy-girth=741955 last: m=126 classes=6 cclen=87 t=7250s
[01:50:55] it=1684610 colorings=1104600 lazy-girth=741995 last: m=126 classes=6 cclen=86 t=7251s
[01:50:56] it=1684868 colorings=1104800 lazy-girth=742059 last: m=126 classes=6 cclen=87 t=7252s
[01:50:58] it=1685199 colorings=1105000 lazy-girth=742204 last: m=126 classes=6 cclen=87 t=7253s
[01:50:59] it=1685468 colorings=1105200 lazy-girth=742273 last: m=126 classes=6 cclen=87 t=7255s
[01:51:00] it=1685726 colorings=1105400 lazy-girth=742336 last: m=126 classes=6 cclen=87 t=7256s
[01:51:01] it=1686013 colorings=1105600 lazy-girth=742428 last: m=126 classes=6 cclen=87 t=7257s
[01:51:02] it=1686251 colorings=1105800 lazy-girth=742469 last: m=126 classes=6 cclen=87 t=7258s
[01:51:04] it=1686535 colorings=1106000 lazy-girth=742557 last: m=126 classes=6 cclen=87 t=7259s
[01:51:05] it=1686797 colorings=1106200 lazy-girth=742621 last: m=126 classes=6 cclen=87 t=7261s
[01:51:06] it=1687048 colorings=1106400 lazy-girth=742672 last: m=126 classes=6 cclen=81 t=7262s
[01:51:07] it=1687292 colorings=1106600 lazy-girth=742718 last: m=126 classes=6 cclen=86 t=7263s
[01:51:08] it=1687535 colorings=1106800 lazy-girth=742762 last: m=126 classes=6 cclen=87 t=7264s
[01:51:09] it=1687786 colorings=1107000 lazy-girth=742819 last: m=126 classes=6 cclen=87 t=7265s
[01:51:10] it=1688016 colorings=1107200 lazy-girth=742854 last: m=126 classes=6 cclen=85 t=7266s
[01:51:11] it=1688267 colorings=1107400 lazy-girth=742907 last: m=126 classes=6 cclen=87 t=7267s
[01:51:12] it=1688539 colorings=1107600 lazy-girth=742982 last: m=126 classes=6 cclen=87 t=7268s
[01:51:13] it=1688790 colorings=1107800 lazy-girth=743036 last: m=126 classes=6 cclen=87 t=7269s
[01:51:14] it=1689028 colorings=1108000 lazy-girth=743076 last: m=126 classes=6 cclen=87 t=7270s
[01:51:16] it=1689302 colorings=1108200 lazy-girth=743152 last: m=126 classes=6 cclen=87 t=7271s
[01:51:17] it=1689550 colorings=1108400 lazy-girth=743201 last: m=126 classes=6 cclen=86 t=7273s
[01:51:18] it=1689796 colorings=1108600 lazy-girth=743252 last: m=126 classes=6 cclen=87 t=7274s
[01:51:19] it=1690071 colorings=1108800 lazy-girth=743330 last: m=126 classes=6 cclen=87 t=7275s
[01:51:20] it=1690318 colorings=1109000 lazy-girth=743379 last: m=126 classes=6 cclen=85 t=7276s
[01:51:21] it=1690568 colorings=1109200 lazy-girth=743432 last: m=126 classes=6 cclen=87 t=7277s
[01:51:23] it=1690816 colorings=1109400 lazy-girth=743482 last: m=126 classes=6 cclen=87 t=7279s
[01:51:24] it=1691055 colorings=1109600 lazy-girth=743521 last: m=126 classes=6 cclen=87 t=7280s
[01:51:25] it=1691323 colorings=1109800 lazy-girth=743590 last: m=126 classes=6 cclen=87 t=7281s
[01:51:27] it=1691585 colorings=1110000 lazy-girth=743655 last: m=126 classes=6 cclen=87 t=7282s
[01:51:28] it=1691839 colorings=1110200 lazy-girth=743710 last: m=126 classes=6 cclen=87 t=7284s
[01:51:29] it=1692060 colorings=1110400 lazy-girth=743732 last: m=126 classes=6 cclen=87 t=7285s
[01:51:30] it=1692306 colorings=1110600 lazy-girth=743778 last: m=126 classes=6 cclen=86 t=7286s
[01:51:32] it=1692536 colorings=1110800 lazy-girth=743811 last: m=147 classes=7 cclen=86 t=7287s
[01:51:33] it=1692838 colorings=1111000 lazy-girth=743932 last: m=147 classes=7 cclen=86 t=7289s
[01:51:35] it=1693135 colorings=1111200 lazy-girth=744037 last: m=126 classes=6 cclen=87 t=7291s
[01:51:36] it=1693417 colorings=1111400 lazy-girth=744137 last: m=105 classes=5 cclen=88 t=7292s
[01:51:38] it=1693670 colorings=1111600 lazy-girth=744194 last: m=126 classes=6 cclen=87 t=7293s
[01:51:40] it=1693997 colorings=1111800 lazy-girth=744351 last: m=126 classes=6 cclen=85 t=7295s
[01:51:42] it=1694323 colorings=1112000 lazy-girth=744516 last: m=126 classes=6 cclen=86 t=7298s
[01:51:44] it=1694619 colorings=1112200 lazy-girth=744633 last: m=126 classes=6 cclen=87 t=7300s
[01:51:46] it=1694890 colorings=1112400 lazy-girth=744717 last: m=126 classes=6 cclen=87 t=7301s
[01:51:47] it=1695166 colorings=1112600 lazy-girth=744813 last: m=126 classes=6 cclen=87 t=7303s
[01:51:49] it=1695449 colorings=1112800 lazy-girth=744906 last: m=126 classes=6 cclen=87 t=7305s
[01:51:51] it=1695736 colorings=1113000 lazy-girth=745009 last: m=126 classes=6 cclen=87 t=7306s
[01:51:52] it=1696014 colorings=1113200 lazy-girth=745094 last: m=126 classes=6 cclen=87 t=7308s
[01:51:54] it=1696328 colorings=1113400 lazy-girth=745244 last: m=126 classes=6 cclen=87 t=7310s
[01:51:56] it=1696623 colorings=1113600 lazy-girth=745360 last: m=126 classes=6 cclen=87 t=7312s
[01:51:57] it=1696872 colorings=1113800 lazy-girth=745420 last: m=126 classes=6 cclen=87 t=7313s
[01:51:59] it=1697136 colorings=1114000 lazy-girth=745485 last: m=126 classes=6 cclen=87 t=7315s
[01:52:02] it=1697489 colorings=1114200 lazy-girth=745669 last: m=147 classes=7 cclen=85 t=7318s
[01:52:04] it=1697774 colorings=1114400 lazy-girth=745768 last: m=126 classes=6 cclen=87 t=7320s
[01:52:05] it=1698027 colorings=1114600 lazy-girth=745826 last: m=126 classes=6 cclen=87 t=7321s
[01:52:07] it=1698313 colorings=1114800 lazy-girth=745917 last: m=126 classes=6 cclen=87 t=7323s
[01:52:08] it=1698584 colorings=1115000 lazy-girth=745994 last: m=126 classes=6 cclen=87 t=7324s
[01:52:10] it=1698850 colorings=1115200 lazy-girth=746072 last: m=126 classes=6 cclen=87 t=7326s
[01:52:12] it=1699125 colorings=1115400 lazy-girth=746170 last: m=126 classes=6 cclen=87 t=7327s
[01:52:13] it=1699365 colorings=1115600 lazy-girth=746216 last: m=126 classes=6 cclen=87 t=7329s
[01:52:14] it=1699606 colorings=1115800 lazy-girth=746257 last: m=126 classes=6 cclen=87 t=7330s
[01:52:17] it=1699928 colorings=1116000 lazy-girth=746417 last: m=126 classes=6 cclen=74 t=7332s
[01:52:19] it=1700225 colorings=1116200 lazy-girth=746525 last: m=147 classes=7 cclen=86 t=7335s
[01:52:21] it=1700547 colorings=1116400 lazy-girth=746667 last: m=126 classes=6 cclen=87 t=7336s
[01:52:23] it=1700826 colorings=1116600 lazy-girth=746763 last: m=126 classes=6 cclen=87 t=7338s
[01:52:24] it=1701081 colorings=1116800 lazy-girth=746824 last: m=126 classes=6 cclen=87 t=7340s
[01:52:25] it=1701325 colorings=1117000 lazy-girth=746869 last: m=126 classes=6 cclen=87 t=7341s
[01:52:26] it=1701565 colorings=1117200 lazy-girth=746911 last: m=126 classes=6 cclen=87 t=7342s
[01:52:28] it=1701851 colorings=1117400 lazy-girth=747000 last: m=126 classes=6 cclen=87 t=7343s
[01:52:29] it=1702098 colorings=1117600 lazy-girth=747047 last: m=126 classes=6 cclen=87 t=7345s
[01:52:30] it=1702342 colorings=1117800 lazy-girth=747092 last: m=126 classes=6 cclen=87 t=7346s
[01:52:31] it=1702598 colorings=1118000 lazy-girth=747148 last: m=126 classes=6 cclen=87 t=7347s
[01:52:33] it=1702841 colorings=1118200 lazy-girth=747191 last: m=126 classes=6 cclen=87 t=7348s
[01:52:36] it=1703183 colorings=1118400 lazy-girth=747366 last: m=126 classes=6 cclen=87 t=7352s
[01:52:37] it=1703448 colorings=1118600 lazy-girth=747432 last: m=126 classes=6 cclen=87 t=7353s
[01:52:38] it=1703684 colorings=1118800 lazy-girth=747468 last: m=126 classes=6 cclen=87 t=7354s
[01:52:39] it=1703929 colorings=1119000 lazy-girth=747516 last: m=126 classes=6 cclen=84 t=7355s
[01:52:40] it=1704164 colorings=1119200 lazy-girth=747552 last: m=126 classes=6 cclen=87 t=7356s
[01:52:41] it=1704412 colorings=1119400 lazy-girth=747601 last: m=126 classes=6 cclen=87 t=7357s
[01:52:43] it=1704674 colorings=1119600 lazy-girth=747666 last: m=126 classes=6 cclen=87 t=7358s
[01:52:44] it=1704933 colorings=1119800 lazy-girth=747728 last: m=126 classes=6 cclen=87 t=7360s
[01:52:45] it=1705163 colorings=1120000 lazy-girth=747761 last: m=126 classes=6 cclen=87 t=7361s
[01:52:46] it=1705397 colorings=1120200 lazy-girth=747795 last: m=126 classes=6 cclen=84 t=7362s
[01:52:47] it=1705649 colorings=1120400 lazy-girth=747849 last: m=126 classes=6 cclen=87 t=7363s
[01:52:49] it=1705900 colorings=1120600 lazy-girth=747900 last: m=105 classes=5 cclen=87 t=7365s
[01:52:51] it=1706149 colorings=1120800 lazy-girth=747956 last: m=126 classes=6 cclen=86 t=7366s
[01:52:53] it=1706433 colorings=1121000 lazy-girth=748053 last: m=147 classes=7 cclen=86 t=7369s
[01:52:55] it=1706757 colorings=1121200 lazy-girth=748211 last: m=126 classes=6 cclen=87 t=7371s
[01:52:57] it=1707047 colorings=1121400 lazy-girth=748330 last: m=126 classes=6 cclen=87 t=7373s
[01:53:00] it=1707322 colorings=1121600 lazy-girth=748425 last: m=147 classes=7 cclen=86 t=7375s
[01:53:02] it=1707610 colorings=1121800 lazy-girth=748529 last: m=126 classes=6 cclen=87 t=7378s
[01:53:04] it=1707903 colorings=1122000 lazy-girth=748635 last: m=126 classes=6 cclen=86 t=7380s
[01:53:07] it=1708214 colorings=1122200 lazy-girth=748760 last: m=126 classes=6 cclen=87 t=7382s
[01:53:09] it=1708460 colorings=1122400 lazy-girth=748819 last: m=126 classes=6 cclen=87 t=7384s
[01:53:11] it=1708729 colorings=1122600 lazy-girth=748904 last: m=126 classes=6 cclen=87 t=7387s
[01:53:13] it=1709010 colorings=1122800 lazy-girth=749006 last: m=126 classes=6 cclen=82 t=7389s
[01:53:15] it=1709274 colorings=1123000 lazy-girth=749083 last: m=126 classes=6 cclen=85 t=7391s
[01:53:18] it=1709563 colorings=1123200 lazy-girth=749188 last: m=126 classes=6 cclen=77 t=7394s
[01:53:21] it=1709824 colorings=1123400 lazy-girth=749264 last: m=126 classes=6 cclen=87 t=7397s
[01:53:25] it=1710089 colorings=1123600 lazy-girth=749344 last: m=126 classes=6 cclen=87 t=7401s
[01:53:33] it=1710367 colorings=1123800 lazy-girth=749442 last: m=126 classes=6 cclen=86 t=7408s
[01:53:34] it=1710629 colorings=1124000 lazy-girth=749505 last: m=126 classes=6 cclen=87 t=7410s
[01:53:36] it=1710898 colorings=1124200 lazy-girth=749578 last: m=126 classes=6 cclen=87 t=7412s
[01:53:38] it=1711194 colorings=1124400 lazy-girth=749674 last: m=126 classes=6 cclen=87 t=7414s
[01:53:39] it=1711444 colorings=1124600 lazy-girth=749724 last: m=126 classes=6 cclen=87 t=7415s
[01:53:40] it=1711757 colorings=1124800 lazy-girth=749837 last: m=126 classes=6 cclen=86 t=7416s
[01:53:41] it=1712003 colorings=1125000 lazy-girth=749883 last: m=126 classes=6 cclen=87 t=7417s
[01:53:42] it=1712273 colorings=1125200 lazy-girth=749953 last: m=126 classes=6 cclen=87 t=7418s
[01:53:43] it=1712591 colorings=1125400 lazy-girth=750071 last: m=126 classes=6 cclen=87 t=7419s
[01:53:45] it=1712903 colorings=1125600 lazy-girth=750183 last: m=126 classes=6 cclen=84 t=7421s
[01:53:48] it=1713621 colorings=1125800 lazy-girth=750701 last: m=105 classes=5 cclen=87 t=7424s
[01:53:49] it=1714068 colorings=1126000 lazy-girth=750948 last: m=126 classes=6 cclen=86 t=7425s
[01:53:50] it=1714279 colorings=1126200 lazy-girth=750965 last: m=126 classes=6 cclen=87 t=7426s
[01:53:52] it=1714510 colorings=1126400 lazy-girth=750999 last: m=126 classes=6 cclen=86 t=7427s
[01:53:53] it=1714744 colorings=1126600 lazy-girth=751035 last: m=126 classes=6 cclen=87 t=7429s
[01:53:54] it=1714987 colorings=1126800 lazy-girth=751080 last: m=147 classes=7 cclen=86 t=7430s
[01:53:55] it=1715197 colorings=1127000 lazy-girth=751091 last: m=126 classes=6 cclen=87 t=7431s
[01:53:56] it=1715411 colorings=1127200 lazy-girth=751105 last: m=126 classes=6 cclen=87 t=7432s
[01:53:57] it=1715611 colorings=1127400 lazy-girth=751105 last: m=126 classes=6 cclen=87 t=7433s
[01:53:58] it=1715811 colorings=1127600 lazy-girth=751105 last: m=126 classes=6 cclen=86 t=7434s
[01:54:00] it=1716060 colorings=1127800 lazy-girth=751155 last: m=126 classes=6 cclen=87 t=7435s
[01:54:01] it=1716297 colorings=1128000 lazy-girth=751203 last: m=126 classes=6 cclen=87 t=7437s
[01:54:02] it=1716509 colorings=1128200 lazy-girth=751227 last: m=126 classes=6 cclen=87 t=7438s
[01:54:03] it=1716721 colorings=1128400 lazy-girth=751249 last: m=147 classes=7 cclen=83 t=7439s
[01:54:04] it=1716965 colorings=1128600 lazy-girth=751296 last: m=126 classes=6 cclen=87 t=7440s
[01:54:05] it=1717201 colorings=1128800 lazy-girth=751332 last: m=126 classes=6 cclen=87 t=7441s
[01:54:07] it=1717453 colorings=1129000 lazy-girth=751389 last: m=126 classes=6 cclen=87 t=7442s
[01:54:08] it=1717674 colorings=1129200 lazy-girth=751413 last: m=126 classes=6 cclen=87 t=7444s
[01:54:09] it=1717935 colorings=1129400 lazy-girth=751474 last: m=126 classes=6 cclen=87 t=7445s
[01:54:11] it=1718193 colorings=1129600 lazy-girth=751533 last: m=126 classes=6 cclen=86 t=7446s
[01:54:12] it=1718408 colorings=1129800 lazy-girth=751550 last: m=126 classes=6 cclen=87 t=7447s
[01:54:13] it=1718637 colorings=1130000 lazy-girth=751580 last: m=126 classes=6 cclen=86 t=7449s
[01:54:14] it=1718888 colorings=1130200 lazy-girth=751631 last: m=126 classes=6 cclen=87 t=7450s
[01:54:16] it=1719135 colorings=1130400 lazy-girth=751681 last: m=126 classes=6 cclen=87 t=7452s
[01:54:17] it=1719372 colorings=1130600 lazy-girth=751718 last: m=126 classes=6 cclen=87 t=7453s
[01:54:19] it=1719596 colorings=1130800 lazy-girth=751742 last: m=126 classes=6 cclen=87 t=7455s
[01:54:21] it=1719827 colorings=1131000 lazy-girth=751773 last: m=126 classes=6 cclen=87 t=7456s
[01:54:22] it=1720027 colorings=1131200 lazy-girth=751773 last: m=126 classes=6 cclen=87 t=7458s
[01:54:24] it=1720565 colorings=1131400 lazy-girth=752118 last: m=105 classes=5 cclen=88 t=7460s
[01:54:26] it=1721132 colorings=1131600 lazy-girth=752489 last: m=105 classes=5 cclen=88 t=7462s
[01:54:28] it=1721640 colorings=1131800 lazy-girth=752801 last: m=105 classes=5 cclen=88 t=7463s
[01:54:30] it=1722059 colorings=1132000 lazy-girth=753121 last: m=126 classes=6 cclen=87 t=7466s
[01:54:32] it=1722422 colorings=1132200 lazy-girth=753284 last: m=126 classes=6 cclen=87 t=7468s
[01:54:34] it=1722757 colorings=1132400 lazy-girth=753419 last: m=126 classes=6 cclen=87 t=7470s
[01:54:35] it=1723140 colorings=1132600 lazy-girth=753602 last: m=126 classes=6 cclen=85 t=7471s
[01:54:37] it=1723454 colorings=1132800 lazy-girth=753716 last: m=126 classes=6 cclen=87 t=7472s
[01:54:38] it=1723684 colorings=1133000 lazy-girth=753747 last: m=126 classes=6 cclen=87 t=7473s
[01:54:39] it=1723884 colorings=1133200 lazy-girth=753747 last: m=126 classes=6 cclen=85 t=7474s
[01:54:40] it=1724109 colorings=1133400 lazy-girth=753772 last: m=126 classes=6 cclen=87 t=7475s
[01:54:40] it=1724329 colorings=1133600 lazy-girth=753792 last: m=126 classes=6 cclen=87 t=7476s
[01:54:41] it=1724532 colorings=1133800 lazy-girth=753795 last: m=126 classes=6 cclen=85 t=7477s
[01:54:42] it=1724732 colorings=1134000 lazy-girth=753795 last: m=126 classes=6 cclen=87 t=7478s
[01:54:43] it=1724951 colorings=1134200 lazy-girth=753814 last: m=126 classes=6 cclen=87 t=7479s
[01:54:44] it=1725178 colorings=1134400 lazy-girth=753841 last: m=126 classes=6 cclen=87 t=7480s
[01:54:45] it=1725396 colorings=1134600 lazy-girth=753859 last: m=126 classes=6 cclen=87 t=7481s
[01:54:46] it=1725620 colorings=1134800 lazy-girth=753884 last: m=126 classes=6 cclen=87 t=7482s
[01:54:47] it=1725839 colorings=1135000 lazy-girth=753903 last: m=126 classes=6 cclen=87 t=7483s
[01:54:48] it=1726068 colorings=1135200 lazy-girth=753932 last: m=126 classes=6 cclen=87 t=7484s
[01:54:49] it=1726292 colorings=1135400 lazy-girth=753956 last: m=126 classes=6 cclen=87 t=7485s
[01:54:50] it=1726500 colorings=1135600 lazy-girth=753965 last: m=126 classes=6 cclen=87 t=7486s
[01:54:52] it=1726739 colorings=1135800 lazy-girth=754004 last: m=126 classes=6 cclen=86 t=7487s
[01:54:53] it=1726956 colorings=1136000 lazy-girth=754021 last: m=126 classes=6 cclen=87 t=7488s
[01:54:53] it=1727170 colorings=1136200 lazy-girth=754035 last: m=126 classes=6 cclen=87 t=7489s
[01:54:54] it=1727384 colorings=1136400 lazy-girth=754051 last: m=126 classes=6 cclen=87 t=7490s
[01:54:55] it=1727612 colorings=1136600 lazy-girth=754079 last: m=126 classes=6 cclen=87 t=7491s
[01:54:56] it=1727822 colorings=1136800 lazy-girth=754089 last: m=126 classes=6 cclen=87 t=7492s
[01:54:57] it=1728027 colorings=1137000 lazy-girth=754095 last: m=126 classes=6 cclen=87 t=7493s
[01:54:58] it=1728229 colorings=1137200 lazy-girth=754097 last: m=126 classes=6 cclen=87 t=7494s
[01:54:59] it=1728449 colorings=1137400 lazy-girth=754120 last: m=126 classes=6 cclen=87 t=7495s
[01:55:00] it=1728680 colorings=1137600 lazy-girth=754152 last: m=126 classes=6 cclen=87 t=7496s
[01:55:01] it=1728883 colorings=1137800 lazy-girth=754155 last: m=126 classes=6 cclen=87 t=7497s
[01:55:03] it=1729121 colorings=1138000 lazy-girth=754196 last: m=126 classes=6 cclen=86 t=7499s
[01:55:03] it=1729321 colorings=1138200 lazy-girth=754196 last: m=126 classes=6 cclen=87 t=7499s
[01:55:04] it=1729521 colorings=1138400 lazy-girth=754196 last: m=126 classes=6 cclen=82 t=7500s
[01:55:05] it=1729721 colorings=1138600 lazy-girth=754196 last: m=126 classes=6 cclen=87 t=7501s
[01:55:06] it=1729921 colorings=1138800 lazy-girth=754196 last: m=126 classes=6 cclen=87 t=7502s
[01:55:07] it=1730121 colorings=1139000 lazy-girth=754196 last: m=126 classes=6 cclen=87 t=7503s
[01:55:08] it=1730321 colorings=1139200 lazy-girth=754196 last: m=126 classes=6 cclen=87 t=7504s
[01:55:09] it=1730521 colorings=1139400 lazy-girth=754196 last: m=126 classes=6 cclen=87 t=7504s
[01:55:09] it=1730745 colorings=1139600 lazy-girth=754220 last: m=126 classes=6 cclen=87 t=7505s
[01:55:10] it=1730980 colorings=1139800 lazy-girth=754257 last: m=126 classes=6 cclen=87 t=7506s
[01:55:11] it=1731207 colorings=1140000 lazy-girth=754286 last: m=126 classes=6 cclen=87 t=7507s
[01:55:12] it=1731440 colorings=1140200 lazy-girth=754322 last: m=126 classes=6 cclen=87 t=7508s
[01:55:13] it=1731662 colorings=1140400 lazy-girth=754345 last: m=126 classes=6 cclen=85 t=7508s
[01:55:13] it=1731886 colorings=1140600 lazy-girth=754370 last: m=126 classes=6 cclen=87 t=7509s
[01:55:14] it=1732122 colorings=1140800 lazy-girth=754409 last: m=126 classes=6 cclen=84 t=7510s
[01:55:15] it=1732358 colorings=1141000 lazy-girth=754446 last: m=126 classes=6 cclen=87 t=7511s
[01:55:16] it=1732581 colorings=1141200 lazy-girth=754469 last: m=126 classes=6 cclen=87 t=7511s
[01:55:16] it=1732815 colorings=1141400 lazy-girth=754503 last: m=126 classes=6 cclen=87 t=7512s
[01:55:17] it=1733042 colorings=1141600 lazy-girth=754532 last: m=126 classes=6 cclen=87 t=7513s
[01:55:18] it=1733265 colorings=1141800 lazy-girth=754556 last: m=126 classes=6 cclen=87 t=7514s
[01:55:19] it=1733504 colorings=1142000 lazy-girth=754597 last: m=126 classes=6 cclen=86 t=7515s
[01:55:20] it=1733732 colorings=1142200 lazy-girth=754625 last: m=126 classes=6 cclen=87 t=7515s
[01:55:21] it=1733977 colorings=1142400 lazy-girth=754671 last: m=126 classes=6 cclen=87 t=7516s
[01:55:21] it=1734206 colorings=1142600 lazy-girth=754703 last: m=126 classes=6 cclen=87 t=7517s
[01:55:22] it=1734425 colorings=1142800 lazy-girth=754723 last: m=126 classes=6 cclen=86 t=7518s
[01:55:23] it=1734649 colorings=1143000 lazy-girth=754751 last: m=126 classes=6 cclen=87 t=7519s
[01:55:24] it=1734871 colorings=1143200 lazy-girth=754775 last: m=126 classes=6 cclen=87 t=7520s
[01:55:25] it=1735098 colorings=1143400 lazy-girth=754804 last: m=126 classes=6 cclen=87 t=7521s
[01:55:26] it=1735320 colorings=1143600 lazy-girth=754827 last: m=126 classes=6 cclen=87 t=7522s
[01:55:27] it=1735549 colorings=1143800 lazy-girth=754863 last: m=126 classes=6 cclen=87 t=7522s
[01:55:27] it=1735762 colorings=1144000 lazy-girth=754877 last: m=126 classes=6 cclen=87 t=7523s
[01:55:28] it=1735972 colorings=1144200 lazy-girth=754890 last: m=126 classes=6 cclen=87 t=7524s
[01:55:29] it=1736197 colorings=1144400 lazy-girth=754916 last: m=126 classes=6 cclen=84 t=7525s
[01:55:30] it=1736407 colorings=1144600 lazy-girth=754928 last: m=126 classes=6 cclen=86 t=7526s
[01:55:31] it=1736614 colorings=1144800 lazy-girth=754935 last: m=126 classes=6 cclen=87 t=7527s
[01:55:32] it=1736821 colorings=1145000 lazy-girth=754942 last: m=126 classes=6 cclen=87 t=7527s
[01:55:32] it=1737056 colorings=1145200 lazy-girth=754980 last: m=126 classes=6 cclen=87 t=7528s
[01:55:33] it=1737274 colorings=1145400 lazy-girth=754999 last: m=126 classes=6 cclen=87 t=7529s
[01:55:34] it=1737485 colorings=1145600 lazy-girth=755012 last: m=126 classes=6 cclen=87 t=7530s
[01:55:35] it=1737706 colorings=1145800 lazy-girth=755033 last: m=126 classes=6 cclen=87 t=7531s
[01:55:36] it=1737925 colorings=1146000 lazy-girth=755052 last: m=126 classes=6 cclen=86 t=7532s
[01:55:37] it=1738141 colorings=1146200 lazy-girth=755069 last: m=126 classes=6 cclen=87 t=7532s
[01:55:37] it=1738358 colorings=1146400 lazy-girth=755091 last: m=126 classes=6 cclen=87 t=7533s
[01:55:38] it=1738563 colorings=1146600 lazy-girth=755096 last: m=126 classes=6 cclen=87 t=7534s
[01:55:39] it=1738773 colorings=1146800 lazy-girth=755106 last: m=126 classes=6 cclen=87 t=7535s
[01:55:40] it=1738980 colorings=1147000 lazy-girth=755113 last: m=126 classes=6 cclen=87 t=7536s
[01:55:41] it=1739192 colorings=1147200 lazy-girth=755125 last: m=126 classes=6 cclen=86 t=7537s
[01:55:44] it=1739465 colorings=1147400 lazy-girth=755225 last: m=105 classes=5 cclen=88 t=7540s
[01:55:46] it=1739714 colorings=1147600 lazy-girth=755281 last: m=126 classes=6 cclen=87 t=7541s
[01:55:47] it=1740001 colorings=1147800 lazy-girth=755378 last: m=126 classes=6 cclen=87 t=7543s
[01:55:49] it=1740301 colorings=1148000 lazy-girth=755487 last: m=126 classes=6 cclen=87 t=7544s
[01:55:51] it=1740536 colorings=1148200 lazy-girth=755522 last: m=126 classes=6 cclen=87 t=7547s
[01:55:52] it=1740843 colorings=1148400 lazy-girth=755631 last: m=126 classes=6 cclen=87 t=7548s
[01:55:53] it=1741072 colorings=1148600 lazy-girth=755661 last: m=126 classes=6 cclen=86 t=7549s
[01:55:55] it=1741324 colorings=1148800 lazy-girth=755717 last: m=147 classes=7 cclen=81 t=7550s
[01:55:57] it=1741695 colorings=1149000 lazy-girth=755912 last: m=126 classes=6 cclen=87 t=7553s
[01:55:59] it=1742010 colorings=1149200 lazy-girth=756036 last: m=126 classes=6 cclen=87 t=7555s
[01:56:00] it=1742304 colorings=1149400 lazy-girth=756138 last: m=126 classes=6 cclen=87 t=7556s
[01:56:02] it=1742664 colorings=1149600 lazy-girth=756316 last: m=147 classes=7 cclen=83 t=7557s
[01:56:03] it=1742960 colorings=1149800 lazy-girth=756421 last: m=126 classes=6 cclen=87 t=7559s
[01:56:04] it=1743172 colorings=1150000 lazy-girth=756444 last: m=126 classes=6 cclen=87 t=7559s
[01:56:05] it=1743375 colorings=1150200 lazy-girth=756450 last: m=126 classes=6 cclen=87 t=7560s
[01:56:06] it=1743663 colorings=1150400 lazy-girth=756543 last: m=126 classes=6 cclen=87 t=7562s
[01:56:07] it=1743902 colorings=1150600 lazy-girth=756586 last: m=126 classes=6 cclen=87 t=7563s
[01:56:08] it=1744203 colorings=1150800 lazy-girth=756687 last: m=126 classes=6 cclen=87 t=7564s
[01:56:09] it=1744458 colorings=1151000 lazy-girth=756747 last: m=126 classes=6 cclen=87 t=7565s
[01:56:10] it=1744734 colorings=1151200 lazy-girth=756828 last: m=126 classes=6 cclen=87 t=7566s
[01:56:11] it=1745007 colorings=1151400 lazy-girth=756908 last: m=126 classes=6 cclen=87 t=7567s
[01:56:13] it=1745282 colorings=1151600 lazy-girth=756990 last: m=147 classes=7 cclen=86 t=7568s
[01:56:14] it=1745595 colorings=1151800 lazy-girth=757103 last: m=126 classes=6 cclen=87 t=7570s
[01:56:16] it=1745959 colorings=1152000 lazy-girth=757267 last: m=126 classes=6 cclen=87 t=7571s
[01:56:17] it=1746277 colorings=1152200 lazy-girth=757385 last: m=126 classes=6 cclen=86 t=7573s
[01:56:18] it=1746720 colorings=1152400 lazy-girth=757630 last: m=105 classes=5 cclen=88 t=7574s
[01:56:20] it=1747325 colorings=1152600 lazy-girth=758039 last: m=126 classes=6 cclen=87 t=7576s
[01:56:21] it=1747557 colorings=1152800 lazy-girth=758083 last: m=126 classes=6 cclen=87 t=7577s
[01:56:22] it=1747762 colorings=1153000 lazy-girth=758092 last: m=126 classes=6 cclen=87 t=7578s
[01:56:23] it=1747962 colorings=1153200 lazy-girth=758092 last: m=126 classes=6 cclen=87 t=7579s
[01:56:24] it=1748162 colorings=1153400 lazy-girth=758092 last: m=126 classes=6 cclen=87 t=7580s
[01:56:25] it=1748385 colorings=1153600 lazy-girth=758115 last: m=126 classes=6 cclen=86 t=7581s
[01:56:26] it=1748608 colorings=1153800 lazy-girth=758148 last: m=126 classes=6 cclen=86 t=7581s
[01:56:27] it=1748832 colorings=1154000 lazy-girth=758174 last: m=126 classes=6 cclen=87 t=7582s
[01:56:28] it=1749061 colorings=1154200 lazy-girth=758220 last: m=126 classes=6 cclen=87 t=7583s
[01:56:29] it=1749297 colorings=1154400 lazy-girth=758264 last: m=126 classes=6 cclen=87 t=7584s
[01:56:30] it=1749532 colorings=1154600 lazy-girth=758308 last: m=126 classes=6 cclen=87 t=7585s
[01:56:31] it=1749774 colorings=1154800 lazy-girth=758365 last: m=126 classes=6 cclen=87 t=7587s
[01:56:32] it=1749999 colorings=1155000 lazy-girth=758398 last: m=147 classes=7 cclen=83 t=7587s
[01:56:34] it=1750282 colorings=1155200 lazy-girth=758491 last: m=126 classes=6 cclen=87 t=7590s
[01:56:35] it=1750561 colorings=1155400 lazy-girth=758575 last: m=126 classes=6 cclen=87 t=7591s
[01:56:37] it=1750875 colorings=1155600 lazy-girth=758696 last: m=126 classes=6 cclen=87 t=7592s
[01:56:38] it=1751188 colorings=1155800 lazy-girth=758828 last: m=126 classes=6 cclen=87 t=7594s
[01:56:39] it=1751436 colorings=1156000 lazy-girth=758879 last: m=126 classes=6 cclen=87 t=7595s
[01:56:41] it=1751751 colorings=1156200 lazy-girth=759007 last: m=126 classes=6 cclen=86 t=7596s
[01:56:45] it=1752018 colorings=1156400 lazy-girth=759082 last: m=126 classes=6 cclen=87 t=7600s
[01:56:48] it=1752343 colorings=1156600 lazy-girth=759227 last: m=126 classes=6 cclen=87 t=7604s
[01:56:50] it=1752641 colorings=1156800 lazy-girth=759336 last: m=126 classes=6 cclen=87 t=7606s
[01:56:51] it=1752895 colorings=1157000 lazy-girth=759406 last: m=126 classes=6 cclen=87 t=7607s
[01:56:52] it=1753137 colorings=1157200 lazy-girth=759448 last: m=126 classes=6 cclen=82 t=7608s
[01:56:54] it=1753395 colorings=1157400 lazy-girth=759512 last: m=126 classes=6 cclen=85 t=7610s
[01:56:55] it=1753674 colorings=1157600 lazy-girth=759596 last: m=126 classes=6 cclen=87 t=7611s
[01:56:57] it=1753987 colorings=1157800 lazy-girth=759730 last: m=126 classes=6 cclen=87 t=7613s
[01:56:59] it=1754263 colorings=1158000 lazy-girth=759816 last: m=126 classes=6 cclen=87 t=7615s
[01:57:00] it=1754495 colorings=1158200 lazy-girth=759851 last: m=126 classes=6 cclen=87 t=7616s
[01:57:02] it=1754786 colorings=1158400 lazy-girth=759942 last: m=126 classes=6 cclen=87 t=7618s
[01:57:04] it=1755054 colorings=1158600 lazy-girth=760010 last: m=126 classes=6 cclen=86 t=7619s
[01:57:05] it=1755340 colorings=1158800 lazy-girth=760099 last: m=126 classes=6 cclen=87 t=7621s
[01:57:07] it=1755683 colorings=1159000 lazy-girth=760270 last: m=126 classes=6 cclen=86 t=7623s
[01:57:10] it=1755974 colorings=1159200 lazy-girth=760384 last: m=126 classes=6 cclen=85 t=7626s
[01:57:11] it=1756181 colorings=1159400 lazy-girth=760398 last: m=126 classes=6 cclen=85 t=7627s
[01:57:12] it=1756421 colorings=1159600 lazy-girth=760451 last: m=126 classes=6 cclen=87 t=7628s
[01:57:14] it=1756713 colorings=1159800 lazy-girth=760543 last: m=126 classes=6 cclen=78 t=7629s
[01:57:15] it=1756980 colorings=1160000 lazy-girth=760610 last: m=126 classes=6 cclen=87 t=7631s
[01:57:16] it=1757249 colorings=1160200 lazy-girth=760679 last: m=126 classes=6 cclen=87 t=7632s
[01:57:17] it=1757551 colorings=1160400 lazy-girth=760781 last: m=126 classes=6 cclen=87 t=7633s
[01:57:19] it=1757843 colorings=1160600 lazy-girth=760873 last: m=126 classes=6 cclen=87 t=7634s
[01:57:21] it=1758377 colorings=1160800 lazy-girth=761207 last: m=105 classes=5 cclen=88 t=7637s
[01:57:22] it=1758773 colorings=1161000 lazy-girth=761403 last: m=126 classes=6 cclen=87 t=7638s
[01:57:24] it=1758984 colorings=1161200 lazy-girth=761414 last: m=126 classes=6 cclen=87 t=7639s
[01:57:25] it=1759223 colorings=1161400 lazy-girth=761453 last: m=126 classes=6 cclen=87 t=7641s
[01:57:26] it=1759448 colorings=1161600 lazy-girth=761478 last: m=126 classes=6 cclen=86 t=7642s
[01:57:27] it=1759665 colorings=1161800 lazy-girth=761495 last: m=126 classes=6 cclen=87 t=7643s
[01:57:28] it=1759910 colorings=1162000 lazy-girth=761540 last: m=126 classes=6 cclen=87 t=7644s
[01:57:29] it=1760132 colorings=1162200 lazy-girth=761562 last: m=126 classes=6 cclen=87 t=7645s
[01:57:30] it=1760349 colorings=1162400 lazy-girth=761579 last: m=126 classes=6 cclen=87 t=7646s
[01:57:32] it=1760580 colorings=1162600 lazy-girth=761610 last: m=126 classes=6 cclen=87 t=7647s
[01:57:33] it=1760804 colorings=1162800 lazy-girth=761634 last: m=126 classes=6 cclen=85 t=7649s
[01:57:34] it=1761017 colorings=1163000 lazy-girth=761647 last: m=126 classes=6 cclen=87 t=7650s
[01:57:35] it=1761239 colorings=1163200 lazy-girth=761669 last: m=126 classes=6 cclen=87 t=7651s
[01:57:36] it=1761453 colorings=1163400 lazy-girth=761683 last: m=126 classes=6 cclen=87 t=7652s
[01:57:38] it=1761817 colorings=1163600 lazy-girth=761848 last: m=105 classes=5 cclen=88 t=7654s
[01:57:41] it=1762465 colorings=1163800 lazy-girth=762298 last: m=105 classes=5 cclen=88 t=7656s
[01:57:43] it=1762820 colorings=1164000 lazy-girth=762459 last: m=147 classes=7 cclen=84 t=7658s
[01:57:44] it=1763107 colorings=1164200 lazy-girth=762553 last: m=126 classes=6 cclen=84 t=7660s
[01:57:45] it=1763338 colorings=1164400 lazy-girth=762589 last: m=126 classes=6 cclen=84 t=7661s
[01:57:46] it=1763578 colorings=1164600 lazy-girth=762635 last: m=126 classes=6 cclen=87 t=7662s
[01:57:48] it=1763870 colorings=1164800 lazy-girth=762733 last: m=126 classes=6 cclen=87 t=7664s
[01:57:50] it=1764193 colorings=1165000 lazy-girth=762867 last: m=126 classes=6 cclen=87 t=7666s
[01:57:52] it=1764432 colorings=1165200 lazy-girth=762912 last: m=126 classes=6 cclen=87 t=7667s
[01:57:53] it=1764672 colorings=1165400 lazy-girth=762954 last: m=126 classes=6 cclen=87 t=7669s
[01:57:54] it=1764920 colorings=1165600 lazy-girth=763014 last: m=126 classes=6 cclen=87 t=7670s
[01:57:55] it=1765182 colorings=1165800 lazy-girth=763087 last: m=126 classes=6 cclen=87 t=7671s
[01:57:57] it=1765485 colorings=1166000 lazy-girth=763200 last: m=147 classes=7 cclen=74 t=7673s
[01:58:00] it=1765837 colorings=1166200 lazy-girth=763361 last: m=147 classes=7 cclen=85 t=7676s
[01:58:02] it=1766159 colorings=1166400 lazy-girth=763491 last: m=126 classes=6 cclen=87 t=7678s
[01:58:03] it=1766400 colorings=1166600 lazy-girth=763533 last: m=126 classes=6 cclen=86 t=7679s
[01:58:05] it=1766629 colorings=1166800 lazy-girth=763563 last: m=126 classes=6 cclen=82 t=7680s
[01:58:07] it=1766951 colorings=1167000 lazy-girth=763696 last: m=147 classes=7 cclen=84 t=7683s
[01:58:08] it=1767203 colorings=1167200 lazy-girth=763756 last: m=126 classes=6 cclen=83 t=7684s
[01:58:09] it=1767432 colorings=1167400 lazy-girth=763791 last: m=126 classes=6 cclen=87 t=7685s
[01:58:11] it=1767677 colorings=1167600 lazy-girth=763836 last: m=126 classes=6 cclen=87 t=7686s
[01:58:12] it=1767914 colorings=1167800 lazy-girth=763880 last: m=126 classes=6 cclen=87 t=7688s
[01:58:13] it=1768145 colorings=1168000 lazy-girth=763911 last: m=126 classes=6 cclen=87 t=7689s
[01:58:14] it=1768411 colorings=1168200 lazy-girth=763977 last: m=126 classes=6 cclen=85 t=7690s
[01:58:15] it=1768630 colorings=1168400 lazy-girth=764002 last: m=126 classes=6 cclen=87 t=7691s
[01:58:16] it=1768850 colorings=1168600 lazy-girth=764028 last: m=126 classes=6 cclen=87 t=7692s
[01:58:17] it=1769067 colorings=1168800 lazy-girth=764045 last: m=126 classes=6 cclen=87 t=7693s
[01:58:20] it=1769573 colorings=1169000 lazy-girth=764351 last: m=126 classes=6 cclen=87 t=7695s
[01:58:20] it=1769773 colorings=1169200 lazy-girth=764351 last: m=126 classes=6 cclen=87 t=7696s
[01:58:21] it=1769993 colorings=1169400 lazy-girth=764371 last: m=126 classes=6 cclen=86 t=7697s
[01:58:23] it=1770222 colorings=1169600 lazy-girth=764400 last: m=126 classes=6 cclen=87 t=7698s
[01:58:24] it=1770438 colorings=1169800 lazy-girth=764416 last: m=126 classes=6 cclen=86 t=7699s
[01:58:24] it=1770669 colorings=1170000 lazy-girth=764447 last: m=126 classes=6 cclen=87 t=7700s
[01:58:25] it=1770913 colorings=1170200 lazy-girth=764491 last: m=126 classes=6 cclen=87 t=7701s
[01:58:27] it=1771148 colorings=1170400 lazy-girth=764526 last: m=126 classes=6 cclen=87 t=7702s
[01:58:28] it=1771351 colorings=1170600 lazy-girth=764529 last: m=126 classes=6 cclen=87 t=7704s
[01:58:29] it=1771557 colorings=1170800 lazy-girth=764535 last: m=126 classes=6 cclen=85 t=7705s
[01:58:31] it=1771828 colorings=1171000 lazy-girth=764612 last: m=147 classes=7 cclen=86 t=7707s
[01:58:32] it=1772056 colorings=1171200 lazy-girth=764642 last: m=126 classes=6 cclen=87 t=7708s
[01:58:33] it=1772288 colorings=1171400 lazy-girth=764674 last: m=126 classes=6 cclen=87 t=7709s
[01:58:36] it=1772572 colorings=1171600 lazy-girth=764766 last: m=147 classes=7 cclen=85 t=7711s
[01:58:38] it=1772882 colorings=1171800 lazy-girth=764885 last: m=126 classes=6 cclen=87 t=7713s
[01:58:40] it=1773148 colorings=1172000 lazy-girth=764964 last: m=147 classes=7 cclen=82 t=7715s
[01:58:41] it=1773374 colorings=1172200 lazy-girth=764993 last: m=126 classes=6 cclen=87 t=7716s
[01:58:42] it=1773623 colorings=1172400 lazy-girth=765049 last: m=126 classes=6 cclen=87 t=7718s
[01:58:45] it=1773894 colorings=1172600 lazy-girth=765121 last: m=126 classes=6 cclen=87 t=7720s
[01:58:46] it=1774157 colorings=1172800 lazy-girth=765184 last: m=126 classes=6 cclen=87 t=7722s
[01:58:48] it=1774440 colorings=1173000 lazy-girth=765285 last: m=126 classes=6 cclen=87 t=7724s
[01:58:49] it=1774664 colorings=1173200 lazy-girth=765309 last: m=126 classes=6 cclen=87 t=7725s
[01:58:50] it=1774896 colorings=1173400 lazy-girth=765343 last: m=126 classes=6 cclen=87 t=7726s
[01:58:52] it=1775153 colorings=1173600 lazy-girth=765400 last: m=126 classes=6 cclen=86 t=7727s
[01:58:53] it=1775375 colorings=1173800 lazy-girth=765422 last: m=126 classes=6 cclen=87 t=7728s
[01:58:54] it=1775613 colorings=1174000 lazy-girth=765460 last: m=126 classes=6 cclen=87 t=7730s
[01:58:55] it=1775871 colorings=1174200 lazy-girth=765518 last: m=126 classes=6 cclen=87 t=7731s
[01:58:56] it=1776112 colorings=1174400 lazy-girth=765559 last: m=126 classes=6 cclen=87 t=7732s
[01:58:57] it=1776348 colorings=1174600 lazy-girth=765595 last: m=126 classes=6 cclen=87 t=7733s
[01:58:58] it=1776554 colorings=1174800 lazy-girth=765601 last: m=126 classes=6 cclen=86 t=7734s
[01:58:59] it=1776774 colorings=1175000 lazy-girth=765621 last: m=126 classes=6 cclen=87 t=7735s
[01:59:01] it=1776993 colorings=1175200 lazy-girth=765640 last: m=126 classes=6 cclen=87 t=7736s
[01:59:03] it=1777271 colorings=1175400 lazy-girth=765728 last: m=126 classes=6 cclen=86 t=7739s
[01:59:06] it=1777574 colorings=1175600 lazy-girth=765848 last: m=126 classes=6 cclen=87 t=7741s
[01:59:08] it=1777887 colorings=1175800 lazy-girth=765980 last: m=126 classes=6 cclen=84 t=7744s
[01:59:11] it=1778207 colorings=1176000 lazy-girth=766101 last: m=126 classes=6 cclen=85 t=7747s
[01:59:13] it=1778487 colorings=1176200 lazy-girth=766195 last: m=126 classes=6 cclen=87 t=7749s
[01:59:16] it=1778791 colorings=1176400 lazy-girth=766307 last: m=126 classes=6 cclen=87 t=7752s
[01:59:19] it=1779050 colorings=1176600 lazy-girth=766372 last: m=126 classes=6 cclen=86 t=7755s
[01:59:24] it=1779303 colorings=1176800 lazy-girth=766432 last: m=126 classes=6 cclen=87 t=7760s
[01:59:29] it=1779640 colorings=1177000 lazy-girth=766607 last: m=126 classes=6 cclen=87 t=7765s
[01:59:30] it=1779907 colorings=1177200 lazy-girth=766681 last: m=126 classes=6 cclen=87 t=7766s
[01:59:33] it=1780367 colorings=1177400 lazy-girth=766994 last: m=126 classes=6 cclen=87 t=7769s
[01:59:34] it=1780629 colorings=1177600 lazy-girth=767062 last: m=126 classes=6 cclen=85 t=7770s
[01:59:35] it=1780918 colorings=1177800 lazy-girth=767159 last: m=126 classes=6 cclen=84 t=7771s
[01:59:37] it=1781220 colorings=1178000 lazy-girth=767274 last: m=126 classes=6 cclen=87 t=7773s
[01:59:38] it=1781476 colorings=1178200 lazy-girth=767337 last: m=126 classes=6 cclen=87 t=7774s
[01:59:40] it=1781754 colorings=1178400 lazy-girth=767418 last: m=126 classes=6 cclen=87 t=7775s
[01:59:41] it=1782065 colorings=1178600 lazy-girth=767543 last: m=126 classes=6 cclen=87 t=7777s
[01:59:42] it=1782338 colorings=1178800 lazy-girth=767621 last: m=126 classes=6 cclen=87 t=7778s
[01:59:43] it=1782611 colorings=1179000 lazy-girth=767707 last: m=126 classes=6 cclen=87 t=7779s
[01:59:45] it=1782917 colorings=1179200 lazy-girth=767827 last: m=126 classes=6 cclen=87 t=7781s
[01:59:46] it=1783194 colorings=1179400 lazy-girth=767910 last: m=126 classes=6 cclen=87 t=7782s
[01:59:48] it=1783532 colorings=1179600 lazy-girth=768087 last: m=126 classes=6 cclen=87 t=7784s
[01:59:50] it=1783835 colorings=1179800 lazy-girth=768211 last: m=147 classes=7 cclen=86 t=7786s
[01:59:52] it=1784172 colorings=1180000 lazy-girth=768382 last: m=126 classes=6 cclen=76 t=7788s
[01:59:54] it=1784461 colorings=1180200 lazy-girth=768498 last: m=126 classes=6 cclen=87 t=7790s
[01:59:57] it=1784727 colorings=1180400 lazy-girth=768573 last: m=147 classes=7 cclen=86 t=7793s
[01:59:58] it=1785017 colorings=1180600 lazy-girth=768673 last: m=126 classes=6 cclen=87 t=7794s
[01:59:59] it=1785291 colorings=1180800 lazy-girth=768753 last: m=126 classes=6 cclen=84 t=7795s
[02:00:01] it=1785575 colorings=1181000 lazy-girth=768841 last: m=126 classes=6 cclen=86 t=7797s
[02:00:02] it=1785845 colorings=1181200 lazy-girth=768913 last: m=126 classes=6 cclen=87 t=7798s
[02:00:03] it=1786134 colorings=1181400 lazy-girth=769011 last: m=126 classes=6 cclen=85 t=7799s
[02:00:05] it=1786399 colorings=1181600 lazy-girth=769080 last: m=126 classes=6 cclen=87 t=7801s
[02:02:18] it=1786673 colorings=1181800 lazy-girth=769157 last: m=126 classes=6 cclen=87 t=7933s
[02:02:20] it=1786912 colorings=1182000 lazy-girth=769199 last: m=126 classes=6 cclen=87 t=7936s
[02:02:21] it=1787192 colorings=1182200 lazy-girth=769287 last: m=147 classes=7 cclen=72 t=7937s
[02:02:23] it=1787459 colorings=1182400 lazy-girth=769355 last: m=126 classes=6 cclen=87 t=7938s
[02:02:24] it=1787734 colorings=1182600 lazy-girth=769433 last: m=126 classes=6 cclen=85 t=7940s
[02:02:25] it=1788009 colorings=1182800 lazy-girth=769514 last: m=126 classes=6 cclen=86 t=7941s
[02:02:26] it=1788241 colorings=1183000 lazy-girth=769547 last: m=126 classes=6 cclen=87 t=7942s
[02:02:28] it=1788502 colorings=1183200 lazy-girth=769611 last: m=126 classes=6 cclen=87 t=7944s
[02:02:29] it=1788750 colorings=1183400 lazy-girth=769661 last: m=126 classes=6 cclen=87 t=7945s
[02:02:30] it=1788993 colorings=1183600 lazy-girth=769706 last: m=147 classes=7 cclen=86 t=7946s
[02:02:31] it=1789248 colorings=1183800 lazy-girth=769764 last: m=126 classes=6 cclen=87 t=7947s
[02:02:32] it=1789475 colorings=1184000 lazy-girth=769793 last: m=126 classes=6 cclen=87 t=7948s
[02:02:33] it=1789725 colorings=1184200 lazy-girth=769843 last: m=126 classes=6 cclen=87 t=7949s
[02:02:34] it=1789978 colorings=1184400 lazy-girth=769900 last: m=126 classes=6 cclen=84 t=7950s
[02:02:36] it=1790231 colorings=1184600 lazy-girth=769953 last: m=126 classes=6 cclen=87 t=7952s
[02:02:37] it=1790471 colorings=1184800 lazy-girth=769994 last: m=126 classes=6 cclen=86 t=7953s
[02:02:38] it=1790706 colorings=1185000 lazy-girth=770030 last: m=126 classes=6 cclen=87 t=7954s
[02:02:39] it=1790955 colorings=1185200 lazy-girth=770079 last: m=126 classes=6 cclen=87 t=7955s
[02:02:40] it=1791217 colorings=1185400 lazy-girth=770143 last: m=147 classes=7 cclen=84 t=7956s
[02:02:43] it=1791519 colorings=1185600 lazy-girth=770264 last: m=126 classes=6 cclen=87 t=7959s
[02:02:44] it=1791777 colorings=1185800 lazy-girth=770327 last: m=126 classes=6 cclen=87 t=7960s
[02:02:46] it=1792085 colorings=1186000 lazy-girth=770440 last: m=126 classes=6 cclen=87 t=7961s
[02:02:47] it=1792353 colorings=1186200 lazy-girth=770510 last: m=147 classes=7 cclen=71 t=7963s
[02:02:48] it=1792657 colorings=1186400 lazy-girth=770635 last: m=126 classes=6 cclen=87 t=7964s
[02:02:50] it=1792984 colorings=1186600 lazy-girth=770769 last: m=126 classes=6 cclen=87 t=7966s
[02:02:51] it=1793255 colorings=1186800 lazy-girth=770857 last: m=126 classes=6 cclen=87 t=7967s
[02:02:53] it=1793522 colorings=1187000 lazy-girth=770929 last: m=126 classes=6 cclen=87 t=7968s
[02:02:54] it=1793832 colorings=1187200 lazy-girth=771054 last: m=126 classes=6 cclen=87 t=7970s
[02:02:56] it=1794141 colorings=1187400 lazy-girth=771181 last: m=126 classes=6 cclen=86 t=7972s
[02:02:58] it=1794466 colorings=1187600 lazy-girth=771335 last: m=126 classes=6 cclen=87 t=7973s
[02:02:59] it=1794773 colorings=1187800 lazy-girth=771471 last: m=126 classes=6 cclen=87 t=7975s
[02:03:01] it=1795036 colorings=1188000 lazy-girth=771540 last: m=126 classes=6 cclen=87 t=7976s
[02:03:02] it=1795356 colorings=1188200 lazy-girth=771694 last: m=126 classes=6 cclen=87 t=7978s
[02:03:04] it=1795656 colorings=1188400 lazy-girth=771823 last: m=126 classes=6 cclen=86 t=7980s
[02:03:06] it=1795968 colorings=1188600 lazy-girth=771957 last: m=126 classes=6 cclen=87 t=7982s
[02:03:08] it=1796262 colorings=1188800 lazy-girth=772065 last: m=147 classes=7 cclen=84 t=7984s
[02:03:10] it=1796523 colorings=1189000 lazy-girth=772135 last: m=126 classes=6 cclen=87 t=7985s
[02:03:11] it=1796802 colorings=1189200 lazy-girth=772219 last: m=126 classes=6 cclen=87 t=7987s
[02:03:12] it=1797086 colorings=1189400 lazy-girth=772308 last: m=126 classes=6 cclen=87 t=7988s
[02:03:14] it=1797335 colorings=1189600 lazy-girth=772361 last: m=126 classes=6 cclen=86 t=7989s
[02:03:15] it=1797600 colorings=1189800 lazy-girth=772429 last: m=126 classes=6 cclen=87 t=7991s
[02:03:16] it=1797866 colorings=1190000 lazy-girth=772497 last: m=126 classes=6 cclen=87 t=7992s
[02:03:17] it=1798104 colorings=1190200 lazy-girth=772540 last: m=126 classes=6 cclen=83 t=7993s
[02:03:19] it=1798376 colorings=1190400 lazy-girth=772615 last: m=126 classes=6 cclen=87 t=7994s
[02:03:20] it=1798625 colorings=1190600 lazy-girth=772668 last: m=126 classes=6 cclen=87 t=7996s
[02:03:21] it=1798877 colorings=1190800 lazy-girth=772720 last: m=126 classes=6 cclen=87 t=7997s
[02:03:22] it=1799125 colorings=1191000 lazy-girth=772773 last: m=126 classes=6 cclen=87 t=7998s
[02:03:23] it=1799351 colorings=1191200 lazy-girth=772800 last: m=126 classes=6 cclen=87 t=7999s
[02:03:25] it=1799642 colorings=1191400 lazy-girth=772893 last: m=126 classes=6 cclen=87 t=8001s
[02:03:26] it=1799872 colorings=1191600 lazy-girth=772925 last: m=126 classes=6 cclen=87 t=8002s
[02:03:27] it=1800120 colorings=1191800 lazy-girth=772978 last: m=126 classes=6 cclen=81 t=8003s
[02:03:28] it=1800366 colorings=1192000 lazy-girth=773025 last: m=126 classes=6 cclen=87 t=8004s
[02:03:29] it=1800580 colorings=1192200 lazy-girth=773039 last: m=126 classes=6 cclen=87 t=8005s
[02:03:30] it=1800832 colorings=1192400 lazy-girth=773092 last: m=126 classes=6 cclen=87 t=8006s
[02:03:31] it=1801063 colorings=1192600 lazy-girth=773125 last: m=126 classes=6 cclen=87 t=8007s
[02:03:32] it=1801331 colorings=1192800 lazy-girth=773196 last: m=126 classes=6 cclen=87 t=8008s
[02:03:33] it=1801546 colorings=1193000 lazy-girth=773211 last: m=126 classes=6 cclen=87 t=8009s
[02:03:35] it=1801782 colorings=1193200 lazy-girth=773247 last: m=126 classes=6 cclen=87 t=8010s
[02:03:36] it=1802071 colorings=1193400 lazy-girth=773353 last: m=126 classes=6 cclen=87 t=8012s
[02:03:38] it=1802332 colorings=1193600 lazy-girth=773418 last: m=126 classes=6 cclen=87 t=8013s
[02:03:39] it=1802546 colorings=1193800 lazy-girth=773435 last: m=126 classes=6 cclen=87 t=8015s
[02:03:40] it=1802797 colorings=1194000 lazy-girth=773486 last: m=126 classes=6 cclen=87 t=8016s
[02:03:41] it=1803070 colorings=1194200 lazy-girth=773579 last: m=126 classes=6 cclen=87 t=8017s
[02:03:42] it=1803334 colorings=1194400 lazy-girth=773646 last: m=126 classes=6 cclen=84 t=8018s
[02:03:44] it=1803662 colorings=1194600 lazy-girth=773808 last: m=126 classes=6 cclen=87 t=8020s
[02:03:48] it=1803974 colorings=1194800 lazy-girth=773939 last: m=126 classes=6 cclen=86 t=8024s
[02:03:50] it=1804230 colorings=1195000 lazy-girth=774002 last: m=147 classes=7 cclen=83 t=8026s
[02:03:51] it=1804494 colorings=1195200 lazy-girth=774074 last: m=126 classes=6 cclen=87 t=8027s
[02:03:53] it=1804799 colorings=1195400 lazy-girth=774182 last: m=126 classes=6 cclen=87 t=8028s
[02:03:54] it=1805124 colorings=1195600 lazy-girth=774334 last: m=126 classes=6 cclen=87 t=8030s
[02:03:56] it=1805414 colorings=1195800 lazy-girth=774430 last: m=126 classes=6 cclen=87 t=8031s
[02:03:57] it=1805671 colorings=1196000 lazy-girth=774491 last: m=126 classes=6 cclen=87 t=8033s
[02:03:59] it=1805979 colorings=1196200 lazy-girth=774627 last: m=126 classes=6 cclen=87 t=8034s
[02:04:01] it=1806308 colorings=1196400 lazy-girth=774814 last: m=126 classes=6 cclen=87 t=8036s
[02:04:03] it=1806635 colorings=1196600 lazy-girth=774971 last: m=126 classes=6 cclen=87 t=8038s
[02:04:05] it=1806892 colorings=1196800 lazy-girth=775041 last: m=126 classes=6 cclen=87 t=8041s
[02:04:06] it=1807095 colorings=1197000 lazy-girth=775044 last: m=126 classes=6 cclen=87 t=8042s
[02:04:07] it=1807334 colorings=1197200 lazy-girth=775083 last: m=126 classes=6 cclen=87 t=8043s
[02:04:09] it=1807616 colorings=1197400 lazy-girth=775167 last: m=126 classes=6 cclen=87 t=8044s
[02:04:10] it=1807863 colorings=1197600 lazy-girth=775220 last: m=126 classes=6 cclen=87 t=8046s
[02:04:11] it=1808124 colorings=1197800 lazy-girth=775287 last: m=126 classes=6 cclen=87 t=8047s
[02:04:12] it=1808388 colorings=1198000 lazy-girth=775354 last: m=126 classes=6 cclen=87 t=8048s
[02:04:14] it=1808666 colorings=1198200 lazy-girth=775436 last: m=126 classes=6 cclen=87 t=8050s
[02:04:15] it=1808926 colorings=1198400 lazy-girth=775501 last: m=126 classes=6 cclen=82 t=8051s
[02:04:16] it=1809186 colorings=1198600 lazy-girth=775562 last: m=126 classes=6 cclen=87 t=8052s
[02:04:17] it=1809428 colorings=1198800 lazy-girth=775607 last: m=126 classes=6 cclen=87 t=8053s
[02:04:19] it=1809701 colorings=1199000 lazy-girth=775683 last: m=126 classes=6 cclen=87 t=8054s
[02:04:20] it=1809953 colorings=1199200 lazy-girth=775737 last: m=126 classes=6 cclen=87 t=8056s
[02:04:21] it=1810195 colorings=1199400 lazy-girth=775779 last: m=126 classes=6 cclen=87 t=8057s
[02:04:22] it=1810445 colorings=1199600 lazy-girth=775832 last: m=126 classes=6 cclen=87 t=8058s
[02:04:24] it=1810682 colorings=1199800 lazy-girth=775869 last: m=126 classes=6 cclen=87 t=8059s
[02:04:25] it=1810910 colorings=1200000 lazy-girth=775898 last: m=126 classes=6 cclen=87 t=8061s
[02:04:26] it=1811144 colorings=1200200 lazy-girth=775937 last: m=126 classes=6 cclen=87 t=8062s
[02:04:28] it=1811447 colorings=1200400 lazy-girth=776056 last: m=126 classes=6 cclen=87 t=8064s
[02:04:29] it=1811743 colorings=1200600 lazy-girth=776158 last: m=126 classes=6 cclen=87 t=8065s
[02:04:31] it=1812067 colorings=1200800 lazy-girth=776314 last: m=126 classes=6 cclen=87 t=8067s
[02:04:32] it=1812325 colorings=1201000 lazy-girth=776380 last: m=126 classes=6 cclen=87 t=8068s
[02:04:34] it=1812620 colorings=1201200 lazy-girth=776498 last: m=126 classes=6 cclen=87 t=8070s
[02:04:36] it=1812905 colorings=1201400 lazy-girth=776594 last: m=126 classes=6 cclen=87 t=8071s
[02:04:37] it=1813197 colorings=1201600 lazy-girth=776695 last: m=126 classes=6 cclen=87 t=8073s
[02:04:39] it=1813513 colorings=1201800 lazy-girth=776839 last: m=126 classes=6 cclen=87 t=8075s
[02:04:42] it=1813867 colorings=1202000 lazy-girth=777029 last: m=126 classes=6 cclen=87 t=8078s
[02:04:44] it=1814186 colorings=1202200 lazy-girth=777150 last: m=126 classes=6 cclen=87 t=8080s
[02:04:46] it=1814494 colorings=1202400 lazy-girth=777289 last: m=126 classes=6 cclen=87 t=8082s
[02:04:48] it=1814788 colorings=1202600 lazy-girth=777395 last: m=126 classes=6 cclen=87 t=8083s
[02:04:49] it=1815119 colorings=1202800 lazy-girth=777552 last: m=126 classes=6 cclen=84 t=8085s
[02:04:52] it=1815453 colorings=1203000 lazy-girth=777700 last: m=126 classes=6 cclen=87 t=8088s
[02:04:54] it=1815814 colorings=1203200 lazy-girth=777889 last: m=147 classes=7 cclen=77 t=8090s
[02:04:55] it=1816048 colorings=1203400 lazy-girth=777926 last: m=126 classes=6 cclen=86 t=8091s
[02:04:57] it=1816305 colorings=1203600 lazy-girth=777990 last: m=126 classes=6 cclen=87 t=8092s
[02:04:58] it=1816581 colorings=1203800 lazy-girth=778090 last: m=126 classes=6 cclen=87 t=8094s
[02:05:00] it=1816905 colorings=1204000 lazy-girth=778233 last: m=126 classes=6 cclen=70 t=8096s
[02:05:01] it=1817162 colorings=1204200 lazy-girth=778296 last: m=126 classes=6 cclen=87 t=8097s
[02:05:03] it=1817433 colorings=1204400 lazy-girth=778374 last: m=126 classes=6 cclen=87 t=8098s
[02:05:04] it=1817748 colorings=1204600 lazy-girth=778501 last: m=126 classes=6 cclen=87 t=8100s
[02:05:07] it=1818093 colorings=1204800 lazy-girth=778687 last: m=126 classes=6 cclen=87 t=8103s
[02:05:08] it=1818364 colorings=1205000 lazy-girth=778766 last: m=126 classes=6 cclen=85 t=8104s
[02:05:09] it=1818619 colorings=1205200 lazy-girth=778827 last: m=126 classes=6 cclen=87 t=8105s
[02:05:10] it=1818876 colorings=1205400 lazy-girth=778893 last: m=126 classes=6 cclen=87 t=8106s
[02:05:12] it=1819141 colorings=1205600 lazy-girth=778980 last: m=126 classes=6 cclen=87 t=8108s
[02:05:13] it=1819377 colorings=1205800 lazy-girth=779021 last: m=147 classes=7 cclen=86 t=8109s
[02:05:15] it=1819672 colorings=1206000 lazy-girth=779142 last: m=126 classes=6 cclen=87 t=8110s
[02:05:16] it=1819938 colorings=1206200 lazy-girth=779214 last: m=126 classes=6 cclen=87 t=8112s
[02:05:18] it=1820235 colorings=1206400 lazy-girth=779328 last: m=126 classes=6 cclen=87 t=8114s
[02:05:20] it=1820525 colorings=1206600 lazy-girth=779436 last: m=126 classes=6 cclen=87 t=8115s
[02:05:20] it=1820777 colorings=1206800 lazy-girth=779496 last: m=126 classes=6 cclen=87 t=8116s
[02:05:22] it=1821098 colorings=1207000 lazy-girth=779634 last: m=126 classes=6 cclen=87 t=8118s
[02:05:23] it=1821383 colorings=1207200 lazy-girth=779719 last: m=126 classes=6 cclen=87 t=8119s
[02:05:24] it=1821629 colorings=1207400 lazy-girth=779770 last: m=126 classes=6 cclen=87 t=8120s
[02:05:25] it=1821911 colorings=1207600 lazy-girth=779861 last: m=126 classes=6 cclen=87 t=8121s
[02:05:26] it=1822149 colorings=1207800 lazy-girth=779899 last: m=126 classes=6 cclen=87 t=8122s
[02:05:28] it=1822419 colorings=1208000 lazy-girth=779973 last: m=126 classes=6 cclen=87 t=8123s
[02:05:29] it=1822725 colorings=1208200 lazy-girth=780083 last: m=126 classes=6 cclen=85 t=8125s
[02:05:30] it=1822990 colorings=1208400 lazy-girth=780154 last: m=126 classes=6 cclen=87 t=8126s
[02:05:31] it=1823287 colorings=1208600 lazy-girth=780255 last: m=126 classes=6 cclen=87 t=8127s
[02:05:32] it=1823507 colorings=1208800 lazy-girth=780275 last: m=126 classes=6 cclen=87 t=8128s
[02:05:34] it=1823790 colorings=1209000 lazy-girth=780359 last: m=126 classes=6 cclen=87 t=8130s
[02:05:35] it=1823998 colorings=1209200 lazy-girth=780367 last: m=126 classes=6 cclen=87 t=8131s
[02:05:36] it=1824273 colorings=1209400 lazy-girth=780449 last: m=126 classes=6 cclen=87 t=8132s
[02:05:37] it=1824561 colorings=1209600 lazy-girth=780543 last: m=126 classes=6 cclen=87 t=8133s
[02:05:39] it=1824837 colorings=1209800 lazy-girth=780621 last: m=126 classes=6 cclen=87 t=8134s
[02:05:40] it=1825114 colorings=1210000 lazy-girth=780698 last: m=126 classes=6 cclen=87 t=8136s
[02:05:41] it=1825418 colorings=1210200 lazy-girth=780806 last: m=126 classes=6 cclen=82 t=8137s
[02:05:43] it=1825700 colorings=1210400 lazy-girth=780890 last: m=126 classes=6 cclen=86 t=8139s
[02:05:44] it=1825963 colorings=1210600 lazy-girth=780956 last: m=126 classes=6 cclen=87 t=8140s
[02:05:45] it=1826236 colorings=1210800 lazy-girth=781030 last: m=126 classes=6 cclen=87 t=8141s
[02:05:47] it=1826481 colorings=1211000 lazy-girth=781077 last: m=126 classes=6 cclen=87 t=8142s
[02:05:48] it=1826749 colorings=1211200 lazy-girth=781152 last: m=126 classes=6 cclen=87 t=8144s
[02:05:50] it=1827027 colorings=1211400 lazy-girth=781243 last: m=126 classes=6 cclen=87 t=8146s
[02:05:51] it=1827286 colorings=1211600 lazy-girth=781305 last: m=126 classes=6 cclen=87 t=8147s
[02:05:53] it=1827536 colorings=1211800 lazy-girth=781363 last: m=126 classes=6 cclen=87 t=8148s
[02:05:54] it=1827776 colorings=1212000 lazy-girth=781407 last: m=126 classes=6 cclen=87 t=8150s
[02:05:55] it=1828016 colorings=1212200 lazy-girth=781448 last: m=126 classes=6 cclen=87 t=8151s
[02:05:56] it=1828252 colorings=1212400 lazy-girth=781485 last: m=126 classes=6 cclen=87 t=8152s
[02:05:57] it=1828480 colorings=1212600 lazy-girth=781518 last: m=126 classes=6 cclen=87 t=8153s
[02:05:58] it=1828701 colorings=1212800 lazy-girth=781543 last: m=126 classes=6 cclen=86 t=8154s
[02:05:59] it=1828953 colorings=1213000 lazy-girth=781600 last: m=126 classes=6 cclen=87 t=8155s
[02:06:03] it=1829183 colorings=1213200 lazy-girth=781630 last: m=126 classes=6 cclen=87 t=8159s
[02:06:04] it=1829425 colorings=1213400 lazy-girth=781676 last: m=126 classes=6 cclen=87 t=8160s
[02:06:05] it=1829674 colorings=1213600 lazy-girth=781726 last: m=126 classes=6 cclen=87 t=8161s
[02:06:06] it=1829905 colorings=1213800 lazy-girth=781759 last: m=126 classes=6 cclen=87 t=8162s
[02:06:07] it=1830142 colorings=1214000 lazy-girth=781796 last: m=126 classes=6 cclen=87 t=8163s
[02:06:08] it=1830368 colorings=1214200 lazy-girth=781823 last: m=126 classes=6 cclen=87 t=8164s
[02:06:09] it=1830594 colorings=1214400 lazy-girth=781849 last: m=126 classes=6 cclen=87 t=8165s
[02:06:12] it=1830893 colorings=1214600 lazy-girth=781969 last: m=126 classes=6 cclen=87 t=8168s
[02:06:14] it=1831154 colorings=1214800 lazy-girth=782034 last: m=126 classes=6 cclen=84 t=8170s
[02:06:15] it=1831422 colorings=1215000 lazy-girth=782111 last: m=126 classes=6 cclen=86 t=8171s
[02:06:17] it=1831721 colorings=1215200 lazy-girth=782224 last: m=147 classes=7 cclen=77 t=8173s
[02:06:20] it=1832043 colorings=1215400 lazy-girth=782354 last: m=126 classes=6 cclen=87 t=8176s
[02:06:23] it=1832324 colorings=1215600 lazy-girth=782466 last: m=126 classes=6 cclen=87 t=8179s
[02:06:24] it=1832570 colorings=1215800 lazy-girth=782524 last: m=126 classes=6 cclen=87 t=8180s
[02:06:26] it=1832858 colorings=1216000 lazy-girth=782634 last: m=126 classes=6 cclen=87 t=8182s
[02:06:27] it=1833106 colorings=1216200 lazy-girth=782687 last: m=126 classes=6 cclen=87 t=8183s
[02:06:29] it=1833354 colorings=1216400 lazy-girth=782738 last: m=126 classes=6 cclen=87 t=8185s
[02:06:30] it=1833613 colorings=1216600 lazy-girth=782800 last: m=126 classes=6 cclen=87 t=8186s
[02:06:31] it=1833835 colorings=1216800 lazy-girth=782828 last: m=126 classes=6 cclen=87 t=8187s
[02:06:33] it=1834078 colorings=1217000 lazy-girth=782871 last: m=126 classes=6 cclen=87 t=8188s
[02:06:34] it=1834306 colorings=1217200 lazy-girth=782901 last: m=147 classes=7 cclen=86 t=8189s
[02:06:35] it=1834551 colorings=1217400 lazy-girth=782947 last: m=126 classes=6 cclen=87 t=8191s
[02:06:36] it=1834783 colorings=1217600 lazy-girth=782983 last: m=126 classes=6 cclen=87 t=8192s
[02:06:37] it=1835025 colorings=1217800 lazy-girth=783025 last: m=126 classes=6 cclen=87 t=8193s
[02:06:38] it=1835244 colorings=1218000 lazy-girth=783046 last: m=126 classes=6 cclen=87 t=8194s
[02:06:39] it=1835490 colorings=1218200 lazy-girth=783094 last: m=126 classes=6 cclen=87 t=8195s
[02:06:40] it=1835714 colorings=1218400 lazy-girth=783119 last: m=126 classes=6 cclen=85 t=8196s
[02:06:41] it=1835936 colorings=1218600 lazy-girth=783144 last: m=126 classes=6 cclen=87 t=8197s
[02:06:42] it=1836153 colorings=1218800 lazy-girth=783161 last: m=126 classes=6 cclen=87 t=8198s
[02:06:44] it=1836387 colorings=1219000 lazy-girth=783196 last: m=126 classes=6 cclen=87 t=8199s
[02:06:46] it=1836661 colorings=1219200 lazy-girth=783274 last: m=147 classes=7 cclen=85 t=8202s
[02:06:48] it=1836936 colorings=1219400 lazy-girth=783365 last: m=147 classes=7 cclen=85 t=8203s
[02:06:50] it=1837248 colorings=1219600 lazy-girth=783484 last: m=126 classes=6 cclen=87 t=8205s
[02:06:51] it=1837485 colorings=1219800 lazy-girth=783526 last: m=126 classes=6 cclen=87 t=8207s
[02:06:52] it=1837764 colorings=1220000 lazy-girth=783605 last: m=126 classes=6 cclen=87 t=8208s
[02:06:53] it=1838001 colorings=1220200 lazy-girth=783645 last: m=126 classes=6 cclen=87 t=8209s
[02:06:54] it=1838250 colorings=1220400 lazy-girth=783702 last: m=126 classes=6 cclen=86 t=8210s
[02:06:56] it=1838556 colorings=1220600 lazy-girth=783813 last: m=126 classes=6 cclen=86 t=8212s
[02:06:57] it=1838839 colorings=1220800 lazy-girth=783896 last: m=126 classes=6 cclen=87 t=8213s
[02:06:58] it=1839124 colorings=1221000 lazy-girth=783984 last: m=126 classes=6 cclen=87 t=8214s
[02:06:59] it=1839378 colorings=1221200 lazy-girth=784042 last: m=126 classes=6 cclen=87 t=8215s
[02:07:01] it=1839634 colorings=1221400 lazy-girth=784105 last: m=126 classes=6 cclen=87 t=8216s
[02:07:02] it=1839901 colorings=1221600 lazy-girth=784174 last: m=126 classes=6 cclen=87 t=8218s
[02:07:03] it=1840155 colorings=1221800 lazy-girth=784230 last: m=126 classes=6 cclen=76 t=8219s
[02:07:04] it=1840412 colorings=1222000 lazy-girth=784291 last: m=126 classes=6 cclen=87 t=8220s
[02:07:05] it=1840678 colorings=1222200 lazy-girth=784358 last: m=126 classes=6 cclen=87 t=8221s
[02:07:06] it=1840933 colorings=1222400 lazy-girth=784419 last: m=126 classes=6 cclen=87 t=8222s
[02:07:08] it=1841185 colorings=1222600 lazy-girth=784472 last: m=126 classes=6 cclen=87 t=8223s
[02:07:09] it=1841434 colorings=1222800 lazy-girth=784522 last: m=126 classes=6 cclen=85 t=8225s
[02:07:10] it=1841671 colorings=1223000 lazy-girth=784562 last: m=126 classes=6 cclen=87 t=8226s
[02:07:12] it=1841948 colorings=1223200 lazy-girth=784655 last: m=147 classes=7 cclen=84 t=8228s
[02:07:15] it=1842279 colorings=1223400 lazy-girth=784825 last: m=126 classes=6 cclen=87 t=8230s
[02:07:16] it=1842543 colorings=1223600 lazy-girth=784908 last: m=126 classes=6 cclen=87 t=8232s
[02:07:19] it=1842850 colorings=1223800 lazy-girth=785034 last: m=126 classes=6 cclen=87 t=8235s
[02:07:22] it=1843187 colorings=1224000 lazy-girth=785212 last: m=126 classes=6 cclen=87 t=8238s
[02:07:25] it=1843458 colorings=1224200 lazy-girth=785308 last: m=126 classes=6 cclen=87 t=8241s
[02:07:27] it=1843705 colorings=1224400 lazy-girth=785368 last: m=126 classes=6 cclen=86 t=8243s
[02:07:29] it=1843943 colorings=1224600 lazy-girth=785430 last: m=126 classes=6 cclen=87 t=8245s
[02:07:32] it=1844220 colorings=1224800 lazy-girth=785524 last: m=126 classes=6 cclen=82 t=8247s
[02:07:34] it=1844522 colorings=1225000 lazy-girth=785650 last: m=126 classes=6 cclen=87 t=8250s
[02:07:36] it=1844788 colorings=1225200 lazy-girth=785734 last: m=126 classes=6 cclen=77 t=8252s
[02:07:39] it=1845068 colorings=1225400 lazy-girth=785834 last: m=126 classes=6 cclen=87 t=8255s
[02:07:42] it=1845344 colorings=1225600 lazy-girth=785929 last: m=147 classes=7 cclen=86 t=8258s
[02:07:44] it=1845602 colorings=1225800 lazy-girth=786011 last: m=126 classes=6 cclen=87 t=8260s
[02:07:48] it=1845889 colorings=1226000 lazy-girth=786116 last: m=126 classes=6 cclen=87 t=8264s
[02:07:52] it=1846152 colorings=1226200 lazy-girth=786191 last: m=126 classes=6 cclen=87 t=8268s
[02:08:00] it=1846447 colorings=1226400 lazy-girth=786314 last: m=126 classes=6 cclen=87 t=8276s
[02:08:02] it=1846757 colorings=1226600 lazy-girth=786457 last: m=126 classes=6 cclen=84 t=8278s
[02:08:03] it=1847024 colorings=1226800 lazy-girth=786544 last: m=126 classes=6 cclen=87 t=8279s
[02:08:05] it=1847389 colorings=1227000 lazy-girth=786750 last: m=126 classes=6 cclen=87 t=8281s
[02:08:07] it=1847689 colorings=1227200 lazy-girth=786880 last: m=126 classes=6 cclen=87 t=8283s
[02:08:08] it=1847938 colorings=1227400 lazy-girth=786935 last: m=126 classes=6 cclen=86 t=8284s
[02:08:09] it=1848184 colorings=1227600 lazy-girth=786993 last: m=126 classes=6 cclen=87 t=8285s
[02:08:12] it=1848493 colorings=1227800 lazy-girth=787115 last: m=126 classes=6 cclen=87 t=8288s
[02:08:14] it=1848875 colorings=1228000 lazy-girth=787308 last: m=126 classes=6 cclen=85 t=8290s
[02:08:16] it=1849122 colorings=1228200 lazy-girth=787371 last: m=126 classes=6 cclen=87 t=8291s
[02:08:17] it=1849391 colorings=1228400 lazy-girth=787449 last: m=126 classes=6 cclen=87 t=8293s
[02:08:18] it=1849651 colorings=1228600 lazy-girth=787511 last: m=126 classes=6 cclen=87 t=8294s
[02:08:20] it=1849913 colorings=1228800 lazy-girth=787574 last: m=126 classes=6 cclen=86 t=8296s
[02:08:22] it=1850229 colorings=1229000 lazy-girth=787714 last: m=126 classes=6 cclen=87 t=8297s
[02:08:23] it=1850518 colorings=1229200 lazy-girth=787822 last: m=126 classes=6 cclen=87 t=8299s
[02:08:25] it=1850771 colorings=1229400 lazy-girth=787879 last: m=126 classes=6 cclen=81 t=8301s
[02:08:26] it=1851054 colorings=1229600 lazy-girth=787979 last: m=126 classes=6 cclen=83 t=8302s
[02:08:30] it=1851404 colorings=1229800 lazy-girth=788171 last: m=126 classes=6 cclen=86 t=8305s
[02:08:32] it=1851757 colorings=1230000 lazy-girth=788346 last: m=126 classes=6 cclen=87 t=8308s
[02:08:34] it=1852105 colorings=1230200 lazy-girth=788502 last: m=126 classes=6 cclen=87 t=8310s
[02:08:37] it=1852447 colorings=1230400 lazy-girth=788679 last: m=126 classes=6 cclen=87 t=8312s
[02:08:38] it=1852725 colorings=1230600 lazy-girth=788759 last: m=126 classes=6 cclen=87 t=8314s
[02:08:40] it=1852987 colorings=1230800 lazy-girth=788822 last: m=126 classes=6 cclen=87 t=8316s
[02:08:41] it=1853248 colorings=1231000 lazy-girth=788887 last: m=126 classes=6 cclen=87 t=8317s
[02:08:43] it=1853521 colorings=1231200 lazy-girth=788966 last: m=126 classes=6 cclen=82 t=8318s
[02:08:44] it=1853788 colorings=1231400 lazy-girth=789040 last: m=126 classes=6 cclen=86 t=8320s
[02:08:45] it=1854060 colorings=1231600 lazy-girth=789114 last: m=126 classes=6 cclen=85 t=8321s
[02:08:47] it=1854322 colorings=1231800 lazy-girth=789184 last: m=126 classes=6 cclen=87 t=8323s
[02:08:48] it=1854570 colorings=1232000 lazy-girth=789238 last: m=126 classes=6 cclen=86 t=8324s
[02:08:50] it=1854878 colorings=1232200 lazy-girth=789360 last: m=126 classes=6 cclen=87 t=8326s
[02:08:53] it=1855212 colorings=1232400 lazy-girth=789508 last: m=126 classes=6 cclen=86 t=8328s
[02:08:55] it=1855516 colorings=1232600 lazy-girth=789623 last: m=126 classes=6 cclen=87 t=8331s
[02:09:02] it=1855923 colorings=1232800 lazy-girth=789850 last: m=126 classes=6 cclen=85 t=8338s
[02:09:04] it=1856190 colorings=1233000 lazy-girth=789921 last: m=126 classes=6 cclen=87 t=8339s
[02:09:05] it=1856463 colorings=1233200 lazy-girth=789996 last: m=126 classes=6 cclen=87 t=8341s
[02:09:06] it=1856692 colorings=1233400 lazy-girth=790029 last: m=126 classes=6 cclen=85 t=8342s
[02:09:07] it=1856965 colorings=1233600 lazy-girth=790108 last: m=126 classes=6 cclen=87 t=8343s
[02:09:09] it=1857236 colorings=1233800 lazy-girth=790186 last: m=126 classes=6 cclen=87 t=8345s
[02:09:10] it=1857540 colorings=1234000 lazy-girth=790290 last: m=126 classes=6 cclen=87 t=8346s
[02:09:11] it=1857769 colorings=1234200 lazy-girth=790319 last: m=126 classes=6 cclen=87 t=8347s
[02:09:12] it=1858002 colorings=1234400 lazy-girth=790355 last: m=126 classes=6 cclen=87 t=8348s
[02:09:13] it=1858256 colorings=1234600 lazy-girth=790412 last: m=126 classes=6 cclen=87 t=8349s
[02:09:15] it=1858549 colorings=1234800 lazy-girth=790512 last: m=126 classes=6 cclen=87 t=8350s
[02:09:16] it=1858823 colorings=1235000 lazy-girth=790587 last: m=126 classes=6 cclen=87 t=8352s
[02:09:17] it=1859078 colorings=1235200 lazy-girth=790643 last: m=126 classes=6 cclen=87 t=8353s
[02:09:18] it=1859330 colorings=1235400 lazy-girth=790697 last: m=126 classes=6 cclen=85 t=8354s
[02:09:19] it=1859548 colorings=1235600 lazy-girth=790715 last: m=126 classes=6 cclen=87 t=8354s
[02:09:20] it=1859807 colorings=1235800 lazy-girth=790775 last: m=126 classes=6 cclen=87 t=8355s
[02:09:21] it=1860114 colorings=1236000 lazy-girth=790882 last: m=126 classes=6 cclen=87 t=8357s
[02:09:22] it=1860364 colorings=1236200 lazy-girth=790933 last: m=126 classes=6 cclen=87 t=8358s
[02:09:24] it=1860673 colorings=1236400 lazy-girth=791053 last: m=126 classes=6 cclen=87 t=8360s
[02:09:25] it=1860940 colorings=1236600 lazy-girth=791123 last: m=126 classes=6 cclen=86 t=8361s
[02:09:26] it=1861203 colorings=1236800 lazy-girth=791186 last: m=126 classes=6 cclen=87 t=8362s
[02:09:27] it=1861467 colorings=1237000 lazy-girth=791252 last: m=126 classes=6 cclen=86 t=8363s
[02:09:29] it=1861750 colorings=1237200 lazy-girth=791350 last: m=126 classes=6 cclen=84 t=8365s
[02:09:30] it=1862005 colorings=1237400 lazy-girth=791405 last: m=126 classes=6 cclen=87 t=8366s
[02:09:31] it=1862300 colorings=1237600 lazy-girth=791500 last: m=126 classes=6 cclen=87 t=8367s
[02:09:33] it=1862543 colorings=1237800 lazy-girth=791543 last: m=126 classes=6 cclen=85 t=8368s
[02:09:34] it=1862855 colorings=1238000 lazy-girth=791670 last: m=126 classes=6 cclen=87 t=8370s
[02:09:35] it=1863088 colorings=1238200 lazy-girth=791703 last: m=126 classes=6 cclen=87 t=8371s
[02:09:36] it=1863355 colorings=1238400 lazy-girth=791774 last: m=126 classes=6 cclen=87 t=8372s
[02:09:38] it=1863637 colorings=1238600 lazy-girth=791857 last: m=126 classes=6 cclen=87 t=8374s
[02:09:39] it=1863884 colorings=1238800 lazy-girth=791905 last: m=126 classes=6 cclen=87 t=8375s
[02:09:40] it=1864140 colorings=1239000 lazy-girth=791962 last: m=126 classes=6 cclen=87 t=8376s
[02:09:42] it=1864414 colorings=1239200 lazy-girth=792037 last: m=126 classes=6 cclen=83 t=8378s
[02:09:43] it=1864671 colorings=1239400 lazy-girth=792096 last: m=126 classes=6 cclen=87 t=8379s
[02:09:45] it=1864920 colorings=1239600 lazy-girth=792146 last: m=126 classes=6 cclen=87 t=8381s
[02:09:46] it=1865161 colorings=1239800 lazy-girth=792195 last: m=126 classes=6 cclen=87 t=8382s
[02:09:47] it=1865423 colorings=1240000 lazy-girth=792260 last: m=126 classes=6 cclen=86 t=8383s
[02:09:49] it=1865706 colorings=1240200 lazy-girth=792351 last: m=126 classes=6 cclen=87 t=8384s
[02:09:50] it=1865982 colorings=1240400 lazy-girth=792433 last: m=126 classes=6 cclen=87 t=8386s
[02:09:51] it=1866240 colorings=1240600 lazy-girth=792498 last: m=126 classes=6 cclen=87 t=8387s
[02:09:52] it=1866507 colorings=1240800 lazy-girth=792574 last: m=126 classes=6 cclen=87 t=8388s
[02:09:54] it=1866798 colorings=1241000 lazy-girth=792669 last: m=126 classes=6 cclen=87 t=8389s
[02:09:55] it=1867039 colorings=1241200 lazy-girth=792713 last: m=126 classes=6 cclen=87 t=8390s
[02:09:56] it=1867290 colorings=1241400 lazy-girth=792767 last: m=126 classes=6 cclen=87 t=8392s
[02:09:57] it=1867532 colorings=1241600 lazy-girth=792813 last: m=126 classes=6 cclen=87 t=8393s
[02:09:58] it=1867768 colorings=1241800 lazy-girth=792851 last: m=126 classes=6 cclen=87 t=8394s
[02:09:59] it=1867991 colorings=1242000 lazy-girth=792875 last: m=126 classes=6 cclen=87 t=8395s
[02:10:00] it=1868235 colorings=1242200 lazy-girth=792919 last: m=126 classes=6 cclen=87 t=8396s
[02:10:01] it=1868488 colorings=1242400 lazy-girth=792972 last: m=126 classes=6 cclen=87 t=8397s
[02:10:03] it=1868748 colorings=1242600 lazy-girth=793032 last: m=126 classes=6 cclen=87 t=8399s
[02:10:04] it=1868996 colorings=1242800 lazy-girth=793084 last: m=126 classes=6 cclen=87 t=8400s
[02:10:05] it=1869246 colorings=1243000 lazy-girth=793135 last: m=126 classes=6 cclen=87 t=8401s
[02:10:06] it=1869500 colorings=1243200 lazy-girth=793190 last: m=126 classes=6 cclen=87 t=8402s
[02:10:07] it=1869747 colorings=1243400 lazy-girth=793238 last: m=126 classes=6 cclen=87 t=8403s
[02:10:09] it=1869993 colorings=1243600 lazy-girth=793284 last: m=126 classes=6 cclen=87 t=8404s
[02:10:10] it=1870223 colorings=1243800 lazy-girth=793314 last: m=126 classes=6 cclen=87 t=8406s
[02:10:12] it=1870514 colorings=1244000 lazy-girth=793416 last: m=126 classes=6 cclen=87 t=8408s
[02:10:13] it=1870771 colorings=1244200 lazy-girth=793478 last: m=126 classes=6 cclen=87 t=8409s
[02:10:15] it=1871093 colorings=1244400 lazy-girth=793616 last: m=126 classes=6 cclen=75 t=8411s
[02:10:17] it=1871389 colorings=1244600 lazy-girth=793724 last: m=126 classes=6 cclen=85 t=8412s
[02:10:18] it=1871675 colorings=1244800 lazy-girth=793826 last: m=126 classes=6 cclen=87 t=8414s
[02:10:19] it=1871922 colorings=1245000 lazy-girth=793876 last: m=126 classes=6 cclen=87 t=8415s
[02:10:21] it=1872229 colorings=1245200 lazy-girth=794013 last: m=126 classes=6 cclen=87 t=8417s
[02:10:23] it=1872548 colorings=1245400 lazy-girth=794168 last: m=126 classes=6 cclen=87 t=8419s
[02:10:24] it=1872790 colorings=1245600 lazy-girth=794212 last: m=126 classes=6 cclen=87 t=8420s
[02:10:27] it=1873089 colorings=1245800 lazy-girth=794334 last: m=126 classes=6 cclen=87 t=8422s
[02:10:29] it=1873354 colorings=1246000 lazy-girth=794410 last: m=126 classes=6 cclen=87 t=8424s
[02:10:30] it=1873609 colorings=1246200 lazy-girth=794467 last: m=126 classes=6 cclen=87 t=8426s
[02:10:31] it=1873886 colorings=1246400 lazy-girth=794544 last: m=126 classes=6 cclen=87 t=8427s
[02:10:32] it=1874093 colorings=1246600 lazy-girth=794552 last: m=126 classes=6 cclen=87 t=8428s
[02:10:33] it=1874330 colorings=1246800 lazy-girth=794593 last: m=126 classes=6 cclen=87 t=8429s
[02:10:34] it=1874597 colorings=1247000 lazy-girth=794668 last: m=147 classes=7 cclen=69 t=8430s
[02:10:35] it=1874846 colorings=1247200 lazy-girth=794724 last: m=126 classes=6 cclen=87 t=8431s
[02:10:37] it=1875100 colorings=1247400 lazy-girth=794782 last: m=126 classes=6 cclen=87 t=8432s
[02:10:38] it=1875349 colorings=1247600 lazy-girth=794835 last: m=126 classes=6 cclen=87 t=8434s
[02:10:39] it=1875620 colorings=1247800 lazy-girth=794913 last: m=126 classes=6 cclen=87 t=8435s
[02:10:40] it=1875904 colorings=1248000 lazy-girth=795002 last: m=126 classes=6 cclen=87 t=8436s
[02:10:41] it=1876150 colorings=1248200 lazy-girth=795055 last: m=126 classes=6 cclen=87 t=8437s
[02:10:43] it=1876409 colorings=1248400 lazy-girth=795116 last: m=126 classes=6 cclen=87 t=8438s
[02:10:44] it=1876659 colorings=1248600 lazy-girth=795167 last: m=126 classes=6 cclen=87 t=8440s
[02:10:45] it=1876930 colorings=1248800 lazy-girth=795241 last: m=126 classes=6 cclen=87 t=8441s
[02:10:46] it=1877201 colorings=1249000 lazy-girth=795317 last: m=126 classes=6 cclen=87 t=8442s
[02:10:47] it=1877460 colorings=1249200 lazy-girth=795386 last: m=126 classes=6 cclen=87 t=8443s
[02:10:49] it=1877702 colorings=1249400 lazy-girth=795430 last: m=126 classes=6 cclen=87 t=8444s
[02:10:50] it=1877977 colorings=1249600 lazy-girth=795513 last: m=126 classes=6 cclen=84 t=8446s
[02:10:51] it=1878248 colorings=1249800 lazy-girth=795589 last: m=126 classes=6 cclen=84 t=8447s
[02:10:52] it=1878508 colorings=1250000 lazy-girth=795652 last: m=126 classes=6 cclen=87 t=8448s
[02:10:54] it=1878770 colorings=1250200 lazy-girth=795717 last: m=126 classes=6 cclen=87 t=8449s
[02:10:55] it=1879022 colorings=1250400 lazy-girth=795770 last: m=126 classes=6 cclen=87 t=8451s
[02:10:56] it=1879261 colorings=1250600 lazy-girth=795814 last: m=105 classes=5 cclen=88 t=8452s
[02:10:57] it=1879505 colorings=1250800 lazy-girth=795860 last: m=126 classes=6 cclen=87 t=8453s
[02:10:59] it=1879784 colorings=1251000 lazy-girth=795942 last: m=126 classes=6 cclen=87 t=8455s
[02:11:01] it=1880060 colorings=1251200 lazy-girth=796021 last: m=126 classes=6 cclen=87 t=8457s
[02:11:02] it=1880324 colorings=1251400 lazy-girth=796086 last: m=126 classes=6 cclen=87 t=8458s
[02:11:04] it=1880584 colorings=1251600 lazy-girth=796149 last: m=126 classes=6 cclen=87 t=8460s
[02:11:05] it=1880830 colorings=1251800 lazy-girth=796197 last: m=126 classes=6 cclen=87 t=8461s
[02:11:06] it=1881101 colorings=1252000 lazy-girth=796275 last: m=126 classes=6 cclen=87 t=8462s
[02:11:08] it=1881351 colorings=1252200 lazy-girth=796331 last: m=126 classes=6 cclen=87 t=8463s
[02:11:09] it=1881636 colorings=1252400 lazy-girth=796418 last: m=147 classes=7 cclen=80 t=8465s
[02:11:10] it=1881901 colorings=1252600 lazy-girth=796486 last: m=126 classes=6 cclen=86 t=8466s
[02:11:12] it=1882157 colorings=1252800 lazy-girth=796545 last: m=126 classes=6 cclen=87 t=8468s
[02:11:13] it=1882405 colorings=1253000 lazy-girth=796594 last: m=126 classes=6 cclen=87 t=8469s
[02:11:14] it=1882655 colorings=1253200 lazy-girth=796645 last: m=126 classes=6 cclen=87 t=8470s
[02:11:15] it=1882895 colorings=1253400 lazy-girth=796689 last: m=126 classes=6 cclen=86 t=8471s
[02:11:16] it=1883117 colorings=1253600 lazy-girth=796711 last: m=126 classes=6 cclen=87 t=8472s
[02:11:18] it=1883365 colorings=1253800 lazy-girth=796761 last: m=126 classes=6 cclen=84 t=8474s
[02:11:19] it=1883604 colorings=1254000 lazy-girth=796804 last: m=126 classes=6 cclen=87 t=8475s
[02:11:21] it=1883879 colorings=1254200 lazy-girth=796892 last: m=126 classes=6 cclen=87 t=8477s
[02:11:23] it=1884155 colorings=1254400 lazy-girth=796978 last: m=126 classes=6 cclen=87 t=8478s
[02:11:24] it=1884428 colorings=1254600 lazy-girth=797060 last: m=126 classes=6 cclen=87 t=8480s
[02:11:25] it=1884692 colorings=1254800 lazy-girth=797125 last: m=126 classes=6 cclen=87 t=8481s
[02:11:27] it=1884995 colorings=1255000 lazy-girth=797237 last: m=126 classes=6 cclen=87 t=8483s
[02:11:29] it=1885294 colorings=1255200 lazy-girth=797345 last: m=126 classes=6 cclen=87 t=8485s
[02:11:31] it=1885604 colorings=1255400 lazy-girth=797482 last: m=126 classes=6 cclen=81 t=8487s
[02:11:34] it=1885900 colorings=1255600 lazy-girth=797603 last: m=126 classes=6 cclen=87 t=8490s
[02:11:36] it=1886172 colorings=1255800 lazy-girth=797699 last: m=126 classes=6 cclen=87 t=8492s
[02:11:37] it=1886376 colorings=1256000 lazy-girth=797703 last: m=126 classes=6 cclen=86 t=8493s
[02:11:38] it=1886577 colorings=1256200 lazy-girth=797704 last: m=126 classes=6 cclen=87 t=8494s
[02:11:39] it=1886777 colorings=1256400 lazy-girth=797704 last: m=126 classes=6 cclen=87 t=8495s
[02:11:41] it=1887065 colorings=1256600 lazy-girth=797799 last: m=147 classes=7 cclen=85 t=8497s
[02:11:42] it=1887347 colorings=1256800 lazy-girth=797885 last: m=126 classes=6 cclen=87 t=8498s
[02:11:44] it=1887606 colorings=1257000 lazy-girth=797944 last: m=126 classes=6 cclen=87 t=8500s
[02:11:45] it=1887858 colorings=1257200 lazy-girth=798000 last: m=126 classes=6 cclen=87 t=8501s
[02:11:46] it=1888104 colorings=1257400 lazy-girth=798046 last: m=126 classes=6 cclen=87 t=8502s
[02:11:47] it=1888348 colorings=1257600 lazy-girth=798091 last: m=126 classes=6 cclen=87 t=8503s
[02:11:49] it=1888584 colorings=1257800 lazy-girth=798129 last: m=126 classes=6 cclen=87 t=8504s
[02:11:50] it=1888825 colorings=1258000 lazy-girth=798171 last: m=126 classes=6 cclen=86 t=8506s
[02:11:51] it=1889089 colorings=1258200 lazy-girth=798238 last: m=126 classes=6 cclen=82 t=8507s
[02:11:52] it=1889328 colorings=1258400 lazy-girth=798277 last: m=126 classes=6 cclen=87 t=8508s
[02:11:53] it=1889592 colorings=1258600 lazy-girth=798341 last: m=126 classes=6 cclen=87 t=8509s
[02:11:55] it=1889829 colorings=1258800 lazy-girth=798379 last: m=126 classes=6 cclen=87 t=8510s
[02:11:56] it=1890098 colorings=1259000 lazy-girth=798448 last: m=126 classes=6 cclen=87 t=8512s
[02:11:57] it=1890320 colorings=1259200 lazy-girth=798470 last: m=126 classes=6 cclen=87 t=8513s
[02:11:59] it=1890562 colorings=1259400 lazy-girth=798513 last: m=126 classes=6 cclen=87 t=8515s
[02:12:00] it=1890821 colorings=1259600 lazy-girth=798574 last: m=126 classes=6 cclen=86 t=8516s
[02:12:01] it=1891046 colorings=1259800 lazy-girth=798605 last: m=126 classes=6 cclen=86 t=8517s
[02:12:02] it=1891278 colorings=1260000 lazy-girth=798637 last: m=126 classes=6 cclen=87 t=8518s
[02:12:04] it=1891518 colorings=1260200 lazy-girth=798677 last: m=126 classes=6 cclen=85 t=8520s
[02:12:05] it=1891763 colorings=1260400 lazy-girth=798723 last: m=126 classes=6 cclen=87 t=8521s
[02:12:06] it=1892018 colorings=1260600 lazy-girth=798781 last: m=126 classes=6 cclen=87 t=8522s
[02:12:07] it=1892286 colorings=1260800 lazy-girth=798853 last: m=126 classes=6 cclen=86 t=8523s
[02:12:09] it=1892527 colorings=1261000 lazy-girth=798896 last: m=126 classes=6 cclen=87 t=8525s
[02:12:10] it=1892766 colorings=1261200 lazy-girth=798936 last: m=126 classes=6 cclen=87 t=8526s
[02:12:11] it=1893021 colorings=1261400 lazy-girth=798993 last: m=126 classes=6 cclen=87 t=8527s
[02:12:13] it=1893276 colorings=1261600 lazy-girth=799051 last: m=126 classes=6 cclen=87 t=8528s
[02:12:14] it=1893557 colorings=1261800 lazy-girth=799134 last: m=126 classes=6 cclen=87 t=8530s
[02:12:15] it=1893819 colorings=1262000 lazy-girth=799200 last: m=126 classes=6 cclen=87 t=8531s
[02:12:16] it=1894072 colorings=1262200 lazy-girth=799254 last: m=126 classes=6 cclen=85 t=8532s
[02:12:18] it=1894347 colorings=1262400 lazy-girth=799331 last: m=126 classes=6 cclen=87 t=8534s
[02:12:19] it=1894614 colorings=1262600 lazy-girth=799402 last: m=126 classes=6 cclen=87 t=8535s
[02:12:20] it=1894843 colorings=1262800 lazy-girth=799433 last: m=126 classes=6 cclen=87 t=8536s
[02:12:22] it=1895091 colorings=1263000 lazy-girth=799484 last: m=126 classes=6 cclen=85 t=8537s
[02:12:23] it=1895338 colorings=1263200 lazy-girth=799531 last: m=126 classes=6 cclen=87 t=8539s
[02:12:24] it=1895580 colorings=1263400 lazy-girth=799573 last: m=126 classes=6 cclen=87 t=8540s
[02:12:25] it=1895813 colorings=1263600 lazy-girth=799607 last: m=105 classes=5 cclen=88 t=8541s
[02:12:26] it=1896055 colorings=1263800 lazy-girth=799649 last: m=126 classes=6 cclen=87 t=8542s
[02:12:28] it=1896293 colorings=1264000 lazy-girth=799688 last: m=126 classes=6 cclen=87 t=8543s
[02:12:29] it=1896529 colorings=1264200 lazy-girth=799724 last: m=126 classes=6 cclen=87 t=8545s
[02:12:30] it=1896767 colorings=1264400 lazy-girth=799762 last: m=126 classes=6 cclen=87 t=8546s
[02:12:32] it=1897042 colorings=1264600 lazy-girth=799846 last: m=126 classes=6 cclen=87 t=8548s
[02:12:34] it=1897348 colorings=1264800 lazy-girth=799986 last: m=126 classes=6 cclen=87 t=8550s
[02:12:37] it=1897659 colorings=1265000 lazy-girth=800120 last: m=126 classes=6 cclen=86 t=8553s
[02:12:38] it=1897905 colorings=1265200 lazy-girth=800171 last: m=126 classes=6 cclen=87 t=8554s
[02:12:40] it=1898125 colorings=1265400 lazy-girth=800192 last: m=126 classes=6 cclen=84 t=8555s
[02:12:41] it=1898370 colorings=1265600 lazy-girth=800237 last: m=147 classes=7 cclen=84 t=8557s
[02:12:42] it=1898620 colorings=1265800 lazy-girth=800287 last: m=126 classes=6 cclen=87 t=8558s
[02:12:43] it=1898869 colorings=1266000 lazy-girth=800336 last: m=126 classes=6 cclen=87 t=8559s
[02:12:44] it=1899137 colorings=1266200 lazy-girth=800404 last: m=126 classes=6 cclen=87 t=8560s
[02:12:45] it=1899385 colorings=1266400 lazy-girth=800452 last: m=126 classes=6 cclen=87 t=8561s
[02:12:46] it=1899618 colorings=1266600 lazy-girth=800485 last: m=126 classes=6 cclen=87 t=8562s
[02:12:48] it=1899848 colorings=1266800 lazy-girth=800515 last: m=126 classes=6 cclen=84 t=8563s
[02:12:49] it=1900110 colorings=1267000 lazy-girth=800580 last: m=126 classes=6 cclen=87 t=8565s
[02:12:50] it=1900362 colorings=1267200 lazy-girth=800633 last: m=126 classes=6 cclen=87 t=8566s
[02:12:51] it=1900611 colorings=1267400 lazy-girth=800682 last: m=126 classes=6 cclen=87 t=8567s
[02:12:52] it=1900853 colorings=1267600 lazy-girth=800724 last: m=126 classes=6 cclen=87 t=8568s
[02:12:53] it=1901084 colorings=1267800 lazy-girth=800757 last: m=126 classes=6 cclen=87 t=8569s
[02:12:56] it=1901372 colorings=1268000 lazy-girth=800862 last: m=126 classes=6 cclen=83 t=8572s
[02:12:58] it=1901682 colorings=1268200 lazy-girth=801017 last: m=126 classes=6 cclen=87 t=8574s
[02:13:00] it=1901951 colorings=1268400 lazy-girth=801109 last: m=126 classes=6 cclen=87 t=8576s
[02:13:03] it=1902252 colorings=1268600 lazy-girth=801236 last: m=126 classes=6 cclen=87 t=8579s
[02:13:05] it=1902553 colorings=1268800 lazy-girth=801351 last: m=126 classes=6 cclen=87 t=8581s
[02:13:07] it=1902812 colorings=1269000 lazy-girth=801431 last: m=126 classes=6 cclen=87 t=8583s
[02:13:10] it=1903077 colorings=1269200 lazy-girth=801518 last: m=147 classes=7 cclen=66 t=8586s
[02:13:12] it=1903334 colorings=1269400 lazy-girth=801599 last: m=126 classes=6 cclen=87 t=8587s
[02:13:17] it=1903634 colorings=1269600 lazy-girth=801719 last: m=126 classes=6 cclen=87 t=8593s
[02:13:22] it=1903965 colorings=1269800 lazy-girth=801889 last: m=147 classes=7 cclen=75 t=8598s
[02:13:26] it=1904323 colorings=1270000 lazy-girth=802091 last: m=147 classes=7 cclen=75 t=8602s
[02:13:29] it=1904608 colorings=1270200 lazy-girth=802195 last: m=147 classes=7 cclen=86 t=8605s
[02:13:32] it=1904950 colorings=1270400 lazy-girth=802363 last: m=126 classes=6 cclen=87 t=8608s
[02:13:35] it=1905260 colorings=1270600 lazy-girth=802496 last: m=126 classes=6 cclen=85 t=8611s
[02:13:38] it=1905557 colorings=1270800 lazy-girth=802612 last: m=126 classes=6 cclen=87 t=8614s
[02:13:41] it=1905877 colorings=1271000 lazy-girth=802766 last: m=126 classes=6 cclen=87 t=8617s
[02:13:44] it=1906173 colorings=1271200 lazy-girth=802888 last: m=126 classes=6 cclen=87 t=8620s
[02:13:47] it=1906468 colorings=1271400 lazy-girth=803003 last: m=126 classes=6 cclen=87 t=8623s
[02:13:49] it=1906725 colorings=1271600 lazy-girth=803073 last: m=126 classes=6 cclen=87 t=8625s
[02:13:53] it=1907022 colorings=1271800 lazy-girth=803184 last: m=126 classes=6 cclen=87 t=8628s
[02:13:56] it=1907322 colorings=1272000 lazy-girth=803306 last: m=126 classes=6 cclen=87 t=8632s
[02:13:59] it=1907608 colorings=1272200 lazy-girth=803418 last: m=126 classes=6 cclen=87 t=8635s
[02:14:02] it=1907865 colorings=1272400 lazy-girth=803489 last: m=147 classes=7 cclen=77 t=8638s
[02:14:06] it=1908158 colorings=1272600 lazy-girth=803597 last: m=126 classes=6 cclen=87 t=8642s
[02:14:13] it=1908432 colorings=1272800 lazy-girth=803684 last: m=126 classes=6 cclen=87 t=8649s
[02:14:15] it=1908696 colorings=1273000 lazy-girth=803750 last: m=126 classes=6 cclen=87 t=8651s
[02:14:17] it=1908938 colorings=1273200 lazy-girth=803794 last: m=126 classes=6 cclen=82 t=8653s
[02:14:18] it=1909221 colorings=1273400 lazy-girth=803883 last: m=126 classes=6 cclen=87 t=8654s
[02:14:20] it=1909502 colorings=1273600 lazy-girth=803972 last: m=126 classes=6 cclen=86 t=8656s
[02:14:22] it=1909763 colorings=1273800 lazy-girth=804037 last: m=126 classes=6 cclen=87 t=8657s
[02:14:23] it=1910050 colorings=1274000 lazy-girth=804126 last: m=126 classes=6 cclen=87 t=8659s
[02:14:25] it=1910325 colorings=1274200 lazy-girth=804201 last: m=126 classes=6 cclen=87 t=8661s
[02:14:26] it=1910556 colorings=1274400 lazy-girth=804240 last: m=126 classes=6 cclen=86 t=8662s
[02:14:28] it=1910842 colorings=1274600 lazy-girth=804333 last: m=126 classes=6 cclen=87 t=8664s
[02:14:30] it=1911084 colorings=1274800 lazy-girth=804376 last: m=126 classes=6 cclen=87 t=8665s
[02:14:31] it=1911321 colorings=1275000 lazy-girth=804414 last: m=126 classes=6 cclen=87 t=8667s
[02:14:32] it=1911580 colorings=1275200 lazy-girth=804476 last: m=126 classes=6 cclen=87 t=8668s
[02:14:34] it=1911855 colorings=1275400 lazy-girth=804553 last: m=126 classes=6 cclen=87 t=8669s
[02:14:35] it=1912098 colorings=1275600 lazy-girth=804599 last: m=126 classes=6 cclen=86 t=8671s
[02:14:36] it=1912354 colorings=1275800 lazy-girth=804658 last: m=126 classes=6 cclen=87 t=8672s
[02:14:38] it=1912607 colorings=1276000 lazy-girth=804711 last: m=126 classes=6 cclen=87 t=8674s
[02:14:39] it=1912847 colorings=1276200 lazy-girth=804754 last: m=126 classes=6 cclen=87 t=8675s
[02:14:40] it=1913085 colorings=1276400 lazy-girth=804795 last: m=126 classes=6 cclen=87 t=8676s
[02:14:42] it=1913314 colorings=1276600 lazy-girth=804827 last: m=126 classes=6 cclen=87 t=8677s
[02:14:43] it=1913547 colorings=1276800 lazy-girth=804861 last: m=126 classes=6 cclen=87 t=8679s
[02:14:44] it=1913782 colorings=1277000 lazy-girth=804897 last: m=105 classes=5 cclen=88 t=8680s
[02:14:45] it=1914017 colorings=1277200 lazy-girth=804933 last: m=126 classes=6 cclen=82 t=8681s
[02:14:48] it=1914310 colorings=1277400 lazy-girth=805030 last: m=126 classes=6 cclen=86 t=8684s
[02:14:50] it=1914633 colorings=1277600 lazy-girth=805155 last: m=126 classes=6 cclen=87 t=8686s
[02:14:51] it=1914875 colorings=1277800 lazy-girth=805197 last: m=126 classes=6 cclen=87 t=8687s
[02:14:53] it=1915148 colorings=1278000 lazy-girth=805273 last: m=126 classes=6 cclen=87 t=8689s
[02:14:54] it=1915427 colorings=1278200 lazy-girth=805354 last: m=126 classes=6 cclen=87 t=8690s
[02:14:56] it=1915687 colorings=1278400 lazy-girth=805414 last: m=126 classes=6 cclen=87 t=8692s
[02:14:57] it=1915927 colorings=1278600 lazy-girth=805455 last: m=126 classes=6 cclen=86 t=8693s
[02:14:58] it=1916210 colorings=1278800 lazy-girth=805548 last: m=126 classes=6 cclen=87 t=8694s
[02:14:59] it=1916457 colorings=1279000 lazy-girth=805599 last: m=126 classes=6 cclen=87 t=8695s
[02:15:01] it=1916710 colorings=1279200 lazy-girth=805659 last: m=126 classes=6 cclen=87 t=8697s
[02:15:05] it=1916946 colorings=1279400 lazy-girth=805697 last: m=126 classes=6 cclen=87 t=8701s
[02:15:06] it=1917163 colorings=1279600 lazy-girth=805715 last: m=126 classes=6 cclen=87 t=8702s
[02:15:08] it=1917435 colorings=1279800 lazy-girth=805790 last: m=126 classes=6 cclen=87 t=8703s
[02:15:09] it=1917709 colorings=1280000 lazy-girth=805868 last: m=126 classes=6 cclen=87 t=8705s
[02:15:11] it=1917974 colorings=1280200 lazy-girth=805940 last: m=126 classes=6 cclen=86 t=8707s
[02:15:12] it=1918212 colorings=1280400 lazy-girth=805982 last: m=126 classes=6 cclen=87 t=8708s
[02:15:14] it=1918475 colorings=1280600 lazy-girth=806050 last: m=126 classes=6 cclen=87 t=8709s
[02:15:15] it=1918726 colorings=1280800 lazy-girth=806104 last: m=126 classes=6 cclen=86 t=8711s
[02:15:17] it=1919013 colorings=1281000 lazy-girth=806196 last: m=126 classes=6 cclen=87 t=8713s
[02:15:18] it=1919263 colorings=1281200 lazy-girth=806253 last: m=126 classes=6 cclen=87 t=8714s
[02:15:20] it=1919537 colorings=1281400 lazy-girth=806330 last: m=126 classes=6 cclen=85 t=8716s
[02:15:21] it=1919795 colorings=1281600 lazy-girth=806391 last: m=126 classes=6 cclen=87 t=8717s
[02:15:23] it=1920055 colorings=1281800 lazy-girth=806453 last: m=126 classes=6 cclen=86 t=8719s
[02:15:24] it=1920308 colorings=1282000 lazy-girth=806509 last: m=126 classes=6 cclen=87 t=8720s
[02:15:26] it=1920588 colorings=1282200 lazy-girth=806599 last: m=126 classes=6 cclen=87 t=8722s
[02:15:28] it=1920826 colorings=1282400 lazy-girth=806637 last: m=126 classes=6 cclen=87 t=8723s
[02:15:29] it=1921079 colorings=1282600 lazy-girth=806692 last: m=126 classes=6 cclen=86 t=8725s
[02:15:32] it=1921320 colorings=1282800 lazy-girth=806735 last: m=126 classes=6 cclen=87 t=8727s
[02:15:33] it=1921610 colorings=1283000 lazy-girth=806826 last: m=126 classes=6 cclen=87 t=8729s
[02:15:35] it=1921857 colorings=1283200 lazy-girth=806875 last: m=126 classes=6 cclen=87 t=8731s
[02:15:36] it=1922132 colorings=1283400 lazy-girth=806955 last: m=126 classes=6 cclen=87 t=8732s
[02:15:38] it=1922395 colorings=1283600 lazy-girth=807023 last: m=126 classes=6 cclen=87 t=8734s
[02:15:39] it=1922656 colorings=1283800 lazy-girth=807084 last: m=147 classes=7 cclen=78 t=8735s
[02:15:41] it=1922916 colorings=1284000 lazy-girth=807149 last: m=126 classes=6 cclen=87 t=8737s
[02:15:42] it=1923179 colorings=1284200 lazy-girth=807217 last: m=126 classes=6 cclen=87 t=8738s
[02:15:43] it=1923412 colorings=1284400 lazy-girth=807254 last: m=126 classes=6 cclen=86 t=8739s
[02:15:45] it=1923661 colorings=1284600 lazy-girth=807303 last: m=126 classes=6 cclen=86 t=8741s
[02:15:46] it=1923899 colorings=1284800 lazy-girth=807342 last: m=147 classes=7 cclen=86 t=8742s
[02:15:48] it=1924152 colorings=1285000 lazy-girth=807397 last: m=126 classes=6 cclen=87 t=8744s
[02:15:49] it=1924403 colorings=1285200 lazy-girth=807448 last: m=126 classes=6 cclen=87 t=8745s
[02:15:50] it=1924645 colorings=1285400 lazy-girth=807490 last: m=126 classes=6 cclen=86 t=8746s
[02:15:52] it=1924873 colorings=1285600 lazy-girth=807520 last: m=126 classes=6 cclen=86 t=8748s
[02:15:54] it=1925107 colorings=1285800 lazy-girth=807554 last: m=126 classes=6 cclen=86 t=8749s
[02:15:55] it=1925368 colorings=1286000 lazy-girth=807619 last: m=126 classes=6 cclen=83 t=8751s
[02:15:56] it=1925594 colorings=1286200 lazy-girth=807645 last: m=126 classes=6 cclen=86 t=8752s
[02:15:58] it=1925862 colorings=1286400 lazy-girth=807720 last: m=126 classes=6 cclen=87 t=8754s
[02:15:59] it=1926110 colorings=1286600 lazy-girth=807777 last: m=126 classes=6 cclen=87 t=8755s
[02:16:00] it=1926350 colorings=1286800 lazy-girth=807826 last: m=126 classes=6 cclen=87 t=8756s
[02:16:02] it=1926605 colorings=1287000 lazy-girth=807883 last: m=126 classes=6 cclen=85 t=8758s
[02:16:03] it=1926848 colorings=1287200 lazy-girth=807927 last: m=126 classes=6 cclen=87 t=8759s
[02:16:05] it=1927098 colorings=1287400 lazy-girth=807980 last: m=126 classes=6 cclen=86 t=8761s
[02:16:06] it=1927345 colorings=1287600 lazy-girth=808029 last: m=126 classes=6 cclen=87 t=8762s
[02:16:08] it=1927594 colorings=1287800 lazy-girth=808080 last: m=126 classes=6 cclen=85 t=8763s
[02:16:09] it=1927824 colorings=1288000 lazy-girth=808110 last: m=126 classes=6 cclen=87 t=8764s
[02:16:10] it=1928057 colorings=1288200 lazy-girth=808143 last: m=126 classes=6 cclen=87 t=8766s
[02:16:11] it=1928297 colorings=1288400 lazy-girth=808185 last: m=126 classes=6 cclen=87 t=8767s
[02:16:12] it=1928536 colorings=1288600 lazy-girth=808225 last: m=126 classes=6 cclen=87 t=8768s
[02:16:14] it=1928783 colorings=1288800 lazy-girth=808276 last: m=126 classes=6 cclen=87 t=8770s
[02:16:16] it=1929035 colorings=1289000 lazy-girth=808329 last: m=126 classes=6 cclen=87 t=8771s
[02:16:17] it=1929249 colorings=1289200 lazy-girth=808344 last: m=126 classes=6 cclen=87 t=8773s
[02:16:18] it=1929487 colorings=1289400 lazy-girth=808382 last: m=126 classes=6 cclen=86 t=8774s
[02:16:19] it=1929712 colorings=1289600 lazy-girth=808407 last: m=126 classes=6 cclen=87 t=8775s
[02:16:21] it=1929970 colorings=1289800 lazy-girth=808465 last: m=126 classes=6 cclen=87 t=8777s
[02:16:22] it=1930206 colorings=1290000 lazy-girth=808501 last: m=126 classes=6 cclen=87 t=8778s
[02:16:24] it=1930457 colorings=1290200 lazy-girth=808553 last: m=126 classes=6 cclen=85 t=8780s
[02:16:25] it=1930728 colorings=1290400 lazy-girth=808633 last: m=126 classes=6 cclen=86 t=8781s
[02:16:27] it=1930990 colorings=1290600 lazy-girth=808703 last: m=126 classes=6 cclen=87 t=8782s
[02:16:28] it=1931244 colorings=1290800 lazy-girth=808762 last: m=126 classes=6 cclen=87 t=8784s
[02:16:29] it=1931498 colorings=1291000 lazy-girth=808820 last: m=126 classes=6 cclen=87 t=8785s
[02:16:31] it=1931764 colorings=1291200 lazy-girth=808888 last: m=126 classes=6 cclen=87 t=8787s
[02:16:32] it=1932008 colorings=1291400 lazy-girth=808936 last: m=126 classes=6 cclen=87 t=8788s
[02:16:33] it=1932255 colorings=1291600 lazy-girth=808985 last: m=126 classes=6 cclen=87 t=8789s
[02:16:35] it=1932505 colorings=1291800 lazy-girth=809035 last: m=126 classes=6 cclen=87 t=8791s
[02:16:36] it=1932734 colorings=1292000 lazy-girth=809066 last: m=126 classes=6 cclen=87 t=8792s
[02:16:37] it=1932967 colorings=1292200 lazy-girth=809099 last: m=126 classes=6 cclen=87 t=8793s
[02:16:38] it=1933199 colorings=1292400 lazy-girth=809132 last: m=126 classes=6 cclen=86 t=8794s
[02:16:40] it=1933414 colorings=1292600 lazy-girth=809147 last: m=126 classes=6 cclen=87 t=8796s
[02:16:41] it=1933639 colorings=1292800 lazy-girth=809175 last: m=126 classes=6 cclen=87 t=8797s
[02:16:43] it=1933887 colorings=1293000 lazy-girth=809228 last: m=126 classes=6 cclen=87 t=8798s
[02:16:44] it=1934152 colorings=1293200 lazy-girth=809295 last: m=126 classes=6 cclen=87 t=8800s
[02:16:46] it=1934402 colorings=1293400 lazy-girth=809349 last: m=126 classes=6 cclen=85 t=8801s
[02:16:47] it=1934646 colorings=1293600 lazy-girth=809397 last: m=126 classes=6 cclen=84 t=8803s
[02:16:48] it=1934911 colorings=1293800 lazy-girth=809466 last: m=126 classes=6 cclen=87 t=8804s
[02:16:49] it=1935155 colorings=1294000 lazy-girth=809511 last: m=126 classes=6 cclen=87 t=8805s
[02:16:50] it=1935363 colorings=1294200 lazy-girth=809519 last: m=126 classes=6 cclen=87 t=8806s
[02:16:52] it=1935611 colorings=1294400 lazy-girth=809568 last: m=126 classes=6 cclen=87 t=8807s
[02:16:53] it=1935852 colorings=1294600 lazy-girth=809610 last: m=126 classes=6 cclen=86 t=8809s
[02:16:54] it=1936092 colorings=1294800 lazy-girth=809651 last: m=126 classes=6 cclen=87 t=8810s
[02:16:56] it=1936357 colorings=1295000 lazy-girth=809718 last: m=126 classes=6 cclen=87 t=8811s
[02:16:57] it=1936597 colorings=1295200 lazy-girth=809760 last: m=126 classes=6 cclen=87 t=8813s
[02:16:58] it=1936819 colorings=1295400 lazy-girth=809783 last: m=126 classes=6 cclen=84 t=8814s
[02:16:59] it=1937037 colorings=1295600 lazy-girth=809801 last: m=126 classes=6 cclen=87 t=8815s
[02:17:01] it=1937299 colorings=1295800 lazy-girth=809863 last: m=126 classes=6 cclen=87 t=8816s
[02:17:02] it=1937560 colorings=1296000 lazy-girth=809935 last: m=126 classes=6 cclen=87 t=8818s
[02:17:04] it=1937803 colorings=1296200 lazy-girth=809982 last: m=126 classes=6 cclen=87 t=8820s
[02:17:05] it=1938067 colorings=1296400 lazy-girth=810051 last: m=126 classes=6 cclen=86 t=8821s
[02:17:07] it=1938324 colorings=1296600 lazy-girth=810113 last: m=126 classes=6 cclen=87 t=8823s
[02:17:09] it=1938592 colorings=1296800 lazy-girth=810182 last: m=126 classes=6 cclen=87 t=8824s
[02:17:10] it=1938826 colorings=1297000 lazy-girth=810220 last: m=126 classes=6 cclen=87 t=8826s
[02:17:11] it=1939078 colorings=1297200 lazy-girth=810272 last: m=126 classes=6 cclen=87 t=8827s
[02:17:13] it=1939346 colorings=1297400 lazy-girth=810344 last: m=126 classes=6 cclen=87 t=8829s
[02:17:14] it=1939587 colorings=1297600 lazy-girth=810386 last: m=126 classes=6 cclen=87 t=8830s
[02:17:16] it=1939840 colorings=1297800 lazy-girth=810442 last: m=126 classes=6 cclen=87 t=8832s
[02:17:17] it=1940098 colorings=1298000 lazy-girth=810502 last: m=126 classes=6 cclen=87 t=8833s
[02:17:19] it=1940344 colorings=1298200 lazy-girth=810551 last: m=126 classes=6 cclen=87 t=8835s
[02:17:20] it=1940607 colorings=1298400 lazy-girth=810616 last: m=126 classes=6 cclen=87 t=8836s
[02:17:22] it=1940842 colorings=1298600 lazy-girth=810652 last: m=126 classes=6 cclen=87 t=8837s
[02:17:23] it=1941077 colorings=1298800 lazy-girth=810689 last: m=126 classes=6 cclen=87 t=8839s
[02:17:24] it=1941327 colorings=1299000 lazy-girth=810740 last: m=126 classes=6 cclen=87 t=8840s
[02:17:25] it=1941586 colorings=1299200 lazy-girth=810801 last: m=126 classes=6 cclen=87 t=8841s
[02:17:27] it=1941827 colorings=1299400 lazy-girth=810844 last: m=126 classes=6 cclen=87 t=8842s
[02:17:28] it=1942069 colorings=1299600 lazy-girth=810886 last: m=126 classes=6 cclen=87 t=8844s
[02:17:29] it=1942291 colorings=1299800 lazy-girth=810908 last: m=126 classes=6 cclen=84 t=8845s
[02:17:31] it=1942538 colorings=1300000 lazy-girth=810956 last: m=126 classes=6 cclen=85 t=8847s
[02:17:33] it=1942789 colorings=1300200 lazy-girth=811010 last: m=126 classes=6 cclen=81 t=8848s
[02:17:34] it=1943021 colorings=1300400 lazy-girth=811046 last: m=126 classes=6 cclen=87 t=8849s
[02:17:35] it=1943288 colorings=1300600 lazy-girth=811117 last: m=126 classes=6 cclen=87 t=8851s
[02:17:36] it=1943533 colorings=1300800 lazy-girth=811163 last: m=126 classes=6 cclen=87 t=8852s
[02:17:38] it=1943808 colorings=1301000 lazy-girth=811240 last: m=126 classes=6 cclen=87 t=8854s
[02:17:39] it=1944051 colorings=1301200 lazy-girth=811284 last: m=126 classes=6 cclen=87 t=8855s
[02:17:40] it=1944284 colorings=1301400 lazy-girth=811317 last: m=126 classes=6 cclen=87 t=8856s
[02:17:42] it=1944583 colorings=1301600 lazy-girth=811416 last: m=126 classes=6 cclen=87 t=8858s
[02:17:43] it=1944822 colorings=1301800 lazy-girth=811458 last: m=126 classes=6 cclen=86 t=8859s
[02:17:44] it=1945072 colorings=1302000 lazy-girth=811509 last: m=126 classes=6 cclen=87 t=8860s
[02:17:46] it=1945312 colorings=1302200 lazy-girth=811551 last: m=126 classes=6 cclen=86 t=8861s
[02:17:47] it=1945548 colorings=1302400 lazy-girth=811588 last: m=126 classes=6 cclen=87 t=8863s
[02:17:48] it=1945789 colorings=1302600 lazy-girth=811629 last: m=126 classes=6 cclen=87 t=8864s
[02:17:49] it=1946033 colorings=1302800 lazy-girth=811674 last: m=126 classes=6 cclen=87 t=8865s
[02:17:51] it=1946258 colorings=1303000 lazy-girth=811699 last: m=126 classes=6 cclen=87 t=8866s
[02:17:52] it=1946494 colorings=1303200 lazy-girth=811735 last: m=126 classes=6 cclen=87 t=8868s
[02:17:53] it=1946741 colorings=1303400 lazy-girth=811782 last: m=126 classes=6 cclen=87 t=8869s
[02:17:55] it=1946983 colorings=1303600 lazy-girth=811824 last: m=126 classes=6 cclen=84 t=8871s
[02:17:56] it=1947189 colorings=1303800 lazy-girth=811830 last: m=126 classes=6 cclen=82 t=8872s
[02:17:57] it=1947419 colorings=1304000 lazy-girth=811860 last: m=126 classes=6 cclen=87 t=8873s
[02:17:58] it=1947683 colorings=1304200 lazy-girth=811925 last: m=126 classes=6 cclen=87 t=8874s
[02:17:59] it=1947914 colorings=1304400 lazy-girth=811957 last: m=126 classes=6 cclen=87 t=8875s
[02:18:01] it=1948147 colorings=1304600 lazy-girth=811990 last: m=126 classes=6 cclen=84 t=8877s
[02:18:02] it=1948365 colorings=1304800 lazy-girth=812008 last: m=126 classes=6 cclen=87 t=8878s
[02:18:03] it=1948599 colorings=1305000 lazy-girth=812042 last: m=126 classes=6 cclen=87 t=8879s
[02:18:04] it=1948845 colorings=1305200 lazy-girth=812089 last: m=126 classes=6 cclen=86 t=8880s
[02:18:06] it=1949081 colorings=1305400 lazy-girth=812126 last: m=126 classes=6 cclen=87 t=8881s
[02:18:07] it=1949338 colorings=1305600 lazy-girth=812183 last: m=105 classes=5 cclen=88 t=8883s
[02:18:09] it=1949592 colorings=1305800 lazy-girth=812238 last: m=126 classes=6 cclen=87 t=8884s
[02:18:10] it=1949848 colorings=1306000 lazy-girth=812296 last: m=126 classes=6 cclen=87 t=8886s
[02:18:12] it=1950102 colorings=1306200 lazy-girth=812352 last: m=126 classes=6 cclen=87 t=8888s
[02:18:14] it=1950359 colorings=1306400 lazy-girth=812411 last: m=126 classes=6 cclen=87 t=8889s
[02:18:15] it=1950615 colorings=1306600 lazy-girth=812468 last: m=126 classes=6 cclen=87 t=8891s
[02:18:16] it=1950892 colorings=1306800 lazy-girth=812547 last: m=126 classes=6 cclen=86 t=8892s
[02:18:18] it=1951189 colorings=1307000 lazy-girth=812646 last: m=126 classes=6 cclen=87 t=8894s
[02:18:19] it=1951429 colorings=1307200 lazy-girth=812686 last: m=126 classes=6 cclen=87 t=8895s
[02:18:20] it=1951657 colorings=1307400 lazy-girth=812716 last: m=126 classes=6 cclen=87 t=8896s
[02:18:22] it=1951915 colorings=1307600 lazy-girth=812779 last: m=126 classes=6 cclen=87 t=8898s
[02:18:23] it=1952156 colorings=1307800 lazy-girth=812822 last: m=126 classes=6 cclen=87 t=8899s
[02:18:24] it=1952394 colorings=1308000 lazy-girth=812863 last: m=126 classes=6 cclen=87 t=8900s
[02:18:27] it=1952664 colorings=1308200 lazy-girth=812942 last: m=126 classes=6 cclen=86 t=8902s
[02:18:28] it=1952912 colorings=1308400 lazy-girth=812992 last: m=126 classes=6 cclen=87 t=8904s
[02:18:29] it=1953167 colorings=1308600 lazy-girth=813048 last: m=126 classes=6 cclen=87 t=8905s
[02:18:31] it=1953397 colorings=1308800 lazy-girth=813079 last: m=126 classes=6 cclen=87 t=8907s
[02:18:32] it=1953640 colorings=1309000 lazy-girth=813122 last: m=126 classes=6 cclen=87 t=8908s
[02:18:34] it=1953879 colorings=1309200 lazy-girth=813161 last: m=126 classes=6 cclen=87 t=8910s
[02:18:35] it=1954112 colorings=1309400 lazy-girth=813196 last: m=126 classes=6 cclen=85 t=8911s
[02:18:37] it=1954341 colorings=1309600 lazy-girth=813227 last: m=126 classes=6 cclen=87 t=8913s
[02:18:38] it=1954565 colorings=1309800 lazy-girth=813254 last: m=147 classes=7 cclen=74 t=8914s
[02:18:40] it=1954811 colorings=1310000 lazy-girth=813301 last: m=126 classes=6 cclen=86 t=8915s
[02:18:41] it=1955053 colorings=1310200 lazy-girth=813347 last: m=126 classes=6 cclen=87 t=8917s
[02:18:43] it=1955309 colorings=1310400 lazy-girth=813406 last: m=126 classes=6 cclen=87 t=8919s
[02:18:45] it=1955552 colorings=1310600 lazy-girth=813451 last: m=126 classes=6 cclen=87 t=8921s
[02:18:47] it=1955812 colorings=1310800 lazy-girth=813512 last: m=126 classes=6 cclen=87 t=8922s
[02:18:48] it=1956068 colorings=1311000 lazy-girth=813571 last: m=126 classes=6 cclen=87 t=8924s
[02:18:50] it=1956307 colorings=1311200 lazy-girth=813611 last: m=126 classes=6 cclen=87 t=8925s
[02:18:51] it=1956545 colorings=1311400 lazy-girth=813651 last: m=126 classes=6 cclen=86 t=8927s
[02:18:52] it=1956777 colorings=1311600 lazy-girth=813683 last: m=126 classes=6 cclen=87 t=8928s
[02:18:54] it=1957020 colorings=1311800 lazy-girth=813728 last: m=126 classes=6 cclen=87 t=8930s
[02:18:55] it=1957247 colorings=1312000 lazy-girth=813757 last: m=126 classes=6 cclen=87 t=8931s
[02:18:57] it=1957473 colorings=1312200 lazy-girth=813783 last: m=126 classes=6 cclen=87 t=8933s
[02:18:58] it=1957720 colorings=1312400 lazy-girth=813831 last: m=147 classes=7 cclen=77 t=8934s
[02:19:00] it=1957970 colorings=1312600 lazy-girth=813886 last: m=126 classes=6 cclen=87 t=8936s
[02:19:01] it=1958210 colorings=1312800 lazy-girth=813928 last: m=126 classes=6 cclen=87 t=8937s
[02:19:02] it=1958459 colorings=1313000 lazy-girth=813977 last: m=126 classes=6 cclen=87 t=8938s
[02:19:04] it=1958685 colorings=1313200 lazy-girth=814004 last: m=126 classes=6 cclen=87 t=8939s
[02:19:05] it=1958902 colorings=1313400 lazy-girth=814022 last: m=126 classes=6 cclen=87 t=8940s
[02:19:06] it=1959162 colorings=1313600 lazy-girth=814085 last: m=126 classes=6 cclen=87 t=8942s
[02:19:07] it=1959416 colorings=1313800 lazy-girth=814141 last: m=126 classes=6 cclen=87 t=8943s
[02:19:09] it=1959663 colorings=1314000 lazy-girth=814190 last: m=126 classes=6 cclen=87 t=8945s
[02:19:10] it=1959897 colorings=1314200 lazy-girth=814225 last: m=126 classes=6 cclen=87 t=8946s
[02:19:12] it=1960151 colorings=1314400 lazy-girth=814280 last: m=126 classes=6 cclen=86 t=8948s
[02:19:14] it=1960405 colorings=1314600 lazy-girth=814336 last: m=126 classes=6 cclen=87 t=8950s
[02:19:15] it=1960665 colorings=1314800 lazy-girth=814398 last: m=126 classes=6 cclen=85 t=8951s
[02:19:16] it=1960902 colorings=1315000 lazy-girth=814436 last: m=126 classes=6 cclen=87 t=8952s
[02:19:18] it=1961143 colorings=1315200 lazy-girth=814478 last: m=126 classes=6 cclen=87 t=8954s
[02:19:19] it=1961373 colorings=1315400 lazy-girth=814509 last: m=126 classes=6 cclen=86 t=8955s
[02:19:20] it=1961599 colorings=1315600 lazy-girth=814535 last: m=126 classes=6 cclen=87 t=8956s
[02:19:21] it=1961824 colorings=1315800 lazy-girth=814560 last: m=126 classes=6 cclen=87 t=8957s
[02:19:23] it=1962051 colorings=1316000 lazy-girth=814587 last: m=126 classes=6 cclen=87 t=8959s
[02:19:25] it=1962293 colorings=1316200 lazy-girth=814631 last: m=126 classes=6 cclen=87 t=8960s
[02:19:26] it=1962530 colorings=1316400 lazy-girth=814669 last: m=126 classes=6 cclen=87 t=8962s
[02:19:27] it=1962772 colorings=1316600 lazy-girth=814713 last: m=126 classes=6 cclen=87 t=8963s
[02:19:28] it=1963002 colorings=1316800 lazy-girth=814743 last: m=126 classes=6 cclen=87 t=8964s
[02:19:30] it=1963262 colorings=1317000 lazy-girth=814805 last: m=126 classes=6 cclen=87 t=8966s
[02:19:31] it=1963539 colorings=1317200 lazy-girth=814884 last: m=126 classes=6 cclen=87 t=8967s
[02:19:33] it=1963768 colorings=1317400 lazy-girth=814913 last: m=126 classes=6 cclen=87 t=8968s
[02:19:34] it=1963997 colorings=1317600 lazy-girth=814942 last: m=126 classes=6 cclen=87 t=8970s
[02:19:35] it=1964224 colorings=1317800 lazy-girth=814970 last: m=126 classes=6 cclen=87 t=8971s
[02:19:37] it=1964464 colorings=1318000 lazy-girth=815010 last: m=126 classes=6 cclen=87 t=8972s
[02:19:38] it=1964686 colorings=1318200 lazy-girth=815032 last: m=126 classes=6 cclen=87 t=8974s
[02:19:40] it=1964913 colorings=1318400 lazy-girth=815060 last: m=126 classes=6 cclen=87 t=8976s
[02:19:41] it=1965128 colorings=1318600 lazy-girth=815077 last: m=126 classes=6 cclen=87 t=8977s
[02:19:42] it=1965339 colorings=1318800 lazy-girth=815088 last: m=126 classes=6 cclen=87 t=8978s
[02:19:43] it=1965552 colorings=1319000 lazy-girth=815101 last: m=126 classes=6 cclen=87 t=8979s
[02:19:44] it=1965774 colorings=1319200 lazy-girth=815123 last: m=126 classes=6 cclen=87 t=8980s
[02:19:46] it=1965997 colorings=1319400 lazy-girth=815146 last: m=126 classes=6 cclen=87 t=8982s
[02:19:47] it=1966235 colorings=1319600 lazy-girth=815185 last: m=126 classes=6 cclen=87 t=8983s
[02:19:49] it=1966457 colorings=1319800 lazy-girth=815207 last: m=126 classes=6 cclen=87 t=8984s
[02:19:50] it=1966704 colorings=1320000 lazy-girth=815254 last: m=126 classes=6 cclen=87 t=8986s
[02:19:52] it=1966927 colorings=1320200 lazy-girth=815279 last: m=126 classes=6 cclen=87 t=8987s
[02:19:54] it=1967169 colorings=1320400 lazy-girth=815321 last: m=126 classes=6 cclen=87 t=8990s
[02:19:55] it=1967403 colorings=1320600 lazy-girth=815355 last: m=126 classes=6 cclen=87 t=8991s
[02:19:57] it=1967635 colorings=1320800 lazy-girth=815387 last: m=126 classes=6 cclen=87 t=8992s
[02:19:58] it=1967879 colorings=1321000 lazy-girth=815431 last: m=126 classes=6 cclen=86 t=8994s
[02:20:00] it=1968113 colorings=1321200 lazy-girth=815465 last: m=126 classes=6 cclen=87 t=8995s
[02:20:02] it=1968353 colorings=1321400 lazy-girth=815505 last: m=126 classes=6 cclen=87 t=8998s
[02:20:03] it=1968586 colorings=1321600 lazy-girth=815540 last: m=126 classes=6 cclen=86 t=8999s
[02:20:05] it=1968827 colorings=1321800 lazy-girth=815582 last: m=126 classes=6 cclen=87 t=9001s
[02:20:06] it=1969053 colorings=1322000 lazy-girth=815611 last: m=126 classes=6 cclen=87 t=9002s
[02:20:08] it=1969271 colorings=1322200 lazy-girth=815629 last: m=126 classes=6 cclen=87 t=9004s
[02:20:09] it=1969494 colorings=1322400 lazy-girth=815652 last: m=126 classes=6 cclen=87 t=9005s
[02:20:10] it=1969731 colorings=1322600 lazy-girth=815689 last: m=126 classes=6 cclen=87 t=9006s
[02:20:12] it=1969988 colorings=1322800 lazy-girth=815746 last: m=126 classes=6 cclen=87 t=9007s
[02:20:13] it=1970202 colorings=1323000 lazy-girth=815760 last: m=126 classes=6 cclen=87 t=9009s
[02:20:15] it=1970424 colorings=1323200 lazy-girth=815783 last: m=126 classes=6 cclen=87 t=9011s
[02:20:16] it=1970662 colorings=1323400 lazy-girth=815821 last: m=126 classes=6 cclen=84 t=9012s
[02:20:18] it=1970903 colorings=1323600 lazy-girth=815863 last: m=126 classes=6 cclen=87 t=9014s
[02:20:19] it=1971134 colorings=1323800 lazy-girth=815894 last: m=126 classes=6 cclen=87 t=9015s
[02:20:22] it=1971364 colorings=1324000 lazy-girth=815924 last: m=126 classes=6 cclen=87 t=9017s
[02:20:23] it=1971599 colorings=1324200 lazy-girth=815964 last: m=126 classes=6 cclen=87 t=9019s
[02:20:24] it=1971832 colorings=1324400 lazy-girth=815998 last: m=126 classes=6 cclen=87 t=9020s
[02:20:26] it=1972059 colorings=1324600 lazy-girth=816026 last: m=126 classes=6 cclen=87 t=9022s
[02:20:27] it=1972292 colorings=1324800 lazy-girth=816060 last: m=126 classes=6 cclen=87 t=9023s
[02:20:29] it=1972540 colorings=1325000 lazy-girth=816109 last: m=126 classes=6 cclen=83 t=9025s
[02:20:31] it=1972764 colorings=1325200 lazy-girth=816133 last: m=126 classes=6 cclen=87 t=9026s
[02:20:32] it=1973047 colorings=1325400 lazy-girth=816216 last: m=126 classes=6 cclen=87 t=9028s
[02:20:33] it=1973284 colorings=1325600 lazy-girth=816254 last: m=126 classes=6 cclen=87 t=9029s
[02:20:35] it=1973561 colorings=1325800 lazy-girth=816331 last: m=126 classes=6 cclen=87 t=9031s
[02:20:37] it=1973838 colorings=1326000 lazy-girth=816408 last: m=126 classes=6 cclen=87 t=9033s
[02:20:38] it=1974074 colorings=1326200 lazy-girth=816444 last: m=126 classes=6 cclen=87 t=9034s
[02:20:40] it=1974304 colorings=1326400 lazy-girth=816474 last: m=126 classes=6 cclen=85 t=9036s
[02:23:36] it=1974528 colorings=1326600 lazy-girth=816498 last: m=126 classes=6 cclen=86 t=9212s
[02:23:38] it=1974750 colorings=1326800 lazy-girth=816520 last: m=126 classes=6 cclen=87 t=9214s
[02:23:40] it=1974973 colorings=1327000 lazy-girth=816544 last: m=126 classes=6 cclen=87 t=9216s
[02:23:41] it=1975203 colorings=1327200 lazy-girth=816574 last: m=126 classes=6 cclen=87 t=9217s
[02:23:42] it=1975424 colorings=1327400 lazy-girth=816595 last: m=126 classes=6 cclen=87 t=9218s
[02:23:44] it=1975645 colorings=1327600 lazy-girth=816616 last: m=126 classes=6 cclen=87 t=9220s
[02:23:46] it=1975872 colorings=1327800 lazy-girth=816648 last: m=126 classes=6 cclen=87 t=9222s
[02:23:47] it=1976101 colorings=1328000 lazy-girth=816678 last: m=126 classes=6 cclen=87 t=9223s
[02:23:49] it=1976321 colorings=1328200 lazy-girth=816698 last: m=126 classes=6 cclen=87 t=9225s
[02:23:51] it=1976549 colorings=1328400 lazy-girth=816726 last: m=126 classes=6 cclen=85 t=9227s
[02:23:53] it=1976768 colorings=1328600 lazy-girth=816746 last: m=126 classes=6 cclen=87 t=9229s
[02:23:55] it=1976986 colorings=1328800 lazy-girth=816764 last: m=126 classes=6 cclen=87 t=9231s
[02:23:56] it=1977205 colorings=1329000 lazy-girth=816783 last: m=126 classes=6 cclen=87 t=9232s
[02:23:58] it=1977420 colorings=1329200 lazy-girth=816798 last: m=126 classes=6 cclen=87 t=9234s
[02:24:00] it=1977649 colorings=1329400 lazy-girth=816827 last: m=105 classes=5 cclen=88 t=9236s
[02:24:03] it=1977867 colorings=1329600 lazy-girth=816845 last: m=126 classes=6 cclen=87 t=9239s
[02:24:05] it=1978078 colorings=1329800 lazy-girth=816856 last: m=126 classes=6 cclen=87 t=9241s
[02:24:07] it=1978299 colorings=1330000 lazy-girth=816877 last: m=126 classes=6 cclen=87 t=9243s
[02:24:09] it=1978526 colorings=1330200 lazy-girth=816904 last: m=126 classes=6 cclen=87 t=9245s
[02:24:13] it=1978752 colorings=1330400 lazy-girth=816930 last: m=126 classes=6 cclen=87 t=9248s
[02:24:20] it=1979083 colorings=1330600 lazy-girth=817094 last: m=126 classes=6 cclen=87 t=9255s
[02:24:21] it=1979343 colorings=1330800 lazy-girth=817163 last: m=126 classes=6 cclen=87 t=9257s
[02:24:22] it=1979678 colorings=1331000 lazy-girth=817319 last: m=126 classes=6 cclen=87 t=9258s
[02:24:24] it=1979955 colorings=1331200 lazy-girth=817407 last: m=126 classes=6 cclen=87 t=9259s
[02:24:25] it=1980224 colorings=1331400 lazy-girth=817484 last: m=126 classes=6 cclen=84 t=9261s
[02:24:27] it=1980459 colorings=1331600 lazy-girth=817522 last: m=126 classes=6 cclen=87 t=9263s
[02:24:29] it=1980726 colorings=1331800 lazy-girth=817602 last: m=126 classes=6 cclen=84 t=9265s
[02:24:31] it=1980996 colorings=1332000 lazy-girth=817674 last: m=126 classes=6 cclen=87 t=9266s
[02:24:32] it=1981297 colorings=1332200 lazy-girth=817796 last: m=126 classes=6 cclen=84 t=9268s
[02:24:36] it=1981547 colorings=1332400 lazy-girth=817851 last: m=126 classes=6 cclen=87 t=9272s
[02:24:40] it=1981963 colorings=1332600 lazy-girth=818110 last: m=126 classes=6 cclen=84 t=9275s
[02:24:44] it=1982319 colorings=1332800 lazy-girth=818279 last: m=126 classes=6 cclen=87 t=9279s
[02:24:45] it=1982530 colorings=1333000 lazy-girth=818290 last: m=126 classes=6 cclen=86 t=9280s
[02:24:46] it=1982757 colorings=1333200 lazy-girth=818317 last: m=126 classes=6 cclen=87 t=9281s
[02:24:47] it=1983066 colorings=1333400 lazy-girth=818442 last: m=126 classes=6 cclen=87 t=9283s
[02:24:48] it=1983314 colorings=1333600 lazy-girth=818493 last: m=126 classes=6 cclen=87 t=9284s
[02:24:49] it=1983570 colorings=1333800 lazy-girth=818553 last: m=126 classes=6 cclen=87 t=9285s
[02:24:51] it=1983859 colorings=1334000 lazy-girth=818648 last: m=126 classes=6 cclen=87 t=9286s
[02:24:53] it=1984111 colorings=1334200 lazy-girth=818703 last: m=126 classes=6 cclen=87 t=9289s
[02:24:54] it=1984407 colorings=1334400 lazy-girth=818807 last: m=126 classes=6 cclen=87 t=9290s
[02:24:55] it=1984653 colorings=1334600 lazy-girth=818859 last: m=126 classes=6 cclen=87 t=9291s
[02:24:56] it=1984916 colorings=1334800 lazy-girth=818924 last: m=126 classes=6 cclen=87 t=9292s
[02:24:57] it=1985140 colorings=1335000 lazy-girth=818948 last: m=126 classes=6 cclen=87 t=9293s
[02:24:58] it=1985355 colorings=1335200 lazy-girth=818964 last: m=126 classes=6 cclen=87 t=9293s
[02:24:59] it=1985617 colorings=1335400 lazy-girth=819032 last: m=126 classes=6 cclen=87 t=9295s
[02:25:00] it=1985894 colorings=1335600 lazy-girth=819111 last: m=126 classes=6 cclen=87 t=9296s
[02:25:01] it=1986150 colorings=1335800 lazy-girth=819172 last: m=126 classes=6 cclen=87 t=9297s
[02:25:03] it=1986476 colorings=1336000 lazy-girth=819304 last: m=126 classes=6 cclen=86 t=9298s
[02:25:04] it=1986731 colorings=1336200 lazy-girth=819359 last: m=126 classes=6 cclen=87 t=9299s
[02:25:05] it=1986955 colorings=1336400 lazy-girth=819384 last: m=126 classes=6 cclen=87 t=9300s
[02:25:06] it=1987185 colorings=1336600 lazy-girth=819417 last: m=126 classes=6 cclen=87 t=9301s
[02:25:07] it=1987431 colorings=1336800 lazy-girth=819468 last: m=126 classes=6 cclen=87 t=9303s
[02:25:08] it=1987631 colorings=1337000 lazy-girth=819468 last: m=126 classes=6 cclen=87 t=9303s
[02:25:08] it=1987832 colorings=1337200 lazy-girth=819469 last: m=126 classes=6 cclen=87 t=9304s
[02:25:09] it=1988065 colorings=1337400 lazy-girth=819504 last: m=126 classes=6 cclen=87 t=9305s
[02:25:10] it=1988337 colorings=1337600 lazy-girth=819582 last: m=147 classes=7 cclen=86 t=9306s
[02:25:11] it=1988591 colorings=1337800 lazy-girth=819638 last: m=126 classes=6 cclen=87 t=9307s
[02:25:13] it=1988871 colorings=1338000 lazy-girth=819723 last: m=126 classes=6 cclen=87 t=9308s
[02:25:14] it=1989119 colorings=1338200 lazy-girth=819772 last: m=126 classes=6 cclen=87 t=9309s
[02:25:15] it=1989377 colorings=1338400 lazy-girth=819830 last: m=126 classes=6 cclen=87 t=9311s
[02:25:16] it=1989645 colorings=1338600 lazy-girth=819905 last: m=126 classes=6 cclen=87 t=9312s
[02:25:17] it=1989903 colorings=1338800 lazy-girth=819966 last: m=126 classes=6 cclen=87 t=9313s
[02:25:18] it=1990172 colorings=1339000 lazy-girth=820035 last: m=126 classes=6 cclen=87 t=9314s
[02:25:19] it=1990434 colorings=1339200 lazy-girth=820100 last: m=126 classes=6 cclen=87 t=9315s
[02:25:20] it=1990687 colorings=1339400 lazy-girth=820159 last: m=126 classes=6 cclen=86 t=9316s
[02:25:21] it=1990944 colorings=1339600 lazy-girth=820221 last: m=126 classes=6 cclen=87 t=9317s
[02:25:23] it=1991206 colorings=1339800 lazy-girth=820284 last: m=126 classes=6 cclen=87 t=9319s
[02:25:25] it=1991527 colorings=1340000 lazy-girth=820422 last: m=126 classes=6 cclen=87 t=9321s
[02:25:26] it=1991789 colorings=1340200 lazy-girth=820491 last: m=126 classes=6 cclen=87 t=9322s
[02:25:28] it=1992130 colorings=1340400 lazy-girth=820654 last: m=126 classes=6 cclen=87 t=9324s
[02:25:29] it=1992390 colorings=1340600 lazy-girth=820717 last: m=126 classes=6 cclen=87 t=9325s
[02:25:31] it=1992730 colorings=1340800 lazy-girth=820882 last: m=126 classes=6 cclen=87 t=9327s
[02:25:33] it=1993025 colorings=1341000 lazy-girth=821000 last: m=126 classes=6 cclen=87 t=9329s
[02:25:34] it=1993266 colorings=1341200 lazy-girth=821044 last: m=126 classes=6 cclen=86 t=9330s
[02:25:35] it=1993502 colorings=1341400 lazy-girth=821084 last: m=126 classes=6 cclen=87 t=9331s
[02:25:37] it=1993770 colorings=1341600 lazy-girth=821165 last: m=126 classes=6 cclen=87 t=9332s
[02:25:38] it=1994047 colorings=1341800 lazy-girth=821262 last: m=126 classes=6 cclen=87 t=9334s
[02:25:41] it=1994364 colorings=1342000 lazy-girth=821404 last: m=126 classes=6 cclen=87 t=9337s
[02:25:42] it=1994659 colorings=1342200 lazy-girth=821505 last: m=126 classes=6 cclen=87 t=9338s
[02:25:44] it=1994916 colorings=1342400 lazy-girth=821562 last: m=126 classes=6 cclen=86 t=9339s
[02:25:45] it=1995188 colorings=1342600 lazy-girth=821638 last: m=126 classes=6 cclen=87 t=9341s
[02:25:46] it=1995433 colorings=1342800 lazy-girth=821683 last: m=126 classes=6 cclen=87 t=9342s
[02:25:47] it=1995685 colorings=1343000 lazy-girth=821737 last: m=126 classes=6 cclen=87 t=9343s
[02:25:48] it=1995946 colorings=1343200 lazy-girth=821799 last: m=126 classes=6 cclen=87 t=9344s
[02:25:49] it=1996216 colorings=1343400 lazy-girth=821873 last: m=126 classes=6 cclen=87 t=9345s
[02:25:51] it=1996488 colorings=1343600 lazy-girth=821948 last: m=126 classes=6 cclen=87 t=9346s
[02:25:52] it=1996746 colorings=1343800 lazy-girth=822006 last: m=126 classes=6 cclen=87 t=9347s
[02:25:53] it=1996982 colorings=1344000 lazy-girth=822044 last: m=126 classes=6 cclen=87 t=9348s
[02:25:54] it=1997241 colorings=1344200 lazy-girth=822104 last: m=126 classes=6 cclen=87 t=9349s
[02:25:55] it=1997485 colorings=1344400 lazy-girth=822150 last: m=126 classes=6 cclen=85 t=9350s
[02:25:56] it=1997732 colorings=1344600 lazy-girth=822197 last: m=126 classes=6 cclen=87 t=9351s
[02:25:56] it=1997952 colorings=1344800 lazy-girth=822218 last: m=126 classes=6 cclen=87 t=9352s
[02:25:57] it=1998183 colorings=1345000 lazy-girth=822250 last: m=126 classes=6 cclen=87 t=9353s
[02:25:59] it=1998450 colorings=1345200 lazy-girth=822321 last: m=126 classes=6 cclen=87 t=9355s
[02:26:00] it=1998765 colorings=1345400 lazy-girth=822466 last: m=126 classes=6 cclen=85 t=9356s
[02:26:02] it=1999029 colorings=1345600 lazy-girth=822542 last: m=147 classes=7 cclen=84 t=9357s
[02:26:04] it=1999375 colorings=1345800 lazy-girth=822719 last: m=126 classes=6 cclen=87 t=9359s
[02:26:05] it=1999670 colorings=1346000 lazy-girth=822819 last: m=126 classes=6 cclen=87 t=9361s
[02:26:07] it=1999959 colorings=1346200 lazy-girth=822929 last: m=126 classes=6 cclen=87 t=9363s
[02:26:08] it=2000211 colorings=1346400 lazy-girth=822989 last: m=126 classes=6 cclen=87 t=9364s
[02:26:10] it=2000529 colorings=1346600 lazy-girth=823141 last: m=126 classes=6 cclen=87 t=9366s
[02:26:13] it=2000847 colorings=1346800 lazy-girth=823297 last: m=126 classes=6 cclen=87 t=9369s
[02:26:14] it=2001125 colorings=1347000 lazy-girth=823390 last: m=126 classes=6 cclen=87 t=9370s
[02:26:16] it=2001412 colorings=1347200 lazy-girth=823493 last: m=126 classes=6 cclen=87 t=9372s
[02:26:17] it=2001662 colorings=1347400 lazy-girth=823545 last: m=126 classes=6 cclen=87 t=9373s
[02:26:18] it=2001920 colorings=1347600 lazy-girth=823623 last: m=126 classes=6 cclen=87 t=9374s
[02:26:20] it=2002261 colorings=1347800 lazy-girth=823806 last: m=126 classes=6 cclen=86 t=9376s
[02:26:23] it=2002566 colorings=1348000 lazy-girth=823955 last: m=126 classes=6 cclen=87 t=9379s
[02:26:24] it=2002804 colorings=1348200 lazy-girth=823994 last: m=126 classes=6 cclen=87 t=9380s
[02:26:26] it=2003046 colorings=1348400 lazy-girth=824045 last: m=126 classes=6 cclen=87 t=9382s
[02:26:27] it=2003274 colorings=1348600 lazy-girth=824075 last: m=126 classes=6 cclen=87 t=9383s
[02:26:28] it=2003544 colorings=1348800 lazy-girth=824154 last: m=126 classes=6 cclen=87 t=9384s
[02:26:30] it=2003815 colorings=1349000 lazy-girth=824225 last: m=126 classes=6 cclen=87 t=9385s
[02:26:31] it=2004066 colorings=1349200 lazy-girth=824285 last: m=126 classes=6 cclen=87 t=9387s
[02:26:32] it=2004291 colorings=1349400 lazy-girth=824310 last: m=126 classes=6 cclen=87 t=9388s
[02:26:33] it=2004536 colorings=1349600 lazy-girth=824355 last: m=126 classes=6 cclen=87 t=9389s
[02:26:34] it=2004791 colorings=1349800 lazy-girth=824416 last: m=126 classes=6 cclen=87 t=9390s
[02:26:36] it=2005048 colorings=1350000 lazy-girth=824477 last: m=126 classes=6 cclen=86 t=9391s
[02:26:37] it=2005288 colorings=1350200 lazy-girth=824521 last: m=126 classes=6 cclen=87 t=9393s
[02:26:38] it=2005536 colorings=1350400 lazy-girth=824571 last: m=126 classes=6 cclen=87 t=9394s
[02:26:39] it=2005792 colorings=1350600 lazy-girth=824630 last: m=126 classes=6 cclen=87 t=9395s
[02:26:40] it=2006027 colorings=1350800 lazy-girth=824666 last: m=126 classes=6 cclen=86 t=9396s
[02:26:42] it=2006246 colorings=1351000 lazy-girth=824686 last: m=126 classes=6 cclen=87 t=9397s
[02:26:43] it=2006547 colorings=1351200 lazy-girth=824808 last: m=126 classes=6 cclen=87 t=9399s
[02:26:45] it=2006820 colorings=1351400 lazy-girth=824895 last: m=126 classes=6 cclen=87 t=9400s
[02:26:46] it=2007117 colorings=1351600 lazy-girth=825010 last: m=147 classes=7 cclen=86 t=9402s
[02:26:48] it=2007403 colorings=1351800 lazy-girth=825115 last: m=126 classes=6 cclen=87 t=9404s
[02:26:50] it=2007701 colorings=1352000 lazy-girth=825228 last: m=126 classes=6 cclen=87 t=9405s
[02:26:52] it=2008007 colorings=1352200 lazy-girth=825369 last: m=126 classes=6 cclen=87 t=9408s
[02:26:53] it=2008287 colorings=1352400 lazy-girth=825456 last: m=126 classes=6 cclen=87 t=9409s
[02:26:54] it=2008549 colorings=1352600 lazy-girth=825527 last: m=126 classes=6 cclen=86 t=9410s
[02:26:55] it=2008804 colorings=1352800 lazy-girth=825585 last: m=126 classes=6 cclen=87 t=9411s
[02:26:56] it=2009023 colorings=1353000 lazy-girth=825604 last: m=126 classes=6 cclen=87 t=9412s
[02:26:57] it=2009296 colorings=1353200 lazy-girth=825678 last: m=126 classes=6 cclen=87 t=9413s
[02:26:58] it=2009534 colorings=1353400 lazy-girth=825717 last: m=126 classes=6 cclen=87 t=9414s
[02:27:00] it=2009769 colorings=1353600 lazy-girth=825756 last: m=126 classes=6 cclen=86 t=9415s
[02:27:01] it=2010009 colorings=1353800 lazy-girth=825798 last: m=126 classes=6 cclen=86 t=9416s
[02:27:01] it=2010232 colorings=1354000 lazy-girth=825824 last: m=126 classes=6 cclen=87 t=9417s
[02:27:03] it=2010500 colorings=1354200 lazy-girth=825897 last: m=126 classes=6 cclen=87 t=9418s
[02:27:04] it=2010735 colorings=1354400 lazy-girth=825936 last: m=126 classes=6 cclen=87 t=9419s
[02:27:05] it=2010976 colorings=1354600 lazy-girth=825978 last: m=126 classes=6 cclen=87 t=9420s
[02:27:06] it=2011239 colorings=1354800 lazy-girth=826047 last: m=126 classes=6 cclen=87 t=9422s
[02:27:07] it=2011509 colorings=1355000 lazy-girth=826140 last: m=126 classes=6 cclen=87 t=9423s
[02:27:09] it=2011798 colorings=1355200 lazy-girth=826248 last: m=126 classes=6 cclen=85 t=9425s
[02:27:11] it=2012033 colorings=1355400 lazy-girth=826283 last: m=147 classes=7 cclen=68 t=9426s
[02:27:12] it=2012287 colorings=1355600 lazy-girth=826337 last: m=126 classes=6 cclen=85 t=9428s
[02:27:14] it=2012562 colorings=1355800 lazy-girth=826419 last: m=126 classes=6 cclen=87 t=9430s
[02:27:16] it=2012809 colorings=1356000 lazy-girth=826473 last: m=126 classes=6 cclen=87 t=9432s
[02:27:18] it=2013058 colorings=1356200 lazy-girth=826531 last: m=126 classes=6 cclen=87 t=9433s
[02:27:20] it=2013373 colorings=1356400 lazy-girth=826695 last: m=126 classes=6 cclen=87 t=9435s
[02:27:21] it=2013649 colorings=1356600 lazy-girth=826789 last: m=126 classes=6 cclen=87 t=9437s
[02:27:23] it=2013933 colorings=1356800 lazy-girth=826885 last: m=126 classes=6 cclen=87 t=9438s
[02:27:25] it=2014273 colorings=1357000 lazy-girth=827064 last: m=126 classes=6 cclen=87 t=9441s
[02:27:27] it=2014571 colorings=1357200 lazy-girth=827171 last: m=126 classes=6 cclen=87 t=9442s
[02:27:28] it=2014860 colorings=1357400 lazy-girth=827261 last: m=126 classes=6 cclen=87 t=9444s
[02:27:30] it=2015147 colorings=1357600 lazy-girth=827370 last: m=126 classes=6 cclen=87 t=9446s
[02:27:31] it=2015393 colorings=1357800 lazy-girth=827421 last: m=126 classes=6 cclen=87 t=9447s
[02:27:32] it=2015604 colorings=1358000 lazy-girth=827433 last: m=126 classes=6 cclen=80 t=9448s
[02:27:34] it=2015846 colorings=1358200 lazy-girth=827475 last: m=126 classes=6 cclen=87 t=9449s
[02:27:35] it=2016098 colorings=1358400 lazy-girth=827533 last: m=126 classes=6 cclen=87 t=9451s
[02:27:36] it=2016347 colorings=1358600 lazy-girth=827585 last: m=126 classes=6 cclen=85 t=9452s
[02:27:37] it=2016581 colorings=1358800 lazy-girth=827622 last: m=126 classes=6 cclen=87 t=9453s
[02:27:38] it=2016830 colorings=1359000 lazy-girth=827673 last: m=126 classes=6 cclen=87 t=9454s
[02:27:39] it=2017067 colorings=1359200 lazy-girth=827713 last: m=126 classes=6 cclen=87 t=9455s
[02:27:40] it=2017310 colorings=1359400 lazy-girth=827757 last: m=126 classes=6 cclen=87 t=9456s
[02:27:41] it=2017535 colorings=1359600 lazy-girth=827782 last: m=126 classes=6 cclen=87 t=9457s
[02:27:43] it=2017775 colorings=1359800 lazy-girth=827828 last: m=126 classes=6 cclen=87 t=9459s
[02:27:44] it=2018050 colorings=1360000 lazy-girth=827915 last: m=126 classes=6 cclen=87 t=9460s
[02:27:47] it=2018398 colorings=1360200 lazy-girth=828108 last: m=126 classes=6 cclen=86 t=9463s
[02:27:49] it=2018680 colorings=1360400 lazy-girth=828215 last: m=126 classes=6 cclen=87 t=9465s
[02:27:51] it=2018953 colorings=1360600 lazy-girth=828315 last: m=126 classes=6 cclen=85 t=9467s
[02:27:53] it=2019256 colorings=1360800 lazy-girth=828437 last: m=126 classes=6 cclen=87 t=9469s
[02:27:55] it=2019537 colorings=1361000 lazy-girth=828542 last: m=126 classes=6 cclen=87 t=9471s
[02:27:57] it=2019805 colorings=1361200 lazy-girth=828644 last: m=126 classes=6 cclen=87 t=9473s
[02:28:00] it=2020091 colorings=1361400 lazy-girth=828744 last: m=126 classes=6 cclen=87 t=9475s
[02:28:01] it=2020341 colorings=1361600 lazy-girth=828795 last: m=126 classes=6 cclen=87 t=9477s
[02:28:02] it=2020569 colorings=1361800 lazy-girth=828824 last: m=126 classes=6 cclen=86 t=9478s
[02:28:03] it=2020810 colorings=1362000 lazy-girth=828865 last: m=126 classes=6 cclen=87 t=9479s
[02:28:04] it=2021059 colorings=1362200 lazy-girth=828914 last: m=126 classes=6 cclen=87 t=9480s
[02:28:07] it=2021333 colorings=1362400 lazy-girth=829015 last: m=126 classes=6 cclen=87 t=9483s
[02:28:10] it=2021613 colorings=1362600 lazy-girth=829121 last: m=126 classes=6 cclen=87 t=9486s
[02:28:12] it=2021882 colorings=1362800 lazy-girth=829201 last: m=126 classes=6 cclen=87 t=9488s
[02:28:16] it=2022210 colorings=1363000 lazy-girth=829352 last: m=126 classes=6 cclen=81 t=9492s
[02:28:19] it=2022499 colorings=1363200 lazy-girth=829460 last: m=126 classes=6 cclen=87 t=9495s
[02:28:22] it=2022773 colorings=1363400 lazy-girth=829557 last: m=126 classes=6 cclen=87 t=9498s
[02:28:25] it=2023029 colorings=1363600 lazy-girth=829632 last: m=126 classes=6 cclen=87 t=9501s
[02:28:29] it=2023316 colorings=1363800 lazy-girth=829746 last: m=126 classes=6 cclen=86 t=9505s
[02:28:37] it=2023528 colorings=1364000 lazy-girth=829762 last: m=126 classes=6 cclen=87 t=9512s
[02:28:39] it=2023728 colorings=1364200 lazy-girth=829762 last: m=126 classes=6 cclen=83 t=9514s
[02:28:41] it=2023981 colorings=1364400 lazy-girth=829816 last: m=147 classes=7 cclen=81 t=9516s
[02:28:42] it=2024230 colorings=1364600 lazy-girth=829866 last: m=126 classes=6 cclen=87 t=9518s
[02:28:43] it=2024434 colorings=1364800 lazy-girth=829870 last: m=126 classes=6 cclen=87 t=9519s
[02:28:44] it=2024645 colorings=1365000 lazy-girth=829881 last: m=126 classes=6 cclen=87 t=9520s
[02:28:45] it=2024920 colorings=1365200 lazy-girth=829962 last: m=126 classes=6 cclen=87 t=9521s
[02:28:47] it=2025191 colorings=1365400 lazy-girth=830037 last: m=126 classes=6 cclen=87 t=9523s
[02:28:48] it=2025436 colorings=1365600 lazy-girth=830084 last: m=126 classes=6 cclen=87 t=9524s
[02:28:49] it=2025707 colorings=1365800 lazy-girth=830159 last: m=126 classes=6 cclen=87 t=9525s
[02:28:51] it=2026000 colorings=1366000 lazy-girth=830256 last: m=126 classes=6 cclen=87 t=9527s
[02:28:52] it=2026233 colorings=1366200 lazy-girth=830291 last: m=126 classes=6 cclen=87 t=9528s
[02:28:53] it=2026479 colorings=1366400 lazy-girth=830339 last: m=126 classes=6 cclen=87 t=9529s
[02:28:55] it=2026732 colorings=1366600 lazy-girth=830392 last: m=126 classes=6 cclen=87 t=9530s
[02:28:56] it=2026981 colorings=1366800 lazy-girth=830444 last: m=126 classes=6 cclen=87 t=9532s
[02:28:57] it=2027229 colorings=1367000 lazy-girth=830493 last: m=126 classes=6 cclen=84 t=9533s
[02:28:58] it=2027459 colorings=1367200 lazy-girth=830526 last: m=126 classes=6 cclen=87 t=9534s
[02:28:59] it=2027726 colorings=1367400 lazy-girth=830596 last: m=126 classes=6 cclen=86 t=9535s
[02:29:00] it=2027992 colorings=1367600 lazy-girth=830663 last: m=126 classes=6 cclen=86 t=9536s
[02:29:01] it=2028246 colorings=1367800 lazy-girth=830719 last: m=126 classes=6 cclen=87 t=9537s
[02:29:03] it=2028507 colorings=1368000 lazy-girth=830785 last: m=126 classes=6 cclen=87 t=9538s
[02:29:04] it=2028764 colorings=1368200 lazy-girth=830844 last: m=126 classes=6 cclen=87 t=9540s
[02:29:05] it=2028997 colorings=1368400 lazy-girth=830878 last: m=126 classes=6 cclen=87 t=9541s
[02:29:06] it=2029231 colorings=1368600 lazy-girth=830912 last: m=126 classes=6 cclen=87 t=9542s
[02:29:08] it=2029459 colorings=1368800 lazy-girth=830940 last: m=126 classes=6 cclen=87 t=9543s
[02:29:09] it=2029720 colorings=1369000 lazy-girth=831003 last: m=126 classes=6 cclen=87 t=9545s
[02:29:11] it=2029985 colorings=1369200 lazy-girth=831074 last: m=126 classes=6 cclen=87 t=9547s
[02:29:12] it=2030240 colorings=1369400 lazy-girth=831131 last: m=126 classes=6 cclen=87 t=9548s
[02:29:13] it=2030486 colorings=1369600 lazy-girth=831181 last: m=126 classes=6 cclen=86 t=9549s
[02:29:15] it=2030758 colorings=1369800 lazy-girth=831256 last: m=126 classes=6 cclen=87 t=9550s
[02:29:16] it=2030998 colorings=1370000 lazy-girth=831299 last: m=126 classes=6 cclen=87 t=9552s
[02:29:17] it=2031263 colorings=1370200 lazy-girth=831366 last: m=126 classes=6 cclen=87 t=9553s
[02:29:18] it=2031506 colorings=1370400 lazy-girth=831411 last: m=126 classes=6 cclen=84 t=9554s
[02:29:20] it=2031756 colorings=1370600 lazy-girth=831461 last: m=126 classes=6 cclen=87 t=9555s
[02:29:21] it=2032010 colorings=1370800 lazy-girth=831518 last: m=126 classes=6 cclen=87 t=9557s
[02:29:22] it=2032260 colorings=1371000 lazy-girth=831570 last: m=126 classes=6 cclen=87 t=9558s
[02:29:23] it=2032503 colorings=1371200 lazy-girth=831616 last: m=126 classes=6 cclen=85 t=9559s
[02:29:24] it=2032743 colorings=1371400 lazy-girth=831658 last: m=126 classes=6 cclen=87 t=9560s
[02:29:25] it=2032987 colorings=1371600 lazy-girth=831702 last: m=126 classes=6 cclen=87 t=9561s
[02:29:27] it=2033217 colorings=1371800 lazy-girth=831732 last: m=147 classes=7 cclen=85 t=9562s
[02:29:28] it=2033468 colorings=1372000 lazy-girth=831783 last: m=126 classes=6 cclen=85 t=9563s
[02:29:29] it=2033729 colorings=1372200 lazy-girth=831844 last: m=126 classes=6 cclen=87 t=9565s
[02:29:30] it=2033966 colorings=1372400 lazy-girth=831883 last: m=126 classes=6 cclen=87 t=9566s
[02:29:31] it=2034198 colorings=1372600 lazy-girth=831915 last: m=126 classes=6 cclen=87 t=9567s
[02:29:32] it=2034436 colorings=1372800 lazy-girth=831954 last: m=126 classes=6 cclen=87 t=9568s
[02:29:34] it=2034725 colorings=1373000 lazy-girth=832050 last: m=126 classes=6 cclen=87 t=9569s
[02:29:35] it=2034994 colorings=1373200 lazy-girth=832126 last: m=126 classes=6 cclen=87 t=9571s
[02:29:36] it=2035255 colorings=1373400 lazy-girth=832188 last: m=126 classes=6 cclen=87 t=9572s
[02:29:37] it=2035511 colorings=1373600 lazy-girth=832246 last: m=126 classes=6 cclen=87 t=9573s
[02:29:39] it=2035785 colorings=1373800 lazy-girth=832324 last: m=126 classes=6 cclen=87 t=9575s
[02:29:40] it=2036036 colorings=1374000 lazy-girth=832378 last: m=126 classes=6 cclen=87 t=9576s
[02:29:41] it=2036283 colorings=1374200 lazy-girth=832430 last: m=126 classes=6 cclen=87 t=9577s
[02:29:42] it=2036556 colorings=1374400 lazy-girth=832509 last: m=126 classes=6 cclen=87 t=9578s
[02:29:44] it=2036837 colorings=1374600 lazy-girth=832597 last: m=126 classes=6 cclen=86 t=9580s
[02:29:47] it=2037086 colorings=1374800 lazy-girth=832647 last: m=126 classes=6 cclen=87 t=9583s
[02:29:48] it=2037333 colorings=1375000 lazy-girth=832697 last: m=126 classes=6 cclen=87 t=9584s
[02:29:50] it=2037576 colorings=1375200 lazy-girth=832745 last: m=126 classes=6 cclen=87 t=9586s
[02:29:51] it=2037817 colorings=1375400 lazy-girth=832786 last: m=126 classes=6 cclen=87 t=9587s
[02:29:53] it=2038088 colorings=1375600 lazy-girth=832862 last: m=126 classes=6 cclen=87 t=9589s
[02:29:54] it=2038349 colorings=1375800 lazy-girth=832927 last: m=126 classes=6 cclen=87 t=9590s
[02:29:56] it=2038598 colorings=1376000 lazy-girth=832977 last: m=126 classes=6 cclen=87 t=9591s
[02:29:57] it=2038852 colorings=1376200 lazy-girth=833032 last: m=126 classes=6 cclen=86 t=9593s
[02:29:58] it=2039110 colorings=1376400 lazy-girth=833094 last: m=126 classes=6 cclen=87 t=9594s
[02:29:59] it=2039370 colorings=1376600 lazy-girth=833154 last: m=126 classes=6 cclen=87 t=9595s
[02:30:01] it=2039599 colorings=1376800 lazy-girth=833183 last: m=147 classes=7 cclen=84 t=9597s
[02:30:02] it=2039860 colorings=1377000 lazy-girth=833247 last: m=126 classes=6 cclen=87 t=9598s
[02:30:03] it=2040094 colorings=1377200 lazy-girth=833282 last: m=126 classes=6 cclen=87 t=9599s
[02:30:05] it=2040390 colorings=1377400 lazy-girth=833383 last: m=126 classes=6 cclen=86 t=9601s
[02:30:06] it=2040644 colorings=1377600 lazy-girth=833440 last: m=126 classes=6 cclen=87 t=9602s
[02:30:08] it=2040913 colorings=1377800 lazy-girth=833511 last: m=126 classes=6 cclen=87 t=9604s
[02:30:09] it=2041180 colorings=1378000 lazy-girth=833580 last: m=126 classes=6 cclen=86 t=9605s
[02:30:11] it=2041453 colorings=1378200 lazy-girth=833656 last: m=126 classes=6 cclen=87 t=9606s
[02:30:13] it=2041712 colorings=1378400 lazy-girth=833715 last: m=126 classes=6 cclen=87 t=9609s
[02:30:15] it=2041998 colorings=1378600 lazy-girth=833802 last: m=126 classes=6 cclen=87 t=9611s
[02:30:16] it=2042248 colorings=1378800 lazy-girth=833853 last: m=126 classes=6 cclen=84 t=9612s
[02:30:17] it=2042502 colorings=1379000 lazy-girth=833907 last: m=126 classes=6 cclen=87 t=9613s
[02:30:20] it=2042968 colorings=1379200 lazy-girth=834173 last: m=105 classes=5 cclen=88 t=9616s
[02:30:22] it=2043559 colorings=1379400 lazy-girth=834564 last: m=147 classes=7 cclen=75 t=9618s
[02:30:23] it=2043770 colorings=1379600 lazy-girth=834575 last: m=126 classes=6 cclen=86 t=9619s
[02:30:24] it=2044031 colorings=1379800 lazy-girth=834636 last: m=126 classes=6 cclen=87 t=9620s
[02:30:25] it=2044301 colorings=1380000 lazy-girth=834706 last: m=126 classes=6 cclen=78 t=9621s
[02:30:27] it=2044577 colorings=1380200 lazy-girth=834782 last: m=126 classes=6 cclen=87 t=9622s
[02:30:28] it=2044841 colorings=1380400 lazy-girth=834846 last: m=126 classes=6 cclen=87 t=9624s
[02:30:29] it=2045043 colorings=1380600 lazy-girth=834849 last: m=126 classes=6 cclen=87 t=9625s
[02:30:30] it=2045254 colorings=1380800 lazy-girth=834860 last: m=126 classes=6 cclen=87 t=9626s
[02:30:31] it=2045466 colorings=1381000 lazy-girth=834872 last: m=126 classes=6 cclen=85 t=9627s
[02:30:32] it=2045691 colorings=1381200 lazy-girth=834897 last: m=126 classes=6 cclen=86 t=9628s
[02:30:34] it=2045937 colorings=1381400 lazy-girth=834943 last: m=126 classes=6 cclen=87 t=9629s
[02:30:35] it=2046150 colorings=1381600 lazy-girth=834956 last: m=147 classes=7 cclen=86 t=9631s
[02:30:36] it=2046365 colorings=1381800 lazy-girth=834971 last: m=126 classes=6 cclen=87 t=9632s
[02:30:37] it=2046611 colorings=1382000 lazy-girth=835017 last: m=126 classes=6 cclen=87 t=9633s
[02:30:39] it=2046866 colorings=1382200 lazy-girth=835072 last: m=126 classes=6 cclen=87 t=9635s
[02:30:40] it=2047080 colorings=1382400 lazy-girth=835086 last: m=147 classes=7 cclen=74 t=9636s
[02:30:44] it=2047512 colorings=1382600 lazy-girth=835339 last: m=126 classes=6 cclen=87 t=9640s
[02:30:45] it=2047777 colorings=1382800 lazy-girth=835408 last: m=126 classes=6 cclen=87 t=9641s
[02:30:47] it=2048045 colorings=1383000 lazy-girth=835483 last: m=126 classes=6 cclen=87 t=9642s
[02:30:48] it=2048295 colorings=1383200 lazy-girth=835536 last: m=126 classes=6 cclen=87 t=9644s
[02:30:49] it=2048558 colorings=1383400 lazy-girth=835601 last: m=126 classes=6 cclen=87 t=9645s
[02:30:50] it=2048802 colorings=1383600 lazy-girth=835646 last: m=126 classes=6 cclen=87 t=9646s
[02:30:52] it=2049043 colorings=1383800 lazy-girth=835690 last: m=126 classes=6 cclen=87 t=9647s
[02:30:53] it=2049341 colorings=1384000 lazy-girth=835793 last: m=126 classes=6 cclen=87 t=9649s
[02:30:55] it=2049586 colorings=1384200 lazy-girth=835838 last: m=126 classes=6 cclen=87 t=9650s
[02:30:55] it=2049789 colorings=1384400 lazy-girth=835841 last: m=126 classes=6 cclen=86 t=9651s
[02:30:57] it=2050018 colorings=1384600 lazy-girth=835872 last: m=147 classes=7 cclen=76 t=9652s
[02:30:58] it=2050280 colorings=1384800 lazy-girth=835937 last: m=126 classes=6 cclen=87 t=9654s
[02:30:59] it=2050496 colorings=1385000 lazy-girth=835953 last: m=126 classes=6 cclen=87 t=9655s
[02:31:00] it=2050741 colorings=1385200 lazy-girth=835998 last: m=126 classes=6 cclen=87 t=9656s
[02:31:02] it=2051014 colorings=1385400 lazy-girth=836072 last: m=126 classes=6 cclen=87 t=9657s
[02:31:03] it=2051240 colorings=1385600 lazy-girth=836098 last: m=126 classes=6 cclen=87 t=9659s
[02:31:04] it=2051514 colorings=1385800 lazy-girth=836175 last: m=126 classes=6 cclen=87 t=9660s
[02:31:06] it=2051784 colorings=1386000 lazy-girth=836245 last: m=126 classes=6 cclen=87 t=9662s
[02:31:07] it=2052025 colorings=1386200 lazy-girth=836286 last: m=126 classes=6 cclen=87 t=9663s
[02:31:09] it=2052269 colorings=1386400 lazy-girth=836332 last: m=126 classes=6 cclen=80 t=9665s
[02:31:10] it=2052525 colorings=1386600 lazy-girth=836389 last: m=126 classes=6 cclen=87 t=9666s
[02:31:12] it=2052792 colorings=1386800 lazy-girth=836459 last: m=126 classes=6 cclen=87 t=9667s
[02:31:13] it=2053032 colorings=1387000 lazy-girth=836504 last: m=126 classes=6 cclen=87 t=9669s
[02:31:14] it=2053268 colorings=1387200 lazy-girth=836543 last: m=126 classes=6 cclen=87 t=9670s
[02:31:16] it=2053523 colorings=1387400 lazy-girth=836603 last: m=126 classes=6 cclen=87 t=9671s
[02:31:17] it=2053789 colorings=1387600 lazy-girth=836669 last: m=126 classes=6 cclen=87 t=9673s
[02:31:18] it=2054029 colorings=1387800 lazy-girth=836711 last: m=126 classes=6 cclen=87 t=9674s
[02:31:20] it=2054261 colorings=1388000 lazy-girth=836743 last: m=126 classes=6 cclen=87 t=9676s
[02:31:21] it=2054512 colorings=1388200 lazy-girth=836801 last: m=126 classes=6 cclen=87 t=9677s
[02:31:23] it=2054785 colorings=1388400 lazy-girth=836877 last: m=126 classes=6 cclen=82 t=9679s
[02:31:24] it=2055052 colorings=1388600 lazy-girth=836947 last: m=126 classes=6 cclen=87 t=9680s
[02:31:25] it=2055310 colorings=1388800 lazy-girth=837006 last: m=126 classes=6 cclen=87 t=9681s
[02:31:27] it=2055547 colorings=1389000 lazy-girth=837043 last: m=126 classes=6 cclen=87 t=9682s
[02:31:28] it=2055792 colorings=1389200 lazy-girth=837088 last: m=126 classes=6 cclen=87 t=9684s
[02:31:29] it=2056034 colorings=1389400 lazy-girth=837130 last: m=126 classes=6 cclen=87 t=9685s
[02:31:30] it=2056306 colorings=1389600 lazy-girth=837206 last: m=105 classes=5 cclen=88 t=9686s
[02:31:31] it=2056558 colorings=1389800 lazy-girth=837258 last: m=147 classes=7 cclen=86 t=9687s
[02:31:33] it=2056797 colorings=1390000 lazy-girth=837298 last: m=126 classes=6 cclen=85 t=9688s
[02:31:34] it=2057029 colorings=1390200 lazy-girth=837331 last: m=126 classes=6 cclen=87 t=9690s
[02:31:35] it=2057300 colorings=1390400 lazy-girth=837403 last: m=126 classes=6 cclen=87 t=9691s
[02:31:36] it=2057547 colorings=1390600 lazy-girth=837450 last: m=126 classes=6 cclen=87 t=9692s
[02:31:38] it=2057797 colorings=1390800 lazy-girth=837500 last: m=126 classes=6 cclen=87 t=9693s
[02:31:39] it=2058047 colorings=1391000 lazy-girth=837551 last: m=126 classes=6 cclen=86 t=9695s
[02:31:41] it=2058311 colorings=1391200 lazy-girth=837615 last: m=126 classes=6 cclen=86 t=9697s
[02:31:43] it=2058562 colorings=1391400 lazy-girth=837668 last: m=105 classes=5 cclen=88 t=9698s
[02:31:44] it=2058839 colorings=1391600 lazy-girth=837749 last: m=126 classes=6 cclen=87 t=9700s
[02:31:45] it=2059117 colorings=1391800 lazy-girth=837828 last: m=126 classes=6 cclen=87 t=9701s
[02:31:46] it=2059364 colorings=1392000 lazy-girth=837875 last: m=126 classes=6 cclen=85 t=9702s
[02:31:48] it=2059610 colorings=1392200 lazy-girth=837922 last: m=126 classes=6 cclen=87 t=9704s
[02:31:49] it=2059876 colorings=1392400 lazy-girth=837988 last: m=126 classes=6 cclen=87 t=9705s
[02:31:50] it=2060110 colorings=1392600 lazy-girth=838022 last: m=126 classes=6 cclen=87 t=9706s
[02:31:51] it=2060330 colorings=1392800 lazy-girth=838045 last: m=126 classes=6 cclen=87 t=9707s
[02:31:52] it=2060556 colorings=1393000 lazy-girth=838071 last: m=126 classes=6 cclen=87 t=9708s
[02:31:53] it=2060778 colorings=1393200 lazy-girth=838093 last: m=126 classes=6 cclen=87 t=9709s
[02:31:55] it=2060999 colorings=1393400 lazy-girth=838115 last: m=126 classes=6 cclen=87 t=9710s
[02:31:56] it=2061260 colorings=1393600 lazy-girth=838176 last: m=126 classes=6 cclen=87 t=9712s
[02:31:57] it=2061522 colorings=1393800 lazy-girth=838243 last: m=126 classes=6 cclen=86 t=9713s
[02:31:59] it=2061812 colorings=1394000 lazy-girth=838333 last: m=126 classes=6 cclen=87 t=9715s
[02:32:00] it=2062086 colorings=1394200 lazy-girth=838408 last: m=126 classes=6 cclen=87 t=9716s
[02:32:01] it=2062352 colorings=1394400 lazy-girth=838475 last: m=126 classes=6 cclen=87 t=9717s
[02:32:03] it=2062613 colorings=1394600 lazy-girth=838536 last: m=126 classes=6 cclen=87 t=9719s
[02:32:04] it=2062871 colorings=1394800 lazy-girth=838594 last: m=126 classes=6 cclen=87 t=9720s
[02:32:05] it=2063145 colorings=1395000 lazy-girth=838670 last: m=126 classes=6 cclen=87 t=9721s
[02:32:07] it=2063409 colorings=1395200 lazy-girth=838734 last: m=126 classes=6 cclen=87 t=9723s
[02:32:08] it=2063659 colorings=1395400 lazy-girth=838784 last: m=126 classes=6 cclen=86 t=9724s
[02:32:10] it=2063941 colorings=1395600 lazy-girth=838869 last: m=126 classes=6 cclen=87 t=9725s
[02:32:11] it=2064167 colorings=1395800 lazy-girth=838895 last: m=126 classes=6 cclen=87 t=9726s
[02:32:12] it=2064415 colorings=1396000 lazy-girth=838943 last: m=126 classes=6 cclen=87 t=9728s
[02:32:13] it=2064688 colorings=1396200 lazy-girth=839024 last: m=126 classes=6 cclen=87 t=9729s
[02:32:16] it=2064939 colorings=1396400 lazy-girth=839076 last: m=126 classes=6 cclen=81 t=9732s
[02:32:18] it=2065191 colorings=1396600 lazy-girth=839128 last: m=126 classes=6 cclen=87 t=9734s
[02:32:19] it=2065417 colorings=1396800 lazy-girth=839154 last: m=126 classes=6 cclen=87 t=9735s
[02:32:20] it=2065689 colorings=1397000 lazy-girth=839226 last: m=126 classes=6 cclen=87 t=9736s
[02:32:22] it=2065975 colorings=1397200 lazy-girth=839314 last: m=105 classes=5 cclen=88 t=9738s
[02:32:24] it=2066302 colorings=1397400 lazy-girth=839443 last: m=126 classes=6 cclen=87 t=9739s
[02:32:25] it=2066544 colorings=1397600 lazy-girth=839485 last: m=126 classes=6 cclen=87 t=9741s
[02:32:26] it=2066780 colorings=1397800 lazy-girth=839521 last: m=126 classes=6 cclen=87 t=9742s
[02:32:27] it=2066982 colorings=1398000 lazy-girth=839523 last: m=126 classes=6 cclen=83 t=9743s
[02:32:28] it=2067182 colorings=1398200 lazy-girth=839523 last: m=126 classes=6 cclen=87 t=9744s
[02:32:31] it=2067422 colorings=1398400 lazy-girth=839563 last: m=126 classes=6 cclen=87 t=9747s
[02:32:33] it=2067676 colorings=1398600 lazy-girth=839619 last: m=126 classes=6 cclen=87 t=9749s
[02:32:34] it=2067917 colorings=1398800 lazy-girth=839661 last: m=126 classes=6 cclen=87 t=9750s
[02:32:35] it=2068147 colorings=1399000 lazy-girth=839691 last: m=126 classes=6 cclen=87 t=9751s
[02:32:37] it=2068385 colorings=1399200 lazy-girth=839729 last: m=126 classes=6 cclen=87 t=9752s
[02:32:38] it=2068613 colorings=1399400 lazy-girth=839758 last: m=126 classes=6 cclen=86 t=9754s
[02:32:39] it=2068861 colorings=1399600 lazy-girth=839808 last: m=126 classes=6 cclen=87 t=9755s
[02:32:41] it=2069100 colorings=1399800 lazy-girth=839847 last: m=147 classes=7 cclen=86 t=9756s
[02:32:42] it=2069332 colorings=1400000 lazy-girth=839879 last: m=126 classes=6 cclen=87 t=9758s
[02:32:43] it=2069555 colorings=1400200 lazy-girth=839902 last: m=126 classes=6 cclen=87 t=9759s
[02:32:45] it=2069800 colorings=1400400 lazy-girth=839947 last: m=126 classes=6 cclen=86 t=9761s
[02:32:47] it=2070061 colorings=1400600 lazy-girth=840009 last: m=126 classes=6 cclen=87 t=9763s
[02:32:48] it=2070307 colorings=1400800 lazy-girth=840057 last: m=126 classes=6 cclen=87 t=9764s
[02:32:49] it=2070554 colorings=1401000 lazy-girth=840104 last: m=126 classes=6 cclen=87 t=9765s
[02:32:51] it=2070812 colorings=1401200 lazy-girth=840165 last: m=126 classes=6 cclen=87 t=9766s
[02:32:52] it=2071049 colorings=1401400 lazy-girth=840203 last: m=126 classes=6 cclen=87 t=9768s
[02:32:53] it=2071280 colorings=1401600 lazy-girth=840234 last: m=126 classes=6 cclen=85 t=9769s
[02:32:54] it=2071495 colorings=1401800 lazy-girth=840249 last: m=126 classes=6 cclen=86 t=9770s
[02:32:55] it=2071736 colorings=1402000 lazy-girth=840290 last: m=126 classes=6 cclen=87 t=9771s
[02:32:57] it=2071959 colorings=1402200 lazy-girth=840313 last: m=126 classes=6 cclen=86 t=9772s
[02:32:58] it=2072183 colorings=1402400 lazy-girth=840337 last: m=126 classes=6 cclen=87 t=9774s
[02:33:00] it=2072450 colorings=1402600 lazy-girth=840405 last: m=126 classes=6 cclen=87 t=9776s
[02:33:01] it=2072690 colorings=1402800 lazy-girth=840445 last: m=126 classes=6 cclen=87 t=9777s
[02:33:03] it=2072990 colorings=1403000 lazy-girth=840545 last: m=126 classes=6 cclen=87 t=9779s
[02:33:04] it=2073222 colorings=1403200 lazy-girth=840579 last: m=126 classes=6 cclen=86 t=9780s
[02:33:06] it=2073484 colorings=1403400 lazy-girth=840642 last: m=126 classes=6 cclen=87 t=9782s
[02:33:07] it=2073733 colorings=1403600 lazy-girth=840692 last: m=126 classes=6 cclen=87 t=9783s
[02:33:08] it=2073979 colorings=1403800 lazy-girth=840739 last: m=126 classes=6 cclen=87 t=9784s
[02:33:10] it=2074219 colorings=1404000 lazy-girth=840779 last: m=126 classes=6 cclen=87 t=9786s
[02:33:11] it=2074468 colorings=1404200 lazy-girth=840830 last: m=126 classes=6 cclen=87 t=9787s
[02:33:12] it=2074729 colorings=1404400 lazy-girth=840896 last: m=126 classes=6 cclen=87 t=9788s
[02:33:14] it=2074958 colorings=1404600 lazy-girth=840926 last: m=126 classes=6 cclen=87 t=9789s
[02:33:16] it=2075217 colorings=1404800 lazy-girth=840987 last: m=126 classes=6 cclen=87 t=9792s
[02:33:17] it=2075483 colorings=1405000 lazy-girth=841053 last: m=126 classes=6 cclen=87 t=9793s
[02:33:18] it=2075725 colorings=1405200 lazy-girth=841095 last: m=126 classes=6 cclen=84 t=9794s
[02:33:20] it=2075953 colorings=1405400 lazy-girth=841125 last: m=126 classes=6 cclen=85 t=9796s
[02:33:21] it=2076159 colorings=1405600 lazy-girth=841132 last: m=126 classes=6 cclen=87 t=9797s
[02:33:22] it=2076372 colorings=1405800 lazy-girth=841146 last: m=126 classes=6 cclen=87 t=9798s
[02:33:23] it=2076585 colorings=1406000 lazy-girth=841161 last: m=126 classes=6 cclen=85 t=9799s
[02:33:24] it=2076810 colorings=1406200 lazy-girth=841188 last: m=126 classes=6 cclen=87 t=9800s
[02:33:25] it=2077026 colorings=1406400 lazy-girth=841204 last: m=126 classes=6 cclen=87 t=9801s
[02:33:26] it=2077237 colorings=1406600 lazy-girth=841215 last: m=126 classes=6 cclen=87 t=9802s
[02:33:27] it=2077446 colorings=1406800 lazy-girth=841226 last: m=126 classes=6 cclen=87 t=9803s
[02:33:28] it=2077652 colorings=1407000 lazy-girth=841232 last: m=126 classes=6 cclen=87 t=9804s
[02:33:29] it=2077868 colorings=1407200 lazy-girth=841248 last: m=126 classes=6 cclen=87 t=9805s
[02:33:31] it=2078106 colorings=1407400 lazy-girth=841293 last: m=126 classes=6 cclen=87 t=9806s
[02:33:32] it=2078353 colorings=1407600 lazy-girth=841345 last: m=126 classes=6 cclen=87 t=9808s
[02:33:33] it=2078596 colorings=1407800 lazy-girth=841391 last: m=126 classes=6 cclen=87 t=9809s
[02:33:35] it=2078852 colorings=1408000 lazy-girth=841451 last: m=126 classes=6 cclen=87 t=9810s
[02:33:36] it=2079130 colorings=1408200 lazy-girth=841535 last: m=126 classes=6 cclen=87 t=9812s
[02:33:38] it=2079383 colorings=1408400 lazy-girth=841590 last: m=126 classes=6 cclen=87 t=9813s
[02:33:39] it=2079634 colorings=1408600 lazy-girth=841642 last: m=126 classes=6 cclen=87 t=9815s
[02:33:40] it=2079880 colorings=1408800 lazy-girth=841688 last: m=126 classes=6 cclen=86 t=9816s
[02:33:42] it=2080156 colorings=1409000 lazy-girth=841764 last: m=126 classes=6 cclen=87 t=9817s
[02:33:43] it=2080408 colorings=1409200 lazy-girth=841816 last: m=126 classes=6 cclen=87 t=9819s
[02:33:44] it=2080631 colorings=1409400 lazy-girth=841839 last: m=126 classes=6 cclen=87 t=9820s
[02:33:46] it=2080902 colorings=1409600 lazy-girth=841912 last: m=126 classes=6 cclen=87 t=9821s
[02:33:47] it=2081133 colorings=1409800 lazy-girth=841943 last: m=126 classes=6 cclen=87 t=9823s
[02:33:49] it=2081373 colorings=1410000 lazy-girth=841983 last: m=126 classes=6 cclen=87 t=9825s
[02:33:50] it=2081615 colorings=1410200 lazy-girth=842026 last: m=126 classes=6 cclen=87 t=9826s
[02:33:51] it=2081832 colorings=1410400 lazy-girth=842043 last: m=126 classes=6 cclen=84 t=9827s
[02:33:52] it=2082058 colorings=1410600 lazy-girth=842069 last: m=126 classes=6 cclen=81 t=9828s
[02:33:53] it=2082292 colorings=1410800 lazy-girth=842103 last: m=126 classes=6 cclen=87 t=9829s
[02:33:55] it=2082531 colorings=1411000 lazy-girth=842142 last: m=126 classes=6 cclen=87 t=9830s
[02:33:56] it=2082749 colorings=1411200 lazy-girth=842161 last: m=126 classes=6 cclen=85 t=9831s
[02:33:57] it=2082976 colorings=1411400 lazy-girth=842188 last: m=126 classes=6 cclen=87 t=9833s
[02:33:58] it=2083214 colorings=1411600 lazy-girth=842226 last: m=126 classes=6 cclen=87 t=9834s
[02:33:59] it=2083479 colorings=1411800 lazy-girth=842294 last: m=105 classes=5 cclen=88 t=9835s
[02:34:00] it=2083695 colorings=1412000 lazy-girth=842311 last: m=126 classes=6 cclen=83 t=9836s
[02:34:01] it=2083945 colorings=1412200 lazy-girth=842362 last: m=126 classes=6 cclen=83 t=9837s
[02:34:02] it=2084166 colorings=1412400 lazy-girth=842384 last: m=126 classes=6 cclen=87 t=9838s
[02:34:03] it=2084397 colorings=1412600 lazy-girth=842417 last: m=147 classes=7 cclen=86 t=9839s
[02:34:04] it=2084630 colorings=1412800 lazy-girth=842451 last: m=126 classes=6 cclen=87 t=9840s
[02:34:06] it=2084935 colorings=1413000 lazy-girth=842556 last: m=126 classes=6 cclen=87 t=9842s
[02:34:08] it=2085338 colorings=1413200 lazy-girth=842780 last: m=126 classes=6 cclen=87 t=9843s
[02:34:09] it=2085549 colorings=1413400 lazy-girth=842791 last: m=126 classes=6 cclen=87 t=9844s
[02:34:10] it=2085754 colorings=1413600 lazy-girth=842796 last: m=126 classes=6 cclen=87 t=9846s
[02:34:12] it=2085989 colorings=1413800 lazy-girth=842832 last: m=105 classes=5 cclen=88 t=9847s
[02:34:13] it=2086424 colorings=1414000 lazy-girth=843089 last: m=126 classes=6 cclen=87 t=9849s
[02:34:15] it=2086672 colorings=1414200 lazy-girth=843137 last: m=126 classes=6 cclen=87 t=9850s
[02:34:16] it=2086951 colorings=1414400 lazy-girth=843216 last: m=126 classes=6 cclen=87 t=9852s
[02:34:17] it=2087215 colorings=1414600 lazy-girth=843280 last: m=126 classes=6 cclen=87 t=9853s
[02:34:18] it=2087438 colorings=1414800 lazy-girth=843303 last: m=126 classes=6 cclen=87 t=9854s
[02:34:20] it=2087655 colorings=1415000 lazy-girth=843320 last: m=126 classes=6 cclen=87 t=9855s
[02:34:21] it=2087865 colorings=1415200 lazy-girth=843330 last: m=126 classes=6 cclen=87 t=9857s
[02:34:23] it=2088100 colorings=1415400 lazy-girth=843366 last: m=126 classes=6 cclen=86 t=9859s
[02:34:24] it=2088342 colorings=1415600 lazy-girth=843408 last: m=126 classes=6 cclen=87 t=9860s
[02:34:25] it=2088578 colorings=1415800 lazy-girth=843444 last: m=126 classes=6 cclen=87 t=9861s
[02:34:27] it=2088814 colorings=1416000 lazy-girth=843480 last: m=126 classes=6 cclen=87 t=9863s
[02:34:28] it=2089051 colorings=1416200 lazy-girth=843517 last: m=126 classes=6 cclen=87 t=9864s
[02:34:30] it=2089285 colorings=1416400 lazy-girth=843554 last: m=126 classes=6 cclen=87 t=9866s
[02:34:31] it=2089519 colorings=1416600 lazy-girth=843589 last: m=126 classes=6 cclen=87 t=9867s
[02:34:33] it=2089766 colorings=1416800 lazy-girth=843636 last: m=126 classes=6 cclen=87 t=9868s
[02:34:34] it=2090043 colorings=1417000 lazy-girth=843713 last: m=126 classes=6 cclen=69 t=9870s
[02:34:35] it=2090269 colorings=1417200 lazy-girth=843739 last: m=126 classes=6 cclen=87 t=9871s
[02:34:36] it=2090497 colorings=1417400 lazy-girth=843769 last: m=126 classes=6 cclen=87 t=9872s
[02:34:37] it=2090732 colorings=1417600 lazy-girth=843804 last: m=126 classes=6 cclen=87 t=9873s
[02:34:39] it=2090982 colorings=1417800 lazy-girth=843858 last: m=126 classes=6 cclen=87 t=9875s
[02:34:40] it=2091233 colorings=1418000 lazy-girth=843910 last: m=126 classes=6 cclen=87 t=9876s
[02:34:42] it=2091495 colorings=1418200 lazy-girth=843973 last: m=126 classes=6 cclen=87 t=9878s
[02:34:43] it=2091714 colorings=1418400 lazy-girth=843992 last: m=126 classes=6 cclen=87 t=9879s
[02:34:44] it=2091948 colorings=1418600 lazy-girth=844026 last: m=126 classes=6 cclen=86 t=9880s
[02:34:46] it=2092166 colorings=1418800 lazy-girth=844044 last: m=126 classes=6 cclen=87 t=9881s
[02:34:47] it=2092384 colorings=1419000 lazy-girth=844062 last: m=126 classes=6 cclen=87 t=9883s
[02:34:48] it=2092609 colorings=1419200 lazy-girth=844087 last: m=126 classes=6 cclen=87 t=9884s
[02:34:50] it=2092845 colorings=1419400 lazy-girth=844125 last: m=126 classes=6 cclen=87 t=9886s
[02:34:51] it=2093075 colorings=1419600 lazy-girth=844155 last: m=126 classes=6 cclen=86 t=9887s
[02:34:52] it=2093299 colorings=1419800 lazy-girth=844179 last: m=126 classes=6 cclen=87 t=9888s
[02:34:54] it=2093542 colorings=1420000 lazy-girth=844222 last: m=126 classes=6 cclen=87 t=9889s
[02:34:55] it=2093788 colorings=1420200 lazy-girth=844268 last: m=126 classes=6 cclen=87 t=9891s
[02:34:57] it=2094051 colorings=1420400 lazy-girth=844331 last: m=126 classes=6 cclen=87 t=9893s
[02:34:58] it=2094276 colorings=1420600 lazy-girth=844356 last: m=126 classes=6 cclen=87 t=9894s
[02:34:59] it=2094515 colorings=1420800 lazy-girth=844396 last: m=126 classes=6 cclen=86 t=9895s
[02:35:01] it=2094772 colorings=1421000 lazy-girth=844453 last: m=126 classes=6 cclen=87 t=9897s
[02:35:02] it=2095013 colorings=1421200 lazy-girth=844494 last: m=126 classes=6 cclen=87 t=9898s
[02:35:04] it=2095242 colorings=1421400 lazy-girth=844523 last: m=126 classes=6 cclen=87 t=9899s
[02:35:05] it=2095475 colorings=1421600 lazy-girth=844556 last: m=126 classes=6 cclen=87 t=9901s
[02:35:07] it=2095709 colorings=1421800 lazy-girth=844590 last: m=126 classes=6 cclen=87 t=9903s
[02:35:08] it=2095936 colorings=1422000 lazy-girth=844617 last: m=126 classes=6 cclen=86 t=9904s
[02:35:10] it=2096181 colorings=1422200 lazy-girth=844662 last: m=126 classes=6 cclen=87 t=9906s
[02:35:11] it=2096409 colorings=1422400 lazy-girth=844690 last: m=126 classes=6 cclen=81 t=9907s
[02:35:12] it=2096630 colorings=1422600 lazy-girth=844711 last: m=126 classes=6 cclen=83 t=9908s
[02:35:14] it=2096866 colorings=1422800 lazy-girth=844749 last: m=126 classes=6 cclen=85 t=9910s
[02:35:15] it=2097101 colorings=1423000 lazy-girth=844786 last: m=126 classes=6 cclen=87 t=9911s
[02:35:16] it=2097328 colorings=1423200 lazy-girth=844813 last: m=126 classes=6 cclen=87 t=9912s
[02:35:18] it=2097572 colorings=1423400 lazy-girth=844857 last: m=126 classes=6 cclen=87 t=9914s
[02:35:20] it=2097811 colorings=1423600 lazy-girth=844896 last: m=126 classes=6 cclen=87 t=9915s
[02:35:21] it=2098036 colorings=1423800 lazy-girth=844921 last: m=126 classes=6 cclen=87 t=9917s
[02:35:23] it=2098296 colorings=1424000 lazy-girth=844981 last: m=126 classes=6 cclen=87 t=9919s
[02:35:25] it=2098564 colorings=1424200 lazy-girth=845049 last: m=126 classes=6 cclen=87 t=9920s
[02:35:26] it=2098799 colorings=1424400 lazy-girth=845084 last: m=126 classes=6 cclen=87 t=9922s
[02:35:28] it=2099027 colorings=1424600 lazy-girth=845112 last: m=126 classes=6 cclen=87 t=9923s
[02:35:29] it=2099260 colorings=1424800 lazy-girth=845145 last: m=126 classes=6 cclen=87 t=9925s
[02:35:31] it=2099497 colorings=1425000 lazy-girth=845182 last: m=126 classes=6 cclen=86 t=9927s
[02:35:33] it=2099761 colorings=1425200 lazy-girth=845246 last: m=126 classes=6 cclen=87 t=9929s
[02:35:35] it=2099991 colorings=1425400 lazy-girth=845276 last: m=126 classes=6 cclen=87 t=9930s
[02:35:36] it=2100213 colorings=1425600 lazy-girth=845298 last: m=126 classes=6 cclen=87 t=9932s
[02:35:38] it=2100436 colorings=1425800 lazy-girth=845321 last: m=126 classes=6 cclen=85 t=9934s
[02:35:40] it=2100696 colorings=1426000 lazy-girth=845381 last: m=126 classes=6 cclen=87 t=9935s
[02:35:41] it=2100915 colorings=1426200 lazy-girth=845400 last: m=126 classes=6 cclen=87 t=9937s
[02:35:44] it=2101160 colorings=1426400 lazy-girth=845445 last: m=126 classes=6 cclen=87 t=9940s
[02:35:46] it=2101392 colorings=1426600 lazy-girth=845477 last: m=126 classes=6 cclen=87 t=9942s
[02:35:49] it=2101620 colorings=1426800 lazy-girth=845505 last: m=126 classes=6 cclen=87 t=9945s
[02:35:55] it=2101824 colorings=1427000 lazy-girth=845511 last: m=126 classes=6 cclen=87 t=9951s
[02:35:57] it=2102123 colorings=1427200 lazy-girth=845625 last: m=126 classes=6 cclen=69 t=9953s
[02:35:59] it=2102370 colorings=1427400 lazy-girth=845683 last: m=126 classes=6 cclen=87 t=9955s
[02:36:01] it=2102714 colorings=1427600 lazy-girth=845834 last: m=126 classes=6 cclen=87 t=9957s
[02:36:03] it=2103016 colorings=1427800 lazy-girth=845956 last: m=126 classes=6 cclen=83 t=9959s
[02:36:05] it=2103301 colorings=1428000 lazy-girth=846050 last: m=126 classes=6 cclen=87 t=9961s
[02:36:07] it=2103570 colorings=1428200 lazy-girth=846122 last: m=126 classes=6 cclen=87 t=9963s
[02:36:09] it=2103837 colorings=1428400 lazy-girth=846205 last: m=126 classes=6 cclen=87 t=9964s
[02:36:10] it=2104083 colorings=1428600 lazy-girth=846258 last: m=126 classes=6 cclen=87 t=9966s
[02:36:13] it=2104443 colorings=1428800 lazy-girth=846448 last: m=126 classes=6 cclen=87 t=9969s
[02:36:16] it=2104735 colorings=1429000 lazy-girth=846548 last: m=126 classes=6 cclen=87 t=9972s
[02:36:18] it=2105013 colorings=1429200 lazy-girth=846637 last: m=126 classes=6 cclen=87 t=9973s
[02:36:19] it=2105230 colorings=1429400 lazy-girth=846657 last: m=126 classes=6 cclen=87 t=9974s
[02:36:20] it=2105465 colorings=1429600 lazy-girth=846695 last: m=126 classes=6 cclen=87 t=9976s
[02:36:21] it=2105741 colorings=1429800 lazy-girth=846773 last: m=126 classes=6 cclen=87 t=9977s
[02:36:23] it=2105959 colorings=1430000 lazy-girth=846791 last: m=126 classes=6 cclen=87 t=9978s
[02:36:24] it=2106190 colorings=1430200 lazy-girth=846823 last: m=126 classes=6 cclen=87 t=9979s
[02:36:25] it=2106464 colorings=1430400 lazy-girth=846897 last: m=126 classes=6 cclen=87 t=9981s
[02:36:27] it=2106756 colorings=1430600 lazy-girth=846989 last: m=126 classes=6 cclen=87 t=9983s
[02:36:28] it=2107001 colorings=1430800 lazy-girth=847036 last: m=147 classes=7 cclen=85 t=9984s
[02:36:29] it=2107260 colorings=1431000 lazy-girth=847100 last: m=126 classes=6 cclen=86 t=9985s
[02:36:33] it=2107506 colorings=1431200 lazy-girth=847149 last: m=126 classes=6 cclen=87 t=9989s
[02:36:35] it=2107765 colorings=1431400 lazy-girth=847210 last: m=126 classes=6 cclen=87 t=9991s
[02:36:37] it=2107999 colorings=1431600 lazy-girth=847244 last: m=126 classes=6 cclen=87 t=9993s
[02:36:38] it=2108224 colorings=1431800 lazy-girth=847271 last: m=126 classes=6 cclen=87 t=9994s
[02:36:39] it=2108460 colorings=1432000 lazy-girth=847309 last: m=126 classes=6 cclen=87 t=9995s
[02:36:41] it=2108705 colorings=1432200 lazy-girth=847354 last: m=126 classes=6 cclen=87 t=9997s
[02:36:42] it=2108943 colorings=1432400 lazy-girth=847393 last: m=126 classes=6 cclen=86 t=9998s
[02:36:43] it=2109183 colorings=1432600 lazy-girth=847433 last: m=126 classes=6 cclen=87 t=9999s
[02:36:46] it=2109420 colorings=1432800 lazy-girth=847471 last: m=126 classes=6 cclen=87 t=10002s
[02:36:48] it=2109677 colorings=1433000 lazy-girth=847538 last: m=126 classes=6 cclen=87 t=10004s
[02:36:49] it=2109950 colorings=1433200 lazy-girth=847613 last: m=126 classes=6 cclen=87 t=10005s
[02:36:52] it=2110277 colorings=1433400 lazy-girth=847760 last: m=126 classes=6 cclen=87 t=10008s
[02:36:53] it=2110509 colorings=1433600 lazy-girth=847793 last: m=126 classes=6 cclen=85 t=10009s
[02:36:55] it=2110782 colorings=1433800 lazy-girth=847874 last: m=126 classes=6 cclen=87 t=10011s
[02:36:57] it=2111066 colorings=1434000 lazy-girth=847968 last: m=126 classes=6 cclen=87 t=10013s
[02:37:00] it=2111347 colorings=1434200 lazy-girth=848070 last: m=126 classes=6 cclen=87 t=10015s
[02:37:02] it=2111628 colorings=1434400 lazy-girth=848174 last: m=126 classes=6 cclen=87 t=10018s
[02:37:05] it=2111873 colorings=1434600 lazy-girth=848227 last: m=126 classes=6 cclen=87 t=10020s
[02:37:06] it=2112080 colorings=1434800 lazy-girth=848235 last: m=126 classes=6 cclen=86 t=10021s
[02:37:07] it=2112283 colorings=1435000 lazy-girth=848238 last: m=126 classes=6 cclen=87 t=10022s
[02:37:08] it=2112504 colorings=1435200 lazy-girth=848259 last: m=126 classes=6 cclen=87 t=10024s
[02:37:09] it=2112772 colorings=1435400 lazy-girth=848328 last: m=126 classes=6 cclen=87 t=10025s
[02:37:10] it=2113043 colorings=1435600 lazy-girth=848400 last: m=126 classes=6 cclen=87 t=10026s
[02:37:12] it=2113317 colorings=1435800 lazy-girth=848474 last: m=126 classes=6 cclen=87 t=10028s
[02:37:13] it=2113554 colorings=1436000 lazy-girth=848512 last: m=126 classes=6 cclen=85 t=10029s
[02:37:15] it=2113813 colorings=1436200 lazy-girth=848576 last: m=126 classes=6 cclen=87 t=10030s
[02:37:16] it=2114058 colorings=1436400 lazy-girth=848622 last: m=126 classes=6 cclen=87 t=10032s
[02:37:17] it=2114301 colorings=1436600 lazy-girth=848667 last: m=126 classes=6 cclen=87 t=10033s
[02:37:18] it=2114531 colorings=1436800 lazy-girth=848698 last: m=126 classes=6 cclen=87 t=10034s
[02:37:19] it=2114767 colorings=1437000 lazy-girth=848737 last: m=126 classes=6 cclen=87 t=10035s
[02:37:20] it=2114968 colorings=1437200 lazy-girth=848738 last: m=126 classes=6 cclen=87 t=10036s
[02:37:22] it=2115195 colorings=1437400 lazy-girth=848767 last: m=126 classes=6 cclen=87 t=10037s
[02:37:23] it=2115471 colorings=1437600 lazy-girth=848845 last: m=126 classes=6 cclen=87 t=10039s
[02:37:24] it=2115725 colorings=1437800 lazy-girth=848901 last: m=126 classes=6 cclen=87 t=10040s
[02:37:26] it=2115986 colorings=1438000 lazy-girth=848963 last: m=126 classes=6 cclen=87 t=10042s
[02:37:28] it=2116262 colorings=1438200 lazy-girth=849041 last: m=126 classes=6 cclen=87 t=10044s
[02:37:29] it=2116499 colorings=1438400 lazy-girth=849078 last: m=126 classes=6 cclen=87 t=10045s
[02:37:30] it=2116753 colorings=1438600 lazy-girth=849133 last: m=126 classes=6 cclen=87 t=10046s
[02:37:32] it=2116999 colorings=1438800 lazy-girth=849180 last: m=126 classes=6 cclen=87 t=10047s
[02:37:33] it=2117271 colorings=1439000 lazy-girth=849255 last: m=126 classes=6 cclen=87 t=10049s
[02:37:34] it=2117530 colorings=1439200 lazy-girth=849315 last: m=126 classes=6 cclen=87 t=10050s
[02:37:35] it=2117754 colorings=1439400 lazy-girth=849341 last: m=126 classes=6 cclen=86 t=10051s
[02:37:36] it=2117983 colorings=1439600 lazy-girth=849370 last: m=126 classes=6 cclen=86 t=10052s
[02:37:38] it=2118207 colorings=1439800 lazy-girth=849395 last: m=126 classes=6 cclen=87 t=10053s
[02:37:39] it=2118451 colorings=1440000 lazy-girth=849439 last: m=126 classes=6 cclen=87 t=10055s
[02:37:40] it=2118716 colorings=1440200 lazy-girth=849504 last: m=126 classes=6 cclen=87 t=10056s
[02:37:42] it=2118976 colorings=1440400 lazy-girth=849566 last: m=126 classes=6 cclen=87 t=10058s
[02:37:44] it=2119258 colorings=1440600 lazy-girth=849664 last: m=126 classes=6 cclen=87 t=10060s
[02:37:45] it=2119519 colorings=1440800 lazy-girth=849727 last: m=126 classes=6 cclen=87 t=10061s
[02:37:47] it=2119778 colorings=1441000 lazy-girth=849791 last: m=126 classes=6 cclen=86 t=10062s
[02:37:48] it=2120040 colorings=1441200 lazy-girth=849860 last: m=126 classes=6 cclen=87 t=10064s
[02:37:50] it=2120306 colorings=1441400 lazy-girth=849937 last: m=126 classes=6 cclen=87 t=10066s
[02:37:52] it=2120584 colorings=1441600 lazy-girth=850034 last: m=126 classes=6 cclen=87 t=10068s
[02:37:54] it=2120883 colorings=1441800 lazy-girth=850156 last: m=126 classes=6 cclen=87 t=10070s
[02:37:56] it=2121167 colorings=1442000 lazy-girth=850261 last: m=126 classes=6 cclen=87 t=10072s
[02:37:59] it=2121468 colorings=1442200 lazy-girth=850383 last: m=126 classes=6 cclen=87 t=10075s
[02:38:01] it=2121759 colorings=1442400 lazy-girth=850475 last: m=147 classes=7 cclen=86 t=10077s
[02:38:02] it=2122007 colorings=1442600 lazy-girth=850530 last: m=126 classes=6 cclen=87 t=10078s
[02:38:03] it=2122263 colorings=1442800 lazy-girth=850592 last: m=126 classes=6 cclen=81 t=10079s
[02:38:05] it=2122538 colorings=1443000 lazy-girth=850676 last: m=126 classes=6 cclen=87 t=10081s
[02:38:06] it=2122772 colorings=1443200 lazy-girth=850712 last: m=126 classes=6 cclen=87 t=10082s
[02:38:07] it=2123044 colorings=1443400 lazy-girth=850789 last: m=126 classes=6 cclen=87 t=10083s
[02:38:09] it=2123288 colorings=1443600 lazy-girth=850834 last: m=126 classes=6 cclen=87 t=10084s
[02:38:10] it=2123552 colorings=1443800 lazy-girth=850901 last: m=126 classes=6 cclen=87 t=10086s
[02:38:11] it=2123777 colorings=1444000 lazy-girth=850930 last: m=126 classes=6 cclen=87 t=10087s
[02:38:12] it=2124009 colorings=1444200 lazy-girth=850963 last: m=126 classes=6 cclen=87 t=10088s
[02:38:13] it=2124253 colorings=1444400 lazy-girth=851008 last: m=126 classes=6 cclen=87 t=10089s
[02:38:14] it=2124495 colorings=1444600 lazy-girth=851052 last: m=126 classes=6 cclen=85 t=10090s
[02:38:16] it=2124742 colorings=1444800 lazy-girth=851100 last: m=126 classes=6 cclen=87 t=10091s
[02:38:17] it=2124987 colorings=1445000 lazy-girth=851146 last: m=126 classes=6 cclen=87 t=10093s
[02:38:18] it=2125230 colorings=1445200 lazy-girth=851190 last: m=126 classes=6 cclen=87 t=10094s
[02:38:19] it=2125456 colorings=1445400 lazy-girth=851216 last: m=126 classes=6 cclen=86 t=10095s
[02:38:20] it=2125685 colorings=1445600 lazy-girth=851245 last: m=126 classes=6 cclen=83 t=10096s
[02:38:21] it=2125914 colorings=1445800 lazy-girth=851274 last: m=126 classes=6 cclen=87 t=10097s
[02:38:24] it=2126213 colorings=1446000 lazy-girth=851395 last: m=126 classes=6 cclen=87 t=10100s
[02:38:25] it=2126469 colorings=1446200 lazy-girth=851454 last: m=126 classes=6 cclen=87 t=10101s
[02:38:27] it=2126757 colorings=1446400 lazy-girth=851553 last: m=126 classes=6 cclen=87 t=10103s
[02:38:29] it=2127022 colorings=1446600 lazy-girth=851627 last: m=126 classes=6 cclen=87 t=10105s
[02:38:32] it=2127296 colorings=1446800 lazy-girth=851715 last: m=126 classes=6 cclen=87 t=10107s
[02:38:34] it=2127575 colorings=1447000 lazy-girth=851806 last: m=126 classes=6 cclen=87 t=10110s
[02:38:35] it=2127806 colorings=1447200 lazy-girth=851838 last: m=126 classes=6 cclen=87 t=10111s
[02:38:36] it=2128062 colorings=1447400 lazy-girth=851897 last: m=126 classes=6 cclen=87 t=10112s
[02:38:38] it=2128296 colorings=1447600 lazy-girth=851933 last: m=126 classes=6 cclen=87 t=10113s
[02:38:39] it=2128552 colorings=1447800 lazy-girth=851990 last: m=126 classes=6 cclen=87 t=10115s
[02:38:40] it=2128775 colorings=1448000 lazy-girth=852014 last: m=126 classes=6 cclen=87 t=10116s
[02:38:41] it=2129027 colorings=1448200 lazy-girth=852068 last: m=126 classes=6 cclen=87 t=10117s
[02:38:43] it=2129254 colorings=1448400 lazy-girth=852097 last: m=126 classes=6 cclen=87 t=10118s
[02:38:44] it=2129477 colorings=1448600 lazy-girth=852121 last: m=126 classes=6 cclen=87 t=10120s
[02:38:45] it=2129720 colorings=1448800 lazy-girth=852166 last: m=126 classes=6 cclen=87 t=10121s
[02:38:46] it=2129978 colorings=1449000 lazy-girth=852227 last: m=126 classes=6 cclen=87 t=10122s
[02:38:47] it=2130194 colorings=1449200 lazy-girth=852245 last: m=126 classes=6 cclen=87 t=10123s
[02:38:48] it=2130423 colorings=1449400 lazy-girth=852274 last: m=126 classes=6 cclen=87 t=10124s
[02:38:50] it=2130655 colorings=1449600 lazy-girth=852306 last: m=126 classes=6 cclen=87 t=10125s
[02:38:51] it=2130871 colorings=1449800 lazy-girth=852322 last: m=147 classes=7 cclen=86 t=10127s
[02:38:52] it=2131092 colorings=1450000 lazy-girth=852343 last: m=126 classes=6 cclen=87 t=10128s
[02:38:54] it=2131380 colorings=1450200 lazy-girth=852442 last: m=126 classes=6 cclen=87 t=10130s
[02:38:56] it=2131662 colorings=1450400 lazy-girth=852541 last: m=147 classes=7 cclen=86 t=10132s
[02:38:59] it=2131943 colorings=1450600 lazy-girth=852641 last: m=126 classes=6 cclen=83 t=10135s
[02:39:01] it=2132213 colorings=1450800 lazy-girth=852730 last: m=126 classes=6 cclen=83 t=10137s
[02:39:03] it=2132463 colorings=1451000 lazy-girth=852782 last: m=126 classes=6 cclen=87 t=10139s
[02:39:04] it=2132715 colorings=1451200 lazy-girth=852836 last: m=126 classes=6 cclen=87 t=10140s
[02:39:06] it=2132947 colorings=1451400 lazy-girth=852872 last: m=105 classes=5 cclen=88 t=10142s
[02:39:07] it=2133177 colorings=1451600 lazy-girth=852903 last: m=126 classes=6 cclen=87 t=10143s
[02:39:08] it=2133412 colorings=1451800 lazy-girth=852942 last: m=126 classes=6 cclen=87 t=10144s
[02:39:10] it=2133635 colorings=1452000 lazy-girth=852965 last: m=126 classes=6 cclen=77 t=10145s
[02:39:11] it=2133885 colorings=1452200 lazy-girth=853015 last: m=126 classes=6 cclen=87 t=10147s
[02:39:12] it=2134106 colorings=1452400 lazy-girth=853037 last: m=126 classes=6 cclen=87 t=10148s
[02:39:14] it=2134335 colorings=1452600 lazy-girth=853066 last: m=126 classes=6 cclen=87 t=10149s
[02:39:15] it=2134555 colorings=1452800 lazy-girth=853086 last: m=126 classes=6 cclen=87 t=10151s
[02:39:16] it=2134801 colorings=1453000 lazy-girth=853133 last: m=126 classes=6 cclen=87 t=10152s
[02:39:18] it=2135039 colorings=1453200 lazy-girth=853171 last: m=126 classes=6 cclen=87 t=10153s
[02:39:19] it=2135266 colorings=1453400 lazy-girth=853200 last: m=126 classes=6 cclen=87 t=10155s
[02:39:20] it=2135486 colorings=1453600 lazy-girth=853220 last: m=126 classes=6 cclen=86 t=10156s
[02:39:24] it=2135778 colorings=1453800 lazy-girth=853331 last: m=126 classes=6 cclen=87 t=10159s
[02:39:26] it=2136035 colorings=1454000 lazy-girth=853405 last: m=126 classes=6 cclen=87 t=10162s
[02:39:29] it=2136305 colorings=1454200 lazy-girth=853489 last: m=147 classes=7 cclen=86 t=10165s
[02:39:31] it=2136556 colorings=1454400 lazy-girth=853542 last: m=126 classes=6 cclen=85 t=10167s
[02:39:34] it=2136799 colorings=1454600 lazy-girth=853599 last: m=126 classes=6 cclen=87 t=10169s
[02:39:36] it=2137057 colorings=1454800 lazy-girth=853666 last: m=126 classes=6 cclen=87 t=10172s
[02:39:40] it=2137330 colorings=1455000 lazy-girth=853758 last: m=126 classes=6 cclen=87 t=10176s
[02:39:44] it=2137613 colorings=1455200 lazy-girth=853848 last: m=126 classes=6 cclen=87 t=10180s
[02:39:47] it=2137883 colorings=1455400 lazy-girth=853935 last: m=147 classes=7 cclen=86 t=10183s
[02:39:50] it=2138147 colorings=1455600 lazy-girth=854008 last: m=147 classes=7 cclen=86 t=10186s
[02:39:53] it=2138385 colorings=1455800 lazy-girth=854060 last: m=147 classes=7 cclen=86 t=10189s
[02:39:56] it=2138648 colorings=1456000 lazy-girth=854139 last: m=126 classes=6 cclen=87 t=10192s
[02:39:58] it=2138883 colorings=1456200 lazy-girth=854189 last: m=126 classes=6 cclen=87 t=10193s
[02:40:01] it=2139150 colorings=1456400 lazy-girth=854272 last: m=126 classes=6 cclen=87 t=10197s
[02:40:05] it=2139444 colorings=1456600 lazy-girth=854375 last: m=126 classes=6 cclen=87 t=10201s
[02:40:07] it=2139701 colorings=1456800 lazy-girth=854448 last: m=147 classes=7 cclen=86 t=10203s
[02:40:10] it=2139958 colorings=1457000 lazy-girth=854519 last: m=126 classes=6 cclen=87 t=10206s
[02:40:13] it=2140212 colorings=1457200 lazy-girth=854587 last: m=126 classes=6 cclen=87 t=10209s
[02:40:16] it=2140487 colorings=1457400 lazy-girth=854690 last: m=126 classes=6 cclen=85 t=10212s
[02:40:20] it=2140749 colorings=1457600 lazy-girth=854780 last: m=126 classes=6 cclen=87 t=10216s
[02:40:24] it=2141008 colorings=1457800 lazy-girth=854857 last: m=126 classes=6 cclen=87 t=10220s
[02:40:30] it=2141288 colorings=1458000 lazy-girth=854951 last: m=126 classes=6 cclen=86 t=10226s
[02:40:36] it=2141532 colorings=1458200 lazy-girth=855000 last: m=126 classes=6 cclen=87 t=10231s
[02:40:40] it=2141914 colorings=1458400 lazy-girth=855211 last: m=126 classes=6 cclen=85 t=10236s
[02:40:44] it=2142205 colorings=1458600 lazy-girth=855315 last: m=126 classes=6 cclen=87 t=10239s
[02:40:45] it=2142457 colorings=1458800 lazy-girth=855370 last: m=126 classes=6 cclen=87 t=10241s
[02:40:46] it=2142732 colorings=1459000 lazy-girth=855452 last: m=126 classes=6 cclen=87 t=10242s
[02:40:48] it=2143017 colorings=1459200 lazy-girth=855542 last: m=126 classes=6 cclen=87 t=10244s
[02:40:50] it=2143291 colorings=1459400 lazy-girth=855617 last: m=126 classes=6 cclen=85 t=10246s
[02:40:52] it=2143582 colorings=1459600 lazy-girth=855713 last: m=126 classes=6 cclen=87 t=10247s
[02:40:55] it=2143938 colorings=1459800 lazy-girth=855895 last: m=126 classes=6 cclen=87 t=10251s
[02:40:56] it=2144158 colorings=1460000 lazy-girth=855915 last: m=126 classes=6 cclen=87 t=10252s
[02:40:58] it=2144378 colorings=1460200 lazy-girth=855935 last: m=126 classes=6 cclen=87 t=10253s
[02:40:59] it=2144622 colorings=1460400 lazy-girth=855987 last: m=126 classes=6 cclen=87 t=10255s
[02:41:00] it=2144871 colorings=1460600 lazy-girth=856039 last: m=126 classes=6 cclen=87 t=10256s
[02:41:02] it=2145146 colorings=1460800 lazy-girth=856120 last: m=126 classes=6 cclen=87 t=10258s
[02:41:03] it=2145411 colorings=1461000 lazy-girth=856185 last: m=126 classes=6 cclen=87 t=10259s
[02:41:04] it=2145667 colorings=1461200 lazy-girth=856242 last: m=126 classes=6 cclen=86 t=10260s
[02:41:06] it=2145936 colorings=1461400 lazy-girth=856314 last: m=126 classes=6 cclen=87 t=10262s
[02:41:07] it=2146197 colorings=1461600 lazy-girth=856381 last: m=126 classes=6 cclen=87 t=10263s
[02:41:08] it=2146463 colorings=1461800 lazy-girth=856454 last: m=126 classes=6 cclen=87 t=10264s
[02:41:09] it=2146700 colorings=1462000 lazy-girth=856498 last: m=126 classes=6 cclen=87 t=10265s
[02:41:11] it=2146967 colorings=1462200 lazy-girth=856569 last: m=126 classes=6 cclen=86 t=10267s
[02:41:12] it=2147213 colorings=1462400 lazy-girth=856615 last: m=126 classes=6 cclen=87 t=10268s
[02:41:14] it=2147466 colorings=1462600 lazy-girth=856671 last: m=126 classes=6 cclen=87 t=10270s
[02:41:15] it=2147723 colorings=1462800 lazy-girth=856729 last: m=126 classes=6 cclen=87 t=10271s
[02:41:16] it=2147968 colorings=1463000 lazy-girth=856775 last: m=126 classes=6 cclen=87 t=10272s
[02:41:18] it=2148218 colorings=1463200 lazy-girth=856826 last: m=126 classes=6 cclen=87 t=10274s
[02:41:19] it=2148470 colorings=1463400 lazy-girth=856878 last: m=126 classes=6 cclen=87 t=10275s
[02:41:20] it=2148706 colorings=1463600 lazy-girth=856914 last: m=126 classes=6 cclen=85 t=10276s
[02:41:21] it=2148944 colorings=1463800 lazy-girth=856953 last: m=126 classes=6 cclen=87 t=10277s
[02:41:22] it=2149184 colorings=1464000 lazy-girth=856995 last: m=126 classes=6 cclen=87 t=10278s
[02:41:24] it=2149420 colorings=1464200 lazy-girth=857031 last: m=126 classes=6 cclen=87 t=10280s
[02:41:26] it=2149691 colorings=1464400 lazy-girth=857111 last: m=126 classes=6 cclen=87 t=10282s
[02:41:28] it=2149964 colorings=1464600 lazy-girth=857189 last: m=126 classes=6 cclen=87 t=10283s
[02:41:30] it=2150259 colorings=1464800 lazy-girth=857307 last: m=126 classes=6 cclen=87 t=10285s
[02:41:31] it=2150543 colorings=1465000 lazy-girth=857394 last: m=126 classes=6 cclen=87 t=10287s
[02:41:33] it=2150870 colorings=1465200 lazy-girth=857536 last: m=126 classes=6 cclen=87 t=10289s
[02:41:35] it=2151117 colorings=1465400 lazy-girth=857590 last: m=126 classes=6 cclen=87 t=10290s
[02:41:36] it=2151357 colorings=1465600 lazy-girth=857632 last: m=126 classes=6 cclen=85 t=10292s
[02:41:38] it=2151665 colorings=1465800 lazy-girth=857769 last: m=126 classes=6 cclen=72 t=10294s
[02:41:40] it=2151947 colorings=1466000 lazy-girth=857867 last: m=126 classes=6 cclen=87 t=10296s
[02:41:42] it=2152207 colorings=1466200 lazy-girth=857937 last: m=126 classes=6 cclen=87 t=10298s
[02:41:44] it=2152451 colorings=1466400 lazy-girth=857987 last: m=126 classes=6 cclen=84 t=10299s
[02:41:45] it=2152720 colorings=1466600 lazy-girth=858072 last: m=126 classes=6 cclen=87 t=10301s
[02:41:46] it=2152962 colorings=1466800 lazy-girth=858121 last: m=126 classes=6 cclen=87 t=10302s
[02:41:48] it=2153197 colorings=1467000 lazy-girth=858160 last: m=126 classes=6 cclen=87 t=10304s
[02:41:49] it=2153472 colorings=1467200 lazy-girth=858242 last: m=126 classes=6 cclen=87 t=10305s
[02:41:51] it=2153733 colorings=1467400 lazy-girth=858308 last: m=147 classes=7 cclen=81 t=10307s
[02:41:53] it=2154029 colorings=1467600 lazy-girth=858430 last: m=126 classes=6 cclen=87 t=10309s
[02:41:56] it=2154303 colorings=1467800 lazy-girth=858519 last: m=147 classes=7 cclen=83 t=10311s
[02:41:57] it=2154558 colorings=1468000 lazy-girth=858583 last: m=147 classes=7 cclen=83 t=10313s
[02:41:59] it=2154790 colorings=1468200 lazy-girth=858625 last: m=126 classes=6 cclen=85 t=10315s
[02:42:00] it=2155037 colorings=1468400 lazy-girth=858674 last: m=126 classes=6 cclen=87 t=10316s
[02:42:02] it=2155302 colorings=1468600 lazy-girth=858747 last: m=126 classes=6 cclen=87 t=10318s
[02:42:03] it=2155533 colorings=1468800 lazy-girth=858784 last: m=126 classes=6 cclen=87 t=10319s
[02:42:05] it=2155790 colorings=1469000 lazy-girth=858849 last: m=126 classes=6 cclen=87 t=10321s
[02:42:07] it=2156044 colorings=1469200 lazy-girth=858913 last: m=126 classes=6 cclen=87 t=10323s
[02:42:08] it=2156304 colorings=1469400 lazy-girth=858980 last: m=126 classes=6 cclen=87 t=10324s
[02:42:10] it=2156603 colorings=1469600 lazy-girth=859083 last: m=126 classes=6 cclen=87 t=10326s
[02:42:12] it=2156849 colorings=1469800 lazy-girth=859129 last: m=126 classes=6 cclen=87 t=10327s
[02:42:14] it=2157163 colorings=1470000 lazy-girth=859281 last: m=126 classes=6 cclen=87 t=10330s
[02:42:16] it=2157440 colorings=1470200 lazy-girth=859363 last: m=126 classes=6 cclen=87 t=10332s
[02:42:17] it=2157703 colorings=1470400 lazy-girth=859427 last: m=126 classes=6 cclen=86 t=10333s
[02:42:19] it=2157978 colorings=1470600 lazy-girth=859509 last: m=126 classes=6 cclen=87 t=10335s
[02:42:20] it=2158231 colorings=1470800 lazy-girth=859568 last: m=126 classes=6 cclen=87 t=10336s
[02:42:21] it=2158459 colorings=1471000 lazy-girth=859596 last: m=126 classes=6 cclen=87 t=10337s
[02:42:23] it=2158732 colorings=1471200 lazy-girth=859688 last: m=126 classes=6 cclen=86 t=10339s
[02:42:25] it=2158996 colorings=1471400 lazy-girth=859768 last: m=126 classes=6 cclen=87 t=10341s
[02:42:27] it=2159266 colorings=1471600 lazy-girth=859839 last: m=126 classes=6 cclen=87 t=10343s
[02:42:29] it=2159525 colorings=1471800 lazy-girth=859903 last: m=126 classes=6 cclen=87 t=10344s
[02:42:30] it=2159805 colorings=1472000 lazy-girth=859985 last: m=126 classes=6 cclen=87 t=10346s
[02:42:31] it=2160050 colorings=1472200 lazy-girth=860032 last: m=126 classes=6 cclen=87 t=10347s
[02:42:32] it=2160302 colorings=1472400 lazy-girth=860084 last: m=126 classes=6 cclen=87 t=10348s
[02:42:34] it=2160544 colorings=1472600 lazy-girth=860126 last: m=126 classes=6 cclen=87 t=10350s
[02:42:35] it=2160788 colorings=1472800 lazy-girth=860170 last: m=126 classes=6 cclen=87 t=10351s
[02:42:36] it=2161029 colorings=1473000 lazy-girth=860212 last: m=126 classes=6 cclen=87 t=10352s
[02:45:27] it=2161286 colorings=1473200 lazy-girth=860274 last: m=126 classes=6 cclen=87 t=10523s
[02:45:29] it=2161533 colorings=1473400 lazy-girth=860327 last: m=126 classes=6 cclen=87 t=10524s
[02:45:30] it=2161788 colorings=1473600 lazy-girth=860382 last: m=126 classes=6 cclen=87 t=10526s
[02:45:32] it=2162019 colorings=1473800 lazy-girth=860413 last: m=126 classes=6 cclen=87 t=10528s
[02:45:33] it=2162265 colorings=1474000 lazy-girth=860459 last: m=126 classes=6 cclen=87 t=10529s
[02:45:34] it=2162487 colorings=1474200 lazy-girth=860481 last: m=126 classes=6 cclen=87 t=10530s
[02:45:37] it=2162730 colorings=1474400 lazy-girth=860524 last: m=126 classes=6 cclen=87 t=10533s
[02:45:39] it=2162983 colorings=1474600 lazy-girth=860577 last: m=126 classes=6 cclen=86 t=10535s
[02:45:40] it=2163222 colorings=1474800 lazy-girth=860616 last: m=126 classes=6 cclen=87 t=10536s
[02:45:42] it=2163489 colorings=1475000 lazy-girth=860683 last: m=126 classes=6 cclen=83 t=10537s
[02:45:43] it=2163723 colorings=1475200 lazy-girth=860717 last: m=126 classes=6 cclen=87 t=10539s
[02:45:44] it=2163958 colorings=1475400 lazy-girth=860752 last: m=126 classes=6 cclen=86 t=10540s
[02:45:46] it=2164206 colorings=1475600 lazy-girth=860800 last: m=126 classes=6 cclen=87 t=10542s
[02:45:49] it=2164471 colorings=1475800 lazy-girth=860871 last: m=126 classes=6 cclen=87 t=10545s
[02:45:51] it=2164735 colorings=1476000 lazy-girth=860943 last: m=126 classes=6 cclen=87 t=10547s
[02:45:52] it=2164999 colorings=1476200 lazy-girth=861009 last: m=126 classes=6 cclen=87 t=10548s
[02:45:54] it=2165267 colorings=1476400 lazy-girth=861082 last: m=126 classes=6 cclen=87 t=10550s
[02:45:56] it=2165575 colorings=1476600 lazy-girth=861222 last: m=126 classes=6 cclen=87 t=10552s
[02:45:59] it=2165832 colorings=1476800 lazy-girth=861293 last: m=126 classes=6 cclen=84 t=10555s
[02:46:00] it=2166065 colorings=1477000 lazy-girth=861329 last: m=126 classes=6 cclen=87 t=10556s
[02:46:02] it=2166322 colorings=1477200 lazy-girth=861390 last: m=126 classes=6 cclen=87 t=10558s
[02:46:04] it=2166611 colorings=1477400 lazy-girth=861497 last: m=126 classes=6 cclen=87 t=10560s
[02:46:07] it=2166876 colorings=1477600 lazy-girth=861577 last: m=126 classes=6 cclen=87 t=10562s
[02:46:08] it=2167112 colorings=1477800 lazy-girth=861615 last: m=126 classes=6 cclen=83 t=10564s
[02:46:10] it=2167397 colorings=1478000 lazy-girth=861717 last: m=126 classes=6 cclen=87 t=10566s
[02:46:12] it=2167662 colorings=1478200 lazy-girth=861782 last: m=126 classes=6 cclen=87 t=10568s
[02:46:15] it=2167942 colorings=1478400 lazy-girth=861873 last: m=126 classes=6 cclen=87 t=10571s
[02:46:16] it=2168176 colorings=1478600 lazy-girth=861909 last: m=126 classes=6 cclen=87 t=10572s
[02:46:17] it=2168419 colorings=1478800 lazy-girth=861952 last: m=126 classes=6 cclen=86 t=10573s
[02:46:19] it=2168662 colorings=1479000 lazy-girth=862004 last: m=147 classes=7 cclen=84 t=10575s
[02:46:21] it=2168926 colorings=1479200 lazy-girth=862078 last: m=126 classes=6 cclen=87 t=10577s
[02:46:23] it=2169181 colorings=1479400 lazy-girth=862134 last: m=126 classes=6 cclen=87 t=10578s
[02:46:24] it=2169427 colorings=1479600 lazy-girth=862184 last: m=126 classes=6 cclen=87 t=10580s
[02:46:25] it=2169686 colorings=1479800 lazy-girth=862243 last: m=126 classes=6 cclen=87 t=10581s
[02:46:26] it=2169941 colorings=1480000 lazy-girth=862301 last: m=126 classes=6 cclen=87 t=10582s
[02:46:28] it=2170185 colorings=1480200 lazy-girth=862345 last: m=126 classes=6 cclen=87 t=10583s
[02:46:29] it=2170433 colorings=1480400 lazy-girth=862393 last: m=126 classes=6 cclen=87 t=10585s
[02:46:30] it=2170643 colorings=1480600 lazy-girth=862403 last: m=147 classes=7 cclen=77 t=10586s
[02:46:31] it=2170887 colorings=1480800 lazy-girth=862448 last: m=126 classes=6 cclen=87 t=10587s
[02:46:33] it=2171140 colorings=1481000 lazy-girth=862503 last: m=126 classes=6 cclen=86 t=10588s
[02:46:34] it=2171381 colorings=1481200 lazy-girth=862547 last: m=126 classes=6 cclen=87 t=10590s
[02:46:35] it=2171610 colorings=1481400 lazy-girth=862576 last: m=126 classes=6 cclen=87 t=10591s
[02:46:37] it=2171881 colorings=1481600 lazy-girth=862649 last: m=126 classes=6 cclen=87 t=10592s
[02:46:38] it=2172128 colorings=1481800 lazy-girth=862697 last: m=126 classes=6 cclen=87 t=10594s
[02:46:40] it=2172366 colorings=1482000 lazy-girth=862735 last: m=126 classes=6 cclen=86 t=10596s
[02:46:41] it=2172602 colorings=1482200 lazy-girth=862774 last: m=147 classes=7 cclen=82 t=10597s
[02:46:43] it=2172890 colorings=1482400 lazy-girth=862877 last: m=126 classes=6 cclen=87 t=10599s
[02:46:46] it=2173157 colorings=1482600 lazy-girth=862956 last: m=126 classes=6 cclen=87 t=10602s
[02:46:48] it=2173442 colorings=1482800 lazy-girth=863046 last: m=126 classes=6 cclen=87 t=10604s
[02:46:50] it=2173683 colorings=1483000 lazy-girth=863097 last: m=126 classes=6 cclen=87 t=10606s
[02:46:52] it=2173928 colorings=1483200 lazy-girth=863146 last: m=126 classes=6 cclen=87 t=10608s
[02:46:54] it=2174221 colorings=1483400 lazy-girth=863268 last: m=126 classes=6 cclen=87 t=10610s
[02:46:56] it=2174454 colorings=1483600 lazy-girth=863307 last: m=126 classes=6 cclen=87 t=10612s
[02:46:58] it=2174690 colorings=1483800 lazy-girth=863349 last: m=126 classes=6 cclen=87 t=10614s
[02:47:00] it=2174920 colorings=1484000 lazy-girth=863383 last: m=126 classes=6 cclen=87 t=10615s
[02:47:01] it=2175148 colorings=1484200 lazy-girth=863411 last: m=126 classes=6 cclen=87 t=10617s
[02:47:03] it=2175383 colorings=1484400 lazy-girth=863447 last: m=126 classes=6 cclen=87 t=10619s
[02:47:04] it=2175612 colorings=1484600 lazy-girth=863476 last: m=126 classes=6 cclen=87 t=10620s
[02:47:05] it=2175835 colorings=1484800 lazy-girth=863500 last: m=126 classes=6 cclen=87 t=10621s
[02:47:08] it=2176086 colorings=1485000 lazy-girth=863566 last: m=126 classes=6 cclen=86 t=10624s
[02:47:11] it=2176315 colorings=1485200 lazy-girth=863608 last: m=126 classes=6 cclen=70 t=10626s
[02:47:13] it=2176582 colorings=1485400 lazy-girth=863689 last: m=126 classes=6 cclen=87 t=10629s
[02:47:15] it=2176851 colorings=1485600 lazy-girth=863759 last: m=126 classes=6 cclen=82 t=10631s
[02:47:16] it=2177074 colorings=1485800 lazy-girth=863783 last: m=126 classes=6 cclen=87 t=10632s
[02:47:18] it=2177306 colorings=1486000 lazy-girth=863817 last: m=126 classes=6 cclen=87 t=10634s
[02:47:19] it=2177546 colorings=1486200 lazy-girth=863857 last: m=126 classes=6 cclen=87 t=10635s
[02:47:21] it=2177796 colorings=1486400 lazy-girth=863910 last: m=126 classes=6 cclen=87 t=10637s
[02:47:24] it=2178038 colorings=1486600 lazy-girth=863958 last: m=126 classes=6 cclen=87 t=10640s
[02:47:27] it=2178308 colorings=1486800 lazy-girth=864045 last: m=126 classes=6 cclen=87 t=10642s
[02:47:30] it=2178577 colorings=1487000 lazy-girth=864125 last: m=126 classes=6 cclen=87 t=10646s
[02:47:34] it=2178830 colorings=1487200 lazy-girth=864191 last: m=126 classes=6 cclen=87 t=10649s
[02:47:41] it=2179100 colorings=1487400 lazy-girth=864279 last: m=126 classes=6 cclen=87 t=10657s
[02:47:43] it=2179309 colorings=1487600 lazy-girth=864288 last: m=126 classes=6 cclen=86 t=10659s
[02:47:45] it=2179524 colorings=1487800 lazy-girth=864303 last: m=126 classes=6 cclen=87 t=10661s
[02:47:46] it=2179728 colorings=1488000 lazy-girth=864307 last: m=126 classes=6 cclen=87 t=10662s
[02:47:48] it=2179937 colorings=1488200 lazy-girth=864316 last: m=126 classes=6 cclen=86 t=10664s
[02:47:49] it=2180150 colorings=1488400 lazy-girth=864329 last: m=126 classes=6 cclen=87 t=10665s
[02:47:50] it=2180353 colorings=1488600 lazy-girth=864332 last: m=126 classes=6 cclen=85 t=10666s
[02:47:51] it=2180563 colorings=1488800 lazy-girth=864342 last: m=126 classes=6 cclen=87 t=10667s
[02:47:53] it=2180768 colorings=1489000 lazy-girth=864347 last: m=126 classes=6 cclen=87 t=10668s
[02:47:54] it=2180984 colorings=1489200 lazy-girth=864363 last: m=126 classes=6 cclen=87 t=10669s
[02:47:54] it=2181187 colorings=1489400 lazy-girth=864366 last: m=126 classes=6 cclen=87 t=10670s
[02:47:55] it=2181398 colorings=1489600 lazy-girth=864377 last: m=126 classes=6 cclen=87 t=10671s
[02:47:56] it=2181610 colorings=1489800 lazy-girth=864389 last: m=126 classes=6 cclen=87 t=10672s
[02:47:57] it=2181816 colorings=1490000 lazy-girth=864395 last: m=126 classes=6 cclen=87 t=10673s
[02:47:58] it=2182019 colorings=1490200 lazy-girth=864398 last: m=126 classes=6 cclen=87 t=10674s
[02:47:59] it=2182224 colorings=1490400 lazy-girth=864403 last: m=126 classes=6 cclen=87 t=10675s
[02:48:00] it=2182429 colorings=1490600 lazy-girth=864408 last: m=126 classes=6 cclen=87 t=10676s
[02:48:01] it=2182629 colorings=1490800 lazy-girth=864408 last: m=126 classes=6 cclen=87 t=10677s
[02:48:03] it=2182830 colorings=1491000 lazy-girth=864409 last: m=126 classes=6 cclen=87 t=10678s
[02:48:04] it=2183066 colorings=1491200 lazy-girth=864445 last: m=126 classes=6 cclen=84 t=10680s
[02:48:06] it=2183312 colorings=1491400 lazy-girth=864491 last: m=126 classes=6 cclen=87 t=10682s
[02:48:06] it=2183512 colorings=1491600 lazy-girth=864491 last: m=126 classes=6 cclen=87 t=10682s
[02:48:08] it=2183753 colorings=1491800 lazy-girth=864532 last: m=126 classes=6 cclen=87 t=10683s
[02:48:09] it=2184023 colorings=1492000 lazy-girth=864602 last: m=126 classes=6 cclen=87 t=10685s
[02:48:10] it=2184280 colorings=1492200 lazy-girth=864659 last: m=126 classes=6 cclen=87 t=10686s
[02:48:11] it=2184582 colorings=1492400 lazy-girth=864761 last: m=126 classes=6 cclen=87 t=10687s
[02:48:12] it=2184874 colorings=1492600 lazy-girth=864853 last: m=126 classes=6 cclen=87 t=10688s
[02:48:15] it=2185527 colorings=1492800 lazy-girth=865306 last: m=105 classes=5 cclen=88 t=10691s
[02:48:17] it=2185985 colorings=1493000 lazy-girth=865564 last: m=126 classes=6 cclen=84 t=10693s
[02:48:19] it=2186187 colorings=1493200 lazy-girth=865566 last: m=126 classes=6 cclen=80 t=10694s
[02:48:20] it=2186390 colorings=1493400 lazy-girth=865569 last: m=126 classes=6 cclen=85 t=10695s
[02:48:21] it=2186638 colorings=1493600 lazy-girth=865617 last: m=126 classes=6 cclen=87 t=10697s
[02:48:22] it=2186852 colorings=1493800 lazy-girth=865631 last: m=126 classes=6 cclen=87 t=10698s
[02:48:23] it=2187079 colorings=1494000 lazy-girth=865658 last: m=126 classes=6 cclen=87 t=10699s
[02:48:25] it=2187307 colorings=1494200 lazy-girth=865686 last: m=126 classes=6 cclen=86 t=10701s
[02:48:26] it=2187526 colorings=1494400 lazy-girth=865705 last: m=126 classes=6 cclen=87 t=10702s
[02:48:28] it=2187742 colorings=1494600 lazy-girth=865721 last: m=126 classes=6 cclen=87 t=10704s
[02:48:30] it=2187975 colorings=1494800 lazy-girth=865756 last: m=126 classes=6 cclen=87 t=10705s
[02:48:31] it=2188235 colorings=1495000 lazy-girth=865817 last: m=126 classes=6 cclen=86 t=10707s
[02:48:33] it=2188557 colorings=1495200 lazy-girth=865940 last: m=126 classes=6 cclen=87 t=10709s
[02:48:34] it=2188779 colorings=1495400 lazy-girth=865963 last: m=126 classes=6 cclen=87 t=10710s
[02:48:35] it=2189026 colorings=1495600 lazy-girth=866011 last: m=126 classes=6 cclen=87 t=10711s
[02:48:37] it=2189298 colorings=1495800 lazy-girth=866086 last: m=126 classes=6 cclen=87 t=10713s
[02:48:38] it=2189532 colorings=1496000 lazy-girth=866122 last: m=126 classes=6 cclen=87 t=10714s
[02:48:39] it=2189793 colorings=1496200 lazy-girth=866188 last: m=126 classes=6 cclen=87 t=10715s
[02:48:41] it=2190020 colorings=1496400 lazy-girth=866218 last: m=126 classes=6 cclen=87 t=10717s
[02:48:42] it=2190275 colorings=1496600 lazy-girth=866273 last: m=126 classes=6 cclen=86 t=10718s
[02:48:44] it=2190496 colorings=1496800 lazy-girth=866296 last: m=126 classes=6 cclen=87 t=10719s
[02:48:45] it=2190742 colorings=1497000 lazy-girth=866342 last: m=126 classes=6 cclen=87 t=10721s
[02:48:46] it=2190985 colorings=1497200 lazy-girth=866385 last: m=126 classes=6 cclen=87 t=10722s
[02:48:48] it=2191256 colorings=1497400 lazy-girth=866457 last: m=126 classes=6 cclen=87 t=10724s
[02:48:50] it=2191494 colorings=1497600 lazy-girth=866495 last: m=126 classes=6 cclen=87 t=10726s
[02:48:51] it=2191748 colorings=1497800 lazy-girth=866551 last: m=126 classes=6 cclen=87 t=10727s
[02:48:55] it=2192031 colorings=1498000 lazy-girth=866635 last: m=126 classes=6 cclen=87 t=10731s
[02:48:57] it=2192271 colorings=1498200 lazy-girth=866675 last: m=126 classes=6 cclen=87 t=10732s
[02:48:58] it=2192525 colorings=1498400 lazy-girth=866731 last: m=126 classes=6 cclen=84 t=10734s
[02:49:00] it=2192769 colorings=1498600 lazy-girth=866776 last: m=147 classes=7 cclen=84 t=10736s
[02:49:01] it=2193019 colorings=1498800 lazy-girth=866826 last: m=126 classes=6 cclen=87 t=10737s
[02:49:03] it=2193263 colorings=1499000 lazy-girth=866870 last: m=126 classes=6 cclen=76 t=10739s
[02:49:05] it=2193520 colorings=1499200 lazy-girth=866929 last: m=126 classes=6 cclen=87 t=10741s
[02:49:06] it=2193781 colorings=1499400 lazy-girth=866992 last: m=126 classes=6 cclen=87 t=10742s
[02:49:08] it=2194062 colorings=1499600 lazy-girth=867073 last: m=126 classes=6 cclen=86 t=10744s
[02:49:10] it=2194316 colorings=1499800 lazy-girth=867127 last: m=126 classes=6 cclen=87 t=10746s
[02:49:12] it=2194591 colorings=1500000 lazy-girth=867203 last: m=126 classes=6 cclen=87 t=10747s
[02:49:13] it=2194841 colorings=1500200 lazy-girth=867257 last: m=126 classes=6 cclen=87 t=10749s
[02:49:14] it=2195078 colorings=1500400 lazy-girth=867296 last: m=126 classes=6 cclen=87 t=10750s
[02:49:16] it=2195326 colorings=1500600 lazy-girth=867346 last: m=126 classes=6 cclen=87 t=10751s
[02:49:17] it=2195590 colorings=1500800 lazy-girth=867411 last: m=126 classes=6 cclen=87 t=10753s
[02:49:19] it=2195853 colorings=1501000 lazy-girth=867475 last: m=126 classes=6 cclen=85 t=10755s
[02:49:21] it=2196108 colorings=1501200 lazy-girth=867531 last: m=126 classes=6 cclen=74 t=10757s
[02:49:23] it=2196356 colorings=1501400 lazy-girth=867580 last: m=126 classes=6 cclen=85 t=10758s
[02:49:25] it=2196631 colorings=1501600 lazy-girth=867657 last: m=126 classes=6 cclen=86 t=10760s
[02:49:26] it=2196866 colorings=1501800 lazy-girth=867694 last: m=147 classes=7 cclen=72 t=10762s
[02:49:27] it=2197115 colorings=1502000 lazy-girth=867743 last: m=126 classes=6 cclen=87 t=10763s
[02:49:29] it=2197327 colorings=1502200 lazy-girth=867755 last: m=126 classes=6 cclen=87 t=10764s
[02:49:30] it=2197567 colorings=1502400 lazy-girth=867797 last: m=126 classes=6 cclen=87 t=10766s
[02:49:31] it=2197800 colorings=1502600 lazy-girth=867831 last: m=126 classes=6 cclen=87 t=10767s
[02:49:32] it=2198036 colorings=1502800 lazy-girth=867868 last: m=126 classes=6 cclen=87 t=10768s
[02:49:33] it=2198269 colorings=1503000 lazy-girth=867901 last: m=126 classes=6 cclen=87 t=10769s
[02:49:35] it=2198540 colorings=1503200 lazy-girth=867972 last: m=126 classes=6 cclen=87 t=10770s
[02:49:36] it=2198802 colorings=1503400 lazy-girth=868035 last: m=126 classes=6 cclen=87 t=10772s
[02:49:37] it=2199043 colorings=1503600 lazy-girth=868076 last: m=147 classes=7 cclen=85 t=10773s
[02:49:38] it=2199283 colorings=1503800 lazy-girth=868116 last: m=126 classes=6 cclen=87 t=10774s
[02:49:39] it=2199504 colorings=1504000 lazy-girth=868137 last: m=126 classes=6 cclen=87 t=10775s
[02:49:40] it=2199736 colorings=1504200 lazy-girth=868169 last: m=126 classes=6 cclen=87 t=10776s
[02:49:41] it=2199974 colorings=1504400 lazy-girth=868207 last: m=126 classes=6 cclen=87 t=10777s
[02:49:43] it=2200234 colorings=1504600 lazy-girth=868270 last: m=126 classes=6 cclen=87 t=10779s
[02:49:44] it=2200498 colorings=1504800 lazy-girth=868338 last: m=126 classes=6 cclen=87 t=10780s
[02:49:45] it=2200758 colorings=1505000 lazy-girth=868401 last: m=126 classes=6 cclen=86 t=10781s
[02:49:46] it=2200994 colorings=1505200 lazy-girth=868438 last: m=126 classes=6 cclen=87 t=10782s
[02:49:48] it=2201257 colorings=1505400 lazy-girth=868502 last: m=126 classes=6 cclen=85 t=10783s
[02:49:49] it=2201502 colorings=1505600 lazy-girth=868548 last: m=126 classes=6 cclen=87 t=10785s
[02:49:50] it=2201736 colorings=1505800 lazy-girth=868583 last: m=126 classes=6 cclen=87 t=10786s
[02:49:51] it=2201951 colorings=1506000 lazy-girth=868598 last: m=126 classes=6 cclen=87 t=10787s
[02:49:52] it=2202205 colorings=1506200 lazy-girth=868654 last: m=126 classes=6 cclen=87 t=10788s
[02:49:53] it=2202472 colorings=1506400 lazy-girth=868730 last: m=126 classes=6 cclen=87 t=10789s
[02:49:55] it=2202763 colorings=1506600 lazy-girth=868827 last: m=126 classes=6 cclen=87 t=10791s
[02:49:56] it=2203027 colorings=1506800 lazy-girth=868895 last: m=126 classes=6 cclen=87 t=10792s
[02:49:57] it=2203272 colorings=1507000 lazy-girth=868940 last: m=126 classes=6 cclen=87 t=10793s
[02:49:58] it=2203522 colorings=1507200 lazy-girth=868993 last: m=126 classes=6 cclen=86 t=10794s
[02:49:59] it=2203757 colorings=1507400 lazy-girth=869028 last: m=126 classes=6 cclen=87 t=10795s
[02:50:00] it=2204015 colorings=1507600 lazy-girth=869091 last: m=126 classes=6 cclen=87 t=10796s
[02:50:02] it=2204269 colorings=1507800 lazy-girth=869145 last: m=126 classes=6 cclen=87 t=10798s
[02:50:04] it=2204513 colorings=1508000 lazy-girth=869189 last: m=126 classes=6 cclen=87 t=10800s
[02:50:05] it=2204732 colorings=1508200 lazy-girth=869208 last: m=126 classes=6 cclen=84 t=10801s
[02:50:06] it=2204941 colorings=1508400 lazy-girth=869217 last: m=126 classes=6 cclen=87 t=10802s
[02:50:08] it=2205153 colorings=1508600 lazy-girth=869229 last: m=126 classes=6 cclen=86 t=10803s
[02:50:08] it=2205372 colorings=1508800 lazy-girth=869248 last: m=126 classes=6 cclen=87 t=10804s
[02:50:10] it=2205585 colorings=1509000 lazy-girth=869261 last: m=126 classes=6 cclen=86 t=10805s
[02:50:11] it=2205793 colorings=1509200 lazy-girth=869269 last: m=126 classes=6 cclen=87 t=10806s
[02:50:12] it=2206010 colorings=1509400 lazy-girth=869286 last: m=126 classes=6 cclen=87 t=10807s
[02:50:13] it=2206232 colorings=1509600 lazy-girth=869308 last: m=126 classes=6 cclen=87 t=10808s
[02:50:14] it=2206452 colorings=1509800 lazy-girth=869328 last: m=126 classes=6 cclen=87 t=10809s
[02:50:14] it=2206665 colorings=1510000 lazy-girth=869341 last: m=126 classes=6 cclen=87 t=10810s
[02:50:16] it=2206934 colorings=1510200 lazy-girth=869410 last: m=126 classes=6 cclen=87 t=10812s
[02:50:17] it=2207186 colorings=1510400 lazy-girth=869462 last: m=126 classes=6 cclen=87 t=10813s
[02:50:19] it=2207442 colorings=1510600 lazy-girth=869518 last: m=126 classes=6 cclen=87 t=10815s
[02:50:20] it=2207717 colorings=1510800 lazy-girth=869593 last: m=126 classes=6 cclen=87 t=10816s
[02:50:22] it=2207969 colorings=1511000 lazy-girth=869645 last: m=126 classes=6 cclen=87 t=10818s
[02:50:23] it=2208251 colorings=1511200 lazy-girth=869727 last: m=126 classes=6 cclen=87 t=10819s
[02:50:26] it=2208780 colorings=1511400 lazy-girth=870056 last: m=126 classes=6 cclen=87 t=10822s
[02:50:27] it=2209057 colorings=1511600 lazy-girth=870133 last: m=126 classes=6 cclen=87 t=10823s
[02:50:28] it=2209337 colorings=1511800 lazy-girth=870213 last: m=126 classes=6 cclen=86 t=10824s
[02:50:29] it=2209562 colorings=1512000 lazy-girth=870238 last: m=126 classes=6 cclen=82 t=10825s
[02:50:31] it=2209777 colorings=1512200 lazy-girth=870253 last: m=126 classes=6 cclen=87 t=10827s
[02:50:32] it=2210001 colorings=1512400 lazy-girth=870277 last: m=126 classes=6 cclen=87 t=10828s
[02:50:34] it=2210215 colorings=1512600 lazy-girth=870291 last: m=126 classes=6 cclen=85 t=10830s
[02:50:35] it=2210427 colorings=1512800 lazy-girth=870304 last: m=126 classes=6 cclen=86 t=10831s
[02:50:37] it=2210667 colorings=1513000 lazy-girth=870348 last: m=126 classes=6 cclen=86 t=10833s
[02:50:38] it=2210914 colorings=1513200 lazy-girth=870399 last: m=126 classes=6 cclen=87 t=10834s
[02:50:39] it=2211174 colorings=1513400 lazy-girth=870461 last: m=126 classes=6 cclen=87 t=10835s
[02:50:41] it=2211438 colorings=1513600 lazy-girth=870526 last: m=126 classes=6 cclen=84 t=10837s
[02:50:43] it=2211697 colorings=1513800 lazy-girth=870587 last: m=126 classes=6 cclen=87 t=10838s
[02:50:44] it=2211946 colorings=1514000 lazy-girth=870637 last: m=126 classes=6 cclen=87 t=10840s
[02:50:45] it=2212184 colorings=1514200 lazy-girth=870676 last: m=126 classes=6 cclen=87 t=10841s
[02:50:47] it=2212417 colorings=1514400 lazy-girth=870709 last: m=126 classes=6 cclen=85 t=10842s
[02:50:48] it=2212650 colorings=1514600 lazy-girth=870743 last: m=126 classes=6 cclen=87 t=10844s
[02:50:49] it=2212890 colorings=1514800 lazy-girth=870785 last: m=126 classes=6 cclen=87 t=10845s
[02:50:51] it=2213124 colorings=1515000 lazy-girth=870820 last: m=126 classes=6 cclen=87 t=10846s
[02:50:52] it=2213375 colorings=1515200 lazy-girth=870871 last: m=126 classes=6 cclen=86 t=10848s
[02:50:53] it=2213632 colorings=1515400 lazy-girth=870929 last: m=126 classes=6 cclen=87 t=10849s
[02:50:55] it=2213903 colorings=1515600 lazy-girth=871001 last: m=126 classes=6 cclen=87 t=10851s
[02:50:57] it=2214145 colorings=1515800 lazy-girth=871045 last: m=126 classes=6 cclen=87 t=10853s
[02:50:58] it=2214377 colorings=1516000 lazy-girth=871078 last: m=126 classes=6 cclen=86 t=10854s
[02:51:00] it=2214622 colorings=1516200 lazy-girth=871123 last: m=126 classes=6 cclen=87 t=10855s
[02:51:01] it=2214840 colorings=1516400 lazy-girth=871141 last: m=126 classes=6 cclen=85 t=10856s
[02:51:02] it=2215068 colorings=1516600 lazy-girth=871169 last: m=126 classes=6 cclen=87 t=10858s
[02:51:03] it=2215313 colorings=1516800 lazy-girth=871216 last: m=126 classes=6 cclen=87 t=10859s
[02:51:04] it=2215542 colorings=1517000 lazy-girth=871246 last: m=126 classes=6 cclen=87 t=10860s
[02:51:05] it=2215771 colorings=1517200 lazy-girth=871275 last: m=126 classes=6 cclen=87 t=10861s
[02:51:07] it=2215998 colorings=1517400 lazy-girth=871302 last: m=126 classes=6 cclen=83 t=10862s
[02:51:08] it=2216212 colorings=1517600 lazy-girth=871316 last: m=126 classes=6 cclen=87 t=10864s
[02:51:09] it=2216441 colorings=1517800 lazy-girth=871345 last: m=126 classes=6 cclen=86 t=10865s
[02:51:11] it=2216663 colorings=1518000 lazy-girth=871367 last: m=126 classes=6 cclen=87 t=10866s
[02:51:12] it=2216884 colorings=1518200 lazy-girth=871388 last: m=126 classes=6 cclen=87 t=10868s
[02:51:13] it=2217098 colorings=1518400 lazy-girth=871403 last: m=126 classes=6 cclen=87 t=10869s
[02:51:14] it=2217328 colorings=1518600 lazy-girth=871433 last: m=126 classes=6 cclen=87 t=10870s
[02:51:15] it=2217574 colorings=1518800 lazy-girth=871479 last: m=126 classes=6 cclen=87 t=10871s
[02:51:16] it=2217796 colorings=1519000 lazy-girth=871501 last: m=126 classes=6 cclen=86 t=10872s
[02:51:17] it=2218016 colorings=1519200 lazy-girth=871521 last: m=126 classes=6 cclen=85 t=10873s
[02:51:19] it=2218245 colorings=1519400 lazy-girth=871550 last: m=126 classes=6 cclen=86 t=10874s
[02:51:20] it=2218494 colorings=1519600 lazy-girth=871599 last: m=126 classes=6 cclen=87 t=10876s
[02:51:21] it=2218732 colorings=1519800 lazy-girth=871637 last: m=126 classes=6 cclen=87 t=10877s
[02:51:22] it=2218951 colorings=1520000 lazy-girth=871656 last: m=126 classes=6 cclen=87 t=10878s
[02:51:24] it=2219184 colorings=1520200 lazy-girth=871690 last: m=126 classes=6 cclen=87 t=10879s
[02:51:25] it=2219424 colorings=1520400 lazy-girth=871730 last: m=126 classes=6 cclen=87 t=10881s
[02:51:26] it=2219679 colorings=1520600 lazy-girth=871785 last: m=126 classes=6 cclen=87 t=10882s
[02:51:28] it=2219920 colorings=1520800 lazy-girth=871826 last: m=126 classes=6 cclen=87 t=10883s
[02:51:29] it=2220157 colorings=1521000 lazy-girth=871864 last: m=126 classes=6 cclen=87 t=10884s
[02:51:30] it=2220398 colorings=1521200 lazy-girth=871910 last: m=126 classes=6 cclen=87 t=10886s
[02:51:31] it=2220633 colorings=1521400 lazy-girth=871947 last: m=126 classes=6 cclen=87 t=10887s
[02:51:33] it=2220858 colorings=1521600 lazy-girth=871972 last: m=126 classes=6 cclen=87 t=10888s
[02:51:34] it=2221105 colorings=1521800 lazy-girth=872021 last: m=126 classes=6 cclen=86 t=10890s
[02:51:35] it=2221320 colorings=1522000 lazy-girth=872036 last: m=126 classes=6 cclen=86 t=10891s
[02:51:36] it=2221558 colorings=1522200 lazy-girth=872076 last: m=126 classes=6 cclen=86 t=10892s
[02:51:38] it=2221802 colorings=1522400 lazy-girth=872123 last: m=126 classes=6 cclen=87 t=10893s
[02:51:39] it=2222048 colorings=1522600 lazy-girth=872171 last: m=126 classes=6 cclen=87 t=10895s
[02:51:41] it=2222281 colorings=1522800 lazy-girth=872207 last: m=126 classes=6 cclen=87 t=10897s
[02:51:42] it=2222532 colorings=1523000 lazy-girth=872258 last: m=126 classes=6 cclen=87 t=10898s
[02:51:43] it=2222757 colorings=1523200 lazy-girth=872283 last: m=126 classes=6 cclen=87 t=10899s
[02:51:44] it=2222988 colorings=1523400 lazy-girth=872314 last: m=126 classes=6 cclen=87 t=10900s
[02:51:46] it=2223212 colorings=1523600 lazy-girth=872338 last: m=126 classes=6 cclen=87 t=10901s
[02:51:47] it=2223439 colorings=1523800 lazy-girth=872365 last: m=105 classes=5 cclen=88 t=10903s
[02:51:48] it=2223662 colorings=1524000 lazy-girth=872388 last: m=147 classes=7 cclen=85 t=10904s
[02:51:49] it=2223909 colorings=1524200 lazy-girth=872435 last: m=126 classes=6 cclen=87 t=10905s
[02:51:51] it=2224130 colorings=1524400 lazy-girth=872458 last: m=147 classes=7 cclen=86 t=10906s
[02:51:52] it=2224353 colorings=1524600 lazy-girth=872482 last: m=126 classes=6 cclen=87 t=10907s
[02:51:53] it=2224572 colorings=1524800 lazy-girth=872501 last: m=126 classes=6 cclen=87 t=10909s
[02:51:54] it=2224802 colorings=1525000 lazy-girth=872531 last: m=105 classes=5 cclen=88 t=10910s
[02:51:55] it=2225041 colorings=1525200 lazy-girth=872573 last: m=126 classes=6 cclen=87 t=10911s
[02:51:57] it=2225353 colorings=1525400 lazy-girth=872687 last: m=126 classes=6 cclen=85 t=10912s
[02:51:58] it=2225557 colorings=1525600 lazy-girth=872691 last: m=126 classes=6 cclen=86 t=10914s
[02:51:59] it=2225796 colorings=1525800 lazy-girth=872731 last: m=126 classes=6 cclen=82 t=10915s
[02:52:01] it=2226033 colorings=1526000 lazy-girth=872768 last: m=126 classes=6 cclen=87 t=10916s
[02:52:02] it=2226271 colorings=1526200 lazy-girth=872807 last: m=126 classes=6 cclen=87 t=10918s
[02:52:03] it=2226487 colorings=1526400 lazy-girth=872823 last: m=126 classes=6 cclen=87 t=10919s
[02:52:04] it=2226697 colorings=1526600 lazy-girth=872833 last: m=126 classes=6 cclen=87 t=10920s
[02:52:06] it=2226926 colorings=1526800 lazy-girth=872863 last: m=126 classes=6 cclen=87 t=10921s
[02:52:09] it=2227127 colorings=1527000 lazy-girth=872864 last: m=126 classes=6 cclen=87 t=10925s
[02:52:11] it=2227565 colorings=1527200 lazy-girth=873114 last: m=105 classes=5 cclen=88 t=10927s
[02:52:13] it=2227766 colorings=1527400 lazy-girth=873115 last: m=126 classes=6 cclen=87 t=10929s
[02:52:14] it=2227968 colorings=1527600 lazy-girth=873117 last: m=126 classes=6 cclen=87 t=10930s
[02:52:15] it=2228169 colorings=1527800 lazy-girth=873118 last: m=126 classes=6 cclen=87 t=10931s
[02:52:17] it=2228369 colorings=1528000 lazy-girth=873118 last: m=126 classes=6 cclen=87 t=10933s
[02:52:19] it=2228576 colorings=1528200 lazy-girth=873125 last: m=126 classes=6 cclen=85 t=10935s
[02:52:21] it=2228809 colorings=1528400 lazy-girth=873158 last: m=126 classes=6 cclen=87 t=10937s
[02:52:22] it=2229030 colorings=1528600 lazy-girth=873179 last: m=126 classes=6 cclen=87 t=10938s
[02:52:24] it=2229280 colorings=1528800 lazy-girth=873230 last: m=126 classes=6 cclen=87 t=10940s
[02:52:25] it=2229510 colorings=1529000 lazy-girth=873260 last: m=126 classes=6 cclen=87 t=10941s
[02:52:27] it=2229749 colorings=1529200 lazy-girth=873299 last: m=126 classes=6 cclen=87 t=10943s
[02:52:29] it=2229991 colorings=1529400 lazy-girth=873341 last: m=126 classes=6 cclen=87 t=10944s
[02:52:30] it=2230233 colorings=1529600 lazy-girth=873383 last: m=126 classes=6 cclen=85 t=10946s
[02:52:32] it=2230489 colorings=1529800 lazy-girth=873439 last: m=126 classes=6 cclen=87 t=10947s
[02:52:33] it=2230731 colorings=1530000 lazy-girth=873481 last: m=126 classes=6 cclen=87 t=10949s
[02:52:35] it=2230971 colorings=1530200 lazy-girth=873523 last: m=126 classes=6 cclen=86 t=10951s
[02:52:36] it=2231196 colorings=1530400 lazy-girth=873548 last: m=126 classes=6 cclen=87 t=10952s
[02:52:38] it=2231445 colorings=1530600 lazy-girth=873599 last: m=126 classes=6 cclen=87 t=10954s
[02:52:40] it=2231695 colorings=1530800 lazy-girth=873650 last: m=126 classes=6 cclen=87 t=10955s
[02:52:41] it=2231927 colorings=1531000 lazy-girth=873682 last: m=126 classes=6 cclen=87 t=10957s
[02:52:42] it=2232163 colorings=1531200 lazy-girth=873720 last: m=126 classes=6 cclen=87 t=10958s
[02:52:43] it=2232385 colorings=1531400 lazy-girth=873743 last: m=126 classes=6 cclen=87 t=10959s
[02:52:44] it=2232601 colorings=1531600 lazy-girth=873760 last: m=126 classes=6 cclen=87 t=10960s
[02:52:46] it=2232828 colorings=1531800 lazy-girth=873787 last: m=126 classes=6 cclen=87 t=10962s
[02:52:47] it=2233058 colorings=1532000 lazy-girth=873818 last: m=126 classes=6 cclen=87 t=10963s
[02:52:49] it=2233276 colorings=1532200 lazy-girth=873836 last: m=126 classes=6 cclen=87 t=10964s
[02:52:50] it=2233499 colorings=1532400 lazy-girth=873859 last: m=126 classes=6 cclen=87 t=10966s
[02:52:51] it=2233712 colorings=1532600 lazy-girth=873872 last: m=126 classes=6 cclen=87 t=10967s
[02:52:53] it=2233933 colorings=1532800 lazy-girth=873894 last: m=126 classes=6 cclen=87 t=10969s
[02:52:54] it=2234162 colorings=1533000 lazy-girth=873924 last: m=126 classes=6 cclen=87 t=10970s
[02:52:55] it=2234383 colorings=1533200 lazy-girth=873945 last: m=126 classes=6 cclen=87 t=10971s
[02:52:57] it=2234612 colorings=1533400 lazy-girth=873974 last: m=126 classes=6 cclen=87 t=10973s
[02:52:58] it=2234834 colorings=1533600 lazy-girth=873996 last: m=126 classes=6 cclen=87 t=10974s
[02:53:00] it=2235063 colorings=1533800 lazy-girth=874025 last: m=126 classes=6 cclen=86 t=10975s
[02:53:01] it=2235305 colorings=1534000 lazy-girth=874067 last: m=126 classes=6 cclen=86 t=10977s
[02:53:02] it=2235528 colorings=1534200 lazy-girth=874090 last: m=126 classes=6 cclen=87 t=10978s
[02:53:03] it=2235756 colorings=1534400 lazy-girth=874118 last: m=126 classes=6 cclen=87 t=10979s
[02:53:05] it=2235991 colorings=1534600 lazy-girth=874154 last: m=126 classes=6 cclen=86 t=10981s
[02:53:06] it=2236211 colorings=1534800 lazy-girth=874174 last: m=126 classes=6 cclen=87 t=10982s
[02:53:08] it=2236447 colorings=1535000 lazy-girth=874210 last: m=126 classes=6 cclen=87 t=10984s
[02:53:10] it=2236673 colorings=1535200 lazy-girth=874236 last: m=126 classes=6 cclen=87 t=10985s
[02:53:11] it=2236905 colorings=1535400 lazy-girth=874268 last: m=126 classes=6 cclen=87 t=10987s
[02:53:13] it=2237194 colorings=1535600 lazy-girth=874359 last: m=126 classes=6 cclen=87 t=10989s
[02:53:15] it=2237412 colorings=1535800 lazy-girth=874377 last: m=126 classes=6 cclen=87 t=10990s
[02:53:16] it=2237633 colorings=1536000 lazy-girth=874398 last: m=126 classes=6 cclen=87 t=10992s
[02:53:17] it=2237867 colorings=1536200 lazy-girth=874432 last: m=126 classes=6 cclen=87 t=10993s
[02:53:19] it=2238105 colorings=1536400 lazy-girth=874470 last: m=126 classes=6 cclen=87 t=10995s
[02:53:20] it=2238339 colorings=1536600 lazy-girth=874504 last: m=126 classes=6 cclen=87 t=10996s
[02:53:22] it=2238566 colorings=1536800 lazy-girth=874531 last: m=126 classes=6 cclen=87 t=10998s
[02:53:24] it=2238798 colorings=1537000 lazy-girth=874564 last: m=126 classes=6 cclen=87 t=11000s
[02:53:25] it=2239043 colorings=1537200 lazy-girth=874609 last: m=105 classes=5 cclen=88 t=11001s
[02:53:27] it=2239285 colorings=1537400 lazy-girth=874652 last: m=126 classes=6 cclen=87 t=11003s
[02:53:29] it=2239511 colorings=1537600 lazy-girth=874678 last: m=126 classes=6 cclen=87 t=11005s
[02:53:33] it=2239733 colorings=1537800 lazy-girth=874700 last: m=126 classes=6 cclen=87 t=11008s
[02:53:38] it=2239984 colorings=1538000 lazy-girth=874757 last: m=126 classes=6 cclen=87 t=11014s
[02:53:40] it=2240230 colorings=1538200 lazy-girth=874804 last: m=126 classes=6 cclen=87 t=11015s
[02:53:41] it=2240492 colorings=1538400 lazy-girth=874871 last: m=126 classes=6 cclen=87 t=11017s
[02:53:42] it=2240761 colorings=1538600 lazy-girth=874942 last: m=126 classes=6 cclen=85 t=11018s
[02:53:44] it=2241024 colorings=1538800 lazy-girth=875018 last: m=126 classes=6 cclen=87 t=11020s
[02:53:46] it=2241303 colorings=1539000 lazy-girth=875109 last: m=126 classes=6 cclen=87 t=11022s
[02:53:49] it=2241626 colorings=1539200 lazy-girth=875252 last: m=126 classes=6 cclen=87 t=11025s
[02:53:53] it=2241943 colorings=1539400 lazy-girth=875394 last: m=126 classes=6 cclen=87 t=11028s
[02:53:54] it=2242155 colorings=1539600 lazy-girth=875406 last: m=126 classes=6 cclen=86 t=11029s
[02:53:55] it=2242372 colorings=1539800 lazy-girth=875423 last: m=126 classes=6 cclen=87 t=11030s
[02:53:55] it=2242573 colorings=1540000 lazy-girth=875424 last: m=126 classes=6 cclen=87 t=11031s
[02:53:57] it=2242821 colorings=1540200 lazy-girth=875474 last: m=126 classes=6 cclen=86 t=11033s
[02:53:58] it=2243078 colorings=1540400 lazy-girth=875534 last: m=126 classes=6 cclen=87 t=11034s
[02:53:59] it=2243341 colorings=1540600 lazy-girth=875598 last: m=126 classes=6 cclen=87 t=11035s
[02:54:01] it=2243597 colorings=1540800 lazy-girth=875659 last: m=126 classes=6 cclen=87 t=11037s
[02:54:02] it=2243857 colorings=1541000 lazy-girth=875719 last: m=126 classes=6 cclen=87 t=11038s
[02:54:03] it=2244108 colorings=1541200 lazy-girth=875773 last: m=126 classes=6 cclen=87 t=11039s
[02:54:04] it=2244381 colorings=1541400 lazy-girth=875846 last: m=126 classes=6 cclen=87 t=11040s
[02:54:06] it=2244633 colorings=1541600 lazy-girth=875900 last: m=126 classes=6 cclen=87 t=11041s
[02:54:07] it=2244903 colorings=1541800 lazy-girth=875970 last: m=105 classes=5 cclen=88 t=11043s
[02:54:08] it=2245168 colorings=1542000 lazy-girth=876040 last: m=126 classes=6 cclen=87 t=11044s
[02:54:09] it=2245404 colorings=1542200 lazy-girth=876078 last: m=126 classes=6 cclen=87 t=11045s
[02:54:10] it=2245637 colorings=1542400 lazy-girth=876113 last: m=126 classes=6 cclen=87 t=11046s
[02:54:12] it=2245871 colorings=1542600 lazy-girth=876149 last: m=126 classes=6 cclen=87 t=11047s
[02:54:13] it=2246112 colorings=1542800 lazy-girth=876191 last: m=126 classes=6 cclen=87 t=11049s
[02:54:14] it=2246350 colorings=1543000 lazy-girth=876230 last: m=126 classes=6 cclen=87 t=11050s
[02:54:15] it=2246604 colorings=1543200 lazy-girth=876284 last: m=126 classes=6 cclen=87 t=11051s
[02:54:16] it=2246820 colorings=1543400 lazy-girth=876300 last: m=126 classes=6 cclen=77 t=11052s
[02:54:18] it=2247073 colorings=1543600 lazy-girth=876353 last: m=126 classes=6 cclen=87 t=11053s
[02:54:19] it=2247315 colorings=1543800 lazy-girth=876397 last: m=126 classes=6 cclen=87 t=11055s
[02:54:20] it=2247558 colorings=1544000 lazy-girth=876441 last: m=126 classes=6 cclen=87 t=11056s
[02:54:22] it=2247832 colorings=1544200 lazy-girth=876516 last: m=126 classes=6 cclen=87 t=11058s
[02:54:24] it=2248092 colorings=1544400 lazy-girth=876579 last: m=126 classes=6 cclen=87 t=11060s
[02:54:26] it=2248357 colorings=1544600 lazy-girth=876646 last: m=126 classes=6 cclen=87 t=11061s
[02:54:27] it=2248622 colorings=1544800 lazy-girth=876712 last: m=126 classes=6 cclen=87 t=11063s
[02:54:28] it=2248857 colorings=1545000 lazy-girth=876747 last: m=126 classes=6 cclen=87 t=11064s
[02:54:30] it=2249087 colorings=1545200 lazy-girth=876777 last: m=126 classes=6 cclen=87 t=11065s
[02:54:31] it=2249325 colorings=1545400 lazy-girth=876818 last: m=126 classes=6 cclen=87 t=11067s
[02:54:33] it=2249559 colorings=1545600 lazy-girth=876852 last: m=126 classes=6 cclen=87 t=11069s
[02:54:35] it=2249831 colorings=1545800 lazy-girth=876927 last: m=126 classes=6 cclen=76 t=11071s
[02:54:37] it=2250099 colorings=1546000 lazy-girth=876998 last: m=126 classes=6 cclen=87 t=11072s
[02:54:38] it=2250372 colorings=1546200 lazy-girth=877077 last: m=126 classes=6 cclen=87 t=11074s
[02:54:40] it=2250614 colorings=1546400 lazy-girth=877122 last: m=126 classes=6 cclen=87 t=11075s
[02:54:41] it=2250845 colorings=1546600 lazy-girth=877153 last: m=126 classes=6 cclen=87 t=11077s
[02:54:43] it=2251092 colorings=1546800 lazy-girth=877202 last: m=126 classes=6 cclen=87 t=11078s
[02:54:44] it=2251345 colorings=1547000 lazy-girth=877255 last: m=126 classes=6 cclen=87 t=11080s
[02:54:47] it=2251616 colorings=1547200 lazy-girth=877338 last: m=126 classes=6 cclen=87 t=11083s
[02:54:49] it=2251889 colorings=1547400 lazy-girth=877426 last: m=126 classes=6 cclen=87 t=11085s
[02:54:50] it=2252146 colorings=1547600 lazy-girth=877484 last: m=126 classes=6 cclen=87 t=11086s
[02:54:52] it=2252410 colorings=1547800 lazy-girth=877558 last: m=126 classes=6 cclen=87 t=11088s
[02:54:55] it=2252669 colorings=1548000 lazy-girth=877631 last: m=126 classes=6 cclen=87 t=11091s
[02:54:58] it=2252950 colorings=1548200 lazy-girth=877723 last: m=126 classes=6 cclen=86 t=11093s
[02:54:59] it=2253210 colorings=1548400 lazy-girth=877795 last: m=126 classes=6 cclen=87 t=11095s
[02:55:01] it=2253480 colorings=1548600 lazy-girth=877873 last: m=126 classes=6 cclen=86 t=11097s
[02:55:03] it=2253721 colorings=1548800 lazy-girth=877924 last: m=126 classes=6 cclen=87 t=11099s
[02:55:05] it=2253952 colorings=1549000 lazy-girth=877955 last: m=126 classes=6 cclen=84 t=11101s
[02:55:06] it=2254173 colorings=1549200 lazy-girth=877977 last: m=126 classes=6 cclen=87 t=11102s
[02:55:08] it=2254406 colorings=1549400 lazy-girth=878010 last: m=126 classes=6 cclen=87 t=11104s
[02:55:12] it=2254684 colorings=1549600 lazy-girth=878113 last: m=126 classes=6 cclen=87 t=11108s
[02:55:13] it=2254925 colorings=1549800 lazy-girth=878154 last: m=126 classes=6 cclen=87 t=11109s
[02:55:15] it=2255174 colorings=1550000 lazy-girth=878203 last: m=126 classes=6 cclen=87 t=11111s
[02:55:17] it=2255439 colorings=1550200 lazy-girth=878268 last: m=126 classes=6 cclen=87 t=11112s
[02:55:18] it=2255680 colorings=1550400 lazy-girth=878310 last: m=126 classes=6 cclen=87 t=11114s
[02:55:19] it=2255905 colorings=1550600 lazy-girth=878336 last: m=126 classes=6 cclen=87 t=11115s
[02:55:20] it=2256131 colorings=1550800 lazy-girth=878362 last: m=126 classes=6 cclen=87 t=11116s
[02:55:22] it=2256373 colorings=1551000 lazy-girth=878404 last: m=105 classes=5 cclen=88 t=11118s
[02:55:23] it=2256592 colorings=1551200 lazy-girth=878423 last: m=126 classes=6 cclen=86 t=11119s
[02:55:25] it=2256839 colorings=1551400 lazy-girth=878470 last: m=126 classes=6 cclen=86 t=11120s
[02:55:26] it=2257073 colorings=1551600 lazy-girth=878505 last: m=126 classes=6 cclen=87 t=11122s
[02:55:31] it=2257311 colorings=1551800 lazy-girth=878544 last: m=126 classes=6 cclen=87 t=11126s
[02:55:34] it=2257581 colorings=1552000 lazy-girth=878623 last: m=126 classes=6 cclen=82 t=11129s
[02:55:36] it=2257863 colorings=1552200 lazy-girth=878723 last: m=126 classes=6 cclen=87 t=11131s
[02:55:39] it=2258142 colorings=1552400 lazy-girth=878819 last: m=126 classes=6 cclen=87 t=11135s
[02:55:41] it=2258437 colorings=1552600 lazy-girth=878932 last: m=126 classes=6 cclen=87 t=11137s
[02:55:45] it=2258737 colorings=1552800 lazy-girth=879056 last: m=126 classes=6 cclen=87 t=11141s
[02:55:48] it=2258978 colorings=1553000 lazy-girth=879109 last: m=126 classes=6 cclen=86 t=11144s
[02:55:50] it=2259241 colorings=1553200 lazy-girth=879191 last: m=126 classes=6 cclen=87 t=11146s
[02:55:54] it=2259527 colorings=1553400 lazy-girth=879293 last: m=126 classes=6 cclen=87 t=11150s
[02:55:56] it=2259791 colorings=1553600 lazy-girth=879363 last: m=126 classes=6 cclen=87 t=11152s
[02:55:59] it=2260101 colorings=1553800 lazy-girth=879498 last: m=126 classes=6 cclen=87 t=11155s
[02:56:01] it=2260338 colorings=1554000 lazy-girth=879535 last: m=126 classes=6 cclen=87 t=11157s
[02:56:02] it=2260577 colorings=1554200 lazy-girth=879574 last: m=126 classes=6 cclen=87 t=11158s
[02:56:03] it=2260815 colorings=1554400 lazy-girth=879612 last: m=126 classes=6 cclen=86 t=11159s
[02:56:05] it=2261033 colorings=1554600 lazy-girth=879631 last: m=126 classes=6 cclen=87 t=11160s
[02:56:06] it=2261291 colorings=1554800 lazy-girth=879689 last: m=105 classes=5 cclen=88 t=11162s
[02:56:07] it=2261516 colorings=1555000 lazy-girth=879714 last: m=126 classes=6 cclen=86 t=11163s
[02:56:09] it=2261739 colorings=1555200 lazy-girth=879737 last: m=126 classes=6 cclen=77 t=11165s
[02:56:12] it=2262034 colorings=1555400 lazy-girth=879853 last: m=147 classes=7 cclen=81 t=11167s
[02:56:16] it=2262323 colorings=1555600 lazy-girth=879956 last: m=126 classes=6 cclen=86 t=11171s
[02:56:18] it=2262546 colorings=1555800 lazy-girth=879981 last: m=126 classes=6 cclen=85 t=11174s
[02:56:22] it=2262814 colorings=1556000 lazy-girth=880059 last: m=126 classes=6 cclen=87 t=11177s
[02:56:24] it=2263089 colorings=1556200 lazy-girth=880149 last: m=147 classes=7 cclen=86 t=11180s
[02:56:27] it=2263385 colorings=1556400 lazy-girth=880270 last: m=126 classes=6 cclen=86 t=11183s
[02:56:31] it=2263662 colorings=1556600 lazy-girth=880368 last: m=126 classes=6 cclen=87 t=11187s
[02:56:35] it=2263941 colorings=1556800 lazy-girth=880464 last: m=126 classes=6 cclen=82 t=11191s
[02:56:40] it=2264201 colorings=1557000 lazy-girth=880536 last: m=126 classes=6 cclen=87 t=11196s
[02:56:48] it=2264459 colorings=1557200 lazy-girth=880610 last: m=126 classes=6 cclen=86 t=11204s
[02:56:53] it=2264747 colorings=1557400 lazy-girth=880705 last: m=105 classes=5 cclen=88 t=11209s
[02:56:54] it=2264957 colorings=1557600 lazy-girth=880716 last: m=126 classes=6 cclen=87 t=11210s
[02:56:56] it=2265198 colorings=1557800 lazy-girth=880758 last: m=126 classes=6 cclen=87 t=11211s
[02:56:57] it=2265455 colorings=1558000 lazy-girth=880824 last: m=126 classes=6 cclen=87 t=11213s
[02:56:58] it=2265699 colorings=1558200 lazy-girth=880872 last: m=147 classes=7 cclen=83 t=11214s
[02:57:01] it=2265992 colorings=1558400 lazy-girth=880972 last: m=126 classes=6 cclen=87 t=11217s
[02:57:03] it=2266287 colorings=1558600 lazy-girth=881069 last: m=126 classes=6 cclen=87 t=11219s
[02:57:05] it=2266535 colorings=1558800 lazy-girth=881117 last: m=126 classes=6 cclen=87 t=11221s
[02:57:06] it=2266763 colorings=1559000 lazy-girth=881145 last: m=126 classes=6 cclen=85 t=11222s
[02:57:08] it=2267034 colorings=1559200 lazy-girth=881220 last: m=126 classes=6 cclen=87 t=11223s
[02:57:09] it=2267294 colorings=1559400 lazy-girth=881281 last: m=126 classes=6 cclen=85 t=11225s
[02:57:10] it=2267552 colorings=1559600 lazy-girth=881339 last: m=105 classes=5 cclen=88 t=11226s
[02:57:12] it=2267804 colorings=1559800 lazy-girth=881393 last: m=126 classes=6 cclen=87 t=11228s
[02:57:14] it=2268092 colorings=1560000 lazy-girth=881498 last: m=126 classes=6 cclen=87 t=11230s
[02:57:15] it=2268312 colorings=1560200 lazy-girth=881518 last: m=126 classes=6 cclen=87 t=11231s
[02:57:17] it=2268619 colorings=1560400 lazy-girth=881635 last: m=126 classes=6 cclen=87 t=11233s
[02:57:18] it=2268819 colorings=1560600 lazy-girth=881635 last: m=126 classes=6 cclen=87 t=11234s
[02:57:19] it=2269026 colorings=1560800 lazy-girth=881642 last: m=126 classes=6 cclen=85 t=11234s
[02:57:20] it=2269272 colorings=1561000 lazy-girth=881689 last: m=126 classes=6 cclen=85 t=11236s
[02:57:21] it=2269504 colorings=1561200 lazy-girth=881722 last: m=126 classes=6 cclen=78 t=11237s
[02:57:23] it=2269752 colorings=1561400 lazy-girth=881771 last: m=126 classes=6 cclen=87 t=11239s
[02:57:25] it=2269996 colorings=1561600 lazy-girth=881815 last: m=126 classes=6 cclen=87 t=11240s
[02:57:26] it=2270260 colorings=1561800 lazy-girth=881882 last: m=126 classes=6 cclen=86 t=11242s
[02:57:27] it=2270511 colorings=1562000 lazy-girth=881936 last: m=126 classes=6 cclen=87 t=11243s
[02:57:29] it=2270743 colorings=1562200 lazy-girth=881969 last: m=126 classes=6 cclen=87 t=11245s
[02:57:30] it=2270983 colorings=1562400 lazy-girth=882012 last: m=126 classes=6 cclen=87 t=11246s
[02:57:32] it=2271228 colorings=1562600 lazy-girth=882059 last: m=126 classes=6 cclen=86 t=11247s
[02:57:33] it=2271460 colorings=1562800 lazy-girth=882092 last: m=126 classes=6 cclen=87 t=11249s
[02:57:34] it=2271694 colorings=1563000 lazy-girth=882130 last: m=126 classes=6 cclen=85 t=11250s
[02:57:36] it=2271925 colorings=1563200 lazy-girth=882161 last: m=126 classes=6 cclen=87 t=11252s
[02:57:44] it=2272381 colorings=1563400 lazy-girth=882447 last: m=126 classes=6 cclen=87 t=11260s
[02:57:46] it=2272658 colorings=1563600 lazy-girth=882533 last: m=126 classes=6 cclen=87 t=11262s
[02:57:48] it=2272913 colorings=1563800 lazy-girth=882588 last: m=126 classes=6 cclen=87 t=11264s
[02:57:50] it=2273153 colorings=1564000 lazy-girth=882631 last: m=126 classes=6 cclen=87 t=11265s
[02:57:51] it=2273408 colorings=1564200 lazy-girth=882692 last: m=126 classes=6 cclen=87 t=11267s
[02:57:53] it=2273680 colorings=1564400 lazy-girth=882780 last: m=126 classes=6 cclen=87 t=11269s
[02:57:56] it=2273933 colorings=1564600 lazy-girth=882842 last: m=126 classes=6 cclen=87 t=11272s
[02:57:59] it=2274193 colorings=1564800 lazy-girth=882907 last: m=126 classes=6 cclen=87 t=11274s
[02:58:01] it=2274458 colorings=1565000 lazy-girth=882975 last: m=126 classes=6 cclen=87 t=11276s
[02:58:02] it=2274714 colorings=1565200 lazy-girth=883032 last: m=126 classes=6 cclen=85 t=11278s
[02:58:04] it=2274973 colorings=1565400 lazy-girth=883097 last: m=126 classes=6 cclen=85 t=11280s
[02:58:05] it=2275208 colorings=1565600 lazy-girth=883132 last: m=126 classes=6 cclen=87 t=11281s
[02:58:07] it=2275448 colorings=1565800 lazy-girth=883172 last: m=126 classes=6 cclen=87 t=11282s
[02:58:08] it=2275681 colorings=1566000 lazy-girth=883205 last: m=126 classes=6 cclen=87 t=11284s
[02:58:09] it=2275916 colorings=1566200 lazy-girth=883242 last: m=126 classes=6 cclen=87 t=11285s
[02:58:11] it=2276140 colorings=1566400 lazy-girth=883267 last: m=126 classes=6 cclen=87 t=11286s
[02:58:12] it=2276360 colorings=1566600 lazy-girth=883287 last: m=126 classes=6 cclen=84 t=11288s
[02:58:13] it=2276564 colorings=1566800 lazy-girth=883291 last: m=126 classes=6 cclen=87 t=11289s
[02:58:14] it=2276807 colorings=1567000 lazy-girth=883334 last: m=126 classes=6 cclen=87 t=11290s
[02:58:15] it=2277044 colorings=1567200 lazy-girth=883372 last: m=126 classes=6 cclen=85 t=11291s
[02:58:17] it=2277277 colorings=1567400 lazy-girth=883405 last: m=126 classes=6 cclen=82 t=11293s
[02:58:18] it=2277516 colorings=1567600 lazy-girth=883444 last: m=126 classes=6 cclen=87 t=11294s
[02:58:19] it=2277741 colorings=1567800 lazy-girth=883469 last: m=126 classes=6 cclen=87 t=11295s
[02:58:20] it=2277961 colorings=1568000 lazy-girth=883489 last: m=126 classes=6 cclen=87 t=11296s
[02:58:22] it=2278190 colorings=1568200 lazy-girth=883519 last: m=126 classes=6 cclen=86 t=11297s
[02:58:24] it=2278433 colorings=1568400 lazy-girth=883570 last: m=126 classes=6 cclen=87 t=11300s
[02:58:26] it=2278695 colorings=1568600 lazy-girth=883641 last: m=126 classes=6 cclen=87 t=11302s
[02:58:28] it=2278949 colorings=1568800 lazy-girth=883701 last: m=126 classes=6 cclen=87 t=11304s
[02:58:30] it=2279214 colorings=1569000 lazy-girth=883779 last: m=126 classes=6 cclen=87 t=11306s
[02:58:33] it=2279472 colorings=1569200 lazy-girth=883852 last: m=126 classes=6 cclen=87 t=11309s
[02:58:35] it=2279703 colorings=1569400 lazy-girth=883891 last: m=126 classes=6 cclen=85 t=11311s
[02:58:36] it=2279941 colorings=1569600 lazy-girth=883930 last: m=126 classes=6 cclen=87 t=11312s
[02:58:39] it=2280189 colorings=1569800 lazy-girth=883980 last: m=147 classes=7 cclen=86 t=11315s
[02:58:42] it=2280485 colorings=1570000 lazy-girth=884088 last: m=147 classes=7 cclen=85 t=11318s
[02:58:45] it=2280775 colorings=1570200 lazy-girth=884192 last: m=126 classes=6 cclen=87 t=11321s
[02:58:47] it=2281041 colorings=1570400 lazy-girth=884261 last: m=126 classes=6 cclen=84 t=11323s
[02:58:48] it=2281258 colorings=1570600 lazy-girth=884280 last: m=126 classes=6 cclen=87 t=11324s
[02:58:50] it=2281479 colorings=1570800 lazy-girth=884303 last: m=126 classes=6 cclen=86 t=11326s
[02:58:57] it=2281730 colorings=1571000 lazy-girth=884362 last: m=126 classes=6 cclen=87 t=11333s
[02:58:59] it=2281983 colorings=1571200 lazy-girth=884417 last: m=126 classes=6 cclen=87 t=11334s
[02:59:00] it=2282238 colorings=1571400 lazy-girth=884472 last: m=126 classes=6 cclen=87 t=11336s
[02:59:02] it=2282496 colorings=1571600 lazy-girth=884530 last: m=126 classes=6 cclen=87 t=11338s
[02:59:03] it=2282744 colorings=1571800 lazy-girth=884579 last: m=126 classes=6 cclen=87 t=11339s
[02:59:04] it=2282988 colorings=1572000 lazy-girth=884623 last: m=126 classes=6 cclen=87 t=11340s
[02:59:06] it=2283231 colorings=1572200 lazy-girth=884666 last: m=126 classes=6 cclen=86 t=11342s
[02:59:07] it=2283461 colorings=1572400 lazy-girth=884699 last: m=126 classes=6 cclen=86 t=11343s
[02:59:08] it=2283698 colorings=1572600 lazy-girth=884737 last: m=126 classes=6 cclen=82 t=11344s
[02:59:10] it=2283949 colorings=1572800 lazy-girth=884788 last: m=126 classes=6 cclen=86 t=11346s
[02:59:11] it=2284184 colorings=1573000 lazy-girth=884823 last: m=126 classes=6 cclen=87 t=11347s
[02:59:12] it=2284404 colorings=1573200 lazy-girth=884843 last: m=126 classes=6 cclen=84 t=11348s
[02:59:14] it=2284640 colorings=1573400 lazy-girth=884879 last: m=126 classes=6 cclen=87 t=11349s
[02:59:17] it=2284911 colorings=1573600 lazy-girth=884956 last: m=126 classes=6 cclen=87 t=11352s
[02:59:19] it=2285175 colorings=1573800 lazy-girth=885032 last: m=126 classes=6 cclen=86 t=11355s
[02:59:22] it=2285470 colorings=1574000 lazy-girth=885141 last: m=126 classes=6 cclen=87 t=11358s
[02:59:24] it=2285748 colorings=1574200 lazy-girth=885221 last: m=126 classes=6 cclen=87 t=11360s
[02:59:27] it=2286036 colorings=1574400 lazy-girth=885326 last: m=126 classes=6 cclen=87 t=11363s
[02:59:29] it=2286266 colorings=1574600 lazy-girth=885361 last: m=126 classes=6 cclen=86 t=11364s
[02:59:30] it=2286511 colorings=1574800 lazy-girth=885417 last: m=126 classes=6 cclen=87 t=11366s
[02:59:32] it=2286757 colorings=1575000 lazy-girth=885463 last: m=126 classes=6 cclen=87 t=11368s
[02:59:34] it=2287033 colorings=1575200 lazy-girth=885548 last: m=126 classes=6 cclen=87 t=11370s
[02:59:37] it=2287297 colorings=1575400 lazy-girth=885619 last: m=126 classes=6 cclen=84 t=11373s
[02:59:39] it=2287580 colorings=1575600 lazy-girth=885714 last: m=126 classes=6 cclen=85 t=11375s
[02:59:41] it=2287830 colorings=1575800 lazy-girth=885766 last: m=126 classes=6 cclen=87 t=11377s
[02:59:42] it=2288065 colorings=1576000 lazy-girth=885801 last: m=126 classes=6 cclen=87 t=11378s
[02:59:44] it=2288334 colorings=1576200 lazy-girth=885870 last: m=126 classes=6 cclen=86 t=11380s
[02:59:45] it=2288569 colorings=1576400 lazy-girth=885906 last: m=126 classes=6 cclen=87 t=11381s
[02:59:46] it=2288821 colorings=1576600 lazy-girth=885959 last: m=105 classes=5 cclen=88 t=11382s
[02:59:48] it=2289070 colorings=1576800 lazy-girth=886009 last: m=126 classes=6 cclen=87 t=11384s
[02:59:49] it=2289309 colorings=1577000 lazy-girth=886048 last: m=126 classes=6 cclen=87 t=11385s
[02:59:51] it=2289563 colorings=1577200 lazy-girth=886102 last: m=126 classes=6 cclen=87 t=11386s
[02:59:52] it=2289806 colorings=1577400 lazy-girth=886148 last: m=126 classes=6 cclen=87 t=11388s
[02:59:54] it=2290071 colorings=1577600 lazy-girth=886214 last: m=126 classes=6 cclen=87 t=11389s
[02:59:56] it=2290332 colorings=1577800 lazy-girth=886284 last: m=126 classes=6 cclen=87 t=11392s
[02:59:59] it=2290584 colorings=1578000 lazy-girth=886344 last: m=126 classes=6 cclen=87 t=11395s
[03:00:03] it=2290849 colorings=1578200 lazy-girth=886414 last: m=126 classes=6 cclen=87 t=11399s
[03:00:06] it=2291116 colorings=1578400 lazy-girth=886494 last: m=126 classes=6 cclen=87 t=11401s
[03:00:09] it=2291363 colorings=1578600 lazy-girth=886554 last: m=126 classes=6 cclen=87 t=11404s
[03:00:11] it=2291609 colorings=1578800 lazy-girth=886606 last: m=126 classes=6 cclen=87 t=11407s
[03:00:15] it=2291850 colorings=1579000 lazy-girth=886658 last: m=126 classes=6 cclen=87 t=11410s
[03:00:18] it=2292089 colorings=1579200 lazy-girth=886703 last: m=126 classes=6 cclen=87 t=11414s
[03:00:21] it=2292342 colorings=1579400 lazy-girth=886763 last: m=126 classes=6 cclen=87 t=11417s
[03:00:27] it=2292583 colorings=1579600 lazy-girth=886819 last: m=126 classes=6 cclen=87 t=11423s
[03:00:30] it=2292798 colorings=1579800 lazy-girth=886834 last: m=126 classes=6 cclen=87 t=11426s
[03:00:31] it=2293001 colorings=1580000 lazy-girth=886837 last: m=126 classes=6 cclen=87 t=11427s
[03:00:32] it=2293214 colorings=1580200 lazy-girth=886850 last: m=126 classes=6 cclen=87 t=11428s
[03:00:34] it=2293422 colorings=1580400 lazy-girth=886858 last: m=126 classes=6 cclen=87 t=11430s
[03:00:35] it=2293643 colorings=1580600 lazy-girth=886879 last: m=126 classes=6 cclen=87 t=11431s
[03:00:37] it=2293851 colorings=1580800 lazy-girth=886887 last: m=126 classes=6 cclen=87 t=11433s
[03:00:38] it=2294056 colorings=1581000 lazy-girth=886892 last: m=126 classes=6 cclen=85 t=11434s
[03:00:39] it=2294263 colorings=1581200 lazy-girth=886899 last: m=126 classes=6 cclen=87 t=11435s
[03:00:40] it=2294475 colorings=1581400 lazy-girth=886911 last: m=126 classes=6 cclen=81 t=11436s
[03:00:41] it=2294683 colorings=1581600 lazy-girth=886919 last: m=126 classes=6 cclen=86 t=11437s
[03:00:42] it=2294890 colorings=1581800 lazy-girth=886926 last: m=126 classes=6 cclen=87 t=11438s
[03:00:43] it=2295093 colorings=1582000 lazy-girth=886929 last: m=126 classes=6 cclen=87 t=11439s
[03:00:44] it=2295299 colorings=1582200 lazy-girth=886935 last: m=126 classes=6 cclen=87 t=11440s
[03:00:45] it=2295511 colorings=1582400 lazy-girth=886948 last: m=126 classes=6 cclen=82 t=11441s
[03:00:46] it=2295718 colorings=1582600 lazy-girth=886955 last: m=126 classes=6 cclen=87 t=11442s
[03:00:47] it=2295926 colorings=1582800 lazy-girth=886963 last: m=126 classes=6 cclen=87 t=11443s
[03:00:49] it=2296156 colorings=1583000 lazy-girth=886998 last: m=126 classes=6 cclen=87 t=11445s
[03:00:51] it=2296407 colorings=1583200 lazy-girth=887052 last: m=126 classes=6 cclen=87 t=11447s
[03:00:53] it=2296666 colorings=1583400 lazy-girth=887114 last: m=126 classes=6 cclen=87 t=11449s
[03:00:54] it=2296919 colorings=1583600 lazy-girth=887171 last: m=126 classes=6 cclen=87 t=11450s
[03:00:55] it=2297155 colorings=1583800 lazy-girth=887207 last: m=126 classes=6 cclen=87 t=11451s
[03:00:57] it=2297405 colorings=1584000 lazy-girth=887257 last: m=126 classes=6 cclen=87 t=11453s
[03:00:58] it=2297650 colorings=1584200 lazy-girth=887303 last: m=126 classes=6 cclen=87 t=11454s
[03:01:00] it=2297881 colorings=1584400 lazy-girth=887335 last: m=126 classes=6 cclen=87 t=11456s
[03:01:01] it=2298108 colorings=1584600 lazy-girth=887362 last: m=126 classes=6 cclen=87 t=11457s
[03:01:04] it=2298377 colorings=1584800 lazy-girth=887432 last: m=126 classes=6 cclen=87 t=11460s
[03:01:06] it=2298605 colorings=1585000 lazy-girth=887460 last: m=126 classes=6 cclen=87 t=11462s
[03:01:07] it=2298846 colorings=1585200 lazy-girth=887505 last: m=126 classes=6 cclen=87 t=11463s
[03:01:08] it=2299093 colorings=1585400 lazy-girth=887552 last: m=126 classes=6 cclen=87 t=11464s
[03:01:10] it=2299341 colorings=1585600 lazy-girth=887601 last: m=126 classes=6 cclen=87 t=11466s
[03:01:12] it=2299580 colorings=1585800 lazy-girth=887642 last: m=126 classes=6 cclen=87 t=11468s
[03:01:14] it=2299836 colorings=1586000 lazy-girth=887704 last: m=126 classes=6 cclen=87 t=11470s
[03:01:15] it=2300099 colorings=1586200 lazy-girth=887769 last: m=126 classes=6 cclen=87 t=11471s
[03:01:17] it=2300352 colorings=1586400 lazy-girth=887822 last: m=126 classes=6 cclen=87 t=11472s
[03:01:18] it=2300607 colorings=1586600 lazy-girth=887879 last: m=126 classes=6 cclen=87 t=11474s
[03:01:19] it=2300865 colorings=1586800 lazy-girth=887939 last: m=126 classes=6 cclen=87 t=11475s
[03:01:21] it=2301101 colorings=1587000 lazy-girth=887977 last: m=126 classes=6 cclen=87 t=11476s
[03:01:22] it=2301347 colorings=1587200 lazy-girth=888025 last: m=126 classes=6 cclen=87 t=11478s
[03:01:23] it=2301578 colorings=1587400 lazy-girth=888057 last: m=126 classes=6 cclen=87 t=11479s
[03:01:25] it=2301816 colorings=1587600 lazy-girth=888096 last: m=126 classes=6 cclen=87 t=11480s
[03:01:26] it=2302046 colorings=1587800 lazy-girth=888126 last: m=126 classes=6 cclen=87 t=11482s
[03:01:27] it=2302282 colorings=1588000 lazy-girth=888163 last: m=126 classes=6 cclen=87 t=11483s
[03:01:28] it=2302505 colorings=1588200 lazy-girth=888186 last: m=126 classes=6 cclen=81 t=11484s
[03:01:30] it=2302742 colorings=1588400 lazy-girth=888226 last: m=126 classes=6 cclen=85 t=11485s
[03:01:31] it=2302976 colorings=1588600 lazy-girth=888260 last: m=105 classes=5 cclen=88 t=11487s
[03:01:33] it=2303228 colorings=1588800 lazy-girth=888315 last: m=147 classes=7 cclen=83 t=11488s
[03:01:34] it=2303500 colorings=1589000 lazy-girth=888392 last: m=126 classes=6 cclen=85 t=11490s
[03:01:36] it=2303732 colorings=1589200 lazy-girth=888425 last: m=126 classes=6 cclen=87 t=11492s
[03:01:37] it=2303973 colorings=1589400 lazy-girth=888469 last: m=126 classes=6 cclen=87 t=11493s
[03:01:38] it=2304212 colorings=1589600 lazy-girth=888508 last: m=126 classes=6 cclen=87 t=11494s
[03:01:40] it=2304460 colorings=1589800 lazy-girth=888559 last: m=126 classes=6 cclen=87 t=11495s
[03:01:41] it=2304701 colorings=1590000 lazy-girth=888600 last: m=126 classes=6 cclen=87 t=11497s
[03:01:42] it=2304953 colorings=1590200 lazy-girth=888654 last: m=126 classes=6 cclen=87 t=11498s
[03:01:44] it=2305189 colorings=1590400 lazy-girth=888691 last: m=126 classes=6 cclen=87 t=11499s
[03:01:45] it=2305433 colorings=1590600 lazy-girth=888736 last: m=126 classes=6 cclen=87 t=11501s
[03:01:46] it=2305675 colorings=1590800 lazy-girth=888780 last: m=147 classes=7 cclen=82 t=11502s
[03:01:48] it=2305947 colorings=1591000 lazy-girth=888857 last: m=126 classes=6 cclen=87 t=11503s
[03:01:49] it=2306179 colorings=1591200 lazy-girth=888889 last: m=147 classes=7 cclen=86 t=11505s
[03:01:50] it=2306435 colorings=1591400 lazy-girth=888945 last: m=147 classes=7 cclen=86 t=11506s
[03:01:52] it=2306698 colorings=1591600 lazy-girth=889008 last: m=126 classes=6 cclen=87 t=11507s
[03:01:53] it=2306925 colorings=1591800 lazy-girth=889036 last: m=126 classes=6 cclen=87 t=11509s
[03:01:54] it=2307168 colorings=1592000 lazy-girth=889080 last: m=126 classes=6 cclen=87 t=11510s
[03:01:56] it=2307406 colorings=1592200 lazy-girth=889118 last: m=126 classes=6 cclen=87 t=11512s
[03:01:58] it=2307692 colorings=1592400 lazy-girth=889207 last: m=126 classes=6 cclen=87 t=11513s
[03:01:59] it=2307942 colorings=1592600 lazy-girth=889261 last: m=126 classes=6 cclen=87 t=11515s
[03:02:00] it=2308147 colorings=1592800 lazy-girth=889266 last: m=126 classes=6 cclen=87 t=11516s
[03:02:01] it=2308360 colorings=1593000 lazy-girth=889279 last: m=126 classes=6 cclen=87 t=11517s
[03:02:03] it=2308619 colorings=1593200 lazy-girth=889341 last: m=126 classes=6 cclen=87 t=11518s
[03:02:04] it=2308876 colorings=1593400 lazy-girth=889399 last: m=126 classes=6 cclen=87 t=11520s
[03:02:05] it=2309110 colorings=1593600 lazy-girth=889434 last: m=126 classes=6 cclen=87 t=11521s
[03:02:07] it=2309335 colorings=1593800 lazy-girth=889461 last: m=126 classes=6 cclen=86 t=11522s
[03:02:08] it=2309590 colorings=1594000 lazy-girth=889518 last: m=126 classes=6 cclen=86 t=11524s
[03:02:10] it=2309810 colorings=1594200 lazy-girth=889538 last: m=126 classes=6 cclen=87 t=11525s
[03:02:11] it=2310030 colorings=1594400 lazy-girth=889559 last: m=126 classes=6 cclen=87 t=11526s
[03:02:12] it=2310260 colorings=1594600 lazy-girth=889589 last: m=126 classes=6 cclen=87 t=11528s
[03:02:13] it=2310485 colorings=1594800 lazy-girth=889614 last: m=126 classes=6 cclen=87 t=11529s
[03:02:15] it=2310708 colorings=1595000 lazy-girth=889637 last: m=126 classes=6 cclen=84 t=11531s
[03:02:17] it=2310950 colorings=1595200 lazy-girth=889679 last: m=126 classes=6 cclen=87 t=11533s
[03:02:19] it=2311198 colorings=1595400 lazy-girth=889727 last: m=126 classes=6 cclen=87 t=11534s
[03:02:20] it=2311468 colorings=1595600 lazy-girth=889797 last: m=126 classes=6 cclen=87 t=11536s
[03:02:22] it=2311730 colorings=1595800 lazy-girth=889862 last: m=126 classes=6 cclen=87 t=11538s
[03:02:23] it=2311968 colorings=1596000 lazy-girth=889900 last: m=126 classes=6 cclen=86 t=11539s
[03:02:25] it=2312200 colorings=1596200 lazy-girth=889933 last: m=126 classes=6 cclen=87 t=11541s
[03:02:29] it=2312460 colorings=1596400 lazy-girth=889999 last: m=126 classes=6 cclen=87 t=11545s
[03:02:31] it=2312707 colorings=1596600 lazy-girth=890046 last: m=126 classes=6 cclen=87 t=11547s
[03:02:32] it=2312943 colorings=1596800 lazy-girth=890082 last: m=126 classes=6 cclen=87 t=11548s
[03:02:33] it=2313199 colorings=1597000 lazy-girth=890139 last: m=126 classes=6 cclen=86 t=11549s
[03:02:35] it=2313443 colorings=1597200 lazy-girth=890184 last: m=126 classes=6 cclen=87 t=11551s
[03:02:37] it=2313700 colorings=1597400 lazy-girth=890242 last: m=126 classes=6 cclen=87 t=11552s
[03:02:38] it=2313958 colorings=1597600 lazy-girth=890301 last: m=126 classes=6 cclen=87 t=11554s
[03:02:41] it=2314194 colorings=1597800 lazy-girth=890337 last: m=126 classes=6 cclen=87 t=11557s
[03:02:42] it=2314439 colorings=1598000 lazy-girth=890383 last: m=126 classes=6 cclen=87 t=11558s
[03:02:44] it=2314663 colorings=1598200 lazy-girth=890408 last: m=126 classes=6 cclen=87 t=11559s
[03:02:45] it=2314913 colorings=1598400 lazy-girth=890459 last: m=126 classes=6 cclen=87 t=11561s
[03:02:46] it=2315147 colorings=1598600 lazy-girth=890493 last: m=126 classes=6 cclen=87 t=11562s
[03:02:48] it=2315378 colorings=1598800 lazy-girth=890524 last: m=126 classes=6 cclen=87 t=11563s
[03:02:49] it=2315628 colorings=1599000 lazy-girth=890580 last: m=126 classes=6 cclen=87 t=11565s
[03:02:50] it=2315863 colorings=1599200 lazy-girth=890618 last: m=126 classes=6 cclen=87 t=11566s
[03:02:52] it=2316071 colorings=1599400 lazy-girth=890627 last: m=126 classes=6 cclen=87 t=11568s
[03:02:53] it=2316309 colorings=1599600 lazy-girth=890666 last: m=126 classes=6 cclen=87 t=11569s
[03:02:55] it=2316538 colorings=1599800 lazy-girth=890695 last: m=126 classes=6 cclen=87 t=11570s
[03:02:56] it=2316756 colorings=1600000 lazy-girth=890713 last: m=126 classes=6 cclen=87 t=11572s
[03:02:58] it=2316995 colorings=1600200 lazy-girth=890755 last: m=126 classes=6 cclen=87 t=11574s
[03:03:00] it=2317201 colorings=1600400 lazy-girth=890762 last: m=126 classes=6 cclen=87 t=11576s
[03:03:01] it=2317461 colorings=1600600 lazy-girth=890825 last: m=126 classes=6 cclen=87 t=11577s
[03:03:03] it=2317682 colorings=1600800 lazy-girth=890849 last: m=126 classes=6 cclen=86 t=11579s
[03:03:04] it=2317932 colorings=1601000 lazy-girth=890909 last: m=126 classes=6 cclen=87 t=11580s
[03:03:05] it=2318145 colorings=1601200 lazy-girth=890923 last: m=105 classes=5 cclen=88 t=11581s
[03:03:07] it=2318529 colorings=1601400 lazy-girth=891133 last: m=126 classes=6 cclen=87 t=11583s
[03:03:08] it=2318730 colorings=1601600 lazy-girth=891134 last: m=126 classes=6 cclen=87 t=11584s
[03:03:10] it=2318941 colorings=1601800 lazy-girth=891145 last: m=126 classes=6 cclen=87 t=11586s
[03:03:12] it=2319208 colorings=1602000 lazy-girth=891213 last: m=126 classes=6 cclen=87 t=11587s
[03:03:13] it=2319436 colorings=1602200 lazy-girth=891241 last: m=126 classes=6 cclen=87 t=11589s
[03:03:14] it=2319683 colorings=1602400 lazy-girth=891288 last: m=126 classes=6 cclen=87 t=11590s
[03:03:16] it=2319905 colorings=1602600 lazy-girth=891310 last: m=126 classes=6 cclen=87 t=11591s
[03:03:17] it=2320132 colorings=1602800 lazy-girth=891337 last: m=126 classes=6 cclen=87 t=11593s
[03:03:18] it=2320356 colorings=1603000 lazy-girth=891361 last: m=126 classes=6 cclen=87 t=11594s
[03:03:19] it=2320571 colorings=1603200 lazy-girth=891376 last: m=126 classes=6 cclen=87 t=11595s
[03:03:21] it=2320815 colorings=1603400 lazy-girth=891420 last: m=126 classes=6 cclen=87 t=11596s
[03:03:22] it=2321037 colorings=1603600 lazy-girth=891442 last: m=126 classes=6 cclen=87 t=11598s
[03:03:24] it=2321273 colorings=1603800 lazy-girth=891479 last: m=147 classes=7 cclen=86 t=11599s
[03:03:25] it=2321517 colorings=1604000 lazy-girth=891523 last: m=126 classes=6 cclen=87 t=11601s
[03:03:26] it=2321774 colorings=1604200 lazy-girth=891580 last: m=126 classes=6 cclen=87 t=11602s
[03:03:28] it=2322020 colorings=1604400 lazy-girth=891626 last: m=126 classes=6 cclen=87 t=11604s
[03:03:29] it=2322267 colorings=1604600 lazy-girth=891674 last: m=126 classes=6 cclen=87 t=11605s
[03:03:31] it=2322512 colorings=1604800 lazy-girth=891719 last: m=126 classes=6 cclen=86 t=11606s
[03:03:32] it=2322741 colorings=1605000 lazy-girth=891748 last: m=126 classes=6 cclen=87 t=11608s
[03:03:34] it=2322972 colorings=1605200 lazy-girth=891780 last: m=126 classes=6 cclen=87 t=11609s
[03:03:35] it=2323185 colorings=1605400 lazy-girth=891794 last: m=126 classes=6 cclen=87 t=11611s
[03:03:36] it=2323397 colorings=1605600 lazy-girth=891808 last: m=126 classes=6 cclen=87 t=11612s
[03:03:38] it=2323637 colorings=1605800 lazy-girth=891855 last: m=147 classes=7 cclen=86 t=11613s
[03:03:39] it=2323896 colorings=1606000 lazy-girth=891922 last: m=126 classes=6 cclen=87 t=11615s
[03:03:41] it=2324203 colorings=1606200 lazy-girth=892041 last: m=126 classes=6 cclen=83 t=11617s
[03:03:42] it=2324428 colorings=1606400 lazy-girth=892066 last: m=126 classes=6 cclen=87 t=11618s
[03:03:44] it=2324668 colorings=1606600 lazy-girth=892107 last: m=126 classes=6 cclen=87 t=11620s
[03:03:45] it=2324925 colorings=1606800 lazy-girth=892164 last: m=126 classes=6 cclen=87 t=11621s
[03:03:47] it=2325150 colorings=1607000 lazy-girth=892189 last: m=126 classes=6 cclen=87 t=11622s
[03:03:48] it=2325383 colorings=1607200 lazy-girth=892223 last: m=126 classes=6 cclen=87 t=11624s
[03:03:49] it=2325609 colorings=1607400 lazy-girth=892249 last: m=126 classes=6 cclen=87 t=11625s
[03:03:50] it=2325839 colorings=1607600 lazy-girth=892279 last: m=126 classes=6 cclen=86 t=11626s
[03:03:51] it=2326064 colorings=1607800 lazy-girth=892304 last: m=126 classes=6 cclen=87 t=11627s
[03:03:53] it=2326295 colorings=1608000 lazy-girth=892335 last: m=126 classes=6 cclen=87 t=11629s
[03:03:54] it=2326532 colorings=1608200 lazy-girth=892372 last: m=126 classes=6 cclen=87 t=11630s
[03:03:55] it=2326762 colorings=1608400 lazy-girth=892403 last: m=126 classes=6 cclen=87 t=11631s
[03:03:57] it=2327031 colorings=1608600 lazy-girth=892472 last: m=126 classes=6 cclen=87 t=11633s
[03:03:58] it=2327280 colorings=1608800 lazy-girth=892525 last: m=126 classes=6 cclen=87 t=11634s
[03:04:00] it=2327652 colorings=1609000 lazy-girth=892703 last: m=126 classes=6 cclen=87 t=11636s
[03:04:02] it=2327886 colorings=1609200 lazy-girth=892737 last: m=126 classes=6 cclen=87 t=11637s
[03:04:03] it=2328123 colorings=1609400 lazy-girth=892774 last: m=126 classes=6 cclen=86 t=11639s
[03:04:04] it=2328366 colorings=1609600 lazy-girth=892817 last: m=126 classes=6 cclen=87 t=11640s
[03:04:05] it=2328581 colorings=1609800 lazy-girth=892832 last: m=126 classes=6 cclen=84 t=11641s
[03:04:07] it=2328792 colorings=1610000 lazy-girth=892845 last: m=126 classes=6 cclen=87 t=11642s
[03:04:08] it=2329041 colorings=1610200 lazy-girth=892894 last: m=126 classes=6 cclen=87 t=11644s
[03:04:09] it=2329278 colorings=1610400 lazy-girth=892931 last: m=126 classes=6 cclen=87 t=11645s
[03:04:11] it=2329514 colorings=1610600 lazy-girth=892968 last: m=126 classes=6 cclen=87 t=11647s
[03:04:12] it=2329760 colorings=1610800 lazy-girth=893014 last: m=126 classes=6 cclen=86 t=11648s
[03:04:13] it=2329992 colorings=1611000 lazy-girth=893046 last: m=126 classes=6 cclen=87 t=11649s
[03:04:15] it=2330225 colorings=1611200 lazy-girth=893081 last: m=126 classes=6 cclen=87 t=11650s
[03:04:17] it=2330466 colorings=1611400 lazy-girth=893123 last: m=126 classes=6 cclen=87 t=11652s
[03:04:18] it=2330698 colorings=1611600 lazy-girth=893155 last: m=126 classes=6 cclen=87 t=11654s
[03:04:19] it=2330944 colorings=1611800 lazy-girth=893201 last: m=126 classes=6 cclen=87 t=11655s
[03:04:21] it=2331167 colorings=1612000 lazy-girth=893224 last: m=126 classes=6 cclen=87 t=11657s
[03:04:22] it=2331385 colorings=1612200 lazy-girth=893243 last: m=126 classes=6 cclen=87 t=11658s
[03:04:24] it=2331617 colorings=1612400 lazy-girth=893275 last: m=126 classes=6 cclen=87 t=11660s
[03:04:25] it=2331839 colorings=1612600 lazy-girth=893297 last: m=126 classes=6 cclen=86 t=11661s
[03:04:26] it=2332074 colorings=1612800 lazy-girth=893332 last: m=126 classes=6 cclen=83 t=11662s
[03:04:27] it=2332296 colorings=1613000 lazy-girth=893354 last: m=126 classes=6 cclen=87 t=11663s
[03:04:29] it=2332527 colorings=1613200 lazy-girth=893385 last: m=126 classes=6 cclen=87 t=11665s
[03:04:30] it=2332761 colorings=1613400 lazy-girth=893421 last: m=126 classes=6 cclen=86 t=11666s
[03:04:32] it=2332983 colorings=1613600 lazy-girth=893443 last: m=126 classes=6 cclen=86 t=11668s
[03:04:34] it=2333236 colorings=1613800 lazy-girth=893497 last: m=126 classes=6 cclen=87 t=11669s
[03:04:35] it=2333461 colorings=1614000 lazy-girth=893523 last: m=126 classes=6 cclen=87 t=11671s
[03:04:36] it=2333699 colorings=1614200 lazy-girth=893561 last: m=126 classes=6 cclen=87 t=11672s
[03:04:38] it=2333923 colorings=1614400 lazy-girth=893585 last: m=126 classes=6 cclen=87 t=11673s
[03:04:39] it=2334162 colorings=1614600 lazy-girth=893624 last: m=126 classes=6 cclen=87 t=11675s
[03:04:40] it=2334385 colorings=1614800 lazy-girth=893647 last: m=126 classes=6 cclen=87 t=11676s
[03:04:42] it=2334606 colorings=1615000 lazy-girth=893668 last: m=126 classes=6 cclen=87 t=11678s
[03:04:43] it=2334851 colorings=1615200 lazy-girth=893714 last: m=126 classes=6 cclen=87 t=11679s
[03:04:45] it=2335075 colorings=1615400 lazy-girth=893739 last: m=126 classes=6 cclen=87 t=11680s
[03:04:47] it=2335351 colorings=1615600 lazy-girth=893819 last: m=126 classes=6 cclen=87 t=11682s
[03:04:49] it=2335590 colorings=1615800 lazy-girth=893858 last: m=126 classes=6 cclen=87 t=11685s
[03:04:51] it=2335841 colorings=1616000 lazy-girth=893910 last: m=126 classes=6 cclen=86 t=11687s
[03:04:53] it=2336058 colorings=1616200 lazy-girth=893927 last: m=126 classes=6 cclen=87 t=11689s
[03:04:54] it=2336273 colorings=1616400 lazy-girth=893942 last: m=126 classes=6 cclen=87 t=11690s
[03:04:57] it=2336523 colorings=1616600 lazy-girth=893992 last: m=126 classes=6 cclen=87 t=11693s
[03:04:59] it=2336753 colorings=1616800 lazy-girth=894022 last: m=126 classes=6 cclen=87 t=11694s
[03:05:01] it=2336997 colorings=1617000 lazy-girth=894066 last: m=126 classes=6 cclen=87 t=11697s
[03:05:02] it=2337221 colorings=1617200 lazy-girth=894090 last: m=126 classes=6 cclen=87 t=11698s
[03:05:03] it=2337443 colorings=1617400 lazy-girth=894112 last: m=126 classes=6 cclen=87 t=11699s
[03:05:05] it=2337687 colorings=1617600 lazy-girth=894156 last: m=126 classes=6 cclen=87 t=11701s
[03:05:07] it=2337922 colorings=1617800 lazy-girth=894191 last: m=126 classes=6 cclen=86 t=11702s
[03:05:09] it=2338167 colorings=1618000 lazy-girth=894236 last: m=126 classes=6 cclen=87 t=11705s
[03:05:10] it=2338396 colorings=1618200 lazy-girth=894265 last: m=126 classes=6 cclen=86 t=11706s
[03:05:12] it=2338626 colorings=1618400 lazy-girth=894295 last: m=126 classes=6 cclen=87 t=11707s
[03:05:13] it=2338855 colorings=1618600 lazy-girth=894324 last: m=126 classes=6 cclen=86 t=11709s
[03:05:14] it=2339091 colorings=1618800 lazy-girth=894360 last: m=126 classes=6 cclen=87 t=11710s
[03:05:16] it=2339336 colorings=1619000 lazy-girth=894405 last: m=126 classes=6 cclen=87 t=11712s
[03:05:18] it=2339562 colorings=1619200 lazy-girth=894431 last: m=126 classes=6 cclen=86 t=11714s
[03:05:19] it=2339799 colorings=1619400 lazy-girth=894468 last: m=126 classes=6 cclen=87 t=11715s
[03:05:21] it=2340040 colorings=1619600 lazy-girth=894509 last: m=126 classes=6 cclen=87 t=11717s
[03:05:22] it=2340267 colorings=1619800 lazy-girth=894536 last: m=126 classes=6 cclen=87 t=11718s
[03:05:24] it=2340492 colorings=1620000 lazy-girth=894561 last: m=126 classes=6 cclen=86 t=11720s
[03:05:25] it=2340728 colorings=1620200 lazy-girth=894597 last: m=126 classes=6 cclen=87 t=11721s
[03:05:27] it=2340963 colorings=1620400 lazy-girth=894632 last: m=126 classes=6 cclen=87 t=11723s
[03:05:29] it=2341189 colorings=1620600 lazy-girth=894658 last: m=126 classes=6 cclen=87 t=11725s
[03:05:31] it=2341423 colorings=1620800 lazy-girth=894692 last: m=126 classes=6 cclen=87 t=11727s
[03:05:33] it=2341663 colorings=1621000 lazy-girth=894732 last: m=126 classes=6 cclen=87 t=11729s
[03:05:35] it=2341888 colorings=1621200 lazy-girth=894757 last: m=126 classes=6 cclen=87 t=11731s
[03:05:39] it=2342138 colorings=1621400 lazy-girth=894807 last: m=126 classes=6 cclen=87 t=11735s
[03:05:45] it=2342401 colorings=1621600 lazy-girth=894874 last: m=126 classes=6 cclen=87 t=11741s
[03:05:47] it=2342646 colorings=1621800 lazy-girth=894921 last: m=126 classes=6 cclen=87 t=11743s
[03:05:48] it=2342880 colorings=1622000 lazy-girth=894958 last: m=126 classes=6 cclen=87 t=11744s
[03:05:50] it=2343147 colorings=1622200 lazy-girth=895032 last: m=126 classes=6 cclen=87 t=11746s
[03:05:53] it=2343454 colorings=1622400 lazy-girth=895165 last: m=126 classes=6 cclen=85 t=11748s
[03:05:56] it=2343715 colorings=1622600 lazy-girth=895238 last: m=126 classes=6 cclen=87 t=11751s
[03:05:57] it=2343917 colorings=1622800 lazy-girth=895240 last: m=126 classes=6 cclen=87 t=11753s
[03:05:59] it=2344193 colorings=1623000 lazy-girth=895319 last: m=126 classes=6 cclen=87 t=11754s
[03:06:00] it=2344426 colorings=1623200 lazy-girth=895353 last: m=126 classes=6 cclen=81 t=11756s
[03:06:04] it=2344677 colorings=1623400 lazy-girth=895404 last: m=126 classes=6 cclen=84 t=11760s
[03:06:06] it=2344918 colorings=1623600 lazy-girth=895446 last: m=126 classes=6 cclen=87 t=11761s
[03:06:07] it=2345165 colorings=1623800 lazy-girth=895493 last: m=126 classes=6 cclen=87 t=11763s
[03:06:09] it=2345401 colorings=1624000 lazy-girth=895529 last: m=126 classes=6 cclen=87 t=11764s
[03:06:10] it=2345624 colorings=1624200 lazy-girth=895552 last: m=126 classes=6 cclen=87 t=11766s
[03:06:12] it=2345847 colorings=1624400 lazy-girth=895575 last: m=126 classes=6 cclen=87 t=11767s
[03:06:13] it=2346089 colorings=1624600 lazy-girth=895618 last: m=126 classes=6 cclen=87 t=11769s
[03:06:15] it=2346341 colorings=1624800 lazy-girth=895671 last: m=126 classes=6 cclen=87 t=11770s
[03:06:16] it=2346578 colorings=1625000 lazy-girth=895708 last: m=126 classes=6 cclen=87 t=11772s
[03:06:17] it=2346825 colorings=1625200 lazy-girth=895756 last: m=105 classes=5 cclen=88 t=11773s
[03:06:21] it=2347061 colorings=1625400 lazy-girth=895796 last: m=126 classes=6 cclen=83 t=11776s
[03:06:22] it=2347301 colorings=1625600 lazy-girth=895839 last: m=126 classes=6 cclen=87 t=11778s
[03:06:23] it=2347565 colorings=1625800 lazy-girth=895904 last: m=126 classes=6 cclen=86 t=11779s
[03:06:25] it=2347805 colorings=1626000 lazy-girth=895944 last: m=126 classes=6 cclen=87 t=11780s
[03:06:27] it=2348069 colorings=1626200 lazy-girth=896018 last: m=147 classes=7 cclen=86 t=11783s
[03:06:30] it=2348343 colorings=1626400 lazy-girth=896106 last: m=147 classes=7 cclen=83 t=11786s
[03:06:32] it=2348583 colorings=1626600 lazy-girth=896149 last: m=126 classes=6 cclen=87 t=11788s
[03:06:34] it=2348824 colorings=1626800 lazy-girth=896193 last: m=126 classes=6 cclen=87 t=11790s
[03:06:36] it=2349083 colorings=1627000 lazy-girth=896254 last: m=126 classes=6 cclen=87 t=11791s
[03:06:37] it=2349329 colorings=1627200 lazy-girth=896300 last: m=126 classes=6 cclen=87 t=11793s
[03:06:38] it=2349552 colorings=1627400 lazy-girth=896323 last: m=126 classes=6 cclen=83 t=11794s
[03:06:40] it=2349790 colorings=1627600 lazy-girth=896362 last: m=126 classes=6 cclen=86 t=11795s
[03:06:41] it=2350023 colorings=1627800 lazy-girth=896395 last: m=126 classes=6 cclen=87 t=11797s
[03:06:42] it=2350263 colorings=1628000 lazy-girth=896436 last: m=126 classes=6 cclen=87 t=11798s
[03:06:44] it=2350489 colorings=1628200 lazy-girth=896464 last: m=126 classes=6 cclen=87 t=11800s
[03:06:45] it=2350747 colorings=1628400 lazy-girth=896525 last: m=126 classes=6 cclen=87 t=11801s
[03:06:47] it=2350995 colorings=1628600 lazy-girth=896575 last: m=126 classes=6 cclen=87 t=11803s
[03:06:49] it=2351232 colorings=1628800 lazy-girth=896612 last: m=126 classes=6 cclen=87 t=11804s
[03:06:50] it=2351472 colorings=1629000 lazy-girth=896653 last: m=126 classes=6 cclen=87 t=11806s
[03:06:52] it=2351715 colorings=1629200 lazy-girth=896697 last: m=126 classes=6 cclen=87 t=11808s
[03:06:53] it=2351950 colorings=1629400 lazy-girth=896732 last: m=126 classes=6 cclen=87 t=11809s
[03:06:55] it=2352203 colorings=1629600 lazy-girth=896787 last: m=126 classes=6 cclen=87 t=11810s
[03:06:56] it=2352447 colorings=1629800 lazy-girth=896831 last: m=126 classes=6 cclen=87 t=11812s
[03:06:58] it=2352684 colorings=1630000 lazy-girth=896868 last: m=126 classes=6 cclen=86 t=11813s
[03:06:59] it=2352919 colorings=1630200 lazy-girth=896904 last: m=126 classes=6 cclen=87 t=11815s
[03:07:01] it=2353154 colorings=1630400 lazy-girth=896940 last: m=126 classes=6 cclen=87 t=11817s
[03:07:03] it=2353421 colorings=1630600 lazy-girth=897025 last: m=126 classes=6 cclen=87 t=11819s
[03:07:05] it=2353679 colorings=1630800 lazy-girth=897090 last: m=126 classes=6 cclen=87 t=11821s
[03:07:08] it=2353978 colorings=1631000 lazy-girth=897210 last: m=147 classes=7 cclen=86 t=11824s
[03:10:09] it=2354236 colorings=1631200 lazy-girth=897278 last: m=126 classes=6 cclen=87 t=12005s
[03:10:13] it=2354477 colorings=1631400 lazy-girth=897327 last: m=126 classes=6 cclen=87 t=12009s
[03:10:15] it=2354725 colorings=1631600 lazy-girth=897377 last: m=126 classes=6 cclen=87 t=12011s
[03:10:16] it=2354953 colorings=1631800 lazy-girth=897406 last: m=126 classes=6 cclen=87 t=12012s
[03:10:18] it=2355198 colorings=1632000 lazy-girth=897453 last: m=126 classes=6 cclen=87 t=12013s
[03:10:19] it=2355465 colorings=1632200 lazy-girth=897520 last: m=126 classes=6 cclen=87 t=12015s
[03:10:21] it=2355710 colorings=1632400 lazy-girth=897565 last: m=126 classes=6 cclen=87 t=12016s
[03:10:22] it=2355938 colorings=1632600 lazy-girth=897594 last: m=126 classes=6 cclen=86 t=12018s
[03:10:23] it=2356157 colorings=1632800 lazy-girth=897615 last: m=126 classes=6 cclen=82 t=12019s
[03:10:25] it=2356385 colorings=1633000 lazy-girth=897643 last: m=126 classes=6 cclen=87 t=12021s
[03:10:26] it=2356623 colorings=1633200 lazy-girth=897681 last: m=126 classes=6 cclen=87 t=12022s
[03:10:27] it=2356846 colorings=1633400 lazy-girth=897704 last: m=126 classes=6 cclen=87 t=12023s
[03:10:30] it=2357069 colorings=1633600 lazy-girth=897730 last: m=126 classes=6 cclen=87 t=12026s
[03:10:33] it=2357332 colorings=1633800 lazy-girth=897800 last: m=147 classes=7 cclen=83 t=12029s
[03:10:36] it=2357589 colorings=1634000 lazy-girth=897870 last: m=126 classes=6 cclen=87 t=12032s
[03:10:40] it=2357869 colorings=1634200 lazy-girth=897971 last: m=147 classes=7 cclen=85 t=12036s
[03:10:43] it=2358123 colorings=1634400 lazy-girth=898035 last: m=126 classes=6 cclen=87 t=12039s
[03:10:46] it=2358428 colorings=1634600 lazy-girth=898155 last: m=126 classes=6 cclen=87 t=12042s
[03:10:49] it=2358717 colorings=1634800 lazy-girth=898272 last: m=126 classes=6 cclen=87 t=12045s
[03:10:53] it=2359033 colorings=1635000 lazy-girth=898409 last: m=126 classes=6 cclen=87 t=12049s
[03:10:57] it=2359307 colorings=1635200 lazy-girth=898508 last: m=126 classes=6 cclen=87 t=12053s
[03:10:59] it=2359554 colorings=1635400 lazy-girth=898567 last: m=126 classes=6 cclen=87 t=12055s
[03:11:02] it=2359858 colorings=1635600 lazy-girth=898701 last: m=147 classes=7 cclen=80 t=12058s
[03:11:06] it=2360161 colorings=1635800 lazy-girth=898836 last: m=126 classes=6 cclen=87 t=12061s
[03:11:08] it=2360406 colorings=1636000 lazy-girth=898894 last: m=126 classes=6 cclen=87 t=12064s
[03:11:13] it=2360666 colorings=1636200 lazy-girth=898974 last: m=147 classes=7 cclen=83 t=12069s
[03:11:22] it=2360998 colorings=1636400 lazy-girth=899122 last: m=147 classes=7 cclen=86 t=12078s
[03:11:25] it=2361255 colorings=1636600 lazy-girth=899186 last: m=126 classes=6 cclen=87 t=12080s
[03:11:26] it=2361491 colorings=1636800 lazy-girth=899223 last: m=126 classes=6 cclen=87 t=12082s
[03:11:28] it=2361730 colorings=1637000 lazy-girth=899263 last: m=126 classes=6 cclen=87 t=12083s
[03:11:29] it=2361967 colorings=1637200 lazy-girth=899302 last: m=126 classes=6 cclen=87 t=12085s
[03:11:30] it=2362206 colorings=1637400 lazy-girth=899341 last: m=126 classes=6 cclen=87 t=12086s
[03:11:31] it=2362450 colorings=1637600 lazy-girth=899385 last: m=126 classes=6 cclen=87 t=12087s
[03:11:33] it=2362680 colorings=1637800 lazy-girth=899415 last: m=126 classes=6 cclen=87 t=12089s
[03:11:34] it=2362905 colorings=1638000 lazy-girth=899440 last: m=126 classes=6 cclen=87 t=12090s
[03:11:36] it=2363135 colorings=1638200 lazy-girth=899470 last: m=126 classes=6 cclen=87 t=12092s
[03:11:37] it=2363368 colorings=1638400 lazy-girth=899503 last: m=126 classes=6 cclen=87 t=12093s
[03:11:38] it=2363586 colorings=1638600 lazy-girth=899521 last: m=126 classes=6 cclen=87 t=12094s
[03:11:39] it=2363803 colorings=1638800 lazy-girth=899538 last: m=126 classes=6 cclen=87 t=12095s
[03:11:41] it=2364024 colorings=1639000 lazy-girth=899559 last: m=126 classes=6 cclen=87 t=12097s
[03:11:42] it=2364234 colorings=1639200 lazy-girth=899569 last: m=126 classes=6 cclen=87 t=12098s
[03:11:43] it=2364454 colorings=1639400 lazy-girth=899589 last: m=126 classes=6 cclen=87 t=12099s
[03:11:46] it=2364728 colorings=1639600 lazy-girth=899666 last: m=126 classes=6 cclen=87 t=12101s
[03:11:47] it=2364975 colorings=1639800 lazy-girth=899721 last: m=126 classes=6 cclen=87 t=12103s
[03:11:49] it=2365265 colorings=1640000 lazy-girth=899841 last: m=147 classes=7 cclen=80 t=12105s
[03:11:51] it=2365523 colorings=1640200 lazy-girth=899900 last: m=126 classes=6 cclen=87 t=12107s
[03:11:53] it=2365818 colorings=1640400 lazy-girth=900007 last: m=126 classes=6 cclen=86 t=12109s
[03:11:55] it=2366067 colorings=1640600 lazy-girth=900059 last: m=126 classes=6 cclen=87 t=12111s
[03:11:57] it=2366311 colorings=1640800 lazy-girth=900105 last: m=126 classes=6 cclen=87 t=12113s
[03:11:59] it=2366562 colorings=1641000 lazy-girth=900158 last: m=126 classes=6 cclen=87 t=12114s
[03:12:00] it=2366792 colorings=1641200 lazy-girth=900190 last: m=126 classes=6 cclen=87 t=12116s
[03:12:01] it=2367036 colorings=1641400 lazy-girth=900235 last: m=126 classes=6 cclen=87 t=12117s
[03:12:03] it=2367265 colorings=1641600 lazy-girth=900264 last: m=126 classes=6 cclen=87 t=12119s
[03:12:04] it=2367502 colorings=1641800 lazy-girth=900303 last: m=126 classes=6 cclen=87 t=12120s
[03:12:05] it=2367727 colorings=1642000 lazy-girth=900328 last: m=126 classes=6 cclen=87 t=12121s
[03:12:07] it=2367955 colorings=1642200 lazy-girth=900356 last: m=126 classes=6 cclen=87 t=12123s
[03:12:08] it=2368187 colorings=1642400 lazy-girth=900388 last: m=126 classes=6 cclen=86 t=12124s
[03:12:10] it=2368440 colorings=1642600 lazy-girth=900447 last: m=126 classes=6 cclen=86 t=12125s
[03:12:11] it=2368711 colorings=1642800 lazy-girth=900523 last: m=126 classes=6 cclen=87 t=12127s
[03:12:16] it=2369024 colorings=1643000 lazy-girth=900654 last: m=126 classes=6 cclen=87 t=12132s
[03:12:20] it=2369302 colorings=1643200 lazy-girth=900746 last: m=126 classes=6 cclen=87 t=12136s
[03:12:23] it=2369578 colorings=1643400 lazy-girth=900825 last: m=126 classes=6 cclen=87 t=12138s
[03:12:24] it=2369838 colorings=1643600 lazy-girth=900888 last: m=126 classes=6 cclen=87 t=12140s
[03:12:27] it=2370085 colorings=1643800 lazy-girth=900945 last: m=147 classes=7 cclen=86 t=12143s
[03:12:30] it=2370351 colorings=1644000 lazy-girth=901023 last: m=126 classes=6 cclen=87 t=12146s
[03:12:31] it=2370629 colorings=1644200 lazy-girth=901109 last: m=126 classes=6 cclen=87 t=12147s
[03:12:34] it=2370916 colorings=1644400 lazy-girth=901217 last: m=126 classes=6 cclen=87 t=12150s
[03:12:35] it=2371164 colorings=1644600 lazy-girth=901265 last: m=126 classes=6 cclen=87 t=12151s
[03:12:37] it=2371423 colorings=1644800 lazy-girth=901330 last: m=126 classes=6 cclen=87 t=12153s
[03:12:41] it=2371696 colorings=1645000 lazy-girth=901412 last: m=126 classes=6 cclen=87 t=12156s
[03:12:42] it=2371950 colorings=1645200 lazy-girth=901466 last: m=126 classes=6 cclen=87 t=12158s
[03:12:44] it=2372246 colorings=1645400 lazy-girth=901577 last: m=126 classes=6 cclen=84 t=12160s
[03:12:48] it=2372528 colorings=1645600 lazy-girth=901671 last: m=126 classes=6 cclen=87 t=12163s
[03:12:49] it=2372767 colorings=1645800 lazy-girth=901710 last: m=126 classes=6 cclen=87 t=12165s
[03:12:51] it=2372991 colorings=1646000 lazy-girth=901734 last: m=126 classes=6 cclen=87 t=12166s
[03:12:52] it=2373255 colorings=1646200 lazy-girth=901802 last: m=126 classes=6 cclen=87 t=12168s
[03:12:53] it=2373506 colorings=1646400 lazy-girth=901853 last: m=126 classes=6 cclen=87 t=12169s
[03:12:55] it=2373743 colorings=1646600 lazy-girth=901891 last: m=126 classes=6 cclen=87 t=12170s
[03:12:56] it=2373974 colorings=1646800 lazy-girth=901922 last: m=126 classes=6 cclen=87 t=12172s
[03:12:57] it=2374215 colorings=1647000 lazy-girth=901964 last: m=126 classes=6 cclen=87 t=12173s
[03:12:58] it=2374435 colorings=1647200 lazy-girth=901984 last: m=126 classes=6 cclen=87 t=12174s
[03:13:00] it=2374656 colorings=1647400 lazy-girth=902005 last: m=126 classes=6 cclen=87 t=12175s
[03:13:01] it=2374876 colorings=1647600 lazy-girth=902025 last: m=126 classes=6 cclen=87 t=12177s
[03:13:02] it=2375107 colorings=1647800 lazy-girth=902056 last: m=126 classes=6 cclen=87 t=12178s
[03:13:05] it=2375315 colorings=1648000 lazy-girth=902064 last: m=126 classes=6 cclen=87 t=12181s
[03:13:06] it=2375529 colorings=1648200 lazy-girth=902078 last: m=126 classes=6 cclen=87 t=12182s
[03:13:08] it=2375765 colorings=1648400 lazy-girth=902116 last: m=126 classes=6 cclen=86 t=12183s
[03:13:09] it=2376013 colorings=1648600 lazy-girth=902172 last: m=147 classes=7 cclen=72 t=12185s
[03:13:10] it=2376252 colorings=1648800 lazy-girth=902214 last: m=126 classes=6 cclen=87 t=12186s
[03:13:12] it=2376522 colorings=1649000 lazy-girth=902298 last: m=126 classes=6 cclen=87 t=12188s
[03:13:14] it=2376770 colorings=1649200 lazy-girth=902358 last: m=126 classes=6 cclen=87 t=12190s
[03:13:15] it=2377036 colorings=1649400 lazy-girth=902430 last: m=126 classes=6 cclen=87 t=12191s
[03:13:18] it=2377348 colorings=1649600 lazy-girth=902552 last: m=126 classes=6 cclen=86 t=12193s
[03:13:20] it=2377620 colorings=1649800 lazy-girth=902635 last: m=126 classes=6 cclen=87 t=12196s
[03:13:21] it=2377851 colorings=1650000 lazy-girth=902667 last: m=126 classes=6 cclen=87 t=12197s
[03:13:22] it=2378094 colorings=1650200 lazy-girth=902710 last: m=126 classes=6 cclen=87 t=12198s
[03:13:24] it=2378331 colorings=1650400 lazy-girth=902747 last: m=126 classes=6 cclen=87 t=12200s
[03:13:25] it=2378572 colorings=1650600 lazy-girth=902788 last: m=126 classes=6 cclen=87 t=12201s
[03:13:26] it=2378804 colorings=1650800 lazy-girth=902820 last: m=126 classes=6 cclen=87 t=12202s
[03:13:27] it=2379015 colorings=1651000 lazy-girth=902831 last: m=126 classes=6 cclen=87 t=12203s
[03:13:28] it=2379260 colorings=1651200 lazy-girth=902876 last: m=126 classes=6 cclen=87 t=12204s
[03:13:29] it=2379496 colorings=1651400 lazy-girth=902912 last: m=126 classes=6 cclen=87 t=12205s
[03:13:31] it=2379729 colorings=1651600 lazy-girth=902945 last: m=126 classes=6 cclen=87 t=12207s
[03:13:33] it=2379978 colorings=1651800 lazy-girth=903001 last: m=126 classes=6 cclen=87 t=12209s
[03:13:35] it=2380262 colorings=1652000 lazy-girth=903102 last: m=126 classes=6 cclen=87 t=12211s
[03:13:37] it=2380531 colorings=1652200 lazy-girth=903190 last: m=126 classes=6 cclen=87 t=12213s
[03:13:38] it=2380750 colorings=1652400 lazy-girth=903209 last: m=126 classes=6 cclen=87 t=12214s
[03:13:40] it=2380986 colorings=1652600 lazy-girth=903253 last: m=126 classes=6 cclen=87 t=12216s
[03:13:42] it=2381240 colorings=1652800 lazy-girth=903311 last: m=126 classes=6 cclen=87 t=12217s
[03:13:43] it=2381492 colorings=1653000 lazy-girth=903363 last: m=126 classes=6 cclen=87 t=12219s
[03:13:44] it=2381735 colorings=1653200 lazy-girth=903407 last: m=126 classes=6 cclen=87 t=12220s
[03:13:45] it=2381978 colorings=1653400 lazy-girth=903450 last: m=126 classes=6 cclen=87 t=12221s
[03:13:46] it=2382224 colorings=1653600 lazy-girth=903496 last: m=126 classes=6 cclen=87 t=12222s
[03:13:47] it=2382465 colorings=1653800 lazy-girth=903537 last: m=126 classes=6 cclen=87 t=12223s
[03:13:49] it=2382719 colorings=1654000 lazy-girth=903592 last: m=126 classes=6 cclen=87 t=12224s
[03:13:50] it=2382967 colorings=1654200 lazy-girth=903641 last: m=126 classes=6 cclen=87 t=12226s
[03:13:51] it=2383198 colorings=1654400 lazy-girth=903674 last: m=126 classes=6 cclen=87 t=12227s
[03:13:52] it=2383448 colorings=1654600 lazy-girth=903724 last: m=126 classes=6 cclen=87 t=12228s
[03:13:53] it=2383678 colorings=1654800 lazy-girth=903754 last: m=126 classes=6 cclen=87 t=12229s
[03:13:55] it=2383917 colorings=1655000 lazy-girth=903797 last: m=126 classes=6 cclen=87 t=12231s
[03:13:58] it=2384207 colorings=1655200 lazy-girth=903911 last: m=147 classes=7 cclen=74 t=12234s
[03:14:00] it=2384473 colorings=1655400 lazy-girth=903991 last: m=147 classes=7 cclen=76 t=12236s
[03:14:02] it=2384744 colorings=1655600 lazy-girth=904074 last: m=126 classes=6 cclen=87 t=12238s
[03:14:05] it=2385008 colorings=1655800 lazy-girth=904145 last: m=126 classes=6 cclen=86 t=12240s
[03:14:07] it=2385290 colorings=1656000 lazy-girth=904240 last: m=126 classes=6 cclen=87 t=12243s
[03:14:11] it=2385571 colorings=1656200 lazy-girth=904343 last: m=126 classes=6 cclen=87 t=12247s
[03:14:14] it=2385838 colorings=1656400 lazy-girth=904436 last: m=126 classes=6 cclen=84 t=12250s
[03:14:17] it=2386093 colorings=1656600 lazy-girth=904502 last: m=126 classes=6 cclen=87 t=12253s
[03:14:20] it=2386361 colorings=1656800 lazy-girth=904585 last: m=126 classes=6 cclen=85 t=12256s
[03:14:27] it=2386643 colorings=1657000 lazy-girth=904681 last: m=126 classes=6 cclen=87 t=12263s
[03:14:29] it=2386869 colorings=1657200 lazy-girth=904710 last: m=126 classes=6 cclen=86 t=12265s
[03:14:31] it=2387099 colorings=1657400 lazy-girth=904745 last: m=126 classes=6 cclen=87 t=12267s
[03:14:33] it=2387391 colorings=1657600 lazy-girth=904846 last: m=126 classes=6 cclen=87 t=12269s
[03:14:35] it=2387623 colorings=1657800 lazy-girth=904880 last: m=126 classes=6 cclen=87 t=12271s
[03:14:37] it=2387849 colorings=1658000 lazy-girth=904907 last: m=126 classes=6 cclen=83 t=12272s
[03:14:39] it=2388112 colorings=1658200 lazy-girth=904981 last: m=126 classes=6 cclen=87 t=12275s
[03:14:41] it=2388348 colorings=1658400 lazy-girth=905017 last: m=126 classes=6 cclen=87 t=12277s
[03:14:42] it=2388574 colorings=1658600 lazy-girth=905044 last: m=126 classes=6 cclen=87 t=12278s
[03:14:45] it=2388821 colorings=1658800 lazy-girth=905111 last: m=126 classes=6 cclen=81 t=12281s
[03:14:47] it=2389054 colorings=1659000 lazy-girth=905144 last: m=126 classes=6 cclen=87 t=12283s
[03:14:48] it=2389285 colorings=1659200 lazy-girth=905177 last: m=126 classes=6 cclen=87 t=12284s
[03:14:51] it=2389525 colorings=1659400 lazy-girth=905218 last: m=126 classes=6 cclen=87 t=12286s
[03:14:53] it=2389776 colorings=1659600 lazy-girth=905272 last: m=126 classes=6 cclen=87 t=12288s
[03:14:54] it=2390040 colorings=1659800 lazy-girth=905337 last: m=147 classes=7 cclen=86 t=12290s
[03:14:56] it=2390298 colorings=1660000 lazy-girth=905397 last: m=126 classes=6 cclen=87 t=12292s
[03:14:58] it=2390536 colorings=1660200 lazy-girth=905435 last: m=126 classes=6 cclen=87 t=12294s
[03:15:02] it=2390918 colorings=1660400 lazy-girth=905619 last: m=126 classes=6 cclen=87 t=12298s
[03:15:03] it=2391118 colorings=1660600 lazy-girth=905619 last: m=126 classes=6 cclen=87 t=12299s
[03:15:04] it=2391319 colorings=1660800 lazy-girth=905620 last: m=126 classes=6 cclen=87 t=12300s
[03:15:05] it=2391521 colorings=1661000 lazy-girth=905622 last: m=147 classes=7 cclen=86 t=12301s
[03:15:06] it=2391724 colorings=1661200 lazy-girth=905625 last: m=126 classes=6 cclen=86 t=12302s
[03:15:08] it=2391928 colorings=1661400 lazy-girth=905630 last: m=126 classes=6 cclen=87 t=12304s
[03:15:10] it=2392180 colorings=1661600 lazy-girth=905683 last: m=126 classes=6 cclen=87 t=12306s
[03:15:13] it=2392402 colorings=1661800 lazy-girth=905707 last: m=126 classes=6 cclen=87 t=12308s
[03:15:14] it=2392628 colorings=1662000 lazy-girth=905734 last: m=126 classes=6 cclen=87 t=12310s
[03:15:16] it=2392843 colorings=1662200 lazy-girth=905749 last: m=126 classes=6 cclen=83 t=12312s
[03:15:18] it=2393070 colorings=1662400 lazy-girth=905776 last: m=126 classes=6 cclen=87 t=12313s
[03:15:20] it=2393352 colorings=1662600 lazy-girth=905858 last: m=126 classes=6 cclen=87 t=12315s
[03:15:21] it=2393567 colorings=1662800 lazy-girth=905873 last: m=126 classes=6 cclen=86 t=12317s
[03:15:22] it=2393796 colorings=1663000 lazy-girth=905902 last: m=126 classes=6 cclen=87 t=12318s
[03:15:25] it=2394057 colorings=1663200 lazy-girth=905975 last: m=126 classes=6 cclen=87 t=12321s
[03:15:31] it=2394323 colorings=1663400 lazy-girth=906053 last: m=126 classes=6 cclen=87 t=12326s
[03:15:37] it=2394569 colorings=1663600 lazy-girth=906104 last: m=126 classes=6 cclen=87 t=12333s
[03:15:39] it=2394817 colorings=1663800 lazy-girth=906152 last: m=126 classes=6 cclen=87 t=12335s
[03:15:40] it=2395041 colorings=1664000 lazy-girth=906179 last: m=126 classes=6 cclen=87 t=12336s
[03:15:42] it=2395287 colorings=1664200 lazy-girth=906228 last: m=126 classes=6 cclen=87 t=12338s
[03:15:44] it=2395535 colorings=1664400 lazy-girth=906278 last: m=126 classes=6 cclen=87 t=12340s
[03:15:47] it=2395782 colorings=1664600 lazy-girth=906327 last: m=126 classes=6 cclen=87 t=12342s
[03:15:48] it=2395983 colorings=1664800 lazy-girth=906328 last: m=126 classes=6 cclen=87 t=12344s
[03:15:50] it=2396235 colorings=1665000 lazy-girth=906382 last: m=126 classes=6 cclen=87 t=12346s
[03:15:51] it=2396477 colorings=1665200 lazy-girth=906425 last: m=126 classes=6 cclen=87 t=12347s
[03:15:53] it=2396727 colorings=1665400 lazy-girth=906475 last: m=126 classes=6 cclen=86 t=12348s
[03:15:54] it=2396967 colorings=1665600 lazy-girth=906516 last: m=126 classes=6 cclen=87 t=12350s
[03:15:56] it=2397193 colorings=1665800 lazy-girth=906542 last: m=126 classes=6 cclen=87 t=12352s
[03:15:57] it=2397417 colorings=1666000 lazy-girth=906567 last: m=126 classes=6 cclen=84 t=12353s
[03:15:58] it=2397647 colorings=1666200 lazy-girth=906597 last: m=126 classes=6 cclen=87 t=12354s
[03:16:00] it=2397883 colorings=1666400 lazy-girth=906633 last: m=126 classes=6 cclen=85 t=12356s
[03:16:02] it=2398123 colorings=1666600 lazy-girth=906676 last: m=126 classes=6 cclen=87 t=12358s
[03:16:04] it=2398397 colorings=1666800 lazy-girth=906761 last: m=126 classes=6 cclen=85 t=12360s
[03:16:06] it=2398672 colorings=1667000 lazy-girth=906841 last: m=126 classes=6 cclen=87 t=12362s
[03:16:09] it=2398944 colorings=1667200 lazy-girth=906933 last: m=126 classes=6 cclen=87 t=12365s
[03:16:11] it=2399177 colorings=1667400 lazy-girth=906970 last: m=126 classes=6 cclen=87 t=12367s
[03:16:13] it=2399398 colorings=1667600 lazy-girth=906993 last: m=126 classes=6 cclen=87 t=12368s
[03:16:14] it=2399639 colorings=1667800 lazy-girth=907044 last: m=126 classes=6 cclen=86 t=12370s
[03:16:17] it=2399894 colorings=1668000 lazy-girth=907108 last: m=126 classes=6 cclen=87 t=12372s
[03:16:18] it=2400129 colorings=1668200 lazy-girth=907151 last: m=126 classes=6 cclen=87 t=12374s
[03:16:21] it=2400391 colorings=1668400 lazy-girth=907224 last: m=126 classes=6 cclen=87 t=12377s
[03:16:22] it=2400591 colorings=1668600 lazy-girth=907224 last: m=126 classes=6 cclen=86 t=12378s
[03:16:24] it=2400844 colorings=1668800 lazy-girth=907279 last: m=126 classes=6 cclen=86 t=12379s
[03:16:25] it=2401089 colorings=1669000 lazy-girth=907324 last: m=126 classes=6 cclen=87 t=12381s
[03:16:27] it=2401330 colorings=1669200 lazy-girth=907367 last: m=126 classes=6 cclen=86 t=12382s
[03:16:28] it=2401555 colorings=1669400 lazy-girth=907393 last: m=126 classes=6 cclen=87 t=12384s
[03:16:29] it=2401778 colorings=1669600 lazy-girth=907416 last: m=126 classes=6 cclen=87 t=12385s
[03:16:31] it=2402017 colorings=1669800 lazy-girth=907455 last: m=126 classes=6 cclen=87 t=12387s
[03:16:32] it=2402256 colorings=1670000 lazy-girth=907494 last: m=126 classes=6 cclen=87 t=12388s
[03:16:34] it=2402479 colorings=1670200 lazy-girth=907517 last: m=126 classes=6 cclen=84 t=12389s
[03:16:36] it=2402725 colorings=1670400 lazy-girth=907563 last: m=126 classes=6 cclen=87 t=12391s
[03:16:38] it=2402995 colorings=1670600 lazy-girth=907642 last: m=126 classes=6 cclen=87 t=12393s
[03:16:40] it=2403244 colorings=1670800 lazy-girth=907699 last: m=126 classes=6 cclen=87 t=12396s
[03:16:42] it=2403504 colorings=1671000 lazy-girth=907762 last: m=126 classes=6 cclen=87 t=12398s
[03:16:44] it=2403766 colorings=1671200 lazy-girth=907836 last: m=126 classes=6 cclen=87 t=12400s
[03:16:46] it=2404023 colorings=1671400 lazy-girth=907902 last: m=126 classes=6 cclen=87 t=12402s
[03:16:49] it=2404287 colorings=1671600 lazy-girth=907981 last: m=126 classes=6 cclen=87 t=12405s
[03:16:50] it=2404527 colorings=1671800 lazy-girth=908021 last: m=126 classes=6 cclen=87 t=12406s
[03:16:52] it=2404768 colorings=1672000 lazy-girth=908062 last: m=126 classes=6 cclen=87 t=12407s
[03:16:53] it=2405003 colorings=1672200 lazy-girth=908098 last: m=126 classes=6 cclen=87 t=12408s
[03:16:54] it=2405239 colorings=1672400 lazy-girth=908136 last: m=126 classes=6 cclen=84 t=12410s
[03:16:55] it=2405472 colorings=1672600 lazy-girth=908170 last: m=126 classes=6 cclen=87 t=12411s
[03:16:57] it=2405703 colorings=1672800 lazy-girth=908201 last: m=126 classes=6 cclen=87 t=12413s
[03:16:58] it=2405950 colorings=1673000 lazy-girth=908248 last: m=126 classes=6 cclen=86 t=12414s
[03:17:00] it=2406193 colorings=1673200 lazy-girth=908291 last: m=126 classes=6 cclen=87 t=12415s
[03:17:02] it=2406428 colorings=1673400 lazy-girth=908333 last: m=126 classes=6 cclen=87 t=12418s
[03:17:04] it=2406662 colorings=1673600 lazy-girth=908383 last: m=147 classes=7 cclen=86 t=12420s
[03:17:07] it=2406935 colorings=1673800 lazy-girth=908471 last: m=147 classes=7 cclen=82 t=12423s
[03:17:09] it=2407193 colorings=1674000 lazy-girth=908542 last: m=126 classes=6 cclen=87 t=12425s
[03:17:12] it=2407426 colorings=1674200 lazy-girth=908584 last: m=126 classes=6 cclen=87 t=12427s
[03:17:14] it=2407669 colorings=1674400 lazy-girth=908644 last: m=126 classes=6 cclen=87 t=12430s
[03:17:19] it=2407922 colorings=1674600 lazy-girth=908713 last: m=126 classes=6 cclen=87 t=12434s
[03:17:25] it=2408156 colorings=1674800 lazy-girth=908756 last: m=126 classes=6 cclen=87 t=12441s
[03:17:27] it=2408408 colorings=1675000 lazy-girth=908809 last: m=126 classes=6 cclen=82 t=12443s
[03:17:29] it=2408638 colorings=1675200 lazy-girth=908841 last: m=126 classes=6 cclen=87 t=12445s
[03:17:30] it=2408894 colorings=1675400 lazy-girth=908898 last: m=126 classes=6 cclen=87 t=12446s
[03:17:34] it=2409148 colorings=1675600 lazy-girth=908956 last: m=147 classes=7 cclen=86 t=12449s
[03:17:35] it=2409373 colorings=1675800 lazy-girth=908982 last: m=126 classes=6 cclen=87 t=12451s
[03:17:37] it=2409604 colorings=1676000 lazy-girth=909014 last: m=126 classes=6 cclen=87 t=12453s
[03:17:38] it=2409836 colorings=1676200 lazy-girth=909055 last: m=126 classes=6 cclen=87 t=12454s
[03:17:41] it=2410069 colorings=1676400 lazy-girth=909092 last: m=126 classes=6 cclen=87 t=12457s
[03:17:42] it=2410269 colorings=1676600 lazy-girth=909092 last: m=126 classes=6 cclen=87 t=12458s
[03:17:44] it=2410519 colorings=1676800 lazy-girth=909143 last: m=126 classes=6 cclen=87 t=12459s
[03:17:45] it=2410757 colorings=1677000 lazy-girth=909183 last: m=126 classes=6 cclen=87 t=12461s
[03:17:46] it=2410978 colorings=1677200 lazy-girth=909204 last: m=126 classes=6 cclen=86 t=12462s
[03:17:48] it=2411218 colorings=1677400 lazy-girth=909247 last: m=126 classes=6 cclen=87 t=12463s
[03:17:49] it=2411447 colorings=1677600 lazy-girth=909277 last: m=126 classes=6 cclen=87 t=12464s
[03:17:50] it=2411686 colorings=1677800 lazy-girth=909318 last: m=126 classes=6 cclen=87 t=12466s
[03:17:51] it=2411915 colorings=1678000 lazy-girth=909347 last: m=126 classes=6 cclen=87 t=12467s
[03:17:52] it=2412151 colorings=1678200 lazy-girth=909383 last: m=126 classes=6 cclen=87 t=12468s
[03:17:53] it=2412375 colorings=1678400 lazy-girth=909408 last: m=126 classes=6 cclen=87 t=12469s
[03:17:55] it=2412616 colorings=1678600 lazy-girth=909449 last: m=126 classes=6 cclen=87 t=12470s
[03:17:56] it=2412828 colorings=1678800 lazy-girth=909462 last: m=126 classes=6 cclen=87 t=12472s
[03:17:57] it=2413050 colorings=1679000 lazy-girth=909485 last: m=126 classes=6 cclen=87 t=12473s
[03:17:58] it=2413293 colorings=1679200 lazy-girth=909528 last: m=126 classes=6 cclen=79 t=12474s
[03:18:00] it=2413582 colorings=1679400 lazy-girth=909622 last: m=147 classes=7 cclen=79 t=12476s
[03:18:03] it=2413829 colorings=1679600 lazy-girth=909671 last: m=147 classes=7 cclen=75 t=12478s
[03:18:05] it=2414108 colorings=1679800 lazy-girth=909753 last: m=126 classes=6 cclen=87 t=12481s
[03:18:06] it=2414337 colorings=1680000 lazy-girth=909782 last: m=126 classes=6 cclen=87 t=12482s
[03:18:10] it=2414572 colorings=1680200 lazy-girth=909818 last: m=126 classes=6 cclen=87 t=12486s
[03:18:11] it=2414806 colorings=1680400 lazy-girth=909853 last: m=126 classes=6 cclen=87 t=12487s
[03:18:13] it=2415045 colorings=1680600 lazy-girth=909892 last: m=126 classes=6 cclen=87 t=12489s
[03:18:14] it=2415277 colorings=1680800 lazy-girth=909924 last: m=126 classes=6 cclen=87 t=12490s
[03:18:15] it=2415499 colorings=1681000 lazy-girth=909946 last: m=126 classes=6 cclen=87 t=12491s
[03:18:16] it=2415715 colorings=1681200 lazy-girth=909962 last: m=126 classes=6 cclen=87 t=12492s
[03:18:19] it=2415953 colorings=1681400 lazy-girth=910004 last: m=126 classes=6 cclen=87 t=12495s
[03:18:21] it=2416212 colorings=1681600 lazy-girth=910076 last: m=126 classes=6 cclen=86 t=12497s
[03:18:23] it=2416467 colorings=1681800 lazy-girth=910142 last: m=126 classes=6 cclen=87 t=12499s
[03:18:24] it=2416693 colorings=1682000 lazy-girth=910168 last: m=126 classes=6 cclen=87 t=12500s
[03:18:25] it=2416915 colorings=1682200 lazy-girth=910190 last: m=126 classes=6 cclen=87 t=12501s
[03:18:26] it=2417141 colorings=1682400 lazy-girth=910216 last: m=126 classes=6 cclen=87 t=12502s
[03:18:28] it=2417380 colorings=1682600 lazy-girth=910255 last: m=126 classes=6 cclen=87 t=12503s
[03:18:29] it=2417609 colorings=1682800 lazy-girth=910284 last: m=126 classes=6 cclen=87 t=12505s
[03:18:30] it=2417850 colorings=1683000 lazy-girth=910325 last: m=147 classes=7 cclen=82 t=12506s
[03:18:34] it=2418169 colorings=1683200 lazy-girth=910472 last: m=126 classes=6 cclen=87 t=12509s
[03:18:36] it=2418429 colorings=1683400 lazy-girth=910546 last: m=126 classes=6 cclen=87 t=12512s
[03:18:39] it=2418711 colorings=1683600 lazy-girth=910637 last: m=126 classes=6 cclen=87 t=12515s
[03:18:42] it=2418977 colorings=1683800 lazy-girth=910720 last: m=126 classes=6 cclen=87 t=12517s
[03:18:44] it=2419247 colorings=1684000 lazy-girth=910810 last: m=126 classes=6 cclen=87 t=12520s
[03:18:47] it=2419485 colorings=1684200 lazy-girth=910855 last: m=147 classes=7 cclen=86 t=12523s
[03:18:51] it=2419724 colorings=1684400 lazy-girth=910903 last: m=147 classes=7 cclen=86 t=12526s
[03:18:55] it=2419985 colorings=1684600 lazy-girth=910974 last: m=126 classes=6 cclen=87 t=12530s
[03:18:59] it=2420251 colorings=1684800 lazy-girth=911047 last: m=126 classes=6 cclen=87 t=12534s
[03:19:01] it=2420507 colorings=1685000 lazy-girth=911106 last: m=126 classes=6 cclen=87 t=12536s
[03:19:02] it=2420760 colorings=1685200 lazy-girth=911166 last: m=126 classes=6 cclen=87 t=12538s
[03:19:04] it=2421017 colorings=1685400 lazy-girth=911230 last: m=126 classes=6 cclen=87 t=12540s
[03:19:07] it=2421259 colorings=1685600 lazy-girth=911283 last: m=126 classes=6 cclen=87 t=12542s
[03:19:08] it=2421476 colorings=1685800 lazy-girth=911300 last: m=126 classes=6 cclen=87 t=12544s
[03:19:09] it=2421729 colorings=1686000 lazy-girth=911353 last: m=126 classes=6 cclen=86 t=12545s
[03:19:11] it=2421953 colorings=1686200 lazy-girth=911377 last: m=126 classes=6 cclen=87 t=12546s
[03:19:12] it=2422178 colorings=1686400 lazy-girth=911402 last: m=126 classes=6 cclen=87 t=12548s
[03:19:13] it=2422409 colorings=1686600 lazy-girth=911433 last: m=126 classes=6 cclen=85 t=12549s
[03:19:15] it=2422661 colorings=1686800 lazy-girth=911485 last: m=126 classes=6 cclen=87 t=12551s
[03:19:16] it=2422887 colorings=1687000 lazy-girth=911511 last: m=126 classes=6 cclen=87 t=12552s
[03:19:18] it=2423105 colorings=1687200 lazy-girth=911529 last: m=105 classes=5 cclen=88 t=12553s
[03:19:19] it=2423322 colorings=1687400 lazy-girth=911546 last: m=126 classes=6 cclen=87 t=12555s
[03:19:21] it=2423555 colorings=1687600 lazy-girth=911582 last: m=126 classes=6 cclen=87 t=12557s
[03:19:23] it=2423826 colorings=1687800 lazy-girth=911664 last: m=126 classes=6 cclen=87 t=12559s
[03:19:26] it=2424082 colorings=1688000 lazy-girth=911732 last: m=126 classes=6 cclen=87 t=12562s
[03:19:27] it=2424304 colorings=1688200 lazy-girth=911754 last: m=126 classes=6 cclen=87 t=12563s
[03:19:28] it=2424508 colorings=1688400 lazy-girth=911758 last: m=126 classes=6 cclen=87 t=12564s
[03:19:29] it=2424727 colorings=1688600 lazy-girth=911777 last: m=126 classes=6 cclen=87 t=12565s
[03:19:30] it=2424948 colorings=1688800 lazy-girth=911798 last: m=126 classes=6 cclen=87 t=12566s
[03:19:32] it=2425168 colorings=1689000 lazy-girth=911819 last: m=126 classes=6 cclen=87 t=12567s
[03:19:33] it=2425404 colorings=1689200 lazy-girth=911855 last: m=147 classes=7 cclen=80 t=12568s
[03:19:34] it=2425627 colorings=1689400 lazy-girth=911878 last: m=126 classes=6 cclen=87 t=12570s
[03:19:35] it=2425859 colorings=1689600 lazy-girth=911911 last: m=126 classes=6 cclen=87 t=12570s
[03:19:36] it=2426098 colorings=1689800 lazy-girth=911950 last: m=126 classes=6 cclen=87 t=12572s
[03:19:37] it=2426321 colorings=1690000 lazy-girth=911973 last: m=126 classes=6 cclen=87 t=12573s
[03:19:38] it=2426557 colorings=1690200 lazy-girth=912009 last: m=105 classes=5 cclen=87 t=12574s
[03:19:40] it=2426779 colorings=1690400 lazy-girth=912032 last: m=126 classes=6 cclen=87 t=12576s
[03:19:43] it=2427055 colorings=1690600 lazy-girth=912125 last: m=126 classes=6 cclen=87 t=12579s
[03:19:46] it=2427316 colorings=1690800 lazy-girth=912197 last: m=147 classes=7 cclen=86 t=12581s
[03:19:48] it=2427546 colorings=1691000 lazy-girth=912230 last: m=126 classes=6 cclen=87 t=12583s
[03:19:50] it=2427768 colorings=1691200 lazy-girth=912257 last: m=126 classes=6 cclen=87 t=12585s
[03:19:51] it=2427979 colorings=1691400 lazy-girth=912270 last: m=126 classes=6 cclen=85 t=12587s
[03:19:53] it=2428209 colorings=1691600 lazy-girth=912300 last: m=126 classes=6 cclen=86 t=12588s
[03:19:54] it=2428447 colorings=1691800 lazy-girth=912338 last: m=126 classes=6 cclen=87 t=12590s
[03:19:55] it=2428669 colorings=1692000 lazy-girth=912361 last: m=126 classes=6 cclen=86 t=12591s
[03:19:56] it=2428892 colorings=1692200 lazy-girth=912384 last: m=126 classes=6 cclen=87 t=12592s
[03:19:58] it=2429111 colorings=1692400 lazy-girth=912403 last: m=126 classes=6 cclen=87 t=12593s
[03:19:59] it=2429351 colorings=1692600 lazy-girth=912444 last: m=126 classes=6 cclen=87 t=12595s
[03:20:02] it=2429579 colorings=1692800 lazy-girth=912475 last: m=126 classes=6 cclen=87 t=12598s
[03:20:05] it=2429831 colorings=1693000 lazy-girth=912537 last: m=126 classes=6 cclen=87 t=12601s
[03:20:09] it=2430084 colorings=1693200 lazy-girth=912606 last: m=126 classes=6 cclen=87 t=12604s
[03:20:12] it=2430338 colorings=1693400 lazy-girth=912676 last: m=126 classes=6 cclen=87 t=12608s
[03:20:16] it=2430576 colorings=1693600 lazy-girth=912722 last: m=126 classes=6 cclen=87 t=12612s
[03:20:19] it=2430840 colorings=1693800 lazy-girth=912796 last: m=147 classes=7 cclen=80 t=12615s
[03:20:23] it=2431080 colorings=1694000 lazy-girth=912843 last: m=126 classes=6 cclen=87 t=12619s
[03:20:29] it=2431324 colorings=1694200 lazy-girth=912897 last: m=126 classes=6 cclen=84 t=12625s
[03:20:30] it=2431538 colorings=1694400 lazy-girth=912911 last: m=126 classes=6 cclen=86 t=12626s
[03:20:32] it=2431771 colorings=1694600 lazy-girth=912945 last: m=126 classes=6 cclen=87 t=12628s
[03:20:34] it=2432019 colorings=1694800 lazy-girth=912999 last: m=147 classes=7 cclen=74 t=12630s
[03:20:37] it=2432262 colorings=1695000 lazy-girth=913047 last: m=126 classes=6 cclen=87 t=12633s
[03:20:39] it=2432511 colorings=1695200 lazy-girth=913105 last: m=126 classes=6 cclen=87 t=12635s
[03:20:43] it=2432808 colorings=1695400 lazy-girth=913211 last: m=147 classes=7 cclen=86 t=12639s
[03:20:44] it=2433024 colorings=1695600 lazy-girth=913228 last: m=126 classes=6 cclen=87 t=12640s
[03:20:46] it=2433283 colorings=1695800 lazy-girth=913289 last: m=126 classes=6 cclen=87 t=12642s
[03:20:47] it=2433494 colorings=1696000 lazy-girth=913300 last: m=126 classes=6 cclen=87 t=12643s
[03:20:49] it=2433707 colorings=1696200 lazy-girth=913314 last: m=126 classes=6 cclen=87 t=12644s
[03:20:50] it=2433956 colorings=1696400 lazy-girth=913365 last: m=126 classes=6 cclen=87 t=12646s
[03:20:51] it=2434208 colorings=1696600 lazy-girth=913417 last: m=126 classes=6 cclen=86 t=12647s
[03:20:53] it=2434466 colorings=1696800 lazy-girth=913475 last: m=126 classes=6 cclen=87 t=12649s
[03:20:54] it=2434678 colorings=1697000 lazy-girth=913487 last: m=126 classes=6 cclen=86 t=12650s
[03:20:56] it=2434900 colorings=1697200 lazy-girth=913510 last: m=126 classes=6 cclen=87 t=12651s
[03:20:57] it=2435122 colorings=1697400 lazy-girth=913533 last: m=126 classes=6 cclen=87 t=12653s
[03:20:59] it=2435380 colorings=1697600 lazy-girth=913598 last: m=126 classes=6 cclen=87 t=12655s
[03:21:00] it=2435618 colorings=1697800 lazy-girth=913642 last: m=126 classes=6 cclen=87 t=12656s
[03:21:05] it=2435876 colorings=1698000 lazy-girth=913708 last: m=126 classes=6 cclen=87 t=12661s
[03:21:07] it=2436087 colorings=1698200 lazy-girth=913719 last: m=126 classes=6 cclen=87 t=12663s
[03:21:08] it=2436325 colorings=1698400 lazy-girth=913757 last: m=126 classes=6 cclen=87 t=12664s
[03:21:09] it=2436553 colorings=1698600 lazy-girth=913786 last: m=126 classes=6 cclen=87 t=12665s
[03:21:12] it=2436792 colorings=1698800 lazy-girth=913826 last: m=126 classes=6 cclen=87 t=12668s
[03:21:13] it=2437028 colorings=1699000 lazy-girth=913862 last: m=126 classes=6 cclen=87 t=12669s
[03:21:14] it=2437233 colorings=1699200 lazy-girth=913867 last: m=126 classes=6 cclen=87 t=12670s
[03:21:16] it=2437476 colorings=1699400 lazy-girth=913910 last: m=126 classes=6 cclen=84 t=12672s
[03:21:17] it=2437717 colorings=1699600 lazy-girth=913952 last: m=147 classes=7 cclen=82 t=12673s
[03:21:18] it=2437948 colorings=1699800 lazy-girth=913983 last: m=126 classes=6 cclen=87 t=12674s
[03:21:20] it=2438179 colorings=1700000 lazy-girth=914014 last: m=126 classes=6 cclen=87 t=12675s
[03:21:22] it=2438430 colorings=1700200 lazy-girth=914073 last: m=126 classes=6 cclen=87 t=12678s
[03:21:25] it=2438678 colorings=1700400 lazy-girth=914130 last: m=126 classes=6 cclen=87 t=12681s
[03:21:26] it=2438908 colorings=1700600 lazy-girth=914161 last: m=126 classes=6 cclen=87 t=12682s
[03:21:28] it=2439187 colorings=1700800 lazy-girth=914240 last: m=126 classes=6 cclen=87 t=12684s
[03:21:29] it=2439404 colorings=1701000 lazy-girth=914257 last: m=126 classes=6 cclen=87 t=12685s
[03:21:30] it=2439645 colorings=1701200 lazy-girth=914299 last: m=126 classes=6 cclen=84 t=12686s
[03:21:32] it=2439873 colorings=1701400 lazy-girth=914327 last: m=126 classes=6 cclen=87 t=12687s
[03:21:33] it=2440096 colorings=1701600 lazy-girth=914350 last: m=126 classes=6 cclen=80 t=12689s
[03:21:35] it=2440345 colorings=1701800 lazy-girth=914414 last: m=126 classes=6 cclen=86 t=12691s
[03:21:38] it=2440618 colorings=1702000 lazy-girth=914503 last: m=126 classes=6 cclen=81 t=12694s
[03:21:41] it=2440875 colorings=1702200 lazy-girth=914571 last: m=126 classes=6 cclen=87 t=12696s
[03:21:43] it=2441116 colorings=1702400 lazy-girth=914622 last: m=126 classes=6 cclen=87 t=12699s
[03:21:46] it=2441372 colorings=1702600 lazy-girth=914691 last: m=126 classes=6 cclen=84 t=12701s
[03:21:48] it=2441625 colorings=1702800 lazy-girth=914754 last: m=126 classes=6 cclen=87 t=12704s
[03:21:51] it=2441865 colorings=1703000 lazy-girth=914802 last: m=126 classes=6 cclen=87 t=12707s
[03:21:54] it=2442112 colorings=1703200 lazy-girth=914859 last: m=126 classes=6 cclen=87 t=12710s
[03:21:58] it=2442349 colorings=1703400 lazy-girth=914904 last: m=126 classes=6 cclen=87 t=12713s
[03:22:02] it=2442583 colorings=1703600 lazy-girth=914939 last: m=126 classes=6 cclen=87 t=12718s
[03:22:04] it=2442838 colorings=1703800 lazy-girth=915003 last: m=126 classes=6 cclen=87 t=12720s
[03:22:06] it=2443100 colorings=1704000 lazy-girth=915069 last: m=126 classes=6 cclen=87 t=12722s
[03:22:08] it=2443370 colorings=1704200 lazy-girth=915146 last: m=126 classes=6 cclen=87 t=12724s
[03:22:10] it=2443583 colorings=1704400 lazy-girth=915164 last: m=126 classes=6 cclen=87 t=12726s
[03:22:12] it=2443814 colorings=1704600 lazy-girth=915196 last: m=126 classes=6 cclen=87 t=12728s
[03:22:13] it=2444062 colorings=1704800 lazy-girth=915244 last: m=126 classes=6 cclen=87 t=12729s
[03:22:15] it=2444290 colorings=1705000 lazy-girth=915272 last: m=126 classes=6 cclen=87 t=12730s
[03:22:16] it=2444526 colorings=1705200 lazy-girth=915309 last: m=126 classes=6 cclen=86 t=12732s
[03:22:17] it=2444752 colorings=1705400 lazy-girth=915335 last: m=126 classes=6 cclen=87 t=12733s
[03:22:19] it=2444973 colorings=1705600 lazy-girth=915356 last: m=126 classes=6 cclen=87 t=12734s
[03:22:20] it=2445204 colorings=1705800 lazy-girth=915388 last: m=126 classes=6 cclen=87 t=12736s
[03:22:21] it=2445427 colorings=1706000 lazy-girth=915411 last: m=126 classes=6 cclen=87 t=12737s
[03:22:22] it=2445654 colorings=1706200 lazy-girth=915439 last: m=126 classes=6 cclen=87 t=12738s
[03:22:24] it=2445898 colorings=1706400 lazy-girth=915483 last: m=126 classes=6 cclen=85 t=12740s
[03:22:26] it=2446136 colorings=1706600 lazy-girth=915528 last: m=126 classes=6 cclen=87 t=12742s
[03:22:28] it=2446361 colorings=1706800 lazy-girth=915557 last: m=126 classes=6 cclen=87 t=12744s
[03:22:31] it=2446623 colorings=1707000 lazy-girth=915631 last: m=126 classes=6 cclen=87 t=12746s
[03:22:33] it=2446864 colorings=1707200 lazy-girth=915676 last: m=126 classes=6 cclen=87 t=12748s
[03:22:35] it=2447105 colorings=1707400 lazy-girth=915725 last: m=126 classes=6 cclen=87 t=12750s
[03:22:37] it=2447374 colorings=1707600 lazy-girth=915801 last: m=126 classes=6 cclen=87 t=12753s
[03:22:39] it=2447630 colorings=1707800 lazy-girth=915862 last: m=126 classes=6 cclen=87 t=12755s
[03:22:40] it=2447858 colorings=1708000 lazy-girth=915890 last: m=126 classes=6 cclen=87 t=12756s
[03:22:41] it=2448080 colorings=1708200 lazy-girth=915914 last: m=126 classes=6 cclen=87 t=12757s
[03:22:43] it=2448328 colorings=1708400 lazy-girth=915962 last: m=126 classes=6 cclen=87 t=12759s
[03:22:44] it=2448551 colorings=1708600 lazy-girth=915986 last: m=126 classes=6 cclen=86 t=12760s
[03:22:46] it=2448779 colorings=1708800 lazy-girth=916014 last: m=126 classes=6 cclen=86 t=12762s
[03:22:48] it=2449037 colorings=1709000 lazy-girth=916082 last: m=126 classes=6 cclen=87 t=12764s
[03:22:50] it=2449307 colorings=1709200 lazy-girth=916158 last: m=126 classes=6 cclen=87 t=12766s
[03:22:52] it=2449569 colorings=1709400 lazy-girth=916225 last: m=126 classes=6 cclen=87 t=12768s
[03:22:54] it=2449810 colorings=1709600 lazy-girth=916266 last: m=126 classes=6 cclen=87 t=12770s
[03:22:55] it=2450039 colorings=1709800 lazy-girth=916295 last: m=126 classes=6 cclen=87 t=12771s
[03:22:57] it=2450275 colorings=1710000 lazy-girth=916332 last: m=126 classes=6 cclen=87 t=12773s
[03:23:00] it=2450532 colorings=1710200 lazy-girth=916403 last: m=126 classes=6 cclen=86 t=12776s
[03:23:04] it=2450798 colorings=1710400 lazy-girth=916486 last: m=126 classes=6 cclen=87 t=12780s
[03:23:07] it=2451046 colorings=1710600 lazy-girth=916543 last: m=126 classes=6 cclen=87 t=12783s
[03:23:12] it=2451323 colorings=1710800 lazy-girth=916637 last: m=147 classes=7 cclen=83 t=12788s
[03:23:18] it=2451542 colorings=1711000 lazy-girth=916660 last: m=126 classes=6 cclen=87 t=12794s
[03:23:19] it=2451742 colorings=1711200 lazy-girth=916660 last: m=126 classes=6 cclen=84 t=12795s
[03:23:21] it=2451981 colorings=1711400 lazy-girth=916699 last: m=126 classes=6 cclen=87 t=12797s
[03:23:22] it=2452210 colorings=1711600 lazy-girth=916730 last: m=126 classes=6 cclen=87 t=12798s
[03:23:23] it=2452439 colorings=1711800 lazy-girth=916759 last: m=126 classes=6 cclen=87 t=12799s
[03:23:25] it=2452665 colorings=1712000 lazy-girth=916786 last: m=126 classes=6 cclen=87 t=12801s
[03:23:26] it=2452930 colorings=1712200 lazy-girth=916851 last: m=126 classes=6 cclen=87 t=12802s
[03:23:27] it=2453168 colorings=1712400 lazy-girth=916890 last: m=126 classes=6 cclen=87 t=12803s
[03:23:29] it=2453403 colorings=1712600 lazy-girth=916926 last: m=126 classes=6 cclen=87 t=12805s
[03:23:30] it=2453664 colorings=1712800 lazy-girth=916987 last: m=126 classes=6 cclen=85 t=12806s
[03:23:32] it=2453886 colorings=1713000 lazy-girth=917009 last: m=126 classes=6 cclen=87 t=12807s
[03:23:34] it=2454112 colorings=1713200 lazy-girth=917039 last: m=126 classes=6 cclen=87 t=12810s
[03:23:37] it=2454328 colorings=1713400 lazy-girth=917059 last: m=126 classes=6 cclen=87 t=12812s
[03:23:38] it=2454557 colorings=1713600 lazy-girth=917088 last: m=126 classes=6 cclen=87 t=12814s
[03:23:39] it=2454785 colorings=1713800 lazy-girth=917116 last: m=126 classes=6 cclen=87 t=12815s
[03:23:40] it=2455006 colorings=1714000 lazy-girth=917137 last: m=126 classes=6 cclen=87 t=12816s
[03:23:42] it=2455227 colorings=1714200 lazy-girth=917158 last: m=126 classes=6 cclen=87 t=12817s
[03:23:43] it=2455448 colorings=1714400 lazy-girth=917179 last: m=126 classes=6 cclen=87 t=12819s
[03:23:45] it=2455671 colorings=1714600 lazy-girth=917203 last: m=126 classes=6 cclen=87 t=12820s
[03:23:47] it=2455930 colorings=1714800 lazy-girth=917272 last: m=126 classes=6 cclen=87 t=12823s
[03:23:49] it=2456163 colorings=1715000 lazy-girth=917309 last: m=126 classes=6 cclen=87 t=12825s
[03:23:51] it=2456399 colorings=1715200 lazy-girth=917348 last: m=126 classes=6 cclen=87 t=12827s
[03:23:53] it=2456626 colorings=1715400 lazy-girth=917376 last: m=126 classes=6 cclen=87 t=12829s
[03:23:55] it=2456882 colorings=1715600 lazy-girth=917447 last: m=147 classes=7 cclen=86 t=12831s
[03:23:58] it=2457112 colorings=1715800 lazy-girth=917479 last: m=126 classes=6 cclen=87 t=12833s
[03:23:59] it=2457334 colorings=1716000 lazy-girth=917501 last: m=126 classes=6 cclen=87 t=12834s
[03:24:00] it=2457552 colorings=1716200 lazy-girth=917519 last: m=126 classes=6 cclen=87 t=12836s
[03:24:01] it=2457777 colorings=1716400 lazy-girth=917544 last: m=126 classes=6 cclen=87 t=12837s
[03:24:03] it=2458038 colorings=1716600 lazy-girth=917611 last: m=126 classes=6 cclen=87 t=12839s
[03:24:11] it=2458288 colorings=1716800 lazy-girth=917665 last: m=126 classes=6 cclen=87 t=12847s
[03:24:15] it=2458514 colorings=1717000 lazy-girth=917696 last: m=147 classes=7 cclen=84 t=12850s
[03:24:19] it=2458763 colorings=1717200 lazy-girth=917755 last: m=126 classes=6 cclen=87 t=12854s
[03:24:23] it=2459000 colorings=1717400 lazy-girth=917796 last: m=147 classes=7 cclen=75 t=12858s
[03:24:28] it=2459242 colorings=1717600 lazy-girth=917840 last: m=126 classes=6 cclen=87 t=12864s
[03:24:29] it=2459476 colorings=1717800 lazy-girth=917877 last: m=126 classes=6 cclen=87 t=12865s
[03:24:32] it=2459724 colorings=1718000 lazy-girth=917934 last: m=126 classes=6 cclen=86 t=12867s
[03:24:34] it=2459939 colorings=1718200 lazy-girth=917950 last: m=147 classes=7 cclen=86 t=12870s
[03:24:36] it=2460156 colorings=1718400 lazy-girth=917967 last: m=126 classes=6 cclen=87 t=12871s
[03:24:37] it=2460383 colorings=1718600 lazy-girth=917997 last: m=126 classes=6 cclen=87 t=12873s
[03:24:40] it=2460629 colorings=1718800 lazy-girth=918047 last: m=126 classes=6 cclen=83 t=12876s
[03:24:41] it=2460844 colorings=1719000 lazy-girth=918062 last: m=126 classes=6 cclen=87 t=12877s
[03:24:42] it=2461078 colorings=1719200 lazy-girth=918096 last: m=126 classes=6 cclen=84 t=12878s
[03:24:43] it=2461302 colorings=1719400 lazy-girth=918120 last: m=126 classes=6 cclen=86 t=12879s
[03:24:45] it=2461543 colorings=1719600 lazy-girth=918161 last: m=126 classes=6 cclen=87 t=12881s
[03:24:46] it=2461765 colorings=1719800 lazy-girth=918183 last: m=126 classes=6 cclen=87 t=12882s
[03:24:47] it=2461986 colorings=1720000 lazy-girth=918204 last: m=126 classes=6 cclen=87 t=12883s
[03:24:49] it=2462206 colorings=1720200 lazy-girth=918225 last: m=126 classes=6 cclen=87 t=12884s
[03:24:50] it=2462423 colorings=1720400 lazy-girth=918242 last: m=126 classes=6 cclen=87 t=12886s
[03:24:52] it=2462657 colorings=1720600 lazy-girth=918276 last: m=126 classes=6 cclen=87 t=12888s
[03:24:54] it=2462892 colorings=1720800 lazy-girth=918311 last: m=126 classes=6 cclen=87 t=12889s
[03:24:55] it=2463126 colorings=1721000 lazy-girth=918345 last: m=126 classes=6 cclen=87 t=12891s
[03:24:56] it=2463348 colorings=1721200 lazy-girth=918367 last: m=126 classes=6 cclen=87 t=12892s
[03:24:57] it=2463567 colorings=1721400 lazy-girth=918386 last: m=126 classes=6 cclen=86 t=12893s
[03:24:59] it=2463790 colorings=1721600 lazy-girth=918410 last: m=126 classes=6 cclen=87 t=12895s
[03:25:02] it=2464032 colorings=1721800 lazy-girth=918460 last: m=126 classes=6 cclen=87 t=12898s
[03:25:04] it=2464276 colorings=1722000 lazy-girth=918513 last: m=126 classes=6 cclen=87 t=12900s
[03:25:06] it=2464525 colorings=1722200 lazy-girth=918568 last: m=126 classes=6 cclen=87 t=12902s
[03:25:09] it=2464771 colorings=1722400 lazy-girth=918621 last: m=147 classes=7 cclen=86 t=12905s
[03:25:12] it=2465018 colorings=1722600 lazy-girth=918672 last: m=126 classes=6 cclen=87 t=12908s
[03:25:14] it=2465244 colorings=1722800 lazy-girth=918700 last: m=126 classes=6 cclen=87 t=12910s
[03:25:16] it=2465484 colorings=1723000 lazy-girth=918742 last: m=126 classes=6 cclen=87 t=12911s
[03:25:17] it=2465708 colorings=1723200 lazy-girth=918766 last: m=126 classes=6 cclen=87 t=12913s
[03:25:19] it=2465957 colorings=1723400 lazy-girth=918816 last: m=126 classes=6 cclen=87 t=12915s
[03:25:23] it=2466180 colorings=1723600 lazy-girth=918843 last: m=126 classes=6 cclen=87 t=12918s
[03:25:27] it=2466427 colorings=1723800 lazy-girth=918897 last: m=126 classes=6 cclen=87 t=12923s
[03:25:36] it=2466668 colorings=1724000 lazy-girth=918944 last: m=126 classes=6 cclen=86 t=12931s
[03:25:38] it=2466915 colorings=1724200 lazy-girth=918995 last: m=126 classes=6 cclen=87 t=12934s
[03:25:41] it=2467166 colorings=1724400 lazy-girth=919051 last: m=126 classes=6 cclen=87 t=12936s
[03:25:42] it=2467411 colorings=1724600 lazy-girth=919101 last: m=126 classes=6 cclen=87 t=12938s
[03:25:44] it=2467668 colorings=1724800 lazy-girth=919168 last: m=126 classes=6 cclen=87 t=12940s
[03:25:46] it=2467892 colorings=1725000 lazy-girth=919193 last: m=126 classes=6 cclen=87 t=12942s
[03:25:48] it=2468115 colorings=1725200 lazy-girth=919216 last: m=126 classes=6 cclen=84 t=12943s
[03:25:49] it=2468342 colorings=1725400 lazy-girth=919243 last: m=126 classes=6 cclen=87 t=12945s
[03:25:50] it=2468571 colorings=1725600 lazy-girth=919272 last: m=126 classes=6 cclen=87 t=12946s
[03:25:52] it=2468802 colorings=1725800 lazy-girth=919303 last: m=126 classes=6 cclen=86 t=12948s
[03:25:54] it=2469065 colorings=1726000 lazy-girth=919374 last: m=126 classes=6 cclen=87 t=12950s
[03:25:57] it=2469319 colorings=1726200 lazy-girth=919435 last: m=126 classes=6 cclen=87 t=12953s
[03:25:58] it=2469522 colorings=1726400 lazy-girth=919439 last: m=126 classes=6 cclen=87 t=12954s
[03:25:59] it=2469740 colorings=1726600 lazy-girth=919457 last: m=126 classes=6 cclen=86 t=12955s
[03:26:01] it=2469967 colorings=1726800 lazy-girth=919485 last: m=126 classes=6 cclen=87 t=12957s
[03:26:02] it=2470200 colorings=1727000 lazy-girth=919518 last: m=126 classes=6 cclen=87 t=12958s
[03:26:04] it=2470417 colorings=1727200 lazy-girth=919535 last: m=126 classes=6 cclen=82 t=12960s
[03:26:07] it=2470666 colorings=1727400 lazy-girth=919591 last: m=126 classes=6 cclen=87 t=12962s
[03:26:08] it=2470895 colorings=1727600 lazy-girth=919620 last: m=126 classes=6 cclen=87 t=12964s
[03:26:09] it=2471126 colorings=1727800 lazy-girth=919652 last: m=126 classes=6 cclen=87 t=12965s
[03:26:11] it=2471362 colorings=1728000 lazy-girth=919688 last: m=126 classes=6 cclen=87 t=12966s
[03:26:13] it=2471600 colorings=1728200 lazy-girth=919728 last: m=126 classes=6 cclen=87 t=12969s
[03:26:16] it=2471840 colorings=1728400 lazy-girth=919775 last: m=126 classes=6 cclen=87 t=12972s
[03:26:20] it=2472087 colorings=1728600 lazy-girth=919831 last: m=126 classes=6 cclen=86 t=12976s
[03:26:23] it=2472318 colorings=1728800 lazy-girth=919867 last: m=126 classes=6 cclen=87 t=12979s
[03:26:28] it=2472557 colorings=1729000 lazy-girth=919919 last: m=126 classes=6 cclen=87 t=12984s
[03:26:33] it=2472797 colorings=1729200 lazy-girth=919965 last: m=126 classes=6 cclen=87 t=12989s
[03:26:36] it=2473038 colorings=1729400 lazy-girth=920008 last: m=126 classes=6 cclen=87 t=12992s
[03:26:38] it=2473265 colorings=1729600 lazy-girth=920035 last: m=126 classes=6 cclen=87 t=12993s
[03:26:39] it=2473500 colorings=1729800 lazy-girth=920070 last: m=126 classes=6 cclen=86 t=12995s
[03:26:41] it=2473741 colorings=1730000 lazy-girth=920111 last: m=126 classes=6 cclen=87 t=12996s
[03:26:45] it=2474011 colorings=1730200 lazy-girth=920196 last: m=126 classes=6 cclen=82 t=13001s
[03:26:48] it=2474245 colorings=1730400 lazy-girth=920243 last: m=126 classes=6 cclen=81 t=13004s
[03:26:52] it=2474497 colorings=1730600 lazy-girth=920301 last: m=126 classes=6 cclen=87 t=13008s
[03:27:03] it=2474785 colorings=1730800 lazy-girth=920403 last: m=126 classes=6 cclen=87 t=13019s
[03:27:05] it=2474991 colorings=1731000 lazy-girth=920409 last: m=126 classes=6 cclen=87 t=13021s
[03:27:07] it=2475210 colorings=1731200 lazy-girth=920432 last: m=126 classes=6 cclen=87 t=13023s
[03:27:09] it=2475424 colorings=1731400 lazy-girth=920446 last: m=126 classes=6 cclen=87 t=13024s
[03:27:10] it=2475642 colorings=1731600 lazy-girth=920468 last: m=126 classes=6 cclen=86 t=13026s
[03:27:12] it=2475887 colorings=1731800 lazy-girth=920513 last: m=126 classes=6 cclen=87 t=13028s
[03:27:13] it=2476107 colorings=1732000 lazy-girth=920533 last: m=126 classes=6 cclen=87 t=13029s
[03:27:14] it=2476347 colorings=1732200 lazy-girth=920573 last: m=126 classes=6 cclen=87 t=13030s
[03:27:16] it=2476568 colorings=1732400 lazy-girth=920594 last: m=126 classes=6 cclen=87 t=13031s
[03:27:17] it=2476812 colorings=1732600 lazy-girth=920638 last: m=126 classes=6 cclen=87 t=13033s
[03:27:19] it=2477048 colorings=1732800 lazy-girth=920677 last: m=126 classes=6 cclen=87 t=13035s
[03:27:22] it=2477277 colorings=1733000 lazy-girth=920710 last: m=126 classes=6 cclen=87 t=13038s
[03:27:23] it=2477506 colorings=1733200 lazy-girth=920739 last: m=126 classes=6 cclen=87 t=13039s
[03:27:27] it=2477741 colorings=1733400 lazy-girth=920774 last: m=126 classes=6 cclen=87 t=13043s
[03:27:28] it=2477957 colorings=1733600 lazy-girth=920790 last: m=126 classes=6 cclen=87 t=13044s
[03:27:29] it=2478181 colorings=1733800 lazy-girth=920814 last: m=126 classes=6 cclen=87 t=13045s
[03:27:31] it=2478402 colorings=1734000 lazy-girth=920835 last: m=147 classes=7 cclen=86 t=13047s
[03:27:33] it=2478655 colorings=1734200 lazy-girth=920896 last: m=126 classes=6 cclen=87 t=13049s
[03:27:36] it=2478898 colorings=1734400 lazy-girth=920940 last: m=126 classes=6 cclen=87 t=13051s
[03:27:38] it=2479130 colorings=1734600 lazy-girth=920973 last: m=126 classes=6 cclen=87 t=13053s
[03:27:39] it=2479348 colorings=1734800 lazy-girth=920991 last: m=126 classes=6 cclen=87 t=13054s
[03:27:40] it=2479563 colorings=1735000 lazy-girth=921006 last: m=126 classes=6 cclen=87 t=13056s
[03:27:41] it=2479793 colorings=1735200 lazy-girth=921036 last: m=126 classes=6 cclen=87 t=13057s
[03:27:42] it=2480014 colorings=1735400 lazy-girth=921057 last: m=126 classes=6 cclen=87 t=13058s
[03:27:46] it=2480263 colorings=1735600 lazy-girth=921111 last: m=147 classes=7 cclen=83 t=13061s
[03:27:49] it=2480503 colorings=1735800 lazy-girth=921159 last: m=126 classes=6 cclen=87 t=13065s
[03:27:52] it=2480752 colorings=1736000 lazy-girth=921217 last: m=126 classes=6 cclen=87 t=13068s
[03:27:58] it=2480982 colorings=1736200 lazy-girth=921251 last: m=126 classes=6 cclen=87 t=13073s
[03:27:59] it=2481203 colorings=1736400 lazy-girth=921273 last: m=126 classes=6 cclen=87 t=13075s
[03:28:02] it=2481439 colorings=1736600 lazy-girth=921319 last: m=126 classes=6 cclen=87 t=13078s
[03:28:04] it=2481667 colorings=1736800 lazy-girth=921347 last: m=126 classes=6 cclen=87 t=13080s
[03:28:05] it=2481889 colorings=1737000 lazy-girth=921369 last: m=126 classes=6 cclen=87 t=13081s
[03:28:07] it=2482122 colorings=1737200 lazy-girth=921402 last: m=126 classes=6 cclen=83 t=13083s
[03:28:08] it=2482340 colorings=1737400 lazy-girth=921420 last: m=126 classes=6 cclen=87 t=13084s
[03:28:09] it=2482554 colorings=1737600 lazy-girth=921434 last: m=126 classes=6 cclen=87 t=13085s
[03:28:11] it=2482779 colorings=1737800 lazy-girth=921460 last: m=126 classes=6 cclen=87 t=13086s
[03:28:12] it=2483025 colorings=1738000 lazy-girth=921506 last: m=126 classes=6 cclen=87 t=13088s
[03:28:14] it=2483268 colorings=1738200 lazy-girth=921549 last: m=126 classes=6 cclen=87 t=13090s
[03:28:15] it=2483484 colorings=1738400 lazy-girth=921565 last: m=126 classes=6 cclen=87 t=13091s
[03:28:16] it=2483710 colorings=1738600 lazy-girth=921592 last: m=126 classes=6 cclen=87 t=13092s
[03:28:17] it=2483930 colorings=1738800 lazy-girth=921612 last: m=126 classes=6 cclen=87 t=13093s
[03:28:19] it=2484159 colorings=1739000 lazy-girth=921641 last: m=126 classes=6 cclen=87 t=13094s
[03:28:20] it=2484403 colorings=1739200 lazy-girth=921690 last: m=126 classes=6 cclen=87 t=13096s
[03:28:22] it=2484638 colorings=1739400 lazy-girth=921728 last: m=126 classes=6 cclen=87 t=13098s
[03:28:24] it=2484874 colorings=1739600 lazy-girth=921765 last: m=126 classes=6 cclen=87 t=13100s
[03:28:25] it=2485106 colorings=1739800 lazy-girth=921797 last: m=126 classes=6 cclen=87 t=13101s
[03:28:27] it=2485341 colorings=1740000 lazy-girth=921833 last: m=147 classes=7 cclen=81 t=13102s
[03:28:28] it=2485566 colorings=1740200 lazy-girth=921858 last: m=126 classes=6 cclen=87 t=13104s
[03:28:29] it=2485783 colorings=1740400 lazy-girth=921875 last: m=126 classes=6 cclen=87 t=13105s
[03:28:32] it=2486016 colorings=1740600 lazy-girth=921913 last: m=126 classes=6 cclen=87 t=13108s
[03:28:35] it=2486255 colorings=1740800 lazy-girth=921958 last: m=147 classes=7 cclen=86 t=13111s
[03:28:39] it=2486488 colorings=1741000 lazy-girth=921995 last: m=126 classes=6 cclen=87 t=13115s
[03:28:41] it=2486697 colorings=1741200 lazy-girth=922004 last: m=126 classes=6 cclen=87 t=13116s
[03:28:44] it=2486931 colorings=1741400 lazy-girth=922042 last: m=126 classes=6 cclen=87 t=13120s
[03:28:46] it=2487166 colorings=1741600 lazy-girth=922078 last: m=126 classes=6 cclen=87 t=13121s
[03:28:47] it=2487396 colorings=1741800 lazy-girth=922108 last: m=126 classes=6 cclen=84 t=13123s
[03:28:49] it=2487604 colorings=1742000 lazy-girth=922117 last: m=126 classes=6 cclen=87 t=13125s
[03:28:51] it=2487817 colorings=1742200 lazy-girth=922132 last: m=126 classes=6 cclen=87 t=13127s
[03:28:53] it=2488052 colorings=1742400 lazy-girth=922172 last: m=126 classes=6 cclen=87 t=13129s
[03:28:54] it=2488287 colorings=1742600 lazy-girth=922207 last: m=126 classes=6 cclen=87 t=13130s
[03:28:56] it=2488511 colorings=1742800 lazy-girth=922231 last: m=126 classes=6 cclen=87 t=13131s
[03:28:57] it=2488737 colorings=1743000 lazy-girth=922257 last: m=126 classes=6 cclen=87 t=13133s
[03:28:58] it=2488965 colorings=1743200 lazy-girth=922285 last: m=126 classes=6 cclen=87 t=13134s
[03:29:00] it=2489199 colorings=1743400 lazy-girth=922319 last: m=126 classes=6 cclen=87 t=13136s
[03:29:02] it=2489434 colorings=1743600 lazy-girth=922357 last: m=126 classes=6 cclen=87 t=13138s
[03:29:03] it=2489641 colorings=1743800 lazy-girth=922364 last: m=126 classes=6 cclen=87 t=13139s
[03:29:04] it=2489864 colorings=1744000 lazy-girth=922387 last: m=126 classes=6 cclen=86 t=13140s
[03:29:06] it=2490083 colorings=1744200 lazy-girth=922406 last: m=126 classes=6 cclen=87 t=13141s
[03:29:07] it=2490321 colorings=1744400 lazy-girth=922444 last: m=126 classes=6 cclen=87 t=13143s
[03:29:09] it=2490550 colorings=1744600 lazy-girth=922473 last: m=126 classes=6 cclen=87 t=13145s
[03:29:11] it=2490774 colorings=1744800 lazy-girth=922498 last: m=126 classes=6 cclen=87 t=13147s
[03:29:12] it=2491010 colorings=1745000 lazy-girth=922534 last: m=126 classes=6 cclen=87 t=13148s
[03:29:14] it=2491228 colorings=1745200 lazy-girth=922552 last: m=126 classes=6 cclen=87 t=13149s
[03:29:15] it=2491462 colorings=1745400 lazy-girth=922586 last: m=126 classes=6 cclen=87 t=13151s
[03:29:19] it=2491699 colorings=1745600 lazy-girth=922628 last: m=126 classes=6 cclen=87 t=13154s
[03:29:21] it=2491931 colorings=1745800 lazy-girth=922665 last: m=126 classes=6 cclen=86 t=13157s
[03:29:25] it=2492153 colorings=1746000 lazy-girth=922693 last: m=126 classes=6 cclen=87 t=13161s
[03:29:30] it=2492368 colorings=1746200 lazy-girth=922710 last: m=126 classes=6 cclen=87 t=13165s
[03:29:32] it=2492578 colorings=1746400 lazy-girth=922721 last: m=126 classes=6 cclen=87 t=13168s
[03:29:33] it=2492791 colorings=1746600 lazy-girth=922734 last: m=126 classes=6 cclen=87 t=13169s
[03:29:35] it=2493009 colorings=1746800 lazy-girth=922752 last: m=126 classes=6 cclen=86 t=13170s
[03:29:36] it=2493234 colorings=1747000 lazy-girth=922777 last: m=126 classes=6 cclen=84 t=13172s
[03:29:39] it=2493457 colorings=1747200 lazy-girth=922801 last: m=126 classes=6 cclen=87 t=13174s
[03:29:40] it=2493682 colorings=1747400 lazy-girth=922826 last: m=126 classes=6 cclen=87 t=13176s
[03:29:42] it=2493912 colorings=1747600 lazy-girth=922856 last: m=126 classes=6 cclen=84 t=13177s
[03:29:43] it=2494136 colorings=1747800 lazy-girth=922880 last: m=126 classes=6 cclen=87 t=13179s
[03:29:45] it=2494360 colorings=1748000 lazy-girth=922904 last: m=126 classes=6 cclen=87 t=13180s
[03:29:46] it=2494576 colorings=1748200 lazy-girth=922920 last: m=126 classes=6 cclen=87 t=13182s
[03:29:48] it=2494805 colorings=1748400 lazy-girth=922949 last: m=126 classes=6 cclen=87 t=13183s
[03:29:49] it=2495028 colorings=1748600 lazy-girth=922972 last: m=126 classes=6 cclen=87 t=13185s
[03:29:50] it=2495231 colorings=1748800 lazy-girth=922975 last: m=126 classes=6 cclen=87 t=13186s
[03:29:52] it=2495461 colorings=1749000 lazy-girth=923005 last: m=126 classes=6 cclen=87 t=13188s
[03:29:53] it=2495684 colorings=1749200 lazy-girth=923028 last: m=126 classes=6 cclen=83 t=13189s
[03:29:55] it=2495912 colorings=1749400 lazy-girth=923056 last: m=126 classes=6 cclen=87 t=13191s
[03:29:56] it=2496112 colorings=1749600 lazy-girth=923056 last: m=126 classes=6 cclen=87 t=13192s
[03:29:57] it=2496312 colorings=1749800 lazy-girth=923056 last: m=126 classes=6 cclen=86 t=13193s
[03:29:58] it=2496512 colorings=1750000 lazy-girth=923056 last: m=126 classes=6 cclen=86 t=13194s
[03:30:03] it=2496715 colorings=1750200 lazy-girth=923059 last: m=126 classes=6 cclen=87 t=13199s
[03:31:18] it=2496941 colorings=1750400 lazy-girth=923085 last: m=126 classes=6 cclen=87 t=13274s
[03:31:20] it=2497170 colorings=1750600 lazy-girth=923114 last: m=126 classes=6 cclen=87 t=13276s
[03:31:21] it=2497406 colorings=1750800 lazy-girth=923150 last: m=126 classes=6 cclen=87 t=13277s
[03:31:22] it=2497613 colorings=1751000 lazy-girth=923157 last: m=126 classes=6 cclen=87 t=13278s
[03:31:23] it=2497842 colorings=1751200 lazy-girth=923186 last: m=126 classes=6 cclen=87 t=13279s
[03:31:24] it=2498080 colorings=1751400 lazy-girth=923224 last: m=126 classes=6 cclen=87 t=13280s
[03:31:25] it=2498312 colorings=1751600 lazy-girth=923256 last: m=126 classes=6 cclen=87 t=13281s
[03:31:27] it=2498542 colorings=1751800 lazy-girth=923286 last: m=126 classes=6 cclen=87 t=13283s
[03:31:28] it=2498772 colorings=1752000 lazy-girth=923316 last: m=126 classes=6 cclen=87 t=13284s
[03:31:29] it=2499013 colorings=1752200 lazy-girth=923357 last: m=105 classes=5 cclen=88 t=13285s
[03:31:31] it=2499250 colorings=1752400 lazy-girth=923394 last: m=126 classes=6 cclen=87 t=13286s
[03:31:32] it=2499477 colorings=1752600 lazy-girth=923421 last: m=126 classes=6 cclen=87 t=13287s
[03:31:33] it=2499709 colorings=1752800 lazy-girth=923453 last: m=126 classes=6 cclen=87 t=13289s
[03:31:34] it=2499930 colorings=1753000 lazy-girth=923474 last: m=126 classes=6 cclen=87 t=13290s
[03:31:35] it=2500151 colorings=1753200 lazy-girth=923495 last: m=126 classes=6 cclen=85 t=13291s
[03:31:36] it=2500370 colorings=1753400 lazy-girth=923514 last: m=126 classes=6 cclen=85 t=13292s
[03:31:37] it=2500595 colorings=1753600 lazy-girth=923539 last: m=126 classes=6 cclen=87 t=13293s
[03:31:39] it=2500825 colorings=1753800 lazy-girth=923569 last: m=126 classes=6 cclen=87 t=13294s
[03:31:40] it=2501055 colorings=1754000 lazy-girth=923599 last: m=126 classes=6 cclen=87 t=13296s
[03:31:41] it=2501287 colorings=1754200 lazy-girth=923631 last: m=126 classes=6 cclen=87 t=13297s
[03:31:42] it=2501511 colorings=1754400 lazy-girth=923655 last: m=105 classes=5 cclen=88 t=13298s
[03:31:43] it=2501750 colorings=1754600 lazy-girth=923694 last: m=126 classes=6 cclen=87 t=13299s
[03:31:45] it=2501975 colorings=1754800 lazy-girth=923719 last: m=126 classes=6 cclen=87 t=13300s
[03:31:46] it=2502210 colorings=1755000 lazy-girth=923754 last: m=126 classes=6 cclen=87 t=13302s
[03:31:47] it=2502421 colorings=1755200 lazy-girth=923765 last: m=126 classes=6 cclen=84 t=13303s
[03:31:48] it=2502659 colorings=1755400 lazy-girth=923803 last: m=105 classes=5 cclen=88 t=13304s
[03:31:50] it=2502889 colorings=1755600 lazy-girth=923833 last: m=126 classes=6 cclen=87 t=13306s
[03:31:51] it=2503109 colorings=1755800 lazy-girth=923853 last: m=126 classes=6 cclen=87 t=13307s
[03:31:52] it=2503336 colorings=1756000 lazy-girth=923880 last: m=126 classes=6 cclen=87 t=13308s
[03:31:54] it=2503560 colorings=1756200 lazy-girth=923904 last: m=126 classes=6 cclen=87 t=13310s
[03:31:56] it=2503787 colorings=1756400 lazy-girth=923931 last: m=126 classes=6 cclen=87 t=13311s
[03:31:59] it=2504027 colorings=1756600 lazy-girth=923971 last: m=126 classes=6 cclen=87 t=13315s
[03:32:00] it=2504268 colorings=1756800 lazy-girth=924016 last: m=147 classes=7 cclen=86 t=13316s
[03:32:02] it=2504487 colorings=1757000 lazy-girth=924037 last: m=126 classes=6 cclen=87 t=13318s
[03:32:03] it=2504715 colorings=1757200 lazy-girth=924065 last: m=126 classes=6 cclen=87 t=13319s
[03:32:05] it=2504946 colorings=1757400 lazy-girth=924096 last: m=126 classes=6 cclen=87 t=13320s
[03:32:06] it=2505195 colorings=1757600 lazy-girth=924152 last: m=126 classes=6 cclen=87 t=13322s
[03:32:08] it=2505439 colorings=1757800 lazy-girth=924201 last: m=126 classes=6 cclen=86 t=13324s
[03:32:10] it=2505667 colorings=1758000 lazy-girth=924230 last: m=147 classes=7 cclen=86 t=13325s
[03:32:11] it=2505888 colorings=1758200 lazy-girth=924251 last: m=126 classes=6 cclen=87 t=13327s
[03:32:13] it=2506129 colorings=1758400 lazy-girth=924296 last: m=126 classes=6 cclen=87 t=13328s
[03:32:14] it=2506350 colorings=1758600 lazy-girth=924319 last: m=126 classes=6 cclen=87 t=13330s
[03:32:16] it=2506585 colorings=1758800 lazy-girth=924357 last: m=126 classes=6 cclen=87 t=13332s
[03:32:17] it=2506810 colorings=1759000 lazy-girth=924387 last: m=126 classes=6 cclen=87 t=13333s
[03:32:20] it=2507028 colorings=1759200 lazy-girth=924407 last: m=126 classes=6 cclen=87 t=13336s
[03:32:22] it=2507265 colorings=1759400 lazy-girth=924444 last: m=126 classes=6 cclen=87 t=13338s
[03:32:23] it=2507495 colorings=1759600 lazy-girth=924474 last: m=126 classes=6 cclen=87 t=13339s
[03:32:24] it=2507724 colorings=1759800 lazy-girth=924503 last: m=126 classes=6 cclen=87 t=13340s
[03:32:26] it=2507948 colorings=1760000 lazy-girth=924527 last: m=126 classes=6 cclen=84 t=13342s
[03:32:27] it=2508195 colorings=1760200 lazy-girth=924574 last: m=126 classes=6 cclen=87 t=13343s
[03:32:28] it=2508428 colorings=1760400 lazy-girth=924607 last: m=126 classes=6 cclen=87 t=13344s
[03:32:29] it=2508650 colorings=1760600 lazy-girth=924629 last: m=126 classes=6 cclen=87 t=13345s
[03:32:31] it=2508872 colorings=1760800 lazy-girth=924651 last: m=126 classes=6 cclen=87 t=13347s
[03:32:32] it=2509082 colorings=1761000 lazy-girth=924661 last: m=126 classes=6 cclen=87 t=13348s
[03:32:33] it=2509287 colorings=1761200 lazy-girth=924666 last: m=126 classes=6 cclen=87 t=13349s
[03:32:34] it=2509513 colorings=1761400 lazy-girth=924692 last: m=126 classes=6 cclen=87 t=13350s
[03:32:35] it=2509735 colorings=1761600 lazy-girth=924714 last: m=126 classes=6 cclen=84 t=13351s
[03:32:36] it=2509941 colorings=1761800 lazy-girth=924720 last: m=126 classes=6 cclen=87 t=13352s
[03:32:37] it=2510141 colorings=1762000 lazy-girth=924720 last: m=126 classes=6 cclen=87 t=13353s
[03:32:38] it=2510341 colorings=1762200 lazy-girth=924720 last: m=126 classes=6 cclen=87 t=13353s
[03:32:39] it=2510555 colorings=1762400 lazy-girth=924734 last: m=126 classes=6 cclen=87 t=13355s
[03:32:40] it=2510781 colorings=1762600 lazy-girth=924760 last: m=126 classes=6 cclen=86 t=13356s
[03:32:41] it=2511004 colorings=1762800 lazy-girth=924783 last: m=126 classes=6 cclen=85 t=13357s
[03:32:42] it=2511218 colorings=1763000 lazy-girth=924797 last: m=126 classes=6 cclen=87 t=13358s
[03:32:43] it=2511448 colorings=1763200 lazy-girth=924827 last: m=126 classes=6 cclen=87 t=13359s
[03:32:44] it=2511676 colorings=1763400 lazy-girth=924855 last: m=126 classes=6 cclen=87 t=13360s
[03:32:46] it=2511923 colorings=1763600 lazy-girth=924902 last: m=105 classes=5 cclen=88 t=13362s
[03:32:47] it=2512187 colorings=1763800 lazy-girth=924966 last: m=126 classes=6 cclen=87 t=13363s
[03:32:48] it=2512400 colorings=1764000 lazy-girth=924979 last: m=126 classes=6 cclen=86 t=13364s
[03:32:49] it=2512621 colorings=1764200 lazy-girth=925000 last: m=126 classes=6 cclen=87 t=13365s
[03:32:50] it=2512848 colorings=1764400 lazy-girth=925027 last: m=126 classes=6 cclen=87 t=13366s
[03:32:52] it=2513069 colorings=1764600 lazy-girth=925048 last: m=126 classes=6 cclen=87 t=13367s
[03:32:53] it=2513292 colorings=1764800 lazy-girth=925071 last: m=126 classes=6 cclen=87 t=13368s
[03:32:54] it=2513518 colorings=1765000 lazy-girth=925097 last: m=126 classes=6 cclen=87 t=13370s
[03:32:55] it=2513747 colorings=1765200 lazy-girth=925126 last: m=126 classes=6 cclen=87 t=13371s
[03:32:57] it=2513960 colorings=1765400 lazy-girth=925139 last: m=126 classes=6 cclen=86 t=13373s
[03:32:58] it=2514182 colorings=1765600 lazy-girth=925161 last: m=126 classes=6 cclen=87 t=13374s
[03:32:59] it=2514416 colorings=1765800 lazy-girth=925196 last: m=126 classes=6 cclen=87 t=13375s
[03:33:01] it=2514647 colorings=1766000 lazy-girth=925227 last: m=126 classes=6 cclen=87 t=13377s
[03:33:02] it=2514876 colorings=1766200 lazy-girth=925256 last: m=126 classes=6 cclen=87 t=13378s
[03:33:03] it=2515112 colorings=1766400 lazy-girth=925292 last: m=126 classes=6 cclen=87 t=13379s
[03:33:05] it=2515328 colorings=1766600 lazy-girth=925308 last: m=126 classes=6 cclen=87 t=13381s
[03:33:06] it=2515538 colorings=1766800 lazy-girth=925318 last: m=126 classes=6 cclen=87 t=13382s
[03:33:08] it=2515754 colorings=1767000 lazy-girth=925334 last: m=126 classes=6 cclen=87 t=13384s
[03:33:10] it=2515988 colorings=1767200 lazy-girth=925368 last: m=126 classes=6 cclen=87 t=13385s
[03:33:13] it=2516204 colorings=1767400 lazy-girth=925384 last: m=126 classes=6 cclen=87 t=13389s
[03:33:15] it=2516435 colorings=1767600 lazy-girth=925420 last: m=126 classes=6 cclen=87 t=13391s
[03:33:17] it=2516666 colorings=1767800 lazy-girth=925451 last: m=126 classes=6 cclen=87 t=13392s
[03:33:18] it=2516897 colorings=1768000 lazy-girth=925482 last: m=126 classes=6 cclen=87 t=13394s
[03:33:19] it=2517138 colorings=1768200 lazy-girth=925523 last: m=126 classes=6 cclen=87 t=13395s
[03:33:21] it=2517375 colorings=1768400 lazy-girth=925566 last: m=126 classes=6 cclen=87 t=13397s
[03:33:24] it=2517607 colorings=1768600 lazy-girth=925606 last: m=126 classes=6 cclen=87 t=13399s
[03:33:26] it=2517821 colorings=1768800 lazy-girth=925626 last: m=126 classes=6 cclen=85 t=13402s
[03:33:28] it=2518053 colorings=1769000 lazy-girth=925661 last: m=147 classes=7 cclen=86 t=13404s
[03:33:32] it=2518270 colorings=1769200 lazy-girth=925683 last: m=126 classes=6 cclen=87 t=13407s
[03:33:34] it=2518495 colorings=1769400 lazy-girth=925710 last: m=126 classes=6 cclen=87 t=13410s
[03:33:36] it=2518726 colorings=1769600 lazy-girth=925744 last: m=126 classes=6 cclen=87 t=13412s
[03:33:38] it=2518960 colorings=1769800 lazy-girth=925779 last: m=126 classes=6 cclen=87 t=13414s
[03:33:40] it=2519189 colorings=1770000 lazy-girth=925814 last: m=126 classes=6 cclen=87 t=13416s
[03:33:43] it=2519428 colorings=1770200 lazy-girth=925854 last: m=126 classes=6 cclen=87 t=13419s
[03:33:44] it=2519652 colorings=1770400 lazy-girth=925878 last: m=126 classes=6 cclen=87 t=13420s
[03:33:46] it=2519892 colorings=1770600 lazy-girth=925918 last: m=126 classes=6 cclen=83 t=13422s
[03:33:47] it=2520133 colorings=1770800 lazy-girth=925959 last: m=126 classes=6 cclen=87 t=13423s
[03:33:48] it=2520358 colorings=1771000 lazy-girth=925984 last: m=126 classes=6 cclen=87 t=13424s
[03:33:50] it=2520584 colorings=1771200 lazy-girth=926010 last: m=126 classes=6 cclen=87 t=13425s
[03:33:51] it=2520809 colorings=1771400 lazy-girth=926035 last: m=126 classes=6 cclen=86 t=13427s
[03:33:52] it=2521032 colorings=1771600 lazy-girth=926058 last: m=126 classes=6 cclen=87 t=13428s
[03:33:54] it=2521275 colorings=1771800 lazy-girth=926101 last: m=126 classes=6 cclen=87 t=13429s
[03:33:55] it=2521500 colorings=1772000 lazy-girth=926126 last: m=126 classes=6 cclen=87 t=13431s
[03:33:57] it=2521718 colorings=1772200 lazy-girth=926144 last: m=126 classes=6 cclen=87 t=13433s
[03:33:59] it=2521936 colorings=1772400 lazy-girth=926162 last: m=126 classes=6 cclen=87 t=13435s
[03:34:00] it=2522170 colorings=1772600 lazy-girth=926196 last: m=126 classes=6 cclen=87 t=13436s
[03:34:02] it=2522400 colorings=1772800 lazy-girth=926226 last: m=126 classes=6 cclen=87 t=13438s
[03:34:03] it=2522631 colorings=1773000 lazy-girth=926257 last: m=126 classes=6 cclen=87 t=13439s
[03:34:05] it=2522891 colorings=1773200 lazy-girth=926317 last: m=126 classes=6 cclen=86 t=13441s
[03:34:06] it=2523098 colorings=1773400 lazy-girth=926324 last: m=126 classes=6 cclen=82 t=13442s
[03:34:08] it=2523315 colorings=1773600 lazy-girth=926341 last: m=126 classes=6 cclen=87 t=13443s
[03:34:09] it=2523534 colorings=1773800 lazy-girth=926360 last: m=126 classes=6 cclen=87 t=13445s
[03:34:11] it=2523754 colorings=1774000 lazy-girth=926380 last: m=126 classes=6 cclen=87 t=13446s
[03:34:13] it=2523985 colorings=1774200 lazy-girth=926411 last: m=126 classes=6 cclen=87 t=13449s
[03:34:17] it=2524210 colorings=1774400 lazy-girth=926443 last: m=126 classes=6 cclen=87 t=13453s
[03:34:21] it=2524424 colorings=1774600 lazy-girth=926460 last: m=126 classes=6 cclen=87 t=13457s
[03:34:23] it=2524660 colorings=1774800 lazy-girth=926503 last: m=126 classes=6 cclen=87 t=13459s
[03:34:25] it=2524886 colorings=1775000 lazy-girth=926529 last: m=147 classes=7 cclen=84 t=13461s
[03:34:28] it=2525110 colorings=1775200 lazy-girth=926554 last: m=126 classes=6 cclen=87 t=13463s
[03:34:32] it=2525331 colorings=1775400 lazy-girth=926581 last: m=126 classes=6 cclen=87 t=13468s
[03:34:37] it=2525563 colorings=1775600 lazy-girth=926621 last: m=126 classes=6 cclen=87 t=13472s
[03:34:39] it=2525810 colorings=1775800 lazy-girth=926681 last: m=126 classes=6 cclen=87 t=13475s
[03:34:44] it=2526049 colorings=1776000 lazy-girth=926724 last: m=126 classes=6 cclen=87 t=13479s
[03:34:46] it=2526274 colorings=1776200 lazy-girth=926759 last: m=126 classes=6 cclen=87 t=13482s
[03:34:48] it=2526489 colorings=1776400 lazy-girth=926778 last: m=126 classes=6 cclen=87 t=13484s
[03:34:52] it=2526700 colorings=1776600 lazy-girth=926790 last: m=126 classes=6 cclen=87 t=13488s
[03:34:57] it=2526927 colorings=1776800 lazy-girth=926822 last: m=126 classes=6 cclen=87 t=13492s
[03:35:03] it=2527167 colorings=1777000 lazy-girth=926869 last: m=126 classes=6 cclen=86 t=13498s
[03:35:07] it=2527393 colorings=1777200 lazy-girth=926900 last: m=126 classes=6 cclen=87 t=13503s
[03:35:12] it=2527616 colorings=1777400 lazy-girth=926932 last: m=126 classes=6 cclen=87 t=13507s
[03:35:17] it=2527837 colorings=1777600 lazy-girth=926957 last: m=126 classes=6 cclen=87 t=13512s
[03:35:23] it=2528061 colorings=1777800 lazy-girth=926984 last: m=126 classes=6 cclen=86 t=13519s
[03:35:35] it=2528274 colorings=1778000 lazy-girth=926998 last: m=126 classes=6 cclen=87 t=13530s
[03:35:42] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2528353 colorings=1778071 lazy-girth=927006 time=13538s


==> anc/search/logs/slice_Z22_r2_g6.log <==
[03:47:39] slice r=2 H=Z22 |H|=22 n=44 classes=44 girth>=6 mindeg>=3
[03:47:39] eager C3/C4 clauses: 11720
[03:47:40] it=558 colorings=200 lazy-girth=776 last: m=88 classes=4 cclen=40 t=1s
[03:47:41] it=1058 colorings=400 lazy-girth=1263 last: m=88 classes=4 cclen=39 t=2s
[03:47:42] it=1568 colorings=600 lazy-girth=1727 last: m=88 classes=4 cclen=40 t=3s
[03:47:43] it=2102 colorings=800 lazy-girth=2297 last: m=88 classes=4 cclen=40 t=4s
[03:47:43] it=2533 colorings=1000 lazy-girth=2687 last: m=88 classes=4 cclen=38 t=5s
[03:47:44] it=2997 colorings=1200 lazy-girth=3042 last: m=77 classes=4 cclen=40 t=6s
[03:47:45] it=3541 colorings=1400 lazy-girth=3569 last: m=88 classes=4 cclen=40 t=7s
[03:47:46] it=3934 colorings=1600 lazy-girth=3810 last: m=88 classes=4 cclen=40 t=7s
[03:47:47] it=4368 colorings=1800 lazy-girth=4179 last: m=88 classes=4 cclen=40 t=8s
[03:47:47] it=4825 colorings=2000 lazy-girth=4545 last: m=77 classes=4 cclen=40 t=9s
[03:47:48] it=5269 colorings=2200 lazy-girth=4875 last: m=88 classes=4 cclen=35 t=10s
[03:47:49] it=5740 colorings=2400 lazy-girth=5264 last: m=88 classes=4 cclen=40 t=10s
[03:47:50] it=6170 colorings=2600 lazy-girth=5595 last: m=77 classes=4 cclen=40 t=11s
[03:47:50] it=6531 colorings=2800 lazy-girth=5789 last: m=77 classes=4 cclen=40 t=12s
[03:47:51] it=6865 colorings=3000 lazy-girth=5938 last: m=88 classes=4 cclen=40 t=12s
[03:47:51] it=7276 colorings=3200 lazy-girth=6194 last: m=77 classes=4 cclen=40 t=13s
[03:47:52] it=7720 colorings=3400 lazy-girth=6514 last: m=88 classes=4 cclen=40 t=14s
[03:47:53] it=8186 colorings=3600 lazy-girth=6851 last: m=88 classes=4 cclen=40 t=14s
[03:47:54] it=8671 colorings=3800 lazy-girth=7210 last: m=77 classes=4 cclen=40 t=15s
[03:47:54] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=8952 colorings=3939 lazy-girth=7372 time=16s


==> anc/search/logs/slice_Z23_r2_g6.log <==
[03:47:54] slice r=2 H=Z23 |H|=23 n=46 classes=45 girth>=6 mindeg>=3
[03:47:54] eager C3/C4 clauses: 13750
[03:47:56] it=741 colorings=200 lazy-girth=1051 last: m=92 classes=4 cclen=41 t=2s
[03:47:57] it=1341 colorings=400 lazy-girth=1900 last: m=92 classes=4 cclen=41 t=3s
[03:47:59] it=1826 colorings=600 lazy-girth=2527 last: m=92 classes=4 cclen=41 t=4s
[03:48:00] it=2431 colorings=800 lazy-girth=3245 last: m=92 classes=4 cclen=41 t=6s
[03:48:01] it=3052 colorings=1000 lazy-girth=3960 last: m=92 classes=4 cclen=41 t=7s
[03:48:03] it=3658 colorings=1200 lazy-girth=4672 last: m=92 classes=4 cclen=41 t=8s
[03:48:04] it=4266 colorings=1400 lazy-girth=5428 last: m=92 classes=4 cclen=41 t=10s
[03:48:05] it=4871 colorings=1600 lazy-girth=6069 last: m=92 classes=4 cclen=40 t=11s
[03:48:07] it=5427 colorings=1800 lazy-girth=6722 last: m=92 classes=4 cclen=41 t=12s
[03:48:08] it=6025 colorings=2000 lazy-girth=7379 last: m=69 classes=3 cclen=42 t=14s
[03:48:09] it=6591 colorings=2200 lazy-girth=7933 last: m=92 classes=4 cclen=41 t=15s
[03:48:10] it=7143 colorings=2400 lazy-girth=8508 last: m=92 classes=4 cclen=41 t=16s
[03:48:11] it=7685 colorings=2600 lazy-girth=9087 last: m=69 classes=3 cclen=42 t=17s
[03:48:13] it=8232 colorings=2800 lazy-girth=9612 last: m=92 classes=4 cclen=39 t=18s
[03:48:14] it=8782 colorings=3000 lazy-girth=10135 last: m=92 classes=4 cclen=41 t=19s
[03:48:15] it=9368 colorings=3200 lazy-girth=10654 last: m=92 classes=4 cclen=41 t=20s
[03:48:16] it=9922 colorings=3400 lazy-girth=11104 last: m=92 classes=4 cclen=41 t=21s
[03:48:16] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=9992 colorings=3422 lazy-girth=11157 time=22s


==> anc/search/logs/slice_Z24_r2_g6.log <==
[03:48:16] slice r=2 H=Z24 |H|=24 n=48 classes=48 girth>=6 mindeg>=3
[03:48:16] eager C3/C4 clauses: 15214
[03:48:18] it=527 colorings=200 lazy-girth=788 last: m=96 classes=4 cclen=44 t=2s
[03:48:19] it=1001 colorings=400 lazy-girth=1332 last: m=96 classes=4 cclen=44 t=3s
[03:48:20] it=1410 colorings=600 lazy-girth=1673 last: m=120 classes=5 cclen=41 t=4s
[03:48:21] it=1908 colorings=800 lazy-girth=2113 last: m=96 classes=4 cclen=44 t=5s
[03:48:23] it=2446 colorings=1000 lazy-girth=2637 last: m=96 classes=4 cclen=44 t=7s
[03:48:24] it=2862 colorings=1200 lazy-girth=2928 last: m=84 classes=4 cclen=44 t=8s
[03:48:25] it=3282 colorings=1400 lazy-girth=3306 last: m=96 classes=4 cclen=44 t=8s
[03:48:25] it=3747 colorings=1600 lazy-girth=3711 last: m=120 classes=5 cclen=43 t=9s
[03:48:27] it=4274 colorings=1800 lazy-girth=4154 last: m=108 classes=5 cclen=42 t=11s
[03:48:28] it=4703 colorings=2000 lazy-girth=4523 last: m=84 classes=4 cclen=44 t=12s
[03:48:29] it=5168 colorings=2200 lazy-girth=4958 last: m=84 classes=4 cclen=43 t=13s
[03:48:30] it=5598 colorings=2400 lazy-girth=5274 last: m=96 classes=4 cclen=43 t=14s
[03:48:31] it=6038 colorings=2600 lazy-girth=5608 last: m=84 classes=4 cclen=44 t=15s
[03:48:32] it=6398 colorings=2800 lazy-girth=5875 last: m=96 classes=4 cclen=43 t=16s
[03:48:33] it=6806 colorings=3000 lazy-girth=6173 last: m=84 classes=4 cclen=44 t=16s
[03:48:33] it=7205 colorings=3200 lazy-girth=6478 last: m=84 classes=4 cclen=44 t=17s
[03:48:34] it=7623 colorings=3400 lazy-girth=6805 last: m=96 classes=4 cclen=44 t=18s
[03:48:35] it=8046 colorings=3600 lazy-girth=7103 last: m=84 classes=4 cclen=44 t=19s
[03:48:36] it=8478 colorings=3800 lazy-girth=7405 last: m=84 classes=4 cclen=44 t=20s
[03:48:37] it=8846 colorings=4000 lazy-girth=7612 last: m=96 classes=4 cclen=44 t=21s
[03:48:38] it=9195 colorings=4200 lazy-girth=7823 last: m=96 classes=4 cclen=43 t=21s
[03:48:38] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=9492 colorings=4384 lazy-girth=7957 time=22s


==> anc/search/logs/slice_Z25_r2_g6.log <==
[03:26:41] slice r=2 H=Z25 |H|=25 n=50 classes=49 girth>=6 mindeg>=3
[03:26:41] eager C3/C4 clauses: 17722
[03:26:43] it=438 colorings=200 lazy-girth=759 last: m=100 classes=4 cclen=45 t=2s
[03:26:44] it=840 colorings=400 lazy-girth=1301 last: m=100 classes=4 cclen=45 t=3s
[03:26:46] it=1257 colorings=600 lazy-girth=1859 last: m=100 classes=4 cclen=45 t=4s
[03:26:47] it=1708 colorings=800 lazy-girth=2448 last: m=100 classes=4 cclen=45 t=6s
[03:26:48] it=2101 colorings=1000 lazy-girth=2850 last: m=100 classes=4 cclen=45 t=7s
[03:26:49] it=2485 colorings=1200 lazy-girth=3221 last: m=100 classes=4 cclen=45 t=8s
[03:26:50] it=2889 colorings=1400 lazy-girth=3648 last: m=100 classes=4 cclen=45 t=9s
[03:26:51] it=3314 colorings=1600 lazy-girth=4113 last: m=100 classes=4 cclen=45 t=10s
[03:26:52] it=3711 colorings=1800 lazy-girth=4579 last: m=100 classes=4 cclen=45 t=11s
[03:26:53] it=4105 colorings=2000 lazy-girth=4997 last: m=100 classes=4 cclen=45 t=12s
[03:26:54] it=4507 colorings=2200 lazy-girth=5431 last: m=100 classes=4 cclen=45 t=13s
[03:26:55] it=4900 colorings=2400 lazy-girth=5765 last: m=100 classes=4 cclen=45 t=14s
[03:26:56] it=5279 colorings=2600 lazy-girth=6131 last: m=100 classes=4 cclen=44 t=15s
[03:26:58] it=5675 colorings=2800 lazy-girth=6528 last: m=100 classes=4 cclen=44 t=16s
[03:26:59] it=6064 colorings=3000 lazy-girth=6886 last: m=100 classes=4 cclen=45 t=17s
[03:27:00] it=6494 colorings=3200 lazy-girth=7308 last: m=100 classes=4 cclen=34 t=19s
[03:27:01] it=6906 colorings=3400 lazy-girth=7715 last: m=100 classes=4 cclen=45 t=20s
[03:27:02] it=7294 colorings=3600 lazy-girth=8099 last: m=100 classes=4 cclen=45 t=21s
[03:27:03] it=7679 colorings=3800 lazy-girth=8418 last: m=100 classes=4 cclen=45 t=22s
[03:27:04] it=8060 colorings=4000 lazy-girth=8788 last: m=100 classes=4 cclen=45 t=23s
[03:27:05] it=8440 colorings=4200 lazy-girth=9137 last: m=100 classes=4 cclen=45 t=24s
[03:27:06] it=8821 colorings=4400 lazy-girth=9409 last: m=100 classes=4 cclen=37 t=25s
[03:27:07] it=9219 colorings=4600 lazy-girth=9761 last: m=100 classes=4 cclen=44 t=26s
[03:27:08] it=9539 colorings=4800 lazy-girth=9965 last: m=100 classes=4 cclen=45 t=26s
[03:27:09] it=9923 colorings=5000 lazy-girth=10323 last: m=100 classes=4 cclen=45 t=27s
[03:27:09] it=10268 colorings=5200 lazy-girth=10567 last: m=100 classes=4 cclen=45 t=28s
[03:27:10] it=10619 colorings=5400 lazy-girth=10807 last: m=100 classes=4 cclen=45 t=29s
[03:27:11] it=10960 colorings=5600 lazy-girth=11049 last: m=100 classes=4 cclen=45 t=30s
[03:27:12] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=11270 colorings=5785 lazy-girth=11238 time=31s


==> anc/search/logs/slice_Z26_r2_g6.log <==
[22:44:57] slice r=2 H=Z26 |H|=26 n=52 classes=52 girth>=6 mindeg>=3
[22:44:57] eager C3/C4 clauses: 19537
[22:45:00] it=542 colorings=200 lazy-girth=873 last: m=104 classes=4 cclen=48 t=3s
[22:45:02] it=979 colorings=400 lazy-girth=1462 last: m=104 classes=4 cclen=48 t=5s
[22:45:04] it=1345 colorings=600 lazy-girth=1812 last: m=104 classes=4 cclen=48 t=7s
[22:45:06] it=1710 colorings=800 lazy-girth=2172 last: m=104 classes=4 cclen=45 t=9s
[22:45:07] it=2083 colorings=1000 lazy-girth=2516 last: m=104 classes=4 cclen=48 t=10s
[22:45:10] it=2520 colorings=1200 lazy-girth=3050 last: m=104 classes=4 cclen=48 t=12s
[22:45:11] it=2868 colorings=1400 lazy-girth=3359 last: m=104 classes=4 cclen=48 t=14s
[22:45:13] it=3245 colorings=1600 lazy-girth=3726 last: m=104 classes=4 cclen=47 t=16s
[22:45:15] it=3626 colorings=1800 lazy-girth=4104 last: m=104 classes=4 cclen=48 t=17s
[22:45:16] it=4013 colorings=2000 lazy-girth=4459 last: m=104 classes=4 cclen=48 t=19s
[22:45:18] it=4378 colorings=2200 lazy-girth=4791 last: m=104 classes=4 cclen=48 t=21s
[22:45:19] it=4693 colorings=2400 lazy-girth=4987 last: m=104 classes=4 cclen=47 t=22s
[22:45:20] it=4996 colorings=2600 lazy-girth=5118 last: m=104 classes=4 cclen=48 t=23s
[22:45:21] it=5251 colorings=2800 lazy-girth=5213 last: m=104 classes=4 cclen=46 t=24s
[22:45:22] it=5571 colorings=3000 lazy-girth=5442 last: m=104 classes=4 cclen=48 t=25s
[22:45:24] it=5907 colorings=3200 lazy-girth=5641 last: m=104 classes=4 cclen=48 t=26s
[22:45:25] it=6255 colorings=3400 lazy-girth=5894 last: m=104 classes=4 cclen=47 t=28s
[22:45:27] it=6641 colorings=3600 lazy-girth=6282 last: m=104 classes=4 cclen=48 t=30s
[22:45:28] it=6993 colorings=3800 lazy-girth=6561 last: m=104 classes=4 cclen=48 t=31s
[22:45:30] it=7365 colorings=4000 lazy-girth=6863 last: m=104 classes=4 cclen=48 t=33s
[22:45:31] it=7670 colorings=4200 lazy-girth=7067 last: m=104 classes=4 cclen=48 t=34s
[22:45:33] it=8022 colorings=4400 lazy-girth=7309 last: m=104 classes=4 cclen=48 t=35s
[22:45:34] it=8363 colorings=4600 lazy-girth=7525 last: m=91 classes=4 cclen=48 t=37s
[22:45:35] it=8710 colorings=4800 lazy-girth=7818 last: m=104 classes=4 cclen=46 t=38s
[22:45:37] it=9137 colorings=5000 lazy-girth=8191 last: m=91 classes=4 cclen=48 t=40s
[22:45:39] it=9492 colorings=5200 lazy-girth=8463 last: m=104 classes=4 cclen=43 t=41s
[22:45:40] it=9800 colorings=5400 lazy-girth=8625 last: m=104 classes=4 cclen=48 t=42s
[22:45:41] it=10189 colorings=5600 lazy-girth=8869 last: m=104 classes=4 cclen=48 t=44s
[22:45:43] it=10473 colorings=5800 lazy-girth=9037 last: m=104 classes=4 cclen=48 t=45s
[22:45:44] it=10795 colorings=6000 lazy-girth=9229 last: m=104 classes=4 cclen=48 t=47s
[22:45:45] it=11086 colorings=6200 lazy-girth=9381 last: m=104 classes=4 cclen=48 t=48s
[22:45:47] it=11579 colorings=6400 lazy-girth=9782 last: m=104 classes=4 cclen=48 t=50s
[22:45:48] it=11927 colorings=6600 lazy-girth=10002 last: m=104 classes=4 cclen=47 t=51s
[22:45:50] it=12296 colorings=6800 lazy-girth=10248 last: m=104 classes=4 cclen=48 t=53s
[22:45:51] it=12635 colorings=7000 lazy-girth=10462 last: m=104 classes=4 cclen=48 t=54s
[22:45:53] it=13018 colorings=7200 lazy-girth=10752 last: m=117 classes=5 cclen=44 t=56s
[22:45:55] it=13414 colorings=7400 lazy-girth=11058 last: m=104 classes=4 cclen=48 t=58s
[22:45:56] it=13762 colorings=7600 lazy-girth=11262 last: m=104 classes=4 cclen=43 t=59s
[22:45:58] it=14153 colorings=7800 lazy-girth=11546 last: m=104 classes=4 cclen=48 t=61s
[22:46:00] it=14615 colorings=8000 lazy-girth=11967 last: m=104 classes=4 cclen=48 t=63s
[22:46:02] it=15021 colorings=8200 lazy-girth=12283 last: m=104 classes=4 cclen=48 t=65s
[22:46:04] it=15427 colorings=8400 lazy-girth=12570 last: m=91 classes=4 cclen=48 t=66s
[22:46:05] it=15932 colorings=8600 lazy-girth=13002 last: m=91 classes=4 cclen=48 t=68s
[22:46:06] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=16171 colorings=8698 lazy-girth=13172 time=69s


==> anc/search/logs/slice_Z27_r2_g6.log <==
[22:33:07] slice r=2 H=Z27 |H|=27 n=54 classes=53 girth>=6 mindeg>=3
[22:33:07] eager C3/C4 clauses: 22275
[22:33:09] it=552 colorings=200 lazy-girth=1005 last: m=108 classes=4 cclen=49 t=1s
[22:33:09] it=972 colorings=400 lazy-girth=1571 last: m=108 classes=4 cclen=49 t=2s
[22:33:10] it=1340 colorings=600 lazy-girth=1972 last: m=108 classes=4 cclen=49 t=3s
[22:33:11] it=1694 colorings=800 lazy-girth=2308 last: m=135 classes=5 cclen=48 t=4s
[22:33:11] it=1998 colorings=1000 lazy-girth=2556 last: m=108 classes=4 cclen=49 t=4s
[22:33:12] it=2460 colorings=1200 lazy-girth=2946 last: m=108 classes=4 cclen=46 t=5s
[22:33:13] it=2871 colorings=1400 lazy-girth=3229 last: m=108 classes=4 cclen=49 t=5s
[22:33:13] it=3264 colorings=1600 lazy-girth=3453 last: m=108 classes=4 cclen=49 t=6s
[22:33:14] it=3606 colorings=1800 lazy-girth=3682 last: m=108 classes=4 cclen=47 t=6s
[22:33:14] it=3957 colorings=2000 lazy-girth=3896 last: m=108 classes=4 cclen=49 t=7s
[22:33:15] it=4504 colorings=2200 lazy-girth=4342 last: m=108 classes=4 cclen=49 t=7s
[22:33:15] it=4893 colorings=2400 lazy-girth=4558 last: m=108 classes=4 cclen=49 t=8s
[22:33:15] it=5271 colorings=2600 lazy-girth=4785 last: m=108 classes=4 cclen=49 t=8s
[22:33:16] it=5788 colorings=2800 lazy-girth=5217 last: m=108 classes=4 cclen=49 t=9s
[22:33:17] it=6212 colorings=3000 lazy-girth=5488 last: m=108 classes=4 cclen=49 t=9s
[22:33:17] it=6706 colorings=3200 lazy-girth=5870 last: m=108 classes=4 cclen=49 t=10s
[22:33:18] it=7144 colorings=3400 lazy-girth=6145 last: m=108 classes=4 cclen=49 t=10s
[22:33:18] it=7603 colorings=3600 lazy-girth=6431 last: m=108 classes=4 cclen=49 t=11s
[22:33:19] it=8056 colorings=3800 lazy-girth=6707 last: m=108 classes=4 cclen=49 t=11s
[22:33:19] it=8527 colorings=4000 lazy-girth=6978 last: m=108 classes=4 cclen=49 t=12s
[22:33:20] it=8947 colorings=4200 lazy-girth=7220 last: m=108 classes=4 cclen=49 t=13s
[22:33:20] it=9402 colorings=4400 lazy-girth=7475 last: m=108 classes=4 cclen=49 t=13s
[22:33:21] it=9866 colorings=4600 lazy-girth=7739 last: m=108 classes=4 cclen=49 t=13s
[22:33:21] it=10331 colorings=4800 lazy-girth=8135 last: m=108 classes=4 cclen=49 t=14s
[22:33:22] it=10651 colorings=5000 lazy-girth=8413 last: m=108 classes=4 cclen=49 t=15s
[22:33:22] it=10851 colorings=5200 lazy-girth=8413 last: m=108 classes=4 cclen=49 t=15s
[22:33:23] it=11051 colorings=5400 lazy-girth=8413 last: m=108 classes=4 cclen=49 t=16s
[22:33:23] it=11251 colorings=5600 lazy-girth=8413 last: m=108 classes=4 cclen=49 t=16s
[22:33:24] it=11451 colorings=5800 lazy-girth=8413 last: m=108 classes=4 cclen=49 t=16s
[22:33:24] it=11651 colorings=6000 lazy-girth=8413 last: m=108 classes=4 cclen=49 t=17s
[22:33:24] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=11659 colorings=6008 lazy-girth=8413 time=17s


==> anc/search/logs/slice_Z28_r2_g6.log <==
[22:39:14] slice r=2 H=Z28 |H|=28 n=56 classes=56 girth>=6 mindeg>=3
[22:39:14] eager C3/C4 clauses: 24489
[22:39:16] it=459 colorings=200 lazy-girth=769 last: m=112 classes=4 cclen=52 t=2s
[22:39:18] it=816 colorings=400 lazy-girth=1108 last: m=98 classes=4 cclen=52 t=4s
[22:39:19] it=1181 colorings=600 lazy-girth=1473 last: m=112 classes=4 cclen=52 t=5s
[22:39:21] it=1579 colorings=800 lazy-girth=1946 last: m=140 classes=5 cclen=51 t=7s
[22:39:22] it=1963 colorings=1000 lazy-girth=2317 last: m=112 classes=4 cclen=49 t=8s
[22:39:24] it=2371 colorings=1200 lazy-girth=2757 last: m=112 classes=4 cclen=48 t=10s
[22:39:26] it=2803 colorings=1400 lazy-girth=3211 last: m=112 classes=4 cclen=52 t=12s
[22:39:28] it=3219 colorings=1600 lazy-girth=3672 last: m=112 classes=4 cclen=51 t=14s
[22:39:29] it=3543 colorings=1800 lazy-girth=3947 last: m=98 classes=4 cclen=52 t=15s
[22:39:30] it=3863 colorings=2000 lazy-girth=4196 last: m=112 classes=4 cclen=52 t=16s
[22:39:31] it=4171 colorings=2200 lazy-girth=4384 last: m=112 classes=4 cclen=52 t=17s
[22:39:32] it=4465 colorings=2400 lazy-girth=4523 last: m=112 classes=4 cclen=52 t=18s
[22:39:33] it=4807 colorings=2600 lazy-girth=4806 last: m=112 classes=4 cclen=52 t=19s
[22:39:35] it=5151 colorings=2800 lazy-girth=5079 last: m=112 classes=4 cclen=52 t=21s
[22:39:36] it=5449 colorings=3000 lazy-girth=5285 last: m=112 classes=4 cclen=52 t=22s
[22:39:37] it=5746 colorings=3200 lazy-girth=5463 last: m=112 classes=4 cclen=51 t=23s
[22:39:38] it=6043 colorings=3400 lazy-girth=5605 last: m=112 classes=4 cclen=52 t=24s
[22:39:39] it=6390 colorings=3600 lazy-girth=5934 last: m=112 classes=4 cclen=49 t=25s
[22:39:41] it=6757 colorings=3800 lazy-girth=6336 last: m=112 classes=4 cclen=52 t=27s
[22:39:42] it=7155 colorings=4000 lazy-girth=6717 last: m=112 classes=4 cclen=52 t=28s
[22:39:44] it=7551 colorings=4200 lazy-girth=7128 last: m=112 classes=4 cclen=52 t=30s
[22:39:45] it=7961 colorings=4400 lazy-girth=7483 last: m=98 classes=4 cclen=52 t=31s
[22:39:46] it=8311 colorings=4600 lazy-girth=7736 last: m=112 classes=4 cclen=51 t=32s
[22:39:47] it=8560 colorings=4800 lazy-girth=7810 last: m=112 classes=4 cclen=52 t=33s
[22:39:48] it=8949 colorings=5000 lazy-girth=8154 last: m=112 classes=4 cclen=52 t=34s
[22:39:49] it=9273 colorings=5200 lazy-girth=8369 last: m=112 classes=4 cclen=52 t=35s
[22:39:50] it=9600 colorings=5400 lazy-girth=8628 last: m=98 classes=4 cclen=52 t=36s
[22:39:51] it=9887 colorings=5600 lazy-girth=8776 last: m=112 classes=4 cclen=52 t=37s
[22:39:51] it=10124 colorings=5800 lazy-girth=8840 last: m=112 classes=4 cclen=48 t=37s
[22:39:52] it=10428 colorings=6000 lazy-girth=9053 last: m=112 classes=4 cclen=52 t=38s
[22:39:53] it=10758 colorings=6200 lazy-girth=9305 last: m=112 classes=4 cclen=52 t=39s
[22:39:54] it=11079 colorings=6400 lazy-girth=9529 last: m=112 classes=4 cclen=52 t=40s
[22:39:55] it=11366 colorings=6600 lazy-girth=9636 last: m=112 classes=4 cclen=52 t=41s
[22:39:56] it=11637 colorings=6800 lazy-girth=9778 last: m=112 classes=4 cclen=52 t=42s
[22:39:57] it=11976 colorings=7000 lazy-girth=10053 last: m=112 classes=4 cclen=48 t=43s
[22:39:58] it=12305 colorings=7200 lazy-girth=10269 last: m=112 classes=4 cclen=52 t=44s
[22:39:59] it=12682 colorings=7400 lazy-girth=10560 last: m=112 classes=4 cclen=50 t=45s
[22:40:00] it=13012 colorings=7600 lazy-girth=10778 last: m=98 classes=4 cclen=49 t=46s
[22:40:01] it=13376 colorings=7800 lazy-girth=11087 last: m=112 classes=4 cclen=52 t=47s
[22:40:02] it=13753 colorings=8000 lazy-girth=11414 last: m=112 classes=4 cclen=50 t=48s
[22:40:03] it=14112 colorings=8200 lazy-girth=11683 last: m=112 classes=4 cclen=50 t=49s
[22:40:04] it=14403 colorings=8400 lazy-girth=11837 last: m=98 classes=4 cclen=52 t=50s
[22:40:05] it=14746 colorings=8600 lazy-girth=12070 last: m=112 classes=4 cclen=52 t=51s
[22:40:07] it=15182 colorings=8800 lazy-girth=12443 last: m=112 classes=4 cclen=52 t=53s
[22:40:08] it=15498 colorings=9000 lazy-girth=12614 last: m=112 classes=4 cclen=52 t=54s
[22:40:09] it=15822 colorings=9200 lazy-girth=12806 last: m=112 classes=4 cclen=52 t=55s
[22:40:10] it=16225 colorings=9400 lazy-girth=13195 last: m=98 classes=4 cclen=52 t=56s
[22:40:12] it=16636 colorings=9600 lazy-girth=13553 last: m=112 classes=4 cclen=51 t=58s
[22:40:13] it=16966 colorings=9800 lazy-girth=13758 last: m=98 classes=4 cclen=52 t=59s
[22:40:15] it=17341 colorings=10000 lazy-girth=14023 last: m=112 classes=4 cclen=52 t=61s
[22:40:17] it=17844 colorings=10200 lazy-girth=14446 last: m=98 classes=4 cclen=52 t=63s
[22:40:19] it=18292 colorings=10400 lazy-girth=14801 last: m=112 classes=4 cclen=52 t=65s
[22:40:21] it=18587 colorings=10600 lazy-girth=14982 last: m=112 classes=4 cclen=50 t=67s
[22:40:22] it=18854 colorings=10800 lazy-girth=15112 last: m=112 classes=4 cclen=52 t=68s
[22:40:23] it=19216 colorings=11000 lazy-girth=15366 last: m=112 classes=4 cclen=52 t=69s
[22:40:25] it=19565 colorings=11200 lazy-girth=15602 last: m=112 classes=4 cclen=51 t=71s
[22:40:27] it=19897 colorings=11400 lazy-girth=15832 last: m=112 classes=4 cclen=52 t=73s
[22:40:28] it=20235 colorings=11600 lazy-girth=16043 last: m=112 classes=4 cclen=52 t=74s
[22:40:30] it=20631 colorings=11800 lazy-girth=16353 last: m=112 classes=4 cclen=49 t=76s
[22:40:32] it=20989 colorings=12000 lazy-girth=16619 last: m=112 classes=4 cclen=52 t=77s
[22:40:33] it=21318 colorings=12200 lazy-girth=16846 last: m=112 classes=4 cclen=47 t=79s
[22:40:34] it=21726 colorings=12400 lazy-girth=17105 last: m=98 classes=4 cclen=52 t=80s
[22:40:36] it=22046 colorings=12600 lazy-girth=17294 last: m=98 classes=4 cclen=51 t=82s
[22:40:37] it=22414 colorings=12800 lazy-girth=17518 last: m=98 classes=4 cclen=52 t=83s
[22:40:38] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=22610 colorings=12909 lazy-girth=17616 time=84s


==> anc/search/logs/slice_Z29_r2_g6.log <==
[22:39:30] slice r=2 H=Z29 |H|=29 n=58 classes=57 girth>=6 mindeg>=3
[22:39:30] eager C3/C4 clauses: 27783
[22:39:33] it=442 colorings=200 lazy-girth=660 last: m=116 classes=4 cclen=53 t=3s
[22:39:34] it=826 colorings=400 lazy-girth=1071 last: m=116 classes=4 cclen=53 t=4s
[22:39:36] it=1189 colorings=600 lazy-girth=1439 last: m=116 classes=4 cclen=53 t=6s
[22:39:37] it=1519 colorings=800 lazy-girth=1694 last: m=116 classes=4 cclen=53 t=7s
[22:39:39] it=1849 colorings=1000 lazy-girth=1912 last: m=116 classes=4 cclen=53 t=9s
[22:39:40] it=2187 colorings=1200 lazy-girth=2130 last: m=116 classes=4 cclen=53 t=10s
[22:39:41] it=2551 colorings=1400 lazy-girth=2392 last: m=116 classes=4 cclen=53 t=11s
[22:39:43] it=2958 colorings=1600 lazy-girth=2985 last: m=116 classes=4 cclen=53 t=13s
[22:39:45] it=3305 colorings=1800 lazy-girth=3400 last: m=116 classes=4 cclen=53 t=15s
[22:39:46] it=3675 colorings=2000 lazy-girth=3794 last: m=116 classes=4 cclen=53 t=16s
[22:39:48] it=4037 colorings=2200 lazy-girth=4170 last: m=116 classes=4 cclen=53 t=18s
[22:39:49] it=4416 colorings=2400 lazy-girth=4601 last: m=116 classes=4 cclen=53 t=19s
[22:39:51] it=4745 colorings=2600 lazy-girth=4897 last: m=116 classes=4 cclen=53 t=21s
[22:39:53] it=5101 colorings=2800 lazy-girth=5270 last: m=116 classes=4 cclen=53 t=23s
[22:39:54] it=5420 colorings=3000 lazy-girth=5549 last: m=116 classes=4 cclen=53 t=24s
[22:39:55] it=5754 colorings=3200 lazy-girth=5844 last: m=116 classes=4 cclen=53 t=25s
[22:39:57] it=6039 colorings=3400 lazy-girth=6031 last: m=116 classes=4 cclen=53 t=27s
[22:39:58] it=6365 colorings=3600 lazy-girth=6302 last: m=116 classes=4 cclen=53 t=28s
[22:40:00] it=6671 colorings=3800 lazy-girth=6510 last: m=116 classes=4 cclen=53 t=30s
[22:40:01] it=6966 colorings=4000 lazy-girth=6693 last: m=145 classes=5 cclen=44 t=31s
[22:40:02] it=7327 colorings=4200 lazy-girth=6977 last: m=116 classes=4 cclen=53 t=32s
[22:40:04] it=7667 colorings=4400 lazy-girth=7322 last: m=116 classes=4 cclen=53 t=34s
[22:40:05] it=8014 colorings=4600 lazy-girth=7662 last: m=116 classes=4 cclen=53 t=35s
[22:40:06] it=8350 colorings=4800 lazy-girth=7905 last: m=116 classes=4 cclen=52 t=36s
[22:40:07] it=8672 colorings=5000 lazy-girth=8119 last: m=116 classes=4 cclen=53 t=37s
[22:40:08] it=8960 colorings=5200 lazy-girth=8261 last: m=116 classes=4 cclen=53 t=38s
[22:40:10] it=9313 colorings=5400 lazy-girth=8569 last: m=116 classes=4 cclen=53 t=40s
[22:40:11] it=9613 colorings=5600 lazy-girth=8831 last: m=116 classes=4 cclen=53 t=41s
[22:40:13] it=10074 colorings=5800 lazy-girth=9322 last: m=116 classes=4 cclen=53 t=43s
[22:40:14] it=10418 colorings=6000 lazy-girth=9555 last: m=116 classes=4 cclen=53 t=44s
[22:40:15] it=10686 colorings=6200 lazy-girth=9668 last: m=116 classes=4 cclen=53 t=45s
[22:40:17] it=10966 colorings=6400 lazy-girth=9783 last: m=116 classes=4 cclen=53 t=47s
[22:40:19] it=11330 colorings=6600 lazy-girth=10087 last: m=116 classes=4 cclen=52 t=49s
[22:40:21] it=11683 colorings=6800 lazy-girth=10382 last: m=116 classes=4 cclen=53 t=51s
[22:40:23] it=12036 colorings=7000 lazy-girth=10651 last: m=116 classes=4 cclen=53 t=53s
[22:40:24] it=12357 colorings=7200 lazy-girth=10871 last: m=116 classes=4 cclen=53 t=54s
[22:40:26] it=12716 colorings=7400 lazy-girth=11142 last: m=116 classes=4 cclen=53 t=56s
[22:40:27] it=12999 colorings=7600 lazy-girth=11266 last: m=116 classes=4 cclen=53 t=57s
[22:40:29] it=13374 colorings=7800 lazy-girth=11637 last: m=116 classes=4 cclen=52 t=59s
[22:40:31] it=13724 colorings=8000 lazy-girth=11931 last: m=116 classes=4 cclen=53 t=61s
[22:40:32] it=14060 colorings=8200 lazy-girth=12184 last: m=116 classes=4 cclen=53 t=62s
[22:40:34] it=14369 colorings=8400 lazy-girth=12367 last: m=116 classes=4 cclen=53 t=64s
[22:40:35] it=14681 colorings=8600 lazy-girth=12532 last: m=116 classes=4 cclen=53 t=65s
[22:40:36] it=15028 colorings=8800 lazy-girth=12778 last: m=116 classes=4 cclen=53 t=66s
[22:40:39] it=15419 colorings=9000 lazy-girth=13195 last: m=116 classes=4 cclen=53 t=69s
[22:40:41] it=15802 colorings=9200 lazy-girth=13596 last: m=116 classes=4 cclen=52 t=71s
[22:40:43] it=16164 colorings=9400 lazy-girth=13922 last: m=116 classes=4 cclen=53 t=73s
[22:40:45] it=16521 colorings=9600 lazy-girth=14226 last: m=116 classes=4 cclen=53 t=74s
[22:40:46] it=16868 colorings=9800 lazy-girth=14505 last: m=116 classes=4 cclen=47 t=76s
[22:40:48] it=17221 colorings=10000 lazy-girth=14794 last: m=116 classes=4 cclen=53 t=78s
[22:40:50] it=17577 colorings=10200 lazy-girth=15074 last: m=116 classes=4 cclen=53 t=80s
[22:40:52] it=17887 colorings=10400 lazy-girth=15325 last: m=116 classes=4 cclen=53 t=82s
[22:40:54] it=18220 colorings=10600 lazy-girth=15609 last: m=116 classes=4 cclen=53 t=84s
[22:40:56] it=18541 colorings=10800 lazy-girth=15840 last: m=116 classes=4 cclen=53 t=85s
[22:40:57] it=18838 colorings=11000 lazy-girth=15984 last: m=116 classes=4 cclen=53 t=87s
[22:40:59] it=19251 colorings=11200 lazy-girth=16369 last: m=116 classes=4 cclen=53 t=89s
[22:41:01] it=19595 colorings=11400 lazy-girth=16641 last: m=116 classes=4 cclen=53 t=91s
[22:41:02] it=19904 colorings=11600 lazy-girth=16826 last: m=116 classes=4 cclen=53 t=92s
[22:41:04] it=20212 colorings=11800 lazy-girth=16985 last: m=116 classes=4 cclen=53 t=94s
[22:41:05] it=20532 colorings=12000 lazy-girth=17213 last: m=116 classes=4 cclen=53 t=95s
[22:41:07] it=20891 colorings=12200 lazy-girth=17514 last: m=116 classes=4 cclen=49 t=97s
[22:41:09] it=21273 colorings=12400 lazy-girth=17851 last: m=116 classes=4 cclen=53 t=99s
[22:41:11] it=21621 colorings=12600 lazy-girth=18126 last: m=116 classes=4 cclen=53 t=101s
[22:41:13] it=21987 colorings=12800 lazy-girth=18424 last: m=116 classes=4 cclen=53 t=103s
[22:41:15] it=22341 colorings=13000 lazy-girth=18719 last: m=116 classes=4 cclen=53 t=105s
[22:41:17] it=22698 colorings=13200 lazy-girth=18984 last: m=116 classes=4 cclen=51 t=107s
[22:41:18] it=23019 colorings=13400 lazy-girth=19210 last: m=116 classes=4 cclen=53 t=108s
[22:41:19] it=23339 colorings=13600 lazy-girth=19385 last: m=116 classes=4 cclen=53 t=109s
[22:41:21] it=23705 colorings=13800 lazy-girth=19643 last: m=116 classes=4 cclen=53 t=111s
[22:41:22] it=24036 colorings=14000 lazy-girth=19864 last: m=116 classes=4 cclen=40 t=112s
[22:41:24] it=24343 colorings=14200 lazy-girth=20050 last: m=116 classes=4 cclen=53 t=114s
[22:41:25] it=24682 colorings=14400 lazy-girth=20258 last: m=116 classes=4 cclen=53 t=115s
[22:41:27] it=25063 colorings=14600 lazy-girth=20590 last: m=116 classes=4 cclen=53 t=117s
[22:41:29] it=25401 colorings=14800 lazy-girth=20813 last: m=116 classes=4 cclen=53 t=119s
[22:41:30] it=25754 colorings=15000 lazy-girth=20991 last: m=116 classes=4 cclen=53 t=120s
[22:41:32] it=26106 colorings=15200 lazy-girth=21260 last: m=116 classes=4 cclen=53 t=122s
[22:41:34] it=26423 colorings=15400 lazy-girth=21452 last: m=116 classes=4 cclen=53 t=124s
[22:41:36] it=26760 colorings=15600 lazy-girth=21658 last: m=116 classes=4 cclen=53 t=125s
[22:41:37] it=27107 colorings=15800 lazy-girth=21913 last: m=116 classes=4 cclen=53 t=127s
[22:41:39] it=27437 colorings=16000 lazy-girth=22152 last: m=116 classes=4 cclen=53 t=129s
[22:41:41] it=27798 colorings=16200 lazy-girth=22438 last: m=116 classes=4 cclen=53 t=131s
[22:41:43] it=28136 colorings=16400 lazy-girth=22683 last: m=116 classes=4 cclen=52 t=133s
[22:41:44] it=28474 colorings=16600 lazy-girth=22940 last: m=116 classes=4 cclen=53 t=134s
[22:41:46] it=28781 colorings=16800 lazy-girth=23154 last: m=116 classes=4 cclen=53 t=136s
[22:41:48] it=29108 colorings=17000 lazy-girth=23367 last: m=116 classes=4 cclen=53 t=138s
[22:41:49] it=29461 colorings=17200 lazy-girth=23651 last: m=116 classes=4 cclen=53 t=139s
[22:41:51] it=29798 colorings=17400 lazy-girth=23877 last: m=116 classes=4 cclen=53 t=141s
[22:41:53] it=30173 colorings=17600 lazy-girth=24155 last: m=116 classes=4 cclen=52 t=143s
[22:41:55] it=30565 colorings=17800 lazy-girth=24456 last: m=116 classes=4 cclen=53 t=145s
[22:41:56] it=30925 colorings=18000 lazy-girth=24703 last: m=116 classes=4 cclen=53 t=146s
[22:41:58] it=31225 colorings=18200 lazy-girth=24876 last: m=116 classes=4 cclen=53 t=148s
[22:41:59] it=31521 colorings=18400 lazy-girth=25024 last: m=116 classes=4 cclen=53 t=149s
[22:42:01] it=31857 colorings=18600 lazy-girth=25293 last: m=116 classes=4 cclen=53 t=151s
[22:42:02] it=32158 colorings=18800 lazy-girth=25478 last: m=116 classes=4 cclen=53 t=152s
[22:42:04] it=32474 colorings=19000 lazy-girth=25667 last: m=116 classes=4 cclen=53 t=154s
[22:42:06] it=32810 colorings=19200 lazy-girth=25907 last: m=116 classes=4 cclen=53 t=156s
[22:42:07] it=33131 colorings=19400 lazy-girth=26112 last: m=116 classes=4 cclen=53 t=157s
[22:42:09] it=33431 colorings=19600 lazy-girth=26304 last: m=116 classes=4 cclen=53 t=159s
[22:42:10] it=33719 colorings=19800 lazy-girth=26451 last: m=116 classes=4 cclen=53 t=160s
[22:42:12] it=34070 colorings=20000 lazy-girth=26726 last: m=116 classes=4 cclen=53 t=162s
[22:42:14] it=34394 colorings=20200 lazy-girth=26935 last: m=116 classes=4 cclen=53 t=164s
[22:42:15] it=34708 colorings=20400 lazy-girth=27123 last: m=116 classes=4 cclen=53 t=165s
[22:42:17] it=35057 colorings=20600 lazy-girth=27348 last: m=116 classes=4 cclen=53 t=167s
[22:42:18] it=35363 colorings=20800 lazy-girth=27521 last: m=116 classes=4 cclen=53 t=168s
[22:42:20] it=35704 colorings=21000 lazy-girth=27792 last: m=116 classes=4 cclen=53 t=170s
[22:42:21] it=35986 colorings=21200 lazy-girth=27925 last: m=116 classes=4 cclen=53 t=171s
[22:42:23] it=36312 colorings=21400 lazy-girth=28115 last: m=116 classes=4 cclen=53 t=173s
[22:42:24] it=36627 colorings=21600 lazy-girth=28282 last: m=116 classes=4 cclen=53 t=174s
[22:42:25] it=36918 colorings=21800 lazy-girth=28430 last: m=116 classes=4 cclen=53 t=175s
[22:42:27] it=37256 colorings=22000 lazy-girth=28645 last: m=116 classes=4 cclen=53 t=177s
[22:42:29] it=37566 colorings=22200 lazy-girth=28812 last: m=116 classes=4 cclen=53 t=178s
[22:42:30] it=37910 colorings=22400 lazy-girth=29048 last: m=116 classes=4 cclen=53 t=180s
[22:42:32] it=38230 colorings=22600 lazy-girth=29214 last: m=116 classes=4 cclen=53 t=182s
[22:42:33] it=38565 colorings=22800 lazy-girth=29405 last: m=116 classes=4 cclen=53 t=183s
[22:42:34] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=38668 colorings=22877 lazy-girth=29441 time=184s


==> anc/search/logs/slice_Z2xZ10_r2_g6.log <==
[06:07:32] slice r=2 H=Z2xZ10 |H|=20 n=40 classes=42 girth>=6 mindeg>=3
[06:07:32] eager C3/C4 clauses: 8373
[06:07:33] it=439 colorings=200 lazy-girth=549 last: m=80 classes=5 cclen=37 t=1s
[06:07:34] it=810 colorings=400 lazy-girth=908 last: m=80 classes=4 cclen=35 t=2s
[06:07:34] it=1129 colorings=600 lazy-girth=1170 last: m=80 classes=4 cclen=32 t=2s
[06:07:35] it=1523 colorings=800 lazy-girth=1495 last: m=80 classes=5 cclen=32 t=3s
[06:07:36] it=1895 colorings=1000 lazy-girth=1769 last: m=70 classes=4 cclen=38 t=4s
[06:07:36] it=2269 colorings=1200 lazy-girth=2055 last: m=70 classes=4 cclen=38 t=4s
[06:07:37] it=2631 colorings=1400 lazy-girth=2293 last: m=80 classes=5 cclen=37 t=5s
[06:07:38] it=2971 colorings=1600 lazy-girth=2469 last: m=70 classes=4 cclen=38 t=6s
[06:07:38] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=3114 colorings=1680 lazy-girth=2541 time=6s


==> anc/search/logs/slice_Z2xZ10_r3_g6.log <==
[02:03:48] slice r=3 H=Z2xZ10 |H|=20 n=60 classes=93 girth>=6 mindeg>=3
[02:03:48] eager C3/C4 clauses: 58252
[02:03:50] it=494 colorings=200 lazy-girth=1033 last: m=120 classes=7 cclen=84 t=2s
[02:03:51] it=875 colorings=400 lazy-girth=1470 last: m=130 classes=7 cclen=85 t=4s
[02:03:53] it=1359 colorings=600 lazy-girth=2027 last: m=130 classes=8 cclen=85 t=5s
[02:03:54] it=1748 colorings=800 lazy-girth=2318 last: m=120 classes=6 cclen=87 t=7s
[02:03:56] it=2206 colorings=1000 lazy-girth=2734 last: m=120 classes=7 cclen=86 t=8s
[02:03:57] it=2720 colorings=1200 lazy-girth=3369 last: m=130 classes=7 cclen=85 t=10s
[02:04:00] it=3247 colorings=1400 lazy-girth=4173 last: m=120 classes=7 cclen=86 t=12s
[02:04:01] it=3660 colorings=1600 lazy-girth=4481 last: m=120 classes=7 cclen=85 t=14s
[02:04:03] it=4180 colorings=1800 lazy-girth=4997 last: m=110 classes=6 cclen=87 t=15s
[02:04:04] it=4656 colorings=2000 lazy-girth=5454 last: m=120 classes=7 cclen=85 t=17s
[02:04:06] it=5137 colorings=2200 lazy-girth=5900 last: m=130 classes=7 cclen=86 t=19s
[02:04:08] it=5671 colorings=2400 lazy-girth=6426 last: m=120 classes=7 cclen=84 t=20s
[02:04:09] it=6079 colorings=2600 lazy-girth=6707 last: m=130 classes=7 cclen=85 t=22s
[02:04:11] it=6643 colorings=2800 lazy-girth=7205 last: m=130 classes=7 cclen=80 t=24s
[02:04:13] it=7146 colorings=3000 lazy-girth=7582 last: m=140 classes=8 cclen=84 t=25s
[02:04:14] it=7629 colorings=3200 lazy-girth=7947 last: m=110 classes=6 cclen=84 t=27s
[02:04:16] it=8126 colorings=3400 lazy-girth=8375 last: m=120 classes=7 cclen=85 t=28s
[02:04:17] it=8503 colorings=3600 lazy-girth=8598 last: m=120 classes=7 cclen=85 t=30s
[02:04:18] it=8945 colorings=3800 lazy-girth=8884 last: m=140 classes=8 cclen=84 t=31s
[02:04:20] it=9348 colorings=4000 lazy-girth=9112 last: m=130 classes=7 cclen=86 t=32s
[02:04:21] it=9804 colorings=4200 lazy-girth=9404 last: m=120 classes=7 cclen=86 t=33s
[02:04:23] it=10380 colorings=4400 lazy-girth=9962 last: m=120 classes=7 cclen=79 t=35s
[02:04:25] it=10810 colorings=4600 lazy-girth=10400 last: m=130 classes=7 cclen=81 t=37s
[02:04:27] it=11348 colorings=4800 lazy-girth=11082 last: m=110 classes=6 cclen=87 t=39s
[02:04:29] it=11864 colorings=5000 lazy-girth=11566 last: m=130 classes=7 cclen=65 t=41s
[02:04:30] it=12301 colorings=5200 lazy-girth=11989 last: m=120 classes=7 cclen=86 t=43s
[02:04:32] it=12799 colorings=5400 lazy-girth=12516 last: m=130 classes=8 cclen=84 t=45s
[02:04:34] it=13189 colorings=5600 lazy-girth=12814 last: m=130 classes=7 cclen=85 t=46s
[02:04:36] it=13730 colorings=5800 lazy-girth=13267 last: m=120 classes=7 cclen=83 t=48s
[02:04:37] it=14190 colorings=6000 lazy-girth=13558 last: m=120 classes=7 cclen=86 t=49s
[02:04:38] it=14546 colorings=6200 lazy-girth=13767 last: m=130 classes=7 cclen=85 t=51s
[02:04:40] it=14984 colorings=6400 lazy-girth=14178 last: m=130 classes=7 cclen=86 t=52s
[02:04:42] it=15500 colorings=6600 lazy-girth=14849 last: m=140 classes=8 cclen=65 t=54s
[02:04:44] it=16085 colorings=6800 lazy-girth=15524 last: m=120 classes=7 cclen=86 t=56s
[02:04:47] it=16707 colorings=7000 lazy-girth=17007 last: m=120 classes=7 cclen=82 t=59s
[02:04:48] it=17206 colorings=7200 lazy-girth=17646 last: m=110 classes=6 cclen=87 t=61s
[02:04:50] it=17662 colorings=7400 lazy-girth=18143 last: m=110 classes=7 cclen=86 t=62s
[02:04:51] it=18192 colorings=7600 lazy-girth=18777 last: m=130 classes=8 cclen=84 t=64s
[02:04:53] it=18693 colorings=7800 lazy-girth=19382 last: m=110 classes=7 cclen=86 t=65s
[02:04:54] it=19228 colorings=8000 lazy-girth=19990 last: m=120 classes=7 cclen=86 t=67s
[02:04:56] it=19733 colorings=8200 lazy-girth=20507 last: m=110 classes=7 cclen=85 t=68s
[02:04:57] it=20328 colorings=8400 lazy-girth=21101 last: m=110 classes=7 cclen=85 t=70s
[02:04:59] it=20858 colorings=8600 lazy-girth=21608 last: m=120 classes=7 cclen=86 t=71s
[02:05:00] it=21418 colorings=8800 lazy-girth=22119 last: m=110 classes=7 cclen=86 t=73s
[02:05:01] it=21872 colorings=9000 lazy-girth=22429 last: m=120 classes=7 cclen=86 t=74s
[02:05:03] it=22395 colorings=9200 lazy-girth=22895 last: m=130 classes=7 cclen=70 t=75s
[02:05:05] it=22958 colorings=9400 lazy-girth=23480 last: m=130 classes=7 cclen=85 t=77s
[02:05:06] it=23437 colorings=9600 lazy-girth=23837 last: m=120 classes=7 cclen=86 t=79s
[02:05:08] it=23918 colorings=9800 lazy-girth=24236 last: m=120 classes=7 cclen=85 t=80s
[02:05:09] it=24341 colorings=10000 lazy-girth=24547 last: m=120 classes=7 cclen=86 t=81s
[02:05:10] it=24805 colorings=10200 lazy-girth=24965 last: m=120 classes=7 cclen=85 t=83s
[02:05:12] it=25284 colorings=10400 lazy-girth=25406 last: m=120 classes=7 cclen=79 t=84s
[02:05:14] it=25996 colorings=10600 lazy-girth=26164 last: m=140 classes=8 cclen=70 t=86s
[02:05:15] it=26396 colorings=10800 lazy-girth=26392 last: m=110 classes=7 cclen=86 t=87s
[02:05:16] it=26779 colorings=11000 lazy-girth=26602 last: m=120 classes=7 cclen=86 t=89s
[02:05:17] it=27114 colorings=11200 lazy-girth=26767 last: m=140 classes=8 cclen=84 t=89s
[02:05:19] it=27664 colorings=11400 lazy-girth=27503 last: m=130 classes=7 cclen=83 t=91s
[02:05:20] it=27963 colorings=11600 lazy-girth=27610 last: m=130 classes=7 cclen=86 t=92s
[02:05:21] it=28440 colorings=11800 lazy-girth=28008 last: m=120 classes=7 cclen=85 t=93s
[02:05:22] it=28861 colorings=12000 lazy-girth=28237 last: m=140 classes=8 cclen=83 t=94s
[02:05:23] it=29148 colorings=12200 lazy-girth=28348 last: m=110 classes=7 cclen=85 t=95s
[02:05:24] it=29484 colorings=12400 lazy-girth=28522 last: m=120 classes=7 cclen=86 t=96s
[02:05:25] it=29846 colorings=12600 lazy-girth=28688 last: m=120 classes=7 cclen=86 t=97s
[02:05:25] it=30146 colorings=12800 lazy-girth=28790 last: m=120 classes=7 cclen=86 t=98s
[02:05:27] it=30716 colorings=13000 lazy-girth=29210 last: m=140 classes=8 cclen=84 t=99s
[02:05:28] it=31129 colorings=13200 lazy-girth=29471 last: m=120 classes=7 cclen=86 t=100s
[02:05:29] it=31548 colorings=13400 lazy-girth=29856 last: m=130 classes=7 cclen=85 t=101s
[02:05:30] it=32026 colorings=13600 lazy-girth=30288 last: m=130 classes=7 cclen=86 t=103s
[02:05:31] it=32312 colorings=13800 lazy-girth=30423 last: m=120 classes=7 cclen=86 t=104s
[02:05:33] it=32723 colorings=14000 lazy-girth=30813 last: m=120 classes=7 cclen=86 t=105s
[02:05:34] it=33195 colorings=14200 lazy-girth=31262 last: m=110 classes=6 cclen=87 t=107s
[02:05:36] it=33674 colorings=14400 lazy-girth=32019 last: m=130 classes=7 cclen=86 t=109s
[02:05:38] it=34018 colorings=14600 lazy-girth=32298 last: m=130 classes=7 cclen=85 t=110s
[02:05:39] it=34428 colorings=14800 lazy-girth=32837 last: m=110 classes=7 cclen=86 t=112s
[02:05:41] it=34850 colorings=15000 lazy-girth=33200 last: m=120 classes=7 cclen=86 t=113s
[02:05:42] it=35195 colorings=15200 lazy-girth=33443 last: m=140 classes=8 cclen=63 t=114s
[02:05:44] it=35597 colorings=15400 lazy-girth=33959 last: m=140 classes=8 cclen=63 t=116s
[02:05:45] it=36046 colorings=15600 lazy-girth=34510 last: m=130 classes=7 cclen=86 t=118s
[02:05:47] it=36481 colorings=15800 lazy-girth=34870 last: m=120 classes=7 cclen=86 t=119s
[02:05:48] it=36906 colorings=16000 lazy-girth=35241 last: m=130 classes=7 cclen=85 t=120s
[02:05:49] it=37343 colorings=16200 lazy-girth=35674 last: m=110 classes=7 cclen=86 t=122s
[02:05:51] it=37741 colorings=16400 lazy-girth=36002 last: m=120 classes=7 cclen=86 t=123s
[02:05:52] it=38176 colorings=16600 lazy-girth=36388 last: m=140 classes=8 cclen=84 t=125s
[02:05:54] it=38613 colorings=16800 lazy-girth=36724 last: m=130 classes=8 cclen=82 t=126s
[02:05:55] it=38962 colorings=17000 lazy-girth=36913 last: m=120 classes=7 cclen=85 t=127s
[02:05:56] it=39300 colorings=17200 lazy-girth=37095 last: m=110 classes=6 cclen=86 t=128s
[02:05:57] it=39732 colorings=17400 lazy-girth=37465 last: m=120 classes=7 cclen=86 t=130s
[02:05:59] it=40156 colorings=17600 lazy-girth=37874 last: m=130 classes=7 cclen=85 t=131s
[02:06:00] it=40639 colorings=17800 lazy-girth=38287 last: m=130 classes=7 cclen=86 t=133s
[02:06:02] it=40988 colorings=18000 lazy-girth=38481 last: m=120 classes=7 cclen=84 t=134s
[02:06:03] it=41336 colorings=18200 lazy-girth=38680 last: m=130 classes=7 cclen=85 t=135s
[02:06:04] it=41769 colorings=18400 lazy-girth=39012 last: m=120 classes=7 cclen=82 t=137s
[02:06:06] it=42168 colorings=18600 lazy-girth=39272 last: m=130 classes=8 cclen=85 t=138s
[02:06:07] it=42542 colorings=18800 lazy-girth=39490 last: m=130 classes=8 cclen=49 t=139s
[02:06:08] it=42846 colorings=19000 lazy-girth=39608 last: m=130 classes=8 cclen=85 t=140s
[02:06:09] it=43292 colorings=19200 lazy-girth=39995 last: m=110 classes=6 cclen=87 t=142s
[02:06:11] it=43742 colorings=19400 lazy-girth=40536 last: m=130 classes=7 cclen=84 t=143s
[02:06:12] it=44215 colorings=19600 lazy-girth=41102 last: m=130 classes=8 cclen=82 t=145s
[02:06:14] it=44647 colorings=19800 lazy-girth=41454 last: m=130 classes=8 cclen=83 t=147s
[02:06:16] it=45099 colorings=20000 lazy-girth=41949 last: m=120 classes=7 cclen=86 t=148s
[02:06:17] it=45457 colorings=20200 lazy-girth=42161 last: m=130 classes=8 cclen=85 t=149s
[02:06:18] it=45881 colorings=20400 lazy-girth=42499 last: m=120 classes=7 cclen=85 t=150s
[02:06:19] it=46321 colorings=20600 lazy-girth=42904 last: m=130 classes=7 cclen=85 t=152s
[02:06:21] it=46781 colorings=20800 lazy-girth=43263 last: m=110 classes=7 cclen=86 t=153s
[02:06:22] it=47190 colorings=21000 lazy-girth=43595 last: m=110 classes=7 cclen=86 t=154s
[02:06:23] it=47593 colorings=21200 lazy-girth=43863 last: m=110 classes=6 cclen=86 t=155s
[02:06:24] it=47966 colorings=21400 lazy-girth=44103 last: m=110 classes=7 cclen=86 t=157s
[02:06:25] it=48345 colorings=21600 lazy-girth=44380 last: m=130 classes=7 cclen=86 t=158s
[02:06:26] it=48768 colorings=21800 lazy-girth=44740 last: m=110 classes=7 cclen=86 t=159s
[02:06:28] it=49150 colorings=22000 lazy-girth=45005 last: m=120 classes=7 cclen=85 t=160s
[02:06:29] it=49496 colorings=22200 lazy-girth=45186 last: m=120 classes=7 cclen=85 t=161s
[02:06:30] it=49860 colorings=22400 lazy-girth=45445 last: m=120 classes=7 cclen=83 t=162s
[02:06:31] it=50262 colorings=22600 lazy-girth=45773 last: m=120 classes=7 cclen=85 t=163s
[02:06:32] it=50604 colorings=22800 lazy-girth=45947 last: m=130 classes=7 cclen=86 t=164s
[02:06:34] it=51234 colorings=23000 lazy-girth=47003 last: m=120 classes=7 cclen=86 t=167s
[02:06:36] it=51677 colorings=23200 lazy-girth=47717 last: m=120 classes=6 cclen=85 t=168s
[02:06:37] it=52118 colorings=23400 lazy-girth=48306 last: m=120 classes=6 cclen=85 t=170s
[02:06:39] it=52658 colorings=23600 lazy-girth=49049 last: m=120 classes=7 cclen=86 t=172s
[02:06:41] it=53098 colorings=23800 lazy-girth=49524 last: m=140 classes=7 cclen=63 t=173s
[02:06:43] it=53630 colorings=24000 lazy-girth=50224 last: m=130 classes=7 cclen=78 t=175s
[02:06:45] it=54179 colorings=24200 lazy-girth=50921 last: m=130 classes=7 cclen=86 t=177s
[02:06:46] it=54674 colorings=24400 lazy-girth=51524 last: m=120 classes=6 cclen=86 t=179s
[02:06:48] it=55191 colorings=24600 lazy-girth=52049 last: m=120 classes=7 cclen=82 t=180s
[02:06:50] it=55713 colorings=24800 lazy-girth=52707 last: m=130 classes=8 cclen=83 t=182s
[02:06:51] it=56113 colorings=25000 lazy-girth=53057 last: m=120 classes=7 cclen=85 t=184s
[02:06:52] it=56548 colorings=25200 lazy-girth=53485 last: m=120 classes=7 cclen=86 t=185s
[02:06:54] it=57027 colorings=25400 lazy-girth=54058 last: m=110 classes=7 cclen=86 t=186s
[02:06:55] it=57488 colorings=25600 lazy-girth=54499 last: m=120 classes=7 cclen=84 t=188s
[02:06:57] it=57955 colorings=25800 lazy-girth=54934 last: m=120 classes=7 cclen=79 t=189s
[02:06:58] it=58436 colorings=26000 lazy-girth=55294 last: m=120 classes=7 cclen=86 t=190s
[02:06:59] it=58909 colorings=26200 lazy-girth=55634 last: m=130 classes=7 cclen=85 t=192s
[02:07:00] it=59325 colorings=26400 lazy-girth=55934 last: m=120 classes=7 cclen=84 t=193s
[02:07:02] it=59733 colorings=26600 lazy-girth=56185 last: m=120 classes=7 cclen=86 t=194s
[02:07:03] it=60195 colorings=26800 lazy-girth=56532 last: m=120 classes=7 cclen=85 t=195s
[02:07:04] it=60588 colorings=27000 lazy-girth=56808 last: m=120 classes=7 cclen=86 t=196s
[02:07:05] it=60998 colorings=27200 lazy-girth=57053 last: m=130 classes=8 cclen=84 t=198s
[02:07:07] it=61471 colorings=27400 lazy-girth=57379 last: m=110 classes=6 cclen=87 t=199s
[02:07:08] it=61903 colorings=27600 lazy-girth=57732 last: m=130 classes=8 cclen=85 t=200s
[02:07:09] it=62296 colorings=27800 lazy-girth=58018 last: m=130 classes=8 cclen=85 t=202s
[02:07:10] it=62691 colorings=28000 lazy-girth=58287 last: m=110 classes=7 cclen=86 t=203s
[02:07:11] it=63070 colorings=28200 lazy-girth=58578 last: m=120 classes=7 cclen=86 t=204s
[02:07:13] it=63477 colorings=28400 lazy-girth=58934 last: m=120 classes=7 cclen=86 t=205s
[02:07:14] it=63924 colorings=28600 lazy-girth=59294 last: m=120 classes=7 cclen=85 t=207s
[02:07:15] it=64274 colorings=28800 lazy-girth=59463 last: m=120 classes=7 cclen=86 t=208s
[02:07:16] it=64560 colorings=29000 lazy-girth=59552 last: m=110 classes=7 cclen=86 t=209s
[02:07:18] it=65013 colorings=29200 lazy-girth=59929 last: m=120 classes=7 cclen=85 t=210s
[02:07:20] it=65629 colorings=29400 lazy-girth=60724 last: m=130 classes=8 cclen=85 t=212s
[02:07:21] it=66039 colorings=29600 lazy-girth=61103 last: m=120 classes=7 cclen=86 t=214s
[02:07:23] it=66447 colorings=29800 lazy-girth=61447 last: m=120 classes=7 cclen=85 t=215s
[02:07:24] it=66907 colorings=30000 lazy-girth=61908 last: m=120 classes=7 cclen=85 t=217s
[02:07:26] it=67367 colorings=30200 lazy-girth=62414 last: m=120 classes=7 cclen=84 t=218s
[02:07:28] it=67935 colorings=30400 lazy-girth=63118 last: m=130 classes=8 cclen=85 t=221s
[02:07:29] it=68352 colorings=30600 lazy-girth=63440 last: m=110 classes=6 cclen=87 t=222s
[02:07:31] it=68782 colorings=30800 lazy-girth=63872 last: m=120 classes=7 cclen=86 t=223s
[02:07:32] it=69226 colorings=31000 lazy-girth=64301 last: m=130 classes=7 cclen=86 t=225s
[02:07:33] it=69640 colorings=31200 lazy-girth=64640 last: m=120 classes=7 cclen=84 t=226s
[02:07:35] it=70018 colorings=31400 lazy-girth=64907 last: m=120 classes=7 cclen=84 t=227s
[02:07:36] it=70422 colorings=31600 lazy-girth=65206 last: m=140 classes=8 cclen=71 t=228s
[02:07:37] it=70804 colorings=31800 lazy-girth=65478 last: m=120 classes=7 cclen=86 t=230s
[02:07:38] it=71185 colorings=32000 lazy-girth=65713 last: m=120 classes=7 cclen=86 t=231s
[02:07:39] it=71568 colorings=32200 lazy-girth=65960 last: m=110 classes=7 cclen=85 t=232s
[02:07:41] it=71905 colorings=32400 lazy-girth=66157 last: m=130 classes=7 cclen=86 t=233s
[02:07:42] it=72251 colorings=32600 lazy-girth=66380 last: m=120 classes=7 cclen=84 t=234s
[02:07:43] it=72613 colorings=32800 lazy-girth=66611 last: m=130 classes=7 cclen=86 t=235s
[02:07:44] it=72973 colorings=33000 lazy-girth=66879 last: m=140 classes=7 cclen=71 t=237s
[02:07:46] it=73335 colorings=33200 lazy-girth=67263 last: m=130 classes=7 cclen=80 t=238s
[02:07:47] it=73655 colorings=33400 lazy-girth=67472 last: m=110 classes=7 cclen=86 t=240s
[02:07:48] it=73996 colorings=33600 lazy-girth=67680 last: m=130 classes=7 cclen=86 t=241s
[02:07:51] it=74377 colorings=33800 lazy-girth=67968 last: m=120 classes=7 cclen=86 t=243s
[02:07:52] it=74779 colorings=34000 lazy-girth=68306 last: m=110 classes=6 cclen=87 t=245s
[02:07:54] it=75148 colorings=34200 lazy-girth=68576 last: m=120 classes=7 cclen=84 t=246s
[02:07:55] it=75502 colorings=34400 lazy-girth=68796 last: m=120 classes=7 cclen=83 t=248s
[02:07:56] it=75861 colorings=34600 lazy-girth=68987 last: m=130 classes=7 cclen=86 t=249s
[02:07:58] it=76204 colorings=34800 lazy-girth=69166 last: m=140 classes=8 cclen=83 t=250s
[02:07:59] it=76585 colorings=35000 lazy-girth=69452 last: m=120 classes=7 cclen=86 t=252s
[02:08:01] it=76916 colorings=35200 lazy-girth=69680 last: m=130 classes=7 cclen=86 t=253s
[02:08:02] it=77269 colorings=35400 lazy-girth=69925 last: m=120 classes=7 cclen=85 t=254s
[02:08:03] it=77573 colorings=35600 lazy-girth=70046 last: m=120 classes=7 cclen=85 t=255s
[02:08:04] it=77895 colorings=35800 lazy-girth=70193 last: m=110 classes=7 cclen=86 t=257s
[02:08:05] it=78248 colorings=36000 lazy-girth=70387 last: m=120 classes=7 cclen=83 t=258s
[02:08:07] it=78591 colorings=36200 lazy-girth=70609 last: m=120 classes=7 cclen=84 t=259s
[02:08:09] it=79065 colorings=36400 lazy-girth=71267 last: m=130 classes=7 cclen=86 t=261s
[02:08:10] it=79455 colorings=36600 lazy-girth=71691 last: m=130 classes=7 cclen=83 t=263s
[02:08:13] it=80081 colorings=36800 lazy-girth=72551 last: m=120 classes=6 cclen=85 t=265s
[02:08:14] it=80494 colorings=37000 lazy-girth=72955 last: m=120 classes=7 cclen=86 t=267s
[02:08:16] it=80933 colorings=37200 lazy-girth=73379 last: m=140 classes=8 cclen=84 t=268s
[02:08:18] it=81463 colorings=37400 lazy-girth=73992 last: m=140 classes=8 cclen=78 t=270s
[02:08:19] it=81880 colorings=37600 lazy-girth=74358 last: m=130 classes=7 cclen=85 t=272s
[02:08:21] it=82349 colorings=37800 lazy-girth=74758 last: m=120 classes=7 cclen=86 t=273s
[02:08:22] it=82868 colorings=38000 lazy-girth=75281 last: m=120 classes=7 cclen=86 t=275s
[02:08:24] it=83358 colorings=38200 lazy-girth=75759 last: m=140 classes=8 cclen=79 t=276s
[02:08:25] it=83846 colorings=38400 lazy-girth=76174 last: m=120 classes=7 cclen=85 t=278s
[02:08:27] it=84250 colorings=38600 lazy-girth=76450 last: m=120 classes=7 cclen=86 t=279s
[02:08:28] it=84649 colorings=38800 lazy-girth=76753 last: m=110 classes=7 cclen=86 t=280s
[02:08:29] it=85050 colorings=39000 lazy-girth=77030 last: m=130 classes=8 cclen=85 t=282s
[02:08:30] it=85433 colorings=39200 lazy-girth=77317 last: m=120 classes=7 cclen=86 t=283s
[02:08:31] it=85753 colorings=39400 lazy-girth=77483 last: m=140 classes=8 cclen=75 t=284s
[02:08:32] it=86093 colorings=39600 lazy-girth=77666 last: m=130 classes=7 cclen=84 t=285s
[02:08:33] it=86386 colorings=39800 lazy-girth=77783 last: m=130 classes=8 cclen=85 t=286s
[02:08:34] it=86746 colorings=40000 lazy-girth=78006 last: m=120 classes=7 cclen=86 t=287s
[02:08:36] it=87223 colorings=40200 lazy-girth=78350 last: m=130 classes=8 cclen=85 t=288s
[02:08:37] it=87663 colorings=40400 lazy-girth=78698 last: m=130 classes=8 cclen=85 t=290s
[02:08:38] it=87960 colorings=40600 lazy-girth=78834 last: m=110 classes=7 cclen=86 t=291s
[02:08:41] it=88676 colorings=40800 lazy-girth=79844 last: m=120 classes=7 cclen=85 t=293s
[02:08:43] it=89516 colorings=41000 lazy-girth=80932 last: m=120 classes=7 cclen=79 t=296s
[02:08:45] it=90024 colorings=41200 lazy-girth=81333 last: m=120 classes=7 cclen=86 t=297s
[02:08:46] it=90409 colorings=41400 lazy-girth=81606 last: m=120 classes=7 cclen=86 t=298s
[02:08:47] it=90792 colorings=41600 lazy-girth=81847 last: m=120 classes=7 cclen=84 t=300s
[02:08:49] it=91333 colorings=41800 lazy-girth=82314 last: m=120 classes=7 cclen=86 t=301s
[02:08:50] it=91671 colorings=42000 lazy-girth=82525 last: m=120 classes=7 cclen=85 t=302s
[02:08:51] it=92067 colorings=42200 lazy-girth=82796 last: m=130 classes=8 cclen=85 t=304s
[02:08:53] it=92497 colorings=42400 lazy-girth=83095 last: m=110 classes=7 cclen=86 t=305s
[02:08:54] it=92888 colorings=42600 lazy-girth=83356 last: m=130 classes=8 cclen=80 t=306s
[02:08:55] it=93292 colorings=42800 lazy-girth=83615 last: m=120 classes=7 cclen=86 t=308s
[02:08:56] it=93671 colorings=43000 lazy-girth=83860 last: m=130 classes=8 cclen=84 t=309s
[02:08:58] it=93993 colorings=43200 lazy-girth=84049 last: m=130 classes=8 cclen=84 t=310s
[02:08:59] it=94288 colorings=43400 lazy-girth=84183 last: m=130 classes=8 cclen=85 t=311s
[02:09:00] it=94781 colorings=43600 lazy-girth=84576 last: m=140 classes=8 cclen=83 t=313s
[02:09:02] it=95262 colorings=43800 lazy-girth=84936 last: m=110 classes=7 cclen=86 t=314s
[02:09:03] it=95642 colorings=44000 lazy-girth=85164 last: m=110 classes=7 cclen=86 t=315s
[02:09:04] it=96099 colorings=44200 lazy-girth=85512 last: m=120 classes=7 cclen=86 t=317s
[02:09:06] it=96525 colorings=44400 lazy-girth=85800 last: m=140 classes=8 cclen=76 t=318s
[02:09:07] it=96975 colorings=44600 lazy-girth=86103 last: m=110 classes=7 cclen=85 t=319s
[02:09:08] it=97350 colorings=44800 lazy-girth=86311 last: m=110 classes=7 cclen=86 t=321s
[02:09:09] it=97734 colorings=45000 lazy-girth=86542 last: m=120 classes=7 cclen=85 t=322s
[02:09:10] it=98120 colorings=45200 lazy-girth=86764 last: m=130 classes=8 cclen=85 t=323s
[02:09:12] it=98531 colorings=45400 lazy-girth=86995 last: m=120 classes=7 cclen=86 t=324s
[02:09:13] it=98907 colorings=45600 lazy-girth=87204 last: m=110 classes=7 cclen=86 t=325s
[02:09:14] it=99231 colorings=45800 lazy-girth=87360 last: m=110 classes=7 cclen=86 t=326s
[02:09:15] it=99560 colorings=46000 lazy-girth=87517 last: m=110 classes=7 cclen=86 t=327s
[02:09:16] it=99944 colorings=46200 lazy-girth=87731 last: m=120 classes=7 cclen=85 t=328s
[02:09:17] it=100283 colorings=46400 lazy-girth=87892 last: m=110 classes=7 cclen=85 t=329s
[02:09:18] it=100586 colorings=46600 lazy-girth=88011 last: m=110 classes=7 cclen=86 t=330s
[02:09:19] it=100935 colorings=46800 lazy-girth=88177 last: m=110 classes=7 cclen=85 t=331s
[02:09:20] it=101265 colorings=47000 lazy-girth=88337 last: m=120 classes=7 cclen=81 t=332s
[02:09:21] it=101589 colorings=47200 lazy-girth=88468 last: m=120 classes=7 cclen=86 t=333s
[02:09:22] it=101938 colorings=47400 lazy-girth=88621 last: m=120 classes=7 cclen=84 t=334s
[02:09:23] it=102383 colorings=47600 lazy-girth=88915 last: m=140 classes=8 cclen=83 t=336s
[02:09:24] it=102768 colorings=47800 lazy-girth=89138 last: m=110 classes=7 cclen=86 t=337s
[02:09:25] it=103071 colorings=48000 lazy-girth=89274 last: m=130 classes=8 cclen=85 t=338s
[02:09:27] it=103461 colorings=48200 lazy-girth=89568 last: m=120 classes=7 cclen=86 t=339s
[02:09:28] it=103841 colorings=48400 lazy-girth=89818 last: m=120 classes=7 cclen=86 t=341s
[02:09:30] it=104229 colorings=48600 lazy-girth=90082 last: m=110 classes=6 cclen=87 t=342s
[02:09:31] it=104604 colorings=48800 lazy-girth=90303 last: m=120 classes=7 cclen=86 t=343s
[02:09:32] it=104992 colorings=49000 lazy-girth=90542 last: m=110 classes=7 cclen=86 t=345s
[02:09:34] it=105398 colorings=49200 lazy-girth=90824 last: m=110 classes=7 cclen=85 t=346s
[02:09:35] it=105808 colorings=49400 lazy-girth=91124 last: m=140 classes=8 cclen=72 t=348s
[02:09:36] it=106115 colorings=49600 lazy-girth=91279 last: m=130 classes=7 cclen=77 t=349s
[02:09:38] it=106656 colorings=49800 lazy-girth=91805 last: m=120 classes=7 cclen=86 t=351s
[02:09:40] it=107118 colorings=50000 lazy-girth=92185 last: m=120 classes=7 cclen=86 t=352s
[02:09:42] it=107660 colorings=50200 lazy-girth=92706 last: m=130 classes=7 cclen=86 t=354s
[02:09:44] it=108224 colorings=50400 lazy-girth=93176 last: m=130 classes=7 cclen=86 t=356s
[02:09:47] it=108589 colorings=50600 lazy-girth=93455 last: m=120 classes=7 cclen=86 t=359s
[02:09:48] it=108956 colorings=50800 lazy-girth=93673 last: m=120 classes=7 cclen=84 t=361s
[02:09:50] it=109321 colorings=51000 lazy-girth=93902 last: m=120 classes=7 cclen=86 t=362s
[02:09:51] it=109604 colorings=51200 lazy-girth=93996 last: m=120 classes=7 cclen=85 t=363s
[02:09:52] it=109887 colorings=51400 lazy-girth=94130 last: m=110 classes=6 cclen=83 t=364s
[02:09:53] it=110287 colorings=51600 lazy-girth=94490 last: m=110 classes=6 cclen=86 t=366s
[02:09:55] it=110626 colorings=51800 lazy-girth=94682 last: m=110 classes=6 cclen=86 t=367s
[02:09:56] it=110978 colorings=52000 lazy-girth=94887 last: m=120 classes=7 cclen=85 t=369s
[02:09:57] it=111324 colorings=52200 lazy-girth=95062 last: m=120 classes=7 cclen=86 t=370s
[02:09:58] it=111706 colorings=52400 lazy-girth=95301 last: m=130 classes=7 cclen=86 t=371s
[02:10:00] it=112115 colorings=52600 lazy-girth=95572 last: m=130 classes=7 cclen=86 t=372s
[02:10:01] it=112440 colorings=52800 lazy-girth=95717 last: m=110 classes=7 cclen=86 t=373s
[02:10:02] it=112766 colorings=53000 lazy-girth=95866 last: m=120 classes=7 cclen=86 t=374s
[02:10:03] it=113102 colorings=53200 lazy-girth=96031 last: m=110 classes=7 cclen=86 t=376s
[02:10:04] it=113429 colorings=53400 lazy-girth=96178 last: m=120 classes=7 cclen=85 t=377s
[02:10:06] it=114012 colorings=53600 lazy-girth=96724 last: m=130 classes=7 cclen=85 t=379s
[02:10:08] it=114382 colorings=53800 lazy-girth=96989 last: m=140 classes=8 cclen=81 t=380s
[02:10:09] it=114814 colorings=54000 lazy-girth=97278 last: m=120 classes=7 cclen=84 t=381s
[02:10:10] it=115142 colorings=54200 lazy-girth=97441 last: m=120 classes=7 cclen=86 t=383s
[02:10:12] it=115519 colorings=54400 lazy-girth=97696 last: m=120 classes=7 cclen=86 t=384s
[02:10:13] it=115826 colorings=54600 lazy-girth=97816 last: m=120 classes=7 cclen=84 t=385s
[02:10:14] it=116138 colorings=54800 lazy-girth=97955 last: m=130 classes=8 cclen=85 t=386s
[02:10:15] it=116508 colorings=55000 lazy-girth=98150 last: m=110 classes=7 cclen=84 t=387s
[02:10:16] it=116887 colorings=55200 lazy-girth=98390 last: m=120 classes=7 cclen=86 t=388s
[02:10:17] it=117244 colorings=55400 lazy-girth=98579 last: m=120 classes=7 cclen=84 t=389s
[02:10:18] it=117630 colorings=55600 lazy-girth=98813 last: m=120 classes=7 cclen=86 t=391s
[02:10:19] it=117988 colorings=55800 lazy-girth=99015 last: m=110 classes=7 cclen=85 t=392s
[02:10:21] it=118305 colorings=56000 lazy-girth=99189 last: m=130 classes=8 cclen=85 t=393s
[02:10:22] it=118624 colorings=56200 lazy-girth=99335 last: m=130 classes=8 cclen=85 t=394s
[02:10:22] it=118900 colorings=56400 lazy-girth=99417 last: m=110 classes=7 cclen=85 t=395s
[02:10:23] it=119182 colorings=56600 lazy-girth=99501 last: m=120 classes=7 cclen=86 t=396s
[02:10:24] it=119485 colorings=56800 lazy-girth=99619 last: m=110 classes=7 cclen=85 t=397s
[02:10:26] it=119852 colorings=57000 lazy-girth=99801 last: m=120 classes=7 cclen=84 t=398s
[02:10:27] it=120240 colorings=57200 lazy-girth=100012 last: m=120 classes=7 cclen=85 t=399s
[02:10:28] it=120652 colorings=57400 lazy-girth=100254 last: m=120 classes=7 cclen=86 t=400s
[02:10:29] it=121102 colorings=57600 lazy-girth=100542 last: m=120 classes=7 cclen=86 t=402s
[02:10:31] it=121435 colorings=57800 lazy-girth=100696 last: m=120 classes=7 cclen=86 t=403s
[02:10:32] it=121792 colorings=58000 lazy-girth=100863 last: m=120 classes=7 cclen=86 t=404s
[02:10:33] it=122085 colorings=58200 lazy-girth=100956 last: m=120 classes=7 cclen=85 t=405s
[02:10:34] it=122392 colorings=58400 lazy-girth=101088 last: m=130 classes=7 cclen=85 t=406s
[02:10:35] it=122699 colorings=58600 lazy-girth=101200 last: m=120 classes=7 cclen=86 t=407s
[02:10:36] it=123033 colorings=58800 lazy-girth=101376 last: m=130 classes=7 cclen=82 t=409s
[02:10:37] it=123301 colorings=59000 lazy-girth=101470 last: m=120 classes=7 cclen=86 t=410s
[02:10:39] it=123656 colorings=59200 lazy-girth=101666 last: m=130 classes=7 cclen=86 t=411s
[02:10:40] it=123997 colorings=59400 lazy-girth=101836 last: m=130 classes=7 cclen=81 t=412s
[02:10:41] it=124351 colorings=59600 lazy-girth=101998 last: m=110 classes=7 cclen=85 t=413s
[02:10:42] it=124762 colorings=59800 lazy-girth=102225 last: m=120 classes=7 cclen=83 t=415s
[02:10:43] it=125093 colorings=60000 lazy-girth=102396 last: m=130 classes=7 cclen=83 t=416s
[02:10:44] it=125365 colorings=60200 lazy-girth=102475 last: m=110 classes=7 cclen=86 t=417s
[02:10:46] it=125700 colorings=60400 lazy-girth=102626 last: m=120 classes=7 cclen=86 t=418s
[02:10:47] it=125959 colorings=60600 lazy-girth=102695 last: m=110 classes=7 cclen=86 t=419s
[02:10:48] it=126370 colorings=60800 lazy-girth=102933 last: m=110 classes=7 cclen=86 t=421s
[02:10:50] it=126729 colorings=61000 lazy-girth=103098 last: m=130 classes=8 cclen=85 t=422s
[02:10:51] it=127057 colorings=61200 lazy-girth=103242 last: m=110 classes=7 cclen=85 t=423s
[02:10:52] it=127373 colorings=61400 lazy-girth=103363 last: m=130 classes=8 cclen=84 t=424s
[02:10:53] it=127700 colorings=61600 lazy-girth=103506 last: m=110 classes=7 cclen=86 t=425s
[02:10:54] it=127974 colorings=61800 lazy-girth=103592 last: m=110 classes=7 cclen=86 t=426s
[02:10:55] it=128262 colorings=62000 lazy-girth=103691 last: m=130 classes=8 cclen=84 t=427s
[02:10:56] it=128559 colorings=62200 lazy-girth=103804 last: m=120 classes=7 cclen=86 t=428s
[02:10:57] it=128893 colorings=62400 lazy-girth=103947 last: m=110 classes=7 cclen=86 t=429s
[02:10:58] it=129222 colorings=62600 lazy-girth=104104 last: m=120 classes=7 cclen=85 t=430s
[02:10:59] it=129578 colorings=62800 lazy-girth=104264 last: m=120 classes=7 cclen=85 t=432s
[02:11:00] it=129948 colorings=63000 lazy-girth=104466 last: m=130 classes=8 cclen=85 t=433s
[02:11:02] it=130275 colorings=63200 lazy-girth=104595 last: m=140 classes=8 cclen=85 t=434s
[02:11:03] it=130588 colorings=63400 lazy-girth=104711 last: m=120 classes=7 cclen=86 t=435s
[02:11:04] it=130888 colorings=63600 lazy-girth=104817 last: m=110 classes=7 cclen=85 t=436s
[02:11:05] it=131161 colorings=63800 lazy-girth=104894 last: m=120 classes=7 cclen=86 t=437s
[02:11:06] it=131484 colorings=64000 lazy-girth=105019 last: m=120 classes=7 cclen=86 t=438s
[02:11:08] it=131959 colorings=64200 lazy-girth=105296 last: m=110 classes=7 cclen=84 t=440s
[02:11:09] it=132217 colorings=64400 lazy-girth=105356 last: m=110 classes=7 cclen=86 t=441s
[02:11:09] it=132492 colorings=64600 lazy-girth=105435 last: m=130 classes=7 cclen=86 t=442s
[02:11:10] it=132731 colorings=64800 lazy-girth=105479 last: m=110 classes=7 cclen=86 t=443s
[02:11:11] it=132981 colorings=65000 lazy-girth=105529 last: m=130 classes=8 cclen=83 t=444s
[02:11:12] it=133292 colorings=65200 lazy-girth=105663 last: m=120 classes=7 cclen=85 t=445s
[02:11:14] it=133661 colorings=65400 lazy-girth=105860 last: m=120 classes=7 cclen=86 t=446s
[02:11:15] it=134015 colorings=65600 lazy-girth=106052 last: m=120 classes=7 cclen=86 t=447s
[02:11:16] it=134279 colorings=65800 lazy-girth=106126 last: m=140 classes=8 cclen=82 t=448s
[02:11:17] it=134626 colorings=66000 lazy-girth=106277 last: m=140 classes=8 cclen=79 t=449s
[02:11:18] it=134894 colorings=66200 lazy-girth=106368 last: m=120 classes=7 cclen=86 t=450s
[02:11:19] it=135249 colorings=66400 lazy-girth=106539 last: m=120 classes=7 cclen=86 t=451s
[02:11:20] it=135598 colorings=66600 lazy-girth=106720 last: m=120 classes=7 cclen=86 t=453s
[02:11:22] it=135959 colorings=66800 lazy-girth=106897 last: m=130 classes=8 cclen=81 t=454s
[02:11:23] it=136203 colorings=67000 lazy-girth=106947 last: m=130 classes=7 cclen=79 t=455s
[02:11:24] it=136496 colorings=67200 lazy-girth=107083 last: m=120 classes=7 cclen=77 t=457s
[02:11:26] it=136758 colorings=67400 lazy-girth=107163 last: m=110 classes=6 cclen=86 t=458s
[02:11:27] it=137065 colorings=67600 lazy-girth=107286 last: m=120 classes=7 cclen=86 t=459s
[02:11:29] it=137484 colorings=67800 lazy-girth=107561 last: m=120 classes=7 cclen=86 t=461s
[02:11:30] it=137852 colorings=68000 lazy-girth=107754 last: m=120 classes=7 cclen=84 t=463s
[02:11:32] it=138168 colorings=68200 lazy-girth=107906 last: m=120 classes=7 cclen=83 t=464s
[02:11:33] it=138430 colorings=68400 lazy-girth=107976 last: m=130 classes=8 cclen=85 t=465s
[02:11:34] it=138735 colorings=68600 lazy-girth=108081 last: m=120 classes=7 cclen=75 t=466s
[02:11:36] it=139119 colorings=68800 lazy-girth=108320 last: m=140 classes=8 cclen=78 t=469s
[02:11:38] it=139477 colorings=69000 lazy-girth=108522 last: m=120 classes=7 cclen=86 t=470s
[02:11:39] it=139798 colorings=69200 lazy-girth=108681 last: m=130 classes=7 cclen=81 t=472s
[02:11:41] it=140171 colorings=69400 lazy-girth=108870 last: m=130 classes=7 cclen=86 t=474s
[02:11:44] it=140569 colorings=69600 lazy-girth=109090 last: m=120 classes=7 cclen=85 t=476s
[02:11:45] it=140852 colorings=69800 lazy-girth=109179 last: m=120 classes=7 cclen=82 t=477s
[02:11:46] it=141120 colorings=70000 lazy-girth=109247 last: m=120 classes=7 cclen=86 t=478s
[02:11:47] it=141394 colorings=70200 lazy-girth=109323 last: m=120 classes=7 cclen=86 t=479s
[02:11:53] it=141770 colorings=70400 lazy-girth=109503 last: m=120 classes=7 cclen=85 t=485s
[02:11:55] it=142120 colorings=70600 lazy-girth=109663 last: m=130 classes=7 cclen=86 t=487s
[02:11:56] it=142383 colorings=70800 lazy-girth=109732 last: m=130 classes=8 cclen=85 t=488s
[02:11:57] it=142625 colorings=71000 lazy-girth=109776 last: m=130 classes=8 cclen=85 t=489s
[02:11:58] it=142844 colorings=71200 lazy-girth=109795 last: m=130 classes=8 cclen=84 t=490s
[02:12:04] it=143534 colorings=71400 lazy-girth=110760 last: m=120 classes=7 cclen=86 t=496s
[02:12:07] it=144434 colorings=71600 lazy-girth=112529 last: m=120 classes=7 cclen=86 t=500s
[02:12:09] it=144897 colorings=71800 lazy-girth=112998 last: m=120 classes=7 cclen=86 t=501s
[02:12:11] it=145448 colorings=72000 lazy-girth=113793 last: m=140 classes=8 cclen=83 t=503s
[02:12:14] it=146269 colorings=72200 lazy-girth=115196 last: m=120 classes=7 cclen=45 t=506s
[02:12:15] it=146712 colorings=72400 lazy-girth=115610 last: m=120 classes=7 cclen=86 t=508s
[02:12:17] it=147170 colorings=72600 lazy-girth=116009 last: m=120 classes=7 cclen=86 t=509s
[02:12:18] it=147448 colorings=72800 lazy-girth=116128 last: m=130 classes=7 cclen=82 t=510s
[02:12:21] it=148128 colorings=73000 lazy-girth=117117 last: m=120 classes=7 cclen=86 t=513s
[02:12:23] it=148689 colorings=73200 lazy-girth=117820 last: m=130 classes=7 cclen=64 t=515s
[02:12:24] it=149214 colorings=73400 lazy-girth=118435 last: m=130 classes=7 cclen=86 t=517s
[02:12:26] it=149514 colorings=73600 lazy-girth=118570 last: m=130 classes=7 cclen=73 t=518s
[02:12:28] it=150087 colorings=73800 lazy-girth=119362 last: m=110 classes=7 cclen=86 t=520s
[02:12:30] it=150583 colorings=74000 lazy-girth=119892 last: m=110 classes=7 cclen=86 t=522s
[02:12:31] it=150969 colorings=74200 lazy-girth=120207 last: m=120 classes=7 cclen=83 t=524s
[02:12:32] it=151353 colorings=74400 lazy-girth=120464 last: m=120 classes=7 cclen=86 t=525s
[02:12:34] it=151718 colorings=74600 lazy-girth=120700 last: m=130 classes=7 cclen=76 t=526s
[02:12:36] it=152213 colorings=74800 lazy-girth=121184 last: m=130 classes=7 cclen=86 t=528s
[02:12:37] it=152581 colorings=75000 lazy-girth=121485 last: m=120 classes=7 cclen=84 t=529s
[02:12:39] it=153060 colorings=75200 lazy-girth=121964 last: m=120 classes=7 cclen=86 t=531s
[02:12:41] it=153700 colorings=75400 lazy-girth=122769 last: m=130 classes=7 cclen=84 t=533s
[02:12:42] it=154228 colorings=75600 lazy-girth=123330 last: m=120 classes=7 cclen=85 t=535s
[02:12:44] it=154735 colorings=75800 lazy-girth=123863 last: m=130 classes=7 cclen=86 t=536s
[02:12:45] it=155177 colorings=76000 lazy-girth=124272 last: m=120 classes=7 cclen=86 t=538s
[02:12:47] it=155603 colorings=76200 lazy-girth=124681 last: m=130 classes=7 cclen=84 t=539s
[02:12:48] it=156015 colorings=76400 lazy-girth=125039 last: m=120 classes=7 cclen=85 t=540s
[02:12:49] it=156365 colorings=76600 lazy-girth=125238 last: m=140 classes=8 cclen=76 t=541s
[02:12:50] it=156776 colorings=76800 lazy-girth=125538 last: m=120 classes=7 cclen=86 t=543s
[02:12:51] it=157140 colorings=77000 lazy-girth=125732 last: m=130 classes=7 cclen=85 t=544s
[02:12:53] it=157534 colorings=77200 lazy-girth=126067 last: m=120 classes=7 cclen=84 t=545s
[02:12:54] it=157985 colorings=77400 lazy-girth=126555 last: m=140 classes=8 cclen=83 t=547s
[02:12:56] it=158412 colorings=77600 lazy-girth=126906 last: m=130 classes=7 cclen=77 t=548s
[02:12:57] it=158866 colorings=77800 lazy-girth=127245 last: m=120 classes=7 cclen=86 t=549s
[02:12:59] it=159365 colorings=78000 lazy-girth=127643 last: m=120 classes=7 cclen=86 t=551s
[02:13:00] it=159701 colorings=78200 lazy-girth=127819 last: m=110 classes=7 cclen=85 t=552s
[02:13:01] it=160066 colorings=78400 lazy-girth=128047 last: m=130 classes=8 cclen=83 t=553s
[02:13:02] it=160527 colorings=78600 lazy-girth=128426 last: m=120 classes=7 cclen=86 t=555s
[02:13:04] it=161027 colorings=78800 lazy-girth=128972 last: m=120 classes=7 cclen=86 t=557s
[02:13:06] it=161386 colorings=79000 lazy-girth=129206 last: m=120 classes=7 cclen=86 t=558s
[02:13:07] it=161749 colorings=79200 lazy-girth=129455 last: m=120 classes=7 cclen=86 t=559s
[02:13:08] it=162130 colorings=79400 lazy-girth=129725 last: m=130 classes=8 cclen=84 t=560s
[02:13:09] it=162488 colorings=79600 lazy-girth=129935 last: m=120 classes=7 cclen=86 t=561s
[02:13:10] it=162821 colorings=79800 lazy-girth=130101 last: m=130 classes=8 cclen=85 t=563s
[02:13:11] it=163161 colorings=80000 lazy-girth=130297 last: m=140 classes=8 cclen=84 t=564s
[02:13:13] it=163545 colorings=80200 lazy-girth=130557 last: m=120 classes=7 cclen=86 t=565s
[02:13:14] it=163904 colorings=80400 lazy-girth=130761 last: m=120 classes=7 cclen=86 t=566s
[02:13:15] it=164252 colorings=80600 lazy-girth=130929 last: m=130 classes=8 cclen=85 t=567s
[02:13:16] it=164630 colorings=80800 lazy-girth=131175 last: m=110 classes=7 cclen=86 t=569s
[02:13:18] it=165032 colorings=81000 lazy-girth=131428 last: m=130 classes=8 cclen=85 t=570s
[02:13:19] it=165396 colorings=81200 lazy-girth=131668 last: m=120 classes=7 cclen=82 t=571s
[02:13:20] it=165739 colorings=81400 lazy-girth=131898 last: m=120 classes=7 cclen=82 t=573s
[02:13:21] it=166101 colorings=81600 lazy-girth=132108 last: m=110 classes=7 cclen=86 t=574s
[02:13:22] it=166433 colorings=81800 lazy-girth=132291 last: m=120 classes=7 cclen=85 t=575s
[02:13:24] it=166776 colorings=82000 lazy-girth=132478 last: m=130 classes=8 cclen=84 t=576s
[02:13:25] it=167196 colorings=82200 lazy-girth=132761 last: m=120 classes=7 cclen=85 t=578s
[02:13:27] it=167601 colorings=82400 lazy-girth=133011 last: m=110 classes=7 cclen=85 t=579s
[02:13:28] it=167943 colorings=82600 lazy-girth=133189 last: m=120 classes=7 cclen=86 t=580s
[02:13:29] it=168293 colorings=82800 lazy-girth=133396 last: m=120 classes=7 cclen=65 t=581s
[02:13:31] it=168748 colorings=83000 lazy-girth=133677 last: m=110 classes=7 cclen=86 t=583s
[02:13:32] it=169127 colorings=83200 lazy-girth=133887 last: m=120 classes=7 cclen=86 t=584s
[02:13:33] it=169523 colorings=83400 lazy-girth=134128 last: m=110 classes=7 cclen=85 t=586s
[02:13:34] it=169866 colorings=83600 lazy-girth=134291 last: m=120 classes=7 cclen=80 t=587s
[02:13:36] it=170291 colorings=83800 lazy-girth=134567 last: m=130 classes=8 cclen=83 t=588s
[02:13:37] it=170619 colorings=84000 lazy-girth=134716 last: m=120 classes=7 cclen=86 t=589s
[02:13:38] it=170959 colorings=84200 lazy-girth=134863 last: m=120 classes=7 cclen=85 t=590s
[02:13:39] it=171423 colorings=84400 lazy-girth=135283 last: m=120 classes=7 cclen=86 t=592s
[02:13:41] it=171837 colorings=84600 lazy-girth=135554 last: m=120 classes=7 cclen=86 t=593s
[02:13:42] it=172238 colorings=84800 lazy-girth=135775 last: m=120 classes=7 cclen=82 t=594s
[02:13:43] it=172643 colorings=85000 lazy-girth=135996 last: m=120 classes=7 cclen=86 t=596s
[02:13:44] it=172920 colorings=85200 lazy-girth=136102 last: m=130 classes=8 cclen=80 t=597s
[02:13:46] it=173457 colorings=85400 lazy-girth=136520 last: m=110 classes=7 cclen=86 t=598s
[02:13:47] it=173780 colorings=85600 lazy-girth=136686 last: m=130 classes=7 cclen=85 t=599s
[02:13:48] it=174096 colorings=85800 lazy-girth=136848 last: m=130 classes=8 cclen=85 t=600s
[02:13:49] it=174346 colorings=86000 lazy-girth=136908 last: m=130 classes=8 cclen=82 t=601s
[02:13:50] it=174597 colorings=86200 lazy-girth=136964 last: m=130 classes=8 cclen=82 t=602s
[02:13:51] it=174881 colorings=86400 lazy-girth=137061 last: m=130 classes=8 cclen=85 t=603s
[02:13:52] it=175221 colorings=86600 lazy-girth=137213 last: m=110 classes=7 cclen=86 t=604s
[02:13:53] it=175534 colorings=86800 lazy-girth=137339 last: m=130 classes=8 cclen=84 t=605s
[02:13:54] it=175828 colorings=87000 lazy-girth=137441 last: m=110 classes=7 cclen=86 t=606s
[02:13:55] it=176101 colorings=87200 lazy-girth=137525 last: m=120 classes=7 cclen=85 t=607s
[02:13:56] it=176414 colorings=87400 lazy-girth=137650 last: m=120 classes=7 cclen=86 t=608s
[02:13:57] it=176690 colorings=87600 lazy-girth=137726 last: m=120 classes=7 cclen=86 t=609s
[02:13:58] it=176933 colorings=87800 lazy-girth=137771 last: m=130 classes=8 cclen=73 t=610s
[02:14:01] it=177573 colorings=88000 lazy-girth=138646 last: m=140 classes=8 cclen=83 t=613s
[02:14:04] it=178236 colorings=88200 lazy-girth=139656 last: m=130 classes=7 cclen=79 t=616s
[02:14:05] it=178642 colorings=88400 lazy-girth=140032 last: m=120 classes=7 cclen=86 t=618s
[02:14:07] it=179107 colorings=88600 lazy-girth=140471 last: m=110 classes=6 cclen=87 t=620s
[02:14:09] it=179548 colorings=88800 lazy-girth=140809 last: m=140 classes=8 cclen=83 t=621s
[02:14:11] it=180090 colorings=89000 lazy-girth=141316 last: m=130 classes=7 cclen=80 t=623s
[02:14:12] it=180494 colorings=89200 lazy-girth=141575 last: m=130 classes=7 cclen=86 t=624s
[02:14:13] it=180881 colorings=89400 lazy-girth=141853 last: m=120 classes=7 cclen=86 t=626s
[02:14:15] it=181247 colorings=89600 lazy-girth=142061 last: m=120 classes=7 cclen=86 t=627s
[02:14:16] it=181634 colorings=89800 lazy-girth=142411 last: m=130 classes=7 cclen=80 t=629s
[02:14:19] it=182169 colorings=90000 lazy-girth=142902 last: m=130 classes=7 cclen=86 t=631s
[02:14:22] it=182958 colorings=90200 lazy-girth=144123 last: m=120 classes=7 cclen=86 t=635s
[02:14:24] it=183522 colorings=90400 lazy-girth=144629 last: m=120 classes=7 cclen=86 t=637s
[02:14:25] it=183858 colorings=90600 lazy-girth=144824 last: m=120 classes=7 cclen=84 t=638s
[02:14:27] it=184196 colorings=90800 lazy-girth=145019 last: m=120 classes=7 cclen=85 t=639s
[02:14:29] it=184659 colorings=91000 lazy-girth=145409 last: m=140 classes=8 cclen=79 t=641s
[02:14:30] it=185061 colorings=91200 lazy-girth=145696 last: m=140 classes=8 cclen=84 t=643s
[02:14:32] it=185452 colorings=91400 lazy-girth=145982 last: m=120 classes=7 cclen=86 t=644s
[02:14:33] it=185797 colorings=91600 lazy-girth=146168 last: m=120 classes=7 cclen=86 t=645s
[02:14:34] it=186132 colorings=91800 lazy-girth=146347 last: m=120 classes=7 cclen=86 t=647s
[02:14:35] it=186464 colorings=92000 lazy-girth=146511 last: m=110 classes=7 cclen=86 t=648s
[02:14:37] it=186835 colorings=92200 lazy-girth=146743 last: m=140 classes=8 cclen=74 t=649s
[02:14:39] it=187262 colorings=92400 lazy-girth=147089 last: m=120 classes=7 cclen=86 t=651s
[02:14:40] it=187722 colorings=92600 lazy-girth=147509 last: m=130 classes=7 cclen=83 t=653s
[02:14:42] it=188221 colorings=92800 lazy-girth=147954 last: m=120 classes=7 cclen=85 t=655s
[02:14:44] it=188670 colorings=93000 lazy-girth=148279 last: m=130 classes=7 cclen=78 t=657s
[02:14:46] it=189127 colorings=93200 lazy-girth=148609 last: m=120 classes=7 cclen=86 t=659s
[02:14:48] it=189689 colorings=93400 lazy-girth=149166 last: m=120 classes=7 cclen=84 t=661s
[02:14:51] it=190322 colorings=93600 lazy-girth=149895 last: m=120 classes=7 cclen=86 t=663s
[02:14:53] it=190751 colorings=93800 lazy-girth=150247 last: m=120 classes=7 cclen=85 t=665s
[02:14:59] it=191243 colorings=94000 lazy-girth=150656 last: m=120 classes=7 cclen=84 t=671s
[02:15:00] it=191595 colorings=94200 lazy-girth=150858 last: m=120 classes=7 cclen=86 t=673s
[02:15:01] it=191909 colorings=94400 lazy-girth=150995 last: m=130 classes=8 cclen=84 t=674s
[02:15:03] it=192259 colorings=94600 lazy-girth=151174 last: m=110 classes=7 cclen=85 t=675s
[02:15:04] it=192577 colorings=94800 lazy-girth=151331 last: m=110 classes=7 cclen=86 t=676s
[02:15:06] it=192916 colorings=95000 lazy-girth=151506 last: m=110 classes=7 cclen=85 t=678s
[02:15:07] it=193251 colorings=95200 lazy-girth=151688 last: m=110 classes=7 cclen=86 t=679s
[02:15:08] it=193626 colorings=95400 lazy-girth=151909 last: m=140 classes=8 cclen=84 t=681s
[02:15:10] it=193978 colorings=95600 lazy-girth=152166 last: m=120 classes=7 cclen=86 t=682s
[02:15:12] it=194457 colorings=95800 lazy-girth=152523 last: m=120 classes=7 cclen=86 t=684s
[02:15:13] it=194768 colorings=96000 lazy-girth=152674 last: m=120 classes=7 cclen=86 t=685s
[02:15:14] it=195238 colorings=96200 lazy-girth=152985 last: m=110 classes=7 cclen=86 t=687s
[02:15:16] it=195519 colorings=96400 lazy-girth=153082 last: m=130 classes=8 cclen=81 t=688s
[02:15:17] it=195780 colorings=96600 lazy-girth=153162 last: m=110 classes=7 cclen=86 t=689s
[02:15:18] it=196080 colorings=96800 lazy-girth=153270 last: m=110 classes=7 cclen=85 t=690s
[02:15:19] it=196366 colorings=97000 lazy-girth=153395 last: m=120 classes=7 cclen=86 t=692s
[02:15:20] it=196663 colorings=97200 lazy-girth=153531 last: m=130 classes=8 cclen=82 t=693s
[02:15:21] it=196953 colorings=97400 lazy-girth=153667 last: m=140 classes=8 cclen=69 t=694s
[02:15:22] it=197211 colorings=97600 lazy-girth=153760 last: m=110 classes=7 cclen=86 t=695s
[02:15:23] it=197510 colorings=97800 lazy-girth=153883 last: m=120 classes=7 cclen=83 t=696s
[02:15:25] it=197867 colorings=98000 lazy-girth=154064 last: m=130 classes=8 cclen=85 t=697s
[02:15:26] it=198197 colorings=98200 lazy-girth=154223 last: m=110 classes=7 cclen=86 t=698s
[02:15:27] it=198515 colorings=98400 lazy-girth=154374 last: m=110 classes=7 cclen=86 t=700s
[02:15:28] it=198819 colorings=98600 lazy-girth=154496 last: m=120 classes=7 cclen=86 t=701s
[02:15:29] it=199101 colorings=98800 lazy-girth=154607 last: m=110 classes=7 cclen=84 t=702s
[02:15:30] it=199376 colorings=99000 lazy-girth=154698 last: m=140 classes=8 cclen=83 t=703s
[02:15:32] it=199684 colorings=99200 lazy-girth=154812 last: m=120 classes=7 cclen=86 t=704s
[02:15:32] it=199969 colorings=99400 lazy-girth=154915 last: m=120 classes=7 cclen=86 t=705s
[02:15:34] it=200355 colorings=99600 lazy-girth=155151 last: m=110 classes=7 cclen=84 t=706s
[02:15:35] it=200752 colorings=99800 lazy-girth=155422 last: m=120 classes=7 cclen=85 t=708s
[02:15:37] it=201113 colorings=100000 lazy-girth=155638 last: m=120 classes=7 cclen=86 t=709s
[02:15:38] it=201420 colorings=100200 lazy-girth=155758 last: m=120 classes=7 cclen=85 t=710s
[02:15:39] it=201740 colorings=100400 lazy-girth=155899 last: m=130 classes=7 cclen=85 t=712s
[02:15:41] it=202245 colorings=100600 lazy-girth=156311 last: m=120 classes=7 cclen=86 t=714s
[02:15:43] it=202716 colorings=100800 lazy-girth=156683 last: m=120 classes=7 cclen=86 t=715s
[02:15:44] it=203080 colorings=101000 lazy-girth=156938 last: m=120 classes=7 cclen=86 t=717s
[02:15:45] it=203368 colorings=101200 lazy-girth=157032 last: m=120 classes=7 cclen=86 t=718s
[02:15:47] it=203744 colorings=101400 lazy-girth=157269 last: m=130 classes=7 cclen=85 t=719s
[02:15:49] it=204102 colorings=101600 lazy-girth=157465 last: m=120 classes=7 cclen=85 t=721s
[02:15:50] it=204495 colorings=101800 lazy-girth=157740 last: m=130 classes=7 cclen=79 t=723s
[02:15:52] it=204783 colorings=102000 lazy-girth=157855 last: m=130 classes=7 cclen=86 t=724s
[02:15:53] it=205138 colorings=102200 lazy-girth=158054 last: m=120 classes=7 cclen=84 t=725s
[02:15:55] it=205667 colorings=102400 lazy-girth=158554 last: m=130 classes=7 cclen=84 t=728s
[02:15:57] it=205965 colorings=102600 lazy-girth=158680 last: m=120 classes=7 cclen=68 t=729s
[02:15:58] it=206283 colorings=102800 lazy-girth=158813 last: m=130 classes=8 cclen=82 t=730s
[02:15:59] it=206640 colorings=103000 lazy-girth=159004 last: m=120 classes=7 cclen=85 t=732s
[02:16:01] it=207021 colorings=103200 lazy-girth=159218 last: m=140 classes=8 cclen=80 t=733s
[02:16:03] it=207497 colorings=103400 lazy-girth=159547 last: m=120 classes=7 cclen=82 t=735s
[02:16:04] it=207837 colorings=103600 lazy-girth=159735 last: m=120 classes=7 cclen=86 t=737s
[02:16:06] it=208225 colorings=103800 lazy-girth=159955 last: m=120 classes=7 cclen=85 t=739s
[02:16:07] it=208532 colorings=104000 lazy-girth=160080 last: m=130 classes=8 cclen=83 t=740s
[02:16:09] it=208829 colorings=104200 lazy-girth=160206 last: m=130 classes=8 cclen=85 t=741s
[02:16:10] it=209097 colorings=104400 lazy-girth=160277 last: m=110 classes=7 cclen=86 t=742s
[02:16:11] it=209392 colorings=104600 lazy-girth=160382 last: m=110 classes=7 cclen=86 t=743s
[02:16:12] it=209669 colorings=104800 lazy-girth=160463 last: m=130 classes=8 cclen=83 t=744s
[02:16:13] it=209939 colorings=105000 lazy-girth=160536 last: m=110 classes=7 cclen=86 t=745s
[02:16:14] it=210244 colorings=105200 lazy-girth=160651 last: m=120 classes=7 cclen=86 t=746s
[02:16:15] it=210503 colorings=105400 lazy-girth=160717 last: m=120 classes=7 cclen=85 t=747s
[02:16:15] it=210762 colorings=105600 lazy-girth=160776 last: m=110 classes=7 cclen=84 t=748s
[02:16:16] it=211004 colorings=105800 lazy-girth=160830 last: m=110 classes=7 cclen=86 t=749s
[02:16:17] it=211285 colorings=106000 lazy-girth=160926 last: m=110 classes=7 cclen=85 t=750s
[02:16:18] it=211555 colorings=106200 lazy-girth=161004 last: m=120 classes=7 cclen=85 t=751s
[02:16:20] it=211936 colorings=106400 lazy-girth=161202 last: m=130 classes=7 cclen=84 t=753s
[02:16:21] it=212231 colorings=106600 lazy-girth=161309 last: m=120 classes=7 cclen=86 t=754s
[02:16:23] it=212490 colorings=106800 lazy-girth=161372 last: m=130 classes=7 cclen=86 t=755s
[02:16:24] it=212756 colorings=107000 lazy-girth=161446 last: m=130 classes=8 cclen=76 t=756s
[02:16:25] it=212971 colorings=107200 lazy-girth=161461 last: m=130 classes=8 cclen=81 t=757s
[02:16:26] it=213299 colorings=107400 lazy-girth=161596 last: m=130 classes=8 cclen=85 t=758s
[02:16:28] it=213703 colorings=107600 lazy-girth=161856 last: m=110 classes=7 cclen=86 t=760s
[02:16:29] it=214013 colorings=107800 lazy-girth=161977 last: m=120 classes=7 cclen=86 t=761s
[02:16:30] it=214368 colorings=108000 lazy-girth=162190 last: m=120 classes=7 cclen=83 t=763s
[02:16:31] it=214643 colorings=108200 lazy-girth=162270 last: m=120 classes=7 cclen=86 t=764s
[02:16:32] it=214944 colorings=108400 lazy-girth=162371 last: m=120 classes=7 cclen=85 t=765s
[02:16:33] it=215225 colorings=108600 lazy-girth=162454 last: m=130 classes=7 cclen=77 t=766s
[02:16:35] it=215596 colorings=108800 lazy-girth=162641 last: m=120 classes=7 cclen=86 t=768s
[02:16:36] it=215941 colorings=109000 lazy-girth=162824 last: m=120 classes=7 cclen=84 t=769s
[02:16:38] it=216351 colorings=109200 lazy-girth=163052 last: m=120 classes=7 cclen=84 t=770s
[02:16:39] it=216624 colorings=109400 lazy-girth=163131 last: m=130 classes=7 cclen=86 t=771s
[02:16:40] it=216944 colorings=109600 lazy-girth=163261 last: m=110 classes=7 cclen=86 t=773s
[02:16:41] it=217287 colorings=109800 lazy-girth=163409 last: m=110 classes=7 cclen=85 t=774s
[02:16:43] it=217638 colorings=110000 lazy-girth=163563 last: m=110 classes=7 cclen=86 t=775s
[02:16:44] it=217954 colorings=110200 lazy-girth=163686 last: m=130 classes=8 cclen=85 t=776s
[02:16:45] it=218252 colorings=110400 lazy-girth=163793 last: m=110 classes=7 cclen=86 t=777s
[02:16:46] it=218541 colorings=110600 lazy-girth=163888 last: m=110 classes=7 cclen=86 t=778s
[02:16:47] it=218875 colorings=110800 lazy-girth=164028 last: m=110 classes=7 cclen=86 t=780s
[02:16:48] it=219097 colorings=111000 lazy-girth=164050 last: m=110 classes=7 cclen=86 t=781s
[02:16:49] it=219352 colorings=111200 lazy-girth=164105 last: m=130 classes=8 cclen=83 t=782s
[02:16:51] it=219666 colorings=111400 lazy-girth=164225 last: m=110 classes=7 cclen=86 t=783s
[02:16:53] it=219982 colorings=111600 lazy-girth=164347 last: m=120 classes=7 cclen=86 t=785s
[02:16:54] it=220273 colorings=111800 lazy-girth=164447 last: m=120 classes=7 cclen=86 t=786s
[02:16:56] it=220654 colorings=112000 lazy-girth=164634 last: m=120 classes=7 cclen=66 t=788s
[02:16:57] it=220919 colorings=112200 lazy-girth=164709 last: m=110 classes=7 cclen=86 t=789s
[02:16:58] it=221166 colorings=112400 lazy-girth=164762 last: m=110 classes=7 cclen=85 t=790s
[02:16:58] it=221413 colorings=112600 lazy-girth=164818 last: m=110 classes=7 cclen=86 t=791s
[02:16:59] it=221641 colorings=112800 lazy-girth=164850 last: m=130 classes=8 cclen=84 t=792s
[02:17:01] it=221855 colorings=113000 lazy-girth=164868 last: m=130 classes=8 cclen=84 t=793s
[02:17:02] it=222151 colorings=113200 lazy-girth=164969 last: m=120 classes=7 cclen=86 t=794s
[02:17:03] it=222434 colorings=113400 lazy-girth=165052 last: m=120 classes=7 cclen=85 t=795s
[02:17:05] it=222729 colorings=113600 lazy-girth=165159 last: m=120 classes=7 cclen=86 t=797s
[02:17:07] it=223069 colorings=113800 lazy-girth=165302 last: m=120 classes=7 cclen=86 t=799s
[02:17:10] it=223566 colorings=114000 lazy-girth=165797 last: m=130 classes=7 cclen=69 t=803s
[02:17:13] it=224171 colorings=114200 lazy-girth=166635 last: m=130 classes=7 cclen=86 t=805s
[02:17:15] it=224646 colorings=114400 lazy-girth=167144 last: m=120 classes=7 cclen=85 t=808s
[02:17:17] it=225156 colorings=114600 lazy-girth=167649 last: m=140 classes=8 cclen=75 t=810s
[02:17:19] it=225572 colorings=114800 lazy-girth=168017 last: m=130 classes=8 cclen=84 t=811s
[02:17:21] it=226031 colorings=115000 lazy-girth=168486 last: m=120 classes=7 cclen=86 t=813s
[02:17:22] it=226452 colorings=115200 lazy-girth=168848 last: m=130 classes=8 cclen=85 t=815s
[02:17:23] it=226808 colorings=115400 lazy-girth=169053 last: m=130 classes=7 cclen=84 t=816s
[02:17:25] it=227161 colorings=115600 lazy-girth=169262 last: m=120 classes=7 cclen=86 t=817s
[02:17:27] it=227596 colorings=115800 lazy-girth=169618 last: m=150 classes=8 cclen=72 t=819s
[02:17:28] it=227970 colorings=116000 lazy-girth=169875 last: m=120 classes=7 cclen=85 t=820s
[02:17:29] it=228318 colorings=116200 lazy-girth=170063 last: m=120 classes=7 cclen=84 t=822s
[02:17:30] it=228636 colorings=116400 lazy-girth=170213 last: m=120 classes=7 cclen=86 t=823s
[02:17:33] it=229213 colorings=116600 lazy-girth=171058 last: m=130 classes=7 cclen=85 t=825s
[02:17:36] it=230137 colorings=116800 lazy-girth=172405 last: m=120 classes=7 cclen=86 t=829s
[02:17:38] it=230703 colorings=117000 lazy-girth=172943 last: m=120 classes=7 cclen=86 t=831s
[02:17:41] it=231330 colorings=117200 lazy-girth=173796 last: m=140 classes=8 cclen=68 t=833s
[02:17:43] it=232039 colorings=117400 lazy-girth=174658 last: m=140 classes=8 cclen=83 t=836s
[02:17:45] it=232449 colorings=117600 lazy-girth=174934 last: m=130 classes=7 cclen=86 t=837s
[02:17:51] it=233051 colorings=117800 lazy-girth=175544 last: m=120 classes=7 cclen=86 t=843s
[02:17:53] it=233616 colorings=118000 lazy-girth=176202 last: m=130 classes=7 cclen=84 t=845s
[02:17:55] it=234087 colorings=118200 lazy-girth=176603 last: m=120 classes=7 cclen=86 t=847s
[02:17:57] it=234745 colorings=118400 lazy-girth=177399 last: m=130 classes=7 cclen=84 t=850s
[02:18:00] it=235278 colorings=118600 lazy-girth=177923 last: m=120 classes=7 cclen=86 t=852s
[02:18:02] it=235908 colorings=118800 lazy-girth=178647 last: m=120 classes=7 cclen=86 t=854s
[02:18:04] it=236477 colorings=119000 lazy-girth=179352 last: m=140 classes=8 cclen=84 t=857s
[02:18:06] it=236948 colorings=119200 lazy-girth=179798 last: m=140 classes=8 cclen=78 t=859s
[02:18:08] it=237421 colorings=119400 lazy-girth=180213 last: m=110 classes=7 cclen=86 t=860s
[02:18:09] it=237821 colorings=119600 lazy-girth=180498 last: m=110 classes=7 cclen=86 t=862s
[02:18:11] it=238307 colorings=119800 lazy-girth=180871 last: m=120 classes=7 cclen=85 t=864s
[02:18:13] it=238758 colorings=120000 lazy-girth=181210 last: m=140 classes=8 cclen=73 t=866s
[02:18:15] it=239203 colorings=120200 lazy-girth=181584 last: m=120 classes=7 cclen=86 t=867s
[02:18:16] it=239573 colorings=120400 lazy-girth=181815 last: m=120 classes=7 cclen=85 t=869s
[02:18:18] it=239964 colorings=120600 lazy-girth=182102 last: m=120 classes=7 cclen=83 t=870s
[02:18:19] it=240350 colorings=120800 lazy-girth=182356 last: m=130 classes=8 cclen=85 t=871s
[02:18:20] it=240699 colorings=121000 lazy-girth=182559 last: m=130 classes=7 cclen=86 t=873s
[02:18:21] it=241026 colorings=121200 lazy-girth=182723 last: m=120 classes=7 cclen=81 t=874s
[02:18:22] it=241332 colorings=121400 lazy-girth=182853 last: m=130 classes=8 cclen=85 t=875s
[02:18:23] it=241703 colorings=121600 lazy-girth=183069 last: m=120 classes=7 cclen=86 t=876s
[02:18:25] it=242085 colorings=121800 lazy-girth=183291 last: m=120 classes=7 cclen=86 t=877s
[02:18:26] it=242451 colorings=122000 lazy-girth=183479 last: m=120 classes=7 cclen=86 t=878s
[02:18:27] it=242817 colorings=122200 lazy-girth=183655 last: m=120 classes=7 cclen=86 t=879s
[02:18:28] it=243178 colorings=122400 lazy-girth=183894 last: m=120 classes=7 cclen=84 t=881s
[02:18:30] it=243702 colorings=122600 lazy-girth=184388 last: m=110 classes=7 cclen=86 t=883s
[02:18:32] it=244093 colorings=122800 lazy-girth=184630 last: m=120 classes=7 cclen=84 t=884s
[02:18:33] it=244490 colorings=123000 lazy-girth=184931 last: m=130 classes=7 cclen=84 t=886s
[02:18:35] it=244970 colorings=123200 lazy-girth=185310 last: m=130 classes=7 cclen=85 t=888s
[02:18:36] it=245295 colorings=123400 lazy-girth=185480 last: m=120 classes=7 cclen=85 t=889s
[02:18:37] it=245648 colorings=123600 lazy-girth=185683 last: m=120 classes=7 cclen=84 t=890s
[02:18:39] it=245986 colorings=123800 lazy-girth=185859 last: m=110 classes=7 cclen=86 t=891s
[02:18:40] it=246326 colorings=124000 lazy-girth=186028 last: m=120 classes=7 cclen=85 t=892s
[02:18:41] it=246625 colorings=124200 lazy-girth=186143 last: m=120 classes=7 cclen=86 t=893s
[02:18:42] it=247014 colorings=124400 lazy-girth=186397 last: m=120 classes=7 cclen=86 t=895s
[02:18:43] it=247327 colorings=124600 lazy-girth=186529 last: m=120 classes=7 cclen=85 t=896s
[02:18:44] it=247636 colorings=124800 lazy-girth=186652 last: m=120 classes=7 cclen=86 t=897s
[02:18:45] it=247934 colorings=125000 lazy-girth=186760 last: m=130 classes=8 cclen=85 t=898s
[02:18:46] it=248228 colorings=125200 lazy-girth=186861 last: m=130 classes=7 cclen=86 t=899s
[02:18:47] it=248573 colorings=125400 lazy-girth=187030 last: m=110 classes=7 cclen=85 t=900s
[02:18:48] it=248942 colorings=125600 lazy-girth=187232 last: m=130 classes=8 cclen=84 t=901s
[02:18:49] it=249256 colorings=125800 lazy-girth=187385 last: m=120 classes=7 cclen=86 t=902s
[02:18:51] it=249598 colorings=126000 lazy-girth=187572 last: m=130 classes=8 cclen=85 t=903s
[02:18:52] it=249934 colorings=126200 lazy-girth=187734 last: m=120 classes=7 cclen=86 t=904s
[02:18:53] it=250275 colorings=126400 lazy-girth=187903 last: m=120 classes=7 cclen=84 t=905s
[02:18:54] it=250624 colorings=126600 lazy-girth=188078 last: m=130 classes=7 cclen=86 t=906s
[02:18:56] it=251060 colorings=126800 lazy-girth=188350 last: m=130 classes=8 cclen=84 t=908s
[02:18:57] it=251390 colorings=127000 lazy-girth=188512 last: m=110 classes=7 cclen=86 t=909s
[02:18:58] it=251724 colorings=127200 lazy-girth=188684 last: m=120 classes=7 cclen=85 t=910s
[02:18:59] it=252023 colorings=127400 lazy-girth=188805 last: m=130 classes=7 cclen=84 t=911s
[02:19:00] it=252354 colorings=127600 lazy-girth=188961 last: m=110 classes=7 cclen=86 t=912s
[02:19:01] it=252717 colorings=127800 lazy-girth=189144 last: m=130 classes=8 cclen=84 t=913s
[02:19:02] it=253097 colorings=128000 lazy-girth=189365 last: m=130 classes=8 cclen=84 t=915s
[02:19:03] it=253404 colorings=128200 lazy-girth=189510 last: m=120 classes=7 cclen=86 t=916s
[02:19:04] it=253696 colorings=128400 lazy-girth=189619 last: m=120 classes=7 cclen=86 t=917s
[02:19:05] it=253987 colorings=128600 lazy-girth=189730 last: m=120 classes=7 cclen=85 t=918s
[02:19:06] it=254299 colorings=128800 lazy-girth=189858 last: m=110 classes=7 cclen=86 t=919s
[02:19:08] it=254637 colorings=129000 lazy-girth=190027 last: m=120 classes=7 cclen=86 t=920s
[02:19:09] it=254967 colorings=129200 lazy-girth=190199 last: m=140 classes=8 cclen=73 t=921s
[02:19:10] it=255278 colorings=129400 lazy-girth=190335 last: m=110 classes=7 cclen=86 t=922s
[02:19:11] it=255697 colorings=129600 lazy-girth=190636 last: m=130 classes=8 cclen=85 t=924s
[02:19:13] it=256113 colorings=129800 lazy-girth=190951 last: m=120 classes=7 cclen=86 t=925s
[02:19:14] it=256457 colorings=130000 lazy-girth=191156 last: m=140 classes=8 cclen=83 t=927s
[02:19:15] it=256717 colorings=130200 lazy-girth=191228 last: m=120 classes=7 cclen=86 t=928s
[02:19:17] it=257139 colorings=130400 lazy-girth=191541 last: m=110 classes=7 cclen=86 t=929s
[02:19:18] it=257454 colorings=130600 lazy-girth=191673 last: m=130 classes=8 cclen=85 t=931s
[02:19:19] it=257720 colorings=130800 lazy-girth=191739 last: m=110 classes=7 cclen=86 t=931s
[02:19:20] it=258089 colorings=131000 lazy-girth=191961 last: m=140 classes=8 cclen=76 t=933s
[02:19:22] it=258551 colorings=131200 lazy-girth=192280 last: m=120 classes=7 cclen=86 t=934s
[02:19:23] it=258898 colorings=131400 lazy-girth=192495 last: m=110 classes=6 cclen=85 t=936s
[02:19:25] it=259180 colorings=131600 lazy-girth=192606 last: m=130 classes=8 cclen=85 t=937s
[02:19:25] it=259427 colorings=131800 lazy-girth=192678 last: m=120 classes=7 cclen=84 t=938s
[02:19:27] it=259923 colorings=132000 lazy-girth=193134 last: m=120 classes=7 cclen=86 t=940s
[02:19:29] it=260288 colorings=132200 lazy-girth=193332 last: m=120 classes=7 cclen=86 t=941s
[02:19:30] it=260595 colorings=132400 lazy-girth=193465 last: m=120 classes=7 cclen=83 t=943s
[02:19:31] it=260886 colorings=132600 lazy-girth=193584 last: m=140 classes=8 cclen=82 t=944s
[02:19:33] it=261181 colorings=132800 lazy-girth=193698 last: m=130 classes=7 cclen=81 t=945s
[02:19:34] it=261532 colorings=133000 lazy-girth=193914 last: m=120 classes=7 cclen=85 t=946s
[02:19:36] it=261922 colorings=133200 lazy-girth=194192 last: m=130 classes=8 cclen=79 t=948s
[02:19:37] it=262257 colorings=133400 lazy-girth=194373 last: m=120 classes=7 cclen=86 t=949s
[02:19:38] it=262599 colorings=133600 lazy-girth=194541 last: m=130 classes=8 cclen=85 t=951s
[02:19:39] it=262899 colorings=133800 lazy-girth=194663 last: m=120 classes=7 cclen=81 t=952s
[02:19:41] it=263241 colorings=134000 lazy-girth=194853 last: m=130 classes=8 cclen=83 t=953s
[02:19:42] it=263574 colorings=134200 lazy-girth=195025 last: m=140 classes=8 cclen=75 t=954s
[02:19:43] it=263908 colorings=134400 lazy-girth=195199 last: m=130 classes=8 cclen=75 t=956s
[02:19:45] it=264296 colorings=134600 lazy-girth=195453 last: m=120 classes=7 cclen=85 t=958s
[02:19:46] it=264613 colorings=134800 lazy-girth=195595 last: m=110 classes=7 cclen=85 t=959s
[02:19:48] it=264951 colorings=135000 lazy-girth=195768 last: m=110 classes=7 cclen=86 t=960s
[02:19:50] it=265326 colorings=135200 lazy-girth=196014 last: m=130 classes=7 cclen=77 t=962s
[02:19:52] it=265955 colorings=135400 lazy-girth=196621 last: m=120 classes=7 cclen=86 t=965s
[02:19:55] it=266454 colorings=135600 lazy-girth=197030 last: m=120 classes=7 cclen=86 t=967s
[02:19:57] it=266936 colorings=135800 lazy-girth=197401 last: m=120 classes=7 cclen=85 t=969s
[02:19:59] it=267429 colorings=136000 lazy-girth=197773 last: m=130 classes=7 cclen=85 t=972s
[02:20:01] it=267715 colorings=136200 lazy-girth=197887 last: m=130 classes=8 cclen=85 t=973s
[02:20:02] it=268045 colorings=136400 lazy-girth=198053 last: m=130 classes=8 cclen=84 t=974s
[02:20:03] it=268400 colorings=136600 lazy-girth=198246 last: m=140 classes=8 cclen=75 t=976s
[02:20:04] it=268760 colorings=136800 lazy-girth=198442 last: m=130 classes=7 cclen=81 t=977s
[02:20:06] it=269086 colorings=137000 lazy-girth=198602 last: m=120 classes=7 cclen=86 t=978s
[02:20:07] it=269449 colorings=137200 lazy-girth=198812 last: m=110 classes=7 cclen=86 t=980s
[02:20:09] it=269824 colorings=137400 lazy-girth=199012 last: m=120 classes=7 cclen=86 t=981s
[02:20:10] it=270172 colorings=137600 lazy-girth=199194 last: m=120 classes=7 cclen=86 t=982s
[02:20:11] it=270531 colorings=137800 lazy-girth=199406 last: m=110 classes=7 cclen=86 t=984s
[02:20:12] it=270805 colorings=138000 lazy-girth=199501 last: m=120 classes=7 cclen=85 t=985s
[02:20:14] it=271172 colorings=138200 lazy-girth=199697 last: m=110 classes=7 cclen=86 t=986s
[02:20:15] it=271515 colorings=138400 lazy-girth=199869 last: m=120 classes=7 cclen=86 t=988s
[02:20:17] it=271852 colorings=138600 lazy-girth=200023 last: m=140 classes=8 cclen=80 t=989s
[02:20:18] it=272198 colorings=138800 lazy-girth=200202 last: m=120 classes=7 cclen=86 t=991s
[02:20:20] it=272514 colorings=139000 lazy-girth=200387 last: m=120 classes=7 cclen=86 t=992s
[02:20:21] it=272842 colorings=139200 lazy-girth=200547 last: m=120 classes=7 cclen=86 t=993s
[02:20:22] it=273133 colorings=139400 lazy-girth=200645 last: m=110 classes=7 cclen=86 t=994s
[02:20:24] it=273572 colorings=139600 lazy-girth=200895 last: m=110 classes=7 cclen=86 t=996s
[02:20:25] it=273956 colorings=139800 lazy-girth=201117 last: m=120 classes=7 cclen=86 t=998s
[02:20:26] it=274252 colorings=140000 lazy-girth=201227 last: m=130 classes=8 cclen=82 t=998s
[02:20:27] it=274524 colorings=140200 lazy-girth=201312 last: m=120 classes=7 cclen=83 t=999s
[02:20:28] it=274838 colorings=140400 lazy-girth=201443 last: m=130 classes=8 cclen=83 t=1000s
[02:20:29] it=275112 colorings=140600 lazy-girth=201539 last: m=130 classes=8 cclen=83 t=1001s
[02:20:30] it=275374 colorings=140800 lazy-girth=201608 last: m=130 classes=8 cclen=83 t=1002s
[02:20:31] it=275650 colorings=141000 lazy-girth=201687 last: m=110 classes=7 cclen=84 t=1003s
[02:20:32] it=275960 colorings=141200 lazy-girth=201805 last: m=130 classes=8 cclen=85 t=1004s
[02:20:34] it=276278 colorings=141400 lazy-girth=201929 last: m=120 classes=7 cclen=86 t=1006s
[02:20:35] it=276627 colorings=141600 lazy-girth=202106 last: m=120 classes=7 cclen=86 t=1008s
[02:20:37] it=276933 colorings=141800 lazy-girth=202220 last: m=120 classes=7 cclen=82 t=1009s
[02:20:38] it=277231 colorings=142000 lazy-girth=202331 last: m=110 classes=7 cclen=86 t=1010s
[02:20:39] it=277506 colorings=142200 lazy-girth=202419 last: m=120 classes=7 cclen=86 t=1011s
[02:20:40] it=277768 colorings=142400 lazy-girth=202488 last: m=120 classes=7 cclen=86 t=1012s
[02:20:41] it=278010 colorings=142600 lazy-girth=202545 last: m=130 classes=8 cclen=74 t=1013s
[02:20:42] it=278284 colorings=142800 lazy-girth=202632 last: m=120 classes=7 cclen=86 t=1014s
[02:20:43] it=278543 colorings=143000 lazy-girth=202691 last: m=110 classes=7 cclen=86 t=1015s
[02:20:43] it=278778 colorings=143200 lazy-girth=202738 last: m=130 classes=8 cclen=85 t=1016s
[02:20:44] it=279037 colorings=143400 lazy-girth=202819 last: m=110 classes=7 cclen=86 t=1017s
[02:20:45] it=279295 colorings=143600 lazy-girth=202885 last: m=110 classes=7 cclen=86 t=1018s
[02:20:46] it=279552 colorings=143800 lazy-girth=202943 last: m=120 classes=7 cclen=85 t=1019s
[02:20:48] it=280018 colorings=144000 lazy-girth=203238 last: m=120 classes=7 cclen=86 t=1020s
[02:20:49] it=280359 colorings=144200 lazy-girth=203396 last: m=120 classes=7 cclen=86 t=1022s
[02:20:51] it=280737 colorings=144400 lazy-girth=203601 last: m=120 classes=7 cclen=86 t=1023s
[02:20:53] it=281048 colorings=144600 lazy-girth=203735 last: m=120 classes=7 cclen=86 t=1025s
[02:20:54] it=281323 colorings=144800 lazy-girth=203833 last: m=120 classes=7 cclen=86 t=1026s
[02:20:55] it=281636 colorings=145000 lazy-girth=203978 last: m=120 classes=7 cclen=86 t=1028s
[02:20:57] it=281964 colorings=145200 lazy-girth=204127 last: m=120 classes=7 cclen=86 t=1029s
[02:20:58] it=282245 colorings=145400 lazy-girth=204230 last: m=130 classes=7 cclen=85 t=1031s
[02:21:00] it=282522 colorings=145600 lazy-girth=204317 last: m=110 classes=7 cclen=86 t=1032s
[02:21:01] it=282826 colorings=145800 lazy-girth=204453 last: m=110 classes=7 cclen=86 t=1033s
[02:21:02] it=283132 colorings=146000 lazy-girth=204577 last: m=120 classes=7 cclen=85 t=1035s
[02:21:04] it=283428 colorings=146200 lazy-girth=204687 last: m=120 classes=7 cclen=86 t=1036s
[02:21:05] it=283745 colorings=146400 lazy-girth=204824 last: m=130 classes=7 cclen=86 t=1037s
[02:21:07] it=284087 colorings=146600 lazy-girth=204985 last: m=120 classes=7 cclen=85 t=1039s
[02:21:09] it=284507 colorings=146800 lazy-girth=205261 last: m=120 classes=7 cclen=86 t=1041s
[02:21:10] it=284804 colorings=147000 lazy-girth=205365 last: m=120 classes=7 cclen=86 t=1042s
[02:21:11] it=285113 colorings=147200 lazy-girth=205494 last: m=130 classes=8 cclen=85 t=1044s
[02:21:13] it=285429 colorings=147400 lazy-girth=205615 last: m=120 classes=7 cclen=83 t=1045s
[02:21:14] it=285704 colorings=147600 lazy-girth=205706 last: m=130 classes=8 cclen=75 t=1046s
[02:21:15] it=285998 colorings=147800 lazy-girth=205825 last: m=120 classes=7 cclen=86 t=1047s
[02:21:16] it=286274 colorings=148000 lazy-girth=205903 last: m=130 classes=8 cclen=85 t=1049s
[02:21:17] it=286536 colorings=148200 lazy-girth=205972 last: m=120 classes=7 cclen=81 t=1050s
[02:21:18] it=286787 colorings=148400 lazy-girth=206023 last: m=110 classes=7 cclen=86 t=1050s
[02:21:19] it=287051 colorings=148600 lazy-girth=206101 last: m=130 classes=8 cclen=84 t=1051s
[02:21:20] it=287302 colorings=148800 lazy-girth=206152 last: m=110 classes=7 cclen=86 t=1052s
[02:21:21] it=287539 colorings=149000 lazy-girth=206195 last: m=130 classes=7 cclen=83 t=1053s
[02:21:23] it=287839 colorings=149200 lazy-girth=206310 last: m=130 classes=7 cclen=86 t=1055s
[02:21:24] it=288125 colorings=149400 lazy-girth=206400 last: m=120 classes=7 cclen=85 t=1057s
[02:21:26] it=288393 colorings=149600 lazy-girth=206474 last: m=110 classes=7 cclen=86 t=1058s
[02:21:27] it=288649 colorings=149800 lazy-girth=206534 last: m=130 classes=8 cclen=85 t=1059s
[02:21:28] it=288922 colorings=150000 lazy-girth=206615 last: m=120 classes=7 cclen=85 t=1060s
[02:21:29] it=289166 colorings=150200 lazy-girth=206664 last: m=140 classes=8 cclen=72 t=1061s
[02:21:30] it=289394 colorings=150400 lazy-girth=206692 last: m=130 classes=8 cclen=84 t=1062s
[02:21:31] it=289635 colorings=150600 lazy-girth=206744 last: m=130 classes=8 cclen=85 t=1063s
[02:21:34] it=290001 colorings=150800 lazy-girth=206926 last: m=130 classes=7 cclen=82 t=1066s
[02:21:37] it=290409 colorings=151000 lazy-girth=207323 last: m=130 classes=7 cclen=86 t=1069s
[02:21:38] it=290753 colorings=151200 lazy-girth=207594 last: m=130 classes=7 cclen=84 t=1071s
[02:21:46] it=291201 colorings=151400 lazy-girth=208062 last: m=130 classes=7 cclen=85 t=1079s
[02:21:50] it=291988 colorings=151600 lazy-girth=209261 last: m=130 classes=7 cclen=86 t=1082s
[02:21:51] it=292353 colorings=151800 lazy-girth=209578 last: m=130 classes=7 cclen=86 t=1084s
[02:21:53] it=292728 colorings=152000 lazy-girth=209830 last: m=140 classes=8 cclen=78 t=1086s
[02:21:55] it=293125 colorings=152200 lazy-girth=210221 last: m=110 classes=6 cclen=86 t=1088s
[02:21:57] it=293530 colorings=152400 lazy-girth=210583 last: m=130 classes=7 cclen=86 t=1089s
[02:21:59] it=293925 colorings=152600 lazy-girth=210895 last: m=130 classes=8 cclen=85 t=1091s
[02:22:00] it=294292 colorings=152800 lazy-girth=211160 last: m=120 classes=7 cclen=84 t=1093s
[02:22:02] it=294673 colorings=153000 lazy-girth=211443 last: m=130 classes=8 cclen=78 t=1094s
[02:22:03] it=295059 colorings=153200 lazy-girth=211697 last: m=130 classes=8 cclen=85 t=1096s
[02:22:04] it=295377 colorings=153400 lazy-girth=211851 last: m=120 classes=7 cclen=86 t=1097s
[02:22:06] it=295790 colorings=153600 lazy-girth=212178 last: m=120 classes=7 cclen=85 t=1098s
[02:22:07] it=296132 colorings=153800 lazy-girth=212364 last: m=120 classes=7 cclen=84 t=1100s
[02:22:08] it=296433 colorings=154000 lazy-girth=212500 last: m=120 classes=7 cclen=83 t=1101s
[02:22:09] it=296747 colorings=154200 lazy-girth=212642 last: m=120 classes=7 cclen=85 t=1102s
[02:22:11] it=297094 colorings=154400 lazy-girth=212826 last: m=130 classes=8 cclen=85 t=1103s
[02:22:12] it=297387 colorings=154600 lazy-girth=212957 last: m=120 classes=7 cclen=86 t=1105s
[02:22:13] it=297662 colorings=154800 lazy-girth=213057 last: m=130 classes=7 cclen=86 t=1106s
[02:22:16] it=298407 colorings=155000 lazy-girth=213979 last: m=120 classes=7 cclen=86 t=1109s
[02:22:18] it=298853 colorings=155200 lazy-girth=214323 last: m=120 classes=7 cclen=86 t=1111s
[02:22:19] it=299187 colorings=155400 lazy-girth=214515 last: m=130 classes=7 cclen=83 t=1112s
[02:22:22] it=299718 colorings=155600 lazy-girth=214977 last: m=130 classes=8 cclen=84 t=1114s
[02:22:24] it=300170 colorings=155800 lazy-girth=215289 last: m=120 classes=7 cclen=76 t=1116s
[02:22:25] it=300543 colorings=156000 lazy-girth=215484 last: m=110 classes=7 cclen=86 t=1117s
[02:22:27] it=300980 colorings=156200 lazy-girth=215803 last: m=120 classes=7 cclen=86 t=1119s
[02:22:29] it=301486 colorings=156400 lazy-girth=216277 last: m=120 classes=7 cclen=86 t=1121s
[02:22:31] it=301995 colorings=156600 lazy-girth=216702 last: m=140 classes=8 cclen=76 t=1123s
[02:22:33] it=302405 colorings=156800 lazy-girth=216977 last: m=110 classes=7 cclen=86 t=1125s
[02:22:34] it=302779 colorings=157000 lazy-girth=217200 last: m=110 classes=7 cclen=85 t=1127s
[02:22:35] it=303118 colorings=157200 lazy-girth=217356 last: m=110 classes=7 cclen=86 t=1128s
[02:22:37] it=303470 colorings=157400 lazy-girth=217637 last: m=130 classes=8 cclen=84 t=1129s
[02:22:39] it=303870 colorings=157600 lazy-girth=217926 last: m=130 classes=8 cclen=85 t=1131s
[02:22:40] it=304185 colorings=157800 lazy-girth=218071 last: m=130 classes=8 cclen=85 t=1133s
[02:22:43] it=304754 colorings=158000 lazy-girth=218628 last: m=140 classes=8 cclen=72 t=1135s
[02:22:45] it=305313 colorings=158200 lazy-girth=219213 last: m=140 classes=8 cclen=80 t=1138s
[02:22:47] it=305711 colorings=158400 lazy-girth=219504 last: m=110 classes=7 cclen=86 t=1139s
[02:22:48] it=306047 colorings=158600 lazy-girth=219688 last: m=120 classes=7 cclen=86 t=1140s
[02:22:50] it=306432 colorings=158800 lazy-girth=219950 last: m=130 classes=8 cclen=85 t=1142s
[02:22:51] it=306768 colorings=159000 lazy-girth=220137 last: m=120 classes=7 cclen=86 t=1143s
[02:22:52] it=307122 colorings=159200 lazy-girth=220358 last: m=130 classes=8 cclen=85 t=1145s
[02:22:53] it=307474 colorings=159400 lazy-girth=220553 last: m=120 classes=7 cclen=85 t=1146s
[02:22:54] it=307767 colorings=159600 lazy-girth=220680 last: m=120 classes=7 cclen=86 t=1147s
[02:22:56] it=308142 colorings=159800 lazy-girth=220926 last: m=130 classes=7 cclen=85 t=1148s
[02:22:57] it=308470 colorings=160000 lazy-girth=221080 last: m=120 classes=7 cclen=86 t=1149s
[02:22:59] it=308844 colorings=160200 lazy-girth=221300 last: m=130 classes=8 cclen=85 t=1151s
[02:23:00] it=309131 colorings=160400 lazy-girth=221408 last: m=120 classes=7 cclen=86 t=1152s
[02:23:02] it=309565 colorings=160600 lazy-girth=221681 last: m=130 classes=8 cclen=83 t=1154s
[02:23:03] it=309823 colorings=160800 lazy-girth=221739 last: m=120 classes=7 cclen=86 t=1155s
[02:23:04] it=310180 colorings=161000 lazy-girth=221992 last: m=130 classes=7 cclen=85 t=1156s
[02:23:06] it=310567 colorings=161200 lazy-girth=222272 last: m=120 classes=7 cclen=86 t=1158s
[02:23:07] it=310878 colorings=161400 lazy-girth=222421 last: m=130 classes=8 cclen=85 t=1160s
[02:23:08] it=311136 colorings=161600 lazy-girth=222502 last: m=120 classes=7 cclen=86 t=1161s
[02:23:10] it=311509 colorings=161800 lazy-girth=222730 last: m=120 classes=7 cclen=85 t=1162s
[02:23:11] it=311828 colorings=162000 lazy-girth=222888 last: m=130 classes=8 cclen=84 t=1163s
[02:23:12] it=312207 colorings=162200 lazy-girth=223135 last: m=130 classes=8 cclen=83 t=1165s
[02:23:14] it=312520 colorings=162400 lazy-girth=223308 last: m=110 classes=6 cclen=87 t=1166s
[02:23:15] it=312838 colorings=162600 lazy-girth=223469 last: m=120 classes=7 cclen=85 t=1168s
[02:23:17] it=313166 colorings=162800 lazy-girth=223600 last: m=120 classes=7 cclen=84 t=1169s
[02:23:18] it=313483 colorings=163000 lazy-girth=223727 last: m=120 classes=7 cclen=79 t=1170s
[02:23:19] it=313746 colorings=163200 lazy-girth=223802 last: m=130 classes=8 cclen=85 t=1171s
[02:23:20] it=314024 colorings=163400 lazy-girth=223911 last: m=130 classes=8 cclen=83 t=1172s
[02:23:21] it=314314 colorings=163600 lazy-girth=224038 last: m=110 classes=6 cclen=86 t=1174s
[02:23:23] it=314671 colorings=163800 lazy-girth=224282 last: m=130 classes=7 cclen=83 t=1175s
[02:23:25] it=315158 colorings=164000 lazy-girth=224756 last: m=110 classes=6 cclen=85 t=1178s
[02:23:27] it=315619 colorings=164200 lazy-girth=225148 last: m=120 classes=7 cclen=85 t=1180s
[02:23:29] it=316024 colorings=164400 lazy-girth=225439 last: m=120 classes=7 cclen=86 t=1181s
[02:23:31] it=316441 colorings=164600 lazy-girth=225786 last: m=120 classes=7 cclen=86 t=1183s
[02:23:32] it=316775 colorings=164800 lazy-girth=225959 last: m=110 classes=6 cclen=87 t=1185s
[02:23:33] it=317049 colorings=165000 lazy-girth=226046 last: m=140 classes=8 cclen=82 t=1186s
[02:23:35] it=317484 colorings=165200 lazy-girth=226404 last: m=130 classes=7 cclen=86 t=1188s
[02:23:37] it=317925 colorings=165400 lazy-girth=226779 last: m=150 classes=8 cclen=78 t=1190s
[02:23:40] it=318479 colorings=165600 lazy-girth=227272 last: m=120 classes=7 cclen=83 t=1192s
[02:23:42] it=319110 colorings=165800 lazy-girth=227849 last: m=140 classes=8 cclen=83 t=1195s
[02:23:44] it=319589 colorings=166000 lazy-girth=228210 last: m=130 classes=7 cclen=76 t=1197s
[02:23:47] it=320210 colorings=166200 lazy-girth=228830 last: m=120 classes=7 cclen=86 t=1199s
[02:23:49] it=320553 colorings=166400 lazy-girth=229019 last: m=120 classes=7 cclen=86 t=1201s
[02:23:50] it=320911 colorings=166600 lazy-girth=229232 last: m=130 classes=8 cclen=85 t=1203s
[02:23:52] it=321280 colorings=166800 lazy-girth=229435 last: m=140 classes=8 cclen=84 t=1204s
[02:23:53] it=321614 colorings=167000 lazy-girth=229600 last: m=120 classes=7 cclen=86 t=1205s
[02:23:54] it=321922 colorings=167200 lazy-girth=229733 last: m=120 classes=7 cclen=86 t=1207s
[02:23:55] it=322223 colorings=167400 lazy-girth=229854 last: m=110 classes=7 cclen=86 t=1208s
[02:23:57] it=322554 colorings=167600 lazy-girth=230021 last: m=130 classes=7 cclen=86 t=1210s
[02:23:59] it=322931 colorings=167800 lazy-girth=230267 last: m=140 classes=8 cclen=82 t=1211s
[02:24:00] it=323292 colorings=168000 lazy-girth=230464 last: m=130 classes=8 cclen=83 t=1213s
[02:24:02] it=323585 colorings=168200 lazy-girth=230582 last: m=130 classes=7 cclen=83 t=1214s
[02:24:03] it=323928 colorings=168400 lazy-girth=230766 last: m=140 classes=8 cclen=77 t=1216s
[02:24:05] it=324266 colorings=168600 lazy-girth=230943 last: m=140 classes=8 cclen=71 t=1217s
[02:24:06] it=324539 colorings=168800 lazy-girth=231033 last: m=140 classes=8 cclen=85 t=1218s
[02:24:07] it=324793 colorings=169000 lazy-girth=231107 last: m=120 classes=7 cclen=83 t=1220s
[02:24:09] it=325140 colorings=169200 lazy-girth=231277 last: m=120 classes=7 cclen=85 t=1221s
[02:24:11] it=325738 colorings=169400 lazy-girth=231796 last: m=130 classes=7 cclen=86 t=1223s
[02:24:13] it=326123 colorings=169600 lazy-girth=232016 last: m=120 classes=7 cclen=85 t=1225s
[02:24:14] it=326472 colorings=169800 lazy-girth=232220 last: m=120 classes=7 cclen=83 t=1227s
[02:24:16] it=326802 colorings=170000 lazy-girth=232364 last: m=130 classes=7 cclen=86 t=1228s
[02:24:18] it=327210 colorings=170200 lazy-girth=232647 last: m=120 classes=7 cclen=86 t=1230s
[02:24:20] it=327724 colorings=170400 lazy-girth=233080 last: m=120 classes=7 cclen=86 t=1233s
[02:24:23] it=328255 colorings=170600 lazy-girth=233530 last: m=130 classes=7 cclen=83 t=1235s
[02:24:25] it=328646 colorings=170800 lazy-girth=233767 last: m=110 classes=7 cclen=86 t=1237s
[02:24:26] it=328951 colorings=171000 lazy-girth=233891 last: m=130 classes=8 cclen=85 t=1239s
[02:24:28] it=329291 colorings=171200 lazy-girth=234079 last: m=130 classes=7 cclen=85 t=1240s
[02:24:29] it=329593 colorings=171400 lazy-girth=234201 last: m=140 classes=8 cclen=85 t=1241s
[02:24:31] it=329957 colorings=171600 lazy-girth=234402 last: m=120 classes=7 cclen=86 t=1243s
[02:24:32] it=330256 colorings=171800 lazy-girth=234513 last: m=130 classes=7 cclen=85 t=1244s
[02:24:33] it=330561 colorings=172000 lazy-girth=234653 last: m=110 classes=7 cclen=86 t=1246s
[02:24:34] it=330871 colorings=172200 lazy-girth=234779 last: m=120 classes=7 cclen=85 t=1247s
[02:24:36] it=331203 colorings=172400 lazy-girth=234938 last: m=120 classes=7 cclen=86 t=1248s
[02:24:37] it=331536 colorings=172600 lazy-girth=235104 last: m=120 classes=7 cclen=86 t=1250s
[02:24:39] it=331829 colorings=172800 lazy-girth=235211 last: m=140 classes=8 cclen=84 t=1251s
[02:24:40] it=332117 colorings=173000 lazy-girth=235314 last: m=130 classes=8 cclen=85 t=1252s
[02:24:43] it=332710 colorings=173200 lazy-girth=235869 last: m=110 classes=6 cclen=86 t=1255s
[02:24:44] it=333002 colorings=173400 lazy-girth=235997 last: m=120 classes=7 cclen=85 t=1256s
[02:24:45] it=333319 colorings=173600 lazy-girth=236153 last: m=140 classes=8 cclen=83 t=1258s
[02:24:47] it=333651 colorings=173800 lazy-girth=236339 last: m=120 classes=7 cclen=86 t=1260s
[02:24:49] it=334011 colorings=174000 lazy-girth=236572 last: m=120 classes=7 cclen=86 t=1262s
[02:24:51] it=334413 colorings=174200 lazy-girth=236815 last: m=120 classes=7 cclen=86 t=1263s
[02:24:52] it=334692 colorings=174400 lazy-girth=236900 last: m=120 classes=7 cclen=86 t=1265s
[02:24:53] it=334976 colorings=174600 lazy-girth=236994 last: m=130 classes=7 cclen=86 t=1266s
[02:24:55] it=335331 colorings=174800 lazy-girth=237210 last: m=130 classes=8 cclen=83 t=1267s
[02:24:56] it=335612 colorings=175000 lazy-girth=237314 last: m=110 classes=7 cclen=86 t=1268s
[02:24:58] it=335967 colorings=175200 lazy-girth=237491 last: m=110 classes=7 cclen=85 t=1270s
[02:24:59] it=336261 colorings=175400 lazy-girth=237601 last: m=120 classes=7 cclen=86 t=1271s
[02:25:00] it=336601 colorings=175600 lazy-girth=237771 last: m=120 classes=7 cclen=86 t=1273s
[02:25:02] it=336878 colorings=175800 lazy-girth=237885 last: m=130 classes=7 cclen=85 t=1274s
[02:25:03] it=337255 colorings=176000 lazy-girth=238096 last: m=120 classes=7 cclen=84 t=1276s
[02:25:05] it=337576 colorings=176200 lazy-girth=238265 last: m=120 classes=7 cclen=84 t=1277s
[02:25:06] it=337882 colorings=176400 lazy-girth=238395 last: m=110 classes=7 cclen=86 t=1278s
[02:25:07] it=338184 colorings=176600 lazy-girth=238520 last: m=120 classes=7 cclen=85 t=1280s
[02:25:08] it=338491 colorings=176800 lazy-girth=238637 last: m=110 classes=7 cclen=81 t=1281s
[02:25:10] it=338782 colorings=177000 lazy-girth=238742 last: m=120 classes=7 cclen=80 t=1282s
[02:25:11] it=339049 colorings=177200 lazy-girth=238827 last: m=110 classes=7 cclen=85 t=1283s
[02:25:12] it=339323 colorings=177400 lazy-girth=238918 last: m=120 classes=7 cclen=80 t=1285s
[02:25:13] it=339609 colorings=177600 lazy-girth=239015 last: m=130 classes=8 cclen=85 t=1286s
[02:25:15] it=339895 colorings=177800 lazy-girth=239112 last: m=130 classes=8 cclen=84 t=1287s
[02:25:16] it=340202 colorings=178000 lazy-girth=239233 last: m=110 classes=7 cclen=86 t=1288s
[02:25:17] it=340459 colorings=178200 lazy-girth=239298 last: m=130 classes=8 cclen=85 t=1289s
[02:25:18] it=340708 colorings=178400 lazy-girth=239357 last: m=120 classes=7 cclen=84 t=1290s
[02:25:19] it=340952 colorings=178600 lazy-girth=239415 last: m=110 classes=7 cclen=85 t=1292s
[02:25:20] it=341184 colorings=178800 lazy-girth=239456 last: m=130 classes=8 cclen=85 t=1293s
[02:25:21] it=341457 colorings=179000 lazy-girth=239567 last: m=110 classes=7 cclen=86 t=1294s
[02:25:22] it=341715 colorings=179200 lazy-girth=239629 last: m=130 classes=8 cclen=82 t=1295s
[02:25:24] it=342022 colorings=179400 lazy-girth=239745 last: m=120 classes=7 cclen=86 t=1296s
[02:25:25] it=342313 colorings=179600 lazy-girth=239849 last: m=130 classes=8 cclen=75 t=1297s
[02:25:26] it=342642 colorings=179800 lazy-girth=239991 last: m=130 classes=8 cclen=85 t=1299s
[02:25:27] it=342891 colorings=180000 lazy-girth=240043 last: m=120 classes=7 cclen=81 t=1300s
[02:25:29] it=343150 colorings=180200 lazy-girth=240112 last: m=120 classes=7 cclen=86 t=1301s
[02:25:30] it=343421 colorings=180400 lazy-girth=240189 last: m=140 classes=8 cclen=74 t=1302s
[02:25:31] it=343636 colorings=180600 lazy-girth=240204 last: m=110 classes=7 cclen=86 t=1303s
[02:25:33] it=343901 colorings=180800 lazy-girth=240275 last: m=110 classes=7 cclen=86 t=1305s
[02:25:34] it=344139 colorings=181000 lazy-girth=240314 last: m=110 classes=7 cclen=86 t=1306s
[02:25:35] it=344428 colorings=181200 lazy-girth=240417 last: m=110 classes=7 cclen=86 t=1308s
[02:25:37] it=344734 colorings=181400 lazy-girth=240523 last: m=130 classes=8 cclen=84 t=1309s
[02:25:38] it=344991 colorings=181600 lazy-girth=240580 last: m=130 classes=8 cclen=83 t=1310s
[02:25:39] it=345266 colorings=181800 lazy-girth=240657 last: m=110 classes=7 cclen=85 t=1311s
[02:25:40] it=345540 colorings=182000 lazy-girth=240732 last: m=130 classes=8 cclen=84 t=1313s
[02:25:42] it=345793 colorings=182200 lazy-girth=240787 last: m=130 classes=8 cclen=85 t=1314s
[02:25:43] it=346018 colorings=182400 lazy-girth=240814 last: m=130 classes=8 cclen=84 t=1315s
[02:25:44] it=346263 colorings=182600 lazy-girth=240865 last: m=110 classes=7 cclen=86 t=1316s
[02:25:45] it=346533 colorings=182800 lazy-girth=240935 last: m=110 classes=7 cclen=86 t=1318s
[02:25:47] it=346783 colorings=183000 lazy-girth=240987 last: m=130 classes=7 cclen=86 t=1319s
[02:25:49] it=347118 colorings=183200 lazy-girth=241163 last: m=130 classes=8 cclen=85 t=1321s
[02:25:50] it=347389 colorings=183400 lazy-girth=241239 last: m=130 classes=8 cclen=83 t=1322s
[02:25:51] it=347661 colorings=183600 lazy-girth=241322 last: m=130 classes=8 cclen=83 t=1324s
[02:25:52] it=347923 colorings=183800 lazy-girth=241394 last: m=120 classes=7 cclen=86 t=1325s
[02:25:54] it=348183 colorings=184000 lazy-girth=241456 last: m=130 classes=8 cclen=85 t=1326s
[02:25:55] it=348403 colorings=184200 lazy-girth=241478 last: m=120 classes=7 cclen=86 t=1327s
[02:25:57] it=348742 colorings=184400 lazy-girth=241629 last: m=120 classes=7 cclen=86 t=1329s
[02:25:58] it=349113 colorings=184600 lazy-girth=241810 last: m=120 classes=7 cclen=85 t=1331s
[02:26:01] it=349459 colorings=184800 lazy-girth=241974 last: m=120 classes=7 cclen=86 t=1333s
[02:26:02] it=349707 colorings=185000 lazy-girth=242022 last: m=120 classes=7 cclen=86 t=1334s
[02:26:04] it=350011 colorings=185200 lazy-girth=242128 last: m=130 classes=7 cclen=86 t=1336s
[02:26:05] it=350261 colorings=185400 lazy-girth=242181 last: m=110 classes=7 cclen=86 t=1338s
[02:26:08] it=350591 colorings=185600 lazy-girth=242388 last: m=130 classes=7 cclen=82 t=1341s
[02:26:20] it=351203 colorings=185800 lazy-girth=243146 last: m=120 classes=7 cclen=86 t=1353s
[02:26:22] it=351640 colorings=186000 lazy-girth=243613 last: m=150 classes=8 cclen=82 t=1355s
[02:26:24] it=352121 colorings=186200 lazy-girth=244068 last: m=120 classes=7 cclen=86 t=1357s
[02:26:27] it=352715 colorings=186400 lazy-girth=244681 last: m=120 classes=7 cclen=86 t=1359s
[02:26:28] it=353002 colorings=186600 lazy-girth=244816 last: m=130 classes=7 cclen=86 t=1360s
[02:26:30] it=353376 colorings=186800 lazy-girth=245054 last: m=120 classes=7 cclen=85 t=1362s
[02:26:32] it=353880 colorings=187000 lazy-girth=245581 last: m=130 classes=7 cclen=85 t=1364s
[02:26:33] it=354272 colorings=187200 lazy-girth=245840 last: m=120 classes=7 cclen=85 t=1366s
[02:26:35] it=354739 colorings=187400 lazy-girth=246286 last: m=130 classes=7 cclen=78 t=1368s
[02:26:38] it=355361 colorings=187600 lazy-girth=246947 last: m=120 classes=7 cclen=86 t=1370s
[02:26:42] it=356268 colorings=187800 lazy-girth=247995 last: m=120 classes=7 cclen=86 t=1374s
[02:26:44] it=356630 colorings=188000 lazy-girth=248312 last: m=130 classes=7 cclen=86 t=1376s
[02:26:48] it=357471 colorings=188200 lazy-girth=249383 last: m=140 classes=7 cclen=84 t=1380s
[02:26:52] it=358162 colorings=188400 lazy-girth=250102 last: m=130 classes=7 cclen=85 t=1384s
[02:26:54] it=358559 colorings=188600 lazy-girth=250571 last: m=130 classes=7 cclen=85 t=1386s
[02:26:57] it=359148 colorings=188800 lazy-girth=251314 last: m=140 classes=7 cclen=79 t=1389s
[02:26:59] it=359671 colorings=189000 lazy-girth=251801 last: m=130 classes=7 cclen=82 t=1391s
[02:27:01] it=360326 colorings=189200 lazy-girth=252462 last: m=120 classes=7 cclen=84 t=1394s
[02:27:03] it=360667 colorings=189400 lazy-girth=252650 last: m=110 classes=6 cclen=87 t=1395s
[02:27:04] it=361086 colorings=189600 lazy-girth=252928 last: m=120 classes=7 cclen=86 t=1397s
[02:27:06] it=361583 colorings=189800 lazy-girth=253350 last: m=110 classes=6 cclen=87 t=1398s
[02:27:08] it=362018 colorings=190000 lazy-girth=253696 last: m=110 classes=6 cclen=86 t=1400s
[02:27:09] it=362486 colorings=190200 lazy-girth=254076 last: m=130 classes=7 cclen=76 t=1402s
[02:27:11] it=362870 colorings=190400 lazy-girth=254338 last: m=130 classes=7 cclen=86 t=1403s
[02:27:12] it=363200 colorings=190600 lazy-girth=254509 last: m=110 classes=6 cclen=87 t=1405s
[02:27:15] it=363795 colorings=190800 lazy-girth=255083 last: m=130 classes=7 cclen=85 t=1407s
[02:27:17] it=364267 colorings=191000 lazy-girth=255436 last: m=120 classes=7 cclen=86 t=1409s
[02:27:18] it=364644 colorings=191200 lazy-girth=255704 last: m=120 classes=7 cclen=86 t=1410s
[02:27:19] it=364962 colorings=191400 lazy-girth=255886 last: m=120 classes=7 cclen=86 t=1411s
[02:27:20] it=365337 colorings=191600 lazy-girth=256124 last: m=130 classes=7 cclen=84 t=1413s
[02:27:22] it=365756 colorings=191800 lazy-girth=256481 last: m=110 classes=6 cclen=85 t=1414s
[02:27:23] it=366139 colorings=192000 lazy-girth=256716 last: m=130 classes=7 cclen=85 t=1415s
[02:27:24] it=366497 colorings=192200 lazy-girth=256958 last: m=130 classes=7 cclen=81 t=1417s
[02:27:27] it=367142 colorings=192400 lazy-girth=257742 last: m=130 classes=7 cclen=85 t=1419s
[02:27:28] it=367460 colorings=192600 lazy-girth=257888 last: m=120 classes=7 cclen=86 t=1420s
[02:27:30] it=367930 colorings=192800 lazy-girth=258228 last: m=140 classes=8 cclen=77 t=1422s
[02:27:32] it=368415 colorings=193000 lazy-girth=258576 last: m=120 classes=7 cclen=85 t=1424s
[02:27:33] it=368864 colorings=193200 lazy-girth=258877 last: m=130 classes=7 cclen=86 t=1426s
[02:27:35] it=369227 colorings=193400 lazy-girth=259071 last: m=140 classes=8 cclen=77 t=1427s
[02:27:36] it=369608 colorings=193600 lazy-girth=259307 last: m=130 classes=7 cclen=84 t=1428s
[02:27:38] it=370119 colorings=193800 lazy-girth=259692 last: m=120 classes=7 cclen=86 t=1430s
[02:27:39] it=370523 colorings=194000 lazy-girth=259929 last: m=120 classes=7 cclen=86 t=1432s
[02:27:41] it=371011 colorings=194200 lazy-girth=260293 last: m=130 classes=7 cclen=80 t=1434s
[02:27:42] it=371360 colorings=194400 lazy-girth=260511 last: m=130 classes=7 cclen=84 t=1435s
[02:27:44] it=371863 colorings=194600 lazy-girth=260919 last: m=130 classes=7 cclen=86 t=1437s
[02:27:49] it=372868 colorings=194800 lazy-girth=262005 last: m=120 classes=7 cclen=86 t=1442s
[02:27:51] it=373375 colorings=195000 lazy-girth=262380 last: m=130 classes=7 cclen=85 t=1444s
[02:27:53] it=373767 colorings=195200 lazy-girth=262616 last: m=110 classes=6 cclen=87 t=1445s
[02:27:54] it=374153 colorings=195400 lazy-girth=262828 last: m=110 classes=6 cclen=86 t=1446s
[02:27:56] it=374592 colorings=195600 lazy-girth=263120 last: m=130 classes=7 cclen=85 t=1448s
[02:28:00] it=375716 colorings=195800 lazy-girth=264345 last: m=120 classes=7 cclen=86 t=1453s
[02:28:02] it=376212 colorings=196000 lazy-girth=264714 last: m=120 classes=7 cclen=86 t=1455s
[02:28:04] it=376608 colorings=196200 lazy-girth=264965 last: m=120 classes=7 cclen=86 t=1456s
[02:28:06] it=377074 colorings=196400 lazy-girth=265270 last: m=120 classes=7 cclen=83 t=1458s
[02:28:09] it=377705 colorings=196600 lazy-girth=265809 last: m=110 classes=6 cclen=87 t=1461s
[02:28:10] it=378110 colorings=196800 lazy-girth=266046 last: m=120 classes=7 cclen=86 t=1462s
[02:28:11] it=378380 colorings=197000 lazy-girth=266126 last: m=130 classes=7 cclen=86 t=1463s
[02:28:13] it=378614 colorings=197200 lazy-girth=266164 last: m=120 classes=7 cclen=84 t=1465s
[02:28:14] it=378907 colorings=197400 lazy-girth=266272 last: m=130 classes=7 cclen=86 t=1467s
[02:28:15] it=379184 colorings=197600 lazy-girth=266370 last: m=120 classes=7 cclen=86 t=1468s
[02:28:16] it=379444 colorings=197800 lazy-girth=266437 last: m=120 classes=7 cclen=85 t=1469s
[02:28:17] it=379734 colorings=198000 lazy-girth=266534 last: m=120 classes=7 cclen=84 t=1470s
[02:28:19] it=380065 colorings=198200 lazy-girth=266681 last: m=130 classes=7 cclen=79 t=1471s
[02:28:21] it=380527 colorings=198400 lazy-girth=266971 last: m=120 classes=7 cclen=85 t=1473s
[02:28:22] it=380834 colorings=198600 lazy-girth=267087 last: m=120 classes=7 cclen=86 t=1475s
[02:28:24] it=381204 colorings=198800 lazy-girth=267281 last: m=120 classes=7 cclen=86 t=1476s
[02:28:26] it=381604 colorings=199000 lazy-girth=267512 last: m=120 classes=7 cclen=85 t=1478s
[02:28:27] it=382027 colorings=199200 lazy-girth=267776 last: m=120 classes=7 cclen=86 t=1480s
[02:28:29] it=382309 colorings=199400 lazy-girth=267879 last: m=120 classes=7 cclen=84 t=1481s
[02:28:32] it=382814 colorings=199600 lazy-girth=268486 last: m=120 classes=7 cclen=85 t=1484s
[02:28:37] it=383635 colorings=199800 lazy-girth=269735 last: m=130 classes=7 cclen=83 t=1490s
[02:28:39] it=384091 colorings=200000 lazy-girth=270103 last: m=140 classes=8 cclen=85 t=1492s
[02:28:41] it=384561 colorings=200200 lazy-girth=270511 last: m=130 classes=7 cclen=82 t=1494s
[02:28:43] it=385007 colorings=200400 lazy-girth=270863 last: m=140 classes=7 cclen=82 t=1495s
[02:28:46] it=385694 colorings=200600 lazy-girth=271704 last: m=130 classes=7 cclen=77 t=1499s
[02:28:49] it=386284 colorings=200800 lazy-girth=272323 last: m=120 classes=7 cclen=85 t=1501s
[02:28:51] it=386804 colorings=201000 lazy-girth=272821 last: m=140 classes=8 cclen=84 t=1504s
[02:28:54] it=387419 colorings=201200 lazy-girth=273579 last: m=140 classes=8 cclen=81 t=1507s
[02:28:57] it=388027 colorings=201400 lazy-girth=274229 last: m=130 classes=7 cclen=85 t=1510s
[02:28:59] it=388439 colorings=201600 lazy-girth=274527 last: m=130 classes=7 cclen=84 t=1512s
[02:29:01] it=388874 colorings=201800 lazy-girth=274925 last: m=120 classes=7 cclen=86 t=1513s
[02:29:03] it=389245 colorings=202000 lazy-girth=275195 last: m=120 classes=7 cclen=86 t=1515s
[02:29:05] it=389781 colorings=202200 lazy-girth=275739 last: m=120 classes=7 cclen=86 t=1518s
[02:29:07] it=390153 colorings=202400 lazy-girth=276006 last: m=130 classes=7 cclen=85 t=1520s
[02:29:09] it=390589 colorings=202600 lazy-girth=276353 last: m=120 classes=7 cclen=86 t=1522s
[02:29:11] it=390974 colorings=202800 lazy-girth=276605 last: m=130 classes=7 cclen=84 t=1523s
[02:29:12] it=391350 colorings=203000 lazy-girth=276875 last: m=120 classes=7 cclen=86 t=1525s
[02:29:15] it=391854 colorings=203200 lazy-girth=277363 last: m=140 classes=8 cclen=76 t=1527s
[02:29:18] it=392537 colorings=203400 lazy-girth=278129 last: m=130 classes=7 cclen=86 t=1530s
[02:29:20] it=392918 colorings=203600 lazy-girth=278375 last: m=120 classes=7 cclen=86 t=1532s
[02:29:23] it=393556 colorings=203800 lazy-girth=279051 last: m=130 classes=7 cclen=82 t=1535s
[02:29:25] it=394032 colorings=204000 lazy-girth=279457 last: m=130 classes=7 cclen=80 t=1537s
[02:29:28] it=394750 colorings=204200 lazy-girth=280239 last: m=110 classes=6 cclen=85 t=1540s
[02:29:29] it=395084 colorings=204400 lazy-girth=280436 last: m=120 classes=7 cclen=85 t=1542s
[02:29:37] it=396741 colorings=204600 lazy-girth=282857 last: m=130 classes=7 cclen=84 t=1549s
[02:29:52] it=397873 colorings=204800 lazy-girth=284468 last: m=120 classes=7 cclen=85 t=1564s
[02:29:54] it=398317 colorings=205000 lazy-girth=284874 last: m=120 classes=7 cclen=86 t=1566s
[02:29:55] it=398698 colorings=205200 lazy-girth=285131 last: m=120 classes=7 cclen=84 t=1568s
[02:29:57] it=398960 colorings=205400 lazy-girth=285219 last: m=120 classes=7 cclen=85 t=1569s
[02:29:58] it=399306 colorings=205600 lazy-girth=285429 last: m=120 classes=7 cclen=86 t=1571s
[02:30:00] it=399645 colorings=205800 lazy-girth=285658 last: m=130 classes=7 cclen=84 t=1572s
[02:30:02] it=400000 colorings=206000 lazy-girth=285924 last: m=140 classes=7 cclen=84 t=1574s
[02:30:07] it=400791 colorings=206200 lazy-girth=286938 last: m=120 classes=7 cclen=78 t=1579s
[02:30:09] it=401270 colorings=206400 lazy-girth=287334 last: m=130 classes=7 cclen=86 t=1581s
[02:30:11] it=401715 colorings=206600 lazy-girth=287676 last: m=140 classes=7 cclen=85 t=1583s
[02:30:13] it=402078 colorings=206800 lazy-girth=287897 last: m=120 classes=7 cclen=86 t=1585s
[02:30:14] it=402443 colorings=207000 lazy-girth=288129 last: m=120 classes=7 cclen=84 t=1587s
[02:30:16] it=402853 colorings=207200 lazy-girth=288431 last: m=120 classes=7 cclen=86 t=1589s
[02:30:18] it=403246 colorings=207400 lazy-girth=288679 last: m=120 classes=7 cclen=85 t=1591s
[02:30:20] it=403608 colorings=207600 lazy-girth=288888 last: m=130 classes=7 cclen=83 t=1592s
[02:30:22] it=404020 colorings=207800 lazy-girth=289167 last: m=120 classes=7 cclen=86 t=1594s
[02:30:24] it=404350 colorings=208000 lazy-girth=289365 last: m=120 classes=7 cclen=86 t=1596s
[02:30:25] it=404587 colorings=208200 lazy-girth=289412 last: m=120 classes=7 cclen=86 t=1597s
[02:30:26] it=404856 colorings=208400 lazy-girth=289500 last: m=120 classes=7 cclen=84 t=1598s
[02:30:27] it=405115 colorings=208600 lazy-girth=289574 last: m=120 classes=7 cclen=85 t=1599s
[02:30:28] it=405391 colorings=208800 lazy-girth=289664 last: m=130 classes=7 cclen=86 t=1600s
[02:30:30] it=405700 colorings=209000 lazy-girth=289788 last: m=120 classes=7 cclen=86 t=1602s
[02:30:31] it=405950 colorings=209200 lazy-girth=289863 last: m=120 classes=7 cclen=81 t=1603s
[02:30:33] it=406398 colorings=209400 lazy-girth=290206 last: m=130 classes=7 cclen=83 t=1606s
[02:30:35] it=406777 colorings=209600 lazy-girth=290436 last: m=130 classes=7 cclen=85 t=1608s
[02:30:37] it=407161 colorings=209800 lazy-girth=290698 last: m=130 classes=7 cclen=84 t=1609s
[02:30:40] it=407697 colorings=210000 lazy-girth=291194 last: m=110 classes=6 cclen=84 t=1612s
[02:30:43] it=408314 colorings=210200 lazy-girth=291753 last: m=110 classes=6 cclen=87 t=1615s
[02:30:44] it=408665 colorings=210400 lazy-girth=291949 last: m=120 classes=7 cclen=86 t=1617s
[02:30:46] it=408987 colorings=210600 lazy-girth=292093 last: m=120 classes=7 cclen=86 t=1618s
[02:30:48] it=409331 colorings=210800 lazy-girth=292258 last: m=120 classes=7 cclen=85 t=1620s
[02:30:49] it=409603 colorings=211000 lazy-girth=292354 last: m=130 classes=7 cclen=86 t=1622s
[02:30:51] it=409929 colorings=211200 lazy-girth=292529 last: m=130 classes=7 cclen=84 t=1623s
[02:30:52] it=410229 colorings=211400 lazy-girth=292653 last: m=120 classes=7 cclen=85 t=1625s
[02:30:54] it=410533 colorings=211600 lazy-girth=292796 last: m=120 classes=7 cclen=86 t=1627s
[02:30:56] it=410797 colorings=211800 lazy-girth=292862 last: m=120 classes=7 cclen=86 t=1628s
[02:30:57] it=411043 colorings=212000 lazy-girth=292912 last: m=130 classes=7 cclen=86 t=1629s
[02:31:00] it=411478 colorings=212200 lazy-girth=293301 last: m=140 classes=8 cclen=84 t=1632s
[02:31:02] it=411892 colorings=212400 lazy-girth=293627 last: m=130 classes=8 cclen=85 t=1634s
[02:31:04] it=412262 colorings=212600 lazy-girth=293893 last: m=110 classes=7 cclen=86 t=1636s
[02:31:05] it=412633 colorings=212800 lazy-girth=294126 last: m=130 classes=7 cclen=86 t=1638s
[02:31:07] it=412975 colorings=213000 lazy-girth=294332 last: m=120 classes=7 cclen=83 t=1639s
[02:31:09] it=413385 colorings=213200 lazy-girth=294642 last: m=120 classes=7 cclen=86 t=1641s
[02:31:10] it=413724 colorings=213400 lazy-girth=294824 last: m=130 classes=8 cclen=83 t=1643s
[02:31:12] it=414161 colorings=213600 lazy-girth=295180 last: m=110 classes=7 cclen=86 t=1645s
[02:31:14] it=414459 colorings=213800 lazy-girth=295298 last: m=110 classes=7 cclen=86 t=1646s
[02:31:16] it=414872 colorings=214000 lazy-girth=295629 last: m=120 classes=7 cclen=84 t=1648s
[02:31:17] it=415233 colorings=214200 lazy-girth=295863 last: m=120 classes=7 cclen=85 t=1650s
[02:31:18] it=415576 colorings=214400 lazy-girth=296063 last: m=120 classes=7 cclen=86 t=1651s
[02:31:20] it=415928 colorings=214600 lazy-girth=296260 last: m=130 classes=8 cclen=85 t=1652s
[02:31:21] it=416230 colorings=214800 lazy-girth=296406 last: m=130 classes=8 cclen=84 t=1653s
[02:31:22] it=416613 colorings=215000 lazy-girth=296684 last: m=120 classes=7 cclen=86 t=1655s
[02:31:23] it=416932 colorings=215200 lazy-girth=296849 last: m=120 classes=7 cclen=86 t=1656s
[02:31:25] it=417303 colorings=215400 lazy-girth=297071 last: m=110 classes=7 cclen=86 t=1657s
[02:31:26] it=417691 colorings=215600 lazy-girth=297320 last: m=110 classes=7 cclen=86 t=1659s
[02:31:28] it=418013 colorings=215800 lazy-girth=297480 last: m=120 classes=7 cclen=86 t=1660s
[02:31:29] it=418286 colorings=216000 lazy-girth=297583 last: m=120 classes=7 cclen=85 t=1662s
[02:31:31] it=418651 colorings=216200 lazy-girth=297812 last: m=110 classes=7 cclen=86 t=1663s
[02:31:32] it=419035 colorings=216400 lazy-girth=298083 last: m=130 classes=8 cclen=85 t=1665s
[02:31:34] it=419343 colorings=216600 lazy-girth=298267 last: m=110 classes=7 cclen=86 t=1666s
[02:31:35] it=419697 colorings=216800 lazy-girth=298503 last: m=120 classes=7 cclen=86 t=1667s
[02:31:36] it=420064 colorings=217000 lazy-girth=298748 last: m=120 classes=7 cclen=84 t=1668s
[02:31:37] it=420397 colorings=217200 lazy-girth=298939 last: m=120 classes=7 cclen=86 t=1670s
[02:31:38] it=420739 colorings=217400 lazy-girth=299119 last: m=130 classes=8 cclen=85 t=1671s
[02:31:40] it=421076 colorings=217600 lazy-girth=299298 last: m=120 classes=7 cclen=84 t=1672s
[02:31:41] it=421404 colorings=217800 lazy-girth=299468 last: m=110 classes=7 cclen=86 t=1673s
[02:31:42] it=421704 colorings=218000 lazy-girth=299603 last: m=130 classes=8 cclen=82 t=1674s
[02:31:43] it=422102 colorings=218200 lazy-girth=299848 last: m=120 classes=7 cclen=86 t=1676s
[02:31:44] it=422348 colorings=218400 lazy-girth=299909 last: m=130 classes=8 cclen=85 t=1676s
[02:31:45] it=422664 colorings=218600 lazy-girth=300069 last: m=110 classes=7 cclen=86 t=1678s
[02:31:46] it=423000 colorings=218800 lazy-girth=300255 last: m=120 classes=7 cclen=84 t=1679s
[02:31:47] it=423305 colorings=219000 lazy-girth=300384 last: m=130 classes=8 cclen=83 t=1680s
[02:31:49] it=423619 colorings=219200 lazy-girth=300557 last: m=110 classes=7 cclen=86 t=1681s
[02:31:50] it=423953 colorings=219400 lazy-girth=300737 last: m=120 classes=7 cclen=86 t=1682s
[02:31:51] it=424345 colorings=219600 lazy-girth=300950 last: m=120 classes=7 cclen=86 t=1684s
[02:31:52] it=424649 colorings=219800 lazy-girth=301072 last: m=130 classes=7 cclen=86 t=1685s
[02:31:54] it=425052 colorings=220000 lazy-girth=301325 last: m=130 classes=8 cclen=83 t=1686s
[02:31:56] it=425489 colorings=220200 lazy-girth=301603 last: m=120 classes=7 cclen=83 t=1688s
[02:31:57] it=425928 colorings=220400 lazy-girth=301853 last: m=130 classes=8 cclen=84 t=1690s
[02:31:58] it=426207 colorings=220600 lazy-girth=301943 last: m=120 classes=7 cclen=86 t=1691s
[02:32:00] it=426487 colorings=220800 lazy-girth=302041 last: m=120 classes=7 cclen=84 t=1692s
[02:32:01] it=426828 colorings=221000 lazy-girth=302203 last: m=120 classes=7 cclen=86 t=1693s
[02:32:02] it=427141 colorings=221200 lazy-girth=302320 last: m=120 classes=7 cclen=86 t=1694s
[02:32:03] it=427558 colorings=221400 lazy-girth=302551 last: m=120 classes=7 cclen=82 t=1696s
[02:32:04] it=427838 colorings=221600 lazy-girth=302640 last: m=120 classes=7 cclen=86 t=1697s
[02:32:06] it=428249 colorings=221800 lazy-girth=302882 last: m=120 classes=7 cclen=84 t=1698s
[02:32:07] it=428567 colorings=222000 lazy-girth=303040 last: m=120 classes=7 cclen=85 t=1699s
[02:32:08] it=428897 colorings=222200 lazy-girth=303185 last: m=120 classes=7 cclen=85 t=1701s
[02:32:09] it=429184 colorings=222400 lazy-girth=303313 last: m=120 classes=7 cclen=86 t=1702s
[02:32:10] it=429450 colorings=222600 lazy-girth=303392 last: m=120 classes=7 cclen=86 t=1702s
[02:32:11] it=429723 colorings=222800 lazy-girth=303477 last: m=110 classes=7 cclen=86 t=1703s
[02:32:12] it=429978 colorings=223000 lazy-girth=303546 last: m=130 classes=8 cclen=84 t=1704s
[02:32:13] it=430236 colorings=223200 lazy-girth=303624 last: m=110 classes=7 cclen=86 t=1705s
[02:32:16] it=430717 colorings=223400 lazy-girth=303988 last: m=120 classes=7 cclen=78 t=1708s
[02:32:17] it=430984 colorings=223600 lazy-girth=304069 last: m=120 classes=7 cclen=86 t=1709s
[02:32:18] it=431341 colorings=223800 lazy-girth=304292 last: m=120 classes=7 cclen=84 t=1710s
[02:32:19] it=431605 colorings=224000 lazy-girth=304377 last: m=130 classes=7 cclen=84 t=1711s
[02:32:20] it=432007 colorings=224200 lazy-girth=304679 last: m=130 classes=7 cclen=86 t=1713s
[02:32:24] it=432783 colorings=224400 lazy-girth=305447 last: m=140 classes=8 cclen=74 t=1716s
[02:32:26] it=433326 colorings=224600 lazy-girth=305841 last: m=130 classes=7 cclen=75 t=1718s
[02:32:28] it=433729 colorings=224800 lazy-girth=306083 last: m=120 classes=7 cclen=84 t=1720s
[02:32:29] it=434138 colorings=225000 lazy-girth=306376 last: m=110 classes=6 cclen=87 t=1722s
[02:32:30] it=434464 colorings=225200 lazy-girth=306551 last: m=130 classes=8 cclen=84 t=1723s
[02:32:32] it=434776 colorings=225400 lazy-girth=306690 last: m=130 classes=7 cclen=86 t=1724s
[02:32:33] it=435048 colorings=225600 lazy-girth=306777 last: m=120 classes=7 cclen=86 t=1725s
[02:32:34] it=435310 colorings=225800 lazy-girth=306856 last: m=120 classes=7 cclen=86 t=1726s
[02:32:35] it=435661 colorings=226000 lazy-girth=307062 last: m=120 classes=7 cclen=85 t=1728s
[02:32:37] it=436006 colorings=226200 lazy-girth=307245 last: m=140 classes=8 cclen=76 t=1729s
[02:32:38] it=436370 colorings=226400 lazy-girth=307455 last: m=130 classes=7 cclen=86 t=1731s
[02:32:39] it=436636 colorings=226600 lazy-girth=307542 last: m=130 classes=8 cclen=84 t=1732s
[02:32:41] it=436909 colorings=226800 lazy-girth=307639 last: m=120 classes=7 cclen=86 t=1733s
[02:32:43] it=437344 colorings=227000 lazy-girth=307968 last: m=120 classes=7 cclen=85 t=1735s
[02:32:44] it=437769 colorings=227200 lazy-girth=308322 last: m=120 classes=7 cclen=86 t=1737s
[02:32:47] it=438436 colorings=227400 lazy-girth=308906 last: m=120 classes=7 cclen=86 t=1739s
[02:32:49] it=438964 colorings=227600 lazy-girth=309329 last: m=130 classes=7 cclen=83 t=1742s
[02:32:51] it=439362 colorings=227800 lazy-girth=309593 last: m=130 classes=7 cclen=79 t=1743s
[02:32:53] it=439921 colorings=228000 lazy-girth=310064 last: m=120 classes=7 cclen=79 t=1746s
[02:32:54] it=440204 colorings=228200 lazy-girth=310177 last: m=120 classes=7 cclen=86 t=1747s
[02:32:56] it=440500 colorings=228400 lazy-girth=310316 last: m=140 classes=8 cclen=81 t=1748s
[02:32:58] it=441054 colorings=228600 lazy-girth=310799 last: m=120 classes=7 cclen=86 t=1750s
[02:33:00] it=441419 colorings=228800 lazy-girth=310998 last: m=110 classes=7 cclen=86 t=1752s
[02:33:01] it=441709 colorings=229000 lazy-girth=311105 last: m=140 classes=8 cclen=85 t=1753s
[02:33:02] it=441974 colorings=229200 lazy-girth=311183 last: m=130 classes=7 cclen=74 t=1754s
[02:33:03] it=442248 colorings=229400 lazy-girth=311261 last: m=130 classes=7 cclen=84 t=1755s
[02:33:04] it=442534 colorings=229600 lazy-girth=311354 last: m=120 classes=7 cclen=86 t=1756s
[02:33:06] it=442957 colorings=229800 lazy-girth=311635 last: m=130 classes=7 cclen=83 t=1758s
[02:33:08] it=443385 colorings=230000 lazy-girth=311911 last: m=120 classes=7 cclen=86 t=1760s
[02:33:09] it=443703 colorings=230200 lazy-girth=312042 last: m=120 classes=7 cclen=86 t=1761s
[02:33:10] it=443945 colorings=230400 lazy-girth=312086 last: m=130 classes=8 cclen=82 t=1762s
[02:33:11] it=444193 colorings=230600 lazy-girth=312139 last: m=110 classes=7 cclen=86 t=1763s
[02:33:12] it=444457 colorings=230800 lazy-girth=312235 last: m=130 classes=7 cclen=85 t=1764s
[02:33:13] it=444725 colorings=231000 lazy-girth=312311 last: m=120 classes=7 cclen=86 t=1765s
[02:33:14] it=444977 colorings=231200 lazy-girth=312365 last: m=130 classes=7 cclen=86 t=1767s
[02:33:16] it=445255 colorings=231400 lazy-girth=312456 last: m=110 classes=7 cclen=86 t=1768s
[02:33:16] it=445511 colorings=231600 lazy-girth=312515 last: m=130 classes=8 cclen=85 t=1769s
[02:33:17] it=445768 colorings=231800 lazy-girth=312573 last: m=110 classes=7 cclen=86 t=1770s
[02:33:19] it=446108 colorings=232000 lazy-girth=312739 last: m=120 classes=7 cclen=86 t=1771s
[02:33:20] it=446368 colorings=232200 lazy-girth=312810 last: m=120 classes=7 cclen=85 t=1772s
[02:33:20] it=446594 colorings=232400 lazy-girth=312850 last: m=120 classes=7 cclen=86 t=1773s
[02:33:21] it=446870 colorings=232600 lazy-girth=312942 last: m=120 classes=7 cclen=85 t=1774s
[02:33:22] it=447129 colorings=232800 lazy-girth=313007 last: m=110 classes=7 cclen=86 t=1775s
[02:33:23] it=447399 colorings=233000 lazy-girth=313091 last: m=130 classes=7 cclen=85 t=1776s
[02:33:24] it=447645 colorings=233200 lazy-girth=313143 last: m=130 classes=7 cclen=84 t=1777s
[02:33:25] it=447892 colorings=233400 lazy-girth=313192 last: m=120 classes=7 cclen=86 t=1778s
[02:33:26] it=448148 colorings=233600 lazy-girth=313254 last: m=110 classes=7 cclen=85 t=1779s
[02:33:27] it=448411 colorings=233800 lazy-girth=313331 last: m=110 classes=7 cclen=86 t=1780s
[02:33:28] it=448655 colorings=234000 lazy-girth=313375 last: m=130 classes=8 cclen=85 t=1780s
[02:33:29] it=448940 colorings=234200 lazy-girth=313470 last: m=130 classes=8 cclen=85 t=1782s
[02:33:30] it=449180 colorings=234400 lazy-girth=313515 last: m=110 classes=7 cclen=86 t=1783s
[02:33:31] it=449461 colorings=234600 lazy-girth=313607 last: m=120 classes=7 cclen=86 t=1784s
[02:33:32] it=449697 colorings=234800 lazy-girth=313645 last: m=130 classes=8 cclen=85 t=1785s
[02:33:33] it=449943 colorings=235000 lazy-girth=313691 last: m=120 classes=7 cclen=86 t=1785s
[02:33:34] it=450190 colorings=235200 lazy-girth=313748 last: m=110 classes=7 cclen=86 t=1786s
[02:33:35] it=450427 colorings=235400 lazy-girth=313801 last: m=130 classes=8 cclen=83 t=1788s
[02:33:36] it=450663 colorings=235600 lazy-girth=313840 last: m=140 classes=8 cclen=72 t=1789s
[02:33:38] it=450933 colorings=235800 lazy-girth=313918 last: m=120 classes=7 cclen=86 t=1790s
[02:33:39] it=451295 colorings=236000 lazy-girth=314085 last: m=120 classes=7 cclen=86 t=1792s
[02:33:41] it=451613 colorings=236200 lazy-girth=314234 last: m=120 classes=7 cclen=79 t=1794s
[02:33:43] it=451991 colorings=236400 lazy-girth=314446 last: m=120 classes=7 cclen=86 t=1796s
[02:33:45] it=452294 colorings=236600 lazy-girth=314564 last: m=130 classes=8 cclen=85 t=1797s
[02:33:46] it=452550 colorings=236800 lazy-girth=314628 last: m=120 classes=7 cclen=79 t=1798s
[02:33:47] it=452826 colorings=237000 lazy-girth=314717 last: m=120 classes=7 cclen=85 t=1800s
[02:33:48] it=453076 colorings=237200 lazy-girth=314781 last: m=110 classes=7 cclen=84 t=1801s
[02:33:50] it=453349 colorings=237400 lazy-girth=314868 last: m=120 classes=7 cclen=86 t=1802s
[02:33:51] it=453595 colorings=237600 lazy-girth=314925 last: m=120 classes=7 cclen=85 t=1803s
[02:33:52] it=453832 colorings=237800 lazy-girth=314962 last: m=130 classes=8 cclen=82 t=1804s
[02:33:53] it=454056 colorings=238000 lazy-girth=314999 last: m=110 classes=7 cclen=86 t=1805s
[02:33:54] it=454280 colorings=238200 lazy-girth=315025 last: m=110 classes=7 cclen=86 t=1806s
[02:33:55] it=454530 colorings=238400 lazy-girth=315078 last: m=120 classes=7 cclen=86 t=1807s
[02:33:56] it=454775 colorings=238600 lazy-girth=315123 last: m=110 classes=7 cclen=86 t=1808s
[02:33:57] it=455037 colorings=238800 lazy-girth=315191 last: m=130 classes=8 cclen=85 t=1810s
[02:33:59] it=455298 colorings=239000 lazy-girth=315260 last: m=120 classes=7 cclen=83 t=1811s
[02:33:59] it=455534 colorings=239200 lazy-girth=315307 last: m=120 classes=7 cclen=85 t=1812s
[02:34:00] it=455743 colorings=239400 lazy-girth=315316 last: m=110 classes=7 cclen=85 t=1813s
[02:34:01] it=455965 colorings=239600 lazy-girth=315340 last: m=110 classes=7 cclen=86 t=1813s
[02:34:02] it=456206 colorings=239800 lazy-girth=315385 last: m=120 classes=7 cclen=85 t=1815s
[02:34:05] it=456572 colorings=240000 lazy-girth=315640 last: m=130 classes=7 cclen=81 t=1817s
[02:34:08] it=457057 colorings=240200 lazy-girth=316066 last: m=130 classes=7 cclen=82 t=1820s
[02:34:11] it=457812 colorings=240400 lazy-girth=316815 last: m=120 classes=7 cclen=86 t=1824s
[02:34:28] it=458289 colorings=240600 lazy-girth=317186 last: m=140 classes=8 cclen=83 t=1840s
[02:34:31] it=458906 colorings=240800 lazy-girth=317835 last: m=140 classes=8 cclen=79 t=1843s
[02:34:33] it=459420 colorings=241000 lazy-girth=318270 last: m=140 classes=8 cclen=80 t=1846s
[02:34:36] it=459928 colorings=241200 lazy-girth=318703 last: m=130 classes=7 cclen=66 t=1848s
[02:34:38] it=460447 colorings=241400 lazy-girth=319161 last: m=110 classes=6 cclen=83 t=1851s
[02:34:41] it=461090 colorings=241600 lazy-girth=319742 last: m=140 classes=8 cclen=84 t=1854s
[02:34:44] it=461577 colorings=241800 lazy-girth=320189 last: m=120 classes=7 cclen=86 t=1856s
[02:34:45] it=461960 colorings=242000 lazy-girth=320428 last: m=110 classes=7 cclen=85 t=1858s
[02:34:47] it=462294 colorings=242200 lazy-girth=320596 last: m=120 classes=7 cclen=86 t=1859s
[02:34:49] it=462640 colorings=242400 lazy-girth=320767 last: m=120 classes=7 cclen=83 t=1861s
[02:34:50] it=462930 colorings=242600 lazy-girth=320877 last: m=110 classes=7 cclen=86 t=1863s
[02:34:51] it=463229 colorings=242800 lazy-girth=321002 last: m=120 classes=7 cclen=86 t=1864s
[02:34:53] it=463540 colorings=243000 lazy-girth=321138 last: m=130 classes=7 cclen=86 t=1865s
[02:34:54] it=463853 colorings=243200 lazy-girth=321312 last: m=120 classes=7 cclen=86 t=1867s
[02:34:56] it=464248 colorings=243400 lazy-girth=321605 last: m=130 classes=8 cclen=85 t=1869s
[02:34:58] it=464608 colorings=243600 lazy-girth=321833 last: m=130 classes=8 cclen=84 t=1870s
[02:35:00] it=464972 colorings=243800 lazy-girth=322059 last: m=120 classes=7 cclen=86 t=1872s
[02:35:01] it=465314 colorings=244000 lazy-girth=322247 last: m=120 classes=7 cclen=85 t=1874s
[02:35:03] it=465631 colorings=244200 lazy-girth=322392 last: m=120 classes=7 cclen=86 t=1875s
[02:35:04] it=465906 colorings=244400 lazy-girth=322483 last: m=130 classes=7 cclen=83 t=1876s
[02:35:06] it=466294 colorings=244600 lazy-girth=322777 last: m=130 classes=7 cclen=80 t=1878s
[02:35:07] it=466662 colorings=244800 lazy-girth=323065 last: m=120 classes=7 cclen=86 t=1880s
[02:35:09] it=467127 colorings=245000 lazy-girth=323464 last: m=120 classes=7 cclen=82 t=1882s
[02:35:11] it=467475 colorings=245200 lazy-girth=323664 last: m=140 classes=8 cclen=82 t=1883s
[02:35:13] it=467879 colorings=245400 lazy-girth=323902 last: m=120 classes=7 cclen=86 t=1885s
[02:35:14] it=468165 colorings=245600 lazy-girth=323999 last: m=120 classes=7 cclen=84 t=1886s
[02:35:16] it=468543 colorings=245800 lazy-girth=324212 last: m=120 classes=7 cclen=82 t=1888s
[02:35:18] it=468902 colorings=246000 lazy-girth=324437 last: m=140 classes=8 cclen=76 t=1890s
[02:35:20] it=469324 colorings=246200 lazy-girth=324799 last: m=120 classes=7 cclen=83 t=1892s
[02:35:22] it=469776 colorings=246400 lazy-girth=325161 last: m=130 classes=7 cclen=86 t=1894s
[02:35:23] it=470131 colorings=246600 lazy-girth=325355 last: m=120 classes=7 cclen=83 t=1896s
[02:35:25] it=470469 colorings=246800 lazy-girth=325532 last: m=130 classes=7 cclen=86 t=1897s
[02:35:26] it=470786 colorings=247000 lazy-girth=325678 last: m=120 classes=7 cclen=86 t=1899s
[02:35:28] it=471099 colorings=247200 lazy-girth=325821 last: m=110 classes=7 cclen=86 t=1900s
[02:35:29] it=471443 colorings=247400 lazy-girth=326024 last: m=140 classes=8 cclen=82 t=1902s
[02:35:31] it=471739 colorings=247600 lazy-girth=326139 last: m=130 classes=7 cclen=86 t=1903s
[02:35:32] it=472049 colorings=247800 lazy-girth=326293 last: m=120 classes=7 cclen=86 t=1905s
[02:35:33] it=472362 colorings=248000 lazy-girth=326437 last: m=130 classes=7 cclen=86 t=1906s
[02:35:35] it=472651 colorings=248200 lazy-girth=326539 last: m=120 classes=7 cclen=85 t=1907s
[02:35:36] it=472950 colorings=248400 lazy-girth=326666 last: m=120 classes=7 cclen=86 t=1909s
[02:35:39] it=473383 colorings=248600 lazy-girth=326991 last: m=120 classes=7 cclen=86 t=1911s
[02:35:40] it=473732 colorings=248800 lazy-girth=327178 last: m=140 classes=8 cclen=83 t=1913s
[02:35:42] it=474026 colorings=249000 lazy-girth=327297 last: m=120 classes=7 cclen=86 t=1914s
[02:35:43] it=474341 colorings=249200 lazy-girth=327447 last: m=120 classes=7 cclen=86 t=1916s
[02:35:44] it=474585 colorings=249400 lazy-girth=327499 last: m=130 classes=8 cclen=85 t=1917s
[02:35:46] it=474897 colorings=249600 lazy-girth=327635 last: m=120 classes=7 cclen=86 t=1918s
[02:35:47] it=475158 colorings=249800 lazy-girth=327708 last: m=120 classes=7 cclen=86 t=1919s
[02:35:48] it=475457 colorings=250000 lazy-girth=327830 last: m=120 classes=7 cclen=86 t=1921s
[02:35:49] it=475801 colorings=250200 lazy-girth=327998 last: m=120 classes=7 cclen=85 t=1922s
[02:35:51] it=476181 colorings=250400 lazy-girth=328237 last: m=120 classes=7 cclen=81 t=1924s
[02:35:53] it=476478 colorings=250600 lazy-girth=328366 last: m=120 classes=7 cclen=85 t=1925s
[02:35:54] it=476786 colorings=250800 lazy-girth=328527 last: m=130 classes=8 cclen=85 t=1926s
[02:35:56] it=477096 colorings=251000 lazy-girth=328640 last: m=120 classes=7 cclen=86 t=1928s
[02:35:57] it=477376 colorings=251200 lazy-girth=328739 last: m=120 classes=7 cclen=86 t=1929s
[02:35:58] it=477706 colorings=251400 lazy-girth=328916 last: m=130 classes=8 cclen=85 t=1931s
[02:36:00] it=478006 colorings=251600 lazy-girth=329020 last: m=110 classes=7 cclen=86 t=1932s
[02:36:01] it=478273 colorings=251800 lazy-girth=329105 last: m=120 classes=7 cclen=85 t=1933s
[02:36:02] it=478573 colorings=252000 lazy-girth=329232 last: m=110 classes=7 cclen=86 t=1935s
[02:36:04] it=478839 colorings=252200 lazy-girth=329326 last: m=130 classes=8 cclen=85 t=1936s
[02:36:05] it=479111 colorings=252400 lazy-girth=329402 last: m=130 classes=8 cclen=85 t=1937s
[02:36:06] it=479381 colorings=252600 lazy-girth=329488 last: m=130 classes=8 cclen=85 t=1939s
[02:36:07] it=479601 colorings=252800 lazy-girth=329512 last: m=130 classes=8 cclen=83 t=1940s
[02:36:08] it=479836 colorings=253000 lazy-girth=329552 last: m=130 classes=8 cclen=83 t=1941s
[02:36:09] it=480091 colorings=253200 lazy-girth=329621 last: m=110 classes=7 cclen=86 t=1942s
[02:36:10] it=480318 colorings=253400 lazy-girth=329654 last: m=110 classes=7 cclen=86 t=1943s
[02:36:11] it=480577 colorings=253600 lazy-girth=329722 last: m=130 classes=8 cclen=83 t=1944s
[02:36:13] it=480907 colorings=253800 lazy-girth=329861 last: m=120 classes=7 cclen=84 t=1945s
[02:36:15] it=481225 colorings=254000 lazy-girth=330005 last: m=130 classes=7 cclen=86 t=1947s
[02:36:16] it=481530 colorings=254200 lazy-girth=330144 last: m=120 classes=7 cclen=81 t=1948s
[02:36:17] it=481739 colorings=254400 lazy-girth=330164 last: m=130 classes=8 cclen=85 t=1949s
[02:36:18] it=482022 colorings=254600 lazy-girth=330273 last: m=120 classes=7 cclen=85 t=1951s
[02:36:20] it=482313 colorings=254800 lazy-girth=330379 last: m=120 classes=7 cclen=86 t=1952s
[02:36:21] it=482584 colorings=255000 lazy-girth=330460 last: m=130 classes=7 cclen=86 t=1954s
[02:36:22] it=482856 colorings=255200 lazy-girth=330544 last: m=130 classes=8 cclen=83 t=1955s
[02:36:24] it=483216 colorings=255400 lazy-girth=330729 last: m=130 classes=8 cclen=85 t=1956s
[02:36:26] it=483558 colorings=255600 lazy-girth=330896 last: m=120 classes=7 cclen=82 t=1958s
[02:36:27] it=483842 colorings=255800 lazy-girth=330991 last: m=130 classes=8 cclen=83 t=1959s
[02:36:28] it=484168 colorings=256000 lazy-girth=331134 last: m=130 classes=8 cclen=83 t=1961s
[02:36:30] it=484450 colorings=256200 lazy-girth=331231 last: m=130 classes=8 cclen=85 t=1962s
[02:36:31] it=484727 colorings=256400 lazy-girth=331319 last: m=120 classes=7 cclen=83 t=1963s
[02:36:32] it=485036 colorings=256600 lazy-girth=331455 last: m=110 classes=7 cclen=84 t=1965s
[02:36:34] it=485308 colorings=256800 lazy-girth=331546 last: m=120 classes=7 cclen=86 t=1966s
[02:36:35] it=485529 colorings=257000 lazy-girth=331571 last: m=120 classes=7 cclen=86 t=1968s
[02:36:37] it=485825 colorings=257200 lazy-girth=331699 last: m=130 classes=7 cclen=86 t=1969s
[02:36:38] it=486116 colorings=257400 lazy-girth=331809 last: m=130 classes=8 cclen=85 t=1971s
[02:36:40] it=486417 colorings=257600 lazy-girth=331932 last: m=120 classes=7 cclen=84 t=1972s
[02:36:42] it=486843 colorings=257800 lazy-girth=332185 last: m=140 classes=8 cclen=76 t=1975s
[02:36:44] it=487189 colorings=258000 lazy-girth=332362 last: m=140 classes=8 cclen=81 t=1977s
[02:36:45] it=487463 colorings=258200 lazy-girth=332455 last: m=110 classes=7 cclen=85 t=1978s
[02:36:47] it=487760 colorings=258400 lazy-girth=332575 last: m=110 classes=7 cclen=86 t=1979s
[02:36:48] it=488015 colorings=258600 lazy-girth=332642 last: m=130 classes=8 cclen=82 t=1981s
[02:36:51] it=488254 colorings=258800 lazy-girth=332687 last: m=110 classes=7 cclen=86 t=1983s
[02:36:52] it=488522 colorings=259000 lazy-girth=332768 last: m=110 classes=7 cclen=86 t=1985s
[02:36:53] it=488776 colorings=259200 lazy-girth=332842 last: m=110 classes=7 cclen=86 t=1986s
[02:36:55] it=489062 colorings=259400 lazy-girth=332937 last: m=120 classes=7 cclen=86 t=1987s
[02:36:56] it=489391 colorings=259600 lazy-girth=333075 last: m=130 classes=8 cclen=85 t=1989s
[02:36:57] it=489644 colorings=259800 lazy-girth=333131 last: m=120 classes=7 cclen=86 t=1990s
[02:36:59] it=489895 colorings=260000 lazy-girth=333185 last: m=110 classes=7 cclen=86 t=1991s
[02:37:00] it=490126 colorings=260200 lazy-girth=333218 last: m=110 classes=7 cclen=86 t=1992s
[02:37:01] it=490382 colorings=260400 lazy-girth=333278 last: m=120 classes=7 cclen=85 t=1993s
[02:37:02] it=490627 colorings=260600 lazy-girth=333334 last: m=130 classes=8 cclen=83 t=1994s
[02:37:03] it=490841 colorings=260800 lazy-girth=333350 last: m=120 classes=7 cclen=85 t=1995s
[02:37:04] it=491058 colorings=261000 lazy-girth=333372 last: m=110 classes=7 cclen=86 t=1996s
[02:37:05] it=491322 colorings=261200 lazy-girth=333447 last: m=120 classes=7 cclen=85 t=1998s
[02:37:06] it=491571 colorings=261400 lazy-girth=333499 last: m=110 classes=7 cclen=86 t=1999s
[02:37:07] it=491795 colorings=261600 lazy-girth=333523 last: m=110 classes=7 cclen=86 t=2000s
[02:37:08] it=492012 colorings=261800 lazy-girth=333543 last: m=110 classes=7 cclen=86 t=2001s
[02:37:10] it=492286 colorings=262000 lazy-girth=333643 last: m=130 classes=7 cclen=86 t=2002s
[02:37:12] it=492566 colorings=262200 lazy-girth=333738 last: m=120 classes=7 cclen=83 t=2004s
[02:37:13] it=492845 colorings=262400 lazy-girth=333827 last: m=120 classes=7 cclen=86 t=2006s
[02:37:15] it=493091 colorings=262600 lazy-girth=333877 last: m=110 classes=7 cclen=86 t=2007s
[02:37:16] it=493359 colorings=262800 lazy-girth=333955 last: m=120 classes=7 cclen=86 t=2009s
[02:37:18] it=493658 colorings=263000 lazy-girth=334069 last: m=120 classes=7 cclen=79 t=2010s
[02:37:19] it=493917 colorings=263200 lazy-girth=334139 last: m=110 classes=7 cclen=86 t=2011s
[02:37:20] it=494147 colorings=263400 lazy-girth=334173 last: m=130 classes=7 cclen=86 t=2012s
[02:37:21] it=494395 colorings=263600 lazy-girth=334224 last: m=120 classes=7 cclen=81 t=2014s
[02:37:22] it=494615 colorings=263800 lazy-girth=334252 last: m=110 classes=7 cclen=86 t=2015s
[02:37:26] it=494995 colorings=264000 lazy-girth=334446 last: m=120 classes=7 cclen=85 t=2018s
[02:37:29] it=495369 colorings=264200 lazy-girth=334674 last: m=120 classes=7 cclen=86 t=2021s
[02:37:30] it=495735 colorings=264400 lazy-girth=334898 last: m=120 classes=7 cclen=85 t=2023s
[02:37:32] it=496141 colorings=264600 lazy-girth=335168 last: m=120 classes=7 cclen=86 t=2024s
[02:37:35] it=496735 colorings=264800 lazy-girth=335661 last: m=110 classes=7 cclen=85 t=2027s
[02:37:36] it=497138 colorings=265000 lazy-girth=335934 last: m=120 classes=7 cclen=86 t=2029s
[02:37:38] it=497510 colorings=265200 lazy-girth=336152 last: m=120 classes=7 cclen=86 t=2030s
[02:37:39] it=497852 colorings=265400 lazy-girth=336340 last: m=120 classes=7 cclen=86 t=2031s
[02:37:40] it=498164 colorings=265600 lazy-girth=336462 last: m=120 classes=7 cclen=84 t=2033s
[02:37:42] it=498546 colorings=265800 lazy-girth=336671 last: m=110 classes=7 cclen=86 t=2034s
[02:37:44] it=499071 colorings=266000 lazy-girth=337060 last: m=120 classes=7 cclen=86 t=2036s
[02:37:45] it=499442 colorings=266200 lazy-girth=337274 last: m=130 classes=8 cclen=85 t=2038s
[02:37:46] it=499784 colorings=266400 lazy-girth=337445 last: m=110 classes=7 cclen=86 t=2039s
[02:37:48] it=500109 colorings=266600 lazy-girth=337592 last: m=130 classes=8 cclen=82 t=2040s
[02:37:49] it=500488 colorings=266800 lazy-girth=337792 last: m=120 classes=7 cclen=86 t=2042s
[02:37:51] it=500833 colorings=267000 lazy-girth=337987 last: m=130 classes=8 cclen=85 t=2043s
[02:37:52] it=501197 colorings=267200 lazy-girth=338232 last: m=120 classes=7 cclen=82 t=2045s
[02:37:53] it=501425 colorings=267400 lazy-girth=338267 last: m=110 classes=7 cclen=85 t=2045s
[02:37:54] it=501703 colorings=267600 lazy-girth=338375 last: m=130 classes=8 cclen=85 t=2047s
[02:37:56] it=502113 colorings=267800 lazy-girth=338635 last: m=140 classes=8 cclen=77 t=2048s
[02:37:57] it=502434 colorings=268000 lazy-girth=338784 last: m=110 classes=7 cclen=82 t=2050s
[02:37:58] it=502761 colorings=268200 lazy-girth=338929 last: m=130 classes=8 cclen=85 t=2051s
[02:38:00] it=503108 colorings=268400 lazy-girth=339094 last: m=120 classes=7 cclen=86 t=2052s
[02:38:01] it=503440 colorings=268600 lazy-girth=339264 last: m=110 classes=7 cclen=86 t=2054s
[02:38:03] it=503778 colorings=268800 lazy-girth=339437 last: m=120 classes=7 cclen=86 t=2055s
[02:38:04] it=504047 colorings=269000 lazy-girth=339523 last: m=120 classes=7 cclen=86 t=2057s
[02:38:05] it=504374 colorings=269200 lazy-girth=339669 last: m=110 classes=7 cclen=86 t=2058s
[02:38:07] it=504634 colorings=269400 lazy-girth=339744 last: m=120 classes=7 cclen=85 t=2059s
[02:38:08] it=504911 colorings=269600 lazy-girth=339842 last: m=120 classes=7 cclen=81 t=2060s
[02:38:08] it=505164 colorings=269800 lazy-girth=339898 last: m=110 classes=7 cclen=86 t=2061s
[02:38:09] it=505426 colorings=270000 lazy-girth=339974 last: m=110 classes=7 cclen=86 t=2062s
[02:38:10] it=505711 colorings=270200 lazy-girth=340069 last: m=120 classes=7 cclen=86 t=2063s
[02:38:11] it=505968 colorings=270400 lazy-girth=340132 last: m=120 classes=7 cclen=86 t=2063s
[02:38:12] it=506218 colorings=270600 lazy-girth=340195 last: m=130 classes=8 cclen=84 t=2064s
[02:38:14] it=506552 colorings=270800 lazy-girth=340404 last: m=130 classes=8 cclen=85 t=2066s
[02:38:15] it=506876 colorings=271000 lazy-girth=340568 last: m=120 classes=7 cclen=86 t=2068s
[02:38:16] it=507153 colorings=271200 lazy-girth=340663 last: m=110 classes=7 cclen=86 t=2069s
[02:38:18] it=507424 colorings=271400 lazy-girth=340755 last: m=120 classes=7 cclen=86 t=2070s
[02:38:19] it=507690 colorings=271600 lazy-girth=340842 last: m=120 classes=7 cclen=85 t=2071s
[02:38:20] it=507935 colorings=271800 lazy-girth=340897 last: m=120 classes=7 cclen=86 t=2072s
[02:38:21] it=508197 colorings=272000 lazy-girth=340967 last: m=110 classes=7 cclen=86 t=2073s
[02:38:22] it=508461 colorings=272200 lazy-girth=341040 last: m=120 classes=7 cclen=86 t=2075s
[02:38:27] it=509280 colorings=272400 lazy-girth=341742 last: m=120 classes=7 cclen=85 t=2079s
[02:38:30] it=509917 colorings=272600 lazy-girth=342349 last: m=120 classes=7 cclen=86 t=2082s
[02:38:31] it=510314 colorings=272800 lazy-girth=342627 last: m=120 classes=7 cclen=86 t=2084s
[02:38:35] it=510876 colorings=273000 lazy-girth=343141 last: m=140 classes=8 cclen=84 t=2087s
[02:38:37] it=511390 colorings=273200 lazy-girth=343519 last: m=120 classes=7 cclen=84 t=2089s
[02:38:40] it=512159 colorings=273400 lazy-girth=344317 last: m=140 classes=8 cclen=82 t=2093s
[02:38:42] it=512692 colorings=273600 lazy-girth=344665 last: m=120 classes=7 cclen=82 t=2095s
[02:38:45] it=513047 colorings=273800 lazy-girth=344936 last: m=130 classes=7 cclen=84 t=2097s
[02:38:47] it=513523 colorings=274000 lazy-girth=345283 last: m=120 classes=7 cclen=83 t=2099s
[02:38:48] it=513813 colorings=274200 lazy-girth=345395 last: m=130 classes=8 cclen=83 t=2101s
[02:38:49] it=514113 colorings=274400 lazy-girth=345507 last: m=120 classes=7 cclen=86 t=2102s
[02:38:51] it=514512 colorings=274600 lazy-girth=345770 last: m=120 classes=7 cclen=86 t=2104s
[02:38:53] it=514884 colorings=274800 lazy-girth=345988 last: m=120 classes=7 cclen=84 t=2106s
[02:38:54] it=515145 colorings=275000 lazy-girth=346058 last: m=120 classes=7 cclen=86 t=2107s
[02:38:56] it=515443 colorings=275200 lazy-girth=346169 last: m=140 classes=8 cclen=78 t=2108s
[02:38:58] it=515838 colorings=275400 lazy-girth=346417 last: m=140 classes=8 cclen=82 t=2110s
[02:38:59] it=516115 colorings=275600 lazy-girth=346538 last: m=130 classes=8 cclen=85 t=2111s
[02:39:00] it=516396 colorings=275800 lazy-girth=346639 last: m=120 classes=7 cclen=86 t=2112s
[02:39:01] it=516708 colorings=276000 lazy-girth=346776 last: m=130 classes=8 cclen=76 t=2114s
[02:39:02] it=516985 colorings=276200 lazy-girth=346867 last: m=120 classes=7 cclen=78 t=2115s
[02:39:04] it=517289 colorings=276400 lazy-girth=346990 last: m=130 classes=8 cclen=85 t=2116s
[02:39:05] it=517618 colorings=276600 lazy-girth=347128 last: m=120 classes=7 cclen=86 t=2117s
[02:39:07] it=517925 colorings=276800 lazy-girth=347245 last: m=140 classes=8 cclen=84 t=2119s
[02:39:08] it=518249 colorings=277000 lazy-girth=347393 last: m=120 classes=7 cclen=85 t=2120s
[02:39:10] it=518605 colorings=277200 lazy-girth=347581 last: m=140 classes=8 cclen=85 t=2122s
[02:39:11] it=518942 colorings=277400 lazy-girth=347736 last: m=110 classes=7 cclen=86 t=2123s
[02:39:13] it=519303 colorings=277600 lazy-girth=347940 last: m=120 classes=7 cclen=85 t=2125s
[02:39:14] it=519651 colorings=277800 lazy-girth=348096 last: m=110 classes=7 cclen=85 t=2127s
[02:39:15] it=519906 colorings=278000 lazy-girth=348162 last: m=110 classes=7 cclen=85 t=2128s
[02:39:17] it=520246 colorings=278200 lazy-girth=348316 last: m=130 classes=8 cclen=85 t=2129s
[02:39:18] it=520565 colorings=278400 lazy-girth=348490 last: m=110 classes=7 cclen=86 t=2131s
[02:39:20] it=520841 colorings=278600 lazy-girth=348581 last: m=120 classes=7 cclen=86 t=2132s
[02:39:21] it=521125 colorings=278800 lazy-girth=348675 last: m=110 classes=7 cclen=86 t=2133s
[02:39:23] it=521436 colorings=279000 lazy-girth=348861 last: m=120 classes=7 cclen=84 t=2135s
[02:39:25] it=521820 colorings=279200 lazy-girth=349100 last: m=130 classes=8 cclen=85 t=2137s
[02:39:26] it=522156 colorings=279400 lazy-girth=349275 last: m=120 classes=7 cclen=86 t=2138s
[02:39:28] it=522580 colorings=279600 lazy-girth=349577 last: m=120 classes=7 cclen=85 t=2140s
[02:39:29] it=522878 colorings=279800 lazy-girth=349687 last: m=120 classes=7 cclen=85 t=2141s
[02:39:30] it=523122 colorings=280000 lazy-girth=349738 last: m=110 classes=7 cclen=86 t=2142s
[02:39:31] it=523466 colorings=280200 lazy-girth=349899 last: m=120 classes=7 cclen=86 t=2144s
[02:39:32] it=523735 colorings=280400 lazy-girth=349973 last: m=110 classes=7 cclen=86 t=2145s
[02:39:34] it=524211 colorings=280600 lazy-girth=350288 last: m=110 classes=7 cclen=86 t=2147s
[02:39:36] it=524500 colorings=280800 lazy-girth=350400 last: m=130 classes=8 cclen=83 t=2148s
[02:39:37] it=524912 colorings=281000 lazy-girth=350676 last: m=130 classes=7 cclen=86 t=2150s
[02:39:39] it=525242 colorings=281200 lazy-girth=350859 last: m=120 classes=7 cclen=84 t=2151s
[02:39:40] it=525544 colorings=281400 lazy-girth=350990 last: m=120 classes=7 cclen=86 t=2152s
[02:39:41] it=525835 colorings=281600 lazy-girth=351098 last: m=120 classes=7 cclen=86 t=2154s
[02:39:43] it=526206 colorings=281800 lazy-girth=351280 last: m=120 classes=7 cclen=85 t=2155s
[02:39:44] it=526674 colorings=282000 lazy-girth=351568 last: m=130 classes=8 cclen=85 t=2157s
[02:39:46] it=527025 colorings=282200 lazy-girth=351752 last: m=130 classes=8 cclen=85 t=2158s
[02:39:47] it=527292 colorings=282400 lazy-girth=351835 last: m=120 classes=7 cclen=85 t=2159s
[02:39:48] it=527547 colorings=282600 lazy-girth=351896 last: m=120 classes=7 cclen=85 t=2160s
[02:39:49] it=527866 colorings=282800 lazy-girth=352024 last: m=140 classes=8 cclen=82 t=2162s
[02:39:51] it=528272 colorings=283000 lazy-girth=352256 last: m=120 classes=7 cclen=85 t=2164s
[02:39:52] it=528564 colorings=283200 lazy-girth=352352 last: m=110 classes=7 cclen=86 t=2165s
[02:39:53] it=528853 colorings=283400 lazy-girth=352464 last: m=110 classes=7 cclen=86 t=2166s
[02:39:55] it=529144 colorings=283600 lazy-girth=352583 last: m=110 classes=7 cclen=86 t=2167s
[02:39:56] it=529432 colorings=283800 lazy-girth=352696 last: m=110 classes=7 cclen=86 t=2168s
[02:39:57] it=529721 colorings=284000 lazy-girth=352791 last: m=120 classes=7 cclen=86 t=2170s
[02:39:58] it=530020 colorings=284200 lazy-girth=352908 last: m=110 classes=7 cclen=86 t=2171s
[02:39:59] it=530293 colorings=284400 lazy-girth=353000 last: m=120 classes=7 cclen=84 t=2172s
[02:40:01] it=530574 colorings=284600 lazy-girth=353092 last: m=110 classes=7 cclen=86 t=2173s
[02:40:02] it=530876 colorings=284800 lazy-girth=353208 last: m=110 classes=7 cclen=86 t=2174s
[02:40:03] it=531122 colorings=285000 lazy-girth=353266 last: m=110 classes=7 cclen=86 t=2175s
[02:40:04] it=531364 colorings=285200 lazy-girth=353316 last: m=120 classes=7 cclen=86 t=2176s
[02:40:05] it=531605 colorings=285400 lazy-girth=353357 last: m=120 classes=7 cclen=85 t=2177s
[02:40:06] it=531858 colorings=285600 lazy-girth=353415 last: m=110 classes=7 cclen=85 t=2179s
[02:40:07] it=532091 colorings=285800 lazy-girth=353456 last: m=130 classes=8 cclen=85 t=2179s
[02:40:08] it=532321 colorings=286000 lazy-girth=353495 last: m=130 classes=8 cclen=84 t=2180s
[02:40:09] it=532583 colorings=286200 lazy-girth=353559 last: m=120 classes=7 cclen=86 t=2182s
[02:40:12] it=532979 colorings=286400 lazy-girth=353800 last: m=120 classes=7 cclen=84 t=2184s
[02:40:14] it=533470 colorings=286600 lazy-girth=354149 last: m=120 classes=7 cclen=83 t=2186s
[02:40:17] it=534064 colorings=286800 lazy-girth=354664 last: m=120 classes=7 cclen=86 t=2189s
[02:40:19] it=534555 colorings=287000 lazy-girth=355028 last: m=140 classes=8 cclen=84 t=2192s
[02:40:21] it=535067 colorings=287200 lazy-girth=355398 last: m=140 classes=8 cclen=83 t=2194s
[02:40:23] it=535471 colorings=287400 lazy-girth=355675 last: m=130 classes=7 cclen=81 t=2196s
[02:40:25] it=535835 colorings=287600 lazy-girth=355879 last: m=140 classes=8 cclen=81 t=2197s
[02:40:27] it=536353 colorings=287800 lazy-girth=356265 last: m=120 classes=7 cclen=83 t=2200s
[02:40:29] it=536773 colorings=288000 lazy-girth=356545 last: m=120 classes=7 cclen=81 t=2201s
[02:40:31] it=537333 colorings=288200 lazy-girth=356979 last: m=120 classes=7 cclen=84 t=2204s
[02:40:33] it=537709 colorings=288400 lazy-girth=357213 last: m=130 classes=8 cclen=84 t=2206s
[02:40:35] it=538045 colorings=288600 lazy-girth=357374 last: m=110 classes=7 cclen=86 t=2207s
[02:40:36] it=538408 colorings=288800 lazy-girth=357571 last: m=130 classes=8 cclen=85 t=2209s
[02:40:38] it=538723 colorings=289000 lazy-girth=357709 last: m=120 classes=7 cclen=86 t=2210s
[02:40:39] it=539115 colorings=289200 lazy-girth=357942 last: m=120 classes=7 cclen=84 t=2212s
[02:40:41] it=539499 colorings=289400 lazy-girth=358157 last: m=130 classes=8 cclen=83 t=2213s
[02:40:42] it=539767 colorings=289600 lazy-girth=358246 last: m=130 classes=8 cclen=76 t=2214s
[02:40:44] it=540251 colorings=289800 lazy-girth=358585 last: m=130 classes=8 cclen=80 t=2216s
[02:40:45] it=540507 colorings=290000 lazy-girth=358656 last: m=130 classes=8 cclen=84 t=2217s
[02:40:46] it=540759 colorings=290200 lazy-girth=358722 last: m=110 classes=7 cclen=85 t=2218s
[02:40:47] it=541067 colorings=290400 lazy-girth=358856 last: m=130 classes=8 cclen=82 t=2220s
[02:40:48] it=541359 colorings=290600 lazy-girth=358973 last: m=120 classes=7 cclen=83 t=2221s
[02:40:49] it=541620 colorings=290800 lazy-girth=359047 last: m=130 classes=8 cclen=85 t=2222s
[02:40:50] it=541867 colorings=291000 lazy-girth=359105 last: m=110 classes=7 cclen=86 t=2223s
[02:40:51] it=542131 colorings=291200 lazy-girth=359176 last: m=130 classes=8 cclen=82 t=2224s
[02:41:14] it=542380 colorings=291400 lazy-girth=359228 last: m=120 classes=7 cclen=85 t=2247s
[02:41:15] it=542632 colorings=291600 lazy-girth=359294 last: m=110 classes=7 cclen=86 t=2248s
[02:41:16] it=542880 colorings=291800 lazy-girth=359344 last: m=110 classes=7 cclen=86 t=2249s
[02:41:18] it=543138 colorings=292000 lazy-girth=359405 last: m=120 classes=7 cclen=84 t=2250s
[02:41:19] it=543431 colorings=292200 lazy-girth=359503 last: m=130 classes=8 cclen=83 t=2251s
[02:41:20] it=543708 colorings=292400 lazy-girth=359582 last: m=130 classes=8 cclen=83 t=2253s
[02:41:22] it=544088 colorings=292600 lazy-girth=359806 last: m=120 classes=7 cclen=86 t=2255s
[02:41:25] it=544626 colorings=292800 lazy-girth=360183 last: m=120 classes=7 cclen=83 t=2257s
[02:41:26] it=544982 colorings=293000 lazy-girth=360373 last: m=120 classes=7 cclen=86 t=2259s
[02:41:27] it=545235 colorings=293200 lazy-girth=360428 last: m=120 classes=7 cclen=86 t=2260s
[02:41:29] it=545688 colorings=293400 lazy-girth=360744 last: m=120 classes=7 cclen=81 t=2261s
[02:41:31] it=546191 colorings=293600 lazy-girth=361088 last: m=120 classes=7 cclen=86 t=2264s
[02:41:33] it=546604 colorings=293800 lazy-girth=361346 last: m=120 classes=7 cclen=86 t=2265s
[02:41:34] it=546924 colorings=294000 lazy-girth=361478 last: m=120 classes=7 cclen=86 t=2266s
[02:41:36] it=547366 colorings=294200 lazy-girth=361740 last: m=120 classes=7 cclen=86 t=2268s
[02:41:37] it=547638 colorings=294400 lazy-girth=361826 last: m=110 classes=6 cclen=85 t=2269s
[02:41:38] it=548046 colorings=294600 lazy-girth=362069 last: m=120 classes=7 cclen=86 t=2271s
[02:41:39] it=548302 colorings=294800 lazy-girth=362133 last: m=120 classes=7 cclen=83 t=2271s
[02:41:41] it=548645 colorings=295000 lazy-girth=362294 last: m=110 classes=7 cclen=86 t=2273s
[02:41:42] it=548893 colorings=295200 lazy-girth=362368 last: m=140 classes=8 cclen=71 t=2274s
[02:41:43] it=549297 colorings=295400 lazy-girth=362611 last: m=120 classes=7 cclen=86 t=2276s
[02:41:45] it=549608 colorings=295600 lazy-girth=362765 last: m=110 classes=7 cclen=86 t=2277s
[02:41:46] it=549950 colorings=295800 lazy-girth=362942 last: m=110 classes=7 cclen=86 t=2279s
[02:41:47] it=550231 colorings=296000 lazy-girth=363041 last: m=130 classes=8 cclen=84 t=2280s
[02:41:49] it=550534 colorings=296200 lazy-girth=363166 last: m=110 classes=7 cclen=86 t=2281s
[02:41:50] it=550789 colorings=296400 lazy-girth=363229 last: m=120 classes=7 cclen=86 t=2282s
[02:41:51] it=551060 colorings=296600 lazy-girth=363314 last: m=130 classes=8 cclen=65 t=2283s
[02:41:52] it=551358 colorings=296800 lazy-girth=363438 last: m=120 classes=7 cclen=83 t=2284s
[02:41:53] it=551651 colorings=297000 lazy-girth=363552 last: m=140 classes=8 cclen=83 t=2286s
[02:41:55] it=552050 colorings=297200 lazy-girth=363780 last: m=130 classes=8 cclen=84 t=2288s
[02:41:56] it=552314 colorings=297400 lazy-girth=363861 last: m=130 classes=8 cclen=85 t=2289s
[02:41:57] it=552577 colorings=297600 lazy-girth=363942 last: m=130 classes=8 cclen=85 t=2290s
[02:41:58] it=552831 colorings=297800 lazy-girth=364001 last: m=110 classes=7 cclen=86 t=2291s
[02:41:59] it=553070 colorings=298000 lazy-girth=364056 last: m=110 classes=7 cclen=84 t=2292s
[02:42:00] it=553318 colorings=298200 lazy-girth=364122 last: m=110 classes=7 cclen=86 t=2293s
[02:42:01] it=553578 colorings=298400 lazy-girth=364192 last: m=110 classes=7 cclen=86 t=2294s
[02:42:02] it=553852 colorings=298600 lazy-girth=364274 last: m=120 classes=7 cclen=85 t=2295s
[02:42:04] it=554178 colorings=298800 lazy-girth=364425 last: m=130 classes=8 cclen=84 t=2296s
[02:42:05] it=554410 colorings=299000 lazy-girth=364457 last: m=120 classes=7 cclen=82 t=2297s
[02:42:07] it=554742 colorings=299200 lazy-girth=364625 last: m=120 classes=7 cclen=85 t=2299s
[02:42:10] it=555543 colorings=299400 lazy-girth=365332 last: m=120 classes=7 cclen=86 t=2302s
[02:42:12] it=555929 colorings=299600 lazy-girth=365558 last: m=120 classes=7 cclen=86 t=2304s
[02:42:13] it=556199 colorings=299800 lazy-girth=365640 last: m=120 classes=7 cclen=86 t=2305s
[02:42:14] it=556430 colorings=300000 lazy-girth=365678 last: m=120 classes=7 cclen=86 t=2306s
[02:42:16] it=556731 colorings=300200 lazy-girth=365824 last: m=130 classes=7 cclen=85 t=2308s
[02:42:18] it=557094 colorings=300400 lazy-girth=366068 last: m=130 classes=7 cclen=84 t=2310s
[02:42:19] it=557363 colorings=300600 lazy-girth=366142 last: m=110 classes=7 cclen=86 t=2311s
[02:42:20] it=557643 colorings=300800 lazy-girth=366248 last: m=130 classes=8 cclen=85 t=2312s
[02:42:21] it=557919 colorings=301000 lazy-girth=366365 last: m=120 classes=7 cclen=86 t=2314s
[02:42:22] it=558182 colorings=301200 lazy-girth=366442 last: m=120 classes=7 cclen=82 t=2315s
[02:42:23] it=558465 colorings=301400 lazy-girth=366528 last: m=140 classes=8 cclen=72 t=2316s
[02:42:25] it=558814 colorings=301600 lazy-girth=366727 last: m=130 classes=8 cclen=85 t=2317s
[02:42:26] it=559085 colorings=301800 lazy-girth=366810 last: m=120 classes=7 cclen=86 t=2319s
[02:42:29] it=559556 colorings=302000 lazy-girth=367192 last: m=130 classes=7 cclen=84 t=2322s
[02:42:32] it=560061 colorings=302200 lazy-girth=367554 last: m=140 classes=8 cclen=83 t=2324s
[02:42:35] it=560661 colorings=302400 lazy-girth=368163 last: m=140 classes=8 cclen=84 t=2327s
[02:42:37] it=561150 colorings=302600 lazy-girth=368525 last: m=140 classes=8 cclen=76 t=2330s
[02:42:39] it=561559 colorings=302800 lazy-girth=368838 last: m=140 classes=8 cclen=77 t=2332s
[02:42:41] it=562024 colorings=303000 lazy-girth=369211 last: m=140 classes=8 cclen=81 t=2334s
[02:42:43] it=562432 colorings=303200 lazy-girth=369475 last: m=110 classes=7 cclen=86 t=2335s
[02:42:44] it=562721 colorings=303400 lazy-girth=369577 last: m=120 classes=7 cclen=85 t=2336s
[02:42:45] it=563045 colorings=303600 lazy-girth=369726 last: m=120 classes=7 cclen=86 t=2338s
[02:42:47] it=563393 colorings=303800 lazy-girth=369919 last: m=120 classes=7 cclen=85 t=2339s
[02:42:48] it=563684 colorings=304000 lazy-girth=370027 last: m=120 classes=7 cclen=86 t=2340s
[02:42:51] it=564280 colorings=304200 lazy-girth=370547 last: m=120 classes=7 cclen=86 t=2343s
[02:42:53] it=564659 colorings=304400 lazy-girth=370759 last: m=140 classes=8 cclen=84 t=2345s
[02:42:55] it=565032 colorings=304600 lazy-girth=370986 last: m=120 classes=7 cclen=86 t=2347s
[02:42:56] it=565332 colorings=304800 lazy-girth=371106 last: m=130 classes=8 cclen=82 t=2349s
[02:42:58] it=565635 colorings=305000 lazy-girth=371245 last: m=130 classes=8 cclen=75 t=2350s
[02:42:59] it=565893 colorings=305200 lazy-girth=371314 last: m=110 classes=7 cclen=86 t=2351s
[02:43:01] it=566208 colorings=305400 lazy-girth=371465 last: m=120 classes=7 cclen=86 t=2353s
[02:43:02] it=566514 colorings=305600 lazy-girth=371612 last: m=120 classes=7 cclen=86 t=2354s
[02:43:03] it=566841 colorings=305800 lazy-girth=371769 last: m=130 classes=7 cclen=85 t=2356s
[02:43:05] it=567157 colorings=306000 lazy-girth=371926 last: m=120 classes=7 cclen=85 t=2357s
[02:43:06] it=567449 colorings=306200 lazy-girth=372032 last: m=130 classes=8 cclen=85 t=2358s
[02:43:07] it=567763 colorings=306400 lazy-girth=372161 last: m=110 classes=7 cclen=86 t=2360s
[02:43:09] it=568049 colorings=306600 lazy-girth=372272 last: m=120 classes=7 cclen=85 t=2361s
[02:43:10] it=568331 colorings=306800 lazy-girth=372370 last: m=120 classes=7 cclen=86 t=2362s
[02:43:11] it=568631 colorings=307000 lazy-girth=372490 last: m=140 classes=8 cclen=74 t=2364s
[02:43:12] it=568893 colorings=307200 lazy-girth=372564 last: m=120 classes=7 cclen=86 t=2365s
[02:43:14] it=569187 colorings=307400 lazy-girth=372682 last: m=120 classes=7 cclen=82 t=2366s
[02:43:15] it=569455 colorings=307600 lazy-girth=372769 last: m=130 classes=8 cclen=84 t=2368s
[02:43:16] it=569701 colorings=307800 lazy-girth=372823 last: m=110 classes=7 cclen=86 t=2369s
[02:43:18] it=569997 colorings=308000 lazy-girth=372941 last: m=120 classes=7 cclen=86 t=2370s
[02:43:19] it=570299 colorings=308200 lazy-girth=373074 last: m=120 classes=7 cclen=83 t=2371s
[02:43:20] it=570591 colorings=308400 lazy-girth=373183 last: m=110 classes=7 cclen=85 t=2372s
[02:43:21] it=570866 colorings=308600 lazy-girth=373260 last: m=110 classes=7 cclen=86 t=2373s
[02:43:22] it=571141 colorings=308800 lazy-girth=373353 last: m=120 classes=7 cclen=86 t=2374s
[02:43:23] it=571413 colorings=309000 lazy-girth=373437 last: m=110 classes=7 cclen=86 t=2375s
[02:43:24] it=571663 colorings=309200 lazy-girth=373497 last: m=130 classes=8 cclen=84 t=2376s
[02:43:25] it=571928 colorings=309400 lazy-girth=373573 last: m=120 classes=7 cclen=86 t=2377s
[02:43:26] it=572152 colorings=309600 lazy-girth=373607 last: m=130 classes=8 cclen=74 t=2378s
[02:43:27] it=572445 colorings=309800 lazy-girth=373711 last: m=120 classes=7 cclen=85 t=2380s
[02:43:29] it=572795 colorings=310000 lazy-girth=373900 last: m=120 classes=7 cclen=85 t=2382s
[02:43:31] it=573048 colorings=310200 lazy-girth=373964 last: m=120 classes=7 cclen=86 t=2383s
[02:43:33] it=573472 colorings=310400 lazy-girth=374201 last: m=130 classes=7 cclen=86 t=2385s
[02:43:35] it=573937 colorings=310600 lazy-girth=374547 last: m=130 classes=8 cclen=84 t=2388s
[02:43:37] it=574234 colorings=310800 lazy-girth=374671 last: m=120 classes=7 cclen=86 t=2389s
[02:43:38] it=574552 colorings=311000 lazy-girth=374813 last: m=120 classes=7 cclen=85 t=2391s
[02:43:41] it=575067 colorings=311200 lazy-girth=375180 last: m=120 classes=7 cclen=86 t=2393s
[02:43:42] it=575371 colorings=311400 lazy-girth=375306 last: m=110 classes=7 cclen=86 t=2395s
[02:43:44] it=575680 colorings=311600 lazy-girth=375430 last: m=130 classes=8 cclen=83 t=2396s
[02:43:45] it=575965 colorings=311800 lazy-girth=375533 last: m=130 classes=8 cclen=85 t=2398s
[02:43:47] it=576243 colorings=312000 lazy-girth=375623 last: m=110 classes=7 cclen=86 t=2399s
[02:43:48] it=576493 colorings=312200 lazy-girth=375676 last: m=110 classes=7 cclen=86 t=2400s
[02:43:49] it=576807 colorings=312400 lazy-girth=375817 last: m=110 classes=7 cclen=86 t=2402s
[02:43:51] it=577076 colorings=312600 lazy-girth=375894 last: m=110 classes=7 cclen=86 t=2403s
[02:43:52] it=577365 colorings=312800 lazy-girth=375986 last: m=140 classes=8 cclen=80 t=2404s
[02:43:53] it=577652 colorings=313000 lazy-girth=376087 last: m=120 classes=7 cclen=86 t=2405s
[02:43:54] it=577867 colorings=313200 lazy-girth=376102 last: m=110 classes=7 cclen=84 t=2406s
[02:43:55] it=578188 colorings=313400 lazy-girth=376230 last: m=130 classes=8 cclen=84 t=2407s
[02:43:56] it=578423 colorings=313600 lazy-girth=376265 last: m=120 classes=7 cclen=85 t=2408s
[02:43:57] it=578657 colorings=313800 lazy-girth=376299 last: m=130 classes=8 cclen=83 t=2409s
[02:43:57] it=578876 colorings=314000 lazy-girth=376320 last: m=110 classes=7 cclen=84 t=2410s
[02:43:58] it=579122 colorings=314200 lazy-girth=376378 last: m=130 classes=8 cclen=85 t=2411s
[02:44:00] it=579414 colorings=314400 lazy-girth=376481 last: m=120 classes=7 cclen=86 t=2412s
[02:44:00] it=579643 colorings=314600 lazy-girth=376511 last: m=130 classes=8 cclen=85 t=2413s
[02:44:01] it=579898 colorings=314800 lazy-girth=376567 last: m=120 classes=7 cclen=84 t=2414s
[02:44:02] it=580157 colorings=315000 lazy-girth=376632 last: m=120 classes=7 cclen=84 t=2415s
[02:44:03] it=580396 colorings=315200 lazy-girth=376673 last: m=120 classes=7 cclen=84 t=2416s
[02:44:04] it=580623 colorings=315400 lazy-girth=376703 last: m=110 classes=7 cclen=85 t=2417s
[02:44:05] it=580870 colorings=315600 lazy-girth=376761 last: m=120 classes=7 cclen=86 t=2418s
[02:44:07] it=581145 colorings=315800 lazy-girth=376849 last: m=130 classes=7 cclen=80 t=2419s
[02:44:08] it=581482 colorings=316000 lazy-girth=377026 last: m=120 classes=7 cclen=86 t=2421s
[02:44:11] it=581894 colorings=316200 lazy-girth=377270 last: m=120 classes=7 cclen=86 t=2423s
[02:44:12] it=582149 colorings=316400 lazy-girth=377332 last: m=120 classes=7 cclen=83 t=2424s
[02:44:13] it=582390 colorings=316600 lazy-girth=377379 last: m=130 classes=8 cclen=82 t=2426s
[02:44:14] it=582638 colorings=316800 lazy-girth=377433 last: m=130 classes=8 cclen=85 t=2426s
[02:44:15] it=582880 colorings=317000 lazy-girth=377483 last: m=120 classes=7 cclen=85 t=2427s
[02:44:16] it=583103 colorings=317200 lazy-girth=377513 last: m=120 classes=7 cclen=85 t=2429s
[02:44:17] it=583314 colorings=317400 lazy-girth=377525 last: m=110 classes=7 cclen=86 t=2430s
[02:44:19] it=583615 colorings=317600 lazy-girth=377635 last: m=120 classes=7 cclen=86 t=2432s
[02:44:21] it=583871 colorings=317800 lazy-girth=377700 last: m=130 classes=8 cclen=85 t=2433s
[02:44:22] it=584106 colorings=318000 lazy-girth=377743 last: m=120 classes=7 cclen=83 t=2434s
[02:44:23] it=584331 colorings=318200 lazy-girth=377777 last: m=120 classes=7 cclen=86 t=2436s
[02:44:25] it=584579 colorings=318400 lazy-girth=377830 last: m=120 classes=7 cclen=85 t=2437s
[02:44:26] it=584809 colorings=318600 lazy-girth=377860 last: m=120 classes=7 cclen=85 t=2438s
[02:44:29] it=585087 colorings=318800 lazy-girth=377958 last: m=130 classes=7 cclen=86 t=2441s
[02:44:32] it=585702 colorings=319000 lazy-girth=378502 last: m=130 classes=7 cclen=84 t=2444s
[02:44:35] it=586280 colorings=319200 lazy-girth=378977 last: m=120 classes=7 cclen=86 t=2447s
[02:44:39] it=587005 colorings=319400 lazy-girth=379611 last: m=120 classes=7 cclen=86 t=2451s
[02:44:41] it=587401 colorings=319600 lazy-girth=379875 last: m=120 classes=7 cclen=86 t=2454s
[02:44:44] it=587979 colorings=319800 lazy-girth=380330 last: m=120 classes=7 cclen=86 t=2456s
[02:44:46] it=588407 colorings=320000 lazy-girth=380629 last: m=120 classes=7 cclen=85 t=2458s
[02:44:47] it=588778 colorings=320200 lazy-girth=380837 last: m=130 classes=7 cclen=85 t=2460s
[02:44:49] it=589161 colorings=320400 lazy-girth=381085 last: m=110 classes=6 cclen=87 t=2461s
[02:44:50] it=589581 colorings=320600 lazy-girth=381358 last: m=130 classes=7 cclen=84 t=2463s
[02:44:52] it=589888 colorings=320800 lazy-girth=381490 last: m=110 classes=6 cclen=87 t=2464s
[02:44:56] it=590802 colorings=321000 lazy-girth=382312 last: m=110 classes=6 cclen=86 t=2468s
[02:44:59] it=591428 colorings=321200 lazy-girth=382804 last: m=120 classes=7 cclen=86 t=2471s
[02:45:01] it=591908 colorings=321400 lazy-girth=383137 last: m=130 classes=7 cclen=86 t=2474s
[02:45:03] it=592350 colorings=321600 lazy-girth=383424 last: m=140 classes=8 cclen=75 t=2476s
[02:45:06] it=592858 colorings=321800 lazy-girth=383783 last: m=120 classes=7 cclen=84 t=2478s
[02:45:08] it=593390 colorings=322000 lazy-girth=384175 last: m=120 classes=7 cclen=86 t=2480s
[02:45:10] it=593780 colorings=322200 lazy-girth=384408 last: m=120 classes=7 cclen=84 t=2482s
[02:45:11] it=594080 colorings=322400 lazy-girth=384528 last: m=120 classes=7 cclen=86 t=2484s
[02:45:12] it=594380 colorings=322600 lazy-girth=384655 last: m=120 classes=7 cclen=85 t=2485s
[02:45:13] it=594679 colorings=322800 lazy-girth=384761 last: m=120 classes=7 cclen=85 t=2486s
[02:45:16] it=595139 colorings=323000 lazy-girth=385048 last: m=110 classes=6 cclen=86 t=2488s
[02:45:17] it=595621 colorings=323200 lazy-girth=385363 last: m=130 classes=7 cclen=86 t=2490s
[02:45:21] it=596191 colorings=323400 lazy-girth=385801 last: m=120 classes=7 cclen=80 t=2493s
[02:45:23] it=596678 colorings=323600 lazy-girth=386130 last: m=120 classes=7 cclen=86 t=2495s
[02:45:25] it=597223 colorings=323800 lazy-girth=386528 last: m=120 classes=7 cclen=84 t=2498s
[02:45:27] it=597614 colorings=324000 lazy-girth=386750 last: m=140 classes=8 cclen=84 t=2499s
[02:45:29] it=597937 colorings=324200 lazy-girth=386901 last: m=120 classes=7 cclen=85 t=2501s
[02:45:30] it=598299 colorings=324400 lazy-girth=387092 last: m=110 classes=6 cclen=86 t=2503s
[02:45:31] it=598594 colorings=324600 lazy-girth=387206 last: m=130 classes=7 cclen=81 t=2504s
[02:45:33] it=598914 colorings=324800 lazy-girth=387341 last: m=120 classes=7 cclen=86 t=2505s
[02:45:35] it=599238 colorings=325000 lazy-girth=387482 last: m=120 classes=7 cclen=86 t=2508s
[02:45:36] it=599490 colorings=325200 lazy-girth=387546 last: m=120 classes=7 cclen=86 t=2509s
[02:45:39] it=599870 colorings=325400 lazy-girth=387733 last: m=130 classes=7 cclen=85 t=2511s
[02:45:42] it=600453 colorings=325600 lazy-girth=388146 last: m=120 classes=7 cclen=84 t=2515s
[02:45:43] it=600765 colorings=325800 lazy-girth=388289 last: m=140 classes=8 cclen=84 t=2516s
[02:45:47] it=601507 colorings=326000 lazy-girth=388871 last: m=130 classes=7 cclen=86 t=2520s
[02:45:49] it=601956 colorings=326200 lazy-girth=389137 last: m=120 classes=7 cclen=85 t=2521s
[02:45:52] it=602315 colorings=326400 lazy-girth=389315 last: m=130 classes=8 cclen=85 t=2524s
[02:45:54] it=602827 colorings=326600 lazy-girth=389694 last: m=110 classes=7 cclen=85 t=2526s
[02:45:55] it=603144 colorings=326800 lazy-girth=389825 last: m=110 classes=7 cclen=86 t=2528s
[02:45:56] it=603430 colorings=327000 lazy-girth=389926 last: m=140 classes=8 cclen=74 t=2529s
[02:45:58] it=603744 colorings=327200 lazy-girth=390060 last: m=130 classes=8 cclen=85 t=2530s
[02:45:59] it=604041 colorings=327400 lazy-girth=390174 last: m=130 classes=7 cclen=82 t=2531s
[02:46:01] it=604430 colorings=327600 lazy-girth=390405 last: m=120 classes=7 cclen=86 t=2533s
[02:46:02] it=604788 colorings=327800 lazy-girth=390569 last: m=110 classes=7 cclen=86 t=2534s
[02:46:03] it=605063 colorings=328000 lazy-girth=390644 last: m=130 classes=8 cclen=85 t=2535s
[02:46:04] it=605353 colorings=328200 lazy-girth=390737 last: m=130 classes=7 cclen=86 t=2537s
[02:46:05] it=605647 colorings=328400 lazy-girth=390839 last: m=130 classes=7 cclen=85 t=2538s
[02:46:07] it=605951 colorings=328600 lazy-girth=390969 last: m=130 classes=8 cclen=80 t=2539s
[02:46:08] it=606264 colorings=328800 lazy-girth=391118 last: m=130 classes=8 cclen=85 t=2541s
[02:46:10] it=606533 colorings=329000 lazy-girth=391198 last: m=120 classes=7 cclen=85 t=2542s
[02:46:12] it=606984 colorings=329200 lazy-girth=391537 last: m=140 classes=8 cclen=83 t=2545s
[02:46:14] it=607416 colorings=329400 lazy-girth=391855 last: m=120 classes=7 cclen=85 t=2547s
[02:46:17] it=607854 colorings=329600 lazy-girth=392208 last: m=130 classes=8 cclen=85 t=2549s
[02:46:18] it=608171 colorings=329800 lazy-girth=392366 last: m=120 classes=7 cclen=86 t=2550s
[02:46:20] it=608500 colorings=330000 lazy-girth=392521 last: m=130 classes=8 cclen=85 t=2553s
[02:46:21] it=608770 colorings=330200 lazy-girth=392600 last: m=120 classes=7 cclen=86 t=2554s
[02:46:22] it=609034 colorings=330400 lazy-girth=392683 last: m=120 classes=7 cclen=86 t=2555s
[02:46:25] it=609462 colorings=330600 lazy-girth=392992 last: m=120 classes=7 cclen=86 t=2557s
[02:46:28] it=609999 colorings=330800 lazy-girth=393401 last: m=130 classes=7 cclen=86 t=2560s
[02:46:29] it=610298 colorings=331000 lazy-girth=393531 last: m=130 classes=8 cclen=85 t=2561s
[02:46:30] it=610569 colorings=331200 lazy-girth=393610 last: m=110 classes=7 cclen=85 t=2562s
[02:46:31] it=610908 colorings=331400 lazy-girth=393774 last: m=130 classes=7 cclen=83 t=2564s
[02:46:33] it=611185 colorings=331600 lazy-girth=393869 last: m=130 classes=8 cclen=85 t=2565s
[02:46:33] it=611434 colorings=331800 lazy-girth=393921 last: m=120 classes=7 cclen=86 t=2566s
[02:46:34] it=611686 colorings=332000 lazy-girth=393973 last: m=110 classes=7 cclen=86 t=2567s
[02:46:36] it=611957 colorings=332200 lazy-girth=394060 last: m=120 classes=7 cclen=86 t=2568s
[02:46:37] it=612228 colorings=332400 lazy-girth=394141 last: m=120 classes=7 cclen=85 t=2570s
[02:46:38] it=612499 colorings=332600 lazy-girth=394231 last: m=120 classes=7 cclen=86 t=2571s
[02:46:39] it=612796 colorings=332800 lazy-girth=394344 last: m=120 classes=7 cclen=86 t=2572s
[02:46:41] it=613089 colorings=333000 lazy-girth=394460 last: m=130 classes=7 cclen=85 t=2573s
[02:46:43] it=613406 colorings=333200 lazy-girth=394614 last: m=130 classes=8 cclen=84 t=2575s
[02:46:44] it=613657 colorings=333400 lazy-girth=394678 last: m=120 classes=7 cclen=86 t=2576s
[02:46:45] it=613946 colorings=333600 lazy-girth=394778 last: m=120 classes=7 cclen=85 t=2578s
[02:46:46] it=614189 colorings=333800 lazy-girth=394834 last: m=110 classes=7 cclen=86 t=2579s
[02:46:48] it=614544 colorings=334000 lazy-girth=395023 last: m=120 classes=7 cclen=84 t=2580s
[02:46:49] it=614814 colorings=334200 lazy-girth=395108 last: m=120 classes=7 cclen=86 t=2582s
[02:46:51] it=615163 colorings=334400 lazy-girth=395296 last: m=140 classes=8 cclen=79 t=2583s
[02:46:52] it=615459 colorings=334600 lazy-girth=395412 last: m=120 classes=7 cclen=86 t=2584s
[02:46:54] it=615783 colorings=334800 lazy-girth=395559 last: m=120 classes=7 cclen=86 t=2586s
[02:47:17] it=616076 colorings=335000 lazy-girth=395664 last: m=120 classes=7 cclen=86 t=2610s
[02:47:18] it=616320 colorings=335200 lazy-girth=395717 last: m=120 classes=7 cclen=86 t=2611s
[02:47:20] it=616589 colorings=335400 lazy-girth=395796 last: m=130 classes=8 cclen=84 t=2612s
[02:47:21] it=616844 colorings=335600 lazy-girth=395860 last: m=110 classes=7 cclen=82 t=2613s
[02:47:22] it=617122 colorings=335800 lazy-girth=395958 last: m=130 classes=8 cclen=85 t=2614s
[02:47:23] it=617365 colorings=336000 lazy-girth=396005 last: m=130 classes=8 cclen=85 t=2616s
[02:47:25] it=617673 colorings=336200 lazy-girth=396138 last: m=130 classes=8 cclen=78 t=2618s
[02:47:26] it=617919 colorings=336400 lazy-girth=396200 last: m=120 classes=7 cclen=85 t=2619s
[02:47:28] it=618186 colorings=336600 lazy-girth=396286 last: m=110 classes=7 cclen=86 t=2620s
[02:47:29] it=618444 colorings=336800 lazy-girth=396360 last: m=130 classes=8 cclen=85 t=2621s
[02:47:30] it=618680 colorings=337000 lazy-girth=396401 last: m=110 classes=7 cclen=86 t=2622s
[02:47:31] it=618962 colorings=337200 lazy-girth=396498 last: m=110 classes=7 cclen=85 t=2624s
[02:47:32] it=619185 colorings=337400 lazy-girth=396531 last: m=130 classes=8 cclen=85 t=2625s
[02:47:33] it=619430 colorings=337600 lazy-girth=396578 last: m=120 classes=7 cclen=84 t=2626s
[02:47:34] it=619693 colorings=337800 lazy-girth=396642 last: m=120 classes=7 cclen=84 t=2627s
[02:47:35] it=619927 colorings=338000 lazy-girth=396684 last: m=110 classes=7 cclen=86 t=2628s
[02:47:36] it=620160 colorings=338200 lazy-girth=396723 last: m=110 classes=7 cclen=86 t=2629s
[02:47:38] it=620550 colorings=338400 lazy-girth=396936 last: m=120 classes=7 cclen=86 t=2631s
[02:47:42] it=620958 colorings=338600 lazy-girth=397195 last: m=120 classes=7 cclen=86 t=2634s
[02:47:43] it=621228 colorings=338800 lazy-girth=397277 last: m=120 classes=7 cclen=86 t=2636s
[02:47:45] it=621513 colorings=339000 lazy-girth=397381 last: m=110 classes=7 cclen=86 t=2637s
[02:47:46] it=621778 colorings=339200 lazy-girth=397449 last: m=110 classes=7 cclen=85 t=2639s
[02:47:47] it=622027 colorings=339400 lazy-girth=397498 last: m=130 classes=8 cclen=83 t=2640s
[02:47:48] it=622273 colorings=339600 lazy-girth=397545 last: m=120 classes=7 cclen=85 t=2641s
[02:47:49] it=622519 colorings=339800 lazy-girth=397593 last: m=130 classes=8 cclen=85 t=2642s
[02:47:50] it=622774 colorings=340000 lazy-girth=397650 last: m=130 classes=8 cclen=85 t=2643s
[02:47:51] it=623009 colorings=340200 lazy-girth=397686 last: m=110 classes=7 cclen=80 t=2644s
[02:47:52] it=623253 colorings=340400 lazy-girth=397734 last: m=130 classes=8 cclen=85 t=2645s
[02:47:54] it=623538 colorings=340600 lazy-girth=397825 last: m=130 classes=8 cclen=85 t=2646s
[02:47:55] it=623764 colorings=340800 lazy-girth=397852 last: m=120 classes=7 cclen=85 t=2647s
[02:47:56] it=624022 colorings=341000 lazy-girth=397918 last: m=130 classes=8 cclen=85 t=2648s
[02:47:58] it=624303 colorings=341200 lazy-girth=398019 last: m=130 classes=7 cclen=86 t=2650s
[02:47:59] it=624548 colorings=341400 lazy-girth=398072 last: m=130 classes=8 cclen=85 t=2652s
[02:48:01] it=624835 colorings=341600 lazy-girth=398175 last: m=140 classes=8 cclen=82 t=2654s
[02:48:03] it=625094 colorings=341800 lazy-girth=398246 last: m=130 classes=8 cclen=85 t=2655s
[02:48:05] it=625398 colorings=342000 lazy-girth=398368 last: m=130 classes=7 cclen=84 t=2657s
[02:48:06] it=625673 colorings=342200 lazy-girth=398456 last: m=110 classes=7 cclen=84 t=2659s
[02:48:08] it=625933 colorings=342400 lazy-girth=398537 last: m=120 classes=7 cclen=86 t=2660s
[02:48:09] it=626200 colorings=342600 lazy-girth=398613 last: m=130 classes=7 cclen=86 t=2662s
[02:48:11] it=626449 colorings=342800 lazy-girth=398670 last: m=110 classes=7 cclen=85 t=2663s
[02:48:12] it=626697 colorings=343000 lazy-girth=398725 last: m=120 classes=7 cclen=85 t=2665s
[02:48:14] it=626959 colorings=343200 lazy-girth=398792 last: m=120 classes=7 cclen=83 t=2666s
[02:48:15] it=627200 colorings=343400 lazy-girth=398843 last: m=110 classes=7 cclen=86 t=2667s
[02:48:16] it=627419 colorings=343600 lazy-girth=398869 last: m=130 classes=7 cclen=85 t=2668s
[02:48:16] it=627655 colorings=343800 lazy-girth=398912 last: m=110 classes=7 cclen=86 t=2669s
[02:48:17] it=627885 colorings=344000 lazy-girth=398944 last: m=110 classes=7 cclen=86 t=2670s
[02:48:19] it=628157 colorings=344200 lazy-girth=399024 last: m=120 classes=7 cclen=86 t=2672s
[02:48:22] it=628428 colorings=344400 lazy-girth=399100 last: m=120 classes=7 cclen=85 t=2674s
[02:48:23] it=628689 colorings=344600 lazy-girth=399182 last: m=120 classes=7 cclen=85 t=2676s
[02:48:25] it=628998 colorings=344800 lazy-girth=399323 last: m=120 classes=7 cclen=85 t=2678s
[02:48:27] it=629254 colorings=345000 lazy-girth=399390 last: m=120 classes=7 cclen=86 t=2679s
[02:48:31] it=629818 colorings=345200 lazy-girth=399895 last: m=120 classes=7 cclen=86 t=2683s
[02:48:33] it=630112 colorings=345400 lazy-girth=400031 last: m=120 classes=7 cclen=86 t=2685s
[02:48:35] it=630396 colorings=345600 lazy-girth=400147 last: m=130 classes=8 cclen=85 t=2688s
[02:48:37] it=630719 colorings=345800 lazy-girth=400291 last: m=130 classes=7 cclen=85 t=2690s
[02:48:38] it=631000 colorings=346000 lazy-girth=400390 last: m=130 classes=8 cclen=85 t=2691s
[02:48:40] it=631260 colorings=346200 lazy-girth=400461 last: m=120 classes=7 cclen=86 t=2692s
[02:48:42] it=631773 colorings=346400 lazy-girth=400825 last: m=110 classes=7 cclen=85 t=2695s
[02:48:43] it=632069 colorings=346600 lazy-girth=400947 last: m=110 classes=7 cclen=86 t=2696s
[02:48:45] it=632364 colorings=346800 lazy-girth=401051 last: m=110 classes=7 cclen=86 t=2697s
[02:48:46] it=632611 colorings=347000 lazy-girth=401109 last: m=110 classes=7 cclen=86 t=2698s
[02:48:47] it=632867 colorings=347200 lazy-girth=401195 last: m=130 classes=8 cclen=82 t=2700s
[02:48:48] it=633108 colorings=347400 lazy-girth=401267 last: m=130 classes=8 cclen=85 t=2701s
[02:48:49] it=633380 colorings=347600 lazy-girth=401356 last: m=130 classes=8 cclen=83 t=2702s
[02:48:51] it=633696 colorings=347800 lazy-girth=401493 last: m=110 classes=7 cclen=86 t=2704s
[02:48:52] it=633939 colorings=348000 lazy-girth=401540 last: m=110 classes=7 cclen=86 t=2705s
[02:48:54] it=634194 colorings=348200 lazy-girth=401596 last: m=120 classes=7 cclen=85 t=2706s
[02:48:56] it=634520 colorings=348400 lazy-girth=401773 last: m=130 classes=8 cclen=84 t=2708s
[02:48:58] it=634839 colorings=348600 lazy-girth=401930 last: m=120 classes=7 cclen=84 t=2710s
[02:49:00] it=635164 colorings=348800 lazy-girth=402090 last: m=140 classes=8 cclen=85 t=2712s
[02:49:03] it=635625 colorings=349000 lazy-girth=402425 last: m=140 classes=8 cclen=83 t=2715s
[02:49:06] it=636006 colorings=349200 lazy-girth=402628 last: m=130 classes=7 cclen=84 t=2718s
[02:49:09] it=636550 colorings=349400 lazy-girth=403047 last: m=140 classes=8 cclen=77 t=2721s
[02:49:10] it=636800 colorings=349600 lazy-girth=403109 last: m=120 classes=7 cclen=85 t=2723s
[02:49:12] it=637046 colorings=349800 lazy-girth=403168 last: m=130 classes=8 cclen=83 t=2724s
[02:49:13] it=637298 colorings=350000 lazy-girth=403220 last: m=130 classes=8 cclen=84 t=2725s
[02:49:15] it=637595 colorings=350200 lazy-girth=403328 last: m=130 classes=8 cclen=85 t=2727s
[02:49:16] it=637838 colorings=350400 lazy-girth=403375 last: m=120 classes=7 cclen=86 t=2728s
[02:49:17] it=638094 colorings=350600 lazy-girth=403441 last: m=120 classes=7 cclen=78 t=2729s
[02:49:18] it=638366 colorings=350800 lazy-girth=403525 last: m=130 classes=8 cclen=84 t=2731s
[02:49:19] it=638613 colorings=351000 lazy-girth=403582 last: m=140 classes=8 cclen=85 t=2732s
[02:49:21] it=638893 colorings=351200 lazy-girth=403673 last: m=120 classes=7 cclen=86 t=2733s
[02:49:22] it=639160 colorings=351400 lazy-girth=403757 last: m=120 classes=7 cclen=82 t=2735s
[02:49:23] it=639423 colorings=351600 lazy-girth=403825 last: m=120 classes=7 cclen=86 t=2736s
[02:49:25] it=639689 colorings=351800 lazy-girth=403906 last: m=120 classes=7 cclen=86 t=2737s
[02:49:26] it=639982 colorings=352000 lazy-girth=404013 last: m=120 classes=7 cclen=86 t=2739s
[02:49:28] it=640268 colorings=352200 lazy-girth=404112 last: m=120 classes=7 cclen=86 t=2740s
[02:49:29] it=640569 colorings=352400 lazy-girth=404220 last: m=130 classes=8 cclen=84 t=2742s
[02:49:31] it=640838 colorings=352600 lazy-girth=404297 last: m=120 classes=7 cclen=86 t=2743s
[02:49:32] it=641136 colorings=352800 lazy-girth=404406 last: m=110 classes=7 cclen=86 t=2745s
[02:49:34] it=641425 colorings=353000 lazy-girth=404507 last: m=120 classes=7 cclen=86 t=2746s
[02:49:35] it=641715 colorings=353200 lazy-girth=404615 last: m=130 classes=8 cclen=85 t=2747s
[02:49:36] it=641967 colorings=353400 lazy-girth=404674 last: m=110 classes=7 cclen=86 t=2749s
[02:49:38] it=642218 colorings=353600 lazy-girth=404736 last: m=120 classes=7 cclen=83 t=2750s
[02:49:39] it=642488 colorings=353800 lazy-girth=404812 last: m=130 classes=7 cclen=86 t=2752s
[02:49:41] it=642808 colorings=354000 lazy-girth=404946 last: m=130 classes=7 cclen=86 t=2753s
[02:49:42] it=643062 colorings=354200 lazy-girth=405011 last: m=130 classes=7 cclen=67 t=2755s
[02:49:44] it=643313 colorings=354400 lazy-girth=405069 last: m=110 classes=7 cclen=85 t=2756s
[02:49:44] it=643517 colorings=354600 lazy-girth=405076 last: m=110 classes=7 cclen=85 t=2757s
[02:49:46] it=643751 colorings=354800 lazy-girth=405118 last: m=120 classes=7 cclen=86 t=2758s
[02:49:47] it=643989 colorings=355000 lazy-girth=405160 last: m=110 classes=7 cclen=85 t=2759s
[02:49:48] it=644211 colorings=355200 lazy-girth=405188 last: m=130 classes=8 cclen=85 t=2760s
[02:49:50] it=644487 colorings=355400 lazy-girth=405270 last: m=120 classes=7 cclen=86 t=2762s
[02:49:54] it=644870 colorings=355600 lazy-girth=405516 last: m=130 classes=8 cclen=83 t=2766s
[02:49:55] it=645182 colorings=355800 lazy-girth=405669 last: m=110 classes=7 cclen=86 t=2768s
[02:49:56] it=645480 colorings=356000 lazy-girth=405797 last: m=140 classes=8 cclen=82 t=2769s
[02:49:58] it=645785 colorings=356200 lazy-girth=405926 last: m=120 classes=7 cclen=86 t=2770s
[02:50:00] it=646111 colorings=356400 lazy-girth=406097 last: m=130 classes=7 cclen=86 t=2772s
[02:50:02] it=646471 colorings=356600 lazy-girth=406330 last: m=130 classes=8 cclen=85 t=2774s
[02:50:04] it=646797 colorings=356800 lazy-girth=406503 last: m=130 classes=8 cclen=85 t=2776s
[02:50:05] it=647100 colorings=357000 lazy-girth=406629 last: m=140 classes=8 cclen=84 t=2778s
[02:50:07] it=647389 colorings=357200 lazy-girth=406753 last: m=130 classes=8 cclen=85 t=2779s
[02:50:09] it=647723 colorings=357400 lazy-girth=406914 last: m=110 classes=7 cclen=86 t=2781s
[02:50:10] it=648047 colorings=357600 lazy-girth=407078 last: m=140 classes=8 cclen=65 t=2783s
[02:50:12] it=648368 colorings=357800 lazy-girth=407222 last: m=120 classes=7 cclen=86 t=2784s
[02:50:14] it=648647 colorings=358000 lazy-girth=407317 last: m=120 classes=7 cclen=86 t=2786s
[02:50:16] it=649048 colorings=358200 lazy-girth=407587 last: m=130 classes=8 cclen=85 t=2789s
[02:50:17] it=649363 colorings=358400 lazy-girth=407735 last: m=120 classes=7 cclen=86 t=2790s
[02:50:19] it=649716 colorings=358600 lazy-girth=407915 last: m=110 classes=7 cclen=86 t=2791s
[02:50:20] it=650011 colorings=358800 lazy-girth=408026 last: m=120 classes=7 cclen=84 t=2793s
[02:50:22] it=650320 colorings=359000 lazy-girth=408146 last: m=130 classes=8 cclen=84 t=2794s
[02:50:23] it=650598 colorings=359200 lazy-girth=408237 last: m=110 classes=7 cclen=86 t=2795s
[02:50:24] it=650873 colorings=359400 lazy-girth=408320 last: m=130 classes=8 cclen=85 t=2796s
[02:50:25] it=651142 colorings=359600 lazy-girth=408399 last: m=120 classes=7 cclen=85 t=2797s
[02:50:26] it=651362 colorings=359800 lazy-girth=408428 last: m=130 classes=8 cclen=85 t=2798s
[02:50:28] it=651731 colorings=360000 lazy-girth=408650 last: m=120 classes=7 cclen=85 t=2800s
[02:50:30] it=652061 colorings=360200 lazy-girth=408822 last: m=140 classes=8 cclen=74 t=2802s
[02:50:31] it=652328 colorings=360400 lazy-girth=408899 last: m=130 classes=8 cclen=85 t=2803s
[02:50:32] it=652582 colorings=360600 lazy-girth=408961 last: m=120 classes=7 cclen=86 t=2804s
[02:50:33] it=652877 colorings=360800 lazy-girth=409084 last: m=130 classes=7 cclen=86 t=2806s
[02:50:35] it=653189 colorings=361000 lazy-girth=409213 last: m=120 classes=7 cclen=86 t=2807s
[02:50:36] it=653533 colorings=361200 lazy-girth=409381 last: m=130 classes=8 cclen=85 t=2808s
[02:50:37] it=653785 colorings=361400 lazy-girth=409449 last: m=110 classes=7 cclen=86 t=2809s
[02:50:38] it=654063 colorings=361600 lazy-girth=409538 last: m=120 classes=7 cclen=86 t=2810s
[02:50:39] it=654308 colorings=361800 lazy-girth=409592 last: m=130 classes=8 cclen=85 t=2811s
[02:50:40] it=654586 colorings=362000 lazy-girth=409682 last: m=110 classes=7 cclen=86 t=2812s
[02:50:41] it=654890 colorings=362200 lazy-girth=409795 last: m=110 classes=7 cclen=86 t=2814s
[02:50:42] it=655127 colorings=362400 lazy-girth=409849 last: m=110 classes=7 cclen=85 t=2815s
[02:50:45] it=655665 colorings=362600 lazy-girth=410243 last: m=120 classes=7 cclen=86 t=2818s
[02:50:47] it=655965 colorings=362800 lazy-girth=410357 last: m=120 classes=7 cclen=83 t=2819s
[02:50:48] it=656284 colorings=363000 lazy-girth=410480 last: m=120 classes=7 cclen=86 t=2821s
[02:50:49] it=656543 colorings=363200 lazy-girth=410544 last: m=130 classes=7 cclen=84 t=2822s
[02:50:50] it=656794 colorings=363400 lazy-girth=410600 last: m=120 classes=7 cclen=86 t=2823s
[02:50:51] it=657043 colorings=363600 lazy-girth=410659 last: m=120 classes=7 cclen=75 t=2824s
[02:50:54] it=657432 colorings=363800 lazy-girth=410869 last: m=130 classes=7 cclen=86 t=2826s
[02:50:55] it=657737 colorings=364000 lazy-girth=410989 last: m=120 classes=7 cclen=86 t=2828s
[02:50:57] it=658001 colorings=364200 lazy-girth=411071 last: m=120 classes=7 cclen=86 t=2829s
[02:50:58] it=658288 colorings=364400 lazy-girth=411160 last: m=130 classes=7 cclen=85 t=2830s
[02:50:59] it=658567 colorings=364600 lazy-girth=411250 last: m=130 classes=7 cclen=83 t=2832s
[02:51:02] it=659002 colorings=364800 lazy-girth=411524 last: m=120 classes=7 cclen=86 t=2834s
[02:51:03] it=659262 colorings=365000 lazy-girth=411597 last: m=120 classes=7 cclen=85 t=2835s
[02:51:04] it=659506 colorings=365200 lazy-girth=411648 last: m=120 classes=7 cclen=86 t=2837s
[02:51:07] it=659884 colorings=365400 lazy-girth=411853 last: m=130 classes=8 cclen=85 t=2839s
[02:51:08] it=660120 colorings=365600 lazy-girth=411890 last: m=120 classes=7 cclen=86 t=2840s
[02:51:12] it=660470 colorings=365800 lazy-girth=412065 last: m=120 classes=7 cclen=85 t=2844s
[02:51:14] it=660724 colorings=366000 lazy-girth=412139 last: m=120 classes=7 cclen=84 t=2846s
[02:51:15] it=660974 colorings=366200 lazy-girth=412201 last: m=120 classes=7 cclen=82 t=2847s
[02:51:17] it=661448 colorings=366400 lazy-girth=412571 last: m=110 classes=7 cclen=86 t=2850s
[02:51:19] it=661751 colorings=366600 lazy-girth=412710 last: m=110 classes=7 cclen=86 t=2851s
[02:51:20] it=662071 colorings=366800 lazy-girth=412848 last: m=130 classes=8 cclen=82 t=2853s
[02:51:21] it=662373 colorings=367000 lazy-girth=412971 last: m=120 classes=7 cclen=86 t=2854s
[02:51:23] it=662745 colorings=367200 lazy-girth=413172 last: m=110 classes=7 cclen=86 t=2856s
[02:51:25] it=663032 colorings=367400 lazy-girth=413290 last: m=120 classes=7 cclen=79 t=2857s
[02:51:26] it=663318 colorings=367600 lazy-girth=413405 last: m=130 classes=8 cclen=85 t=2858s
[02:51:27] it=663640 colorings=367800 lazy-girth=413575 last: m=120 classes=7 cclen=83 t=2860s
[02:51:28] it=663934 colorings=368000 lazy-girth=413687 last: m=110 classes=7 cclen=86 t=2861s
[02:51:30] it=664199 colorings=368200 lazy-girth=413767 last: m=110 classes=7 cclen=84 t=2862s
[02:51:31] it=664505 colorings=368400 lazy-girth=413883 last: m=130 classes=8 cclen=85 t=2863s
[02:51:32] it=664767 colorings=368600 lazy-girth=413949 last: m=130 classes=8 cclen=85 t=2865s
[02:51:33] it=665024 colorings=368800 lazy-girth=414017 last: m=130 classes=8 cclen=81 t=2866s
[02:51:35] it=665261 colorings=369000 lazy-girth=414062 last: m=130 classes=8 cclen=85 t=2867s
[02:51:36] it=665509 colorings=369200 lazy-girth=414126 last: m=110 classes=7 cclen=86 t=2868s
[02:51:38] it=665795 colorings=369400 lazy-girth=414231 last: m=130 classes=8 cclen=84 t=2870s
[02:51:39] it=666065 colorings=369600 lazy-girth=414313 last: m=130 classes=8 cclen=82 t=2871s
[02:51:41] it=666399 colorings=369800 lazy-girth=414501 last: m=110 classes=7 cclen=84 t=2873s
[02:51:42] it=666684 colorings=370000 lazy-girth=414598 last: m=110 classes=7 cclen=85 t=2874s
[02:51:44] it=667067 colorings=370200 lazy-girth=414819 last: m=110 classes=7 cclen=86 t=2876s
[02:51:45] it=667362 colorings=370400 lazy-girth=414938 last: m=120 classes=7 cclen=86 t=2878s
[02:51:47] it=667624 colorings=370600 lazy-girth=415011 last: m=130 classes=8 cclen=84 t=2879s
[02:51:48] it=667955 colorings=370800 lazy-girth=415153 last: m=120 classes=7 cclen=86 t=2880s
[02:51:49] it=668265 colorings=371000 lazy-girth=415270 last: m=130 classes=8 cclen=83 t=2882s
[02:51:51] it=668554 colorings=371200 lazy-girth=415383 last: m=120 classes=7 cclen=85 t=2883s
[02:51:52] it=668861 colorings=371400 lazy-girth=415525 last: m=130 classes=8 cclen=83 t=2884s
[02:51:53] it=669118 colorings=371600 lazy-girth=415591 last: m=130 classes=8 cclen=84 t=2886s
[02:51:54] it=669398 colorings=371800 lazy-girth=415685 last: m=110 classes=7 cclen=86 t=2887s
[02:51:56] it=669688 colorings=372000 lazy-girth=415782 last: m=120 classes=7 cclen=85 t=2888s
[02:51:57] it=669962 colorings=372200 lazy-girth=415862 last: m=110 classes=7 cclen=86 t=2889s
[02:51:59] it=670309 colorings=372400 lazy-girth=416026 last: m=110 classes=7 cclen=86 t=2891s
[02:52:00] it=670562 colorings=372600 lazy-girth=416095 last: m=130 classes=8 cclen=85 t=2892s
[02:52:01] it=670849 colorings=372800 lazy-girth=416215 last: m=110 classes=7 cclen=86 t=2894s
[02:52:03] it=671097 colorings=373000 lazy-girth=416274 last: m=120 classes=7 cclen=86 t=2895s
[02:52:04] it=671360 colorings=373200 lazy-girth=416347 last: m=110 classes=7 cclen=85 t=2896s
[02:52:05] it=671596 colorings=373400 lazy-girth=416399 last: m=110 classes=7 cclen=86 t=2898s
[02:52:07] it=671835 colorings=373600 lazy-girth=416451 last: m=120 classes=7 cclen=86 t=2900s
[02:52:08] it=672058 colorings=373800 lazy-girth=416478 last: m=130 classes=8 cclen=85 t=2900s
[02:52:10] it=672331 colorings=374000 lazy-girth=416571 last: m=110 classes=7 cclen=86 t=2902s
[02:52:11] it=672664 colorings=374200 lazy-girth=416720 last: m=110 classes=7 cclen=86 t=2904s
[02:52:13] it=672936 colorings=374400 lazy-girth=416809 last: m=110 classes=7 cclen=86 t=2905s
[02:52:14] it=673204 colorings=374600 lazy-girth=416885 last: m=120 classes=7 cclen=86 t=2906s
[02:52:15] it=673467 colorings=374800 lazy-girth=416962 last: m=130 classes=8 cclen=85 t=2907s
[02:52:17] it=673807 colorings=375000 lazy-girth=417112 last: m=120 classes=7 cclen=85 t=2910s
[02:52:19] it=674166 colorings=375200 lazy-girth=417283 last: m=130 classes=8 cclen=83 t=2911s
[02:52:20] it=674459 colorings=375400 lazy-girth=417384 last: m=120 classes=7 cclen=84 t=2913s
[02:52:21] it=674707 colorings=375600 lazy-girth=417434 last: m=110 classes=7 cclen=86 t=2914s
[02:52:23] it=675050 colorings=375800 lazy-girth=417586 last: m=120 classes=7 cclen=86 t=2915s
[02:52:24] it=675335 colorings=376000 lazy-girth=417692 last: m=120 classes=7 cclen=85 t=2917s
[02:52:26] it=675634 colorings=376200 lazy-girth=417801 last: m=130 classes=8 cclen=83 t=2918s
[02:52:27] it=675892 colorings=376400 lazy-girth=417877 last: m=110 classes=7 cclen=86 t=2919s
[02:52:28] it=676197 colorings=376600 lazy-girth=418003 last: m=130 classes=7 cclen=81 t=2920s
[02:52:30] it=676522 colorings=376800 lazy-girth=418147 last: m=130 classes=8 cclen=84 t=2922s
[02:52:31] it=676844 colorings=377000 lazy-girth=418288 last: m=130 classes=8 cclen=85 t=2924s
[02:52:33] it=677119 colorings=377200 lazy-girth=418374 last: m=120 classes=7 cclen=86 t=2925s
[02:52:34] it=677369 colorings=377400 lazy-girth=418436 last: m=120 classes=7 cclen=86 t=2926s
[02:52:35] it=677616 colorings=377600 lazy-girth=418486 last: m=130 classes=8 cclen=84 t=2928s
[02:52:36] it=677877 colorings=377800 lazy-girth=418560 last: m=130 classes=8 cclen=78 t=2929s
[02:52:38] it=678130 colorings=378000 lazy-girth=418627 last: m=110 classes=7 cclen=86 t=2930s
[02:52:39] it=678367 colorings=378200 lazy-girth=418667 last: m=110 classes=7 cclen=86 t=2931s
[02:52:40] it=678657 colorings=378400 lazy-girth=418780 last: m=120 classes=7 cclen=86 t=2933s
[02:52:41] it=678903 colorings=378600 lazy-girth=418839 last: m=130 classes=8 cclen=85 t=2934s
[02:52:42] it=679136 colorings=378800 lazy-girth=418887 last: m=110 classes=7 cclen=84 t=2935s
[02:52:43] it=679378 colorings=379000 lazy-girth=418958 last: m=110 classes=7 cclen=86 t=2936s
[02:52:45] it=679735 colorings=379200 lazy-girth=419145 last: m=120 classes=7 cclen=85 t=2938s
[02:52:47] it=680154 colorings=379400 lazy-girth=419378 last: m=120 classes=7 cclen=86 t=2939s
[02:52:48] it=680468 colorings=379600 lazy-girth=419496 last: m=120 classes=7 cclen=85 t=2941s
[02:52:49] it=680786 colorings=379800 lazy-girth=419616 last: m=120 classes=7 cclen=85 t=2942s
[02:52:51] it=681062 colorings=380000 lazy-girth=419719 last: m=130 classes=8 cclen=85 t=2943s
[02:52:52] it=681306 colorings=380200 lazy-girth=419778 last: m=130 classes=8 cclen=85 t=2944s
[02:52:53] it=681527 colorings=380400 lazy-girth=419809 last: m=110 classes=7 cclen=84 t=2945s
[02:52:54] it=681745 colorings=380600 lazy-girth=419842 last: m=110 classes=7 cclen=86 t=2946s
[02:52:55] it=682009 colorings=380800 lazy-girth=419921 last: m=110 classes=7 cclen=84 t=2948s
[02:52:56] it=682326 colorings=381000 lazy-girth=420056 last: m=110 classes=7 cclen=85 t=2949s
[02:52:57] it=682580 colorings=381200 lazy-girth=420120 last: m=130 classes=8 cclen=84 t=2950s
[02:52:58] it=682859 colorings=381400 lazy-girth=420209 last: m=110 classes=7 cclen=86 t=2951s
[02:53:00] it=683147 colorings=381600 lazy-girth=420336 last: m=130 classes=8 cclen=85 t=2952s
[02:53:01] it=683439 colorings=381800 lazy-girth=420448 last: m=110 classes=7 cclen=85 t=2954s
[02:53:02] it=683739 colorings=382000 lazy-girth=420571 last: m=130 classes=8 cclen=85 t=2955s
[02:53:04] it=683987 colorings=382200 lazy-girth=420636 last: m=110 classes=7 cclen=86 t=2956s
[02:53:05] it=684244 colorings=382400 lazy-girth=420697 last: m=120 classes=7 cclen=86 t=2957s
[02:53:06] it=684514 colorings=382600 lazy-girth=420771 last: m=110 classes=7 cclen=86 t=2958s
[02:53:08] it=684974 colorings=382800 lazy-girth=421066 last: m=120 classes=7 cclen=86 t=2960s
[02:53:09] it=685242 colorings=383000 lazy-girth=421144 last: m=120 classes=7 cclen=83 t=2961s
[02:53:10] it=685513 colorings=383200 lazy-girth=421229 last: m=140 classes=8 cclen=83 t=2963s
[02:53:12] it=685790 colorings=383400 lazy-girth=421321 last: m=110 classes=7 cclen=86 t=2964s
[02:53:13] it=686033 colorings=383600 lazy-girth=421381 last: m=130 classes=8 cclen=85 t=2965s
[02:53:14] it=686324 colorings=383800 lazy-girth=421498 last: m=110 classes=7 cclen=86 t=2967s
[02:53:15] it=686625 colorings=384000 lazy-girth=421627 last: m=110 classes=7 cclen=86 t=2968s
[02:53:17] it=686916 colorings=384200 lazy-girth=421733 last: m=120 classes=7 cclen=86 t=2969s
[02:53:18] it=687196 colorings=384400 lazy-girth=421837 last: m=110 classes=7 cclen=86 t=2970s
[02:53:19] it=687543 colorings=384600 lazy-girth=422026 last: m=110 classes=7 cclen=86 t=2972s
[02:53:20] it=687794 colorings=384800 lazy-girth=422083 last: m=110 classes=7 cclen=86 t=2973s
[02:53:21] it=688056 colorings=385000 lazy-girth=422159 last: m=130 classes=8 cclen=85 t=2974s
[02:53:22] it=688339 colorings=385200 lazy-girth=422263 last: m=110 classes=7 cclen=86 t=2975s
[02:53:23] it=688609 colorings=385400 lazy-girth=422341 last: m=130 classes=8 cclen=84 t=2976s
[02:53:25] it=688852 colorings=385600 lazy-girth=422395 last: m=130 classes=8 cclen=84 t=2977s
[02:53:26] it=689053 colorings=385800 lazy-girth=422398 last: m=110 classes=7 cclen=86 t=2978s
[02:53:27] it=689286 colorings=386000 lazy-girth=422438 last: m=130 classes=8 cclen=85 t=2979s
[02:53:28] it=689553 colorings=386200 lazy-girth=422527 last: m=110 classes=7 cclen=86 t=2980s
[02:53:29] it=689855 colorings=386400 lazy-girth=422663 last: m=110 classes=7 cclen=86 t=2982s
[02:53:30] it=690160 colorings=386600 lazy-girth=422786 last: m=110 classes=7 cclen=86 t=2983s
[02:53:31] it=690386 colorings=386800 lazy-girth=422818 last: m=130 classes=8 cclen=84 t=2984s
[02:53:32] it=690667 colorings=387000 lazy-girth=422914 last: m=110 classes=7 cclen=86 t=2985s
[02:53:33] it=690943 colorings=387200 lazy-girth=423005 last: m=130 classes=8 cclen=85 t=2986s
[02:53:35] it=691190 colorings=387400 lazy-girth=423062 last: m=110 classes=7 cclen=84 t=2987s
[02:53:36] it=691450 colorings=387600 lazy-girth=423129 last: m=110 classes=7 cclen=86 t=2988s
[02:53:37] it=691765 colorings=387800 lazy-girth=423272 last: m=120 classes=7 cclen=85 t=2990s
[02:53:38] it=692024 colorings=388000 lazy-girth=423338 last: m=130 classes=8 cclen=85 t=2991s
[02:53:40] it=692259 colorings=388200 lazy-girth=423384 last: m=110 classes=7 cclen=86 t=2992s
[02:53:41] it=692508 colorings=388400 lazy-girth=423447 last: m=110 classes=7 cclen=85 t=2993s
[02:53:42] it=692753 colorings=388600 lazy-girth=423510 last: m=130 classes=8 cclen=79 t=2995s
[02:53:43] it=693005 colorings=388800 lazy-girth=423574 last: m=110 classes=7 cclen=86 t=2996s
[02:53:45] it=693260 colorings=389000 lazy-girth=423638 last: m=110 classes=7 cclen=86 t=2997s
[02:53:46] it=693514 colorings=389200 lazy-girth=423701 last: m=130 classes=8 cclen=84 t=2999s
[02:53:48] it=693738 colorings=389400 lazy-girth=423727 last: m=130 classes=8 cclen=84 t=3000s
[02:53:49] it=693990 colorings=389600 lazy-girth=423782 last: m=120 classes=7 cclen=86 t=3001s
[02:53:51] it=694384 colorings=389800 lazy-girth=424006 last: m=120 classes=7 cclen=84 t=3004s
[02:53:53] it=694675 colorings=390000 lazy-girth=424114 last: m=120 classes=7 cclen=86 t=3005s
[02:53:54] it=695004 colorings=390200 lazy-girth=424266 last: m=110 classes=7 cclen=86 t=3007s
[02:53:56] it=695317 colorings=390400 lazy-girth=424386 last: m=120 classes=7 cclen=86 t=3008s
[02:53:57] it=695621 colorings=390600 lazy-girth=424497 last: m=120 classes=7 cclen=85 t=3010s
[02:53:58] it=695884 colorings=390800 lazy-girth=424562 last: m=120 classes=7 cclen=86 t=3011s
[02:54:00] it=696150 colorings=391000 lazy-girth=424642 last: m=110 classes=7 cclen=86 t=3012s
[02:54:01] it=696425 colorings=391200 lazy-girth=424719 last: m=110 classes=7 cclen=86 t=3014s
[02:54:03] it=696670 colorings=391400 lazy-girth=424774 last: m=110 classes=7 cclen=86 t=3015s
[02:54:46] it=697028 colorings=391600 lazy-girth=424949 last: m=120 classes=7 cclen=86 t=3059s
[02:54:48] it=697346 colorings=391800 lazy-girth=425076 last: m=110 classes=7 cclen=85 t=3060s
[02:54:49] it=697626 colorings=392000 lazy-girth=425161 last: m=120 classes=7 cclen=86 t=3062s
[02:54:51] it=697874 colorings=392200 lazy-girth=425218 last: m=130 classes=8 cclen=83 t=3063s
[02:54:52] it=698145 colorings=392400 lazy-girth=425293 last: m=140 classes=8 cclen=77 t=3065s
[02:54:53] it=698398 colorings=392600 lazy-girth=425350 last: m=120 classes=7 cclen=86 t=3066s
[02:54:55] it=698650 colorings=392800 lazy-girth=425404 last: m=120 classes=7 cclen=86 t=3067s
[02:54:57] it=698943 colorings=393000 lazy-girth=425511 last: m=130 classes=8 cclen=85 t=3069s
[02:54:59] it=699305 colorings=393200 lazy-girth=425700 last: m=120 classes=7 cclen=86 t=3071s
[02:55:01] it=699618 colorings=393400 lazy-girth=425820 last: m=120 classes=7 cclen=86 t=3073s
[02:55:02] it=699903 colorings=393600 lazy-girth=425912 last: m=120 classes=7 cclen=86 t=3074s
[02:55:04] it=700243 colorings=393800 lazy-girth=426068 last: m=130 classes=7 cclen=72 t=3076s
[02:55:05] it=700530 colorings=394000 lazy-girth=426162 last: m=130 classes=8 cclen=85 t=3077s
[02:55:06] it=700819 colorings=394200 lazy-girth=426261 last: m=110 classes=7 cclen=86 t=3079s
[02:55:07] it=701053 colorings=394400 lazy-girth=426303 last: m=120 classes=7 cclen=85 t=3080s
[02:55:09] it=701335 colorings=394600 lazy-girth=426391 last: m=120 classes=7 cclen=86 t=3081s
[02:55:10] it=701597 colorings=394800 lazy-girth=426454 last: m=120 classes=7 cclen=86 t=3082s
[02:55:12] it=701872 colorings=395000 lazy-girth=426534 last: m=130 classes=8 cclen=83 t=3084s
[02:55:13] it=702190 colorings=395200 lazy-girth=426657 last: m=120 classes=7 cclen=85 t=3086s
[02:55:15] it=702477 colorings=395400 lazy-girth=426756 last: m=110 classes=7 cclen=84 t=3087s
[02:55:16] it=702798 colorings=395600 lazy-girth=426889 last: m=120 classes=7 cclen=86 t=3088s
[02:55:17] it=703091 colorings=395800 lazy-girth=426989 last: m=120 classes=7 cclen=86 t=3090s
[02:55:19] it=703395 colorings=396000 lazy-girth=427094 last: m=120 classes=7 cclen=86 t=3091s
[02:55:20] it=703680 colorings=396200 lazy-girth=427188 last: m=120 classes=7 cclen=86 t=3092s
[02:55:21] it=703940 colorings=396400 lazy-girth=427256 last: m=120 classes=7 cclen=86 t=3093s
[02:55:22] it=704199 colorings=396600 lazy-girth=427319 last: m=110 classes=7 cclen=86 t=3095s
[02:55:23] it=704438 colorings=396800 lazy-girth=427359 last: m=110 classes=7 cclen=86 t=3095s
[02:55:24] it=704690 colorings=397000 lazy-girth=427413 last: m=120 classes=7 cclen=84 t=3097s
[02:55:26] it=704982 colorings=397200 lazy-girth=427507 last: m=120 classes=7 cclen=86 t=3098s
[02:55:28] it=705252 colorings=397400 lazy-girth=427585 last: m=140 classes=8 cclen=85 t=3100s
[02:55:29] it=705543 colorings=397600 lazy-girth=427679 last: m=120 classes=7 cclen=86 t=3101s
[02:55:30] it=705861 colorings=397800 lazy-girth=427806 last: m=120 classes=7 cclen=86 t=3103s
[02:55:32] it=706154 colorings=398000 lazy-girth=427914 last: m=120 classes=7 cclen=86 t=3104s
[02:55:33] it=706427 colorings=398200 lazy-girth=427995 last: m=130 classes=8 cclen=85 t=3106s
[02:55:35] it=706688 colorings=398400 lazy-girth=428064 last: m=110 classes=7 cclen=86 t=3107s
[02:55:38] it=706950 colorings=398600 lazy-girth=428135 last: m=130 classes=8 cclen=84 t=3111s
[02:55:41] it=707314 colorings=398800 lazy-girth=428323 last: m=120 classes=7 cclen=86 t=3114s
[02:55:43] it=707619 colorings=399000 lazy-girth=428438 last: m=120 classes=7 cclen=86 t=3116s
[02:55:45] it=707882 colorings=399200 lazy-girth=428518 last: m=110 classes=7 cclen=86 t=3117s
[02:55:47] it=708185 colorings=399400 lazy-girth=428623 last: m=120 classes=7 cclen=85 t=3119s
[02:55:48] it=708505 colorings=399600 lazy-girth=428757 last: m=120 classes=7 cclen=82 t=3121s
[02:55:50] it=708762 colorings=399800 lazy-girth=428826 last: m=110 classes=7 cclen=86 t=3122s
[02:55:52] it=709024 colorings=400000 lazy-girth=428896 last: m=120 classes=7 cclen=82 t=3125s
[02:55:53] it=709287 colorings=400200 lazy-girth=428970 last: m=120 classes=7 cclen=86 t=3126s
[02:55:55] it=709567 colorings=400400 lazy-girth=429051 last: m=110 classes=7 cclen=86 t=3127s
[02:55:56] it=709860 colorings=400600 lazy-girth=429157 last: m=120 classes=7 cclen=85 t=3129s
[02:55:58] it=710206 colorings=400800 lazy-girth=429312 last: m=110 classes=7 cclen=86 t=3130s
[02:55:59] it=710496 colorings=401000 lazy-girth=429406 last: m=120 classes=7 cclen=86 t=3131s
[02:56:00] it=710726 colorings=401200 lazy-girth=429438 last: m=110 classes=7 cclen=84 t=3132s
[02:56:01] it=710969 colorings=401400 lazy-girth=429486 last: m=120 classes=7 cclen=85 t=3133s
[02:56:02] it=711263 colorings=401600 lazy-girth=429587 last: m=120 classes=7 cclen=86 t=3135s
[02:56:05] it=711650 colorings=401800 lazy-girth=429780 last: m=120 classes=7 cclen=85 t=3137s
[02:56:07] it=712007 colorings=402000 lazy-girth=429951 last: m=120 classes=7 cclen=84 t=3139s
[02:56:08] it=712301 colorings=402200 lazy-girth=430045 last: m=120 classes=7 cclen=85 t=3140s
[02:56:10] it=712662 colorings=402400 lazy-girth=430207 last: m=130 classes=8 cclen=85 t=3142s
[02:56:11] it=712966 colorings=402600 lazy-girth=430318 last: m=130 classes=7 cclen=86 t=3144s
[02:56:13] it=713280 colorings=402800 lazy-girth=430434 last: m=130 classes=8 cclen=83 t=3145s
[02:56:14] it=713561 colorings=403000 lazy-girth=430525 last: m=120 classes=7 cclen=86 t=3147s
[02:56:16] it=713839 colorings=403200 lazy-girth=430613 last: m=110 classes=7 cclen=86 t=3148s
[02:56:17] it=714125 colorings=403400 lazy-girth=430706 last: m=110 classes=7 cclen=86 t=3149s
[02:56:19] it=714367 colorings=403600 lazy-girth=430761 last: m=130 classes=8 cclen=85 t=3151s
[02:56:20] it=714668 colorings=403800 lazy-girth=430871 last: m=130 classes=8 cclen=84 t=3153s
[02:56:22] it=714993 colorings=404000 lazy-girth=431003 last: m=110 classes=7 cclen=85 t=3154s
[02:56:23] it=715212 colorings=404200 lazy-girth=431026 last: m=130 classes=8 cclen=83 t=3155s
[02:56:24] it=715471 colorings=404400 lazy-girth=431086 last: m=120 classes=7 cclen=86 t=3157s
[02:56:26] it=715775 colorings=404600 lazy-girth=431197 last: m=110 classes=7 cclen=85 t=3159s
[02:56:28] it=716110 colorings=404800 lazy-girth=431342 last: m=120 classes=7 cclen=86 t=3161s
[02:56:30] it=716386 colorings=405000 lazy-girth=431427 last: m=130 classes=8 cclen=83 t=3162s
[02:56:31] it=716626 colorings=405200 lazy-girth=431472 last: m=130 classes=8 cclen=83 t=3163s
[02:56:33] it=716896 colorings=405400 lazy-girth=431548 last: m=110 classes=7 cclen=86 t=3165s
[02:56:34] it=717159 colorings=405600 lazy-girth=431624 last: m=110 classes=7 cclen=85 t=3167s
[02:56:36] it=717453 colorings=405800 lazy-girth=431724 last: m=120 classes=7 cclen=86 t=3168s
[02:56:38] it=717716 colorings=406000 lazy-girth=431789 last: m=110 classes=7 cclen=86 t=3170s
[02:56:39] it=717993 colorings=406200 lazy-girth=431870 last: m=110 classes=7 cclen=85 t=3172s
[02:56:41] it=718259 colorings=406400 lazy-girth=431941 last: m=120 classes=7 cclen=86 t=3173s
[02:56:42] it=718532 colorings=406600 lazy-girth=432018 last: m=120 classes=7 cclen=86 t=3174s
[02:56:44] it=718792 colorings=406800 lazy-girth=432083 last: m=120 classes=7 cclen=86 t=3176s
[02:56:45] it=719078 colorings=407000 lazy-girth=432176 last: m=120 classes=7 cclen=84 t=3178s
[02:56:46] it=719323 colorings=407200 lazy-girth=432221 last: m=120 classes=7 cclen=86 t=3179s
[02:56:48] it=719603 colorings=407400 lazy-girth=432310 last: m=110 classes=7 cclen=86 t=3180s
[02:56:50] it=719962 colorings=407600 lazy-girth=432479 last: m=130 classes=8 cclen=85 t=3183s
[02:56:52] it=720229 colorings=407800 lazy-girth=432557 last: m=110 classes=7 cclen=86 t=3184s
[02:56:53] it=720511 colorings=408000 lazy-girth=432642 last: m=110 classes=7 cclen=86 t=3186s
[02:56:55] it=720765 colorings=408200 lazy-girth=432703 last: m=110 classes=7 cclen=86 t=3187s
[02:56:57] it=721100 colorings=408400 lazy-girth=432846 last: m=120 classes=7 cclen=86 t=3189s
[02:56:58] it=721363 colorings=408600 lazy-girth=432913 last: m=130 classes=8 cclen=83 t=3190s
[02:56:59] it=721603 colorings=408800 lazy-girth=432957 last: m=130 classes=8 cclen=78 t=3192s
[02:57:01] it=721840 colorings=409000 lazy-girth=432998 last: m=110 classes=7 cclen=85 t=3193s
[02:57:04] it=722267 colorings=409200 lazy-girth=433230 last: m=130 classes=8 cclen=84 t=3197s
[02:57:06] it=722505 colorings=409400 lazy-girth=433270 last: m=110 classes=7 cclen=85 t=3198s
[02:57:08] it=722827 colorings=409600 lazy-girth=433395 last: m=110 classes=7 cclen=86 t=3200s
[02:57:09] it=723100 colorings=409800 lazy-girth=433472 last: m=110 classes=7 cclen=86 t=3202s
[02:57:10] it=723332 colorings=410000 lazy-girth=433508 last: m=130 classes=8 cclen=84 t=3202s
[02:57:11] it=723603 colorings=410200 lazy-girth=433583 last: m=120 classes=7 cclen=84 t=3204s
[02:57:12] it=723873 colorings=410400 lazy-girth=433660 last: m=110 classes=7 cclen=86 t=3205s
[02:57:14] it=724114 colorings=410600 lazy-girth=433704 last: m=110 classes=7 cclen=85 t=3206s
[02:57:15] it=724353 colorings=410800 lazy-girth=433746 last: m=110 classes=7 cclen=86 t=3207s
[02:57:16] it=724591 colorings=411000 lazy-girth=433789 last: m=110 classes=7 cclen=86 t=3209s
[02:57:18] it=724859 colorings=411200 lazy-girth=433859 last: m=110 classes=7 cclen=86 t=3210s
[02:57:20] it=725160 colorings=411400 lazy-girth=433962 last: m=120 classes=7 cclen=85 t=3213s
[02:57:24] it=725536 colorings=411600 lazy-girth=434145 last: m=130 classes=7 cclen=84 t=3217s
[02:57:26] it=725839 colorings=411800 lazy-girth=434248 last: m=120 classes=7 cclen=86 t=3219s
[02:57:28] it=726096 colorings=412000 lazy-girth=434307 last: m=120 classes=7 cclen=86 t=3221s
[02:57:31] it=726371 colorings=412200 lazy-girth=434384 last: m=120 classes=7 cclen=86 t=3224s
[02:57:35] it=726687 colorings=412400 lazy-girth=434501 last: m=120 classes=7 cclen=86 t=3228s
[02:57:42] it=727090 colorings=412600 lazy-girth=434734 last: m=120 classes=7 cclen=81 t=3234s
[02:57:45] it=727541 colorings=412800 lazy-girth=435035 last: m=120 classes=7 cclen=86 t=3237s
[02:57:47] it=727889 colorings=413000 lazy-girth=435210 last: m=120 classes=7 cclen=86 t=3239s
[02:57:49] it=728220 colorings=413200 lazy-girth=435364 last: m=120 classes=7 cclen=86 t=3242s
[02:57:52] it=728584 colorings=413400 lazy-girth=435548 last: m=120 classes=7 cclen=86 t=3245s
[02:57:55] it=728955 colorings=413600 lazy-girth=435764 last: m=120 classes=7 cclen=85 t=3247s
[02:57:57] it=729273 colorings=413800 lazy-girth=435896 last: m=120 classes=7 cclen=86 t=3249s
[02:58:00] it=729742 colorings=414000 lazy-girth=436234 last: m=140 classes=8 cclen=84 t=3252s
[02:58:02] it=730050 colorings=414200 lazy-girth=436360 last: m=120 classes=7 cclen=86 t=3254s
[02:58:05] it=730415 colorings=414400 lazy-girth=436561 last: m=120 classes=7 cclen=86 t=3257s
[02:58:07] it=730650 colorings=414600 lazy-girth=436599 last: m=120 classes=7 cclen=86 t=3260s
[02:58:09] it=730984 colorings=414800 lazy-girth=436737 last: m=110 classes=7 cclen=86 t=3261s
[02:58:10] it=731232 colorings=415000 lazy-girth=436789 last: m=130 classes=8 cclen=85 t=3262s
[02:58:11] it=731469 colorings=415200 lazy-girth=436828 last: m=120 classes=7 cclen=85 t=3263s
[02:58:12] it=731762 colorings=415400 lazy-girth=436928 last: m=120 classes=7 cclen=86 t=3265s
[02:58:15] it=732077 colorings=415600 lazy-girth=437062 last: m=120 classes=7 cclen=86 t=3267s
[02:58:17] it=732508 colorings=415800 lazy-girth=437318 last: m=130 classes=7 cclen=86 t=3269s
[02:58:18] it=732749 colorings=416000 lazy-girth=437366 last: m=130 classes=7 cclen=86 t=3270s
[02:58:20] it=733100 colorings=416200 lazy-girth=437545 last: m=130 classes=7 cclen=84 t=3272s
[02:58:21] it=733364 colorings=416400 lazy-girth=437620 last: m=130 classes=8 cclen=85 t=3274s
[02:58:23] it=733623 colorings=416600 lazy-girth=437692 last: m=110 classes=7 cclen=85 t=3276s
[02:58:24] it=733886 colorings=416800 lazy-girth=437759 last: m=120 classes=7 cclen=86 t=3277s
[02:58:26] it=734163 colorings=417000 lazy-girth=437836 last: m=120 classes=7 cclen=84 t=3279s
[02:58:28] it=734415 colorings=417200 lazy-girth=437888 last: m=120 classes=7 cclen=85 t=3280s
[02:58:30] it=734698 colorings=417400 lazy-girth=437982 last: m=130 classes=8 cclen=77 t=3282s
[02:58:31] it=734959 colorings=417600 lazy-girth=438047 last: m=110 classes=7 cclen=86 t=3284s
[02:58:33] it=735279 colorings=417800 lazy-girth=438174 last: m=140 classes=8 cclen=75 t=3286s
[02:58:35] it=735538 colorings=418000 lazy-girth=438248 last: m=120 classes=7 cclen=85 t=3288s
[02:58:37] it=735803 colorings=418200 lazy-girth=438323 last: m=130 classes=7 cclen=86 t=3289s
[02:58:38] it=736100 colorings=418400 lazy-girth=438423 last: m=120 classes=7 cclen=86 t=3291s
[02:58:40] it=736409 colorings=418600 lazy-girth=438550 last: m=130 classes=8 cclen=85 t=3293s
[02:58:43] it=736734 colorings=418800 lazy-girth=438738 last: m=120 classes=7 cclen=86 t=3295s
[02:58:45] it=737226 colorings=419000 lazy-girth=439111 last: m=130 classes=8 cclen=84 t=3298s
[02:58:46] it=737456 colorings=419200 lazy-girth=439142 last: m=130 classes=7 cclen=86 t=3299s
[02:58:48] it=737698 colorings=419400 lazy-girth=439185 last: m=130 classes=7 cclen=86 t=3300s
[02:58:49] it=737932 colorings=419600 lazy-girth=439222 last: m=110 classes=7 cclen=85 t=3302s
[02:58:51] it=738185 colorings=419800 lazy-girth=439279 last: m=110 classes=7 cclen=86 t=3303s
[02:58:52] it=738427 colorings=420000 lazy-girth=439323 last: m=110 classes=7 cclen=86 t=3305s
[02:58:54] it=738688 colorings=420200 lazy-girth=439397 last: m=110 classes=7 cclen=84 t=3306s
[02:58:57] it=738938 colorings=420400 lazy-girth=439458 last: m=130 classes=8 cclen=84 t=3309s
[02:58:59] it=739234 colorings=420600 lazy-girth=439567 last: m=110 classes=7 cclen=86 t=3312s
[02:59:01] it=739499 colorings=420800 lazy-girth=439639 last: m=110 classes=7 cclen=86 t=3313s
[02:59:03] it=739793 colorings=421000 lazy-girth=439746 last: m=130 classes=8 cclen=77 t=3315s
[02:59:05] it=740040 colorings=421200 lazy-girth=439807 last: m=120 classes=7 cclen=86 t=3318s
[02:59:08] it=740345 colorings=421400 lazy-girth=439929 last: m=110 classes=7 cclen=83 t=3321s
[02:59:10] it=740623 colorings=421600 lazy-girth=440024 last: m=120 classes=7 cclen=85 t=3322s
[02:59:12] it=740907 colorings=421800 lazy-girth=440125 last: m=120 classes=7 cclen=85 t=3324s
[02:59:13] it=741151 colorings=422000 lazy-girth=440180 last: m=130 classes=8 cclen=85 t=3326s
[02:59:15] it=741385 colorings=422200 lazy-girth=440222 last: m=120 classes=7 cclen=86 t=3327s
[02:59:19] it=741694 colorings=422400 lazy-girth=440333 last: m=120 classes=7 cclen=86 t=3331s
[02:59:21] it=742000 colorings=422600 lazy-girth=440466 last: m=110 classes=7 cclen=84 t=3333s
[02:59:23] it=742294 colorings=422800 lazy-girth=440577 last: m=120 classes=7 cclen=86 t=3335s
[02:59:24] it=742560 colorings=423000 lazy-girth=440653 last: m=120 classes=7 cclen=85 t=3336s
[02:59:26] it=742902 colorings=423200 lazy-girth=440815 last: m=120 classes=7 cclen=86 t=3338s
[02:59:27] it=743219 colorings=423400 lazy-girth=440949 last: m=130 classes=8 cclen=84 t=3339s
[02:59:28] it=743503 colorings=423600 lazy-girth=441049 last: m=110 classes=7 cclen=86 t=3341s
[02:59:29] it=743739 colorings=423800 lazy-girth=441093 last: m=110 classes=7 cclen=86 t=3342s
[02:59:31] it=743996 colorings=424000 lazy-girth=441157 last: m=120 classes=7 cclen=86 t=3343s
[02:59:33] it=744301 colorings=424200 lazy-girth=441262 last: m=120 classes=7 cclen=86 t=3345s
[02:59:34] it=744563 colorings=424400 lazy-girth=441327 last: m=110 classes=7 cclen=85 t=3346s
[02:59:36] it=744821 colorings=424600 lazy-girth=441399 last: m=130 classes=7 cclen=86 t=3348s
[02:59:37] it=745059 colorings=424800 lazy-girth=441438 last: m=120 classes=7 cclen=86 t=3350s
[02:59:39] it=745430 colorings=425000 lazy-girth=441643 last: m=140 classes=8 cclen=77 t=3352s
[02:59:42] it=745841 colorings=425200 lazy-girth=441886 last: m=120 classes=7 cclen=84 t=3354s
[02:59:43] it=746125 colorings=425400 lazy-girth=441985 last: m=120 classes=7 cclen=83 t=3356s
[02:59:45] it=746404 colorings=425600 lazy-girth=442078 last: m=120 classes=7 cclen=86 t=3357s
[02:59:46] it=746664 colorings=425800 lazy-girth=442141 last: m=120 classes=7 cclen=84 t=3358s
[02:59:47] it=746908 colorings=426000 lazy-girth=442190 last: m=110 classes=7 cclen=85 t=3360s
[02:59:49] it=747219 colorings=426200 lazy-girth=442320 last: m=120 classes=7 cclen=86 t=3361s
[02:59:51] it=747595 colorings=426400 lazy-girth=442502 last: m=120 classes=7 cclen=85 t=3363s
[02:59:53] it=747949 colorings=426600 lazy-girth=442679 last: m=110 classes=7 cclen=86 t=3365s
[02:59:54] it=748241 colorings=426800 lazy-girth=442784 last: m=110 classes=7 cclen=86 t=3367s
[02:59:56] it=748534 colorings=427000 lazy-girth=442884 last: m=140 classes=8 cclen=81 t=3368s
[02:59:57] it=748797 colorings=427200 lazy-girth=442962 last: m=130 classes=8 cclen=84 t=3369s
[02:59:58] it=749081 colorings=427400 lazy-girth=443051 last: m=130 classes=8 cclen=85 t=3371s
[03:00:00] it=749326 colorings=427600 lazy-girth=443098 last: m=130 classes=8 cclen=84 t=3372s
[03:00:02] it=749573 colorings=427800 lazy-girth=443152 last: m=120 classes=7 cclen=86 t=3374s
[03:00:04] it=749894 colorings=428000 lazy-girth=443290 last: m=130 classes=7 cclen=84 t=3376s
[03:00:05] it=750137 colorings=428200 lazy-girth=443338 last: m=130 classes=8 cclen=85 t=3378s
[03:00:07] it=750376 colorings=428400 lazy-girth=443388 last: m=130 classes=7 cclen=84 t=3379s
[03:00:10] it=750655 colorings=428600 lazy-girth=443470 last: m=120 classes=7 cclen=86 t=3382s
[03:00:11] it=750891 colorings=428800 lazy-girth=443507 last: m=120 classes=7 cclen=86 t=3384s
[03:00:13] it=751136 colorings=429000 lazy-girth=443561 last: m=130 classes=8 cclen=85 t=3385s
[03:00:14] it=751384 colorings=429200 lazy-girth=443611 last: m=120 classes=7 cclen=86 t=3387s
[03:00:17] it=751639 colorings=429400 lazy-girth=443672 last: m=120 classes=7 cclen=86 t=3389s
[03:00:19] it=751936 colorings=429600 lazy-girth=443783 last: m=120 classes=7 cclen=85 t=3391s
[03:00:21] it=752201 colorings=429800 lazy-girth=443855 last: m=120 classes=7 cclen=85 t=3394s
[03:00:23] it=752459 colorings=430000 lazy-girth=443932 last: m=130 classes=8 cclen=83 t=3396s
[03:00:25] it=752687 colorings=430200 lazy-girth=443963 last: m=110 classes=7 cclen=86 t=3398s
[03:00:28] it=752959 colorings=430400 lazy-girth=444044 last: m=120 classes=7 cclen=86 t=3400s
[03:00:29] it=753252 colorings=430600 lazy-girth=444143 last: m=120 classes=7 cclen=84 t=3401s
[03:00:30] it=753501 colorings=430800 lazy-girth=444196 last: m=110 classes=7 cclen=86 t=3402s
[03:00:31] it=753733 colorings=431000 lazy-girth=444236 last: m=120 classes=7 cclen=86 t=3404s
[03:00:34] it=754098 colorings=431200 lazy-girth=444434 last: m=120 classes=7 cclen=83 t=3406s
[03:00:35] it=754341 colorings=431400 lazy-girth=444483 last: m=120 classes=7 cclen=85 t=3408s
[03:00:36] it=754558 colorings=431600 lazy-girth=444513 last: m=110 classes=7 cclen=86 t=3409s
[03:00:37] it=754782 colorings=431800 lazy-girth=444540 last: m=110 classes=7 cclen=86 t=3410s
[03:00:39] it=755020 colorings=432000 lazy-girth=444579 last: m=110 classes=7 cclen=86 t=3411s
[03:00:41] it=755299 colorings=432200 lazy-girth=444661 last: m=140 classes=8 cclen=74 t=3413s
[03:00:42] it=755615 colorings=432400 lazy-girth=444790 last: m=110 classes=7 cclen=86 t=3414s
[03:00:43] it=755895 colorings=432600 lazy-girth=444881 last: m=120 classes=7 cclen=86 t=3416s
[03:00:44] it=756191 colorings=432800 lazy-girth=444991 last: m=110 classes=7 cclen=85 t=3417s
[03:00:46] it=756485 colorings=433000 lazy-girth=445092 last: m=120 classes=7 cclen=85 t=3418s
[03:00:47] it=756768 colorings=433200 lazy-girth=445185 last: m=130 classes=8 cclen=85 t=3419s
[03:00:48] it=757034 colorings=433400 lazy-girth=445262 last: m=120 classes=7 cclen=86 t=3421s
[03:00:49] it=757288 colorings=433600 lazy-girth=445339 last: m=130 classes=8 cclen=85 t=3422s
[03:00:51] it=757551 colorings=433800 lazy-girth=445418 last: m=120 classes=7 cclen=86 t=3423s
[03:00:52] it=757876 colorings=434000 lazy-girth=445566 last: m=120 classes=7 cclen=85 t=3425s
[03:00:53] it=758115 colorings=434200 lazy-girth=445611 last: m=120 classes=7 cclen=86 t=3426s
[03:00:55] it=758387 colorings=434400 lazy-girth=445691 last: m=130 classes=8 cclen=85 t=3427s
[03:00:57] it=758637 colorings=434600 lazy-girth=445753 last: m=120 classes=7 cclen=86 t=3429s
[03:00:58] it=758929 colorings=434800 lazy-girth=445853 last: m=130 classes=8 cclen=84 t=3431s
[03:01:00] it=759215 colorings=435000 lazy-girth=445959 last: m=110 classes=7 cclen=86 t=3433s
[03:01:01] it=759438 colorings=435200 lazy-girth=445990 last: m=110 classes=7 cclen=86 t=3434s
[03:01:02] it=759662 colorings=435400 lazy-girth=446017 last: m=110 classes=7 cclen=86 t=3434s
[03:01:04] it=759958 colorings=435600 lazy-girth=446130 last: m=130 classes=8 cclen=85 t=3436s
[03:01:05] it=760208 colorings=435800 lazy-girth=446180 last: m=130 classes=8 cclen=85 t=3438s
[03:01:08] it=760444 colorings=436000 lazy-girth=446221 last: m=110 classes=7 cclen=86 t=3440s
[03:01:09] it=760671 colorings=436200 lazy-girth=446251 last: m=120 classes=7 cclen=86 t=3441s
[03:01:13] it=761144 colorings=436400 lazy-girth=446629 last: m=120 classes=7 cclen=86 t=3445s
[03:01:14] it=761505 colorings=436600 lazy-girth=446865 last: m=140 classes=8 cclen=71 t=3447s
[03:01:17] it=761944 colorings=436800 lazy-girth=447165 last: m=120 classes=7 cclen=84 t=3449s
[03:01:18] it=762222 colorings=437000 lazy-girth=447250 last: m=120 classes=7 cclen=86 t=3450s
[03:01:22] it=762749 colorings=437200 lazy-girth=447632 last: m=110 classes=7 cclen=86 t=3454s
[03:01:23] it=763010 colorings=437400 lazy-girth=447712 last: m=110 classes=7 cclen=86 t=3456s
[03:01:25] it=763327 colorings=437600 lazy-girth=447841 last: m=120 classes=7 cclen=86 t=3457s
[03:01:26] it=763620 colorings=437800 lazy-girth=447939 last: m=110 classes=7 cclen=86 t=3459s
[03:01:27] it=763849 colorings=438000 lazy-girth=447975 last: m=110 classes=7 cclen=85 t=3460s
[03:01:29] it=764071 colorings=438200 lazy-girth=448003 last: m=130 classes=8 cclen=85 t=3461s
[03:01:30] it=764283 colorings=438400 lazy-girth=448022 last: m=110 classes=7 cclen=86 t=3462s
[03:01:31] it=764491 colorings=438600 lazy-girth=448031 last: m=120 classes=7 cclen=86 t=3463s
[03:01:33] it=764879 colorings=438800 lazy-girth=448295 last: m=120 classes=7 cclen=86 t=3466s
[03:01:35] it=765249 colorings=439000 lazy-girth=448546 last: m=120 classes=7 cclen=86 t=3468s
[03:01:38] it=765635 colorings=439200 lazy-girth=448784 last: m=120 classes=7 cclen=84 t=3470s
[03:01:40] it=766007 colorings=439400 lazy-girth=448964 last: m=120 classes=7 cclen=86 t=3472s
[03:01:41] it=766264 colorings=439600 lazy-girth=449031 last: m=130 classes=8 cclen=85 t=3474s
[03:01:43] it=766520 colorings=439800 lazy-girth=449096 last: m=120 classes=7 cclen=86 t=3475s
[03:01:46] it=766934 colorings=440000 lazy-girth=449318 last: m=130 classes=7 cclen=86 t=3478s
[03:01:47] it=767221 colorings=440200 lazy-girth=449415 last: m=130 classes=7 cclen=86 t=3479s
[03:01:49] it=767603 colorings=440400 lazy-girth=449599 last: m=140 classes=8 cclen=77 t=3481s
[03:01:51] it=767908 colorings=440600 lazy-girth=449711 last: m=130 classes=7 cclen=86 t=3483s
[03:01:54] it=768435 colorings=440800 lazy-girth=450070 last: m=130 classes=7 cclen=86 t=3486s
[03:01:56] it=768932 colorings=441000 lazy-girth=450388 last: m=120 classes=7 cclen=85 t=3489s
[03:01:57] it=769152 colorings=441200 lazy-girth=450418 last: m=120 classes=7 cclen=85 t=3490s
[03:02:01] it=769479 colorings=441400 lazy-girth=450558 last: m=120 classes=7 cclen=86 t=3494s
[03:02:51] it=770447 colorings=441600 lazy-girth=451357 last: m=120 classes=7 cclen=85 t=3544s
[03:02:54] it=770884 colorings=441800 lazy-girth=451606 last: m=130 classes=7 cclen=86 t=3547s
[03:02:56] it=771206 colorings=442000 lazy-girth=451742 last: m=120 classes=7 cclen=85 t=3549s
[03:02:58] it=771557 colorings=442200 lazy-girth=451903 last: m=120 classes=7 cclen=86 t=3551s
[03:03:02] it=772067 colorings=442400 lazy-girth=452231 last: m=140 classes=8 cclen=83 t=3554s
[03:03:05] it=772622 colorings=442600 lazy-girth=452616 last: m=120 classes=7 cclen=86 t=3557s
[03:03:06] it=772936 colorings=442800 lazy-girth=452751 last: m=130 classes=7 cclen=79 t=3559s
[03:03:09] it=773390 colorings=443000 lazy-girth=453020 last: m=120 classes=7 cclen=86 t=3562s
[03:03:15] it=774176 colorings=443200 lazy-girth=453640 last: m=120 classes=7 cclen=86 t=3568s
[03:03:17] it=774458 colorings=443400 lazy-girth=453736 last: m=120 classes=7 cclen=85 t=3569s
[03:03:18] it=774697 colorings=443600 lazy-girth=453784 last: m=120 classes=7 cclen=84 t=3571s
[03:03:20] it=774965 colorings=443800 lazy-girth=453864 last: m=110 classes=7 cclen=86 t=3573s
[03:03:21] it=775205 colorings=444000 lazy-girth=453912 last: m=130 classes=7 cclen=86 t=3574s
[03:03:23] it=775479 colorings=444200 lazy-girth=453992 last: m=120 classes=7 cclen=82 t=3575s
[03:03:25] it=775743 colorings=444400 lazy-girth=454069 last: m=110 classes=7 cclen=86 t=3577s
[03:03:26] it=776016 colorings=444600 lazy-girth=454155 last: m=120 classes=7 cclen=86 t=3579s
[03:03:28] it=776252 colorings=444800 lazy-girth=454198 last: m=120 classes=7 cclen=86 t=3580s
[03:03:29] it=776490 colorings=445000 lazy-girth=454239 last: m=110 classes=7 cclen=86 t=3582s
[03:03:31] it=776812 colorings=445200 lazy-girth=454372 last: m=120 classes=7 cclen=86 t=3584s
[03:03:33] it=777142 colorings=445400 lazy-girth=454503 last: m=120 classes=7 cclen=82 t=3585s
[03:03:34] it=777413 colorings=445600 lazy-girth=454587 last: m=120 classes=7 cclen=86 t=3586s
[03:03:35] it=777652 colorings=445800 lazy-girth=454627 last: m=130 classes=8 cclen=84 t=3587s
[03:03:36] it=777882 colorings=446000 lazy-girth=454659 last: m=120 classes=7 cclen=86 t=3588s
[03:03:37] it=778111 colorings=446200 lazy-girth=454688 last: m=120 classes=7 cclen=85 t=3590s
[03:03:38] it=778358 colorings=446400 lazy-girth=454740 last: m=110 classes=7 cclen=86 t=3591s
[03:03:40] it=778602 colorings=446600 lazy-girth=454791 last: m=120 classes=7 cclen=86 t=3592s
[03:03:41] it=778866 colorings=446800 lazy-girth=454864 last: m=120 classes=7 cclen=86 t=3594s
[03:03:44] it=779191 colorings=447000 lazy-girth=455005 last: m=120 classes=7 cclen=86 t=3597s
[03:03:45] it=779406 colorings=447200 lazy-girth=455027 last: m=120 classes=7 cclen=86 t=3598s
[03:03:47] it=779704 colorings=447400 lazy-girth=455132 last: m=130 classes=8 cclen=82 t=3600s
[03:03:48] PARKED after 779734 models, 447423 colorings, 455140 lazy girth clauses, 3600s
[06:04:36] slice r=3 H=Z2xZ10 |H|=20 n=60 classes=93 girth>=6 mindeg>=3
[06:04:36] eager C3/C4 clauses: 58252
[06:04:55] RESUME: 902563 learned clauses reloaded from logs/slice_Z2xZ10_r3_g6.ckpt
[06:07:38] it=350 colorings=200 lazy-girth=169 last: m=130 classes=7 cclen=86 t=182s
[06:07:43] it=633 colorings=400 lazy-girth=263 last: m=130 classes=8 cclen=85 t=187s
[06:07:47] it=898 colorings=600 lazy-girth=331 last: m=130 classes=8 cclen=85 t=191s
[06:07:50] it=1190 colorings=800 lazy-girth=426 last: m=130 classes=7 cclen=86 t=194s
[06:07:52] it=1431 colorings=1000 lazy-girth=477 last: m=120 classes=7 cclen=85 t=196s
[06:07:55] it=1726 colorings=1200 lazy-girth=598 last: m=120 classes=7 cclen=86 t=199s
[06:07:57] it=1947 colorings=1400 lazy-girth=622 last: m=120 classes=7 cclen=85 t=201s
[06:08:14] it=2177 colorings=1600 lazy-girth=657 last: m=130 classes=8 cclen=81 t=219s
[06:08:17] it=2429 colorings=1800 lazy-girth=714 last: m=130 classes=8 cclen=85 t=222s
[06:08:20] it=2673 colorings=2000 lazy-girth=759 last: m=110 classes=7 cclen=86 t=224s
[06:08:23] it=2893 colorings=2200 lazy-girth=783 last: m=120 classes=7 cclen=85 t=227s
[06:08:26] it=3149 colorings=2400 lazy-girth=844 last: m=130 classes=8 cclen=84 t=230s
[06:08:28] it=3385 colorings=2600 lazy-girth=884 last: m=110 classes=7 cclen=85 t=233s
[06:08:35] it=3645 colorings=2800 lazy-girth=950 last: m=120 classes=7 cclen=86 t=239s
[06:08:39] it=3937 colorings=3000 lazy-girth=1062 last: m=130 classes=8 cclen=85 t=244s
[06:08:44] it=4183 colorings=3200 lazy-girth=1123 last: m=130 classes=8 cclen=84 t=249s
[06:08:51] it=4436 colorings=3400 lazy-girth=1186 last: m=130 classes=7 cclen=86 t=256s
[06:08:57] it=4732 colorings=3600 lazy-girth=1295 last: m=120 classes=7 cclen=86 t=262s
[06:09:00] it=4968 colorings=3800 lazy-girth=1331 last: m=110 classes=7 cclen=86 t=264s
[06:09:09] it=5350 colorings=4000 lazy-girth=1528 last: m=120 classes=7 cclen=86 t=273s
[06:09:14] it=5686 colorings=4200 lazy-girth=1670 last: m=120 classes=7 cclen=86 t=279s
[06:09:17] it=5935 colorings=4400 lazy-girth=1724 last: m=120 classes=7 cclen=86 t=281s
[06:09:18] it=6169 colorings=4600 lazy-girth=1760 last: m=120 classes=7 cclen=85 t=283s
[06:09:20] it=6384 colorings=4800 lazy-girth=1780 last: m=130 classes=8 cclen=85 t=285s
[06:09:22] it=6612 colorings=5000 lazy-girth=1813 last: m=110 classes=7 cclen=86 t=286s
[06:09:26] it=6879 colorings=5200 lazy-girth=1884 last: m=120 classes=7 cclen=86 t=290s
[06:10:07] it=7168 colorings=5400 lazy-girth=1978 last: m=120 classes=7 cclen=85 t=331s
[06:10:10] it=7415 colorings=5600 lazy-girth=2038 last: m=120 classes=7 cclen=85 t=334s
[06:10:18] it=7687 colorings=5800 lazy-girth=2113 last: m=120 classes=7 cclen=85 t=342s
[06:10:22] it=7938 colorings=6000 lazy-girth=2169 last: m=120 classes=7 cclen=86 t=347s
[06:10:34] it=8214 colorings=6200 lazy-girth=2249 last: m=120 classes=7 cclen=85 t=359s
[06:10:43] it=8442 colorings=6400 lazy-girth=2277 last: m=120 classes=7 cclen=86 t=368s
[06:10:47] it=8729 colorings=6600 lazy-girth=2377 last: m=110 classes=7 cclen=86 t=371s
[06:10:53] it=9058 colorings=6800 lazy-girth=2524 last: m=120 classes=7 cclen=86 t=377s
[06:10:58] it=9354 colorings=7000 lazy-girth=2636 last: m=130 classes=8 cclen=83 t=383s
[06:11:16] it=9717 colorings=7200 lazy-girth=2823 last: m=130 classes=7 cclen=86 t=400s
[06:11:19] it=9988 colorings=7400 lazy-girth=2894 last: m=120 classes=7 cclen=86 t=403s
[06:11:23] it=10208 colorings=7600 lazy-girth=2916 last: m=130 classes=8 cclen=85 t=407s
[06:11:28] it=10477 colorings=7800 lazy-girth=2994 last: m=130 classes=7 cclen=86 t=412s
[06:11:30] it=10743 colorings=8000 lazy-girth=3063 last: m=130 classes=7 cclen=84 t=415s
[06:11:35] it=11012 colorings=8200 lazy-girth=3140 last: m=110 classes=7 cclen=86 t=420s
[06:11:39] it=11280 colorings=8400 lazy-girth=3224 last: m=130 classes=7 cclen=85 t=423s
[06:11:44] it=11530 colorings=8600 lazy-girth=3278 last: m=130 classes=8 cclen=84 t=428s
[06:11:47] it=11804 colorings=8800 lazy-girth=3364 last: m=110 classes=7 cclen=86 t=431s
[06:11:50] it=12057 colorings=9000 lazy-girth=3426 last: m=130 classes=7 cclen=85 t=434s
[06:11:54] it=12302 colorings=9200 lazy-girth=3473 last: m=130 classes=8 cclen=84 t=438s
[06:11:58] it=12561 colorings=9400 lazy-girth=3539 last: m=110 classes=6 cclen=86 t=442s
[06:12:05] it=12886 colorings=9600 lazy-girth=3674 last: m=120 classes=7 cclen=75 t=449s
[06:12:07] it=13124 colorings=9800 lazy-girth=3715 last: m=110 classes=7 cclen=86 t=452s
[06:12:10] it=13362 colorings=10000 lazy-girth=3761 last: m=120 classes=7 cclen=86 t=454s
[06:12:17] it=13638 colorings=10200 lazy-girth=3842 last: m=120 classes=7 cclen=86 t=462s
[06:12:21] it=13881 colorings=10400 lazy-girth=3891 last: m=120 classes=7 cclen=86 t=465s
[06:12:24] it=14198 colorings=10600 lazy-girth=4020 last: m=130 classes=8 cclen=85 t=469s
[06:12:26] it=14407 colorings=10800 lazy-girth=4032 last: m=120 classes=7 cclen=86 t=470s
[06:12:27] it=14623 colorings=11000 lazy-girth=4051 last: m=130 classes=8 cclen=80 t=472s
[06:12:29] it=14859 colorings=11200 lazy-girth=4093 last: m=120 classes=7 cclen=83 t=474s
[06:12:32] it=15122 colorings=11400 lazy-girth=4163 last: m=120 classes=7 cclen=83 t=477s
[06:12:34] it=15346 colorings=11600 lazy-girth=4191 last: m=130 classes=8 cclen=85 t=478s
[06:12:35] it=15594 colorings=11800 lazy-girth=4242 last: m=110 classes=7 cclen=86 t=479s
[06:12:38] it=15853 colorings=12000 lazy-girth=4304 last: m=110 classes=7 cclen=85 t=483s
[06:12:54] it=16168 colorings=12200 lazy-girth=4433 last: m=120 classes=7 cclen=86 t=499s
[06:13:14] it=16514 colorings=12400 lazy-girth=4596 last: m=120 classes=7 cclen=86 t=518s
[06:13:22] it=16762 colorings=12600 lazy-girth=4644 last: m=120 classes=7 cclen=86 t=526s
[06:13:27] it=17002 colorings=12800 lazy-girth=4684 last: m=110 classes=7 cclen=86 t=532s
[06:13:30] it=17289 colorings=13000 lazy-girth=4778 last: m=110 classes=7 cclen=86 t=534s
[06:13:37] it=17621 colorings=13200 lazy-girth=4917 last: m=120 classes=7 cclen=85 t=541s
[06:13:42] it=17882 colorings=13400 lazy-girth=4980 last: m=130 classes=8 cclen=85 t=547s
[06:13:45] it=18136 colorings=13600 lazy-girth=5036 last: m=110 classes=7 cclen=86 t=549s
[06:13:47] it=18353 colorings=13800 lazy-girth=5053 last: m=120 classes=7 cclen=86 t=552s
[06:13:53] it=18592 colorings=14000 lazy-girth=5100 last: m=110 classes=7 cclen=85 t=557s
[06:13:59] it=18898 colorings=14200 lazy-girth=5212 last: m=110 classes=7 cclen=86 t=564s
[06:14:01] it=19128 colorings=14400 lazy-girth=5244 last: m=110 classes=7 cclen=86 t=566s
[06:14:05] it=19450 colorings=14600 lazy-girth=5371 last: m=120 classes=7 cclen=80 t=569s
[06:14:09] it=19686 colorings=14800 lazy-girth=5409 last: m=130 classes=8 cclen=84 t=573s
[06:14:15] it=19923 colorings=15000 lazy-girth=5455 last: m=130 classes=7 cclen=83 t=580s
[06:14:22] it=20173 colorings=15200 lazy-girth=5508 last: m=110 classes=7 cclen=86 t=586s
[06:14:25] it=20412 colorings=15400 lazy-girth=5551 last: m=120 classes=7 cclen=84 t=590s
[06:14:28] it=20658 colorings=15600 lazy-girth=5601 last: m=140 classes=8 cclen=81 t=593s
[06:14:34] it=20968 colorings=15800 lazy-girth=5714 last: m=120 classes=7 cclen=86 t=598s
[06:14:40] it=21285 colorings=16000 lazy-girth=5834 last: m=120 classes=7 cclen=86 t=604s
[06:14:43] it=21559 colorings=16200 lazy-girth=5912 last: m=120 classes=7 cclen=86 t=607s
[06:14:46] it=21816 colorings=16400 lazy-girth=5971 last: m=130 classes=8 cclen=85 t=610s
[06:15:37] it=22092 colorings=16600 lazy-girth=6058 last: m=120 classes=7 cclen=86 t=661s
[06:15:46] it=22444 colorings=16800 lazy-girth=6214 last: m=120 classes=7 cclen=86 t=670s
[06:16:11] it=22761 colorings=17000 lazy-girth=6332 last: m=120 classes=7 cclen=83 t=696s
[06:16:17] it=23071 colorings=17200 lazy-girth=6443 last: m=120 classes=7 cclen=86 t=702s
[06:16:24] it=23326 colorings=17400 lazy-girth=6507 last: m=120 classes=7 cclen=86 t=708s
[06:16:27] it=23609 colorings=17600 lazy-girth=6591 last: m=110 classes=7 cclen=86 t=712s
[06:16:35] it=23990 colorings=17800 lazy-girth=6778 last: m=110 classes=7 cclen=86 t=720s
[06:16:45] it=24258 colorings=18000 lazy-girth=6848 last: m=140 classes=8 cclen=77 t=729s
[06:16:50] it=24514 colorings=18200 lazy-girth=6905 last: m=120 classes=7 cclen=83 t=734s
[06:16:56] it=24783 colorings=18400 lazy-girth=6980 last: m=120 classes=7 cclen=86 t=740s
[06:17:02] it=25072 colorings=18600 lazy-girth=7071 last: m=110 classes=7 cclen=86 t=747s
[06:17:08] it=25322 colorings=18800 lazy-girth=7127 last: m=130 classes=8 cclen=85 t=752s
[06:17:17] it=25562 colorings=19000 lazy-girth=7167 last: m=120 classes=7 cclen=86 t=761s
[06:17:24] it=25822 colorings=19200 lazy-girth=7230 last: m=130 classes=8 cclen=82 t=768s
[06:17:35] it=26090 colorings=19400 lazy-girth=7298 last: m=110 classes=7 cclen=86 t=779s
[06:17:43] it=26362 colorings=19600 lazy-girth=7374 last: m=110 classes=6 cclen=85 t=788s
[06:17:53] it=26620 colorings=19800 lazy-girth=7432 last: m=110 classes=7 cclen=86 t=798s
[06:18:02] it=26871 colorings=20000 lazy-girth=7484 last: m=130 classes=8 cclen=85 t=807s
[06:18:32] it=27144 colorings=20200 lazy-girth=7558 last: m=130 classes=8 cclen=85 t=836s
[06:18:46] it=27470 colorings=20400 lazy-girth=7686 last: m=130 classes=8 cclen=84 t=850s
[06:19:17] it=27735 colorings=20600 lazy-girth=7760 last: m=130 classes=8 cclen=85 t=882s
[06:19:22] it=28013 colorings=20800 lazy-girth=7848 last: m=120 classes=7 cclen=82 t=886s
[06:19:28] it=28344 colorings=21000 lazy-girth=7992 last: m=130 classes=7 cclen=85 t=892s
[06:19:37] it=28662 colorings=21200 lazy-girth=8121 last: m=120 classes=7 cclen=86 t=902s
[06:19:43] it=28948 colorings=21400 lazy-girth=8215 last: m=130 classes=7 cclen=79 t=907s
[06:19:47] it=29180 colorings=21600 lazy-girth=8247 last: m=120 classes=7 cclen=86 t=912s
[06:19:51] it=29408 colorings=21800 lazy-girth=8275 last: m=120 classes=7 cclen=81 t=916s
[06:20:02] it=29692 colorings=22000 lazy-girth=8380 last: m=120 classes=7 cclen=86 t=926s
[06:20:21] it=30005 colorings=22200 lazy-girth=8500 last: m=130 classes=8 cclen=85 t=946s
[06:20:24] it=30246 colorings=22400 lazy-girth=8541 last: m=120 classes=7 cclen=84 t=948s
[06:20:27] it=30488 colorings=22600 lazy-girth=8590 last: m=130 classes=8 cclen=85 t=952s
[06:20:29] it=30746 colorings=22800 lazy-girth=8655 last: m=120 classes=7 cclen=85 t=954s
[06:20:32] it=31006 colorings=23000 lazy-girth=8722 last: m=120 classes=7 cclen=84 t=956s
[06:20:34] it=31287 colorings=23200 lazy-girth=8811 last: m=110 classes=7 cclen=86 t=958s
[06:20:36] it=31530 colorings=23400 lazy-girth=8858 last: m=130 classes=8 cclen=85 t=960s
[06:20:38] it=31803 colorings=23600 lazy-girth=8937 last: m=130 classes=8 cclen=83 t=962s
[06:20:40] it=32034 colorings=23800 lazy-girth=8976 last: m=130 classes=8 cclen=82 t=964s
[06:20:42] it=32262 colorings=24000 lazy-girth=9011 last: m=110 classes=7 cclen=85 t=966s
[06:20:44] it=32525 colorings=24200 lazy-girth=9080 last: m=120 classes=7 cclen=86 t=968s
[06:20:46] it=32747 colorings=24400 lazy-girth=9111 last: m=130 classes=7 cclen=86 t=970s
[06:20:55] it=33067 colorings=24600 lazy-girth=9236 last: m=120 classes=7 cclen=86 t=980s
[06:21:00] it=33301 colorings=24800 lazy-girth=9273 last: m=120 classes=7 cclen=84 t=984s
[06:21:03] it=33522 colorings=25000 lazy-girth=9294 last: m=120 classes=7 cclen=84 t=988s
[06:21:09] it=33802 colorings=25200 lazy-girth=9376 last: m=120 classes=7 cclen=86 t=993s
[06:21:13] it=34036 colorings=25400 lazy-girth=9411 last: m=130 classes=8 cclen=85 t=998s
[06:21:18] it=34275 colorings=25600 lazy-girth=9453 last: m=120 classes=7 cclen=86 t=1003s
[06:21:22] it=34493 colorings=25800 lazy-girth=9471 last: m=120 classes=7 cclen=86 t=1006s
[06:21:28] it=34719 colorings=26000 lazy-girth=9498 last: m=140 classes=8 cclen=82 t=1013s
[06:21:53] it=34928 colorings=26200 lazy-girth=9507 last: m=130 classes=7 cclen=86 t=1037s
[06:22:07] it=35195 colorings=26400 lazy-girth=9582 last: m=130 classes=7 cclen=86 t=1051s
[06:22:17] it=35442 colorings=26600 lazy-girth=9631 last: m=130 classes=8 cclen=83 t=1061s
[06:22:20] it=35671 colorings=26800 lazy-girth=9664 last: m=120 classes=7 cclen=80 t=1064s
[06:22:27] it=36062 colorings=27000 lazy-girth=9865 last: m=110 classes=7 cclen=85 t=1072s
[06:22:33] it=36319 colorings=27200 lazy-girth=9927 last: m=130 classes=8 cclen=85 t=1078s
[06:22:40] it=36573 colorings=27400 lazy-girth=9992 last: m=120 classes=7 cclen=83 t=1084s
[06:22:47] it=36920 colorings=27600 lazy-girth=10146 last: m=130 classes=8 cclen=84 t=1091s
[06:22:50] it=37160 colorings=27800 lazy-girth=10191 last: m=120 classes=7 cclen=83 t=1094s
[06:22:53] it=37405 colorings=28000 lazy-girth=10241 last: m=120 classes=7 cclen=86 t=1097s
[06:22:55] it=37638 colorings=28200 lazy-girth=10283 last: m=110 classes=7 cclen=86 t=1099s
[06:23:02] it=37933 colorings=28400 lazy-girth=10387 last: m=120 classes=7 cclen=86 t=1106s
[06:23:07] it=38148 colorings=28600 lazy-girth=10402 last: m=110 classes=7 cclen=86 t=1112s
[06:24:23] it=38368 colorings=28800 lazy-girth=10424 last: m=110 classes=7 cclen=86 t=1188s
[06:24:25] it=38577 colorings=29000 lazy-girth=10437 last: m=130 classes=8 cclen=84 t=1190s
[06:24:27] it=38783 colorings=29200 lazy-girth=10445 last: m=130 classes=8 cclen=84 t=1191s
[06:24:28] it=38998 colorings=29400 lazy-girth=10463 last: m=120 classes=7 cclen=86 t=1193s
[06:24:52] it=39284 colorings=29600 lazy-girth=10556 last: m=120 classes=7 cclen=85 t=1216s
[06:24:57] it=39589 colorings=29800 lazy-girth=10668 last: m=120 classes=7 cclen=85 t=1222s
[06:25:04] it=39894 colorings=30000 lazy-girth=10778 last: m=110 classes=7 cclen=86 t=1228s
[06:25:06] it=40108 colorings=30200 lazy-girth=10795 last: m=120 classes=7 cclen=86 t=1230s
[06:25:08] it=40348 colorings=30400 lazy-girth=10835 last: m=130 classes=8 cclen=85 t=1233s
[06:25:10] it=40561 colorings=30600 lazy-girth=10851 last: m=110 classes=7 cclen=86 t=1235s
[06:25:13] it=40795 colorings=30800 lazy-girth=10892 last: m=110 classes=7 cclen=85 t=1238s
[06:25:15] it=41019 colorings=31000 lazy-girth=10916 last: m=110 classes=7 cclen=85 t=1240s
[06:25:18] it=41264 colorings=31200 lazy-girth=10967 last: m=110 classes=7 cclen=86 t=1243s
[06:25:20] it=41493 colorings=31400 lazy-girth=11008 last: m=110 classes=7 cclen=86 t=1244s
[06:25:21] it=41721 colorings=31600 lazy-girth=11040 last: m=120 classes=7 cclen=86 t=1245s
[06:25:23] it=41951 colorings=31800 lazy-girth=11070 last: m=120 classes=7 cclen=83 t=1248s
[06:25:24] it=42170 colorings=32000 lazy-girth=11089 last: m=120 classes=7 cclen=86 t=1249s
[06:25:25] it=42391 colorings=32200 lazy-girth=11111 last: m=110 classes=7 cclen=86 t=1250s
[06:25:27] it=42642 colorings=32400 lazy-girth=11169 last: m=110 classes=7 cclen=86 t=1252s
[06:25:29] it=42867 colorings=32600 lazy-girth=11199 last: m=110 classes=7 cclen=86 t=1253s
[06:25:30] it=43101 colorings=32800 lazy-girth=11238 last: m=120 classes=7 cclen=84 t=1254s
[06:25:33] it=43329 colorings=33000 lazy-girth=11271 last: m=120 classes=7 cclen=83 t=1257s
[06:25:35] it=43564 colorings=33200 lazy-girth=11309 last: m=120 classes=7 cclen=84 t=1260s
[06:25:37] it=43788 colorings=33400 lazy-girth=11333 last: m=110 classes=7 cclen=86 t=1261s
[06:25:39] it=44009 colorings=33600 lazy-girth=11355 last: m=120 classes=7 cclen=83 t=1263s
[06:25:40] it=44243 colorings=33800 lazy-girth=11390 last: m=110 classes=7 cclen=85 t=1265s
[06:25:42] it=44480 colorings=34000 lazy-girth=11431 last: m=130 classes=8 cclen=85 t=1267s
[06:25:51] it=44754 colorings=34200 lazy-girth=11510 last: m=110 classes=7 cclen=86 t=1275s
[06:25:56] it=45059 colorings=34400 lazy-girth=11631 last: m=110 classes=7 cclen=86 t=1280s
[06:25:58] it=45301 colorings=34600 lazy-girth=11681 last: m=110 classes=7 cclen=85 t=1282s
[06:25:59] it=45565 colorings=34800 lazy-girth=11757 last: m=120 classes=7 cclen=85 t=1284s
[06:26:01] it=45789 colorings=35000 lazy-girth=11781 last: m=130 classes=8 cclen=85 t=1285s
[06:26:03] it=46032 colorings=35200 lazy-girth=11835 last: m=110 classes=7 cclen=85 t=1287s
[06:26:04] it=46239 colorings=35400 lazy-girth=11843 last: m=120 classes=7 cclen=86 t=1289s
[06:26:05] it=46448 colorings=35600 lazy-girth=11853 last: m=110 classes=7 cclen=85 t=1290s
[06:26:08] it=46692 colorings=35800 lazy-girth=11901 last: m=120 classes=7 cclen=85 t=1292s
[06:26:11] it=46943 colorings=36000 lazy-girth=11957 last: m=140 classes=8 cclen=85 t=1295s
[06:26:14] it=47242 colorings=36200 lazy-girth=12066 last: m=130 classes=7 cclen=84 t=1298s
[06:26:16] it=47491 colorings=36400 lazy-girth=12122 last: m=110 classes=7 cclen=86 t=1300s
[06:26:18] it=47737 colorings=36600 lazy-girth=12173 last: m=110 classes=7 cclen=86 t=1302s
[06:26:22] it=47972 colorings=36800 lazy-girth=12211 last: m=120 classes=7 cclen=86 t=1307s
[06:26:26] it=48195 colorings=37000 lazy-girth=12238 last: m=110 classes=7 cclen=86 t=1310s
[06:26:29] it=48437 colorings=37200 lazy-girth=12285 last: m=120 classes=7 cclen=84 t=1313s
[06:26:31] it=48689 colorings=37400 lazy-girth=12340 last: m=120 classes=7 cclen=86 t=1315s
[06:26:35] it=48914 colorings=37600 lazy-girth=12370 last: m=120 classes=7 cclen=86 t=1319s
[06:26:38] it=49133 colorings=37800 lazy-girth=12392 last: m=120 classes=7 cclen=86 t=1322s
[06:26:40] it=49386 colorings=38000 lazy-girth=12449 last: m=110 classes=7 cclen=86 t=1324s
[06:26:59] it=49653 colorings=38200 lazy-girth=12519 last: m=120 classes=7 cclen=84 t=1343s
[06:27:01] it=49952 colorings=38400 lazy-girth=12631 last: m=130 classes=8 cclen=85 t=1345s
[06:27:04] it=50230 colorings=38600 lazy-girth=12711 last: m=110 classes=7 cclen=86 t=1348s
[06:27:06] it=50489 colorings=38800 lazy-girth=12778 last: m=110 classes=7 cclen=86 t=1350s
[06:27:08] it=50697 colorings=39000 lazy-girth=12790 last: m=120 classes=7 cclen=85 t=1352s
[06:27:10] it=50921 colorings=39200 lazy-girth=12816 last: m=120 classes=7 cclen=86 t=1354s
[06:27:12] it=51135 colorings=39400 lazy-girth=12830 last: m=110 classes=7 cclen=86 t=1356s
[06:27:13] it=51358 colorings=39600 lazy-girth=12853 last: m=110 classes=7 cclen=86 t=1358s
[06:27:19] it=51643 colorings=39800 lazy-girth=12950 last: m=120 classes=7 cclen=86 t=1363s
[06:27:21] it=51947 colorings=40000 lazy-girth=13061 last: m=130 classes=8 cclen=85 t=1366s
[06:27:24] it=52159 colorings=40200 lazy-girth=13075 last: m=130 classes=8 cclen=81 t=1369s
[06:27:27] it=52386 colorings=40400 lazy-girth=13104 last: m=110 classes=7 cclen=85 t=1372s
[06:28:21] it=52879 colorings=40600 lazy-girth=13414 last: m=120 classes=7 cclen=86 t=1425s
[06:28:49] it=53333 colorings=40800 lazy-girth=13678 last: m=120 classes=7 cclen=86 t=1454s
[06:28:53] it=53689 colorings=41000 lazy-girth=13837 last: m=120 classes=7 cclen=86 t=1458s
[06:28:56] it=53957 colorings=41200 lazy-girth=13905 last: m=120 classes=7 cclen=84 t=1460s
[06:28:59] it=54262 colorings=41400 lazy-girth=14011 last: m=130 classes=7 cclen=86 t=1464s
[06:29:09] it=54657 colorings=41600 lazy-girth=14210 last: m=130 classes=7 cclen=83 t=1473s
[06:29:14] it=54895 colorings=41800 lazy-girth=14255 last: m=130 classes=8 cclen=84 t=1479s
[06:29:21] it=55140 colorings=42000 lazy-girth=14300 last: m=130 classes=7 cclen=86 t=1485s
[06:29:29] it=55399 colorings=42200 lazy-girth=14366 last: m=140 classes=8 cclen=76 t=1493s
[06:29:34] it=55669 colorings=42400 lazy-girth=14441 last: m=120 classes=7 cclen=86 t=1498s
[06:29:36] it=55928 colorings=42600 lazy-girth=14511 last: m=140 classes=8 cclen=68 t=1501s
[06:29:39] it=56163 colorings=42800 lazy-girth=14547 last: m=110 classes=7 cclen=86 t=1504s
[06:29:46] it=56449 colorings=43000 lazy-girth=14637 last: m=130 classes=8 cclen=84 t=1511s
[06:29:52] it=56660 colorings=43200 lazy-girth=14649 last: m=130 classes=8 cclen=83 t=1516s
[06:29:56] it=56887 colorings=43400 lazy-girth=14678 last: m=140 classes=8 cclen=83 t=1520s
[06:29:59] it=57105 colorings=43600 lazy-girth=14700 last: m=120 classes=7 cclen=86 t=1523s
[06:30:03] it=57430 colorings=43800 lazy-girth=14833 last: m=120 classes=7 cclen=86 t=1527s
[06:30:06] it=57653 colorings=44000 lazy-girth=14858 last: m=120 classes=7 cclen=86 t=1530s
[06:30:12] it=57880 colorings=44200 lazy-girth=14890 last: m=120 classes=7 cclen=86 t=1536s
[06:30:16] it=58148 colorings=44400 lazy-girth=14963 last: m=110 classes=7 cclen=86 t=1540s
[06:30:18] it=58361 colorings=44600 lazy-girth=14976 last: m=120 classes=7 cclen=86 t=1542s
[06:30:21] it=58579 colorings=44800 lazy-girth=14995 last: m=110 classes=7 cclen=86 t=1545s
[06:30:24] it=58837 colorings=45000 lazy-girth=15057 last: m=130 classes=8 cclen=84 t=1548s
[06:30:26] it=59071 colorings=45200 lazy-girth=15093 last: m=120 classes=7 cclen=86 t=1551s
[06:30:30] it=59298 colorings=45400 lazy-girth=15124 last: m=110 classes=7 cclen=86 t=1554s
[06:30:33] it=59515 colorings=45600 lazy-girth=15144 last: m=130 classes=8 cclen=83 t=1558s
[06:30:35] it=59720 colorings=45800 lazy-girth=15151 last: m=130 classes=8 cclen=85 t=1559s
[06:30:37] it=59924 colorings=46000 lazy-girth=15156 last: m=110 classes=7 cclen=85 t=1561s
[06:30:40] it=60176 colorings=46200 lazy-girth=15208 last: m=110 classes=7 cclen=86 t=1564s
[06:30:42] it=60383 colorings=46400 lazy-girth=15216 last: m=110 classes=7 cclen=85 t=1566s
[06:30:44] it=60725 colorings=46600 lazy-girth=15358 last: m=120 classes=7 cclen=85 t=1569s
[06:30:46] it=60933 colorings=46800 lazy-girth=15367 last: m=110 classes=7 cclen=86 t=1570s
[06:30:49] it=61138 colorings=47000 lazy-girth=15372 last: m=130 classes=7 cclen=86 t=1574s
[06:30:59] it=61428 colorings=47200 lazy-girth=15471 last: m=120 classes=7 cclen=86 t=1584s
[06:31:09] it=61867 colorings=47400 lazy-girth=15719 last: m=110 classes=7 cclen=85 t=1593s
[06:31:14] it=62115 colorings=47600 lazy-girth=15769 last: m=110 classes=7 cclen=85 t=1598s
[06:31:17] it=62335 colorings=47800 lazy-girth=15790 last: m=130 classes=8 cclen=83 t=1601s
[06:31:22] it=62585 colorings=48000 lazy-girth=15847 last: m=110 classes=7 cclen=86 t=1607s
[06:31:26] it=62825 colorings=48200 lazy-girth=15894 last: m=130 classes=8 cclen=85 t=1611s
[06:31:30] it=63040 colorings=48400 lazy-girth=15909 last: m=120 classes=7 cclen=85 t=1614s
[06:31:40] it=63268 colorings=48600 lazy-girth=15940 last: m=120 classes=7 cclen=86 t=1624s
[06:31:47] it=63504 colorings=48800 lazy-girth=15981 last: m=110 classes=7 cclen=86 t=1631s
[06:31:52] it=63723 colorings=49000 lazy-girth=16003 last: m=110 classes=7 cclen=86 t=1636s
[06:31:58] it=63927 colorings=49200 lazy-girth=16009 last: m=110 classes=7 cclen=86 t=1642s
[06:32:04] it=64135 colorings=49400 lazy-girth=16019 last: m=110 classes=7 cclen=85 t=1648s
[06:32:22] it=64437 colorings=49600 lazy-girth=16121 last: m=130 classes=8 cclen=84 t=1666s
[06:32:31] it=64677 colorings=49800 lazy-girth=16161 last: m=110 classes=7 cclen=86 t=1675s
[06:33:06] it=64890 colorings=50000 lazy-girth=16176 last: m=110 classes=7 cclen=86 t=1710s
[06:33:55] it=65162 colorings=50200 lazy-girth=16250 last: m=120 classes=7 cclen=86 t=1759s
[06:34:03] it=65439 colorings=50400 lazy-girth=16330 last: m=120 classes=7 cclen=86 t=1767s
[06:34:16] it=65700 colorings=50600 lazy-girth=16394 last: m=120 classes=7 cclen=86 t=1780s
[06:34:31] it=65942 colorings=50800 lazy-girth=16443 last: m=120 classes=7 cclen=86 t=1795s
[06:34:54] it=66191 colorings=51000 lazy-girth=16494 last: m=120 classes=7 cclen=86 t=1818s
[06:35:03] it=66527 colorings=51200 lazy-girth=16634 last: m=110 classes=7 cclen=86 t=1827s
[06:35:15] it=66809 colorings=51400 lazy-girth=16717 last: m=120 classes=7 cclen=82 t=1839s
[06:35:35] it=67109 colorings=51600 lazy-girth=16822 last: m=120 classes=7 cclen=86 t=1859s
[06:35:41] it=67323 colorings=51800 lazy-girth=16836 last: m=120 classes=7 cclen=86 t=1865s
[06:35:57] it=67603 colorings=52000 lazy-girth=16919 last: m=120 classes=7 cclen=83 t=1881s
[06:36:02] it=67859 colorings=52200 lazy-girth=16981 last: m=120 classes=7 cclen=86 t=1886s
[06:36:18] it=68123 colorings=52400 lazy-girth=17045 last: m=120 classes=7 cclen=86 t=1902s
[06:36:39] it=68446 colorings=52600 lazy-girth=17177 last: m=110 classes=7 cclen=86 t=1923s
[06:36:51] it=68694 colorings=52800 lazy-girth=17226 last: m=110 classes=7 cclen=85 t=1936s
[06:37:52] it=68943 colorings=53000 lazy-girth=17277 last: m=110 classes=7 cclen=86 t=1996s
[06:38:07] it=69178 colorings=53200 lazy-girth=17317 last: m=120 classes=7 cclen=85 t=2011s
[06:38:37] it=69428 colorings=53400 lazy-girth=17369 last: m=120 classes=7 cclen=86 t=2041s
[06:39:14] it=69667 colorings=53600 lazy-girth=17408 last: m=120 classes=7 cclen=86 t=2078s
[06:39:38] it=69949 colorings=53800 lazy-girth=17490 last: m=120 classes=7 cclen=86 t=2102s
[06:39:54] it=70170 colorings=54000 lazy-girth=17512 last: m=110 classes=7 cclen=85 t=2118s
[06:40:26] it=70494 colorings=54200 lazy-girth=17639 last: m=120 classes=7 cclen=86 t=2150s
[06:41:02] it=70782 colorings=54400 lazy-girth=17734 last: m=120 classes=7 cclen=86 t=2186s
[06:41:30] it=71210 colorings=54600 lazy-girth=17963 last: m=120 classes=7 cclen=86 t=2215s
[06:43:12] it=71540 colorings=54800 lazy-girth=18093 last: m=120 classes=7 cclen=85 t=2316s
[06:43:38] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=71566 colorings=54811 lazy-girth=18108 time=2342s


==> anc/search/logs/slice_Z2xZ12_r2_g6.log <==
[06:07:38] slice r=2 H=Z2xZ12 |H|=24 n=48 classes=50 girth>=6 mindeg>=3
[06:07:38] eager C3/C4 clauses: 14618
[06:07:39] it=344 colorings=200 lazy-girth=350 last: m=84 classes=4 cclen=45 t=1s
[06:07:40] it=645 colorings=400 lazy-girth=504 last: m=96 classes=4 cclen=44 t=2s
[06:07:41] it=1058 colorings=600 lazy-girth=957 last: m=96 classes=4 cclen=41 t=3s
[06:07:42] it=1454 colorings=800 lazy-girth=1358 last: m=96 classes=4 cclen=46 t=4s
[06:07:43] it=1870 colorings=1000 lazy-girth=1743 last: m=108 classes=5 cclen=37 t=5s
[06:07:44] it=2267 colorings=1200 lazy-girth=2113 last: m=108 classes=5 cclen=45 t=6s
[06:07:45] it=2600 colorings=1400 lazy-girth=2315 last: m=96 classes=4 cclen=45 t=7s
[06:07:46] it=2972 colorings=1600 lazy-girth=2612 last: m=108 classes=5 cclen=43 t=8s
[06:07:47] it=3341 colorings=1800 lazy-girth=2901 last: m=84 classes=4 cclen=46 t=9s
[06:07:48] it=3750 colorings=2000 lazy-girth=3262 last: m=108 classes=5 cclen=43 t=10s
[06:07:49] it=4175 colorings=2200 lazy-girth=3583 last: m=96 classes=5 cclen=44 t=11s
[06:07:50] it=4451 colorings=2400 lazy-girth=3705 last: m=96 classes=5 cclen=45 t=12s
[06:07:50] it=4769 colorings=2600 lazy-girth=3851 last: m=84 classes=4 cclen=46 t=12s
[06:07:51] it=5066 colorings=2800 lazy-girth=4038 last: m=84 classes=4 cclen=46 t=13s
[06:07:52] it=5425 colorings=3000 lazy-girth=4281 last: m=84 classes=4 cclen=46 t=14s
[06:07:52] it=5691 colorings=3200 lazy-girth=4375 last: m=84 classes=4 cclen=46 t=14s
[06:07:53] it=5956 colorings=3400 lazy-girth=4467 last: m=72 classes=4 cclen=46 t=15s
[06:07:54] it=6394 colorings=3600 lazy-girth=4930 last: m=96 classes=5 cclen=45 t=16s
[06:07:55] it=6812 colorings=3800 lazy-girth=5265 last: m=84 classes=4 cclen=45 t=17s
[06:07:56] it=7204 colorings=4000 lazy-girth=5549 last: m=96 classes=4 cclen=45 t=18s
[06:07:57] it=7582 colorings=4200 lazy-girth=5809 last: m=96 classes=4 cclen=46 t=19s
[06:07:58] it=7934 colorings=4400 lazy-girth=6011 last: m=108 classes=5 cclen=39 t=20s
[06:07:59] it=8339 colorings=4600 lazy-girth=6351 last: m=96 classes=5 cclen=40 t=21s
[06:07:59] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=8540 colorings=4718 lazy-girth=6490 time=21s


==> anc/search/logs/slice_Z2xZ14_r2_g6.log <==
[22:38:00] slice r=2 H=Z2xZ14 |H|=28 n=56 classes=58 girth>=6 mindeg>=3
[22:38:00] eager C3/C4 clauses: 23651
[22:38:02] it=395 colorings=200 lazy-girth=620 last: m=112 classes=4 cclen=54 t=2s
[22:38:04] it=812 colorings=400 lazy-girth=1047 last: m=112 classes=5 cclen=53 t=3s
[22:38:05] it=1134 colorings=600 lazy-girth=1333 last: m=98 classes=4 cclen=54 t=5s
[22:38:06] it=1491 colorings=800 lazy-girth=1620 last: m=112 classes=5 cclen=53 t=5s
[22:38:07] it=1858 colorings=1000 lazy-girth=1962 last: m=112 classes=5 cclen=53 t=7s
[22:38:08] it=2177 colorings=1200 lazy-girth=2198 last: m=98 classes=4 cclen=54 t=8s
[22:38:09] it=2514 colorings=1400 lazy-girth=2423 last: m=98 classes=4 cclen=50 t=9s
[22:38:10] it=2824 colorings=1600 lazy-girth=2640 last: m=126 classes=5 cclen=44 t=10s
[22:38:11] it=3082 colorings=1800 lazy-girth=2796 last: m=112 classes=5 cclen=53 t=11s
[22:38:12] it=3368 colorings=2000 lazy-girth=2957 last: m=126 classes=5 cclen=53 t=12s
[22:38:13] it=3635 colorings=2200 lazy-girth=3083 last: m=112 classes=5 cclen=53 t=13s
[22:38:14] it=3927 colorings=2400 lazy-girth=3245 last: m=112 classes=5 cclen=53 t=14s
[22:38:15] it=4188 colorings=2600 lazy-girth=3356 last: m=112 classes=5 cclen=53 t=15s
[22:38:16] it=4444 colorings=2800 lazy-girth=3456 last: m=112 classes=5 cclen=53 t=16s
[22:38:17] it=4713 colorings=3000 lazy-girth=3578 last: m=112 classes=5 cclen=52 t=16s
[22:38:18] it=5050 colorings=3200 lazy-girth=3886 last: m=112 classes=5 cclen=53 t=18s
[22:38:19] it=5438 colorings=3400 lazy-girth=4316 last: m=112 classes=4 cclen=54 t=19s
[22:38:21] it=5790 colorings=3600 lazy-girth=4633 last: m=112 classes=4 cclen=54 t=21s
[22:38:22] it=6150 colorings=3800 lazy-girth=4960 last: m=126 classes=5 cclen=52 t=22s
[22:38:24] it=6535 colorings=4000 lazy-girth=5330 last: m=126 classes=5 cclen=53 t=24s
[22:38:25] it=6902 colorings=4200 lazy-girth=5644 last: m=112 classes=4 cclen=52 t=25s
[22:38:26] it=7130 colorings=4400 lazy-girth=5732 last: m=98 classes=4 cclen=54 t=26s
[22:38:27] it=7354 colorings=4600 lazy-girth=5796 last: m=112 classes=4 cclen=53 t=26s
[22:38:27] it=7576 colorings=4800 lazy-girth=5851 last: m=112 classes=4 cclen=54 t=27s
[22:38:28] it=7825 colorings=5000 lazy-girth=5953 last: m=112 classes=4 cclen=54 t=28s
[22:38:29] it=8147 colorings=5200 lazy-girth=6178 last: m=112 classes=4 cclen=54 t=29s
[22:38:31] it=8540 colorings=5400 lazy-girth=6553 last: m=112 classes=4 cclen=54 t=31s
[22:38:33] it=8936 colorings=5600 lazy-girth=6929 last: m=126 classes=5 cclen=53 t=33s
[22:38:35] it=9272 colorings=5800 lazy-girth=7168 last: m=112 classes=4 cclen=54 t=35s
[22:38:36] it=9516 colorings=6000 lazy-girth=7264 last: m=98 classes=4 cclen=54 t=36s
[22:38:36] it=9747 colorings=6200 lazy-girth=7325 last: m=112 classes=4 cclen=54 t=36s
[22:38:37] it=9977 colorings=6400 lazy-girth=7360 last: m=140 classes=5 cclen=53 t=37s
[22:38:38] it=10299 colorings=6600 lazy-girth=7608 last: m=112 classes=5 cclen=53 t=38s
[22:38:40] it=10663 colorings=6800 lazy-girth=7941 last: m=112 classes=4 cclen=53 t=40s
[22:38:41] it=11036 colorings=7000 lazy-girth=8294 last: m=126 classes=5 cclen=44 t=41s
[22:38:43] it=11356 colorings=7200 lazy-girth=8489 last: m=112 classes=4 cclen=53 t=43s
[22:38:44] it=11610 colorings=7400 lazy-girth=8602 last: m=112 classes=4 cclen=54 t=44s
[22:38:44] it=11838 colorings=7600 lazy-girth=8649 last: m=112 classes=4 cclen=54 t=44s
[22:38:45] it=12155 colorings=7800 lazy-girth=8870 last: m=112 classes=4 cclen=54 t=45s
[22:38:47] it=12537 colorings=8000 lazy-girth=9201 last: m=126 classes=5 cclen=44 t=47s
[22:38:48] it=12888 colorings=8200 lazy-girth=9482 last: m=112 classes=4 cclen=54 t=48s
[22:38:49] it=13123 colorings=8400 lazy-girth=9563 last: m=112 classes=4 cclen=53 t=49s
[22:38:50] it=13347 colorings=8600 lazy-girth=9597 last: m=112 classes=4 cclen=54 t=50s
[22:38:51] it=13713 colorings=8800 lazy-girth=9930 last: m=126 classes=5 cclen=48 t=51s
[22:38:53] it=14093 colorings=9000 lazy-girth=10256 last: m=112 classes=5 cclen=53 t=53s
[22:38:54] it=14357 colorings=9200 lazy-girth=10359 last: m=112 classes=4 cclen=54 t=54s
[22:38:55] it=14715 colorings=9400 lazy-girth=10640 last: m=112 classes=4 cclen=53 t=55s
[22:38:56] it=14944 colorings=9600 lazy-girth=10694 last: m=112 classes=4 cclen=54 t=56s
[22:38:56] it=15170 colorings=9800 lazy-girth=10734 last: m=112 classes=4 cclen=54 t=56s
[22:38:58] it=15527 colorings=10000 lazy-girth=10998 last: m=112 classes=4 cclen=53 t=58s
[22:38:58] it=15769 colorings=10200 lazy-girth=11074 last: m=112 classes=4 cclen=51 t=58s
[22:39:00] it=16119 colorings=10400 lazy-girth=11331 last: m=126 classes=5 cclen=53 t=59s
[22:39:01] it=16454 colorings=10600 lazy-girth=11584 last: m=112 classes=5 cclen=53 t=61s
[22:39:02] it=16764 colorings=10800 lazy-girth=11791 last: m=126 classes=5 cclen=53 t=62s
[22:39:04] it=17076 colorings=11000 lazy-girth=12002 last: m=126 classes=5 cclen=53 t=63s
[22:39:04] it=17317 colorings=11200 lazy-girth=12078 last: m=112 classes=5 cclen=53 t=64s
[22:39:05] it=17539 colorings=11400 lazy-girth=12123 last: m=112 classes=5 cclen=53 t=65s
[22:39:06] it=17753 colorings=11600 lazy-girth=12154 last: m=112 classes=5 cclen=53 t=66s
[22:39:07] it=18102 colorings=11800 lazy-girth=12402 last: m=112 classes=4 cclen=50 t=67s
[22:39:09] it=18433 colorings=12000 lazy-girth=12610 last: m=112 classes=5 cclen=53 t=69s
[22:39:10] it=18770 colorings=12200 lazy-girth=12838 last: m=140 classes=5 cclen=51 t=70s
[22:39:11] it=19069 colorings=12400 lazy-girth=13010 last: m=126 classes=5 cclen=53 t=71s
[22:39:13] it=19374 colorings=12600 lazy-girth=13174 last: m=112 classes=5 cclen=53 t=72s
[22:39:14] it=19654 colorings=12800 lazy-girth=13299 last: m=112 classes=5 cclen=53 t=74s
[22:39:14] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=19729 colorings=12862 lazy-girth=13322 time=74s


==> anc/search/logs/slice_Z2xZ2xZ2_r4_g6.log <==
[23:52:09] slice r=4 H=Z2xZ2xZ2 |H|=8 n=32 classes=76 girth>=6 mindeg>=3
[23:52:09] eager C3/C4 clauses: 11592
[23:52:09] it=359 colorings=200 lazy-girth=369 last: m=52 classes=8 cclen=59 t=0s
[23:52:10] it=710 colorings=400 lazy-girth=676 last: m=52 classes=8 cclen=58 t=0s
[23:52:10] it=1168 colorings=600 lazy-girth=1254 last: m=52 classes=8 cclen=59 t=1s
[23:52:10] it=1579 colorings=800 lazy-girth=1508 last: m=52 classes=8 cclen=61 t=1s
[23:52:10] it=1969 colorings=1000 lazy-girth=1767 last: m=52 classes=8 cclen=62 t=1s
[23:52:10] it=2403 colorings=1200 lazy-girth=2033 last: m=52 classes=8 cclen=59 t=1s
[23:52:11] it=2920 colorings=1400 lazy-girth=2356 last: m=52 classes=8 cclen=51 t=1s
[23:52:11] it=3307 colorings=1600 lazy-girth=2679 last: m=52 classes=8 cclen=65 t=2s
[23:52:11] it=3681 colorings=1800 lazy-girth=3032 last: m=52 classes=8 cclen=47 t=2s
[23:52:11] it=4030 colorings=2000 lazy-girth=3285 last: m=52 classes=8 cclen=65 t=2s
[23:52:11] it=4380 colorings=2200 lazy-girth=3500 last: m=52 classes=8 cclen=63 t=2s
[23:52:12] it=4697 colorings=2400 lazy-girth=3655 last: m=52 classes=8 cclen=57 t=2s
[23:52:12] it=5010 colorings=2600 lazy-girth=3842 last: m=52 classes=8 cclen=48 t=3s
[23:52:12] it=5326 colorings=2800 lazy-girth=4015 last: m=52 classes=8 cclen=55 t=3s
[23:52:12] it=5601 colorings=3000 lazy-girth=4115 last: m=52 classes=8 cclen=58 t=3s
[23:52:12] it=5834 colorings=3200 lazy-girth=4161 last: m=52 classes=8 cclen=64 t=3s
[23:52:12] it=6157 colorings=3400 lazy-girth=4357 last: m=52 classes=8 cclen=62 t=3s
[23:52:13] it=6528 colorings=3600 lazy-girth=4597 last: m=52 classes=8 cclen=62 t=3s
[23:52:13] it=6876 colorings=3800 lazy-girth=4781 last: m=52 classes=8 cclen=56 t=4s
[23:52:13] it=7243 colorings=4000 lazy-girth=4999 last: m=52 classes=8 cclen=62 t=4s
[23:52:13] it=7643 colorings=4200 lazy-girth=5285 last: m=52 classes=8 cclen=57 t=4s
[23:52:13] it=8003 colorings=4400 lazy-girth=5511 last: m=48 classes=8 cclen=57 t=4s
[23:52:14] it=8394 colorings=4600 lazy-girth=5773 last: m=52 classes=8 cclen=64 t=4s
[23:52:14] it=8722 colorings=4800 lazy-girth=5952 last: m=64 classes=10 cclen=46 t=4s
[23:52:14] it=9161 colorings=5000 lazy-girth=6238 last: m=52 classes=8 cclen=64 t=5s
[23:52:14] it=9523 colorings=5200 lazy-girth=6434 last: m=52 classes=8 cclen=43 t=5s
[23:52:14] it=9946 colorings=5400 lazy-girth=6683 last: m=52 classes=8 cclen=61 t=5s
[23:52:14] it=10224 colorings=5600 lazy-girth=6785 last: m=52 classes=8 cclen=55 t=5s
[23:52:15] it=10588 colorings=5800 lazy-girth=6991 last: m=52 classes=8 cclen=51 t=5s
[23:52:15] it=10909 colorings=6000 lazy-girth=7130 last: m=52 classes=8 cclen=62 t=6s
[23:52:15] it=11272 colorings=6200 lazy-girth=7319 last: m=52 classes=8 cclen=61 t=6s
[23:52:15] it=11500 colorings=6400 lazy-girth=7361 last: m=52 classes=8 cclen=65 t=6s
[23:52:15] it=11871 colorings=6600 lazy-girth=7543 last: m=52 classes=8 cclen=55 t=6s
[23:52:16] it=12280 colorings=6800 lazy-girth=7771 last: m=52 classes=8 cclen=52 t=6s
[23:52:16] it=12635 colorings=7000 lazy-girth=7941 last: m=52 classes=8 cclen=45 t=7s
[23:52:16] it=13036 colorings=7200 lazy-girth=8151 last: m=52 classes=8 cclen=58 t=7s
[23:52:16] it=13333 colorings=7400 lazy-girth=8260 last: m=52 classes=8 cclen=65 t=7s
[23:52:17] it=13673 colorings=7600 lazy-girth=8420 last: m=48 classes=8 cclen=63 t=7s
[23:52:17] it=14051 colorings=7800 lazy-girth=8615 last: m=48 classes=8 cclen=62 t=8s
[23:52:17] it=14552 colorings=8000 lazy-girth=9031 last: m=52 classes=8 cclen=61 t=8s
[23:52:17] it=15133 colorings=8200 lazy-girth=9549 last: m=48 classes=8 cclen=58 t=8s
[23:52:18] it=15649 colorings=8400 lazy-girth=9939 last: m=48 classes=8 cclen=55 t=8s
[23:52:18] it=16118 colorings=8600 lazy-girth=10275 last: m=52 classes=8 cclen=65 t=9s
[23:52:18] it=16567 colorings=8800 lazy-girth=10610 last: m=52 classes=8 cclen=45 t=9s
[23:52:18] it=17100 colorings=9000 lazy-girth=10998 last: m=52 classes=8 cclen=63 t=9s
[23:52:18] it=17544 colorings=9200 lazy-girth=11294 last: m=52 classes=8 cclen=56 t=9s
[23:52:19] it=18093 colorings=9400 lazy-girth=11704 last: m=48 classes=8 cclen=57 t=10s
[23:52:19] it=18450 colorings=9600 lazy-girth=11907 last: m=52 classes=8 cclen=52 t=10s
[23:52:19] it=18794 colorings=9800 lazy-girth=12084 last: m=52 classes=8 cclen=58 t=10s
[23:52:19] it=19089 colorings=10000 lazy-girth=12199 last: m=52 classes=8 cclen=62 t=10s
[23:52:20] it=19378 colorings=10200 lazy-girth=12290 last: m=52 classes=8 cclen=58 t=10s
[23:52:20] it=19716 colorings=10400 lazy-girth=12468 last: m=52 classes=8 cclen=52 t=10s
[23:52:20] it=20140 colorings=10600 lazy-girth=12750 last: m=52 classes=8 cclen=56 t=11s
[23:52:20] it=20573 colorings=10800 lazy-girth=13007 last: m=52 classes=8 cclen=40 t=11s
[23:52:20] it=21029 colorings=11000 lazy-girth=13313 last: m=52 classes=8 cclen=62 t=11s
[23:52:21] it=21410 colorings=11200 lazy-girth=13520 last: m=52 classes=8 cclen=51 t=11s
[23:52:21] it=21789 colorings=11400 lazy-girth=13718 last: m=64 classes=10 cclen=47 t=12s
[23:52:21] it=22316 colorings=11600 lazy-girth=14082 last: m=52 classes=8 cclen=51 t=12s
[23:52:21] it=22770 colorings=11800 lazy-girth=14394 last: m=52 classes=8 cclen=56 t=12s
[23:52:22] it=23203 colorings=12000 lazy-girth=14662 last: m=52 classes=8 cclen=58 t=12s
[23:52:22] it=23606 colorings=12200 lazy-girth=14890 last: m=48 classes=8 cclen=64 t=13s
[23:52:22] it=24070 colorings=12400 lazy-girth=15175 last: m=52 classes=8 cclen=62 t=13s
[23:52:22] it=24438 colorings=12600 lazy-girth=15356 last: m=52 classes=8 cclen=65 t=13s
[23:52:23] it=24745 colorings=12800 lazy-girth=15468 last: m=52 classes=8 cclen=57 t=13s
[23:52:23] it=25209 colorings=13000 lazy-girth=15743 last: m=52 classes=8 cclen=56 t=14s
[23:52:23] it=25555 colorings=13200 lazy-girth=15892 last: m=48 classes=8 cclen=60 t=14s
[23:52:24] it=25985 colorings=13400 lazy-girth=16136 last: m=52 classes=8 cclen=59 t=14s
[23:52:24] it=26415 colorings=13600 lazy-girth=16380 last: m=52 classes=8 cclen=36 t=15s
[23:52:24] it=26817 colorings=13800 lazy-girth=16590 last: m=52 classes=8 cclen=63 t=15s
[23:52:25] it=27241 colorings=14000 lazy-girth=16829 last: m=52 classes=8 cclen=54 t=15s
[23:52:25] it=27634 colorings=14200 lazy-girth=17045 last: m=48 classes=8 cclen=60 t=16s
[23:52:25] it=28117 colorings=14400 lazy-girth=17393 last: m=52 classes=8 cclen=63 t=16s
[23:52:25] it=28568 colorings=14600 lazy-girth=17714 last: m=52 classes=8 cclen=62 t=16s
[23:52:26] it=28984 colorings=14800 lazy-girth=17974 last: m=48 classes=8 cclen=50 t=16s
[23:52:26] it=29371 colorings=15000 lazy-girth=18188 last: m=48 classes=8 cclen=60 t=17s
[23:52:26] it=29721 colorings=15200 lazy-girth=18384 last: m=52 classes=8 cclen=56 t=17s
[23:52:26] it=30145 colorings=15400 lazy-girth=18675 last: m=52 classes=8 cclen=54 t=17s
[23:52:26] it=30557 colorings=15600 lazy-girth=18926 last: m=52 classes=8 cclen=53 t=17s
[23:52:27] it=30944 colorings=15800 lazy-girth=19154 last: m=52 classes=8 cclen=56 t=17s
[23:52:27] it=31341 colorings=16000 lazy-girth=19398 last: m=52 classes=8 cclen=63 t=18s
[23:52:27] it=31761 colorings=16200 lazy-girth=19630 last: m=52 classes=8 cclen=60 t=18s
[23:52:27] it=32161 colorings=16400 lazy-girth=19843 last: m=52 classes=8 cclen=46 t=18s
[23:52:28] it=32583 colorings=16600 lazy-girth=20101 last: m=52 classes=8 cclen=59 t=18s
[23:52:28] it=32961 colorings=16800 lazy-girth=20294 last: m=52 classes=8 cclen=65 t=19s
[23:52:28] it=33341 colorings=17000 lazy-girth=20487 last: m=52 classes=8 cclen=56 t=19s
[23:52:28] it=33701 colorings=17200 lazy-girth=20654 last: m=52 classes=8 cclen=64 t=19s
[23:52:29] it=34058 colorings=17400 lazy-girth=20834 last: m=52 classes=8 cclen=63 t=19s
[23:52:29] it=34462 colorings=17600 lazy-girth=21059 last: m=52 classes=8 cclen=65 t=20s
[23:52:29] it=35289 colorings=17800 lazy-girth=21753 last: m=52 classes=8 cclen=56 t=20s
[23:52:30] it=35607 colorings=18000 lazy-girth=21878 last: m=52 classes=8 cclen=67 t=20s
[23:52:30] it=35915 colorings=18200 lazy-girth=21990 last: m=52 classes=8 cclen=61 t=21s
[23:52:30] it=36254 colorings=18400 lazy-girth=22142 last: m=52 classes=8 cclen=61 t=21s
[23:52:30] it=36618 colorings=18600 lazy-girth=22322 last: m=52 classes=8 cclen=65 t=21s
[23:52:31] it=36945 colorings=18800 lazy-girth=22449 last: m=52 classes=8 cclen=56 t=21s
[23:52:31] it=37248 colorings=19000 lazy-girth=22562 last: m=52 classes=8 cclen=57 t=22s
[23:52:31] it=37539 colorings=19200 lazy-girth=22660 last: m=52 classes=8 cclen=58 t=22s
[23:52:32] it=37824 colorings=19400 lazy-girth=22748 last: m=52 classes=8 cclen=51 t=22s
[23:52:32] it=38156 colorings=19600 lazy-girth=22911 last: m=52 classes=8 cclen=53 t=23s
[23:52:32] it=38502 colorings=19800 lazy-girth=23061 last: m=52 classes=8 cclen=60 t=23s
[23:52:32] it=38810 colorings=20000 lazy-girth=23182 last: m=52 classes=8 cclen=52 t=23s
[23:52:33] it=39090 colorings=20200 lazy-girth=23288 last: m=52 classes=8 cclen=52 t=23s
[23:52:33] it=39388 colorings=20400 lazy-girth=23399 last: m=52 classes=8 cclen=52 t=24s
[23:52:33] it=39783 colorings=20600 lazy-girth=23609 last: m=52 classes=8 cclen=64 t=24s
[23:52:33] it=40062 colorings=20800 lazy-girth=23700 last: m=52 classes=8 cclen=61 t=24s
[23:52:34] it=40340 colorings=21000 lazy-girth=23792 last: m=52 classes=8 cclen=54 t=24s
[23:52:34] it=40607 colorings=21200 lazy-girth=23870 last: m=52 classes=8 cclen=51 t=24s
[23:52:34] it=40920 colorings=21400 lazy-girth=23997 last: m=52 classes=8 cclen=61 t=25s
[23:52:34] it=41209 colorings=21600 lazy-girth=24091 last: m=52 classes=8 cclen=62 t=25s
[23:52:34] it=41526 colorings=21800 lazy-girth=24214 last: m=52 classes=8 cclen=56 t=25s
[23:52:35] it=41844 colorings=22000 lazy-girth=24345 last: m=64 classes=10 cclen=61 t=25s
[23:52:35] it=42199 colorings=22200 lazy-girth=24520 last: m=52 classes=8 cclen=65 t=26s
[23:52:35] it=42583 colorings=22400 lazy-girth=24732 last: m=52 classes=8 cclen=63 t=26s
[23:52:36] it=42979 colorings=22600 lazy-girth=24960 last: m=52 classes=8 cclen=52 t=26s
[23:52:36] it=43321 colorings=22800 lazy-girth=25113 last: m=48 classes=8 cclen=66 t=26s
[23:52:36] it=43631 colorings=23000 lazy-girth=25231 last: m=52 classes=8 cclen=60 t=27s
[23:52:36] it=43901 colorings=23200 lazy-girth=25305 last: m=52 classes=8 cclen=54 t=27s
[23:52:36] it=44225 colorings=23400 lazy-girth=25442 last: m=52 classes=8 cclen=62 t=27s
[23:52:37] it=44546 colorings=23600 lazy-girth=25566 last: m=52 classes=8 cclen=46 t=27s
[23:52:37] it=44898 colorings=23800 lazy-girth=25735 last: m=48 classes=8 cclen=57 t=28s
[23:52:37] it=45187 colorings=24000 lazy-girth=25828 last: m=52 classes=8 cclen=63 t=28s
[23:52:38] it=45565 colorings=24200 lazy-girth=26018 last: m=52 classes=8 cclen=54 t=28s
[23:52:38] it=45938 colorings=24400 lazy-girth=26204 last: m=52 classes=8 cclen=63 t=29s
[23:52:38] it=46293 colorings=24600 lazy-girth=26369 last: m=52 classes=8 cclen=62 t=29s
[23:52:39] it=46606 colorings=24800 lazy-girth=26489 last: m=52 classes=8 cclen=55 t=29s
[23:52:39] it=46930 colorings=25000 lazy-girth=26635 last: m=52 classes=8 cclen=51 t=30s
[23:52:39] it=47282 colorings=25200 lazy-girth=26805 last: m=52 classes=8 cclen=58 t=30s
[23:52:40] it=47562 colorings=25400 lazy-girth=26891 last: m=52 classes=8 cclen=55 t=30s
[23:52:40] it=47853 colorings=25600 lazy-girth=26995 last: m=52 classes=8 cclen=64 t=31s
[23:52:40] it=48158 colorings=25800 lazy-girth=27104 last: m=48 classes=8 cclen=60 t=31s
[23:52:41] it=48423 colorings=26000 lazy-girth=27171 last: m=52 classes=8 cclen=63 t=31s
[23:52:41] it=48720 colorings=26200 lazy-girth=27275 last: m=52 classes=8 cclen=53 t=32s
[23:52:41] it=49056 colorings=26400 lazy-girth=27431 last: m=52 classes=8 cclen=56 t=32s
[23:52:42] it=49449 colorings=26600 lazy-girth=27641 last: m=52 classes=8 cclen=61 t=32s
[23:52:42] it=49762 colorings=26800 lazy-girth=27762 last: m=52 classes=8 cclen=56 t=33s
[23:52:42] it=50100 colorings=27000 lazy-girth=27903 last: m=52 classes=8 cclen=58 t=33s
[23:52:43] it=50399 colorings=27200 lazy-girth=28007 last: m=52 classes=8 cclen=46 t=34s
[23:52:43] it=50642 colorings=27400 lazy-girth=28050 last: m=52 classes=8 cclen=53 t=34s
[23:52:43] it=50981 colorings=27600 lazy-girth=28195 last: m=52 classes=8 cclen=53 t=34s
[23:52:44] it=51277 colorings=27800 lazy-girth=28304 last: m=48 classes=8 cclen=65 t=34s
[23:52:44] it=51562 colorings=28000 lazy-girth=28391 last: m=52 classes=8 cclen=50 t=35s
[23:52:44] it=51827 colorings=28200 lazy-girth=28461 last: m=52 classes=8 cclen=63 t=35s
[23:52:45] it=52135 colorings=28400 lazy-girth=28584 last: m=52 classes=8 cclen=60 t=36s
[23:52:45] it=52484 colorings=28600 lazy-girth=28754 last: m=52 classes=8 cclen=50 t=36s
[23:52:46] it=52833 colorings=28800 lazy-girth=28916 last: m=52 classes=8 cclen=61 t=36s
[23:52:46] it=53169 colorings=29000 lazy-girth=29058 last: m=52 classes=8 cclen=58 t=37s
[23:52:46] it=53501 colorings=29200 lazy-girth=29197 last: m=52 classes=8 cclen=53 t=37s
[23:52:47] it=53823 colorings=29400 lazy-girth=29327 last: m=52 classes=8 cclen=59 t=37s
[23:52:47] it=54122 colorings=29600 lazy-girth=29428 last: m=52 classes=8 cclen=60 t=38s
[23:52:48] it=54536 colorings=29800 lazy-girth=29681 last: m=52 classes=8 cclen=45 t=38s
[23:52:48] it=54931 colorings=30000 lazy-girth=29887 last: m=52 classes=8 cclen=64 t=39s
[23:52:49] it=55286 colorings=30200 lazy-girth=30059 last: m=52 classes=8 cclen=65 t=39s
[23:52:50] it=55618 colorings=30400 lazy-girth=30200 last: m=52 classes=8 cclen=61 t=40s
[23:52:50] it=55921 colorings=30600 lazy-girth=30307 last: m=52 classes=8 cclen=50 t=41s
[23:52:51] it=56224 colorings=30800 lazy-girth=30418 last: m=52 classes=8 cclen=63 t=41s
[23:52:51] it=56520 colorings=31000 lazy-girth=30520 last: m=52 classes=8 cclen=65 t=42s
[23:52:51] it=56838 colorings=31200 lazy-girth=30641 last: m=64 classes=10 cclen=63 t=42s
[23:52:52] it=57138 colorings=31400 lazy-girth=30744 last: m=52 classes=8 cclen=55 t=43s
[23:52:52] it=57415 colorings=31600 lazy-girth=30821 last: m=52 classes=8 cclen=56 t=43s
[23:52:53] it=57667 colorings=31800 lazy-girth=30879 last: m=52 classes=8 cclen=57 t=43s
[23:52:53] it=57970 colorings=32000 lazy-girth=30992 last: m=52 classes=8 cclen=45 t=44s
[23:52:54] it=58277 colorings=32200 lazy-girth=31111 last: m=52 classes=8 cclen=57 t=45s
[23:52:54] it=58543 colorings=32400 lazy-girth=31179 last: m=52 classes=8 cclen=57 t=45s
[23:52:55] it=58821 colorings=32600 lazy-girth=31261 last: m=52 classes=8 cclen=59 t=45s
[23:52:56] it=59113 colorings=32800 lazy-girth=31355 last: m=52 classes=8 cclen=60 t=46s
[23:52:56] it=59374 colorings=33000 lazy-girth=31416 last: m=48 classes=8 cclen=63 t=47s
[23:52:57] it=59644 colorings=33200 lazy-girth=31488 last: m=48 classes=8 cclen=65 t=48s
[23:52:58] it=59881 colorings=33400 lazy-girth=31528 last: m=52 classes=8 cclen=63 t=48s
[23:52:58] it=60119 colorings=33600 lazy-girth=31566 last: m=52 classes=8 cclen=46 t=49s
[23:52:59] it=60372 colorings=33800 lazy-girth=31648 last: m=52 classes=8 cclen=36 t=50s
[23:53:00] it=60735 colorings=34000 lazy-girth=31902 last: m=52 classes=8 cclen=55 t=50s
[23:53:00] it=61030 colorings=34200 lazy-girth=32048 last: m=52 classes=8 cclen=57 t=51s
[23:53:00] it=61280 colorings=34400 lazy-girth=32115 last: m=52 classes=8 cclen=57 t=51s
[23:53:00] it=61561 colorings=34600 lazy-girth=32260 last: m=52 classes=8 cclen=52 t=51s
[23:53:00] it=61951 colorings=34800 lazy-girth=32498 last: m=52 classes=8 cclen=43 t=51s
[23:53:01] it=62285 colorings=35000 lazy-girth=32677 last: m=52 classes=8 cclen=60 t=51s
[23:53:01] it=62619 colorings=35200 lazy-girth=32831 last: m=52 classes=8 cclen=65 t=52s
[23:53:01] it=62951 colorings=35400 lazy-girth=32991 last: m=52 classes=8 cclen=60 t=52s
[23:53:01] it=63413 colorings=35600 lazy-girth=33348 last: m=52 classes=8 cclen=52 t=52s
[23:53:02] it=63782 colorings=35800 lazy-girth=33537 last: m=52 classes=8 cclen=64 t=52s
[23:53:02] it=64157 colorings=36000 lazy-girth=33782 last: m=52 classes=8 cclen=63 t=53s
[23:53:02] it=64444 colorings=36200 lazy-girth=33893 last: m=52 classes=8 cclen=64 t=53s
[23:53:02] it=64827 colorings=36400 lazy-girth=34140 last: m=48 classes=8 cclen=60 t=53s
[23:53:03] it=65256 colorings=36600 lazy-girth=34424 last: m=52 classes=8 cclen=62 t=53s
[23:53:03] it=65628 colorings=36800 lazy-girth=34649 last: m=52 classes=8 cclen=54 t=54s
[23:53:04] it=66043 colorings=37000 lazy-girth=34911 last: m=52 classes=8 cclen=57 t=55s
[23:53:04] it=66433 colorings=37200 lazy-girth=35150 last: m=52 classes=8 cclen=64 t=55s
[23:53:05] it=66862 colorings=37400 lazy-girth=35415 last: m=52 classes=8 cclen=64 t=55s
[23:53:05] it=67283 colorings=37600 lazy-girth=35657 last: m=52 classes=8 cclen=63 t=56s
[23:53:05] it=67639 colorings=37800 lazy-girth=35848 last: m=48 classes=8 cclen=53 t=56s
[23:53:06] it=68089 colorings=38000 lazy-girth=36108 last: m=52 classes=8 cclen=56 t=56s
[23:53:06] it=68471 colorings=38200 lazy-girth=36293 last: m=52 classes=8 cclen=57 t=57s
[23:53:06] it=68836 colorings=38400 lazy-girth=36461 last: m=52 classes=8 cclen=65 t=57s
[23:53:07] it=69163 colorings=38600 lazy-girth=36623 last: m=52 classes=8 cclen=66 t=57s
[23:53:07] it=69549 colorings=38800 lazy-girth=36851 last: m=52 classes=8 cclen=59 t=58s
[23:53:07] it=69959 colorings=39000 lazy-girth=37116 last: m=52 classes=8 cclen=53 t=58s
[23:53:07] it=70349 colorings=39200 lazy-girth=37332 last: m=52 classes=8 cclen=66 t=58s
[23:53:08] it=70750 colorings=39400 lazy-girth=37566 last: m=52 classes=8 cclen=58 t=58s
[23:53:08] it=71039 colorings=39600 lazy-girth=37668 last: m=52 classes=8 cclen=60 t=59s
[23:53:08] it=71329 colorings=39800 lazy-girth=37795 last: m=52 classes=8 cclen=62 t=59s
[23:53:08] it=71636 colorings=40000 lazy-girth=37942 last: m=52 classes=8 cclen=56 t=59s
[23:53:08] it=71929 colorings=40200 lazy-girth=38062 last: m=52 classes=8 cclen=61 t=59s
[23:53:09] it=72214 colorings=40400 lazy-girth=38166 last: m=52 classes=8 cclen=52 t=59s
[23:53:09] it=72536 colorings=40600 lazy-girth=38311 last: m=48 classes=8 cclen=58 t=60s
[23:53:09] it=72840 colorings=40800 lazy-girth=38451 last: m=52 classes=8 cclen=60 t=60s
[23:53:09] it=73158 colorings=41000 lazy-girth=38595 last: m=52 classes=8 cclen=63 t=60s
[23:53:10] it=73451 colorings=41200 lazy-girth=38704 last: m=52 classes=8 cclen=50 t=60s
[23:53:10] it=73756 colorings=41400 lazy-girth=38834 last: m=52 classes=8 cclen=54 t=61s
[23:53:10] it=74002 colorings=41600 lazy-girth=38892 last: m=52 classes=8 cclen=66 t=61s
[23:53:10] it=74252 colorings=41800 lazy-girth=38953 last: m=52 classes=8 cclen=66 t=61s
[23:53:11] it=74504 colorings=42000 lazy-girth=39011 last: m=52 classes=8 cclen=60 t=61s
[23:53:11] it=74838 colorings=42200 lazy-girth=39175 last: m=52 classes=8 cclen=52 t=62s
[23:53:11] it=75177 colorings=42400 lazy-girth=39370 last: m=52 classes=8 cclen=64 t=62s
[23:53:11] it=75496 colorings=42600 lazy-girth=39519 last: m=48 classes=8 cclen=47 t=62s
[23:53:12] it=75908 colorings=42800 lazy-girth=39788 last: m=48 classes=8 cclen=63 t=62s
[23:53:12] it=76208 colorings=43000 lazy-girth=39918 last: m=52 classes=8 cclen=47 t=63s
[23:53:12] it=76536 colorings=43200 lazy-girth=40076 last: m=52 classes=8 cclen=60 t=63s
[23:53:12] it=76881 colorings=43400 lazy-girth=40243 last: m=52 classes=8 cclen=55 t=63s
[23:53:13] it=77174 colorings=43600 lazy-girth=40340 last: m=52 classes=8 cclen=63 t=63s
[23:53:13] it=77507 colorings=43800 lazy-girth=40504 last: m=52 classes=8 cclen=47 t=64s
[23:53:13] it=77829 colorings=44000 lazy-girth=40636 last: m=52 classes=8 cclen=60 t=64s
[23:53:13] it=78148 colorings=44200 lazy-girth=40776 last: m=52 classes=8 cclen=63 t=64s
[23:53:14] it=78390 colorings=44400 lazy-girth=40825 last: m=52 classes=8 cclen=56 t=64s
[23:53:14] it=78702 colorings=44600 lazy-girth=40958 last: m=52 classes=8 cclen=58 t=65s
[23:53:14] it=79078 colorings=44800 lazy-girth=41143 last: m=52 classes=8 cclen=41 t=65s
[23:53:15] it=79404 colorings=45000 lazy-girth=41277 last: m=52 classes=8 cclen=58 t=65s
[23:53:15] it=79751 colorings=45200 lazy-girth=41431 last: m=52 classes=8 cclen=59 t=66s
[23:53:15] it=80177 colorings=45400 lazy-girth=41726 last: m=52 classes=8 cclen=61 t=66s
[23:53:16] it=80516 colorings=45600 lazy-girth=41903 last: m=52 classes=8 cclen=52 t=66s
[23:53:16] it=80832 colorings=45800 lazy-girth=42040 last: m=52 classes=8 cclen=64 t=67s
[23:53:16] it=81136 colorings=46000 lazy-girth=42159 last: m=52 classes=8 cclen=64 t=67s
[23:53:16] it=81431 colorings=46200 lazy-girth=42276 last: m=52 classes=8 cclen=49 t=67s
[23:53:17] it=81746 colorings=46400 lazy-girth=42407 last: m=52 classes=8 cclen=63 t=67s
[23:53:17] it=82080 colorings=46600 lazy-girth=42553 last: m=52 classes=8 cclen=59 t=68s
[23:53:17] it=82378 colorings=46800 lazy-girth=42666 last: m=52 classes=8 cclen=57 t=68s
[23:53:17] it=82661 colorings=47000 lazy-girth=42756 last: m=52 classes=8 cclen=46 t=68s
[23:53:18] it=82943 colorings=47200 lazy-girth=42848 last: m=52 classes=8 cclen=56 t=69s
[23:53:18] it=83203 colorings=47400 lazy-girth=42910 last: m=52 classes=8 cclen=62 t=69s
[23:53:18] it=83553 colorings=47600 lazy-girth=43103 last: m=52 classes=8 cclen=65 t=69s
[23:53:19] it=83903 colorings=47800 lazy-girth=43292 last: m=52 classes=8 cclen=66 t=70s
[23:53:19] it=84199 colorings=48000 lazy-girth=43408 last: m=52 classes=8 cclen=61 t=70s
[23:53:19] it=84471 colorings=48200 lazy-girth=43484 last: m=52 classes=8 cclen=59 t=70s
[23:53:20] it=84763 colorings=48400 lazy-girth=43589 last: m=52 classes=8 cclen=51 t=70s
[23:53:20] it=85044 colorings=48600 lazy-girth=43679 last: m=52 classes=8 cclen=57 t=71s
[23:53:20] it=85317 colorings=48800 lazy-girth=43754 last: m=52 classes=8 cclen=53 t=71s
[23:53:21] it=85564 colorings=49000 lazy-girth=43801 last: m=52 classes=8 cclen=55 t=71s
[23:53:21] it=85970 colorings=49200 lazy-girth=44020 last: m=52 classes=8 cclen=59 t=72s
[23:53:21] it=86312 colorings=49400 lazy-girth=44176 last: m=48 classes=8 cclen=59 t=72s
[23:53:22] it=86667 colorings=49600 lazy-girth=44341 last: m=52 classes=8 cclen=55 t=72s
[23:53:23] it=87179 colorings=49800 lazy-girth=44668 last: m=52 classes=8 cclen=61 t=74s
[23:53:23] it=87681 colorings=50000 lazy-girth=45000 last: m=52 classes=8 cclen=56 t=74s
[23:53:24] it=88117 colorings=50200 lazy-girth=45247 last: m=64 classes=10 cclen=47 t=75s
[23:53:24] it=88554 colorings=50400 lazy-girth=45495 last: m=52 classes=8 cclen=46 t=75s
[23:53:25] it=88900 colorings=50600 lazy-girth=45649 last: m=48 classes=8 cclen=58 t=75s
[23:53:25] it=89334 colorings=50800 lazy-girth=45891 last: m=52 classes=8 cclen=58 t=76s
[23:53:26] it=89679 colorings=51000 lazy-girth=46063 last: m=48 classes=8 cclen=65 t=77s
[23:53:26] it=90017 colorings=51200 lazy-girth=46229 last: m=52 classes=8 cclen=47 t=77s
[23:53:27] it=90303 colorings=51400 lazy-girth=46323 last: m=52 classes=8 cclen=48 t=77s
[23:53:27] it=90602 colorings=51600 lazy-girth=46430 last: m=52 classes=8 cclen=62 t=78s
[23:53:27] it=90856 colorings=51800 lazy-girth=46486 last: m=52 classes=8 cclen=58 t=78s
[23:53:28] it=91093 colorings=52000 lazy-girth=46524 last: m=52 classes=8 cclen=55 t=78s
[23:53:28] it=91402 colorings=52200 lazy-girth=46651 last: m=52 classes=8 cclen=54 t=79s
[23:53:28] it=91748 colorings=52400 lazy-girth=46821 last: m=52 classes=8 cclen=58 t=79s
[23:53:29] it=92075 colorings=52600 lazy-girth=46959 last: m=52 classes=8 cclen=58 t=79s
[23:53:29] it=92385 colorings=52800 lazy-girth=47080 last: m=52 classes=8 cclen=67 t=80s
[23:53:30] it=92817 colorings=53000 lazy-girth=47332 last: m=52 classes=8 cclen=56 t=80s
[23:53:30] it=93151 colorings=53200 lazy-girth=47475 last: m=52 classes=8 cclen=52 t=81s
[23:53:31] it=93464 colorings=53400 lazy-girth=47593 last: m=52 classes=8 cclen=65 t=81s
[23:53:31] it=93740 colorings=53600 lazy-girth=47675 last: m=52 classes=8 cclen=61 t=82s
[23:53:31] it=94045 colorings=53800 lazy-girth=47793 last: m=52 classes=8 cclen=64 t=82s
[23:53:32] it=94319 colorings=54000 lazy-girth=47873 last: m=52 classes=8 cclen=55 t=83s
[23:53:32] it=94575 colorings=54200 lazy-girth=47933 last: m=52 classes=8 cclen=60 t=83s
[23:53:33] it=94940 colorings=54400 lazy-girth=48115 last: m=52 classes=8 cclen=66 t=84s
[23:53:34] it=95408 colorings=54600 lazy-girth=48406 last: m=52 classes=8 cclen=57 t=84s
[23:53:34] it=95895 colorings=54800 lazy-girth=48707 last: m=52 classes=8 cclen=51 t=85s
[23:53:35] it=96367 colorings=55000 lazy-girth=48994 last: m=52 classes=8 cclen=63 t=86s
[23:53:36] it=96704 colorings=55200 lazy-girth=49139 last: m=52 classes=8 cclen=63 t=87s
[23:53:37] it=97020 colorings=55400 lazy-girth=49269 last: m=52 classes=8 cclen=63 t=87s
[23:53:37] it=97304 colorings=55600 lazy-girth=49360 last: m=52 classes=8 cclen=64 t=88s
[23:53:38] it=97634 colorings=55800 lazy-girth=49504 last: m=52 classes=8 cclen=57 t=88s
[23:53:38] it=97976 colorings=56000 lazy-girth=49658 last: m=52 classes=8 cclen=53 t=89s
[23:53:39] it=98262 colorings=56200 lazy-girth=49750 last: m=52 classes=8 cclen=59 t=90s
[23:53:40] it=98546 colorings=56400 lazy-girth=49844 last: m=52 classes=8 cclen=62 t=90s
[23:53:43] it=98855 colorings=56600 lazy-girth=49964 last: m=52 classes=8 cclen=52 t=94s
[23:53:44] it=99136 colorings=56800 lazy-girth=50055 last: m=52 classes=8 cclen=65 t=95s
[23:53:45] it=99429 colorings=57000 lazy-girth=50156 last: m=52 classes=8 cclen=55 t=96s
[23:53:46] it=99684 colorings=57200 lazy-girth=50218 last: m=52 classes=8 cclen=62 t=97s
[23:53:47] it=99926 colorings=57400 lazy-girth=50261 last: m=52 classes=8 cclen=54 t=98s
[23:53:47] it=100267 colorings=57600 lazy-girth=50453 last: m=52 classes=8 cclen=61 t=98s
[23:53:48] it=100639 colorings=57800 lazy-girth=50694 last: m=52 classes=8 cclen=59 t=98s
[23:53:48] it=100983 colorings=58000 lazy-girth=50890 last: m=52 classes=8 cclen=62 t=99s
[23:53:48] it=101316 colorings=58200 lazy-girth=51079 last: m=52 classes=8 cclen=59 t=99s
[23:53:49] it=101634 colorings=58400 lazy-girth=51225 last: m=48 classes=8 cclen=57 t=99s
[23:53:49] it=101958 colorings=58600 lazy-girth=51371 last: m=52 classes=8 cclen=60 t=100s
[23:53:49] it=102266 colorings=58800 lazy-girth=51495 last: m=52 classes=8 cclen=63 t=100s
[23:53:49] it=102541 colorings=59000 lazy-girth=51580 last: m=52 classes=8 cclen=56 t=100s
[23:53:50] it=102858 colorings=59200 lazy-girth=51714 last: m=52 classes=8 cclen=55 t=100s
[23:53:50] it=103125 colorings=59400 lazy-girth=51792 last: m=52 classes=8 cclen=55 t=101s
[23:53:50] it=103438 colorings=59600 lazy-girth=51936 last: m=64 classes=10 cclen=53 t=101s
[23:53:50] it=103710 colorings=59800 lazy-girth=52015 last: m=52 classes=8 cclen=56 t=101s
[23:53:51] it=103995 colorings=60000 lazy-girth=52111 last: m=52 classes=8 cclen=59 t=102s
[23:53:51] it=104268 colorings=60200 lazy-girth=52189 last: m=64 classes=10 cclen=52 t=102s
[23:53:51] it=104529 colorings=60400 lazy-girth=52254 last: m=52 classes=8 cclen=61 t=102s
[23:53:52] it=104782 colorings=60600 lazy-girth=52307 last: m=52 classes=8 cclen=62 t=102s
[23:53:52] it=105221 colorings=60800 lazy-girth=52601 last: m=48 classes=8 cclen=45 t=103s
[23:53:53] it=105764 colorings=61000 lazy-girth=52986 last: m=52 classes=8 cclen=56 t=103s
[23:53:53] it=106054 colorings=61200 lazy-girth=53108 last: m=52 classes=8 cclen=57 t=104s
[23:53:53] it=106452 colorings=61400 lazy-girth=53352 last: m=52 classes=8 cclen=64 t=104s
[23:53:54] it=106768 colorings=61600 lazy-girth=53510 last: m=52 classes=8 cclen=64 t=104s
[23:53:54] it=107302 colorings=61800 lazy-girth=53881 last: m=52 classes=8 cclen=54 t=105s
[23:53:54] it=107713 colorings=62000 lazy-girth=54123 last: m=52 classes=8 cclen=62 t=105s
[23:53:55] it=108149 colorings=62200 lazy-girth=54377 last: m=52 classes=8 cclen=54 t=106s
[23:53:55] it=108523 colorings=62400 lazy-girth=54565 last: m=52 classes=8 cclen=49 t=106s
[23:53:56] it=108850 colorings=62600 lazy-girth=54711 last: m=52 classes=8 cclen=65 t=106s
[23:53:56] it=109294 colorings=62800 lazy-girth=55021 last: m=52 classes=8 cclen=55 t=107s
[23:53:56] it=109613 colorings=63000 lazy-girth=55156 last: m=52 classes=8 cclen=63 t=107s
[23:53:57] it=109903 colorings=63200 lazy-girth=55260 last: m=52 classes=8 cclen=60 t=107s
[23:53:57] it=110205 colorings=63400 lazy-girth=55384 last: m=52 classes=8 cclen=58 t=108s
[23:53:57] it=110540 colorings=63600 lazy-girth=55547 last: m=52 classes=8 cclen=64 t=108s
[23:53:58] it=110866 colorings=63800 lazy-girth=55687 last: m=52 classes=8 cclen=50 t=109s
[23:53:58] it=111174 colorings=64000 lazy-girth=55807 last: m=52 classes=8 cclen=62 t=109s
[23:53:59] it=111476 colorings=64200 lazy-girth=55916 last: m=52 classes=8 cclen=60 t=109s
[23:53:59] it=111793 colorings=64400 lazy-girth=56063 last: m=52 classes=8 cclen=63 t=110s
[23:53:59] it=112210 colorings=64600 lazy-girth=56343 last: m=52 classes=8 cclen=62 t=110s
[23:54:00] it=112575 colorings=64800 lazy-girth=56543 last: m=52 classes=8 cclen=57 t=111s
[23:54:00] it=112900 colorings=65000 lazy-girth=56679 last: m=52 classes=8 cclen=56 t=111s
[23:54:00] it=113223 colorings=65200 lazy-girth=56830 last: m=52 classes=8 cclen=62 t=111s
[23:54:01] it=113585 colorings=65400 lazy-girth=57003 last: m=52 classes=8 cclen=57 t=111s
[23:54:01] it=113899 colorings=65600 lazy-girth=57132 last: m=52 classes=8 cclen=59 t=112s
[23:54:01] it=114195 colorings=65800 lazy-girth=57236 last: m=52 classes=8 cclen=63 t=112s
[23:54:02] it=114497 colorings=66000 lazy-girth=57343 last: m=52 classes=8 cclen=63 t=113s
[23:54:02] it=114758 colorings=66200 lazy-girth=57409 last: m=48 classes=8 cclen=54 t=113s
[23:54:03] it=115066 colorings=66400 lazy-girth=57555 last: m=52 classes=8 cclen=52 t=113s
[23:54:03] it=115515 colorings=66600 lazy-girth=57850 last: m=52 classes=8 cclen=57 t=114s
[23:54:03] it=115882 colorings=66800 lazy-girth=58054 last: m=52 classes=8 cclen=61 t=114s
[23:54:04] it=116302 colorings=67000 lazy-girth=58318 last: m=52 classes=8 cclen=60 t=115s
[23:54:04] it=116617 colorings=67200 lazy-girth=58442 last: m=52 classes=8 cclen=60 t=115s
[23:54:05] it=117082 colorings=67400 lazy-girth=58738 last: m=52 classes=8 cclen=62 t=115s
[23:54:05] it=117453 colorings=67600 lazy-girth=58951 last: m=52 classes=8 cclen=53 t=116s
[23:54:05] it=117739 colorings=67800 lazy-girth=59045 last: m=52 classes=8 cclen=64 t=116s
[23:54:06] it=118087 colorings=68000 lazy-girth=59213 last: m=52 classes=8 cclen=57 t=117s
[23:54:06] it=118358 colorings=68200 lazy-girth=59292 last: m=48 classes=8 cclen=63 t=117s
[23:54:10] it=118631 colorings=68400 lazy-girth=59365 last: m=52 classes=8 cclen=63 t=121s
[23:54:11] it=118977 colorings=68600 lazy-girth=59521 last: m=48 classes=8 cclen=64 t=121s
[23:54:11] it=119492 colorings=68800 lazy-girth=59865 last: m=52 classes=8 cclen=54 t=122s
[23:54:12] it=120033 colorings=69000 lazy-girth=60230 last: m=52 classes=8 cclen=59 t=123s
[23:54:13] it=120534 colorings=69200 lazy-girth=60553 last: m=64 classes=10 cclen=48 t=123s
[23:54:13] it=121047 colorings=69400 lazy-girth=60890 last: m=52 classes=8 cclen=45 t=124s
[23:54:14] it=121513 colorings=69600 lazy-girth=61182 last: m=52 classes=8 cclen=55 t=125s
[23:54:14] it=121880 colorings=69800 lazy-girth=61354 last: m=52 classes=8 cclen=59 t=125s
[23:54:15] it=122187 colorings=70000 lazy-girth=61462 last: m=52 classes=8 cclen=62 t=125s
[23:54:15] it=122463 colorings=70200 lazy-girth=61542 last: m=52 classes=8 cclen=65 t=126s
[23:54:16] it=122762 colorings=70400 lazy-girth=61664 last: m=52 classes=8 cclen=52 t=126s
[23:54:16] it=123143 colorings=70600 lazy-girth=61862 last: m=52 classes=8 cclen=60 t=127s
[23:54:17] it=123524 colorings=70800 lazy-girth=62053 last: m=52 classes=8 cclen=36 t=128s
[23:54:18] it=124023 colorings=71000 lazy-girth=62375 last: m=52 classes=8 cclen=63 t=128s
[23:54:18] it=124432 colorings=71200 lazy-girth=62599 last: m=52 classes=8 cclen=52 t=129s
[23:54:19] it=124874 colorings=71400 lazy-girth=62853 last: m=48 classes=8 cclen=59 t=130s
[23:54:20] it=125274 colorings=71600 lazy-girth=63068 last: m=52 classes=8 cclen=60 t=131s
[23:54:21] it=125573 colorings=71800 lazy-girth=63176 last: m=52 classes=8 cclen=63 t=131s
[23:54:21] it=125835 colorings=72000 lazy-girth=63243 last: m=52 classes=8 cclen=66 t=132s
[23:54:22] it=126150 colorings=72200 lazy-girth=63368 last: m=52 classes=8 cclen=54 t=133s
[23:54:23] it=126537 colorings=72400 lazy-girth=63569 last: m=52 classes=8 cclen=60 t=134s
[23:54:24] it=126958 colorings=72600 lazy-girth=63803 last: m=48 classes=8 cclen=65 t=135s
[23:54:25] it=127316 colorings=72800 lazy-girth=63969 last: m=48 classes=8 cclen=61 t=136s
[23:54:26] it=127596 colorings=73000 lazy-girth=64052 last: m=52 classes=8 cclen=65 t=137s
[23:54:27] it=127890 colorings=73200 lazy-girth=64148 last: m=52 classes=8 cclen=56 t=138s
[23:54:28] it=128201 colorings=73400 lazy-girth=64261 last: m=52 classes=8 cclen=64 t=139s
[23:54:29] it=128476 colorings=73600 lazy-girth=64339 last: m=52 classes=8 cclen=57 t=140s
[23:54:30] it=128766 colorings=73800 lazy-girth=64437 last: m=52 classes=8 cclen=67 t=140s
[23:54:30] it=129032 colorings=74000 lazy-girth=64518 last: m=52 classes=8 cclen=59 t=141s
[23:54:30] it=129417 colorings=74200 lazy-girth=64722 last: m=52 classes=8 cclen=66 t=141s
[23:54:31] it=129754 colorings=74400 lazy-girth=64871 last: m=52 classes=8 cclen=58 t=141s
[23:54:31] it=130068 colorings=74600 lazy-girth=64990 last: m=52 classes=8 cclen=56 t=142s
[23:54:31] it=130373 colorings=74800 lazy-girth=65100 last: m=52 classes=8 cclen=40 t=142s
[23:54:32] it=130637 colorings=75000 lazy-girth=65173 last: m=52 classes=8 cclen=64 t=142s
[23:54:32] it=131065 colorings=75200 lazy-girth=65429 last: m=52 classes=8 cclen=55 t=143s
[23:54:33] it=131327 colorings=75400 lazy-girth=65495 last: m=52 classes=8 cclen=51 t=143s
[23:54:33] it=131670 colorings=75600 lazy-girth=65664 last: m=52 classes=8 cclen=54 t=144s
[23:54:34] it=131909 colorings=75800 lazy-girth=65706 last: m=52 classes=8 cclen=57 t=144s
[23:54:34] it=132160 colorings=76000 lazy-girth=65760 last: m=52 classes=8 cclen=61 t=145s
[23:54:34] it=132415 colorings=76200 lazy-girth=65820 last: m=52 classes=8 cclen=61 t=145s
[23:54:35] it=132735 colorings=76400 lazy-girth=65953 last: m=52 classes=8 cclen=50 t=145s
[23:54:35] it=133091 colorings=76600 lazy-girth=66135 last: m=64 classes=10 cclen=63 t=146s
[23:54:38] it=133403 colorings=76800 lazy-girth=66262 last: m=48 classes=8 cclen=57 t=148s
[23:54:38] it=133647 colorings=77000 lazy-girth=66307 last: m=52 classes=8 cclen=52 t=149s
[23:54:38] it=133941 colorings=77200 lazy-girth=66406 last: m=52 classes=8 cclen=60 t=149s
[23:54:39] it=134194 colorings=77400 lazy-girth=66462 last: m=52 classes=8 cclen=64 t=149s
[23:54:39] it=134430 colorings=77600 lazy-girth=66500 last: m=52 classes=8 cclen=61 t=150s
[23:54:39] it=134754 colorings=77800 lazy-girth=66631 last: m=52 classes=8 cclen=65 t=150s
[23:54:40] it=135015 colorings=78000 lazy-girth=66696 last: m=52 classes=8 cclen=51 t=151s
[23:54:40] it=135373 colorings=78200 lazy-girth=66859 last: m=52 classes=8 cclen=63 t=151s
[23:54:41] it=135666 colorings=78400 lazy-girth=66953 last: m=48 classes=8 cclen=63 t=152s
[23:54:42] it=135968 colorings=78600 lazy-girth=67057 last: m=52 classes=8 cclen=64 t=152s
[23:54:42] it=136327 colorings=78800 lazy-girth=67224 last: m=52 classes=8 cclen=64 t=153s
[23:54:43] it=136676 colorings=79000 lazy-girth=67390 last: m=52 classes=8 cclen=61 t=153s
[23:54:43] it=136979 colorings=79200 lazy-girth=67499 last: m=52 classes=8 cclen=66 t=154s
[23:54:44] it=137315 colorings=79400 lazy-girth=67648 last: m=52 classes=8 cclen=55 t=154s
[23:54:44] it=137597 colorings=79600 lazy-girth=67736 last: m=52 classes=8 cclen=63 t=155s
[23:54:45] it=137850 colorings=79800 lazy-girth=67790 last: m=52 classes=8 cclen=64 t=156s
[23:54:46] it=138217 colorings=80000 lazy-girth=67976 last: m=52 classes=8 cclen=52 t=156s
[23:54:46] it=138604 colorings=80200 lazy-girth=68173 last: m=52 classes=8 cclen=61 t=157s
[23:54:46] it=138915 colorings=80400 lazy-girth=68286 last: m=52 classes=8 cclen=59 t=157s
[23:54:47] it=139230 colorings=80600 lazy-girth=68403 last: m=52 classes=8 cclen=47 t=158s
[23:54:47] it=139508 colorings=80800 lazy-girth=68484 last: m=52 classes=8 cclen=51 t=158s
[23:54:48] it=139780 colorings=81000 lazy-girth=68557 last: m=48 classes=8 cclen=57 t=159s
[23:54:48] it=140000 colorings=81200 lazy-girth=68577 last: m=48 classes=8 cclen=63 t=159s
[23:54:49] it=140263 colorings=81400 lazy-girth=68641 last: m=52 classes=8 cclen=58 t=160s
[23:54:49] it=140594 colorings=81600 lazy-girth=68775 last: m=48 classes=8 cclen=64 t=160s
[23:54:50] it=140869 colorings=81800 lazy-girth=68861 last: m=52 classes=8 cclen=65 t=161s
[23:54:50] it=141125 colorings=82000 lazy-girth=68919 last: m=52 classes=8 cclen=57 t=161s
[23:54:50] it=141369 colorings=82200 lazy-girth=68968 last: m=52 classes=8 cclen=52 t=161s
[23:54:51] it=141590 colorings=82400 lazy-girth=68993 last: m=64 classes=10 cclen=44 t=161s
[23:54:51] it=141825 colorings=82600 lazy-girth=69030 last: m=52 classes=8 cclen=59 t=162s
[23:54:51] it=142049 colorings=82800 lazy-girth=69055 last: m=52 classes=8 cclen=64 t=162s
[23:54:52] it=142286 colorings=83000 lazy-girth=69096 last: m=52 classes=8 cclen=61 t=163s
[23:54:52] it=142514 colorings=83200 lazy-girth=69126 last: m=52 classes=8 cclen=57 t=163s
[23:54:53] it=142740 colorings=83400 lazy-girth=69155 last: m=52 classes=8 cclen=57 t=164s
[23:54:53] it=142958 colorings=83600 lazy-girth=69175 last: m=52 classes=8 cclen=54 t=164s
[23:54:54] it=143189 colorings=83800 lazy-girth=69206 last: m=52 classes=8 cclen=51 t=164s
[23:54:54] it=143406 colorings=84000 lazy-girth=69223 last: m=52 classes=8 cclen=61 t=165s
[23:54:54] it=143624 colorings=84200 lazy-girth=69241 last: m=52 classes=8 cclen=42 t=165s
[23:54:55] it=143846 colorings=84400 lazy-girth=69263 last: m=52 classes=8 cclen=64 t=165s
[23:54:55] it=144059 colorings=84600 lazy-girth=69276 last: m=52 classes=8 cclen=47 t=166s
[23:54:56] it=144304 colorings=84800 lazy-girth=69324 last: m=52 classes=8 cclen=64 t=166s
[23:54:56] it=144553 colorings=85000 lazy-girth=69379 last: m=52 classes=8 cclen=54 t=167s
[23:54:57] it=144806 colorings=85200 lazy-girth=69437 last: m=52 classes=8 cclen=55 t=167s
[23:54:57] it=145055 colorings=85400 lazy-girth=69490 last: m=48 classes=8 cclen=60 t=168s
[23:54:58] it=145282 colorings=85600 lazy-girth=69519 last: m=52 classes=8 cclen=58 t=168s
[23:54:58] it=145502 colorings=85800 lazy-girth=69540 last: m=52 classes=8 cclen=63 t=169s
[23:54:58] it=145755 colorings=86000 lazy-girth=69595 last: m=52 classes=8 cclen=47 t=169s
[23:54:59] it=145973 colorings=86200 lazy-girth=69613 last: m=52 classes=8 cclen=58 t=170s
[23:54:59] it=146200 colorings=86400 lazy-girth=69642 last: m=52 classes=8 cclen=59 t=170s
[23:55:00] it=146414 colorings=86600 lazy-girth=69656 last: m=52 classes=8 cclen=63 t=171s
[23:55:00] it=146642 colorings=86800 lazy-girth=69685 last: m=52 classes=8 cclen=67 t=171s
[23:55:01] it=146875 colorings=87000 lazy-girth=69720 last: m=52 classes=8 cclen=58 t=172s
[23:55:01] it=147106 colorings=87200 lazy-girth=69752 last: m=52 classes=8 cclen=57 t=172s
[23:55:02] it=147346 colorings=87400 lazy-girth=69795 last: m=48 classes=8 cclen=61 t=173s
[23:55:02] it=147576 colorings=87600 lazy-girth=69827 last: m=52 classes=8 cclen=53 t=173s
[23:55:03] it=147797 colorings=87800 lazy-girth=69848 last: m=52 classes=8 cclen=63 t=174s
[23:55:03] it=148006 colorings=88000 lazy-girth=69857 last: m=52 classes=8 cclen=48 t=174s
[23:55:04] it=148227 colorings=88200 lazy-girth=69880 last: m=52 classes=8 cclen=52 t=175s
[23:55:04] it=148450 colorings=88400 lazy-girth=69906 last: m=52 classes=8 cclen=44 t=175s
[23:55:07] it=148688 colorings=88600 lazy-girth=69945 last: m=52 classes=8 cclen=52 t=178s
[23:55:08] it=148941 colorings=88800 lazy-girth=70003 last: m=52 classes=8 cclen=61 t=179s
[23:55:09] it=149204 colorings=89000 lazy-girth=70071 last: m=52 classes=8 cclen=59 t=180s
[23:55:10] it=149422 colorings=89200 lazy-girth=70089 last: m=52 classes=8 cclen=54 t=180s
[23:55:10] it=149642 colorings=89400 lazy-girth=70109 last: m=52 classes=8 cclen=61 t=181s
[23:55:11] it=149878 colorings=89600 lazy-girth=70147 last: m=52 classes=8 cclen=65 t=181s
[23:55:11] it=150096 colorings=89800 lazy-girth=70165 last: m=52 classes=8 cclen=59 t=182s
[23:55:12] it=150314 colorings=90000 lazy-girth=70183 last: m=52 classes=8 cclen=59 t=183s
[23:55:12] it=150521 colorings=90200 lazy-girth=70190 last: m=52 classes=8 cclen=58 t=183s
[23:55:13] it=150770 colorings=90400 lazy-girth=70240 last: m=52 classes=8 cclen=60 t=184s
[23:55:14] it=150984 colorings=90600 lazy-girth=70255 last: m=52 classes=8 cclen=49 t=184s
[23:55:14] it=151216 colorings=90800 lazy-girth=70288 last: m=52 classes=8 cclen=60 t=185s
[23:55:15] it=151444 colorings=91000 lazy-girth=70316 last: m=52 classes=8 cclen=59 t=186s
[23:55:16] it=151657 colorings=91200 lazy-girth=70330 last: m=52 classes=8 cclen=54 t=187s
[23:55:17] it=151888 colorings=91400 lazy-girth=70363 last: m=52 classes=8 cclen=47 t=188s
[23:55:18] it=152096 colorings=91600 lazy-girth=70371 last: m=52 classes=8 cclen=60 t=189s
[23:55:19] it=152338 colorings=91800 lazy-girth=70416 last: m=48 classes=8 cclen=59 t=190s
[23:55:19] it=152626 colorings=92000 lazy-girth=70506 last: m=52 classes=8 cclen=60 t=190s
[23:55:20] it=152853 colorings=92200 lazy-girth=70534 last: m=48 classes=8 cclen=60 t=191s
[23:55:20] it=153165 colorings=92400 lazy-girth=70656 last: m=52 classes=8 cclen=46 t=191s
[23:55:21] it=153439 colorings=92600 lazy-girth=70734 last: m=52 classes=8 cclen=64 t=192s
[23:55:21] it=153688 colorings=92800 lazy-girth=70786 last: m=48 classes=8 cclen=51 t=192s
[23:55:22] it=153942 colorings=93000 lazy-girth=70840 last: m=52 classes=8 cclen=48 t=192s
[23:55:22] it=154172 colorings=93200 lazy-girth=70870 last: m=48 classes=8 cclen=53 t=193s
[23:55:23] it=154413 colorings=93400 lazy-girth=70912 last: m=52 classes=8 cclen=63 t=194s
[23:55:23] it=154639 colorings=93600 lazy-girth=70938 last: m=48 classes=8 cclen=58 t=194s
[23:55:24] it=154885 colorings=93800 lazy-girth=70985 last: m=52 classes=8 cclen=64 t=195s
[23:55:24] it=155149 colorings=94000 lazy-girth=71051 last: m=52 classes=8 cclen=46 t=195s
[23:55:25] it=155433 colorings=94200 lazy-girth=71142 last: m=52 classes=8 cclen=46 t=196s
[23:55:25] it=155675 colorings=94400 lazy-girth=71186 last: m=52 classes=8 cclen=60 t=196s
[23:55:26] it=155947 colorings=94600 lazy-girth=71262 last: m=48 classes=8 cclen=47 t=196s
[23:55:26] it=156197 colorings=94800 lazy-girth=71312 last: m=52 classes=8 cclen=54 t=197s
[23:55:27] it=156456 colorings=95000 lazy-girth=71376 last: m=52 classes=8 cclen=52 t=197s
[23:55:27] it=156713 colorings=95200 lazy-girth=71436 last: m=52 classes=8 cclen=60 t=198s
[23:55:28] it=157035 colorings=95400 lazy-girth=71561 last: m=64 classes=10 cclen=54 t=199s
[23:55:28] it=157301 colorings=95600 lazy-girth=71627 last: m=52 classes=8 cclen=64 t=199s
[23:55:29] it=157548 colorings=95800 lazy-girth=71677 last: m=52 classes=8 cclen=64 t=200s
[23:55:29] it=157804 colorings=96000 lazy-girth=71734 last: m=64 classes=10 cclen=45 t=200s
[23:55:30] it=158055 colorings=96200 lazy-girth=71787 last: m=52 classes=8 cclen=65 t=201s
[23:55:31] it=158313 colorings=96400 lazy-girth=71845 last: m=52 classes=8 cclen=50 t=201s
[23:55:31] it=158549 colorings=96600 lazy-girth=71881 last: m=52 classes=8 cclen=48 t=202s
[23:55:32] it=158780 colorings=96800 lazy-girth=71912 last: m=52 classes=8 cclen=59 t=202s
[23:55:32] it=159006 colorings=97000 lazy-girth=71938 last: m=52 classes=8 cclen=52 t=203s
[23:55:32] it=159226 colorings=97200 lazy-girth=71958 last: m=52 classes=8 cclen=57 t=203s
[23:55:33] it=159438 colorings=97400 lazy-girth=71970 last: m=52 classes=8 cclen=66 t=204s
[23:55:33] it=159656 colorings=97600 lazy-girth=71988 last: m=52 classes=8 cclen=47 t=204s
[23:55:34] it=159894 colorings=97800 lazy-girth=72032 last: m=52 classes=8 cclen=63 t=205s
[23:55:34] it=160124 colorings=98000 lazy-girth=72063 last: m=52 classes=8 cclen=55 t=205s
[23:55:35] it=160355 colorings=98200 lazy-girth=72097 last: m=52 classes=8 cclen=56 t=206s
[23:55:38] it=160569 colorings=98400 lazy-girth=72112 last: m=64 classes=10 cclen=44 t=208s
[23:55:38] it=160797 colorings=98600 lazy-girth=72140 last: m=52 classes=8 cclen=52 t=209s
[23:55:39] it=161008 colorings=98800 lazy-girth=72151 last: m=52 classes=8 cclen=63 t=209s
[23:55:39] it=161225 colorings=99000 lazy-girth=72169 last: m=52 classes=8 cclen=56 t=210s
[23:55:40] it=161433 colorings=99200 lazy-girth=72177 last: m=64 classes=10 cclen=63 t=211s
[23:55:40] it=161668 colorings=99400 lazy-girth=72212 last: m=52 classes=8 cclen=60 t=211s
[23:55:41] it=161880 colorings=99600 lazy-girth=72224 last: m=52 classes=8 cclen=58 t=212s
[23:55:41] it=162087 colorings=99800 lazy-girth=72231 last: m=52 classes=8 cclen=64 t=212s
[23:55:42] it=162297 colorings=100000 lazy-girth=72241 last: m=52 classes=8 cclen=51 t=212s
[23:55:42] it=162503 colorings=100200 lazy-girth=72247 last: m=52 classes=8 cclen=63 t=213s
[23:55:43] it=162708 colorings=100400 lazy-girth=72252 last: m=48 classes=8 cclen=60 t=213s
[23:55:43] it=162913 colorings=100600 lazy-girth=72257 last: m=52 classes=8 cclen=36 t=214s
[23:55:44] it=163120 colorings=100800 lazy-girth=72264 last: m=52 classes=8 cclen=64 t=214s
[23:55:44] it=163325 colorings=101000 lazy-girth=72269 last: m=52 classes=8 cclen=64 t=215s
[23:55:45] it=163528 colorings=101200 lazy-girth=72272 last: m=52 classes=8 cclen=58 t=216s
[23:55:45] it=163731 colorings=101400 lazy-girth=72275 last: m=52 classes=8 cclen=54 t=216s
[23:55:46] it=163936 colorings=101600 lazy-girth=72280 last: m=52 classes=8 cclen=59 t=217s
[23:55:47] it=164149 colorings=101800 lazy-girth=72293 last: m=48 classes=8 cclen=58 t=217s
[23:55:47] it=164358 colorings=102000 lazy-girth=72302 last: m=52 classes=8 cclen=57 t=218s
[23:55:48] it=164568 colorings=102200 lazy-girth=72312 last: m=52 classes=8 cclen=63 t=218s
[23:55:48] it=164775 colorings=102400 lazy-girth=72319 last: m=52 classes=8 cclen=48 t=219s
[23:55:49] it=164985 colorings=102600 lazy-girth=72329 last: m=52 classes=8 cclen=63 t=220s
[23:55:50] it=165191 colorings=102800 lazy-girth=72335 last: m=52 classes=8 cclen=60 t=221s
[23:55:51] it=165392 colorings=103000 lazy-girth=72336 last: m=52 classes=8 cclen=60 t=221s
[23:55:51] it=165598 colorings=103200 lazy-girth=72342 last: m=52 classes=8 cclen=52 t=222s
[23:55:52] it=165804 colorings=103400 lazy-girth=72348 last: m=52 classes=8 cclen=58 t=223s
[23:55:53] it=166008 colorings=103600 lazy-girth=72352 last: m=52 classes=8 cclen=62 t=224s
[23:55:55] it=166219 colorings=103800 lazy-girth=72363 last: m=52 classes=8 cclen=64 t=225s
[23:55:56] it=166423 colorings=104000 lazy-girth=72367 last: m=52 classes=8 cclen=65 t=227s
[23:55:57] it=166649 colorings=104200 lazy-girth=72398 last: m=52 classes=8 cclen=56 t=228s
[23:55:58] it=166878 colorings=104400 lazy-girth=72428 last: m=52 classes=8 cclen=64 t=228s
[23:55:58] it=167102 colorings=104600 lazy-girth=72452 last: m=52 classes=8 cclen=51 t=229s
[23:55:59] it=167341 colorings=104800 lazy-girth=72493 last: m=52 classes=8 cclen=55 t=230s
[23:56:00] it=167620 colorings=105000 lazy-girth=72576 last: m=52 classes=8 cclen=58 t=230s
[23:56:00] it=167873 colorings=105200 lazy-girth=72635 last: m=52 classes=8 cclen=64 t=231s
[23:56:01] it=168137 colorings=105400 lazy-girth=72704 last: m=52 classes=8 cclen=63 t=232s
[23:56:02] it=168429 colorings=105600 lazy-girth=72797 last: m=52 classes=8 cclen=57 t=232s
[23:56:02] it=168667 colorings=105800 lazy-girth=72838 last: m=52 classes=8 cclen=58 t=233s
[23:56:03] it=168925 colorings=106000 lazy-girth=72902 last: m=52 classes=8 cclen=62 t=234s
[23:56:06] it=169196 colorings=106200 lazy-girth=72977 last: m=52 classes=8 cclen=65 t=237s
[23:56:07] it=169427 colorings=106400 lazy-girth=73008 last: m=48 classes=8 cclen=62 t=238s
[23:56:08] it=169688 colorings=106600 lazy-girth=73071 last: m=52 classes=8 cclen=52 t=239s
[23:56:09] it=169977 colorings=106800 lazy-girth=73160 last: m=52 classes=8 cclen=57 t=240s
[23:56:10] it=170211 colorings=107000 lazy-girth=73197 last: m=52 classes=8 cclen=53 t=241s
[23:56:11] it=170442 colorings=107200 lazy-girth=73231 last: m=48 classes=8 cclen=55 t=242s
[23:56:12] it=170705 colorings=107400 lazy-girth=73297 last: m=48 classes=8 cclen=60 t=243s
[23:56:13] it=170952 colorings=107600 lazy-girth=73349 last: m=52 classes=8 cclen=62 t=244s
[23:56:14] it=171192 colorings=107800 lazy-girth=73390 last: m=52 classes=8 cclen=61 t=245s
[23:56:15] it=171408 colorings=108000 lazy-girth=73406 last: m=52 classes=8 cclen=48 t=246s
[23:56:16] it=171628 colorings=108200 lazy-girth=73428 last: m=52 classes=8 cclen=63 t=247s
[23:56:18] it=171842 colorings=108400 lazy-girth=73442 last: m=52 classes=8 cclen=63 t=249s
[23:56:19] it=172227 colorings=108600 lazy-girth=73634 last: m=52 classes=8 cclen=61 t=250s
[23:56:21] it=172561 colorings=108800 lazy-girth=73772 last: m=52 classes=8 cclen=63 t=252s
[23:56:23] it=172914 colorings=109000 lazy-girth=73931 last: m=52 classes=8 cclen=52 t=254s
[23:56:24] it=173153 colorings=109200 lazy-girth=73971 last: m=48 classes=8 cclen=52 t=255s
[23:56:25] it=173419 colorings=109400 lazy-girth=74037 last: m=52 classes=8 cclen=60 t=256s
[23:56:26] it=173688 colorings=109600 lazy-girth=74107 last: m=52 classes=8 cclen=63 t=257s
[23:56:27] it=173952 colorings=109800 lazy-girth=74171 last: m=52 classes=8 cclen=59 t=258s
[23:56:28] it=174192 colorings=110000 lazy-girth=74211 last: m=52 classes=8 cclen=64 t=259s
[23:56:29] it=174427 colorings=110200 lazy-girth=74246 last: m=52 classes=8 cclen=59 t=260s
[23:56:30] it=174649 colorings=110400 lazy-girth=74269 last: m=52 classes=8 cclen=45 t=261s
[23:56:31] it=174859 colorings=110600 lazy-girth=74279 last: m=52 classes=8 cclen=54 t=262s
[23:56:33] it=175103 colorings=110800 lazy-girth=74324 last: m=52 classes=8 cclen=52 t=263s
[23:56:34] it=175339 colorings=111000 lazy-girth=74360 last: m=64 classes=10 cclen=46 t=264s
[23:56:35] it=175604 colorings=111200 lazy-girth=74425 last: m=48 classes=8 cclen=57 t=266s
[23:56:37] it=175854 colorings=111400 lazy-girth=74475 last: m=52 classes=8 cclen=63 t=268s
[23:56:41] it=176083 colorings=111600 lazy-girth=74505 last: m=52 classes=8 cclen=60 t=272s
[23:56:42] it=176308 colorings=111800 lazy-girth=74530 last: m=52 classes=8 cclen=63 t=273s
[23:56:44] it=176530 colorings=112000 lazy-girth=74552 last: m=48 classes=8 cclen=57 t=275s
[23:56:46] it=176753 colorings=112200 lazy-girth=74575 last: m=52 classes=8 cclen=53 t=277s
[23:56:48] it=176965 colorings=112400 lazy-girth=74587 last: m=52 classes=8 cclen=53 t=279s
[23:56:50] it=177180 colorings=112600 lazy-girth=74602 last: m=52 classes=8 cclen=59 t=281s
[23:56:51] it=177399 colorings=112800 lazy-girth=74621 last: m=52 classes=8 cclen=57 t=282s
[23:56:52] it=177621 colorings=113000 lazy-girth=74643 last: m=52 classes=8 cclen=63 t=282s
[23:56:52] it=177849 colorings=113200 lazy-girth=74672 last: m=52 classes=8 cclen=67 t=283s
[23:56:53] it=178066 colorings=113400 lazy-girth=74689 last: m=52 classes=8 cclen=62 t=284s
[23:56:54] it=178284 colorings=113600 lazy-girth=74707 last: m=52 classes=8 cclen=53 t=285s
[23:56:55] it=178505 colorings=113800 lazy-girth=74730 last: m=52 classes=8 cclen=53 t=286s
[23:56:56] it=178711 colorings=114000 lazy-girth=74736 last: m=52 classes=8 cclen=61 t=287s
[23:56:57] it=178929 colorings=114200 lazy-girth=74756 last: m=52 classes=8 cclen=44 t=288s
[23:56:58] it=179143 colorings=114400 lazy-girth=74771 last: m=52 classes=8 cclen=65 t=289s
[23:56:59] it=179365 colorings=114600 lazy-girth=74793 last: m=52 classes=8 cclen=44 t=290s
[23:57:00] it=179572 colorings=114800 lazy-girth=74800 last: m=52 classes=8 cclen=60 t=291s
[23:57:01] it=179785 colorings=115000 lazy-girth=74813 last: m=52 classes=8 cclen=57 t=292s
[23:57:02] it=179988 colorings=115200 lazy-girth=74816 last: m=52 classes=8 cclen=47 t=293s
[23:57:04] it=180200 colorings=115400 lazy-girth=74829 last: m=48 classes=8 cclen=59 t=295s
[23:57:06] it=180411 colorings=115600 lazy-girth=74840 last: m=52 classes=8 cclen=64 t=296s
[23:57:07] it=180636 colorings=115800 lazy-girth=74866 last: m=52 classes=8 cclen=50 t=298s
[23:57:09] it=180870 colorings=116000 lazy-girth=74901 last: m=52 classes=8 cclen=58 t=299s
[23:57:10] it=181088 colorings=116200 lazy-girth=74919 last: m=48 classes=8 cclen=52 t=300s
[23:57:11] it=181314 colorings=116400 lazy-girth=74945 last: m=52 classes=8 cclen=50 t=302s
[23:57:12] it=181536 colorings=116600 lazy-girth=74967 last: m=52 classes=8 cclen=64 t=303s
[23:57:13] it=181742 colorings=116800 lazy-girth=74973 last: m=52 classes=8 cclen=59 t=304s
[23:57:14] it=181945 colorings=117000 lazy-girth=74977 last: m=52 classes=8 cclen=58 t=305s
[23:57:15] it=182162 colorings=117200 lazy-girth=74994 last: m=52 classes=8 cclen=61 t=306s
[23:57:20] it=182372 colorings=117400 lazy-girth=75004 last: m=52 classes=8 cclen=55 t=311s
[23:57:21] it=182582 colorings=117600 lazy-girth=75014 last: m=52 classes=8 cclen=62 t=312s
[23:57:22] it=182790 colorings=117800 lazy-girth=75022 last: m=52 classes=8 cclen=52 t=313s
[23:57:24] it=182994 colorings=118000 lazy-girth=75026 last: m=52 classes=8 cclen=46 t=314s
[23:57:25] it=183204 colorings=118200 lazy-girth=75036 last: m=52 classes=8 cclen=61 t=316s
[23:57:27] it=183413 colorings=118400 lazy-girth=75045 last: m=52 classes=8 cclen=55 t=318s
[23:57:30] it=183619 colorings=118600 lazy-girth=75051 last: m=52 classes=8 cclen=54 t=320s
[23:57:32] it=183823 colorings=118800 lazy-girth=75055 last: m=52 classes=8 cclen=62 t=322s
[23:57:34] it=184026 colorings=119000 lazy-girth=75058 last: m=64 classes=10 cclen=63 t=325s
[23:57:35] it=184235 colorings=119200 lazy-girth=75067 last: m=52 classes=8 cclen=56 t=326s
[23:57:36] it=184444 colorings=119400 lazy-girth=75076 last: m=52 classes=8 cclen=51 t=327s
[23:57:38] it=184667 colorings=119600 lazy-girth=75099 last: m=52 classes=8 cclen=60 t=328s
[23:57:39] it=184881 colorings=119800 lazy-girth=75113 last: m=52 classes=8 cclen=51 t=330s
[23:57:40] it=185083 colorings=120000 lazy-girth=75115 last: m=52 classes=8 cclen=57 t=331s
[23:57:41] it=185286 colorings=120200 lazy-girth=75118 last: m=52 classes=8 cclen=56 t=332s
[23:57:42] it=185492 colorings=120400 lazy-girth=75124 last: m=52 classes=8 cclen=64 t=333s
[23:57:43] it=185693 colorings=120600 lazy-girth=75125 last: m=52 classes=8 cclen=54 t=334s
[23:57:45] it=185896 colorings=120800 lazy-girth=75128 last: m=52 classes=8 cclen=64 t=335s
[23:57:46] it=186096 colorings=121000 lazy-girth=75128 last: m=52 classes=8 cclen=56 t=337s
[23:57:47] it=186299 colorings=121200 lazy-girth=75131 last: m=52 classes=8 cclen=62 t=338s
[23:57:49] it=186500 colorings=121400 lazy-girth=75132 last: m=52 classes=8 cclen=60 t=340s
[23:57:50] it=186702 colorings=121600 lazy-girth=75134 last: m=52 classes=8 cclen=61 t=340s
[23:57:51] it=186909 colorings=121800 lazy-girth=75141 last: m=52 classes=8 cclen=60 t=342s
[23:57:52] it=187114 colorings=122000 lazy-girth=75146 last: m=52 classes=8 cclen=61 t=343s
[23:57:53] it=187315 colorings=122200 lazy-girth=75147 last: m=52 classes=8 cclen=62 t=344s
[23:57:54] it=187516 colorings=122400 lazy-girth=75148 last: m=52 classes=8 cclen=49 t=345s
[23:57:55] it=187718 colorings=122600 lazy-girth=75150 last: m=52 classes=8 cclen=64 t=346s
[23:57:57] it=187918 colorings=122800 lazy-girth=75150 last: m=52 classes=8 cclen=62 t=348s
[23:57:58] it=188119 colorings=123000 lazy-girth=75151 last: m=52 classes=8 cclen=63 t=349s
[23:58:00] it=188324 colorings=123200 lazy-girth=75156 last: m=52 classes=8 cclen=64 t=351s
[23:58:05] it=188537 colorings=123400 lazy-girth=75169 last: m=52 classes=8 cclen=63 t=356s
[23:58:06] it=188742 colorings=123600 lazy-girth=75174 last: m=52 classes=8 cclen=65 t=357s
[23:58:07] it=188948 colorings=123800 lazy-girth=75180 last: m=52 classes=8 cclen=62 t=358s
[23:58:08] it=189153 colorings=124000 lazy-girth=75185 last: m=52 classes=8 cclen=60 t=359s
[23:58:09] it=189364 colorings=124200 lazy-girth=75196 last: m=52 classes=8 cclen=62 t=360s
[23:58:11] it=189568 colorings=124400 lazy-girth=75200 last: m=52 classes=8 cclen=61 t=361s
[23:58:12] it=189782 colorings=124600 lazy-girth=75214 last: m=52 classes=8 cclen=58 t=363s
[23:58:14] it=189987 colorings=124800 lazy-girth=75219 last: m=52 classes=8 cclen=49 t=365s
[23:58:15] it=190187 colorings=125000 lazy-girth=75219 last: m=52 classes=8 cclen=50 t=366s
[23:58:16] it=190389 colorings=125200 lazy-girth=75221 last: m=52 classes=8 cclen=63 t=367s
[23:58:18] it=190592 colorings=125400 lazy-girth=75224 last: m=52 classes=8 cclen=54 t=368s
[23:58:19] it=190796 colorings=125600 lazy-girth=75228 last: m=52 classes=8 cclen=57 t=370s
[23:58:20] it=191002 colorings=125800 lazy-girth=75234 last: m=52 classes=8 cclen=50 t=370s
[23:58:21] it=191207 colorings=126000 lazy-girth=75239 last: m=52 classes=8 cclen=55 t=372s
[23:58:22] it=191409 colorings=126200 lazy-girth=75241 last: m=52 classes=8 cclen=53 t=373s
[23:58:24] it=191609 colorings=126400 lazy-girth=75241 last: m=52 classes=8 cclen=55 t=375s
[23:58:26] it=191809 colorings=126600 lazy-girth=75241 last: m=52 classes=8 cclen=55 t=377s
[23:58:28] it=192013 colorings=126800 lazy-girth=75245 last: m=52 classes=8 cclen=48 t=379s
[23:58:30] it=192215 colorings=127000 lazy-girth=75247 last: m=52 classes=8 cclen=59 t=381s
[23:58:32] it=192416 colorings=127200 lazy-girth=75248 last: m=52 classes=8 cclen=65 t=383s
[23:58:34] it=192617 colorings=127400 lazy-girth=75249 last: m=52 classes=8 cclen=66 t=385s
[23:58:36] it=192817 colorings=127600 lazy-girth=75249 last: m=52 classes=8 cclen=63 t=386s
[23:58:38] it=193019 colorings=127800 lazy-girth=75251 last: m=52 classes=8 cclen=59 t=388s
[23:58:40] it=193220 colorings=128000 lazy-girth=75252 last: m=52 classes=8 cclen=52 t=390s
[23:58:42] it=193420 colorings=128200 lazy-girth=75252 last: m=52 classes=8 cclen=61 t=393s
[23:58:49] it=193620 colorings=128400 lazy-girth=75252 last: m=52 classes=8 cclen=54 t=400s
[23:58:53] it=193820 colorings=128600 lazy-girth=75252 last: m=52 classes=8 cclen=58 t=404s
[23:58:54] it=194020 colorings=128800 lazy-girth=75252 last: m=52 classes=8 cclen=52 t=405s
[23:58:56] it=194220 colorings=129000 lazy-girth=75252 last: m=52 classes=8 cclen=49 t=406s
[23:58:57] it=194420 colorings=129200 lazy-girth=75252 last: m=52 classes=8 cclen=56 t=408s
[23:58:59] it=194623 colorings=129400 lazy-girth=75255 last: m=52 classes=8 cclen=63 t=410s
[23:59:01] it=194823 colorings=129600 lazy-girth=75255 last: m=52 classes=8 cclen=54 t=412s
[23:59:02] it=195024 colorings=129800 lazy-girth=75256 last: m=52 classes=8 cclen=61 t=413s
[23:59:05] it=195225 colorings=130000 lazy-girth=75257 last: m=52 classes=8 cclen=60 t=416s
[23:59:07] it=195428 colorings=130200 lazy-girth=75260 last: m=52 classes=8 cclen=55 t=418s
[23:59:09] it=195629 colorings=130400 lazy-girth=75261 last: m=52 classes=8 cclen=64 t=420s
[23:59:11] it=195829 colorings=130600 lazy-girth=75261 last: m=52 classes=8 cclen=61 t=421s
[23:59:12] it=196029 colorings=130800 lazy-girth=75261 last: m=52 classes=8 cclen=61 t=423s
[23:59:15] it=196230 colorings=131000 lazy-girth=75262 last: m=52 classes=8 cclen=57 t=425s
[23:59:17] it=196430 colorings=131200 lazy-girth=75262 last: m=52 classes=8 cclen=61 t=427s
[23:59:19] it=196630 colorings=131400 lazy-girth=75262 last: m=52 classes=8 cclen=50 t=430s
[23:59:21] it=196830 colorings=131600 lazy-girth=75262 last: m=52 classes=8 cclen=62 t=432s
[23:59:24] it=197030 colorings=131800 lazy-girth=75262 last: m=52 classes=8 cclen=59 t=435s
[23:59:26] it=197230 colorings=132000 lazy-girth=75262 last: m=52 classes=8 cclen=52 t=436s
[23:59:27] it=197430 colorings=132200 lazy-girth=75262 last: m=52 classes=8 cclen=52 t=438s
[23:59:30] it=197630 colorings=132400 lazy-girth=75262 last: m=52 classes=8 cclen=65 t=440s
[23:59:32] it=197830 colorings=132600 lazy-girth=75262 last: m=48 classes=8 cclen=64 t=443s
[23:59:35] it=198030 colorings=132800 lazy-girth=75262 last: m=52 classes=8 cclen=56 t=445s
[23:59:47] it=198230 colorings=133000 lazy-girth=75262 last: m=52 classes=8 cclen=63 t=458s
[23:59:51] it=198431 colorings=133200 lazy-girth=75263 last: m=52 classes=8 cclen=58 t=462s
[23:59:55] it=198631 colorings=133400 lazy-girth=75263 last: m=52 classes=8 cclen=40 t=465s
[23:59:58] it=198831 colorings=133600 lazy-girth=75263 last: m=52 classes=8 cclen=64 t=469s
[00:00:04] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=199016 colorings=133785 lazy-girth=75263 time=475s


==> anc/search/logs/slice_Z2xZ2xZ2xZ2_r2_g6.log <==
[23:43:18] slice r=2 H=Z2xZ2xZ2xZ2 |H|=16 n=32 classes=46 girth>=6 mindeg>=3
[23:43:18] eager C3/C4 clauses: 4590
[23:43:18] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=0 colorings=0 lazy-girth=0 time=0s


==> anc/search/logs/slice_Z2xZ2xZ2xZ2_r3_g6.log <==
[23:43:49] slice r=3 H=Z2xZ2xZ2xZ2 |H|=16 n=48 classes=93 girth>=6 mindeg>=3
[23:43:49] eager C3/C4 clauses: 27691
[23:43:49] it=239 colorings=200 lazy-girth=39 last: m=72 classes=6 cclen=80 t=0s
[23:43:50] it=469 colorings=400 lazy-girth=69 last: m=72 classes=6 cclen=81 t=0s
[23:43:50] it=703 colorings=600 lazy-girth=103 last: m=72 classes=6 cclen=86 t=0s
[23:43:50] it=953 colorings=800 lazy-girth=153 last: m=72 classes=6 cclen=85 t=0s
[23:43:50] it=1199 colorings=1000 lazy-girth=199 last: m=72 classes=6 cclen=85 t=0s
[23:43:50] it=1455 colorings=1200 lazy-girth=255 last: m=72 classes=6 cclen=78 t=1s
[23:43:50] it=1718 colorings=1400 lazy-girth=318 last: m=72 classes=6 cclen=85 t=1s
[23:43:50] it=1975 colorings=1600 lazy-girth=375 last: m=72 classes=6 cclen=84 t=1s
[23:43:50] it=2238 colorings=1800 lazy-girth=438 last: m=72 classes=6 cclen=82 t=1s
[23:43:50] it=2483 colorings=2000 lazy-girth=483 last: m=72 classes=6 cclen=87 t=1s
[23:43:50] it=2711 colorings=2200 lazy-girth=511 last: m=72 classes=6 cclen=80 t=1s
[23:43:50] it=2939 colorings=2400 lazy-girth=539 last: m=72 classes=6 cclen=84 t=1s
[23:43:50] it=3179 colorings=2600 lazy-girth=579 last: m=72 classes=6 cclen=85 t=1s
[23:43:51] it=3406 colorings=2800 lazy-girth=606 last: m=72 classes=6 cclen=85 t=1s
[23:43:51] it=3636 colorings=3000 lazy-girth=636 last: m=72 classes=6 cclen=85 t=1s
[23:43:51] it=3872 colorings=3200 lazy-girth=672 last: m=72 classes=6 cclen=84 t=1s
[23:43:51] it=4111 colorings=3400 lazy-girth=711 last: m=72 classes=6 cclen=74 t=2s
[23:43:51] it=4349 colorings=3600 lazy-girth=749 last: m=72 classes=6 cclen=80 t=2s
[23:43:51] it=4598 colorings=3800 lazy-girth=798 last: m=72 classes=6 cclen=72 t=2s
[23:43:51] it=4853 colorings=4000 lazy-girth=853 last: m=72 classes=6 cclen=85 t=2s
[23:43:51] it=5095 colorings=4200 lazy-girth=895 last: m=72 classes=6 cclen=84 t=2s
[23:43:51] it=5334 colorings=4400 lazy-girth=934 last: m=72 classes=6 cclen=81 t=2s
[23:43:51] it=5574 colorings=4600 lazy-girth=974 last: m=72 classes=6 cclen=85 t=2s
[23:43:51] it=5816 colorings=4800 lazy-girth=1016 last: m=72 classes=6 cclen=83 t=2s
[23:43:52] it=6056 colorings=5000 lazy-girth=1056 last: m=72 classes=6 cclen=85 t=2s
[23:43:52] it=6297 colorings=5200 lazy-girth=1097 last: m=72 classes=6 cclen=82 t=2s
[23:43:52] it=6545 colorings=5400 lazy-girth=1145 last: m=72 classes=6 cclen=82 t=2s
[23:43:52] it=6785 colorings=5600 lazy-girth=1185 last: m=72 classes=6 cclen=83 t=3s
[23:43:52] it=7012 colorings=5800 lazy-girth=1212 last: m=72 classes=6 cclen=85 t=3s
[23:43:52] it=7246 colorings=6000 lazy-girth=1246 last: m=72 classes=6 cclen=84 t=3s
[23:43:52] it=7482 colorings=6200 lazy-girth=1282 last: m=72 classes=6 cclen=86 t=3s
[23:43:52] it=7738 colorings=6400 lazy-girth=1338 last: m=72 classes=6 cclen=86 t=3s
[23:43:52] it=7976 colorings=6600 lazy-girth=1376 last: m=72 classes=6 cclen=85 t=3s
[23:43:52] it=8207 colorings=6800 lazy-girth=1407 last: m=72 classes=6 cclen=79 t=3s
[23:43:52] it=8446 colorings=7000 lazy-girth=1446 last: m=72 classes=6 cclen=84 t=3s
[23:43:53] it=8692 colorings=7200 lazy-girth=1492 last: m=72 classes=6 cclen=79 t=3s
[23:43:53] it=8935 colorings=7400 lazy-girth=1535 last: m=72 classes=6 cclen=86 t=3s
[23:43:53] it=9178 colorings=7600 lazy-girth=1578 last: m=72 classes=6 cclen=85 t=3s
[23:43:53] it=9424 colorings=7800 lazy-girth=1624 last: m=72 classes=6 cclen=84 t=4s
[23:43:53] it=9693 colorings=8000 lazy-girth=1693 last: m=72 classes=6 cclen=87 t=4s
[23:43:53] it=9939 colorings=8200 lazy-girth=1739 last: m=72 classes=6 cclen=86 t=4s
[23:43:53] it=10186 colorings=8400 lazy-girth=1786 last: m=72 classes=6 cclen=85 t=4s
[23:43:53] it=10434 colorings=8600 lazy-girth=1834 last: m=72 classes=6 cclen=86 t=4s
[23:43:53] it=10692 colorings=8800 lazy-girth=1892 last: m=72 classes=6 cclen=81 t=4s
[23:43:53] it=10954 colorings=9000 lazy-girth=1954 last: m=72 classes=6 cclen=86 t=4s
[23:43:54] it=11214 colorings=9200 lazy-girth=2014 last: m=72 classes=6 cclen=84 t=4s
[23:43:54] it=11470 colorings=9400 lazy-girth=2070 last: m=72 classes=6 cclen=86 t=4s
[23:43:54] it=11716 colorings=9600 lazy-girth=2116 last: m=72 classes=6 cclen=86 t=4s
[23:43:54] it=11978 colorings=9800 lazy-girth=2178 last: m=72 classes=6 cclen=75 t=5s
[23:43:54] it=12244 colorings=10000 lazy-girth=2244 last: m=72 classes=6 cclen=86 t=5s
[23:43:54] it=12499 colorings=10200 lazy-girth=2299 last: m=72 classes=6 cclen=85 t=5s
[23:43:54] it=12748 colorings=10400 lazy-girth=2348 last: m=72 classes=6 cclen=86 t=5s
[23:43:54] it=12994 colorings=10600 lazy-girth=2394 last: m=72 classes=6 cclen=82 t=5s
[23:43:54] it=13234 colorings=10800 lazy-girth=2434 last: m=72 classes=6 cclen=87 t=5s
[23:43:54] it=13478 colorings=11000 lazy-girth=2478 last: m=72 classes=6 cclen=83 t=5s
[23:43:55] it=13716 colorings=11200 lazy-girth=2516 last: m=72 classes=6 cclen=85 t=5s
[23:43:55] it=13950 colorings=11400 lazy-girth=2550 last: m=72 classes=6 cclen=87 t=5s
[23:43:55] it=14184 colorings=11600 lazy-girth=2584 last: m=72 classes=6 cclen=84 t=5s
[23:43:55] it=14410 colorings=11800 lazy-girth=2610 last: m=72 classes=6 cclen=84 t=6s
[23:43:55] it=14654 colorings=12000 lazy-girth=2654 last: m=72 classes=6 cclen=87 t=6s
[23:43:55] it=14881 colorings=12200 lazy-girth=2681 last: m=72 classes=6 cclen=87 t=6s
[23:43:55] it=15126 colorings=12400 lazy-girth=2726 last: m=72 classes=6 cclen=84 t=6s
[23:43:55] it=15371 colorings=12600 lazy-girth=2771 last: m=72 classes=6 cclen=85 t=6s
[23:43:55] it=15614 colorings=12800 lazy-girth=2814 last: m=72 classes=6 cclen=85 t=6s
[23:43:55] it=15845 colorings=13000 lazy-girth=2845 last: m=72 classes=6 cclen=83 t=6s
[23:43:55] it=16080 colorings=13200 lazy-girth=2880 last: m=72 classes=6 cclen=85 t=6s
[23:43:56] it=16324 colorings=13400 lazy-girth=2924 last: m=72 classes=6 cclen=84 t=6s
[23:43:56] it=16570 colorings=13600 lazy-girth=2970 last: m=72 classes=6 cclen=81 t=6s
[23:43:56] it=16812 colorings=13800 lazy-girth=3012 last: m=72 classes=6 cclen=86 t=6s
[23:43:56] it=17058 colorings=14000 lazy-girth=3058 last: m=72 classes=6 cclen=87 t=7s
[23:43:56] it=17299 colorings=14200 lazy-girth=3099 last: m=72 classes=6 cclen=85 t=7s
[23:43:56] it=17539 colorings=14400 lazy-girth=3139 last: m=72 classes=6 cclen=85 t=7s
[23:43:56] it=17794 colorings=14600 lazy-girth=3194 last: m=72 classes=6 cclen=72 t=7s
[23:43:56] it=18056 colorings=14800 lazy-girth=3256 last: m=72 classes=6 cclen=85 t=7s
[23:43:56] it=18316 colorings=15000 lazy-girth=3316 last: m=72 classes=6 cclen=80 t=7s
[23:43:56] it=18588 colorings=15200 lazy-girth=3388 last: m=72 classes=6 cclen=86 t=7s
[23:43:57] it=18829 colorings=15400 lazy-girth=3429 last: m=72 classes=6 cclen=86 t=7s
[23:43:57] it=19086 colorings=15600 lazy-girth=3486 last: m=72 classes=6 cclen=80 t=7s
[23:43:57] it=19325 colorings=15800 lazy-girth=3525 last: m=72 classes=6 cclen=74 t=7s
[23:43:57] it=19570 colorings=16000 lazy-girth=3570 last: m=72 classes=6 cclen=84 t=8s
[23:43:57] it=19820 colorings=16200 lazy-girth=3620 last: m=72 classes=6 cclen=86 t=8s
[23:43:57] it=20051 colorings=16400 lazy-girth=3651 last: m=72 classes=6 cclen=85 t=8s
[23:43:57] it=20295 colorings=16600 lazy-girth=3695 last: m=72 classes=6 cclen=83 t=8s
[23:43:57] it=20551 colorings=16800 lazy-girth=3751 last: m=72 classes=6 cclen=85 t=8s
[23:43:57] it=20790 colorings=17000 lazy-girth=3790 last: m=72 classes=6 cclen=86 t=8s
[23:43:57] it=21035 colorings=17200 lazy-girth=3835 last: m=72 classes=6 cclen=86 t=8s
[23:43:57] it=21284 colorings=17400 lazy-girth=3884 last: m=72 classes=6 cclen=82 t=8s
[23:43:58] it=21540 colorings=17600 lazy-girth=3940 last: m=72 classes=6 cclen=85 t=8s
[23:43:58] it=21800 colorings=17800 lazy-girth=4000 last: m=72 classes=6 cclen=87 t=8s
[23:43:58] it=22047 colorings=18000 lazy-girth=4047 last: m=72 classes=6 cclen=83 t=8s
[23:43:58] it=22303 colorings=18200 lazy-girth=4103 last: m=72 classes=6 cclen=87 t=9s
[23:43:58] it=22544 colorings=18400 lazy-girth=4144 last: m=72 classes=6 cclen=78 t=9s
[23:43:58] it=22801 colorings=18600 lazy-girth=4201 last: m=72 classes=6 cclen=86 t=9s
[23:43:58] it=23062 colorings=18800 lazy-girth=4262 last: m=72 classes=6 cclen=86 t=9s
[23:43:58] it=23310 colorings=19000 lazy-girth=4310 last: m=72 classes=6 cclen=78 t=9s
[23:43:58] it=23594 colorings=19200 lazy-girth=4394 last: m=72 classes=6 cclen=85 t=9s
[23:43:58] it=23877 colorings=19400 lazy-girth=4477 last: m=72 classes=6 cclen=86 t=9s
[23:43:59] it=24121 colorings=19600 lazy-girth=4521 last: m=72 classes=6 cclen=86 t=9s
[23:43:59] it=24374 colorings=19800 lazy-girth=4574 last: m=72 classes=6 cclen=82 t=9s
[23:43:59] it=24651 colorings=20000 lazy-girth=4651 last: m=72 classes=6 cclen=86 t=9s
[23:43:59] it=24897 colorings=20200 lazy-girth=4697 last: m=72 classes=6 cclen=78 t=10s
[23:43:59] it=25138 colorings=20400 lazy-girth=4738 last: m=72 classes=6 cclen=86 t=10s
[23:43:59] it=25379 colorings=20600 lazy-girth=4779 last: m=72 classes=6 cclen=84 t=10s
[23:43:59] it=25615 colorings=20800 lazy-girth=4815 last: m=72 classes=6 cclen=76 t=10s
[23:43:59] it=25850 colorings=21000 lazy-girth=4850 last: m=72 classes=6 cclen=85 t=10s
[23:43:59] it=26094 colorings=21200 lazy-girth=4894 last: m=72 classes=6 cclen=81 t=10s
[23:43:59] it=26355 colorings=21400 lazy-girth=4955 last: m=72 classes=6 cclen=87 t=10s
[23:44:00] it=26593 colorings=21600 lazy-girth=4993 last: m=72 classes=6 cclen=82 t=10s
[23:44:00] it=26847 colorings=21800 lazy-girth=5047 last: m=72 classes=6 cclen=84 t=10s
[23:44:00] it=27123 colorings=22000 lazy-girth=5123 last: m=72 classes=6 cclen=85 t=10s
[23:44:00] it=27395 colorings=22200 lazy-girth=5195 last: m=72 classes=6 cclen=85 t=11s
[23:44:00] it=27678 colorings=22400 lazy-girth=5278 last: m=72 classes=6 cclen=86 t=11s
[23:44:00] it=27940 colorings=22600 lazy-girth=5340 last: m=72 classes=6 cclen=86 t=11s
[23:44:00] it=28213 colorings=22800 lazy-girth=5413 last: m=72 classes=6 cclen=84 t=11s
[23:44:00] it=28447 colorings=23000 lazy-girth=5447 last: m=72 classes=6 cclen=84 t=11s
[23:44:00] it=28689 colorings=23200 lazy-girth=5489 last: m=72 classes=6 cclen=82 t=11s
[23:44:01] it=28935 colorings=23400 lazy-girth=5535 last: m=72 classes=6 cclen=86 t=11s
[23:44:01] it=29185 colorings=23600 lazy-girth=5585 last: m=72 classes=6 cclen=87 t=11s
[23:44:01] it=29448 colorings=23800 lazy-girth=5648 last: m=72 classes=6 cclen=87 t=11s
[23:44:01] it=29716 colorings=24000 lazy-girth=5716 last: m=72 classes=6 cclen=84 t=12s
[23:44:01] it=29956 colorings=24200 lazy-girth=5756 last: m=72 classes=6 cclen=87 t=12s
[23:44:01] it=30198 colorings=24400 lazy-girth=5798 last: m=72 classes=6 cclen=84 t=12s
[23:44:01] it=30483 colorings=24600 lazy-girth=5883 last: m=72 classes=6 cclen=85 t=12s
[23:44:01] it=30758 colorings=24800 lazy-girth=5958 last: m=72 classes=6 cclen=85 t=12s
[23:44:01] it=31060 colorings=25000 lazy-girth=6060 last: m=72 classes=6 cclen=85 t=12s
[23:44:02] it=31312 colorings=25200 lazy-girth=6112 last: m=72 classes=6 cclen=85 t=12s
[23:44:02] it=31557 colorings=25400 lazy-girth=6157 last: m=72 classes=6 cclen=83 t=12s
[23:44:02] it=31822 colorings=25600 lazy-girth=6222 last: m=72 classes=6 cclen=85 t=12s
[23:44:02] it=32074 colorings=25800 lazy-girth=6274 last: m=72 classes=6 cclen=76 t=13s
[23:44:02] it=32335 colorings=26000 lazy-girth=6335 last: m=72 classes=6 cclen=76 t=13s
[23:44:02] it=32604 colorings=26200 lazy-girth=6404 last: m=72 classes=6 cclen=84 t=13s
[23:44:02] it=32870 colorings=26400 lazy-girth=6470 last: m=72 classes=6 cclen=85 t=13s
[23:44:02] it=33143 colorings=26600 lazy-girth=6543 last: m=72 classes=6 cclen=85 t=13s
[23:44:02] it=33427 colorings=26800 lazy-girth=6627 last: m=72 classes=6 cclen=86 t=13s
[23:44:02] it=33688 colorings=27000 lazy-girth=6688 last: m=72 classes=6 cclen=84 t=13s
[23:44:03] it=33946 colorings=27200 lazy-girth=6746 last: m=72 classes=6 cclen=86 t=13s
[23:44:03] it=34182 colorings=27400 lazy-girth=6782 last: m=72 classes=6 cclen=86 t=13s
[23:44:03] it=34426 colorings=27600 lazy-girth=6826 last: m=72 classes=6 cclen=80 t=13s
[23:44:03] it=34675 colorings=27800 lazy-girth=6875 last: m=72 classes=6 cclen=79 t=14s
[23:44:03] it=34919 colorings=28000 lazy-girth=6919 last: m=72 classes=6 cclen=86 t=14s
[23:44:03] it=35152 colorings=28200 lazy-girth=6952 last: m=72 classes=6 cclen=86 t=14s
[23:44:03] it=35405 colorings=28400 lazy-girth=7005 last: m=72 classes=6 cclen=84 t=14s
[23:44:03] it=35646 colorings=28600 lazy-girth=7046 last: m=72 classes=6 cclen=84 t=14s
[23:44:03] it=35895 colorings=28800 lazy-girth=7095 last: m=72 classes=6 cclen=85 t=14s
[23:44:03] it=36154 colorings=29000 lazy-girth=7154 last: m=72 classes=6 cclen=86 t=14s
[23:44:04] it=36407 colorings=29200 lazy-girth=7207 last: m=72 classes=6 cclen=83 t=14s
[23:44:04] it=36667 colorings=29400 lazy-girth=7267 last: m=72 classes=6 cclen=84 t=14s
[23:44:04] it=36922 colorings=29600 lazy-girth=7322 last: m=72 classes=6 cclen=86 t=14s
[23:44:04] it=37172 colorings=29800 lazy-girth=7372 last: m=72 classes=6 cclen=87 t=15s
[23:44:04] it=37434 colorings=30000 lazy-girth=7434 last: m=72 classes=6 cclen=86 t=15s
[23:44:04] it=37696 colorings=30200 lazy-girth=7496 last: m=72 classes=6 cclen=84 t=15s
[23:44:04] it=37956 colorings=30400 lazy-girth=7556 last: m=72 classes=6 cclen=84 t=15s
[23:44:04] it=38213 colorings=30600 lazy-girth=7613 last: m=72 classes=6 cclen=86 t=15s
[23:44:04] it=38475 colorings=30800 lazy-girth=7675 last: m=72 classes=6 cclen=81 t=15s
[23:44:04] it=38742 colorings=31000 lazy-girth=7742 last: m=72 classes=6 cclen=70 t=15s
[23:44:05] it=39012 colorings=31200 lazy-girth=7812 last: m=72 classes=6 cclen=84 t=15s
[23:44:05] it=39280 colorings=31400 lazy-girth=7880 last: m=72 classes=6 cclen=81 t=15s
[23:44:05] it=39530 colorings=31600 lazy-girth=7930 last: m=72 classes=6 cclen=87 t=15s
[23:44:05] it=39788 colorings=31800 lazy-girth=7988 last: m=72 classes=6 cclen=85 t=16s
[23:44:05] it=40040 colorings=32000 lazy-girth=8040 last: m=72 classes=6 cclen=85 t=16s
[23:44:05] it=40297 colorings=32200 lazy-girth=8097 last: m=72 classes=6 cclen=85 t=16s
[23:44:05] it=40580 colorings=32400 lazy-girth=8180 last: m=72 classes=6 cclen=86 t=16s
[23:44:05] it=40862 colorings=32600 lazy-girth=8262 last: m=72 classes=6 cclen=85 t=16s
[23:44:05] it=41117 colorings=32800 lazy-girth=8317 last: m=72 classes=6 cclen=86 t=16s
[23:44:05] it=41378 colorings=33000 lazy-girth=8378 last: m=72 classes=6 cclen=86 t=16s
[23:44:06] it=41642 colorings=33200 lazy-girth=8442 last: m=72 classes=6 cclen=84 t=16s
[23:44:06] it=41924 colorings=33400 lazy-girth=8524 last: m=72 classes=6 cclen=83 t=16s
[23:44:06] it=42184 colorings=33600 lazy-girth=8584 last: m=72 classes=6 cclen=63 t=17s
[23:44:06] it=42443 colorings=33800 lazy-girth=8643 last: m=72 classes=6 cclen=85 t=17s
[23:44:06] it=42723 colorings=34000 lazy-girth=8723 last: m=72 classes=6 cclen=84 t=17s
[23:44:06] it=42995 colorings=34200 lazy-girth=8795 last: m=72 classes=6 cclen=84 t=17s
[23:44:06] it=43249 colorings=34400 lazy-girth=8849 last: m=72 classes=6 cclen=85 t=17s
[23:44:06] it=43519 colorings=34600 lazy-girth=8919 last: m=72 classes=6 cclen=84 t=17s
[23:44:06] it=43764 colorings=34800 lazy-girth=8964 last: m=72 classes=6 cclen=84 t=17s
[23:44:07] it=44002 colorings=35000 lazy-girth=9002 last: m=72 classes=6 cclen=84 t=17s
[23:44:07] it=44258 colorings=35200 lazy-girth=9058 last: m=72 classes=6 cclen=86 t=17s
[23:44:07] it=44506 colorings=35400 lazy-girth=9106 last: m=72 classes=6 cclen=81 t=17s
[23:44:07] it=44750 colorings=35600 lazy-girth=9150 last: m=72 classes=6 cclen=85 t=18s
[23:44:07] it=45007 colorings=35800 lazy-girth=9207 last: m=72 classes=6 cclen=77 t=18s
[23:44:07] it=45242 colorings=36000 lazy-girth=9242 last: m=72 classes=6 cclen=83 t=18s
[23:44:07] it=45479 colorings=36200 lazy-girth=9279 last: m=72 classes=6 cclen=85 t=18s
[23:44:07] it=45727 colorings=36400 lazy-girth=9327 last: m=72 classes=6 cclen=87 t=18s
[23:44:07] it=45965 colorings=36600 lazy-girth=9365 last: m=72 classes=6 cclen=84 t=18s
[23:44:07] it=46230 colorings=36800 lazy-girth=9430 last: m=72 classes=6 cclen=87 t=18s
[23:44:08] it=46495 colorings=37000 lazy-girth=9495 last: m=72 classes=6 cclen=84 t=18s
[23:44:08] it=46731 colorings=37200 lazy-girth=9531 last: m=72 classes=6 cclen=82 t=18s
[23:44:08] it=46990 colorings=37400 lazy-girth=9590 last: m=72 classes=6 cclen=84 t=18s
[23:44:08] it=47252 colorings=37600 lazy-girth=9652 last: m=72 classes=6 cclen=84 t=19s
[23:44:08] it=47524 colorings=37800 lazy-girth=9724 last: m=72 classes=6 cclen=85 t=19s
[23:44:08] it=47777 colorings=38000 lazy-girth=9777 last: m=72 classes=6 cclen=87 t=19s
[23:44:08] it=48039 colorings=38200 lazy-girth=9839 last: m=72 classes=6 cclen=83 t=19s
[23:44:08] it=48280 colorings=38400 lazy-girth=9880 last: m=72 classes=6 cclen=86 t=19s
[23:44:08] it=48548 colorings=38600 lazy-girth=9948 last: m=72 classes=6 cclen=85 t=19s
[23:44:08] it=48796 colorings=38800 lazy-girth=9996 last: m=72 classes=6 cclen=85 t=19s
[23:44:09] it=49043 colorings=39000 lazy-girth=10043 last: m=72 classes=6 cclen=85 t=19s
[23:44:09] it=49291 colorings=39200 lazy-girth=10091 last: m=72 classes=6 cclen=83 t=19s
[23:44:09] it=49543 colorings=39400 lazy-girth=10143 last: m=72 classes=6 cclen=85 t=19s
[23:44:09] it=49782 colorings=39600 lazy-girth=10182 last: m=72 classes=6 cclen=85 t=20s
[23:44:09] it=50041 colorings=39800 lazy-girth=10241 last: m=72 classes=6 cclen=86 t=20s
[23:44:09] it=50316 colorings=40000 lazy-girth=10316 last: m=72 classes=6 cclen=84 t=20s
[23:44:09] it=50582 colorings=40200 lazy-girth=10382 last: m=72 classes=6 cclen=87 t=20s
[23:44:09] it=50849 colorings=40400 lazy-girth=10449 last: m=72 classes=6 cclen=84 t=20s
[23:44:09] it=51091 colorings=40600 lazy-girth=10491 last: m=72 classes=6 cclen=81 t=20s
[23:44:09] it=51352 colorings=40800 lazy-girth=10552 last: m=72 classes=6 cclen=70 t=20s
[23:44:10] it=51609 colorings=41000 lazy-girth=10609 last: m=72 classes=6 cclen=85 t=20s
[23:44:10] it=51880 colorings=41200 lazy-girth=10680 last: m=72 classes=6 cclen=85 t=20s
[23:44:10] it=52150 colorings=41400 lazy-girth=10750 last: m=72 classes=6 cclen=87 t=20s
[23:44:10] it=52423 colorings=41600 lazy-girth=10823 last: m=72 classes=6 cclen=81 t=21s
[23:44:10] it=52686 colorings=41800 lazy-girth=10886 last: m=72 classes=6 cclen=83 t=21s
[23:44:10] it=52977 colorings=42000 lazy-girth=10977 last: m=72 classes=6 cclen=84 t=21s
[23:44:10] it=53246 colorings=42200 lazy-girth=11046 last: m=72 classes=6 cclen=86 t=21s
[23:44:10] it=53489 colorings=42400 lazy-girth=11089 last: m=72 classes=6 cclen=85 t=21s
[23:44:10] it=53763 colorings=42600 lazy-girth=11163 last: m=72 classes=6 cclen=85 t=21s
[23:44:11] it=54003 colorings=42800 lazy-girth=11203 last: m=72 classes=6 cclen=83 t=21s
[23:44:11] it=54270 colorings=43000 lazy-girth=11270 last: m=72 classes=6 cclen=85 t=21s
[23:44:11] it=54511 colorings=43200 lazy-girth=11311 last: m=72 classes=6 cclen=86 t=21s
[23:44:11] it=54756 colorings=43400 lazy-girth=11356 last: m=72 classes=6 cclen=83 t=22s
[23:44:11] it=55002 colorings=43600 lazy-girth=11402 last: m=72 classes=6 cclen=84 t=22s
[23:44:11] it=55253 colorings=43800 lazy-girth=11453 last: m=72 classes=6 cclen=85 t=22s
[23:44:11] it=55514 colorings=44000 lazy-girth=11514 last: m=72 classes=6 cclen=87 t=22s
[23:44:11] it=55799 colorings=44200 lazy-girth=11599 last: m=72 classes=6 cclen=84 t=22s
[23:44:11] it=56066 colorings=44400 lazy-girth=11666 last: m=72 classes=6 cclen=85 t=22s
[23:44:12] it=56336 colorings=44600 lazy-girth=11736 last: m=72 classes=6 cclen=84 t=22s
[23:44:12] it=56591 colorings=44800 lazy-girth=11791 last: m=72 classes=6 cclen=79 t=22s
[23:44:12] it=56851 colorings=45000 lazy-girth=11851 last: m=72 classes=6 cclen=85 t=22s
[23:44:12] it=57129 colorings=45200 lazy-girth=11929 last: m=72 classes=6 cclen=86 t=23s
[23:44:12] it=57398 colorings=45400 lazy-girth=11998 last: m=72 classes=6 cclen=80 t=23s
[23:44:12] it=57645 colorings=45600 lazy-girth=12045 last: m=72 classes=6 cclen=84 t=23s
[23:44:12] it=57917 colorings=45800 lazy-girth=12117 last: m=72 classes=6 cclen=83 t=23s
[23:44:12] it=58218 colorings=46000 lazy-girth=12218 last: m=72 classes=6 cclen=86 t=23s
[23:44:13] it=58498 colorings=46200 lazy-girth=12298 last: m=72 classes=6 cclen=86 t=23s
[23:44:13] it=58756 colorings=46400 lazy-girth=12356 last: m=72 classes=6 cclen=70 t=24s
[23:44:13] it=59029 colorings=46600 lazy-girth=12429 last: m=72 classes=6 cclen=85 t=24s
[23:44:13] it=59298 colorings=46800 lazy-girth=12498 last: m=72 classes=6 cclen=87 t=24s
[23:44:13] it=59575 colorings=47000 lazy-girth=12575 last: m=72 classes=6 cclen=85 t=24s
[23:44:13] it=59848 colorings=47200 lazy-girth=12648 last: m=72 classes=6 cclen=86 t=24s
[23:44:13] it=60117 colorings=47400 lazy-girth=12717 last: m=72 classes=6 cclen=86 t=24s
[23:44:14] it=60404 colorings=47600 lazy-girth=12804 last: m=72 classes=6 cclen=82 t=24s
[23:44:14] it=60664 colorings=47800 lazy-girth=12864 last: m=72 classes=6 cclen=85 t=24s
[23:44:14] it=60913 colorings=48000 lazy-girth=12913 last: m=72 classes=6 cclen=80 t=25s
[23:44:14] it=61175 colorings=48200 lazy-girth=12975 last: m=72 classes=6 cclen=86 t=25s
[23:44:14] it=61441 colorings=48400 lazy-girth=13041 last: m=72 classes=6 cclen=85 t=25s
[23:44:14] it=61694 colorings=48600 lazy-girth=13094 last: m=72 classes=6 cclen=84 t=25s
[23:44:14] it=61957 colorings=48800 lazy-girth=13157 last: m=72 classes=6 cclen=64 t=25s
[23:44:14] it=62212 colorings=49000 lazy-girth=13212 last: m=72 classes=6 cclen=87 t=25s
[23:44:14] it=62486 colorings=49200 lazy-girth=13286 last: m=72 classes=6 cclen=86 t=25s
[23:44:15] it=62751 colorings=49400 lazy-girth=13351 last: m=72 classes=6 cclen=82 t=25s
[23:44:15] it=63036 colorings=49600 lazy-girth=13436 last: m=72 classes=6 cclen=83 t=25s
[23:44:15] it=63289 colorings=49800 lazy-girth=13489 last: m=72 classes=6 cclen=84 t=25s
[23:44:15] it=63561 colorings=50000 lazy-girth=13561 last: m=72 classes=6 cclen=85 t=26s
[23:44:15] it=63858 colorings=50200 lazy-girth=13658 last: m=72 classes=6 cclen=86 t=26s
[23:44:15] it=64138 colorings=50400 lazy-girth=13738 last: m=72 classes=6 cclen=86 t=26s
[23:44:15] it=64407 colorings=50600 lazy-girth=13807 last: m=72 classes=6 cclen=84 t=26s
[23:44:15] it=64688 colorings=50800 lazy-girth=13888 last: m=72 classes=6 cclen=86 t=26s
[23:44:16] it=64974 colorings=51000 lazy-girth=13974 last: m=72 classes=6 cclen=81 t=26s
[23:44:16] it=65255 colorings=51200 lazy-girth=14055 last: m=72 classes=6 cclen=85 t=26s
[23:44:16] it=65519 colorings=51400 lazy-girth=14119 last: m=72 classes=6 cclen=83 t=26s
[23:44:16] it=65780 colorings=51600 lazy-girth=14180 last: m=72 classes=6 cclen=78 t=27s
[23:44:16] it=66045 colorings=51800 lazy-girth=14245 last: m=72 classes=6 cclen=84 t=27s
[23:44:16] it=66307 colorings=52000 lazy-girth=14307 last: m=72 classes=6 cclen=85 t=27s
[23:44:16] it=66580 colorings=52200 lazy-girth=14380 last: m=72 classes=6 cclen=85 t=27s
[23:44:16] it=66860 colorings=52400 lazy-girth=14460 last: m=72 classes=6 cclen=86 t=27s
[23:44:16] it=67109 colorings=52600 lazy-girth=14509 last: m=72 classes=6 cclen=86 t=27s
[23:44:17] it=67364 colorings=52800 lazy-girth=14564 last: m=72 classes=6 cclen=84 t=27s
[23:44:17] it=67640 colorings=53000 lazy-girth=14640 last: m=72 classes=6 cclen=84 t=27s
[23:44:17] it=67903 colorings=53200 lazy-girth=14703 last: m=72 classes=6 cclen=86 t=27s
[23:44:17] it=68180 colorings=53400 lazy-girth=14780 last: m=72 classes=6 cclen=85 t=28s
[23:44:17] it=68427 colorings=53600 lazy-girth=14827 last: m=72 classes=6 cclen=85 t=28s
[23:44:17] it=68692 colorings=53800 lazy-girth=14892 last: m=72 classes=6 cclen=76 t=28s
[23:44:17] it=68982 colorings=54000 lazy-girth=14982 last: m=72 classes=6 cclen=85 t=28s
[23:44:17] it=69287 colorings=54200 lazy-girth=15087 last: m=72 classes=6 cclen=82 t=28s
[23:44:17] it=69548 colorings=54400 lazy-girth=15148 last: m=72 classes=6 cclen=76 t=28s
[23:44:18] it=69818 colorings=54600 lazy-girth=15218 last: m=72 classes=6 cclen=86 t=28s
[23:44:18] it=70073 colorings=54800 lazy-girth=15273 last: m=72 classes=6 cclen=86 t=28s
[23:44:18] it=70343 colorings=55000 lazy-girth=15343 last: m=72 classes=6 cclen=81 t=28s
[23:44:18] it=70643 colorings=55200 lazy-girth=15443 last: m=72 classes=6 cclen=84 t=29s
[23:44:18] it=70915 colorings=55400 lazy-girth=15515 last: m=72 classes=6 cclen=81 t=29s
[23:44:18] it=71191 colorings=55600 lazy-girth=15591 last: m=72 classes=6 cclen=85 t=29s
[23:44:18] it=71464 colorings=55800 lazy-girth=15664 last: m=72 classes=6 cclen=82 t=29s
[23:44:18] it=71761 colorings=56000 lazy-girth=15761 last: m=72 classes=6 cclen=86 t=29s
[23:44:19] it=72065 colorings=56200 lazy-girth=15865 last: m=72 classes=6 cclen=87 t=29s
[23:44:19] it=72361 colorings=56400 lazy-girth=15961 last: m=72 classes=6 cclen=85 t=29s
[23:44:19] it=72636 colorings=56600 lazy-girth=16036 last: m=72 classes=6 cclen=85 t=29s
[23:44:19] it=72914 colorings=56800 lazy-girth=16114 last: m=72 classes=6 cclen=80 t=30s
[23:44:19] it=73191 colorings=57000 lazy-girth=16191 last: m=72 classes=6 cclen=84 t=30s
[23:44:19] it=73450 colorings=57200 lazy-girth=16250 last: m=72 classes=6 cclen=84 t=30s
[23:44:19] it=73700 colorings=57400 lazy-girth=16300 last: m=72 classes=6 cclen=85 t=30s
[23:44:19] it=73962 colorings=57600 lazy-girth=16362 last: m=72 classes=6 cclen=84 t=30s
[23:44:19] it=74215 colorings=57800 lazy-girth=16415 last: m=72 classes=6 cclen=86 t=30s
[23:44:20] it=74474 colorings=58000 lazy-girth=16474 last: m=72 classes=6 cclen=82 t=30s
[23:44:20] it=74732 colorings=58200 lazy-girth=16532 last: m=72 classes=6 cclen=73 t=30s
[23:44:20] it=75005 colorings=58400 lazy-girth=16605 last: m=72 classes=6 cclen=87 t=31s
[23:44:20] it=75257 colorings=58600 lazy-girth=16657 last: m=72 classes=6 cclen=85 t=31s
[23:44:20] it=75519 colorings=58800 lazy-girth=16719 last: m=72 classes=6 cclen=85 t=31s
[23:44:20] it=75785 colorings=59000 lazy-girth=16785 last: m=72 classes=6 cclen=86 t=31s
[23:44:20] it=76072 colorings=59200 lazy-girth=16872 last: m=72 classes=6 cclen=84 t=31s
[23:44:20] it=76337 colorings=59400 lazy-girth=16937 last: m=72 classes=6 cclen=81 t=31s
[23:44:21] it=76617 colorings=59600 lazy-girth=17017 last: m=72 classes=6 cclen=85 t=31s
[23:44:21] it=76888 colorings=59800 lazy-girth=17088 last: m=72 classes=6 cclen=79 t=31s
[23:44:21] it=77165 colorings=60000 lazy-girth=17165 last: m=72 classes=6 cclen=84 t=31s
[23:44:21] it=77439 colorings=60200 lazy-girth=17239 last: m=72 classes=6 cclen=84 t=32s
[23:44:21] it=77704 colorings=60400 lazy-girth=17304 last: m=72 classes=6 cclen=86 t=32s
[23:44:21] it=78004 colorings=60600 lazy-girth=17404 last: m=72 classes=6 cclen=71 t=32s
[23:44:21] it=78280 colorings=60800 lazy-girth=17480 last: m=72 classes=6 cclen=85 t=32s
[23:44:21] it=78555 colorings=61000 lazy-girth=17555 last: m=72 classes=6 cclen=83 t=32s
[23:44:22] it=78804 colorings=61200 lazy-girth=17604 last: m=72 classes=6 cclen=85 t=32s
[23:44:22] it=79056 colorings=61400 lazy-girth=17656 last: m=72 classes=6 cclen=87 t=32s
[23:44:22] it=79322 colorings=61600 lazy-girth=17722 last: m=72 classes=6 cclen=84 t=32s
[23:44:22] it=79581 colorings=61800 lazy-girth=17781 last: m=72 classes=6 cclen=65 t=33s
[23:44:22] it=79846 colorings=62000 lazy-girth=17846 last: m=72 classes=6 cclen=81 t=33s
[23:44:22] it=80109 colorings=62200 lazy-girth=17909 last: m=72 classes=6 cclen=81 t=33s
[23:44:22] it=80377 colorings=62400 lazy-girth=17977 last: m=72 classes=6 cclen=84 t=33s
[23:44:22] it=80675 colorings=62600 lazy-girth=18075 last: m=72 classes=6 cclen=74 t=33s
[23:44:22] it=80994 colorings=62800 lazy-girth=18194 last: m=72 classes=6 cclen=87 t=33s
[23:44:23] it=81268 colorings=63000 lazy-girth=18268 last: m=72 classes=6 cclen=86 t=33s
[23:44:23] it=81574 colorings=63200 lazy-girth=18374 last: m=72 classes=6 cclen=87 t=33s
[23:44:23] it=81838 colorings=63400 lazy-girth=18438 last: m=72 classes=6 cclen=75 t=34s
[23:44:23] it=82123 colorings=63600 lazy-girth=18523 last: m=72 classes=6 cclen=70 t=34s
[23:44:23] it=82415 colorings=63800 lazy-girth=18615 last: m=72 classes=6 cclen=77 t=34s
[23:44:23] it=82708 colorings=64000 lazy-girth=18708 last: m=72 classes=6 cclen=86 t=34s
[23:44:23] it=82981 colorings=64200 lazy-girth=18781 last: m=72 classes=6 cclen=80 t=34s
[23:44:23] it=83301 colorings=64400 lazy-girth=18901 last: m=72 classes=6 cclen=82 t=34s
[23:44:24] it=83625 colorings=64600 lazy-girth=19025 last: m=72 classes=6 cclen=80 t=34s
[23:44:24] it=84000 colorings=64800 lazy-girth=19200 last: m=72 classes=6 cclen=84 t=34s
[23:44:24] it=84321 colorings=65000 lazy-girth=19321 last: m=72 classes=6 cclen=83 t=35s
[23:44:24] it=84658 colorings=65200 lazy-girth=19458 last: m=72 classes=6 cclen=84 t=35s
[23:44:24] it=84974 colorings=65400 lazy-girth=19574 last: m=72 classes=6 cclen=84 t=35s
[23:44:24] it=85278 colorings=65600 lazy-girth=19678 last: m=72 classes=6 cclen=80 t=35s
[23:44:24] it=85576 colorings=65800 lazy-girth=19776 last: m=72 classes=6 cclen=75 t=35s
[23:44:25] it=85890 colorings=66000 lazy-girth=19890 last: m=72 classes=6 cclen=85 t=35s
[23:44:25] it=86199 colorings=66200 lazy-girth=19999 last: m=72 classes=6 cclen=87 t=35s
[23:44:25] it=86492 colorings=66400 lazy-girth=20092 last: m=72 classes=6 cclen=85 t=36s
[23:44:25] it=86822 colorings=66600 lazy-girth=20222 last: m=72 classes=6 cclen=87 t=36s
[23:44:25] it=87163 colorings=66800 lazy-girth=20363 last: m=72 classes=6 cclen=66 t=36s
[23:44:25] it=87504 colorings=67000 lazy-girth=20504 last: m=72 classes=6 cclen=86 t=36s
[23:44:25] it=87844 colorings=67200 lazy-girth=20644 last: m=72 classes=6 cclen=82 t=36s
[23:44:26] it=88178 colorings=67400 lazy-girth=20778 last: m=72 classes=6 cclen=86 t=36s
[23:44:26] it=88505 colorings=67600 lazy-girth=20905 last: m=72 classes=6 cclen=83 t=36s
[23:44:26] it=88822 colorings=67800 lazy-girth=21022 last: m=72 classes=6 cclen=83 t=37s
[23:44:26] it=89180 colorings=68000 lazy-girth=21180 last: m=72 classes=6 cclen=77 t=37s
[23:44:26] it=89483 colorings=68200 lazy-girth=21283 last: m=72 classes=6 cclen=86 t=37s
[23:44:26] it=89746 colorings=68400 lazy-girth=21346 last: m=72 classes=6 cclen=86 t=37s
[23:44:26] it=90024 colorings=68600 lazy-girth=21424 last: m=72 classes=6 cclen=82 t=37s
[23:44:27] it=90321 colorings=68800 lazy-girth=21521 last: m=72 classes=6 cclen=86 t=37s
[23:44:27] it=90607 colorings=69000 lazy-girth=21607 last: m=72 classes=6 cclen=85 t=37s
[23:44:27] it=90881 colorings=69200 lazy-girth=21681 last: m=72 classes=6 cclen=84 t=38s
[23:44:27] it=91173 colorings=69400 lazy-girth=21773 last: m=72 classes=6 cclen=87 t=38s
[23:44:27] it=91477 colorings=69600 lazy-girth=21877 last: m=72 classes=6 cclen=76 t=38s
[23:44:27] it=91775 colorings=69800 lazy-girth=21975 last: m=72 classes=6 cclen=87 t=38s
[23:44:27] it=92063 colorings=70000 lazy-girth=22063 last: m=72 classes=6 cclen=84 t=38s
[23:44:28] it=92367 colorings=70200 lazy-girth=22167 last: m=72 classes=6 cclen=85 t=38s
[23:44:28] it=92679 colorings=70400 lazy-girth=22279 last: m=72 classes=6 cclen=82 t=38s
[23:44:28] it=92978 colorings=70600 lazy-girth=22378 last: m=72 classes=6 cclen=87 t=39s
[23:44:28] it=93279 colorings=70800 lazy-girth=22479 last: m=72 classes=6 cclen=86 t=39s
[23:44:28] it=93595 colorings=71000 lazy-girth=22595 last: m=72 classes=6 cclen=81 t=39s
[23:44:28] it=93895 colorings=71200 lazy-girth=22695 last: m=72 classes=6 cclen=83 t=39s
[23:44:28] it=94179 colorings=71400 lazy-girth=22779 last: m=72 classes=6 cclen=85 t=39s
[23:44:29] it=94509 colorings=71600 lazy-girth=22909 last: m=72 classes=6 cclen=85 t=39s
[23:44:29] it=94820 colorings=71800 lazy-girth=23020 last: m=72 classes=6 cclen=86 t=39s
[23:44:29] it=95120 colorings=72000 lazy-girth=23120 last: m=72 classes=6 cclen=86 t=40s
[23:44:29] it=95435 colorings=72200 lazy-girth=23235 last: m=72 classes=6 cclen=86 t=40s
[23:44:29] it=95719 colorings=72400 lazy-girth=23319 last: m=72 classes=6 cclen=82 t=40s
[23:44:29] it=96043 colorings=72600 lazy-girth=23443 last: m=72 classes=6 cclen=84 t=40s
[23:44:29] it=96372 colorings=72800 lazy-girth=23572 last: m=72 classes=6 cclen=77 t=40s
[23:44:30] it=96689 colorings=73000 lazy-girth=23689 last: m=72 classes=6 cclen=84 t=40s
[23:44:30] it=97008 colorings=73200 lazy-girth=23808 last: m=72 classes=6 cclen=83 t=40s
[23:44:30] it=97318 colorings=73400 lazy-girth=23918 last: m=72 classes=6 cclen=86 t=41s
[23:44:30] it=97626 colorings=73600 lazy-girth=24026 last: m=72 classes=6 cclen=85 t=41s
[23:44:30] it=97940 colorings=73800 lazy-girth=24140 last: m=72 classes=6 cclen=85 t=41s
[23:44:31] it=98256 colorings=74000 lazy-girth=24256 last: m=72 classes=6 cclen=82 t=42s
[23:44:31] it=98528 colorings=74200 lazy-girth=24328 last: m=72 classes=6 cclen=85 t=42s
[23:44:31] it=98789 colorings=74400 lazy-girth=24389 last: m=72 classes=6 cclen=84 t=42s
[23:44:31] it=99072 colorings=74600 lazy-girth=24472 last: m=72 classes=6 cclen=87 t=42s
[23:44:31] it=99361 colorings=74800 lazy-girth=24561 last: m=72 classes=6 cclen=77 t=42s
[23:44:31] it=99645 colorings=75000 lazy-girth=24645 last: m=72 classes=6 cclen=84 t=42s
[23:44:32] it=99916 colorings=75200 lazy-girth=24716 last: m=72 classes=6 cclen=86 t=42s
[23:44:32] it=100202 colorings=75400 lazy-girth=24802 last: m=72 classes=6 cclen=79 t=42s
[23:44:32] it=100489 colorings=75600 lazy-girth=24889 last: m=72 classes=6 cclen=85 t=43s
[23:44:32] it=100763 colorings=75800 lazy-girth=24963 last: m=72 classes=6 cclen=85 t=43s
[23:44:32] it=101027 colorings=76000 lazy-girth=25027 last: m=72 classes=6 cclen=77 t=43s
[23:44:32] it=101310 colorings=76200 lazy-girth=25110 last: m=72 classes=6 cclen=82 t=43s
[23:44:32] it=101595 colorings=76400 lazy-girth=25195 last: m=72 classes=6 cclen=87 t=43s
[23:44:32] it=101862 colorings=76600 lazy-girth=25262 last: m=72 classes=6 cclen=84 t=43s
[23:44:33] it=102143 colorings=76800 lazy-girth=25343 last: m=72 classes=6 cclen=85 t=43s
[23:44:33] it=102420 colorings=77000 lazy-girth=25420 last: m=72 classes=6 cclen=87 t=43s
[23:44:33] it=102694 colorings=77200 lazy-girth=25494 last: m=72 classes=6 cclen=85 t=44s
[23:44:33] it=102958 colorings=77400 lazy-girth=25558 last: m=72 classes=6 cclen=81 t=44s
[23:44:33] it=103233 colorings=77600 lazy-girth=25633 last: m=72 classes=6 cclen=70 t=44s
[23:44:33] it=103526 colorings=77800 lazy-girth=25726 last: m=72 classes=6 cclen=82 t=44s
[23:44:33] it=103816 colorings=78000 lazy-girth=25816 last: m=72 classes=6 cclen=86 t=44s
[23:44:33] it=104114 colorings=78200 lazy-girth=25914 last: m=72 classes=6 cclen=78 t=44s
[23:44:34] it=104428 colorings=78400 lazy-girth=26028 last: m=72 classes=6 cclen=87 t=44s
[23:44:34] it=104720 colorings=78600 lazy-girth=26120 last: m=72 classes=6 cclen=82 t=44s
[23:44:34] it=105046 colorings=78800 lazy-girth=26246 last: m=72 classes=6 cclen=84 t=45s
[23:44:34] it=105300 colorings=79000 lazy-girth=26300 last: m=72 classes=6 cclen=87 t=45s
[23:44:34] it=105581 colorings=79200 lazy-girth=26381 last: m=72 classes=6 cclen=83 t=45s
[23:44:34] it=105865 colorings=79400 lazy-girth=26465 last: m=72 classes=6 cclen=86 t=45s
[23:44:34] it=106155 colorings=79600 lazy-girth=26555 last: m=72 classes=6 cclen=78 t=45s
[23:44:35] it=106438 colorings=79800 lazy-girth=26638 last: m=72 classes=6 cclen=77 t=45s
[23:44:35] it=106732 colorings=80000 lazy-girth=26732 last: m=72 classes=6 cclen=85 t=45s
[23:44:35] it=107053 colorings=80200 lazy-girth=26853 last: m=72 classes=6 cclen=78 t=46s
[23:44:35] it=107335 colorings=80400 lazy-girth=26935 last: m=72 classes=6 cclen=86 t=46s
[23:44:35] it=107646 colorings=80600 lazy-girth=27046 last: m=72 classes=6 cclen=86 t=46s
[23:44:35] it=107914 colorings=80800 lazy-girth=27114 last: m=72 classes=6 cclen=86 t=46s
[23:44:35] it=108210 colorings=81000 lazy-girth=27210 last: m=72 classes=6 cclen=84 t=46s
[23:44:36] it=108480 colorings=81200 lazy-girth=27280 last: m=72 classes=6 cclen=86 t=46s
[23:44:36] it=108762 colorings=81400 lazy-girth=27362 last: m=72 classes=6 cclen=85 t=46s
[23:44:36] it=109029 colorings=81600 lazy-girth=27429 last: m=72 classes=6 cclen=85 t=47s
[23:44:36] it=109304 colorings=81800 lazy-girth=27504 last: m=72 classes=6 cclen=86 t=47s
[23:44:36] it=109629 colorings=82000 lazy-girth=27629 last: m=72 classes=6 cclen=86 t=47s
[23:44:36] it=109935 colorings=82200 lazy-girth=27735 last: m=72 classes=6 cclen=87 t=47s
[23:44:37] it=110227 colorings=82400 lazy-girth=27827 last: m=72 classes=6 cclen=83 t=47s
[23:44:37] it=110530 colorings=82600 lazy-girth=27930 last: m=72 classes=6 cclen=85 t=47s
[23:44:37] it=110825 colorings=82800 lazy-girth=28025 last: m=72 classes=6 cclen=82 t=48s
[23:44:37] it=111101 colorings=83000 lazy-girth=28101 last: m=72 classes=6 cclen=86 t=48s
[23:44:37] it=111376 colorings=83200 lazy-girth=28176 last: m=72 classes=6 cclen=86 t=48s
[23:44:37] it=111664 colorings=83400 lazy-girth=28264 last: m=72 classes=6 cclen=84 t=48s
[23:44:37] it=111949 colorings=83600 lazy-girth=28349 last: m=72 classes=6 cclen=78 t=48s
[23:44:38] it=112240 colorings=83800 lazy-girth=28440 last: m=72 classes=6 cclen=85 t=48s
[23:44:38] it=112534 colorings=84000 lazy-girth=28534 last: m=72 classes=6 cclen=70 t=48s
[23:44:38] it=112796 colorings=84200 lazy-girth=28596 last: m=72 classes=6 cclen=84 t=49s
[23:44:38] it=113050 colorings=84400 lazy-girth=28650 last: m=72 classes=6 cclen=72 t=49s
[23:44:38] it=113341 colorings=84600 lazy-girth=28741 last: m=72 classes=6 cclen=83 t=49s
[23:44:38] it=113643 colorings=84800 lazy-girth=28843 last: m=72 classes=6 cclen=86 t=49s
[23:44:38] it=113927 colorings=85000 lazy-girth=28927 last: m=72 classes=6 cclen=81 t=49s
[23:44:39] it=114224 colorings=85200 lazy-girth=29024 last: m=72 classes=6 cclen=86 t=49s
[23:44:39] it=114512 colorings=85400 lazy-girth=29112 last: m=72 classes=6 cclen=79 t=49s
[23:44:39] it=114821 colorings=85600 lazy-girth=29221 last: m=72 classes=6 cclen=81 t=50s
[23:44:39] it=115122 colorings=85800 lazy-girth=29322 last: m=72 classes=6 cclen=86 t=50s
[23:44:39] it=115432 colorings=86000 lazy-girth=29432 last: m=72 classes=6 cclen=87 t=50s
[23:44:39] it=115737 colorings=86200 lazy-girth=29537 last: m=72 classes=6 cclen=86 t=50s
[23:44:40] it=116016 colorings=86400 lazy-girth=29616 last: m=72 classes=6 cclen=85 t=50s
[23:44:40] it=116306 colorings=86600 lazy-girth=29706 last: m=72 classes=6 cclen=87 t=50s
[23:44:40] it=116614 colorings=86800 lazy-girth=29814 last: m=72 classes=6 cclen=83 t=51s
[23:44:40] it=116934 colorings=87000 lazy-girth=29934 last: m=72 classes=6 cclen=87 t=51s
[23:44:40] it=117255 colorings=87200 lazy-girth=30055 last: m=72 classes=6 cclen=86 t=51s
[23:44:40] it=117576 colorings=87400 lazy-girth=30176 last: m=72 classes=6 cclen=87 t=51s
[23:44:41] it=117896 colorings=87600 lazy-girth=30296 last: m=72 classes=6 cclen=78 t=51s
[23:44:41] it=118157 colorings=87800 lazy-girth=30357 last: m=72 classes=6 cclen=81 t=51s
[23:44:41] it=118443 colorings=88000 lazy-girth=30443 last: m=72 classes=6 cclen=84 t=52s
[23:44:41] it=118733 colorings=88200 lazy-girth=30533 last: m=72 classes=6 cclen=86 t=52s
[23:44:41] it=119029 colorings=88400 lazy-girth=30629 last: m=72 classes=6 cclen=73 t=52s
[23:44:41] it=119301 colorings=88600 lazy-girth=30701 last: m=72 classes=6 cclen=82 t=52s
[23:44:41] it=119592 colorings=88800 lazy-girth=30792 last: m=72 classes=6 cclen=87 t=52s
[23:44:42] it=119870 colorings=89000 lazy-girth=30870 last: m=72 classes=6 cclen=80 t=52s
[23:44:42] it=120151 colorings=89200 lazy-girth=30951 last: m=72 classes=6 cclen=85 t=53s
[23:44:42] it=120451 colorings=89400 lazy-girth=31051 last: m=72 classes=6 cclen=86 t=53s
[23:44:42] it=120750 colorings=89600 lazy-girth=31150 last: m=72 classes=6 cclen=82 t=53s
[23:44:42] it=121045 colorings=89800 lazy-girth=31245 last: m=72 classes=6 cclen=87 t=53s
[23:44:42] it=121332 colorings=90000 lazy-girth=31332 last: m=72 classes=6 cclen=86 t=53s
[23:44:43] it=121607 colorings=90200 lazy-girth=31407 last: m=72 classes=6 cclen=77 t=53s
[23:44:43] it=121896 colorings=90400 lazy-girth=31496 last: m=72 classes=6 cclen=81 t=54s
[23:44:43] it=122203 colorings=90600 lazy-girth=31603 last: m=72 classes=6 cclen=81 t=54s
[23:44:43] it=122503 colorings=90800 lazy-girth=31703 last: m=72 classes=6 cclen=85 t=54s
[23:44:43] it=122799 colorings=91000 lazy-girth=31799 last: m=72 classes=6 cclen=84 t=54s
[23:44:44] it=123128 colorings=91200 lazy-girth=31928 last: m=72 classes=6 cclen=86 t=54s
[23:44:44] it=123428 colorings=91400 lazy-girth=32028 last: m=72 classes=6 cclen=87 t=54s
[23:44:44] it=123714 colorings=91600 lazy-girth=32114 last: m=72 classes=6 cclen=87 t=55s
[23:44:44] it=124024 colorings=91800 lazy-girth=32224 last: m=72 classes=6 cclen=82 t=55s
[23:44:44] it=124335 colorings=92000 lazy-girth=32335 last: m=72 classes=6 cclen=84 t=55s
[23:44:44] it=124636 colorings=92200 lazy-girth=32436 last: m=72 classes=6 cclen=86 t=55s
[23:44:45] it=124938 colorings=92400 lazy-girth=32538 last: m=72 classes=6 cclen=86 t=55s
[23:44:45] it=125226 colorings=92600 lazy-girth=32626 last: m=72 classes=6 cclen=84 t=55s
[23:44:45] it=125504 colorings=92800 lazy-girth=32704 last: m=72 classes=6 cclen=78 t=56s
[23:44:45] it=125796 colorings=93000 lazy-girth=32796 last: m=72 classes=6 cclen=83 t=56s
[23:44:45] it=126066 colorings=93200 lazy-girth=32866 last: m=72 classes=6 cclen=87 t=56s
[23:44:45] it=126329 colorings=93400 lazy-girth=32929 last: m=72 classes=6 cclen=82 t=56s
[23:44:46] it=126626 colorings=93600 lazy-girth=33026 last: m=72 classes=6 cclen=81 t=56s
[23:44:46] it=126911 colorings=93800 lazy-girth=33111 last: m=72 classes=6 cclen=86 t=56s
[23:44:46] it=127191 colorings=94000 lazy-girth=33191 last: m=72 classes=6 cclen=87 t=57s
[23:44:46] it=127482 colorings=94200 lazy-girth=33282 last: m=72 classes=6 cclen=81 t=57s
[23:44:46] it=127797 colorings=94400 lazy-girth=33397 last: m=72 classes=6 cclen=85 t=57s
[23:44:46] it=128095 colorings=94600 lazy-girth=33495 last: m=72 classes=6 cclen=72 t=57s
[23:44:47] it=128379 colorings=94800 lazy-girth=33579 last: m=72 classes=6 cclen=85 t=57s
[23:44:47] it=128692 colorings=95000 lazy-girth=33692 last: m=72 classes=6 cclen=86 t=57s
[23:44:47] it=128980 colorings=95200 lazy-girth=33780 last: m=72 classes=6 cclen=86 t=58s
[23:44:47] it=129280 colorings=95400 lazy-girth=33880 last: m=72 classes=6 cclen=87 t=58s
[23:44:47] it=129616 colorings=95600 lazy-girth=34016 last: m=72 classes=6 cclen=81 t=58s
[23:44:48] it=129927 colorings=95800 lazy-girth=34127 last: m=72 classes=6 cclen=84 t=58s
[23:44:48] it=130218 colorings=96000 lazy-girth=34218 last: m=72 classes=6 cclen=85 t=58s
[23:44:48] it=130519 colorings=96200 lazy-girth=34319 last: m=72 classes=6 cclen=85 t=59s
[23:44:48] it=130844 colorings=96400 lazy-girth=34444 last: m=72 classes=6 cclen=83 t=59s
[23:44:48] it=131156 colorings=96600 lazy-girth=34556 last: m=72 classes=6 cclen=86 t=59s
[23:44:48] it=131503 colorings=96800 lazy-girth=34703 last: m=72 classes=6 cclen=86 t=59s
[23:44:49] it=131810 colorings=97000 lazy-girth=34810 last: m=72 classes=6 cclen=84 t=59s
[23:44:49] it=132119 colorings=97200 lazy-girth=34919 last: m=72 classes=6 cclen=74 t=60s
[23:44:49] it=132437 colorings=97400 lazy-girth=35037 last: m=72 classes=6 cclen=86 t=60s
[23:44:49] it=132738 colorings=97600 lazy-girth=35138 last: m=72 classes=6 cclen=82 t=60s
[23:44:50] it=133046 colorings=97800 lazy-girth=35246 last: m=72 classes=6 cclen=77 t=60s
[23:44:50] it=133359 colorings=98000 lazy-girth=35359 last: m=72 classes=6 cclen=86 t=60s
[23:44:50] it=133680 colorings=98200 lazy-girth=35480 last: m=72 classes=6 cclen=82 t=61s
[23:44:50] it=134012 colorings=98400 lazy-girth=35612 last: m=72 classes=6 cclen=86 t=61s
[23:44:50] it=134327 colorings=98600 lazy-girth=35727 last: m=72 classes=6 cclen=85 t=61s
[23:44:51] it=134627 colorings=98800 lazy-girth=35827 last: m=72 classes=6 cclen=86 t=61s
[23:44:51] it=134922 colorings=99000 lazy-girth=35922 last: m=72 classes=6 cclen=87 t=62s
[23:44:51] it=135216 colorings=99200 lazy-girth=36016 last: m=72 classes=6 cclen=85 t=62s
[23:44:51] it=135542 colorings=99400 lazy-girth=36142 last: m=72 classes=6 cclen=84 t=62s
[23:44:52] it=135832 colorings=99600 lazy-girth=36232 last: m=72 classes=6 cclen=87 t=62s
[23:44:52] it=136169 colorings=99800 lazy-girth=36369 last: m=72 classes=6 cclen=84 t=63s
[23:44:52] it=136512 colorings=100000 lazy-girth=36512 last: m=72 classes=6 cclen=84 t=63s
[23:44:52] it=136847 colorings=100200 lazy-girth=36647 last: m=72 classes=6 cclen=84 t=63s
[23:44:53] it=137169 colorings=100400 lazy-girth=36769 last: m=72 classes=6 cclen=86 t=63s
[23:44:53] it=137497 colorings=100600 lazy-girth=36897 last: m=72 classes=6 cclen=84 t=64s
[23:44:53] it=137771 colorings=100800 lazy-girth=36971 last: m=72 classes=6 cclen=84 t=64s
[23:44:54] it=138001 colorings=101000 lazy-girth=37001 last: m=72 classes=6 cclen=86 t=64s
[23:44:54] it=138263 colorings=101200 lazy-girth=37063 last: m=72 classes=6 cclen=87 t=64s
[23:44:54] it=138498 colorings=101400 lazy-girth=37098 last: m=72 classes=6 cclen=81 t=65s
[23:44:54] it=138730 colorings=101600 lazy-girth=37130 last: m=72 classes=6 cclen=82 t=65s
[23:44:54] it=138970 colorings=101800 lazy-girth=37170 last: m=72 classes=6 cclen=82 t=65s
[23:44:54] it=139181 colorings=102000 lazy-girth=37181 last: m=72 classes=6 cclen=65 t=65s
[23:44:54] it=139386 colorings=102200 lazy-girth=37186 last: m=72 classes=6 cclen=80 t=65s
[23:44:54] it=139599 colorings=102400 lazy-girth=37199 last: m=72 classes=6 cclen=84 t=65s
[23:44:54] it=139807 colorings=102600 lazy-girth=37207 last: m=72 classes=6 cclen=85 t=65s
[23:44:55] it=140020 colorings=102800 lazy-girth=37220 last: m=72 classes=6 cclen=85 t=66s
[23:44:55] it=140234 colorings=103000 lazy-girth=37234 last: m=72 classes=6 cclen=85 t=66s
[23:44:56] it=140464 colorings=103200 lazy-girth=37264 last: m=72 classes=6 cclen=81 t=66s
[23:44:56] it=140677 colorings=103400 lazy-girth=37277 last: m=72 classes=6 cclen=86 t=66s
[23:44:56] it=140887 colorings=103600 lazy-girth=37287 last: m=72 classes=6 cclen=84 t=66s
[23:44:56] it=141110 colorings=103800 lazy-girth=37310 last: m=72 classes=6 cclen=84 t=67s
[23:44:56] it=141334 colorings=104000 lazy-girth=37334 last: m=72 classes=6 cclen=86 t=67s
[23:44:56] it=141544 colorings=104200 lazy-girth=37344 last: m=72 classes=6 cclen=85 t=67s
[23:44:56] it=141763 colorings=104400 lazy-girth=37363 last: m=72 classes=6 cclen=83 t=67s
[23:44:56] it=141966 colorings=104600 lazy-girth=37366 last: m=72 classes=6 cclen=84 t=67s
[23:44:56] it=142179 colorings=104800 lazy-girth=37379 last: m=72 classes=6 cclen=86 t=67s
[23:44:57] it=142394 colorings=105000 lazy-girth=37394 last: m=72 classes=6 cclen=74 t=67s
[23:44:57] it=142599 colorings=105200 lazy-girth=37399 last: m=72 classes=6 cclen=69 t=67s
[23:44:57] it=142805 colorings=105400 lazy-girth=37405 last: m=72 classes=6 cclen=82 t=67s
[23:44:57] it=143012 colorings=105600 lazy-girth=37412 last: m=72 classes=6 cclen=85 t=68s
[23:44:57] it=143221 colorings=105800 lazy-girth=37421 last: m=72 classes=6 cclen=86 t=68s
[23:44:57] it=143425 colorings=106000 lazy-girth=37425 last: m=72 classes=6 cclen=83 t=68s
[23:44:57] it=143644 colorings=106200 lazy-girth=37444 last: m=72 classes=6 cclen=85 t=68s
[23:44:57] it=143856 colorings=106400 lazy-girth=37456 last: m=72 classes=6 cclen=75 t=68s
[23:44:57] it=144074 colorings=106600 lazy-girth=37474 last: m=72 classes=6 cclen=87 t=68s
[23:44:58] it=144283 colorings=106800 lazy-girth=37483 last: m=72 classes=6 cclen=85 t=68s
[23:44:58] it=144503 colorings=107000 lazy-girth=37503 last: m=72 classes=6 cclen=81 t=68s
[23:44:58] it=144748 colorings=107200 lazy-girth=37548 last: m=72 classes=6 cclen=82 t=68s
[23:44:58] it=144987 colorings=107400 lazy-girth=37587 last: m=72 classes=6 cclen=79 t=69s
[23:44:58] it=145214 colorings=107600 lazy-girth=37614 last: m=72 classes=6 cclen=82 t=69s
[23:44:58] it=145446 colorings=107800 lazy-girth=37646 last: m=72 classes=6 cclen=84 t=69s
[23:44:58] it=145660 colorings=108000 lazy-girth=37660 last: m=72 classes=6 cclen=81 t=69s
[23:44:58] it=145861 colorings=108200 lazy-girth=37661 last: m=72 classes=6 cclen=83 t=69s
[23:44:58] it=146078 colorings=108400 lazy-girth=37678 last: m=72 classes=6 cclen=84 t=69s
[23:44:59] it=146286 colorings=108600 lazy-girth=37686 last: m=72 classes=6 cclen=84 t=69s
[23:44:59] it=146498 colorings=108800 lazy-girth=37698 last: m=72 classes=6 cclen=84 t=69s
[23:44:59] it=146737 colorings=109000 lazy-girth=37737 last: m=72 classes=6 cclen=79 t=69s
[23:44:59] it=146987 colorings=109200 lazy-girth=37787 last: m=72 classes=6 cclen=83 t=70s
[23:44:59] it=147188 colorings=109400 lazy-girth=37788 last: m=72 classes=6 cclen=80 t=70s
[23:44:59] it=147418 colorings=109600 lazy-girth=37818 last: m=72 classes=6 cclen=86 t=70s
[23:44:59] it=147627 colorings=109800 lazy-girth=37827 last: m=72 classes=6 cclen=81 t=70s
[23:44:59] it=147837 colorings=110000 lazy-girth=37837 last: m=72 classes=6 cclen=85 t=70s
[23:44:59] it=148060 colorings=110200 lazy-girth=37860 last: m=72 classes=6 cclen=83 t=70s
[23:44:59] it=148261 colorings=110400 lazy-girth=37861 last: m=72 classes=6 cclen=75 t=70s
[23:45:00] it=148467 colorings=110600 lazy-girth=37867 last: m=72 classes=6 cclen=84 t=70s
[23:45:00] it=148686 colorings=110800 lazy-girth=37886 last: m=72 classes=6 cclen=86 t=70s
[23:45:00] it=148888 colorings=111000 lazy-girth=37888 last: m=72 classes=6 cclen=86 t=70s
[23:45:00] it=149092 colorings=111200 lazy-girth=37892 last: m=72 classes=6 cclen=83 t=71s
[23:45:00] it=149293 colorings=111400 lazy-girth=37893 last: m=72 classes=6 cclen=85 t=71s
[23:45:00] it=149515 colorings=111600 lazy-girth=37915 last: m=72 classes=6 cclen=86 t=71s
[23:45:00] it=149771 colorings=111800 lazy-girth=37971 last: m=72 classes=6 cclen=87 t=71s
[23:45:00] it=150019 colorings=112000 lazy-girth=38019 last: m=72 classes=6 cclen=83 t=71s
[23:45:00] it=150235 colorings=112200 lazy-girth=38035 last: m=72 classes=6 cclen=86 t=71s
[23:45:01] it=150452 colorings=112400 lazy-girth=38052 last: m=72 classes=6 cclen=86 t=71s
[23:45:01] it=150681 colorings=112600 lazy-girth=38081 last: m=72 classes=6 cclen=76 t=71s
[23:45:01] it=150899 colorings=112800 lazy-girth=38099 last: m=72 classes=6 cclen=82 t=71s
[23:45:01] it=151106 colorings=113000 lazy-girth=38106 last: m=72 classes=6 cclen=83 t=72s
[23:45:01] it=151319 colorings=113200 lazy-girth=38119 last: m=72 classes=6 cclen=85 t=72s
[23:45:01] it=151531 colorings=113400 lazy-girth=38131 last: m=72 classes=6 cclen=83 t=72s
[23:45:01] it=151737 colorings=113600 lazy-girth=38137 last: m=72 classes=6 cclen=80 t=72s
[23:45:01] it=151953 colorings=113800 lazy-girth=38153 last: m=72 classes=6 cclen=84 t=72s
[23:45:01] it=152180 colorings=114000 lazy-girth=38180 last: m=72 classes=6 cclen=83 t=72s
[23:45:02] it=152429 colorings=114200 lazy-girth=38229 last: m=72 classes=6 cclen=86 t=72s
[23:45:02] it=152638 colorings=114400 lazy-girth=38238 last: m=72 classes=6 cclen=83 t=72s
[23:45:02] it=152851 colorings=114600 lazy-girth=38251 last: m=72 classes=6 cclen=72 t=72s
[23:45:02] it=153064 colorings=114800 lazy-girth=38264 last: m=72 classes=6 cclen=84 t=73s
[23:45:02] it=153275 colorings=115000 lazy-girth=38275 last: m=72 classes=6 cclen=86 t=73s
[23:45:02] it=153495 colorings=115200 lazy-girth=38295 last: m=72 classes=6 cclen=87 t=73s
[23:45:02] it=153700 colorings=115400 lazy-girth=38300 last: m=72 classes=6 cclen=85 t=73s
[23:45:02] it=153915 colorings=115600 lazy-girth=38315 last: m=72 classes=6 cclen=85 t=73s
[23:45:02] it=154125 colorings=115800 lazy-girth=38325 last: m=72 classes=6 cclen=80 t=73s
[23:45:03] it=154331 colorings=116000 lazy-girth=38331 last: m=72 classes=6 cclen=85 t=73s
[23:45:03] it=154550 colorings=116200 lazy-girth=38350 last: m=72 classes=6 cclen=84 t=73s
[23:45:03] it=154769 colorings=116400 lazy-girth=38369 last: m=72 classes=6 cclen=87 t=73s
[23:45:03] it=154982 colorings=116600 lazy-girth=38382 last: m=72 classes=6 cclen=87 t=74s
[23:45:03] it=155199 colorings=116800 lazy-girth=38399 last: m=72 classes=6 cclen=85 t=74s
[23:45:03] it=155402 colorings=117000 lazy-girth=38402 last: m=72 classes=6 cclen=85 t=74s
[23:45:03] it=155633 colorings=117200 lazy-girth=38433 last: m=72 classes=6 cclen=82 t=74s
[23:45:03] it=155845 colorings=117400 lazy-girth=38445 last: m=72 classes=6 cclen=86 t=74s
[23:45:03] it=156063 colorings=117600 lazy-girth=38463 last: m=72 classes=6 cclen=80 t=74s
[23:45:04] it=156299 colorings=117800 lazy-girth=38499 last: m=72 classes=6 cclen=83 t=74s
[23:45:04] it=156556 colorings=118000 lazy-girth=38556 last: m=72 classes=6 cclen=84 t=74s
[23:45:04] it=156787 colorings=118200 lazy-girth=38587 last: m=72 classes=6 cclen=85 t=74s
[23:45:04] it=157054 colorings=118400 lazy-girth=38654 last: m=72 classes=6 cclen=86 t=75s
[23:45:04] it=157278 colorings=118600 lazy-girth=38678 last: m=72 classes=6 cclen=86 t=75s
[23:45:04] it=157500 colorings=118800 lazy-girth=38700 last: m=72 classes=6 cclen=84 t=75s
[23:45:04] it=157708 colorings=119000 lazy-girth=38708 last: m=72 classes=6 cclen=85 t=75s
[23:45:04] it=157927 colorings=119200 lazy-girth=38727 last: m=72 classes=6 cclen=83 t=75s
[23:45:04] it=158139 colorings=119400 lazy-girth=38739 last: m=72 classes=6 cclen=76 t=75s
[23:45:05] it=158354 colorings=119600 lazy-girth=38754 last: m=72 classes=6 cclen=85 t=75s
[23:45:05] it=158571 colorings=119800 lazy-girth=38771 last: m=72 classes=6 cclen=84 t=75s
[23:45:05] it=158778 colorings=120000 lazy-girth=38778 last: m=72 classes=6 cclen=83 t=76s
[23:45:05] it=158987 colorings=120200 lazy-girth=38787 last: m=72 classes=6 cclen=83 t=76s
[23:45:05] it=159252 colorings=120400 lazy-girth=38852 last: m=72 classes=6 cclen=86 t=76s
[23:45:05] it=159546 colorings=120600 lazy-girth=38946 last: m=72 classes=6 cclen=85 t=76s
[23:45:05] it=159822 colorings=120800 lazy-girth=39022 last: m=72 classes=6 cclen=84 t=76s
[23:45:05] it=160045 colorings=121000 lazy-girth=39045 last: m=72 classes=6 cclen=83 t=76s
[23:45:06] it=160298 colorings=121200 lazy-girth=39098 last: m=72 classes=6 cclen=72 t=76s
[23:45:06] it=160571 colorings=121400 lazy-girth=39171 last: m=72 classes=6 cclen=81 t=76s
[23:45:06] it=160826 colorings=121600 lazy-girth=39226 last: m=72 classes=6 cclen=84 t=76s
[23:45:06] it=161050 colorings=121800 lazy-girth=39250 last: m=72 classes=6 cclen=87 t=77s
[23:45:06] it=161280 colorings=122000 lazy-girth=39280 last: m=72 classes=6 cclen=84 t=77s
[23:45:06] it=161514 colorings=122200 lazy-girth=39314 last: m=72 classes=6 cclen=84 t=77s
[23:45:06] it=161746 colorings=122400 lazy-girth=39346 last: m=72 classes=6 cclen=86 t=77s
[23:45:06] it=161977 colorings=122600 lazy-girth=39377 last: m=72 classes=6 cclen=86 t=77s
[23:45:06] it=162214 colorings=122800 lazy-girth=39414 last: m=72 classes=6 cclen=83 t=77s
[23:45:07] it=162451 colorings=123000 lazy-girth=39451 last: m=72 classes=6 cclen=85 t=77s
[23:45:07] it=162681 colorings=123200 lazy-girth=39481 last: m=72 classes=6 cclen=86 t=77s
[23:45:07] it=162901 colorings=123400 lazy-girth=39501 last: m=72 classes=6 cclen=79 t=77s
[23:45:07] it=163124 colorings=123600 lazy-girth=39524 last: m=72 classes=6 cclen=85 t=78s
[23:45:07] it=163359 colorings=123800 lazy-girth=39559 last: m=72 classes=6 cclen=81 t=78s
[23:45:07] it=163583 colorings=124000 lazy-girth=39583 last: m=72 classes=6 cclen=80 t=78s
[23:45:07] it=163829 colorings=124200 lazy-girth=39629 last: m=72 classes=6 cclen=84 t=78s
[23:45:07] it=164067 colorings=124400 lazy-girth=39667 last: m=72 classes=6 cclen=84 t=78s
[23:45:08] it=164299 colorings=124600 lazy-girth=39699 last: m=72 classes=6 cclen=84 t=78s
[23:45:08] it=164526 colorings=124800 lazy-girth=39726 last: m=72 classes=6 cclen=84 t=78s
[23:45:08] it=164734 colorings=125000 lazy-girth=39734 last: m=72 classes=6 cclen=87 t=79s
[23:45:08] it=164954 colorings=125200 lazy-girth=39754 last: m=72 classes=6 cclen=86 t=79s
[23:45:08] it=165178 colorings=125400 lazy-girth=39778 last: m=72 classes=6 cclen=86 t=79s
[23:45:08] it=165393 colorings=125600 lazy-girth=39793 last: m=72 classes=6 cclen=86 t=79s
[23:45:08] it=165660 colorings=125800 lazy-girth=39860 last: m=72 classes=6 cclen=85 t=79s
[23:45:08] it=165892 colorings=126000 lazy-girth=39892 last: m=72 classes=6 cclen=82 t=79s
[23:45:09] it=166125 colorings=126200 lazy-girth=39925 last: m=72 classes=6 cclen=87 t=79s
[23:45:09] it=166355 colorings=126400 lazy-girth=39955 last: m=72 classes=6 cclen=85 t=79s
[23:45:09] it=166587 colorings=126600 lazy-girth=39987 last: m=72 classes=6 cclen=85 t=80s
[23:45:09] it=166811 colorings=126800 lazy-girth=40011 last: m=72 classes=6 cclen=86 t=80s
[23:45:09] it=167023 colorings=127000 lazy-girth=40023 last: m=72 classes=6 cclen=86 t=80s
[23:45:09] it=167228 colorings=127200 lazy-girth=40028 last: m=72 classes=6 cclen=83 t=80s
[23:45:09] it=167448 colorings=127400 lazy-girth=40048 last: m=72 classes=6 cclen=86 t=80s
[23:45:09] it=167667 colorings=127600 lazy-girth=40067 last: m=72 classes=6 cclen=86 t=80s
[23:45:10] it=167895 colorings=127800 lazy-girth=40095 last: m=72 classes=6 cclen=82 t=80s
[23:45:10] it=168111 colorings=128000 lazy-girth=40111 last: m=72 classes=6 cclen=84 t=80s
[23:45:10] it=168341 colorings=128200 lazy-girth=40141 last: m=72 classes=6 cclen=81 t=81s
[23:45:10] it=168567 colorings=128400 lazy-girth=40167 last: m=72 classes=6 cclen=87 t=81s
[23:45:10] it=168868 colorings=128600 lazy-girth=40268 last: m=72 classes=6 cclen=85 t=81s
[23:45:10] it=169082 colorings=128800 lazy-girth=40282 last: m=72 classes=6 cclen=83 t=81s
[23:45:10] it=169312 colorings=129000 lazy-girth=40312 last: m=72 classes=6 cclen=83 t=81s
[23:45:10] it=169533 colorings=129200 lazy-girth=40333 last: m=72 classes=6 cclen=83 t=81s
[23:45:11] it=169761 colorings=129400 lazy-girth=40361 last: m=72 classes=6 cclen=84 t=81s
[23:45:11] it=169985 colorings=129600 lazy-girth=40385 last: m=72 classes=6 cclen=84 t=81s
[23:45:11] it=170220 colorings=129800 lazy-girth=40420 last: m=72 classes=6 cclen=85 t=82s
[23:45:11] it=170466 colorings=130000 lazy-girth=40466 last: m=72 classes=6 cclen=85 t=82s
[23:45:11] it=170688 colorings=130200 lazy-girth=40488 last: m=72 classes=6 cclen=86 t=82s
[23:45:11] it=170920 colorings=130400 lazy-girth=40520 last: m=72 classes=6 cclen=83 t=82s
[23:45:11] it=171145 colorings=130600 lazy-girth=40545 last: m=72 classes=6 cclen=85 t=82s
[23:45:12] it=171397 colorings=130800 lazy-girth=40597 last: m=72 classes=6 cclen=86 t=82s
[23:45:12] it=171691 colorings=131000 lazy-girth=40691 last: m=72 classes=6 cclen=85 t=82s
[23:45:12] it=171969 colorings=131200 lazy-girth=40769 last: m=72 classes=6 cclen=84 t=83s
[23:45:12] it=172236 colorings=131400 lazy-girth=40836 last: m=72 classes=6 cclen=86 t=83s
[23:45:12] it=172499 colorings=131600 lazy-girth=40899 last: m=72 classes=6 cclen=86 t=83s
[23:45:12] it=172769 colorings=131800 lazy-girth=40969 last: m=72 classes=6 cclen=68 t=83s
[23:45:12] it=173037 colorings=132000 lazy-girth=41037 last: m=72 classes=6 cclen=85 t=83s
[23:45:13] it=173306 colorings=132200 lazy-girth=41106 last: m=72 classes=6 cclen=86 t=83s
[23:45:13] it=173582 colorings=132400 lazy-girth=41182 last: m=72 classes=6 cclen=84 t=83s
[23:45:13] it=173861 colorings=132600 lazy-girth=41261 last: m=72 classes=6 cclen=84 t=83s
[23:45:13] it=174145 colorings=132800 lazy-girth=41345 last: m=72 classes=6 cclen=84 t=84s
[23:45:13] it=174445 colorings=133000 lazy-girth=41445 last: m=72 classes=6 cclen=83 t=84s
[23:45:13] it=174711 colorings=133200 lazy-girth=41511 last: m=72 classes=6 cclen=84 t=84s
[23:45:13] it=174991 colorings=133400 lazy-girth=41591 last: m=72 classes=6 cclen=76 t=84s
[23:45:13] it=175219 colorings=133600 lazy-girth=41619 last: m=72 classes=6 cclen=85 t=84s
[23:45:14] it=175435 colorings=133800 lazy-girth=41635 last: m=72 classes=6 cclen=79 t=84s
[23:45:14] it=175644 colorings=134000 lazy-girth=41644 last: m=72 classes=6 cclen=86 t=84s
[23:45:14] it=175907 colorings=134200 lazy-girth=41707 last: m=72 classes=6 cclen=85 t=85s
[23:45:14] it=176123 colorings=134400 lazy-girth=41723 last: m=72 classes=6 cclen=84 t=85s
[23:45:14] it=176343 colorings=134600 lazy-girth=41743 last: m=72 classes=6 cclen=87 t=85s
[23:45:14] it=176548 colorings=134800 lazy-girth=41748 last: m=72 classes=6 cclen=85 t=85s
[23:45:14] it=176759 colorings=135000 lazy-girth=41759 last: m=72 classes=6 cclen=86 t=85s
[23:45:14] it=176978 colorings=135200 lazy-girth=41778 last: m=72 classes=6 cclen=84 t=85s
[23:45:15] it=177185 colorings=135400 lazy-girth=41785 last: m=72 classes=6 cclen=80 t=85s
[23:45:15] it=177396 colorings=135600 lazy-girth=41796 last: m=72 classes=6 cclen=82 t=85s
[23:45:15] it=177599 colorings=135800 lazy-girth=41799 last: m=72 classes=6 cclen=75 t=86s
[23:45:15] it=177812 colorings=136000 lazy-girth=41812 last: m=72 classes=6 cclen=86 t=86s
[23:45:15] it=178017 colorings=136200 lazy-girth=41817 last: m=72 classes=6 cclen=84 t=86s
[23:45:15] it=178241 colorings=136400 lazy-girth=41841 last: m=72 classes=6 cclen=87 t=86s
[23:45:15] it=178509 colorings=136600 lazy-girth=41909 last: m=72 classes=6 cclen=84 t=86s
[23:45:15] it=178737 colorings=136800 lazy-girth=41937 last: m=72 classes=6 cclen=85 t=86s
[23:45:16] it=178964 colorings=137000 lazy-girth=41964 last: m=72 classes=6 cclen=76 t=86s
[23:45:16] it=179176 colorings=137200 lazy-girth=41976 last: m=72 classes=6 cclen=84 t=86s
[23:45:16] it=179386 colorings=137400 lazy-girth=41986 last: m=72 classes=6 cclen=86 t=87s
[23:45:16] it=179607 colorings=137600 lazy-girth=42007 last: m=72 classes=6 cclen=82 t=87s
[23:45:16] it=179815 colorings=137800 lazy-girth=42015 last: m=72 classes=6 cclen=86 t=87s
[23:45:16] it=180026 colorings=138000 lazy-girth=42026 last: m=72 classes=6 cclen=84 t=87s
[23:45:16] it=180235 colorings=138200 lazy-girth=42035 last: m=72 classes=6 cclen=84 t=87s
[23:45:17] it=180441 colorings=138400 lazy-girth=42041 last: m=72 classes=6 cclen=84 t=87s
[23:45:17] it=180663 colorings=138600 lazy-girth=42063 last: m=72 classes=6 cclen=86 t=87s
[23:45:17] it=180873 colorings=138800 lazy-girth=42073 last: m=72 classes=6 cclen=85 t=87s
[23:45:17] it=181094 colorings=139000 lazy-girth=42094 last: m=72 classes=6 cclen=86 t=88s
[23:45:17] it=181313 colorings=139200 lazy-girth=42113 last: m=72 classes=6 cclen=83 t=88s
[23:45:17] it=181568 colorings=139400 lazy-girth=42168 last: m=72 classes=6 cclen=79 t=88s
[23:45:17] it=181780 colorings=139600 lazy-girth=42180 last: m=72 classes=6 cclen=81 t=88s
[23:45:17] it=181996 colorings=139800 lazy-girth=42196 last: m=72 classes=6 cclen=82 t=88s
[23:45:18] it=182208 colorings=140000 lazy-girth=42208 last: m=72 classes=6 cclen=76 t=88s
[23:45:18] it=182424 colorings=140200 lazy-girth=42224 last: m=72 classes=6 cclen=85 t=88s
[23:45:18] it=182636 colorings=140400 lazy-girth=42236 last: m=72 classes=6 cclen=85 t=89s
[23:45:18] it=182852 colorings=140600 lazy-girth=42252 last: m=72 classes=6 cclen=69 t=89s
[23:45:18] it=183099 colorings=140800 lazy-girth=42299 last: m=72 classes=6 cclen=84 t=89s
[23:45:18] it=183318 colorings=141000 lazy-girth=42318 last: m=72 classes=6 cclen=85 t=89s
[23:45:18] it=183530 colorings=141200 lazy-girth=42330 last: m=72 classes=6 cclen=85 t=89s
[23:45:18] it=183753 colorings=141400 lazy-girth=42353 last: m=72 classes=6 cclen=82 t=89s
[23:45:19] it=183969 colorings=141600 lazy-girth=42369 last: m=72 classes=6 cclen=75 t=89s
[23:45:19] it=184185 colorings=141800 lazy-girth=42385 last: m=72 classes=6 cclen=86 t=90s
[23:45:19] it=184410 colorings=142000 lazy-girth=42410 last: m=72 classes=6 cclen=87 t=90s
[23:45:19] it=184624 colorings=142200 lazy-girth=42424 last: m=72 classes=6 cclen=85 t=90s
[23:45:19] it=184852 colorings=142400 lazy-girth=42452 last: m=72 classes=6 cclen=86 t=90s
[23:45:19] it=185075 colorings=142600 lazy-girth=42475 last: m=72 classes=6 cclen=86 t=90s
[23:45:20] it=185296 colorings=142800 lazy-girth=42496 last: m=72 classes=6 cclen=86 t=90s
[23:45:20] it=185532 colorings=143000 lazy-girth=42532 last: m=72 classes=6 cclen=79 t=90s
[23:45:20] it=185754 colorings=143200 lazy-girth=42554 last: m=72 classes=6 cclen=83 t=91s
[23:45:20] it=185976 colorings=143400 lazy-girth=42576 last: m=72 classes=6 cclen=82 t=91s
[23:45:20] it=186196 colorings=143600 lazy-girth=42596 last: m=72 classes=6 cclen=87 t=91s
[23:45:22] it=186431 colorings=143800 lazy-girth=42631 last: m=72 classes=6 cclen=83 t=93s
[23:45:22] it=186646 colorings=144000 lazy-girth=42646 last: m=72 classes=6 cclen=86 t=93s
[23:45:22] it=186852 colorings=144200 lazy-girth=42652 last: m=72 classes=6 cclen=86 t=93s
[23:45:23] it=187066 colorings=144400 lazy-girth=42666 last: m=72 classes=6 cclen=82 t=93s
[23:45:23] it=187281 colorings=144600 lazy-girth=42681 last: m=72 classes=6 cclen=86 t=93s
[23:45:23] it=187557 colorings=144800 lazy-girth=42757 last: m=72 classes=6 cclen=85 t=94s
[23:45:23] it=187772 colorings=145000 lazy-girth=42772 last: m=72 classes=6 cclen=86 t=94s
[23:45:23] it=187998 colorings=145200 lazy-girth=42798 last: m=72 classes=6 cclen=86 t=94s
[23:45:23] it=188210 colorings=145400 lazy-girth=42810 last: m=72 classes=6 cclen=85 t=94s
[23:45:23] it=188413 colorings=145600 lazy-girth=42813 last: m=72 classes=6 cclen=86 t=94s
[23:45:24] it=188619 colorings=145800 lazy-girth=42819 last: m=72 classes=6 cclen=84 t=94s
[23:45:24] it=188837 colorings=146000 lazy-girth=42837 last: m=72 classes=6 cclen=85 t=94s
[23:45:24] it=189103 colorings=146200 lazy-girth=42903 last: m=72 classes=6 cclen=85 t=95s
[23:45:24] it=189323 colorings=146400 lazy-girth=42923 last: m=72 classes=6 cclen=79 t=95s
[23:45:24] it=189543 colorings=146600 lazy-girth=42943 last: m=72 classes=6 cclen=81 t=95s
[23:45:24] it=189776 colorings=146800 lazy-girth=42976 last: m=72 classes=6 cclen=82 t=95s
[23:45:24] it=189987 colorings=147000 lazy-girth=42987 last: m=72 classes=6 cclen=82 t=95s
[23:45:25] it=190193 colorings=147200 lazy-girth=42993 last: m=72 classes=6 cclen=77 t=95s
[23:45:25] it=190406 colorings=147400 lazy-girth=43006 last: m=72 classes=6 cclen=83 t=95s
[23:45:25] it=190700 colorings=147600 lazy-girth=43100 last: m=72 classes=6 cclen=87 t=96s
[23:45:25] it=190981 colorings=147800 lazy-girth=43181 last: m=72 classes=6 cclen=85 t=96s
[23:45:25] it=191275 colorings=148000 lazy-girth=43275 last: m=72 classes=6 cclen=83 t=96s
[23:45:25] it=191580 colorings=148200 lazy-girth=43380 last: m=72 classes=6 cclen=85 t=96s
[23:45:26] it=191874 colorings=148400 lazy-girth=43474 last: m=72 classes=6 cclen=85 t=96s
[23:45:26] it=192119 colorings=148600 lazy-girth=43519 last: m=72 classes=6 cclen=84 t=96s
[23:45:26] it=192355 colorings=148800 lazy-girth=43555 last: m=72 classes=6 cclen=81 t=97s
[23:45:26] it=192576 colorings=149000 lazy-girth=43576 last: m=72 classes=6 cclen=86 t=97s
[23:45:26] it=192782 colorings=149200 lazy-girth=43582 last: m=72 classes=6 cclen=85 t=97s
[23:45:26] it=192993 colorings=149400 lazy-girth=43593 last: m=72 classes=6 cclen=86 t=97s
[23:45:27] it=193201 colorings=149600 lazy-girth=43601 last: m=72 classes=6 cclen=84 t=97s
[23:45:27] it=193413 colorings=149800 lazy-girth=43613 last: m=72 classes=6 cclen=82 t=97s
[23:45:27] it=193634 colorings=150000 lazy-girth=43634 last: m=72 classes=6 cclen=82 t=98s
[23:45:27] it=193846 colorings=150200 lazy-girth=43646 last: m=72 classes=6 cclen=85 t=98s
[23:45:27] it=194062 colorings=150400 lazy-girth=43662 last: m=72 classes=6 cclen=85 t=98s
[23:45:27] it=194281 colorings=150600 lazy-girth=43681 last: m=72 classes=6 cclen=67 t=98s
[23:45:27] it=194498 colorings=150800 lazy-girth=43698 last: m=72 classes=6 cclen=86 t=98s
[23:45:28] it=194708 colorings=151000 lazy-girth=43708 last: m=72 classes=6 cclen=87 t=98s
[23:45:28] it=194923 colorings=151200 lazy-girth=43723 last: m=72 classes=6 cclen=83 t=98s
[23:45:28] it=195140 colorings=151400 lazy-girth=43740 last: m=72 classes=6 cclen=85 t=99s
[23:45:28] it=195358 colorings=151600 lazy-girth=43758 last: m=72 classes=6 cclen=85 t=99s
[23:45:28] it=195579 colorings=151800 lazy-girth=43779 last: m=72 classes=6 cclen=85 t=99s
[23:45:28] it=195795 colorings=152000 lazy-girth=43795 last: m=72 classes=6 cclen=80 t=99s
[23:45:29] it=196026 colorings=152200 lazy-girth=43826 last: m=72 classes=6 cclen=81 t=99s
[23:45:29] it=196242 colorings=152400 lazy-girth=43842 last: m=72 classes=6 cclen=85 t=99s
[23:45:29] it=196451 colorings=152600 lazy-girth=43851 last: m=72 classes=6 cclen=87 t=100s
[23:45:29] it=196667 colorings=152800 lazy-girth=43867 last: m=72 classes=6 cclen=86 t=100s
[23:45:29] it=196883 colorings=153000 lazy-girth=43883 last: m=72 classes=6 cclen=85 t=100s
[23:45:29] it=197100 colorings=153200 lazy-girth=43900 last: m=72 classes=6 cclen=84 t=100s
[23:45:30] it=197313 colorings=153400 lazy-girth=43913 last: m=72 classes=6 cclen=72 t=100s
[23:45:30] it=197537 colorings=153600 lazy-girth=43937 last: m=72 classes=6 cclen=85 t=100s
[23:45:30] it=197779 colorings=153800 lazy-girth=43979 last: m=72 classes=6 cclen=78 t=101s
[23:45:30] it=198023 colorings=154000 lazy-girth=44023 last: m=72 classes=6 cclen=85 t=101s
[23:45:30] it=198275 colorings=154200 lazy-girth=44075 last: m=72 classes=6 cclen=81 t=101s
[23:45:30] it=198515 colorings=154400 lazy-girth=44115 last: m=72 classes=6 cclen=86 t=101s
[23:45:31] it=198756 colorings=154600 lazy-girth=44156 last: m=72 classes=6 cclen=86 t=101s
[23:45:31] it=198984 colorings=154800 lazy-girth=44184 last: m=72 classes=6 cclen=85 t=102s
[23:45:31] it=199197 colorings=155000 lazy-girth=44197 last: m=72 classes=6 cclen=84 t=102s
[23:45:31] it=199418 colorings=155200 lazy-girth=44218 last: m=72 classes=6 cclen=85 t=102s
[23:45:31] it=199625 colorings=155400 lazy-girth=44225 last: m=72 classes=6 cclen=78 t=102s
[23:45:32] it=199848 colorings=155600 lazy-girth=44248 last: m=72 classes=6 cclen=86 t=102s
[23:45:32] it=200063 colorings=155800 lazy-girth=44263 last: m=72 classes=6 cclen=85 t=102s
[23:45:32] it=200274 colorings=156000 lazy-girth=44274 last: m=72 classes=6 cclen=81 t=103s
[23:45:32] it=200484 colorings=156200 lazy-girth=44284 last: m=72 classes=6 cclen=82 t=103s
[23:45:32] it=200696 colorings=156400 lazy-girth=44296 last: m=72 classes=6 cclen=85 t=103s
[23:45:32] it=200912 colorings=156600 lazy-girth=44312 last: m=72 classes=6 cclen=85 t=103s
[23:45:33] it=201131 colorings=156800 lazy-girth=44331 last: m=72 classes=6 cclen=84 t=103s
[23:45:33] it=201336 colorings=157000 lazy-girth=44336 last: m=72 classes=6 cclen=86 t=104s
[23:45:33] it=201560 colorings=157200 lazy-girth=44360 last: m=72 classes=6 cclen=86 t=104s
[23:45:33] it=201764 colorings=157400 lazy-girth=44364 last: m=72 classes=6 cclen=86 t=104s
[23:45:33] it=201986 colorings=157600 lazy-girth=44386 last: m=72 classes=6 cclen=86 t=104s
[23:45:34] it=202214 colorings=157800 lazy-girth=44414 last: m=72 classes=6 cclen=86 t=104s
[23:45:34] it=202424 colorings=158000 lazy-girth=44424 last: m=72 classes=6 cclen=81 t=105s
[23:45:34] it=202643 colorings=158200 lazy-girth=44443 last: m=72 classes=6 cclen=86 t=105s
[23:45:34] it=202864 colorings=158400 lazy-girth=44464 last: m=72 classes=6 cclen=87 t=105s
[23:45:35] it=203085 colorings=158600 lazy-girth=44485 last: m=72 classes=6 cclen=87 t=105s
[23:45:35] it=203313 colorings=158800 lazy-girth=44513 last: m=72 classes=6 cclen=84 t=106s
[23:45:35] it=203528 colorings=159000 lazy-girth=44528 last: m=72 classes=6 cclen=85 t=106s
[23:45:35] it=203745 colorings=159200 lazy-girth=44545 last: m=72 classes=6 cclen=80 t=106s
[23:45:35] it=203954 colorings=159400 lazy-girth=44554 last: m=72 classes=6 cclen=86 t=106s
[23:45:36] it=204167 colorings=159600 lazy-girth=44567 last: m=72 classes=6 cclen=86 t=106s
[23:45:36] it=204377 colorings=159800 lazy-girth=44577 last: m=72 classes=6 cclen=86 t=107s
[23:45:36] it=204596 colorings=160000 lazy-girth=44596 last: m=72 classes=6 cclen=83 t=107s
[23:45:36] it=204817 colorings=160200 lazy-girth=44617 last: m=72 classes=6 cclen=84 t=107s
[23:45:36] it=205032 colorings=160400 lazy-girth=44632 last: m=72 classes=6 cclen=82 t=107s
[23:45:37] it=205271 colorings=160600 lazy-girth=44671 last: m=72 classes=6 cclen=83 t=107s
[23:45:37] it=205532 colorings=160800 lazy-girth=44732 last: m=72 classes=6 cclen=83 t=107s
[23:45:37] it=205774 colorings=161000 lazy-girth=44774 last: m=72 classes=6 cclen=85 t=107s
[23:45:37] it=205997 colorings=161200 lazy-girth=44797 last: m=72 classes=6 cclen=81 t=108s
[23:45:37] it=206224 colorings=161400 lazy-girth=44824 last: m=72 classes=6 cclen=84 t=108s
[23:45:37] it=206431 colorings=161600 lazy-girth=44831 last: m=72 classes=6 cclen=86 t=108s
[23:45:37] it=206642 colorings=161800 lazy-girth=44842 last: m=72 classes=6 cclen=86 t=108s
[23:45:37] it=206851 colorings=162000 lazy-girth=44851 last: m=72 classes=6 cclen=81 t=108s
[23:45:37] it=207072 colorings=162200 lazy-girth=44872 last: m=72 classes=6 cclen=85 t=108s
[23:45:38] it=207289 colorings=162400 lazy-girth=44889 last: m=72 classes=6 cclen=86 t=108s
[23:45:38] it=207525 colorings=162600 lazy-girth=44925 last: m=72 classes=6 cclen=84 t=108s
[23:45:38] it=207772 colorings=162800 lazy-girth=44972 last: m=72 classes=6 cclen=77 t=109s
[23:45:38] it=207985 colorings=163000 lazy-girth=44985 last: m=72 classes=6 cclen=85 t=109s
[23:45:38] it=208192 colorings=163200 lazy-girth=44992 last: m=72 classes=6 cclen=87 t=109s
[23:45:38] it=208398 colorings=163400 lazy-girth=44998 last: m=72 classes=6 cclen=85 t=109s
[23:45:38] it=208624 colorings=163600 lazy-girth=45024 last: m=72 classes=6 cclen=85 t=109s
[23:45:38] it=208834 colorings=163800 lazy-girth=45034 last: m=72 classes=6 cclen=86 t=109s
[23:45:39] it=209042 colorings=164000 lazy-girth=45042 last: m=72 classes=6 cclen=81 t=109s
[23:45:39] it=209248 colorings=164200 lazy-girth=45048 last: m=72 classes=6 cclen=85 t=109s
[23:45:39] it=209462 colorings=164400 lazy-girth=45062 last: m=72 classes=6 cclen=68 t=110s
[23:45:39] it=209666 colorings=164600 lazy-girth=45066 last: m=72 classes=6 cclen=86 t=110s
[23:45:39] it=209872 colorings=164800 lazy-girth=45072 last: m=72 classes=6 cclen=81 t=110s
[23:45:39] it=210079 colorings=165000 lazy-girth=45079 last: m=72 classes=6 cclen=83 t=110s
[23:45:39] it=210301 colorings=165200 lazy-girth=45101 last: m=72 classes=6 cclen=82 t=110s
[23:45:40] it=210519 colorings=165400 lazy-girth=45119 last: m=72 classes=6 cclen=86 t=110s
[23:45:40] it=210737 colorings=165600 lazy-girth=45137 last: m=72 classes=6 cclen=86 t=110s
[23:45:40] it=210967 colorings=165800 lazy-girth=45167 last: m=72 classes=6 cclen=80 t=111s
[23:45:40] it=211193 colorings=166000 lazy-girth=45193 last: m=72 classes=6 cclen=73 t=111s
[23:45:40] it=211431 colorings=166200 lazy-girth=45231 last: m=72 classes=6 cclen=80 t=111s
[23:45:40] it=211673 colorings=166400 lazy-girth=45273 last: m=72 classes=6 cclen=86 t=111s
[23:45:40] it=211917 colorings=166600 lazy-girth=45317 last: m=72 classes=6 cclen=85 t=111s
[23:45:40] it=212128 colorings=166800 lazy-girth=45328 last: m=72 classes=6 cclen=83 t=111s
[23:45:41] it=212367 colorings=167000 lazy-girth=45367 last: m=72 classes=6 cclen=70 t=111s
[23:45:41] it=212589 colorings=167200 lazy-girth=45389 last: m=72 classes=6 cclen=84 t=111s
[23:45:41] it=212814 colorings=167400 lazy-girth=45414 last: m=72 classes=6 cclen=85 t=112s
[23:45:41] it=213034 colorings=167600 lazy-girth=45434 last: m=72 classes=6 cclen=86 t=112s
[23:45:41] it=213241 colorings=167800 lazy-girth=45441 last: m=72 classes=6 cclen=77 t=112s
[23:45:41] it=213448 colorings=168000 lazy-girth=45448 last: m=72 classes=6 cclen=85 t=112s
[23:45:41] it=213664 colorings=168200 lazy-girth=45464 last: m=72 classes=6 cclen=82 t=112s
[23:45:41] it=213906 colorings=168400 lazy-girth=45506 last: m=72 classes=6 cclen=83 t=112s
[23:45:42] it=214111 colorings=168600 lazy-girth=45511 last: m=72 classes=6 cclen=75 t=112s
[23:45:42] it=214336 colorings=168800 lazy-girth=45536 last: m=72 classes=6 cclen=85 t=112s
[23:45:42] it=214546 colorings=169000 lazy-girth=45546 last: m=72 classes=6 cclen=87 t=113s
[23:45:42] it=214754 colorings=169200 lazy-girth=45554 last: m=72 classes=6 cclen=81 t=113s
[23:45:42] it=214959 colorings=169400 lazy-girth=45559 last: m=72 classes=6 cclen=84 t=113s
[23:45:42] it=215191 colorings=169600 lazy-girth=45591 last: m=72 classes=6 cclen=85 t=113s
[23:45:42] it=215397 colorings=169800 lazy-girth=45597 last: m=72 classes=6 cclen=87 t=113s
[23:45:42] it=215613 colorings=170000 lazy-girth=45613 last: m=72 classes=6 cclen=84 t=113s
[23:45:43] it=215857 colorings=170200 lazy-girth=45657 last: m=72 classes=6 cclen=85 t=113s
[23:45:43] it=216102 colorings=170400 lazy-girth=45702 last: m=72 classes=6 cclen=82 t=113s
[23:45:43] it=216340 colorings=170600 lazy-girth=45740 last: m=72 classes=6 cclen=84 t=114s
[23:45:43] it=216549 colorings=170800 lazy-girth=45749 last: m=72 classes=6 cclen=74 t=114s
[23:45:43] it=216766 colorings=171000 lazy-girth=45766 last: m=72 classes=6 cclen=86 t=114s
[23:45:43] it=216989 colorings=171200 lazy-girth=45789 last: m=72 classes=6 cclen=87 t=114s
[23:45:43] it=217192 colorings=171400 lazy-girth=45792 last: m=72 classes=6 cclen=86 t=114s
[23:45:43] it=217415 colorings=171600 lazy-girth=45815 last: m=72 classes=6 cclen=82 t=114s
[23:45:44] it=217632 colorings=171800 lazy-girth=45832 last: m=72 classes=6 cclen=85 t=114s
[23:45:44] it=217840 colorings=172000 lazy-girth=45840 last: m=72 classes=6 cclen=85 t=114s
[23:45:44] it=218048 colorings=172200 lazy-girth=45848 last: m=72 classes=6 cclen=83 t=115s
[23:45:44] it=218273 colorings=172400 lazy-girth=45873 last: m=72 classes=6 cclen=83 t=115s
[23:45:44] it=218512 colorings=172600 lazy-girth=45912 last: m=72 classes=6 cclen=74 t=115s
[23:45:44] it=218718 colorings=172800 lazy-girth=45918 last: m=72 classes=6 cclen=85 t=115s
[23:45:44] it=218931 colorings=173000 lazy-girth=45931 last: m=72 classes=6 cclen=86 t=115s
[23:45:44] it=219149 colorings=173200 lazy-girth=45949 last: m=72 classes=6 cclen=84 t=115s
[23:45:45] it=219368 colorings=173400 lazy-girth=45968 last: m=72 classes=6 cclen=83 t=115s
[23:45:45] it=219593 colorings=173600 lazy-girth=45993 last: m=72 classes=6 cclen=84 t=115s
[23:45:45] it=219848 colorings=173800 lazy-girth=46048 last: m=72 classes=6 cclen=68 t=116s
[23:45:45] it=220115 colorings=174000 lazy-girth=46115 last: m=72 classes=6 cclen=85 t=116s
[23:45:45] it=220360 colorings=174200 lazy-girth=46160 last: m=72 classes=6 cclen=79 t=116s
[23:45:45] it=220635 colorings=174400 lazy-girth=46235 last: m=72 classes=6 cclen=85 t=116s
[23:45:45] it=220887 colorings=174600 lazy-girth=46287 last: m=72 classes=6 cclen=84 t=116s
[23:45:46] it=221164 colorings=174800 lazy-girth=46364 last: m=72 classes=6 cclen=81 t=116s
[23:45:46] it=221436 colorings=175000 lazy-girth=46436 last: m=72 classes=6 cclen=85 t=116s
[23:45:46] it=221692 colorings=175200 lazy-girth=46492 last: m=72 classes=6 cclen=87 t=117s
[23:45:46] it=221947 colorings=175400 lazy-girth=46547 last: m=72 classes=6 cclen=83 t=117s
[23:45:46] it=222222 colorings=175600 lazy-girth=46622 last: m=72 classes=6 cclen=85 t=117s
[23:45:46] it=222484 colorings=175800 lazy-girth=46684 last: m=72 classes=6 cclen=86 t=117s
[23:45:46] it=222768 colorings=176000 lazy-girth=46768 last: m=72 classes=6 cclen=82 t=117s
[23:45:47] it=223040 colorings=176200 lazy-girth=46840 last: m=72 classes=6 cclen=80 t=117s
[23:45:47] it=223303 colorings=176400 lazy-girth=46903 last: m=72 classes=6 cclen=87 t=117s
[23:45:47] it=223552 colorings=176600 lazy-girth=46952 last: m=72 classes=6 cclen=83 t=118s
[23:45:47] it=223827 colorings=176800 lazy-girth=47027 last: m=72 classes=6 cclen=82 t=118s
[23:45:47] it=224101 colorings=177000 lazy-girth=47101 last: m=72 classes=6 cclen=74 t=118s
[23:45:47] it=224371 colorings=177200 lazy-girth=47171 last: m=72 classes=6 cclen=68 t=118s
[23:45:47] it=224700 colorings=177400 lazy-girth=47300 last: m=72 classes=6 cclen=86 t=118s
[23:45:48] it=224963 colorings=177600 lazy-girth=47363 last: m=72 classes=6 cclen=85 t=118s
[23:45:48] it=225232 colorings=177800 lazy-girth=47432 last: m=72 classes=6 cclen=87 t=118s
[23:45:48] it=225497 colorings=178000 lazy-girth=47497 last: m=72 classes=6 cclen=84 t=119s
[23:45:48] it=225731 colorings=178200 lazy-girth=47531 last: m=72 classes=6 cclen=82 t=119s
[23:45:48] it=225963 colorings=178400 lazy-girth=47563 last: m=72 classes=6 cclen=83 t=119s
[23:45:48] it=226175 colorings=178600 lazy-girth=47575 last: m=72 classes=6 cclen=86 t=119s
[23:45:48] it=226412 colorings=178800 lazy-girth=47612 last: m=72 classes=6 cclen=69 t=119s
[23:45:49] it=226644 colorings=179000 lazy-girth=47644 last: m=72 classes=6 cclen=86 t=119s
[23:45:49] it=226853 colorings=179200 lazy-girth=47653 last: m=72 classes=6 cclen=83 t=119s
[23:45:49] it=227071 colorings=179400 lazy-girth=47671 last: m=72 classes=6 cclen=85 t=120s
[23:45:49] it=227280 colorings=179600 lazy-girth=47680 last: m=72 classes=6 cclen=83 t=120s
[23:45:49] it=227503 colorings=179800 lazy-girth=47703 last: m=72 classes=6 cclen=82 t=120s
[23:45:49] it=227736 colorings=180000 lazy-girth=47736 last: m=72 classes=6 cclen=86 t=120s
[23:45:49] it=227958 colorings=180200 lazy-girth=47758 last: m=72 classes=6 cclen=86 t=120s
[23:45:50] it=228181 colorings=180400 lazy-girth=47781 last: m=72 classes=6 cclen=80 t=120s
[23:45:50] it=228401 colorings=180600 lazy-girth=47801 last: m=72 classes=6 cclen=84 t=120s
[23:45:50] it=228606 colorings=180800 lazy-girth=47806 last: m=72 classes=6 cclen=86 t=121s
[23:45:50] it=228813 colorings=181000 lazy-girth=47813 last: m=72 classes=6 cclen=85 t=121s
[23:45:50] it=229020 colorings=181200 lazy-girth=47820 last: m=72 classes=6 cclen=81 t=121s
[23:45:50] it=229225 colorings=181400 lazy-girth=47825 last: m=72 classes=6 cclen=85 t=121s
[23:45:50] it=229431 colorings=181600 lazy-girth=47831 last: m=72 classes=6 cclen=87 t=121s
[23:45:50] it=229653 colorings=181800 lazy-girth=47853 last: m=72 classes=6 cclen=86 t=121s
[23:45:51] it=229870 colorings=182000 lazy-girth=47870 last: m=72 classes=6 cclen=86 t=121s
[23:45:51] it=230090 colorings=182200 lazy-girth=47890 last: m=72 classes=6 cclen=77 t=121s
[23:45:51] it=230325 colorings=182400 lazy-girth=47925 last: m=72 classes=6 cclen=83 t=122s
[23:45:51] it=230555 colorings=182600 lazy-girth=47955 last: m=72 classes=6 cclen=87 t=122s
[23:45:51] it=230767 colorings=182800 lazy-girth=47967 last: m=72 classes=6 cclen=85 t=122s
[23:45:51] it=230985 colorings=183000 lazy-girth=47985 last: m=72 classes=6 cclen=86 t=122s
[23:45:51] it=231201 colorings=183200 lazy-girth=48001 last: m=72 classes=6 cclen=81 t=122s
[23:45:51] it=231425 colorings=183400 lazy-girth=48025 last: m=72 classes=6 cclen=86 t=122s
[23:45:52] it=231640 colorings=183600 lazy-girth=48040 last: m=72 classes=6 cclen=86 t=122s
[23:45:52] it=231870 colorings=183800 lazy-girth=48070 last: m=72 classes=6 cclen=84 t=122s
[23:45:52] it=232078 colorings=184000 lazy-girth=48078 last: m=72 classes=6 cclen=85 t=123s
[23:45:52] it=232288 colorings=184200 lazy-girth=48088 last: m=72 classes=6 cclen=82 t=123s
[23:45:52] it=232504 colorings=184400 lazy-girth=48104 last: m=72 classes=6 cclen=76 t=123s
[23:45:52] it=232718 colorings=184600 lazy-girth=48118 last: m=72 classes=6 cclen=87 t=123s
[23:45:52] it=233008 colorings=184800 lazy-girth=48208 last: m=72 classes=6 cclen=83 t=123s
[23:45:52] it=233248 colorings=185000 lazy-girth=48248 last: m=72 classes=6 cclen=87 t=123s
[23:45:53] it=233466 colorings=185200 lazy-girth=48266 last: m=72 classes=6 cclen=80 t=123s
[23:45:53] it=233683 colorings=185400 lazy-girth=48283 last: m=72 classes=6 cclen=85 t=123s
[23:45:53] it=233903 colorings=185600 lazy-girth=48303 last: m=72 classes=6 cclen=82 t=124s
[23:45:53] it=234117 colorings=185800 lazy-girth=48317 last: m=72 classes=6 cclen=83 t=124s
[23:45:53] it=234332 colorings=186000 lazy-girth=48332 last: m=72 classes=6 cclen=85 t=124s
[23:45:53] it=234555 colorings=186200 lazy-girth=48355 last: m=72 classes=6 cclen=81 t=124s
[23:45:53] it=234775 colorings=186400 lazy-girth=48375 last: m=72 classes=6 cclen=86 t=124s
[23:45:53] it=234986 colorings=186600 lazy-girth=48386 last: m=72 classes=6 cclen=86 t=124s
[23:45:54] it=235206 colorings=186800 lazy-girth=48406 last: m=72 classes=6 cclen=84 t=124s
[23:45:54] it=235426 colorings=187000 lazy-girth=48426 last: m=72 classes=6 cclen=83 t=124s
[23:45:54] it=235634 colorings=187200 lazy-girth=48434 last: m=72 classes=6 cclen=83 t=125s
[23:45:54] it=235852 colorings=187400 lazy-girth=48452 last: m=72 classes=6 cclen=84 t=125s
[23:45:56] it=236086 colorings=187600 lazy-girth=48486 last: m=72 classes=6 cclen=80 t=127s
[23:45:57] it=236342 colorings=187800 lazy-girth=48542 last: m=72 classes=6 cclen=85 t=127s
[23:45:57] it=236586 colorings=188000 lazy-girth=48586 last: m=72 classes=6 cclen=83 t=127s
[23:45:57] it=236827 colorings=188200 lazy-girth=48627 last: m=72 classes=6 cclen=84 t=128s
[23:45:57] it=237060 colorings=188400 lazy-girth=48660 last: m=72 classes=6 cclen=86 t=128s
[23:45:57] it=237307 colorings=188600 lazy-girth=48707 last: m=72 classes=6 cclen=82 t=128s
[23:45:57] it=237546 colorings=188800 lazy-girth=48746 last: m=72 classes=6 cclen=82 t=128s
[23:45:58] it=237774 colorings=189000 lazy-girth=48774 last: m=72 classes=6 cclen=82 t=128s
[23:45:58] it=238004 colorings=189200 lazy-girth=48804 last: m=72 classes=6 cclen=68 t=128s
[23:45:58] it=238258 colorings=189400 lazy-girth=48858 last: m=72 classes=6 cclen=84 t=129s
[23:45:58] it=238503 colorings=189600 lazy-girth=48903 last: m=72 classes=6 cclen=84 t=129s
[23:45:58] it=238732 colorings=189800 lazy-girth=48932 last: m=72 classes=6 cclen=84 t=129s
[23:45:58] it=238966 colorings=190000 lazy-girth=48966 last: m=72 classes=6 cclen=79 t=129s
[23:45:59] it=239190 colorings=190200 lazy-girth=48990 last: m=72 classes=6 cclen=85 t=129s
[23:45:59] it=239430 colorings=190400 lazy-girth=49030 last: m=72 classes=6 cclen=87 t=129s
[23:45:59] it=239677 colorings=190600 lazy-girth=49077 last: m=72 classes=6 cclen=85 t=130s
[23:45:59] it=239916 colorings=190800 lazy-girth=49116 last: m=72 classes=6 cclen=86 t=130s
[23:45:59] it=240130 colorings=191000 lazy-girth=49130 last: m=72 classes=6 cclen=85 t=130s
[23:45:59] it=240351 colorings=191200 lazy-girth=49151 last: m=72 classes=6 cclen=86 t=130s
[23:45:59] it=240557 colorings=191400 lazy-girth=49157 last: m=72 classes=6 cclen=86 t=130s
[23:46:00] it=240772 colorings=191600 lazy-girth=49172 last: m=72 classes=6 cclen=79 t=130s
[23:46:00] it=240986 colorings=191800 lazy-girth=49186 last: m=72 classes=6 cclen=84 t=130s
[23:46:00] it=241192 colorings=192000 lazy-girth=49192 last: m=72 classes=6 cclen=80 t=131s
[23:46:00] it=241444 colorings=192200 lazy-girth=49244 last: m=72 classes=6 cclen=86 t=131s
[23:46:00] it=241678 colorings=192400 lazy-girth=49278 last: m=72 classes=6 cclen=83 t=131s
[23:46:00] it=241903 colorings=192600 lazy-girth=49303 last: m=72 classes=6 cclen=84 t=131s
[23:46:00] it=242131 colorings=192800 lazy-girth=49331 last: m=72 classes=6 cclen=85 t=131s
[23:46:01] it=242345 colorings=193000 lazy-girth=49345 last: m=72 classes=6 cclen=78 t=131s
[23:46:01] it=242555 colorings=193200 lazy-girth=49355 last: m=72 classes=6 cclen=79 t=131s
[23:46:01] it=242790 colorings=193400 lazy-girth=49390 last: m=72 classes=6 cclen=85 t=132s
[23:46:01] it=243009 colorings=193600 lazy-girth=49409 last: m=72 classes=6 cclen=82 t=132s
[23:46:01] it=243219 colorings=193800 lazy-girth=49419 last: m=72 classes=6 cclen=87 t=132s
[23:46:01] it=243425 colorings=194000 lazy-girth=49425 last: m=72 classes=6 cclen=86 t=132s
[23:46:01] it=243630 colorings=194200 lazy-girth=49430 last: m=72 classes=6 cclen=77 t=132s
[23:46:02] it=243831 colorings=194400 lazy-girth=49431 last: m=72 classes=6 cclen=86 t=132s
[23:46:02] it=244057 colorings=194600 lazy-girth=49457 last: m=72 classes=6 cclen=83 t=132s
[23:46:02] it=244331 colorings=194800 lazy-girth=49531 last: m=72 classes=6 cclen=84 t=133s
[23:46:02] it=244607 colorings=195000 lazy-girth=49607 last: m=72 classes=6 cclen=86 t=133s
[23:46:02] it=244892 colorings=195200 lazy-girth=49692 last: m=72 classes=6 cclen=86 t=133s
[23:46:02] it=245164 colorings=195400 lazy-girth=49764 last: m=72 classes=6 cclen=84 t=133s
[23:46:02] it=245436 colorings=195600 lazy-girth=49836 last: m=72 classes=6 cclen=84 t=133s
[23:46:03] it=245747 colorings=195800 lazy-girth=49947 last: m=72 classes=6 cclen=87 t=133s
[23:46:03] it=246029 colorings=196000 lazy-girth=50029 last: m=72 classes=6 cclen=86 t=133s
[23:46:03] it=246324 colorings=196200 lazy-girth=50124 last: m=72 classes=6 cclen=82 t=134s
[23:46:03] it=246554 colorings=196400 lazy-girth=50154 last: m=72 classes=6 cclen=84 t=134s
[23:46:03] it=246775 colorings=196600 lazy-girth=50175 last: m=72 classes=6 cclen=82 t=134s
[23:46:03] it=247002 colorings=196800 lazy-girth=50202 last: m=72 classes=6 cclen=85 t=134s
[23:46:04] it=247217 colorings=197000 lazy-girth=50217 last: m=72 classes=6 cclen=84 t=134s
[23:46:04] it=247430 colorings=197200 lazy-girth=50230 last: m=72 classes=6 cclen=85 t=134s
[23:46:04] it=247644 colorings=197400 lazy-girth=50244 last: m=72 classes=6 cclen=86 t=135s
[23:46:04] it=247858 colorings=197600 lazy-girth=50258 last: m=72 classes=6 cclen=87 t=135s
[23:46:04] it=248074 colorings=197800 lazy-girth=50274 last: m=72 classes=6 cclen=85 t=135s
[23:46:04] it=248294 colorings=198000 lazy-girth=50294 last: m=72 classes=6 cclen=86 t=135s
[23:46:05] it=248499 colorings=198200 lazy-girth=50299 last: m=72 classes=6 cclen=70 t=135s
[23:46:05] it=248727 colorings=198400 lazy-girth=50327 last: m=72 classes=6 cclen=82 t=135s
[23:46:05] it=248941 colorings=198600 lazy-girth=50341 last: m=72 classes=6 cclen=85 t=136s
[23:46:05] it=249169 colorings=198800 lazy-girth=50369 last: m=72 classes=6 cclen=85 t=136s
[23:46:05] it=249388 colorings=199000 lazy-girth=50388 last: m=72 classes=6 cclen=83 t=136s
[23:46:05] it=249612 colorings=199200 lazy-girth=50412 last: m=72 classes=6 cclen=86 t=136s
[23:46:05] it=249833 colorings=199400 lazy-girth=50433 last: m=72 classes=6 cclen=79 t=136s
[23:46:06] it=250066 colorings=199600 lazy-girth=50466 last: m=72 classes=6 cclen=84 t=136s
[23:46:06] it=250316 colorings=199800 lazy-girth=50516 last: m=72 classes=6 cclen=86 t=137s
[23:46:06] it=250561 colorings=200000 lazy-girth=50561 last: m=72 classes=6 cclen=86 t=137s
[23:46:06] it=250800 colorings=200200 lazy-girth=50600 last: m=72 classes=6 cclen=80 t=137s
[23:46:06] it=251044 colorings=200400 lazy-girth=50644 last: m=72 classes=6 cclen=86 t=137s
[23:46:07] it=251287 colorings=200600 lazy-girth=50687 last: m=72 classes=6 cclen=83 t=137s
[23:46:07] it=251527 colorings=200800 lazy-girth=50727 last: m=72 classes=6 cclen=75 t=138s
[23:46:07] it=251742 colorings=201000 lazy-girth=50742 last: m=72 classes=6 cclen=75 t=138s
[23:46:07] it=251953 colorings=201200 lazy-girth=50753 last: m=72 classes=6 cclen=83 t=138s
[23:46:07] it=252164 colorings=201400 lazy-girth=50764 last: m=72 classes=6 cclen=86 t=138s
[23:46:07] it=252377 colorings=201600 lazy-girth=50777 last: m=72 classes=6 cclen=87 t=138s
[23:46:08] it=252599 colorings=201800 lazy-girth=50799 last: m=72 classes=6 cclen=86 t=138s
[23:46:08] it=252813 colorings=202000 lazy-girth=50813 last: m=72 classes=6 cclen=85 t=139s
[23:46:08] it=253026 colorings=202200 lazy-girth=50826 last: m=72 classes=6 cclen=83 t=139s
[23:46:08] it=253248 colorings=202400 lazy-girth=50848 last: m=72 classes=6 cclen=85 t=139s
[23:46:08] it=253476 colorings=202600 lazy-girth=50876 last: m=72 classes=6 cclen=87 t=139s
[23:46:09] it=253695 colorings=202800 lazy-girth=50895 last: m=72 classes=6 cclen=85 t=139s
[23:46:09] it=253903 colorings=203000 lazy-girth=50903 last: m=72 classes=6 cclen=83 t=139s
[23:46:09] it=254106 colorings=203200 lazy-girth=50906 last: m=72 classes=6 cclen=86 t=140s
[23:46:09] it=254329 colorings=203400 lazy-girth=50929 last: m=72 classes=6 cclen=75 t=140s
[23:46:09] it=254544 colorings=203600 lazy-girth=50944 last: m=72 classes=6 cclen=85 t=140s
[23:46:09] it=254768 colorings=203800 lazy-girth=50968 last: m=72 classes=6 cclen=82 t=140s
[23:46:10] it=254978 colorings=204000 lazy-girth=50978 last: m=72 classes=6 cclen=84 t=140s
[23:46:10] it=255185 colorings=204200 lazy-girth=50985 last: m=72 classes=6 cclen=79 t=140s
[23:46:10] it=255394 colorings=204400 lazy-girth=50994 last: m=72 classes=6 cclen=84 t=141s
[23:46:10] it=255600 colorings=204600 lazy-girth=51000 last: m=72 classes=6 cclen=78 t=141s
[23:46:10] it=255818 colorings=204800 lazy-girth=51018 last: m=72 classes=6 cclen=83 t=141s
[23:46:10] it=256049 colorings=205000 lazy-girth=51049 last: m=72 classes=6 cclen=72 t=141s
[23:46:11] it=256265 colorings=205200 lazy-girth=51065 last: m=72 classes=6 cclen=84 t=141s
[23:46:11] it=256472 colorings=205400 lazy-girth=51072 last: m=72 classes=6 cclen=83 t=141s
[23:46:11] it=256697 colorings=205600 lazy-girth=51097 last: m=72 classes=6 cclen=84 t=142s
[23:46:11] it=256911 colorings=205800 lazy-girth=51111 last: m=72 classes=6 cclen=84 t=142s
[23:46:11] it=257129 colorings=206000 lazy-girth=51129 last: m=72 classes=6 cclen=85 t=142s
[23:46:11] it=257340 colorings=206200 lazy-girth=51140 last: m=72 classes=6 cclen=81 t=142s
[23:46:12] it=257567 colorings=206400 lazy-girth=51167 last: m=72 classes=6 cclen=82 t=142s
[23:46:12] it=257805 colorings=206600 lazy-girth=51205 last: m=72 classes=6 cclen=83 t=143s
[23:46:12] it=258019 colorings=206800 lazy-girth=51219 last: m=72 classes=6 cclen=84 t=143s
[23:46:12] it=258233 colorings=207000 lazy-girth=51233 last: m=72 classes=6 cclen=85 t=143s
[23:46:12] it=258449 colorings=207200 lazy-girth=51249 last: m=72 classes=6 cclen=85 t=143s
[23:46:12] it=258675 colorings=207400 lazy-girth=51275 last: m=72 classes=6 cclen=83 t=143s
[23:46:13] it=258922 colorings=207600 lazy-girth=51322 last: m=72 classes=6 cclen=85 t=143s
[23:46:13] it=259160 colorings=207800 lazy-girth=51360 last: m=72 classes=6 cclen=84 t=144s
[23:46:13] it=259389 colorings=208000 lazy-girth=51389 last: m=72 classes=6 cclen=85 t=144s
[23:46:13] it=259622 colorings=208200 lazy-girth=51422 last: m=72 classes=6 cclen=83 t=144s
[23:46:14] it=259839 colorings=208400 lazy-girth=51439 last: m=72 classes=6 cclen=87 t=144s
[23:46:14] it=260049 colorings=208600 lazy-girth=51449 last: m=72 classes=6 cclen=85 t=144s
[23:46:14] it=260273 colorings=208800 lazy-girth=51473 last: m=72 classes=6 cclen=87 t=145s
[23:46:14] it=260488 colorings=209000 lazy-girth=51488 last: m=72 classes=6 cclen=86 t=145s
[23:46:14] it=260696 colorings=209200 lazy-girth=51496 last: m=72 classes=6 cclen=84 t=145s
[23:46:14] it=260915 colorings=209400 lazy-girth=51515 last: m=72 classes=6 cclen=86 t=145s
[23:46:15] it=261126 colorings=209600 lazy-girth=51526 last: m=72 classes=6 cclen=87 t=145s
[23:46:15] it=261334 colorings=209800 lazy-girth=51534 last: m=72 classes=6 cclen=81 t=145s
[23:46:15] it=261544 colorings=210000 lazy-girth=51544 last: m=72 classes=6 cclen=85 t=146s
[23:46:15] it=261765 colorings=210200 lazy-girth=51565 last: m=72 classes=6 cclen=86 t=146s
[23:46:15] it=262000 colorings=210400 lazy-girth=51600 last: m=72 classes=6 cclen=85 t=146s
[23:46:15] it=262217 colorings=210600 lazy-girth=51617 last: m=72 classes=6 cclen=86 t=146s
[23:46:16] it=262426 colorings=210800 lazy-girth=51626 last: m=72 classes=6 cclen=83 t=146s
[23:46:16] it=262639 colorings=211000 lazy-girth=51639 last: m=72 classes=6 cclen=84 t=147s
[23:46:16] it=262852 colorings=211200 lazy-girth=51652 last: m=72 classes=6 cclen=83 t=147s
[23:46:16] it=263074 colorings=211400 lazy-girth=51674 last: m=72 classes=6 cclen=85 t=147s
[23:46:17] it=263290 colorings=211600 lazy-girth=51690 last: m=72 classes=6 cclen=86 t=147s
[23:46:17] it=263510 colorings=211800 lazy-girth=51710 last: m=72 classes=6 cclen=86 t=148s
[23:46:17] it=263728 colorings=212000 lazy-girth=51728 last: m=72 classes=6 cclen=85 t=148s
[23:46:18] it=263944 colorings=212200 lazy-girth=51744 last: m=72 classes=6 cclen=84 t=148s
[23:46:18] it=264150 colorings=212400 lazy-girth=51750 last: m=72 classes=6 cclen=85 t=148s
[23:46:18] it=264362 colorings=212600 lazy-girth=51762 last: m=72 classes=6 cclen=85 t=149s
[23:46:18] it=264572 colorings=212800 lazy-girth=51772 last: m=72 classes=6 cclen=76 t=149s
[23:46:19] it=264790 colorings=213000 lazy-girth=51790 last: m=72 classes=6 cclen=78 t=149s
[23:46:19] it=265011 colorings=213200 lazy-girth=51811 last: m=72 classes=6 cclen=85 t=149s
[23:46:19] it=265252 colorings=213400 lazy-girth=51852 last: m=72 classes=6 cclen=86 t=150s
[23:46:19] it=265477 colorings=213600 lazy-girth=51877 last: m=72 classes=6 cclen=85 t=150s
[23:46:19] it=265731 colorings=213800 lazy-girth=51931 last: m=72 classes=6 cclen=80 t=150s
[23:46:19] it=266006 colorings=214000 lazy-girth=52006 last: m=72 classes=6 cclen=70 t=150s
[23:46:19] it=266238 colorings=214200 lazy-girth=52038 last: m=72 classes=6 cclen=82 t=150s
[23:46:20] it=266458 colorings=214400 lazy-girth=52058 last: m=72 classes=6 cclen=85 t=150s
[23:46:20] it=266664 colorings=214600 lazy-girth=52064 last: m=72 classes=6 cclen=84 t=150s
[23:46:20] it=266884 colorings=214800 lazy-girth=52084 last: m=72 classes=6 cclen=76 t=151s
[23:46:20] it=267090 colorings=215000 lazy-girth=52090 last: m=72 classes=6 cclen=80 t=151s
[23:46:20] it=267298 colorings=215200 lazy-girth=52098 last: m=72 classes=6 cclen=86 t=151s
[23:46:20] it=267543 colorings=215400 lazy-girth=52143 last: m=72 classes=6 cclen=86 t=151s
[23:46:20] it=267768 colorings=215600 lazy-girth=52168 last: m=72 classes=6 cclen=81 t=151s
[23:46:21] it=267976 colorings=215800 lazy-girth=52176 last: m=72 classes=6 cclen=86 t=151s
[23:46:21] it=268190 colorings=216000 lazy-girth=52190 last: m=72 classes=6 cclen=84 t=151s
[23:46:21] it=268409 colorings=216200 lazy-girth=52209 last: m=72 classes=6 cclen=84 t=152s
[23:46:21] it=268617 colorings=216400 lazy-girth=52217 last: m=72 classes=6 cclen=83 t=152s
[23:46:21] it=268826 colorings=216600 lazy-girth=52226 last: m=72 classes=6 cclen=83 t=152s
[23:46:21] it=269034 colorings=216800 lazy-girth=52234 last: m=72 classes=6 cclen=74 t=152s
[23:46:22] it=269259 colorings=217000 lazy-girth=52259 last: m=72 classes=6 cclen=85 t=152s
[23:46:22] it=269466 colorings=217200 lazy-girth=52266 last: m=72 classes=6 cclen=86 t=152s
[23:46:22] it=269717 colorings=217400 lazy-girth=52317 last: m=72 classes=6 cclen=87 t=153s
[23:46:22] it=269980 colorings=217600 lazy-girth=52380 last: m=72 classes=6 cclen=85 t=153s
[23:46:22] it=270197 colorings=217800 lazy-girth=52397 last: m=72 classes=6 cclen=84 t=153s
[23:46:22] it=270417 colorings=218000 lazy-girth=52417 last: m=72 classes=6 cclen=79 t=153s
[23:46:23] it=270626 colorings=218200 lazy-girth=52426 last: m=72 classes=6 cclen=84 t=153s
[23:46:23] it=270858 colorings=218400 lazy-girth=52458 last: m=72 classes=6 cclen=87 t=153s
[23:46:23] it=271099 colorings=218600 lazy-girth=52499 last: m=72 classes=6 cclen=87 t=154s
[23:46:23] it=271330 colorings=218800 lazy-girth=52530 last: m=72 classes=6 cclen=85 t=154s
[23:46:23] it=271538 colorings=219000 lazy-girth=52538 last: m=72 classes=6 cclen=83 t=154s
[23:46:23] it=271749 colorings=219200 lazy-girth=52549 last: m=72 classes=6 cclen=78 t=154s
[23:46:24] it=271995 colorings=219400 lazy-girth=52595 last: m=72 classes=6 cclen=85 t=154s
[23:46:24] it=272213 colorings=219600 lazy-girth=52613 last: m=72 classes=6 cclen=84 t=154s
[23:46:24] it=272434 colorings=219800 lazy-girth=52634 last: m=72 classes=6 cclen=83 t=155s
[23:46:24] it=272644 colorings=220000 lazy-girth=52644 last: m=72 classes=6 cclen=84 t=155s
[23:46:24] it=272853 colorings=220200 lazy-girth=52653 last: m=72 classes=6 cclen=85 t=155s
[23:46:24] it=273056 colorings=220400 lazy-girth=52656 last: m=72 classes=6 cclen=85 t=155s
[23:46:24] it=273272 colorings=220600 lazy-girth=52672 last: m=72 classes=6 cclen=83 t=155s
[23:46:25] it=273482 colorings=220800 lazy-girth=52682 last: m=72 classes=6 cclen=73 t=155s
[23:46:25] it=273725 colorings=221000 lazy-girth=52725 last: m=72 classes=6 cclen=79 t=156s
[23:46:25] it=273973 colorings=221200 lazy-girth=52773 last: m=72 classes=6 cclen=83 t=156s
[23:46:25] it=274245 colorings=221400 lazy-girth=52845 last: m=72 classes=6 cclen=85 t=156s
[23:46:25] it=274508 colorings=221600 lazy-girth=52908 last: m=72 classes=6 cclen=84 t=156s
[23:46:25] it=274756 colorings=221800 lazy-girth=52956 last: m=72 classes=6 cclen=84 t=156s
[23:46:26] it=275032 colorings=222000 lazy-girth=53032 last: m=72 classes=6 cclen=84 t=156s
[23:46:26] it=275320 colorings=222200 lazy-girth=53120 last: m=72 classes=6 cclen=86 t=156s
[23:46:26] it=275591 colorings=222400 lazy-girth=53191 last: m=72 classes=6 cclen=84 t=157s
[23:46:26] it=275860 colorings=222600 lazy-girth=53260 last: m=72 classes=6 cclen=80 t=157s
[23:46:26] it=276120 colorings=222800 lazy-girth=53320 last: m=72 classes=6 cclen=79 t=157s
[23:46:26] it=276408 colorings=223000 lazy-girth=53408 last: m=72 classes=6 cclen=83 t=157s
[23:46:27] it=276669 colorings=223200 lazy-girth=53469 last: m=72 classes=6 cclen=86 t=157s
[23:46:27] it=276972 colorings=223400 lazy-girth=53572 last: m=72 classes=6 cclen=81 t=157s
[23:46:27] it=277270 colorings=223600 lazy-girth=53670 last: m=72 classes=6 cclen=84 t=158s
[23:46:27] it=277574 colorings=223800 lazy-girth=53774 last: m=72 classes=6 cclen=86 t=158s
[23:46:27] it=277865 colorings=224000 lazy-girth=53865 last: m=72 classes=6 cclen=85 t=158s
[23:46:27] it=278168 colorings=224200 lazy-girth=53968 last: m=72 classes=6 cclen=85 t=158s
[23:46:28] it=278466 colorings=224400 lazy-girth=54066 last: m=72 classes=6 cclen=82 t=158s
[23:46:28] it=278714 colorings=224600 lazy-girth=54114 last: m=72 classes=6 cclen=82 t=158s
[23:46:28] it=278924 colorings=224800 lazy-girth=54124 last: m=72 classes=6 cclen=84 t=159s
[23:46:28] it=279150 colorings=225000 lazy-girth=54150 last: m=72 classes=6 cclen=84 t=159s
[23:46:28] it=279413 colorings=225200 lazy-girth=54213 last: m=72 classes=6 cclen=81 t=159s
[23:46:28] it=279685 colorings=225400 lazy-girth=54285 last: m=72 classes=6 cclen=85 t=159s
[23:46:29] it=279893 colorings=225600 lazy-girth=54293 last: m=72 classes=6 cclen=87 t=159s
[23:46:29] it=280109 colorings=225800 lazy-girth=54309 last: m=72 classes=6 cclen=83 t=159s
[23:46:29] it=280330 colorings=226000 lazy-girth=54330 last: m=72 classes=6 cclen=69 t=160s
[23:46:29] it=280541 colorings=226200 lazy-girth=54341 last: m=72 classes=6 cclen=81 t=160s
[23:46:29] it=280763 colorings=226400 lazy-girth=54363 last: m=72 classes=6 cclen=83 t=160s
[23:46:29] it=280970 colorings=226600 lazy-girth=54370 last: m=72 classes=6 cclen=85 t=160s
[23:46:30] it=281179 colorings=226800 lazy-girth=54379 last: m=72 classes=6 cclen=86 t=160s
[23:46:30] it=281399 colorings=227000 lazy-girth=54399 last: m=72 classes=6 cclen=81 t=160s
[23:46:30] it=281612 colorings=227200 lazy-girth=54412 last: m=72 classes=6 cclen=69 t=161s
[23:46:30] it=281859 colorings=227400 lazy-girth=54459 last: m=72 classes=6 cclen=81 t=161s
[23:46:30] it=282129 colorings=227600 lazy-girth=54529 last: m=72 classes=6 cclen=81 t=161s
[23:46:30] it=282380 colorings=227800 lazy-girth=54580 last: m=72 classes=6 cclen=86 t=161s
[23:46:31] it=282641 colorings=228000 lazy-girth=54641 last: m=72 classes=6 cclen=85 t=161s
[23:46:31] it=282924 colorings=228200 lazy-girth=54724 last: m=72 classes=6 cclen=85 t=161s
[23:46:31] it=283193 colorings=228400 lazy-girth=54793 last: m=72 classes=6 cclen=85 t=162s
[23:46:31] it=283476 colorings=228600 lazy-girth=54876 last: m=72 classes=6 cclen=84 t=162s
[23:46:31] it=283753 colorings=228800 lazy-girth=54953 last: m=72 classes=6 cclen=85 t=162s
[23:46:31] it=284025 colorings=229000 lazy-girth=55025 last: m=72 classes=6 cclen=85 t=162s
[23:46:31] it=284289 colorings=229200 lazy-girth=55089 last: m=72 classes=6 cclen=85 t=162s
[23:46:32] it=284553 colorings=229400 lazy-girth=55153 last: m=72 classes=6 cclen=86 t=162s
[23:46:32] it=284861 colorings=229600 lazy-girth=55261 last: m=72 classes=6 cclen=82 t=163s
[23:46:32] it=285157 colorings=229800 lazy-girth=55357 last: m=72 classes=6 cclen=84 t=163s
[23:46:32] it=285452 colorings=230000 lazy-girth=55452 last: m=72 classes=6 cclen=84 t=163s
[23:46:32] it=285743 colorings=230200 lazy-girth=55543 last: m=72 classes=6 cclen=85 t=163s
[23:46:32] it=285973 colorings=230400 lazy-girth=55573 last: m=72 classes=6 cclen=86 t=163s
[23:46:33] it=286206 colorings=230600 lazy-girth=55606 last: m=72 classes=6 cclen=83 t=163s
[23:46:33] it=286426 colorings=230800 lazy-girth=55626 last: m=72 classes=6 cclen=85 t=164s
[23:46:33] it=286637 colorings=231000 lazy-girth=55637 last: m=72 classes=6 cclen=76 t=164s
[23:46:33] it=286862 colorings=231200 lazy-girth=55662 last: m=72 classes=6 cclen=83 t=164s
[23:46:33] it=287075 colorings=231400 lazy-girth=55675 last: m=72 classes=6 cclen=87 t=164s
[23:46:33] it=287307 colorings=231600 lazy-girth=55707 last: m=72 classes=6 cclen=84 t=164s
[23:46:34] it=287524 colorings=231800 lazy-girth=55724 last: m=72 classes=6 cclen=84 t=164s
[23:46:34] it=287747 colorings=232000 lazy-girth=55747 last: m=72 classes=6 cclen=87 t=164s
[23:46:34] it=287958 colorings=232200 lazy-girth=55758 last: m=72 classes=6 cclen=84 t=165s
[23:46:34] it=288166 colorings=232400 lazy-girth=55766 last: m=72 classes=6 cclen=80 t=165s
[23:46:34] it=288377 colorings=232600 lazy-girth=55777 last: m=72 classes=6 cclen=80 t=165s
[23:46:34] it=288582 colorings=232800 lazy-girth=55782 last: m=72 classes=6 cclen=85 t=165s
[23:46:34] it=288808 colorings=233000 lazy-girth=55808 last: m=72 classes=6 cclen=80 t=165s
[23:46:35] it=289019 colorings=233200 lazy-girth=55819 last: m=72 classes=6 cclen=82 t=165s
[23:46:35] it=289236 colorings=233400 lazy-girth=55836 last: m=72 classes=6 cclen=85 t=165s
[23:46:35] it=289452 colorings=233600 lazy-girth=55852 last: m=72 classes=6 cclen=84 t=166s
[23:46:35] it=289700 colorings=233800 lazy-girth=55900 last: m=72 classes=6 cclen=87 t=166s
[23:46:35] it=289945 colorings=234000 lazy-girth=55945 last: m=72 classes=6 cclen=84 t=166s
[23:46:35] it=290161 colorings=234200 lazy-girth=55961 last: m=72 classes=6 cclen=87 t=166s
[23:46:36] it=290381 colorings=234400 lazy-girth=55981 last: m=72 classes=6 cclen=87 t=166s
[23:46:36] it=290593 colorings=234600 lazy-girth=55993 last: m=72 classes=6 cclen=86 t=166s
[23:46:36] it=290818 colorings=234800 lazy-girth=56018 last: m=72 classes=6 cclen=84 t=167s
[23:46:39] it=291049 colorings=235000 lazy-girth=56049 last: m=72 classes=6 cclen=85 t=170s
[23:46:39] it=291278 colorings=235200 lazy-girth=56078 last: m=72 classes=6 cclen=80 t=170s
[23:46:39] it=291503 colorings=235400 lazy-girth=56103 last: m=72 classes=6 cclen=85 t=170s
[23:46:40] it=291725 colorings=235600 lazy-girth=56125 last: m=72 classes=6 cclen=86 t=170s
[23:46:40] it=291949 colorings=235800 lazy-girth=56149 last: m=72 classes=6 cclen=81 t=170s
[23:46:40] it=292162 colorings=236000 lazy-girth=56162 last: m=72 classes=6 cclen=86 t=171s
[23:46:40] it=292373 colorings=236200 lazy-girth=56173 last: m=72 classes=6 cclen=86 t=171s
[23:46:40] it=292584 colorings=236400 lazy-girth=56184 last: m=72 classes=6 cclen=84 t=171s
[23:46:40] it=292796 colorings=236600 lazy-girth=56196 last: m=72 classes=6 cclen=87 t=171s
[23:46:41] it=293005 colorings=236800 lazy-girth=56205 last: m=72 classes=6 cclen=86 t=171s
[23:46:41] it=293250 colorings=237000 lazy-girth=56250 last: m=72 classes=6 cclen=71 t=171s
[23:46:41] it=293477 colorings=237200 lazy-girth=56277 last: m=72 classes=6 cclen=84 t=172s
[23:46:41] it=293693 colorings=237400 lazy-girth=56293 last: m=72 classes=6 cclen=84 t=172s
[23:46:41] it=293906 colorings=237600 lazy-girth=56306 last: m=72 classes=6 cclen=82 t=172s
[23:46:41] it=294139 colorings=237800 lazy-girth=56339 last: m=72 classes=6 cclen=73 t=172s
[23:46:42] it=294359 colorings=238000 lazy-girth=56359 last: m=72 classes=6 cclen=83 t=172s
[23:46:42] it=294579 colorings=238200 lazy-girth=56379 last: m=72 classes=6 cclen=86 t=173s
[23:46:42] it=294790 colorings=238400 lazy-girth=56390 last: m=72 classes=6 cclen=85 t=173s
[23:46:42] it=295003 colorings=238600 lazy-girth=56403 last: m=72 classes=6 cclen=87 t=173s
[23:46:42] it=295207 colorings=238800 lazy-girth=56407 last: m=72 classes=6 cclen=85 t=173s
[23:46:43] it=295416 colorings=239000 lazy-girth=56416 last: m=72 classes=6 cclen=71 t=173s
[23:46:43] it=295656 colorings=239200 lazy-girth=56456 last: m=72 classes=6 cclen=84 t=173s
[23:46:43] it=295897 colorings=239400 lazy-girth=56497 last: m=72 classes=6 cclen=85 t=174s
[23:46:43] it=296140 colorings=239600 lazy-girth=56540 last: m=72 classes=6 cclen=75 t=174s
[23:46:43] it=296366 colorings=239800 lazy-girth=56566 last: m=72 classes=6 cclen=87 t=174s
[23:46:44] it=296610 colorings=240000 lazy-girth=56610 last: m=72 classes=6 cclen=86 t=174s
[23:46:44] it=296859 colorings=240200 lazy-girth=56659 last: m=72 classes=6 cclen=84 t=174s
[23:46:44] it=297111 colorings=240400 lazy-girth=56711 last: m=72 classes=6 cclen=85 t=175s
[23:46:44] it=297361 colorings=240600 lazy-girth=56761 last: m=72 classes=6 cclen=84 t=175s
[23:46:44] it=297576 colorings=240800 lazy-girth=56776 last: m=72 classes=6 cclen=86 t=175s
[23:46:45] it=297820 colorings=241000 lazy-girth=56820 last: m=72 classes=6 cclen=75 t=175s
[23:46:45] it=298077 colorings=241200 lazy-girth=56877 last: m=72 classes=6 cclen=85 t=176s
[23:46:45] it=298292 colorings=241400 lazy-girth=56892 last: m=72 classes=6 cclen=84 t=176s
[23:46:45] it=298502 colorings=241600 lazy-girth=56902 last: m=72 classes=6 cclen=85 t=176s
[23:46:45] it=298720 colorings=241800 lazy-girth=56920 last: m=72 classes=6 cclen=85 t=176s
[23:46:46] it=298928 colorings=242000 lazy-girth=56928 last: m=72 classes=6 cclen=84 t=176s
[23:46:46] it=299138 colorings=242200 lazy-girth=56938 last: m=72 classes=6 cclen=85 t=176s
[23:46:46] it=299367 colorings=242400 lazy-girth=56967 last: m=72 classes=6 cclen=79 t=177s
[23:46:46] it=299611 colorings=242600 lazy-girth=57011 last: m=72 classes=6 cclen=81 t=177s
[23:46:46] it=299842 colorings=242800 lazy-girth=57042 last: m=72 classes=6 cclen=84 t=177s
[23:46:46] it=300077 colorings=243000 lazy-girth=57077 last: m=72 classes=6 cclen=80 t=177s
[23:46:47] it=300296 colorings=243200 lazy-girth=57096 last: m=72 classes=6 cclen=80 t=177s
[23:46:47] it=300523 colorings=243400 lazy-girth=57123 last: m=72 classes=6 cclen=82 t=178s
[23:46:47] it=300757 colorings=243600 lazy-girth=57157 last: m=72 classes=6 cclen=83 t=178s
[23:46:47] it=300992 colorings=243800 lazy-girth=57192 last: m=72 classes=6 cclen=83 t=178s
[23:46:48] it=301242 colorings=244000 lazy-girth=57242 last: m=72 classes=6 cclen=86 t=178s
[23:46:48] it=301493 colorings=244200 lazy-girth=57293 last: m=72 classes=6 cclen=87 t=179s
[23:46:48] it=301732 colorings=244400 lazy-girth=57332 last: m=72 classes=6 cclen=79 t=179s
[23:46:48] it=301986 colorings=244600 lazy-girth=57386 last: m=72 classes=6 cclen=86 t=179s
[23:46:48] it=302252 colorings=244800 lazy-girth=57452 last: m=72 classes=6 cclen=81 t=179s
[23:46:49] it=302518 colorings=245000 lazy-girth=57518 last: m=72 classes=6 cclen=87 t=180s
[23:46:49] it=302729 colorings=245200 lazy-girth=57529 last: m=72 classes=6 cclen=83 t=180s
[23:46:49] it=302942 colorings=245400 lazy-girth=57542 last: m=72 classes=6 cclen=84 t=180s
[23:46:49] it=303156 colorings=245600 lazy-girth=57556 last: m=72 classes=6 cclen=84 t=180s
[23:46:50] it=303381 colorings=245800 lazy-girth=57581 last: m=72 classes=6 cclen=76 t=180s
[23:46:50] it=303593 colorings=246000 lazy-girth=57593 last: m=72 classes=6 cclen=84 t=180s
[23:46:50] it=303814 colorings=246200 lazy-girth=57614 last: m=72 classes=6 cclen=85 t=181s
[23:46:50] it=304037 colorings=246400 lazy-girth=57637 last: m=72 classes=6 cclen=87 t=181s
[23:46:50] it=304249 colorings=246600 lazy-girth=57649 last: m=72 classes=6 cclen=80 t=181s
[23:46:50] it=304454 colorings=246800 lazy-girth=57654 last: m=72 classes=6 cclen=87 t=181s
[23:46:51] it=304674 colorings=247000 lazy-girth=57674 last: m=72 classes=6 cclen=85 t=181s
[23:46:51] it=304883 colorings=247200 lazy-girth=57683 last: m=72 classes=6 cclen=85 t=182s
[23:46:51] it=305093 colorings=247400 lazy-girth=57693 last: m=72 classes=6 cclen=84 t=182s
[23:46:51] it=305331 colorings=247600 lazy-girth=57731 last: m=72 classes=6 cclen=86 t=182s
[23:46:52] it=305541 colorings=247800 lazy-girth=57741 last: m=72 classes=6 cclen=84 t=182s
[23:46:52] it=305750 colorings=248000 lazy-girth=57750 last: m=72 classes=6 cclen=82 t=182s
[23:46:52] it=305972 colorings=248200 lazy-girth=57772 last: m=72 classes=6 cclen=86 t=183s
[23:46:52] it=306185 colorings=248400 lazy-girth=57785 last: m=72 classes=6 cclen=85 t=183s
[23:46:52] it=306403 colorings=248600 lazy-girth=57803 last: m=72 classes=6 cclen=85 t=183s
[23:46:53] it=306642 colorings=248800 lazy-girth=57842 last: m=72 classes=6 cclen=83 t=183s
[23:46:53] it=306862 colorings=249000 lazy-girth=57862 last: m=72 classes=6 cclen=83 t=184s
[23:46:53] it=307079 colorings=249200 lazy-girth=57879 last: m=72 classes=6 cclen=85 t=184s
[23:46:53] it=307288 colorings=249400 lazy-girth=57888 last: m=72 classes=6 cclen=85 t=184s
[23:46:54] it=307510 colorings=249600 lazy-girth=57910 last: m=72 classes=6 cclen=84 t=184s
[23:46:54] it=307742 colorings=249800 lazy-girth=57942 last: m=72 classes=6 cclen=87 t=185s
[23:46:54] it=307964 colorings=250000 lazy-girth=57964 last: m=72 classes=6 cclen=83 t=185s
[23:46:54] it=308172 colorings=250200 lazy-girth=57972 last: m=72 classes=6 cclen=86 t=185s
[23:46:54] it=308386 colorings=250400 lazy-girth=57986 last: m=72 classes=6 cclen=85 t=185s
[23:46:55] it=308607 colorings=250600 lazy-girth=58007 last: m=72 classes=6 cclen=85 t=185s
[23:46:55] it=308824 colorings=250800 lazy-girth=58024 last: m=72 classes=6 cclen=81 t=186s
[23:46:55] it=309047 colorings=251000 lazy-girth=58047 last: m=72 classes=6 cclen=86 t=186s
[23:46:55] it=309258 colorings=251200 lazy-girth=58058 last: m=72 classes=6 cclen=85 t=186s
[23:46:56] it=309474 colorings=251400 lazy-girth=58074 last: m=72 classes=6 cclen=86 t=186s
[23:46:56] it=309690 colorings=251600 lazy-girth=58090 last: m=72 classes=6 cclen=83 t=186s
[23:46:56] it=309907 colorings=251800 lazy-girth=58107 last: m=72 classes=6 cclen=78 t=187s
[23:46:56] it=310118 colorings=252000 lazy-girth=58118 last: m=72 classes=6 cclen=85 t=187s
[23:46:56] it=310345 colorings=252200 lazy-girth=58145 last: m=72 classes=6 cclen=86 t=187s
[23:46:57] it=310572 colorings=252400 lazy-girth=58172 last: m=72 classes=6 cclen=85 t=187s
[23:46:57] it=310800 colorings=252600 lazy-girth=58200 last: m=72 classes=6 cclen=84 t=188s
[23:46:57] it=311009 colorings=252800 lazy-girth=58209 last: m=72 classes=6 cclen=85 t=188s
[23:46:57] it=311227 colorings=253000 lazy-girth=58227 last: m=72 classes=6 cclen=87 t=188s
[23:46:58] it=311489 colorings=253200 lazy-girth=58289 last: m=72 classes=6 cclen=87 t=188s
[23:46:58] it=311731 colorings=253400 lazy-girth=58331 last: m=72 classes=6 cclen=87 t=189s
[23:46:58] it=311950 colorings=253600 lazy-girth=58350 last: m=72 classes=6 cclen=83 t=189s
[23:46:58] it=312163 colorings=253800 lazy-girth=58363 last: m=72 classes=6 cclen=82 t=189s
[23:46:59] it=312376 colorings=254000 lazy-girth=58376 last: m=72 classes=6 cclen=86 t=189s
[23:46:59] it=312597 colorings=254200 lazy-girth=58397 last: m=72 classes=6 cclen=85 t=190s
[23:46:59] it=312813 colorings=254400 lazy-girth=58413 last: m=72 classes=6 cclen=79 t=190s
[23:46:59] it=313024 colorings=254600 lazy-girth=58424 last: m=72 classes=6 cclen=85 t=190s
[23:47:00] it=313240 colorings=254800 lazy-girth=58440 last: m=72 classes=6 cclen=80 t=190s
[23:47:00] it=313446 colorings=255000 lazy-girth=58446 last: m=72 classes=6 cclen=81 t=191s
[23:47:00] it=313675 colorings=255200 lazy-girth=58475 last: m=72 classes=6 cclen=86 t=191s
[23:47:01] it=313888 colorings=255400 lazy-girth=58488 last: m=72 classes=6 cclen=87 t=191s
[23:47:01] it=314096 colorings=255600 lazy-girth=58496 last: m=72 classes=6 cclen=70 t=192s
[23:47:01] it=314298 colorings=255800 lazy-girth=58498 last: m=72 classes=6 cclen=81 t=192s
[23:47:02] it=314520 colorings=256000 lazy-girth=58520 last: m=72 classes=6 cclen=86 t=192s
[23:47:02] it=314738 colorings=256200 lazy-girth=58538 last: m=72 classes=6 cclen=85 t=193s
[23:47:02] it=314952 colorings=256400 lazy-girth=58552 last: m=72 classes=6 cclen=79 t=193s
[23:47:02] it=315166 colorings=256600 lazy-girth=58566 last: m=72 classes=6 cclen=83 t=193s
[23:47:03] it=315383 colorings=256800 lazy-girth=58583 last: m=72 classes=6 cclen=82 t=194s
[23:47:03] it=315599 colorings=257000 lazy-girth=58599 last: m=72 classes=6 cclen=79 t=194s
[23:47:04] it=315842 colorings=257200 lazy-girth=58642 last: m=72 classes=6 cclen=86 t=194s
[23:47:04] it=316089 colorings=257400 lazy-girth=58689 last: m=72 classes=6 cclen=87 t=194s
[23:47:04] it=316359 colorings=257600 lazy-girth=58759 last: m=72 classes=6 cclen=84 t=195s
[23:47:04] it=316624 colorings=257800 lazy-girth=58824 last: m=72 classes=6 cclen=85 t=195s
[23:47:04] it=316889 colorings=258000 lazy-girth=58889 last: m=72 classes=6 cclen=85 t=195s
[23:47:05] it=317160 colorings=258200 lazy-girth=58960 last: m=72 classes=6 cclen=82 t=195s
[23:47:05] it=317428 colorings=258400 lazy-girth=59028 last: m=72 classes=6 cclen=82 t=196s
[23:47:05] it=317717 colorings=258600 lazy-girth=59117 last: m=72 classes=6 cclen=85 t=196s
[23:47:05] it=317984 colorings=258800 lazy-girth=59184 last: m=72 classes=6 cclen=64 t=196s
[23:47:05] it=318251 colorings=259000 lazy-girth=59251 last: m=72 classes=6 cclen=85 t=196s
[23:47:06] it=318510 colorings=259200 lazy-girth=59310 last: m=72 classes=6 cclen=85 t=196s
[23:47:06] it=318786 colorings=259400 lazy-girth=59386 last: m=72 classes=6 cclen=77 t=196s
[23:47:06] it=319061 colorings=259600 lazy-girth=59461 last: m=72 classes=6 cclen=85 t=197s
[23:47:06] it=319337 colorings=259800 lazy-girth=59537 last: m=72 classes=6 cclen=86 t=197s
[23:47:06] it=319622 colorings=260000 lazy-girth=59622 last: m=72 classes=6 cclen=87 t=197s
[23:47:07] it=319898 colorings=260200 lazy-girth=59698 last: m=72 classes=6 cclen=87 t=197s
[23:47:07] it=320159 colorings=260400 lazy-girth=59759 last: m=72 classes=6 cclen=87 t=198s
[23:47:07] it=320427 colorings=260600 lazy-girth=59827 last: m=72 classes=6 cclen=85 t=198s
[23:47:07] it=320699 colorings=260800 lazy-girth=59899 last: m=72 classes=6 cclen=86 t=198s
[23:47:08] it=320991 colorings=261000 lazy-girth=59991 last: m=72 classes=6 cclen=86 t=198s
[23:47:08] it=321284 colorings=261200 lazy-girth=60084 last: m=72 classes=6 cclen=81 t=199s
[23:47:08] it=321560 colorings=261400 lazy-girth=60160 last: m=72 classes=6 cclen=86 t=199s
[23:47:08] it=321844 colorings=261600 lazy-girth=60244 last: m=72 classes=6 cclen=86 t=199s
[23:47:09] it=322088 colorings=261800 lazy-girth=60288 last: m=72 classes=6 cclen=86 t=199s
[23:47:09] it=322327 colorings=262000 lazy-girth=60327 last: m=72 classes=6 cclen=85 t=200s
[23:47:09] it=322555 colorings=262200 lazy-girth=60355 last: m=72 classes=6 cclen=78 t=200s
[23:47:09] it=322779 colorings=262400 lazy-girth=60379 last: m=72 classes=6 cclen=77 t=200s
[23:47:09] it=322997 colorings=262600 lazy-girth=60397 last: m=72 classes=6 cclen=84 t=200s
[23:47:09] it=323217 colorings=262800 lazy-girth=60417 last: m=72 classes=6 cclen=86 t=200s
[23:47:10] it=323446 colorings=263000 lazy-girth=60446 last: m=72 classes=6 cclen=66 t=200s
[23:47:10] it=323696 colorings=263200 lazy-girth=60496 last: m=72 classes=6 cclen=85 t=201s
[23:47:10] it=323918 colorings=263400 lazy-girth=60518 last: m=72 classes=6 cclen=86 t=201s
[23:47:10] it=324133 colorings=263600 lazy-girth=60533 last: m=72 classes=6 cclen=84 t=201s
[23:47:10] it=324344 colorings=263800 lazy-girth=60544 last: m=72 classes=6 cclen=76 t=201s
[23:47:10] it=324553 colorings=264000 lazy-girth=60553 last: m=72 classes=6 cclen=86 t=201s
[23:47:11] it=324765 colorings=264200 lazy-girth=60565 last: m=72 classes=6 cclen=86 t=201s
[23:47:11] it=324976 colorings=264400 lazy-girth=60576 last: m=72 classes=6 cclen=82 t=201s
[23:47:11] it=325187 colorings=264600 lazy-girth=60587 last: m=72 classes=6 cclen=83 t=202s
[23:47:11] it=325396 colorings=264800 lazy-girth=60596 last: m=72 classes=6 cclen=87 t=202s
[23:47:11] it=325599 colorings=265000 lazy-girth=60599 last: m=72 classes=6 cclen=87 t=202s
[23:47:11] it=325804 colorings=265200 lazy-girth=60604 last: m=72 classes=6 cclen=84 t=202s
[23:47:12] it=326025 colorings=265400 lazy-girth=60625 last: m=72 classes=6 cclen=84 t=202s
[23:47:12] it=326235 colorings=265600 lazy-girth=60635 last: m=72 classes=6 cclen=84 t=203s
[23:47:12] it=326453 colorings=265800 lazy-girth=60653 last: m=72 classes=6 cclen=71 t=203s
[23:47:12] it=326691 colorings=266000 lazy-girth=60691 last: m=72 classes=6 cclen=84 t=203s
[23:47:12] it=326949 colorings=266200 lazy-girth=60749 last: m=72 classes=6 cclen=84 t=203s
[23:47:12] it=327158 colorings=266400 lazy-girth=60758 last: m=72 classes=6 cclen=85 t=203s
[23:47:13] it=327365 colorings=266600 lazy-girth=60765 last: m=72 classes=6 cclen=74 t=203s
[23:47:13] it=327574 colorings=266800 lazy-girth=60774 last: m=72 classes=6 cclen=87 t=204s
[23:47:13] it=327800 colorings=267000 lazy-girth=60800 last: m=72 classes=6 cclen=85 t=204s
[23:47:13] it=328029 colorings=267200 lazy-girth=60829 last: m=72 classes=6 cclen=76 t=204s
[23:47:13] it=328255 colorings=267400 lazy-girth=60855 last: m=72 classes=6 cclen=84 t=204s
[23:47:14] it=328476 colorings=267600 lazy-girth=60876 last: m=72 classes=6 cclen=87 t=204s
[23:47:14] it=328700 colorings=267800 lazy-girth=60900 last: m=72 classes=6 cclen=79 t=204s
[23:47:14] it=328911 colorings=268000 lazy-girth=60911 last: m=72 classes=6 cclen=85 t=205s
[23:47:14] it=329131 colorings=268200 lazy-girth=60931 last: m=72 classes=6 cclen=83 t=205s
[23:47:14] it=329372 colorings=268400 lazy-girth=60972 last: m=72 classes=6 cclen=80 t=205s
[23:47:14] it=329627 colorings=268600 lazy-girth=61027 last: m=72 classes=6 cclen=84 t=205s
[23:47:15] it=329902 colorings=268800 lazy-girth=61102 last: m=72 classes=6 cclen=86 t=205s
[23:47:15] it=330197 colorings=269000 lazy-girth=61197 last: m=72 classes=6 cclen=84 t=206s
[23:47:15] it=330417 colorings=269200 lazy-girth=61217 last: m=72 classes=6 cclen=85 t=206s
[23:47:15] it=330647 colorings=269400 lazy-girth=61247 last: m=72 classes=6 cclen=74 t=206s
[23:47:15] it=330875 colorings=269600 lazy-girth=61275 last: m=72 classes=6 cclen=84 t=206s
[23:47:16] it=331107 colorings=269800 lazy-girth=61307 last: m=72 classes=6 cclen=84 t=206s
[23:47:16] it=331339 colorings=270000 lazy-girth=61339 last: m=72 classes=6 cclen=87 t=206s
[23:47:16] it=331570 colorings=270200 lazy-girth=61370 last: m=72 classes=6 cclen=84 t=207s
[23:47:16] it=331812 colorings=270400 lazy-girth=61412 last: m=72 classes=6 cclen=83 t=207s
[23:47:16] it=332049 colorings=270600 lazy-girth=61449 last: m=72 classes=6 cclen=86 t=207s
[23:47:16] it=332280 colorings=270800 lazy-girth=61480 last: m=72 classes=6 cclen=83 t=207s
[23:47:17] it=332503 colorings=271000 lazy-girth=61503 last: m=72 classes=6 cclen=87 t=207s
[23:47:17] it=332728 colorings=271200 lazy-girth=61528 last: m=72 classes=6 cclen=84 t=208s
[23:47:17] it=332964 colorings=271400 lazy-girth=61564 last: m=72 classes=6 cclen=78 t=208s
[23:47:17] it=333195 colorings=271600 lazy-girth=61595 last: m=72 classes=6 cclen=85 t=208s
[23:47:17] it=333438 colorings=271800 lazy-girth=61638 last: m=72 classes=6 cclen=82 t=208s
[23:47:18] it=333681 colorings=272000 lazy-girth=61681 last: m=72 classes=6 cclen=84 t=208s
[23:47:18] it=333953 colorings=272200 lazy-girth=61753 last: m=72 classes=6 cclen=87 t=208s
[23:47:18] it=334174 colorings=272400 lazy-girth=61774 last: m=72 classes=6 cclen=81 t=209s
[23:47:18] it=334378 colorings=272600 lazy-girth=61778 last: m=72 classes=6 cclen=87 t=209s
[23:47:18] it=334606 colorings=272800 lazy-girth=61806 last: m=72 classes=6 cclen=81 t=209s
[23:47:18] it=334827 colorings=273000 lazy-girth=61827 last: m=72 classes=6 cclen=82 t=209s
[23:47:19] it=335053 colorings=273200 lazy-girth=61853 last: m=72 classes=6 cclen=86 t=209s
[23:47:19] it=335271 colorings=273400 lazy-girth=61871 last: m=72 classes=6 cclen=86 t=209s
[23:47:19] it=335486 colorings=273600 lazy-girth=61886 last: m=72 classes=6 cclen=84 t=210s
[23:47:19] it=335691 colorings=273800 lazy-girth=61891 last: m=72 classes=6 cclen=79 t=210s
[23:47:19] it=335897 colorings=274000 lazy-girth=61897 last: m=72 classes=6 cclen=84 t=210s
[23:47:19] it=336106 colorings=274200 lazy-girth=61906 last: m=72 classes=6 cclen=85 t=210s
[23:47:20] it=336331 colorings=274400 lazy-girth=61931 last: m=72 classes=6 cclen=85 t=210s
[23:47:20] it=336550 colorings=274600 lazy-girth=61950 last: m=72 classes=6 cclen=87 t=211s
[23:47:20] it=336781 colorings=274800 lazy-girth=61981 last: m=72 classes=6 cclen=84 t=211s
[23:47:20] it=337009 colorings=275000 lazy-girth=62009 last: m=72 classes=6 cclen=87 t=211s
[23:47:20] it=337237 colorings=275200 lazy-girth=62037 last: m=72 classes=6 cclen=86 t=211s
[23:47:21] it=337497 colorings=275400 lazy-girth=62097 last: m=72 classes=6 cclen=85 t=211s
[23:47:21] it=337724 colorings=275600 lazy-girth=62124 last: m=72 classes=6 cclen=83 t=211s
[23:47:21] it=337947 colorings=275800 lazy-girth=62147 last: m=72 classes=6 cclen=70 t=212s
[23:47:21] it=338180 colorings=276000 lazy-girth=62180 last: m=72 classes=6 cclen=82 t=212s
[23:47:21] it=338410 colorings=276200 lazy-girth=62210 last: m=72 classes=6 cclen=81 t=212s
[23:47:22] it=338645 colorings=276400 lazy-girth=62245 last: m=72 classes=6 cclen=78 t=212s
[23:47:22] it=338876 colorings=276600 lazy-girth=62276 last: m=72 classes=6 cclen=76 t=213s
[23:47:22] it=339128 colorings=276800 lazy-girth=62328 last: m=72 classes=6 cclen=85 t=213s
[23:47:22] it=339350 colorings=277000 lazy-girth=62350 last: m=72 classes=6 cclen=82 t=213s
[23:47:22] it=339571 colorings=277200 lazy-girth=62371 last: m=72 classes=6 cclen=87 t=213s
[23:47:23] it=339825 colorings=277400 lazy-girth=62425 last: m=72 classes=6 cclen=78 t=213s
[23:47:23] it=340042 colorings=277600 lazy-girth=62442 last: m=72 classes=6 cclen=83 t=213s
[23:47:23] it=340270 colorings=277800 lazy-girth=62470 last: m=72 classes=6 cclen=80 t=214s
[23:47:23] it=340484 colorings=278000 lazy-girth=62484 last: m=72 classes=6 cclen=86 t=214s
[23:47:23] it=340694 colorings=278200 lazy-girth=62494 last: m=72 classes=6 cclen=83 t=214s
[23:47:23] it=340897 colorings=278400 lazy-girth=62497 last: m=72 classes=6 cclen=83 t=214s
[23:47:24] it=341104 colorings=278600 lazy-girth=62504 last: m=72 classes=6 cclen=78 t=214s
[23:47:24] it=341322 colorings=278800 lazy-girth=62522 last: m=72 classes=6 cclen=82 t=214s
[23:47:24] it=341561 colorings=279000 lazy-girth=62561 last: m=72 classes=6 cclen=84 t=215s
[23:47:24] it=341775 colorings=279200 lazy-girth=62575 last: m=72 classes=6 cclen=81 t=215s
[23:47:24] it=341999 colorings=279400 lazy-girth=62599 last: m=72 classes=6 cclen=84 t=215s
[23:47:24] it=342214 colorings=279600 lazy-girth=62614 last: m=72 classes=6 cclen=85 t=215s
[23:47:25] it=342447 colorings=279800 lazy-girth=62647 last: m=72 classes=6 cclen=86 t=215s
[23:47:25] it=342679 colorings=280000 lazy-girth=62679 last: m=72 classes=6 cclen=79 t=216s
[23:47:25] it=342911 colorings=280200 lazy-girth=62711 last: m=72 classes=6 cclen=83 t=216s
[23:47:25] it=343145 colorings=280400 lazy-girth=62745 last: m=72 classes=6 cclen=86 t=216s
[23:47:25] it=343366 colorings=280600 lazy-girth=62766 last: m=72 classes=6 cclen=83 t=216s
[23:47:26] it=343642 colorings=280800 lazy-girth=62842 last: m=72 classes=6 cclen=75 t=216s
[23:47:26] it=343859 colorings=281000 lazy-girth=62859 last: m=72 classes=6 cclen=85 t=217s
[23:47:26] it=344074 colorings=281200 lazy-girth=62874 last: m=72 classes=6 cclen=71 t=217s
[23:47:26] it=344289 colorings=281400 lazy-girth=62889 last: m=72 classes=6 cclen=87 t=217s
[23:47:26] it=344501 colorings=281600 lazy-girth=62901 last: m=72 classes=6 cclen=81 t=217s
[23:47:27] it=344718 colorings=281800 lazy-girth=62918 last: m=72 classes=6 cclen=85 t=217s
[23:47:27] it=344941 colorings=282000 lazy-girth=62941 last: m=72 classes=6 cclen=85 t=217s
[23:47:27] it=345159 colorings=282200 lazy-girth=62959 last: m=72 classes=6 cclen=86 t=218s
[23:47:27] it=345389 colorings=282400 lazy-girth=62989 last: m=72 classes=6 cclen=86 t=218s
[23:47:27] it=345654 colorings=282600 lazy-girth=63054 last: m=72 classes=6 cclen=84 t=218s
[23:47:27] it=345871 colorings=282800 lazy-girth=63071 last: m=72 classes=6 cclen=84 t=218s
[23:47:28] it=346090 colorings=283000 lazy-girth=63090 last: m=72 classes=6 cclen=86 t=218s
[23:47:28] it=346315 colorings=283200 lazy-girth=63115 last: m=72 classes=6 cclen=80 t=219s
[23:47:28] it=346541 colorings=283400 lazy-girth=63141 last: m=72 classes=6 cclen=80 t=219s
[23:47:28] it=346766 colorings=283600 lazy-girth=63166 last: m=72 classes=6 cclen=81 t=219s
[23:47:28] it=346986 colorings=283800 lazy-girth=63186 last: m=72 classes=6 cclen=74 t=219s
[23:47:29] it=347247 colorings=284000 lazy-girth=63247 last: m=72 classes=6 cclen=80 t=219s
[23:47:29] it=347480 colorings=284200 lazy-girth=63280 last: m=72 classes=6 cclen=83 t=220s
[23:47:29] it=347691 colorings=284400 lazy-girth=63291 last: m=72 classes=6 cclen=85 t=220s
[23:47:29] it=347904 colorings=284600 lazy-girth=63304 last: m=72 classes=6 cclen=84 t=220s
[23:47:29] it=348110 colorings=284800 lazy-girth=63310 last: m=72 classes=6 cclen=84 t=220s
[23:47:30] it=348375 colorings=285000 lazy-girth=63375 last: m=72 classes=6 cclen=84 t=220s
[23:47:30] it=348674 colorings=285200 lazy-girth=63474 last: m=72 classes=6 cclen=85 t=221s
[23:47:30] it=348970 colorings=285400 lazy-girth=63570 last: m=72 classes=6 cclen=83 t=221s
[23:47:30] it=349280 colorings=285600 lazy-girth=63680 last: m=72 classes=6 cclen=83 t=221s
[23:47:30] it=349599 colorings=285800 lazy-girth=63799 last: m=72 classes=6 cclen=85 t=221s
[23:47:31] it=349894 colorings=286000 lazy-girth=63894 last: m=72 classes=6 cclen=86 t=221s
[23:47:31] it=350129 colorings=286200 lazy-girth=63929 last: m=72 classes=6 cclen=85 t=222s
[23:47:31] it=350346 colorings=286400 lazy-girth=63946 last: m=72 classes=6 cclen=64 t=222s
[23:47:31] it=350568 colorings=286600 lazy-girth=63968 last: m=72 classes=6 cclen=83 t=222s
[23:47:36] it=350788 colorings=286800 lazy-girth=63988 last: m=72 classes=6 cclen=78 t=227s
[23:47:36] it=351011 colorings=287000 lazy-girth=64011 last: m=72 classes=6 cclen=87 t=227s
[23:47:36] it=351249 colorings=287200 lazy-girth=64049 last: m=72 classes=6 cclen=84 t=227s
[23:47:37] it=351501 colorings=287400 lazy-girth=64101 last: m=72 classes=6 cclen=85 t=227s
[23:47:37] it=351763 colorings=287600 lazy-girth=64163 last: m=72 classes=6 cclen=86 t=228s
[23:47:37] it=352036 colorings=287800 lazy-girth=64236 last: m=72 classes=6 cclen=85 t=228s
[23:47:37] it=352303 colorings=288000 lazy-girth=64303 last: m=72 classes=6 cclen=82 t=228s
[23:47:38] it=352549 colorings=288200 lazy-girth=64349 last: m=72 classes=6 cclen=82 t=228s
[23:47:38] it=352803 colorings=288400 lazy-girth=64403 last: m=72 classes=6 cclen=77 t=228s
[23:47:38] it=353052 colorings=288600 lazy-girth=64452 last: m=72 classes=6 cclen=83 t=229s
[23:47:38] it=353311 colorings=288800 lazy-girth=64511 last: m=72 classes=6 cclen=74 t=229s
[23:47:39] it=353556 colorings=289000 lazy-girth=64556 last: m=72 classes=6 cclen=80 t=229s
[23:47:39] it=353772 colorings=289200 lazy-girth=64572 last: m=72 classes=6 cclen=86 t=230s
[23:47:39] it=353995 colorings=289400 lazy-girth=64595 last: m=72 classes=6 cclen=86 t=230s
[23:47:39] it=354207 colorings=289600 lazy-girth=64607 last: m=72 classes=6 cclen=85 t=230s
[23:47:40] it=354416 colorings=289800 lazy-girth=64616 last: m=72 classes=6 cclen=87 t=230s
[23:47:40] it=354624 colorings=290000 lazy-girth=64624 last: m=72 classes=6 cclen=86 t=231s
[23:47:40] it=354836 colorings=290200 lazy-girth=64636 last: m=72 classes=6 cclen=86 t=231s
[23:47:40] it=355053 colorings=290400 lazy-girth=64653 last: m=72 classes=6 cclen=84 t=231s
[23:47:40] it=355268 colorings=290600 lazy-girth=64668 last: m=72 classes=6 cclen=85 t=231s
[23:47:41] it=355482 colorings=290800 lazy-girth=64682 last: m=72 classes=6 cclen=86 t=231s
[23:47:41] it=355694 colorings=291000 lazy-girth=64694 last: m=72 classes=6 cclen=80 t=232s
[23:47:41] it=355912 colorings=291200 lazy-girth=64712 last: m=72 classes=6 cclen=78 t=232s
[23:47:41] it=356129 colorings=291400 lazy-girth=64729 last: m=72 classes=6 cclen=71 t=232s
[23:47:42] it=356347 colorings=291600 lazy-girth=64747 last: m=72 classes=6 cclen=79 t=232s
[23:47:42] it=356565 colorings=291800 lazy-girth=64765 last: m=72 classes=6 cclen=87 t=233s
[23:47:42] it=356791 colorings=292000 lazy-girth=64791 last: m=72 classes=6 cclen=84 t=233s
[23:47:43] it=357012 colorings=292200 lazy-girth=64812 last: m=72 classes=6 cclen=82 t=233s
[23:47:43] it=357223 colorings=292400 lazy-girth=64823 last: m=72 classes=6 cclen=83 t=234s
[23:47:43] it=357445 colorings=292600 lazy-girth=64845 last: m=72 classes=6 cclen=86 t=234s
[23:47:43] it=357688 colorings=292800 lazy-girth=64888 last: m=72 classes=6 cclen=84 t=234s
[23:47:44] it=357931 colorings=293000 lazy-girth=64931 last: m=72 classes=6 cclen=82 t=234s
[23:47:44] it=358162 colorings=293200 lazy-girth=64962 last: m=72 classes=6 cclen=84 t=235s
[23:47:44] it=358393 colorings=293400 lazy-girth=64993 last: m=72 classes=6 cclen=84 t=235s
[23:47:45] it=358623 colorings=293600 lazy-girth=65023 last: m=72 classes=6 cclen=86 t=235s
[23:47:45] it=358836 colorings=293800 lazy-girth=65036 last: m=72 classes=6 cclen=77 t=236s
[23:47:45] it=359044 colorings=294000 lazy-girth=65044 last: m=72 classes=6 cclen=82 t=236s
[23:47:45] it=359251 colorings=294200 lazy-girth=65051 last: m=72 classes=6 cclen=84 t=236s
[23:47:46] it=359471 colorings=294400 lazy-girth=65071 last: m=72 classes=6 cclen=85 t=236s
[23:47:46] it=359686 colorings=294600 lazy-girth=65086 last: m=72 classes=6 cclen=85 t=237s
[23:47:46] it=359890 colorings=294800 lazy-girth=65090 last: m=72 classes=6 cclen=83 t=237s
[23:47:46] it=360100 colorings=295000 lazy-girth=65100 last: m=72 classes=6 cclen=83 t=237s
[23:47:47] it=360321 colorings=295200 lazy-girth=65121 last: m=72 classes=6 cclen=84 t=237s
[23:47:47] it=360547 colorings=295400 lazy-girth=65147 last: m=72 classes=6 cclen=85 t=238s
[23:47:47] it=360769 colorings=295600 lazy-girth=65169 last: m=72 classes=6 cclen=85 t=238s
[23:47:48] it=360982 colorings=295800 lazy-girth=65182 last: m=72 classes=6 cclen=84 t=238s
[23:47:48] it=361199 colorings=296000 lazy-girth=65199 last: m=72 classes=6 cclen=82 t=239s
[23:47:48] it=361412 colorings=296200 lazy-girth=65212 last: m=72 classes=6 cclen=83 t=239s
[23:47:48] it=361625 colorings=296400 lazy-girth=65225 last: m=72 classes=6 cclen=73 t=239s
[23:47:49] it=361840 colorings=296600 lazy-girth=65240 last: m=72 classes=6 cclen=87 t=239s
[23:47:49] it=362074 colorings=296800 lazy-girth=65274 last: m=72 classes=6 cclen=85 t=240s
[23:47:49] it=362284 colorings=297000 lazy-girth=65284 last: m=72 classes=6 cclen=86 t=240s
[23:47:50] it=362496 colorings=297200 lazy-girth=65296 last: m=72 classes=6 cclen=80 t=240s
[23:47:50] it=362709 colorings=297400 lazy-girth=65309 last: m=72 classes=6 cclen=85 t=241s
[23:47:51] it=362923 colorings=297600 lazy-girth=65323 last: m=72 classes=6 cclen=87 t=241s
[23:47:51] it=363128 colorings=297800 lazy-girth=65328 last: m=72 classes=6 cclen=82 t=242s
[23:47:52] it=363390 colorings=298000 lazy-girth=65390 last: m=72 classes=6 cclen=86 t=242s
[23:47:52] it=363700 colorings=298200 lazy-girth=65500 last: m=72 classes=6 cclen=87 t=243s
[23:47:52] it=363981 colorings=298400 lazy-girth=65581 last: m=72 classes=6 cclen=77 t=243s
[23:47:52] it=364279 colorings=298600 lazy-girth=65679 last: m=72 classes=6 cclen=85 t=243s
[23:47:53] it=364571 colorings=298800 lazy-girth=65771 last: m=72 classes=6 cclen=86 t=243s
[23:47:53] it=364849 colorings=299000 lazy-girth=65849 last: m=72 classes=6 cclen=81 t=243s
[23:47:53] it=365130 colorings=299200 lazy-girth=65930 last: m=72 classes=6 cclen=87 t=244s
[23:47:53] it=365406 colorings=299400 lazy-girth=66006 last: m=72 classes=6 cclen=86 t=244s
[23:47:53] it=365716 colorings=299600 lazy-girth=66116 last: m=72 classes=6 cclen=84 t=244s
[23:47:53] it=366025 colorings=299800 lazy-girth=66225 last: m=72 classes=6 cclen=87 t=244s
[23:47:54] it=366368 colorings=300000 lazy-girth=66368 last: m=72 classes=6 cclen=84 t=244s
[23:47:54] it=366659 colorings=300200 lazy-girth=66459 last: m=72 classes=6 cclen=84 t=244s
[23:47:54] it=366975 colorings=300400 lazy-girth=66575 last: m=72 classes=6 cclen=86 t=245s
[23:47:54] it=367286 colorings=300600 lazy-girth=66686 last: m=72 classes=6 cclen=85 t=245s
[23:47:54] it=367590 colorings=300800 lazy-girth=66790 last: m=72 classes=6 cclen=86 t=245s
[23:47:55] it=367907 colorings=301000 lazy-girth=66907 last: m=72 classes=6 cclen=87 t=245s
[23:47:55] it=368176 colorings=301200 lazy-girth=66976 last: m=72 classes=6 cclen=85 t=246s
[23:47:55] it=368447 colorings=301400 lazy-girth=67047 last: m=72 classes=6 cclen=83 t=246s
[23:47:55] it=368722 colorings=301600 lazy-girth=67122 last: m=72 classes=6 cclen=81 t=246s
[23:47:56] it=369037 colorings=301800 lazy-girth=67237 last: m=72 classes=6 cclen=83 t=246s
[23:47:56] it=369330 colorings=302000 lazy-girth=67330 last: m=72 classes=6 cclen=87 t=247s
[23:47:56] it=369591 colorings=302200 lazy-girth=67391 last: m=72 classes=6 cclen=71 t=247s
[23:47:56] it=369885 colorings=302400 lazy-girth=67485 last: m=72 classes=6 cclen=86 t=247s
[23:47:57] it=370159 colorings=302600 lazy-girth=67559 last: m=72 classes=6 cclen=86 t=247s
[23:47:57] it=370442 colorings=302800 lazy-girth=67642 last: m=72 classes=6 cclen=87 t=248s
[23:47:57] it=370714 colorings=303000 lazy-girth=67714 last: m=72 classes=6 cclen=83 t=248s
[23:47:57] it=370991 colorings=303200 lazy-girth=67791 last: m=72 classes=6 cclen=86 t=248s
[23:47:58] it=371287 colorings=303400 lazy-girth=67887 last: m=72 classes=6 cclen=85 t=248s
[23:47:58] it=371570 colorings=303600 lazy-girth=67970 last: m=72 classes=6 cclen=81 t=249s
[23:47:58] it=371873 colorings=303800 lazy-girth=68073 last: m=72 classes=6 cclen=83 t=249s
[23:47:58] it=372168 colorings=304000 lazy-girth=68168 last: m=72 classes=6 cclen=78 t=249s
[23:47:59] it=372466 colorings=304200 lazy-girth=68266 last: m=72 classes=6 cclen=82 t=249s
[23:47:59] it=372776 colorings=304400 lazy-girth=68376 last: m=72 classes=6 cclen=86 t=250s
[23:47:59] it=373082 colorings=304600 lazy-girth=68482 last: m=72 classes=6 cclen=82 t=250s
[23:48:00] it=373365 colorings=304800 lazy-girth=68565 last: m=72 classes=6 cclen=82 t=250s
[23:48:00] it=373659 colorings=305000 lazy-girth=68659 last: m=72 classes=6 cclen=85 t=251s
[23:48:00] it=373927 colorings=305200 lazy-girth=68727 last: m=72 classes=6 cclen=84 t=251s
[23:48:00] it=374183 colorings=305400 lazy-girth=68783 last: m=72 classes=6 cclen=86 t=251s
[23:48:00] it=374443 colorings=305600 lazy-girth=68843 last: m=72 classes=6 cclen=84 t=251s
[23:48:01] it=374720 colorings=305800 lazy-girth=68920 last: m=72 classes=6 cclen=84 t=251s
[23:48:01] it=374987 colorings=306000 lazy-girth=68987 last: m=72 classes=6 cclen=87 t=252s
[23:48:01] it=375229 colorings=306200 lazy-girth=69029 last: m=72 classes=6 cclen=84 t=252s
[23:48:01] it=375492 colorings=306400 lazy-girth=69092 last: m=72 classes=6 cclen=86 t=252s
[23:48:02] it=375765 colorings=306600 lazy-girth=69165 last: m=72 classes=6 cclen=84 t=252s
[23:48:02] it=376057 colorings=306800 lazy-girth=69257 last: m=72 classes=6 cclen=83 t=253s
[23:48:02] it=376356 colorings=307000 lazy-girth=69356 last: m=72 classes=6 cclen=85 t=253s
[23:48:03] it=376666 colorings=307200 lazy-girth=69466 last: m=72 classes=6 cclen=86 t=253s
[23:48:03] it=376921 colorings=307400 lazy-girth=69521 last: m=72 classes=6 cclen=82 t=253s
[23:48:03] it=377186 colorings=307600 lazy-girth=69586 last: m=72 classes=6 cclen=82 t=254s
[23:48:03] it=377452 colorings=307800 lazy-girth=69652 last: m=72 classes=6 cclen=68 t=254s
[23:48:03] it=377743 colorings=308000 lazy-girth=69743 last: m=72 classes=6 cclen=86 t=254s
[23:48:04] it=378019 colorings=308200 lazy-girth=69819 last: m=72 classes=6 cclen=85 t=254s
[23:48:04] it=378301 colorings=308400 lazy-girth=69901 last: m=72 classes=6 cclen=84 t=255s
[23:48:04] it=378602 colorings=308600 lazy-girth=70002 last: m=72 classes=6 cclen=86 t=255s
[23:48:05] it=378910 colorings=308800 lazy-girth=70110 last: m=72 classes=6 cclen=82 t=255s
[23:48:05] it=379226 colorings=309000 lazy-girth=70226 last: m=72 classes=6 cclen=83 t=256s
[23:48:05] it=379493 colorings=309200 lazy-girth=70293 last: m=72 classes=6 cclen=84 t=256s
[23:48:05] it=379775 colorings=309400 lazy-girth=70375 last: m=72 classes=6 cclen=84 t=256s
[23:48:06] it=380047 colorings=309600 lazy-girth=70447 last: m=72 classes=6 cclen=86 t=256s
[23:48:06] it=380351 colorings=309800 lazy-girth=70551 last: m=72 classes=6 cclen=83 t=257s
[23:48:06] it=380630 colorings=310000 lazy-girth=70630 last: m=72 classes=6 cclen=84 t=257s
[23:48:06] it=380916 colorings=310200 lazy-girth=70716 last: m=72 classes=6 cclen=82 t=257s
[23:48:07] it=381183 colorings=310400 lazy-girth=70783 last: m=72 classes=6 cclen=84 t=257s
[23:48:07] it=381486 colorings=310600 lazy-girth=70886 last: m=72 classes=6 cclen=85 t=258s
[23:48:07] it=381769 colorings=310800 lazy-girth=70969 last: m=72 classes=6 cclen=86 t=258s
[23:48:07] it=382035 colorings=311000 lazy-girth=71035 last: m=72 classes=6 cclen=82 t=258s
[23:48:08] it=382323 colorings=311200 lazy-girth=71123 last: m=72 classes=6 cclen=67 t=258s
[23:48:08] it=382600 colorings=311400 lazy-girth=71200 last: m=72 classes=6 cclen=86 t=259s
[23:48:08] it=382888 colorings=311600 lazy-girth=71288 last: m=72 classes=6 cclen=86 t=259s
[23:48:08] it=383157 colorings=311800 lazy-girth=71357 last: m=72 classes=6 cclen=84 t=259s
[23:48:09] it=383449 colorings=312000 lazy-girth=71449 last: m=72 classes=6 cclen=86 t=259s
[23:48:09] it=383724 colorings=312200 lazy-girth=71524 last: m=72 classes=6 cclen=87 t=260s
[23:48:09] it=384003 colorings=312400 lazy-girth=71603 last: m=72 classes=6 cclen=85 t=260s
[23:48:09] it=384274 colorings=312600 lazy-girth=71674 last: m=72 classes=6 cclen=85 t=260s
[23:48:10] it=384584 colorings=312800 lazy-girth=71784 last: m=72 classes=6 cclen=86 t=260s
[23:48:10] it=384879 colorings=313000 lazy-girth=71879 last: m=72 classes=6 cclen=86 t=261s
[23:48:10] it=385174 colorings=313200 lazy-girth=71974 last: m=72 classes=6 cclen=86 t=261s
[23:48:11] it=385491 colorings=313400 lazy-girth=72091 last: m=72 classes=6 cclen=80 t=261s
[23:48:11] it=385765 colorings=313600 lazy-girth=72165 last: m=72 classes=6 cclen=87 t=262s
[23:48:11] it=386075 colorings=313800 lazy-girth=72275 last: m=72 classes=6 cclen=80 t=262s
[23:48:11] it=386371 colorings=314000 lazy-girth=72371 last: m=72 classes=6 cclen=86 t=262s
[23:48:12] it=386677 colorings=314200 lazy-girth=72477 last: m=72 classes=6 cclen=85 t=262s
[23:48:12] it=386998 colorings=314400 lazy-girth=72598 last: m=72 classes=6 cclen=86 t=263s
[23:48:12] it=387291 colorings=314600 lazy-girth=72691 last: m=72 classes=6 cclen=83 t=263s
[23:48:13] it=387569 colorings=314800 lazy-girth=72769 last: m=72 classes=6 cclen=82 t=263s
[23:48:13] it=387861 colorings=315000 lazy-girth=72861 last: m=72 classes=6 cclen=84 t=264s
[23:48:13] it=388160 colorings=315200 lazy-girth=72960 last: m=72 classes=6 cclen=69 t=264s
[23:48:13] it=388470 colorings=315400 lazy-girth=73070 last: m=72 classes=6 cclen=79 t=264s
[23:48:14] it=388764 colorings=315600 lazy-girth=73164 last: m=72 classes=6 cclen=86 t=264s
[23:48:14] it=389047 colorings=315800 lazy-girth=73247 last: m=72 classes=6 cclen=85 t=264s
[23:48:14] it=389378 colorings=316000 lazy-girth=73378 last: m=72 classes=6 cclen=85 t=265s
[23:48:14] it=389691 colorings=316200 lazy-girth=73491 last: m=72 classes=6 cclen=87 t=265s
[23:48:14] it=390001 colorings=316400 lazy-girth=73601 last: m=72 classes=6 cclen=83 t=265s
[23:48:15] it=390285 colorings=316600 lazy-girth=73685 last: m=72 classes=6 cclen=87 t=265s
[23:48:15] it=390595 colorings=316800 lazy-girth=73795 last: m=72 classes=6 cclen=84 t=266s
[23:48:15] it=390888 colorings=317000 lazy-girth=73888 last: m=72 classes=6 cclen=85 t=266s
[23:48:16] it=391210 colorings=317200 lazy-girth=74010 last: m=72 classes=6 cclen=85 t=266s
[23:48:16] it=391501 colorings=317400 lazy-girth=74101 last: m=72 classes=6 cclen=84 t=266s
[23:48:16] it=391782 colorings=317600 lazy-girth=74182 last: m=72 classes=6 cclen=87 t=267s
[23:48:16] it=392088 colorings=317800 lazy-girth=74288 last: m=72 classes=6 cclen=86 t=267s
[23:48:16] it=392399 colorings=318000 lazy-girth=74399 last: m=72 classes=6 cclen=66 t=267s
[23:48:17] it=392672 colorings=318200 lazy-girth=74472 last: m=72 classes=6 cclen=84 t=267s
[23:48:17] it=392944 colorings=318400 lazy-girth=74544 last: m=72 classes=6 cclen=84 t=268s
[23:48:17] it=393287 colorings=318600 lazy-girth=74687 last: m=72 classes=6 cclen=87 t=268s
[23:48:17] it=393578 colorings=318800 lazy-girth=74778 last: m=72 classes=6 cclen=85 t=268s
[23:48:18] it=393851 colorings=319000 lazy-girth=74851 last: m=72 classes=6 cclen=82 t=268s
[23:48:18] it=394190 colorings=319200 lazy-girth=74990 last: m=72 classes=6 cclen=84 t=269s
[23:48:18] it=394505 colorings=319400 lazy-girth=75105 last: m=72 classes=6 cclen=82 t=269s
[23:48:19] it=394829 colorings=319600 lazy-girth=75229 last: m=72 classes=6 cclen=82 t=269s
[23:48:19] it=395118 colorings=319800 lazy-girth=75318 last: m=72 classes=6 cclen=86 t=269s
[23:48:19] it=395399 colorings=320000 lazy-girth=75399 last: m=72 classes=6 cclen=81 t=270s
[23:48:19] it=395688 colorings=320200 lazy-girth=75488 last: m=72 classes=6 cclen=87 t=270s
[23:48:19] it=395974 colorings=320400 lazy-girth=75574 last: m=72 classes=6 cclen=86 t=270s
[23:48:20] it=396250 colorings=320600 lazy-girth=75650 last: m=72 classes=6 cclen=87 t=270s
[23:48:20] it=396583 colorings=320800 lazy-girth=75783 last: m=72 classes=6 cclen=84 t=271s
[23:48:20] it=396889 colorings=321000 lazy-girth=75889 last: m=72 classes=6 cclen=83 t=271s
[23:48:20] it=397191 colorings=321200 lazy-girth=75991 last: m=72 classes=6 cclen=83 t=271s
[23:48:21] it=397540 colorings=321400 lazy-girth=76140 last: m=72 classes=6 cclen=85 t=271s
[23:48:21] it=397838 colorings=321600 lazy-girth=76238 last: m=72 classes=6 cclen=87 t=272s
[23:48:21] it=398124 colorings=321800 lazy-girth=76324 last: m=72 classes=6 cclen=83 t=272s
[23:48:21] it=398403 colorings=322000 lazy-girth=76403 last: m=72 classes=6 cclen=87 t=272s
[23:48:22] it=398711 colorings=322200 lazy-girth=76511 last: m=72 classes=6 cclen=86 t=272s
[23:48:22] it=399005 colorings=322400 lazy-girth=76605 last: m=72 classes=6 cclen=85 t=272s
[23:48:22] it=399322 colorings=322600 lazy-girth=76722 last: m=72 classes=6 cclen=81 t=273s
[23:48:22] it=399630 colorings=322800 lazy-girth=76830 last: m=72 classes=6 cclen=85 t=273s
[23:48:22] it=399911 colorings=323000 lazy-girth=76911 last: m=72 classes=6 cclen=83 t=273s
[23:48:23] it=400194 colorings=323200 lazy-girth=76994 last: m=72 classes=6 cclen=80 t=273s
[23:48:23] it=400487 colorings=323400 lazy-girth=77087 last: m=72 classes=6 cclen=86 t=274s
[23:48:23] it=400818 colorings=323600 lazy-girth=77218 last: m=72 classes=6 cclen=81 t=274s
[23:48:24] it=401179 colorings=323800 lazy-girth=77379 last: m=72 classes=6 cclen=82 t=274s
[23:48:24] it=401535 colorings=324000 lazy-girth=77535 last: m=72 classes=6 cclen=82 t=274s
[23:48:24] it=401885 colorings=324200 lazy-girth=77685 last: m=72 classes=6 cclen=83 t=275s
[23:48:24] it=402231 colorings=324400 lazy-girth=77831 last: m=72 classes=6 cclen=86 t=275s
[23:48:24] it=402561 colorings=324600 lazy-girth=77961 last: m=72 classes=6 cclen=83 t=275s
[23:48:25] it=402936 colorings=324800 lazy-girth=78136 last: m=72 classes=6 cclen=86 t=275s
[23:48:25] it=403313 colorings=325000 lazy-girth=78313 last: m=72 classes=6 cclen=85 t=276s
[23:48:25] it=403680 colorings=325200 lazy-girth=78480 last: m=72 classes=6 cclen=87 t=276s
[23:48:26] it=404027 colorings=325400 lazy-girth=78627 last: m=72 classes=6 cclen=82 t=276s
[23:48:26] it=404309 colorings=325600 lazy-girth=78709 last: m=72 classes=6 cclen=86 t=276s
[23:48:26] it=404614 colorings=325800 lazy-girth=78814 last: m=72 classes=6 cclen=85 t=277s
[23:48:26] it=404944 colorings=326000 lazy-girth=78944 last: m=72 classes=6 cclen=86 t=277s
[23:48:27] it=405263 colorings=326200 lazy-girth=79063 last: m=72 classes=6 cclen=86 t=277s
[23:48:27] it=405603 colorings=326400 lazy-girth=79203 last: m=72 classes=6 cclen=83 t=278s
[23:48:27] it=405929 colorings=326600 lazy-girth=79329 last: m=72 classes=6 cclen=86 t=278s
[23:48:28] it=406276 colorings=326800 lazy-girth=79476 last: m=72 classes=6 cclen=80 t=278s
[23:48:28] it=406591 colorings=327000 lazy-girth=79591 last: m=72 classes=6 cclen=85 t=278s
[23:48:28] it=406902 colorings=327200 lazy-girth=79702 last: m=72 classes=6 cclen=83 t=279s
[23:48:28] it=407191 colorings=327400 lazy-girth=79791 last: m=72 classes=6 cclen=78 t=279s
[23:48:28] it=407513 colorings=327600 lazy-girth=79913 last: m=72 classes=6 cclen=84 t=279s
[23:48:29] it=407822 colorings=327800 lazy-girth=80022 last: m=72 classes=6 cclen=76 t=279s
[23:48:29] it=408139 colorings=328000 lazy-girth=80139 last: m=72 classes=6 cclen=84 t=280s
[23:48:29] it=408471 colorings=328200 lazy-girth=80271 last: m=72 classes=6 cclen=86 t=280s
[23:48:30] it=408770 colorings=328400 lazy-girth=80370 last: m=72 classes=6 cclen=85 t=280s
[23:48:30] it=409091 colorings=328600 lazy-girth=80491 last: m=72 classes=6 cclen=85 t=281s
[23:48:30] it=409419 colorings=328800 lazy-girth=80619 last: m=72 classes=6 cclen=72 t=281s
[23:48:30] it=409718 colorings=329000 lazy-girth=80718 last: m=72 classes=6 cclen=86 t=281s
[23:48:31] it=410025 colorings=329200 lazy-girth=80825 last: m=72 classes=6 cclen=86 t=281s
[23:48:31] it=410344 colorings=329400 lazy-girth=80944 last: m=72 classes=6 cclen=83 t=281s
[23:48:31] it=410695 colorings=329600 lazy-girth=81095 last: m=72 classes=6 cclen=84 t=282s
[23:48:31] it=411051 colorings=329800 lazy-girth=81251 last: m=72 classes=6 cclen=80 t=282s
[23:48:32] it=411330 colorings=330000 lazy-girth=81330 last: m=72 classes=6 cclen=82 t=282s
[23:48:32] it=411617 colorings=330200 lazy-girth=81417 last: m=72 classes=6 cclen=85 t=283s
[23:48:32] it=411922 colorings=330400 lazy-girth=81522 last: m=72 classes=6 cclen=85 t=283s
[23:48:32] it=412224 colorings=330600 lazy-girth=81624 last: m=72 classes=6 cclen=80 t=283s
[23:48:33] it=412505 colorings=330800 lazy-girth=81705 last: m=72 classes=6 cclen=86 t=283s
[23:48:33] it=412836 colorings=331000 lazy-girth=81836 last: m=72 classes=6 cclen=85 t=284s
[23:48:33] it=413127 colorings=331200 lazy-girth=81927 last: m=72 classes=6 cclen=87 t=284s
[23:48:33] it=413417 colorings=331400 lazy-girth=82017 last: m=72 classes=6 cclen=87 t=284s
[23:48:34] it=413708 colorings=331600 lazy-girth=82108 last: m=72 classes=6 cclen=87 t=284s
[23:48:34] it=413996 colorings=331800 lazy-girth=82196 last: m=72 classes=6 cclen=83 t=285s
[23:48:34] it=414289 colorings=332000 lazy-girth=82289 last: m=72 classes=6 cclen=83 t=285s
[23:48:34] it=414624 colorings=332200 lazy-girth=82424 last: m=72 classes=6 cclen=85 t=285s
[23:48:35] it=414947 colorings=332400 lazy-girth=82547 last: m=72 classes=6 cclen=61 t=285s
[23:48:35] it=415255 colorings=332600 lazy-girth=82655 last: m=72 classes=6 cclen=84 t=286s
[23:48:35] it=415531 colorings=332800 lazy-girth=82731 last: m=72 classes=6 cclen=85 t=286s
[23:48:36] it=415874 colorings=333000 lazy-girth=82874 last: m=72 classes=6 cclen=82 t=286s
[23:48:36] it=416215 colorings=333200 lazy-girth=83015 last: m=72 classes=6 cclen=85 t=287s
[23:48:36] it=416538 colorings=333400 lazy-girth=83138 last: m=72 classes=6 cclen=83 t=287s
[23:48:36] it=416839 colorings=333600 lazy-girth=83239 last: m=72 classes=6 cclen=87 t=287s
[23:48:37] it=417163 colorings=333800 lazy-girth=83363 last: m=72 classes=6 cclen=86 t=287s
[23:48:37] it=417469 colorings=334000 lazy-girth=83469 last: m=72 classes=6 cclen=83 t=288s
[23:48:37] it=417781 colorings=334200 lazy-girth=83581 last: m=72 classes=6 cclen=87 t=288s
[23:48:38] it=418117 colorings=334400 lazy-girth=83717 last: m=72 classes=6 cclen=84 t=288s
[23:48:38] it=418477 colorings=334600 lazy-girth=83877 last: m=72 classes=6 cclen=84 t=289s
[23:48:38] it=418867 colorings=334800 lazy-girth=84067 last: m=72 classes=6 cclen=82 t=289s
[23:48:39] it=419220 colorings=335000 lazy-girth=84220 last: m=72 classes=6 cclen=84 t=289s
[23:48:39] it=419546 colorings=335200 lazy-girth=84346 last: m=72 classes=6 cclen=83 t=290s
[23:48:39] it=419855 colorings=335400 lazy-girth=84455 last: m=72 classes=6 cclen=83 t=290s
[23:48:39] it=420153 colorings=335600 lazy-girth=84553 last: m=72 classes=6 cclen=83 t=290s
[23:48:40] it=420455 colorings=335800 lazy-girth=84655 last: m=72 classes=6 cclen=83 t=290s
[23:48:40] it=420799 colorings=336000 lazy-girth=84799 last: m=72 classes=6 cclen=85 t=291s
[23:48:40] it=421094 colorings=336200 lazy-girth=84894 last: m=72 classes=6 cclen=74 t=291s
[23:48:41] it=421395 colorings=336400 lazy-girth=84995 last: m=72 classes=6 cclen=82 t=291s
[23:48:41] it=421704 colorings=336600 lazy-girth=85104 last: m=72 classes=6 cclen=86 t=292s
[23:48:41] it=422018 colorings=336800 lazy-girth=85218 last: m=72 classes=6 cclen=86 t=292s
[23:48:42] it=422310 colorings=337000 lazy-girth=85310 last: m=72 classes=6 cclen=78 t=292s
[23:48:42] it=422552 colorings=337200 lazy-girth=85352 last: m=72 classes=6 cclen=80 t=292s
[23:48:42] it=422904 colorings=337400 lazy-girth=85504 last: m=72 classes=6 cclen=80 t=293s
[23:48:42] it=423217 colorings=337600 lazy-girth=85617 last: m=72 classes=6 cclen=84 t=293s
[23:48:43] it=423528 colorings=337800 lazy-girth=85728 last: m=72 classes=6 cclen=87 t=293s
[23:48:43] it=423838 colorings=338000 lazy-girth=85838 last: m=72 classes=6 cclen=85 t=294s
[23:48:43] it=424144 colorings=338200 lazy-girth=85944 last: m=72 classes=6 cclen=84 t=294s
[23:48:44] it=424462 colorings=338400 lazy-girth=86062 last: m=72 classes=6 cclen=86 t=294s
[23:48:44] it=424784 colorings=338600 lazy-girth=86184 last: m=72 classes=6 cclen=85 t=295s
[23:48:44] it=425081 colorings=338800 lazy-girth=86281 last: m=72 classes=6 cclen=83 t=295s
[23:48:44] it=425376 colorings=339000 lazy-girth=86376 last: m=72 classes=6 cclen=85 t=295s
[23:48:45] it=425670 colorings=339200 lazy-girth=86470 last: m=72 classes=6 cclen=85 t=296s
[23:48:46] it=425951 colorings=339400 lazy-girth=86551 last: m=72 classes=6 cclen=87 t=296s
[23:48:46] it=426237 colorings=339600 lazy-girth=86637 last: m=72 classes=6 cclen=77 t=297s
[23:48:46] it=426512 colorings=339800 lazy-girth=86712 last: m=72 classes=6 cclen=75 t=297s
[23:48:47] it=426831 colorings=340000 lazy-girth=86831 last: m=72 classes=6 cclen=87 t=298s
[23:48:47] it=427122 colorings=340200 lazy-girth=86922 last: m=72 classes=6 cclen=85 t=298s
[23:48:48] it=427464 colorings=340400 lazy-girth=87064 last: m=72 classes=6 cclen=86 t=298s
[23:48:48] it=427811 colorings=340600 lazy-girth=87211 last: m=72 classes=6 cclen=86 t=299s
[23:48:49] it=428114 colorings=340800 lazy-girth=87314 last: m=72 classes=6 cclen=82 t=299s
[23:48:49] it=428429 colorings=341000 lazy-girth=87429 last: m=72 classes=6 cclen=75 t=300s
[23:48:49] it=428763 colorings=341200 lazy-girth=87563 last: m=72 classes=6 cclen=77 t=300s
[23:48:50] it=429064 colorings=341400 lazy-girth=87664 last: m=72 classes=6 cclen=83 t=301s
[23:48:50] it=429339 colorings=341600 lazy-girth=87739 last: m=72 classes=6 cclen=85 t=301s
[23:48:51] it=429654 colorings=341800 lazy-girth=87854 last: m=72 classes=6 cclen=82 t=302s
[23:48:51] it=429978 colorings=342000 lazy-girth=87978 last: m=72 classes=6 cclen=85 t=302s
[23:48:52] it=430341 colorings=342200 lazy-girth=88141 last: m=72 classes=6 cclen=81 t=303s
[23:48:53] it=430676 colorings=342400 lazy-girth=88276 last: m=72 classes=6 cclen=84 t=304s
[23:49:00] it=430990 colorings=342600 lazy-girth=88390 last: m=72 classes=6 cclen=86 t=310s
[23:49:00] it=431357 colorings=342800 lazy-girth=88557 last: m=72 classes=6 cclen=86 t=311s
[23:49:01] it=431622 colorings=343000 lazy-girth=88622 last: m=72 classes=6 cclen=79 t=311s
[23:49:01] it=431857 colorings=343200 lazy-girth=88657 last: m=72 classes=6 cclen=87 t=312s
[23:49:01] it=432084 colorings=343400 lazy-girth=88684 last: m=72 classes=6 cclen=84 t=312s
[23:49:01] it=432316 colorings=343600 lazy-girth=88716 last: m=72 classes=6 cclen=82 t=312s
[23:49:02] it=432541 colorings=343800 lazy-girth=88741 last: m=72 classes=6 cclen=84 t=312s
[23:49:02] it=432767 colorings=344000 lazy-girth=88767 last: m=72 classes=6 cclen=85 t=313s
[23:49:02] it=432996 colorings=344200 lazy-girth=88796 last: m=72 classes=6 cclen=86 t=313s
[23:49:02] it=433206 colorings=344400 lazy-girth=88806 last: m=72 classes=6 cclen=83 t=313s
[23:49:03] it=433413 colorings=344600 lazy-girth=88813 last: m=72 classes=6 cclen=82 t=313s
[23:49:03] it=433629 colorings=344800 lazy-girth=88829 last: m=72 classes=6 cclen=86 t=313s
[23:49:03] it=433835 colorings=345000 lazy-girth=88835 last: m=72 classes=6 cclen=82 t=314s
[23:49:03] it=434058 colorings=345200 lazy-girth=88858 last: m=72 classes=6 cclen=79 t=314s
[23:49:03] it=434280 colorings=345400 lazy-girth=88880 last: m=72 classes=6 cclen=81 t=314s
[23:49:04] it=434505 colorings=345600 lazy-girth=88905 last: m=72 classes=6 cclen=85 t=314s
[23:49:04] it=434740 colorings=345800 lazy-girth=88940 last: m=72 classes=6 cclen=69 t=315s
[23:49:04] it=434978 colorings=346000 lazy-girth=88978 last: m=72 classes=6 cclen=83 t=315s
[23:49:04] it=435206 colorings=346200 lazy-girth=89006 last: m=72 classes=6 cclen=76 t=315s
[23:49:05] it=435436 colorings=346400 lazy-girth=89036 last: m=72 classes=6 cclen=85 t=315s
[23:49:05] it=435661 colorings=346600 lazy-girth=89061 last: m=72 classes=6 cclen=86 t=315s
[23:49:05] it=435873 colorings=346800 lazy-girth=89073 last: m=72 classes=6 cclen=82 t=316s
[23:49:05] it=436086 colorings=347000 lazy-girth=89086 last: m=72 classes=6 cclen=86 t=316s
[23:49:05] it=436324 colorings=347200 lazy-girth=89124 last: m=72 classes=6 cclen=71 t=316s
[23:49:06] it=436536 colorings=347400 lazy-girth=89136 last: m=72 classes=6 cclen=84 t=316s
[23:49:06] it=436746 colorings=347600 lazy-girth=89146 last: m=72 classes=6 cclen=83 t=317s
[23:49:06] it=436958 colorings=347800 lazy-girth=89158 last: m=72 classes=6 cclen=82 t=317s
[23:49:06] it=437217 colorings=348000 lazy-girth=89217 last: m=72 classes=6 cclen=78 t=317s
[23:49:07] it=437453 colorings=348200 lazy-girth=89253 last: m=72 classes=6 cclen=79 t=317s
[23:49:07] it=437690 colorings=348400 lazy-girth=89290 last: m=72 classes=6 cclen=85 t=318s
[23:49:07] it=437918 colorings=348600 lazy-girth=89318 last: m=72 classes=6 cclen=68 t=318s
[23:49:07] it=438156 colorings=348800 lazy-girth=89356 last: m=72 classes=6 cclen=84 t=318s
[23:49:08] it=438427 colorings=349000 lazy-girth=89427 last: m=72 classes=6 cclen=86 t=318s
[23:49:08] it=438642 colorings=349200 lazy-girth=89442 last: m=72 classes=6 cclen=86 t=319s
[23:49:08] it=438849 colorings=349400 lazy-girth=89449 last: m=72 classes=6 cclen=84 t=319s
[23:49:08] it=439067 colorings=349600 lazy-girth=89467 last: m=72 classes=6 cclen=87 t=319s
[23:49:09] it=439286 colorings=349800 lazy-girth=89486 last: m=72 classes=6 cclen=86 t=319s
[23:49:09] it=439517 colorings=350000 lazy-girth=89517 last: m=72 classes=6 cclen=76 t=319s
[23:49:09] it=439766 colorings=350200 lazy-girth=89566 last: m=72 classes=6 cclen=82 t=320s
[23:49:09] it=440029 colorings=350400 lazy-girth=89629 last: m=72 classes=6 cclen=83 t=320s
[23:49:09] it=440286 colorings=350600 lazy-girth=89686 last: m=72 classes=6 cclen=84 t=320s
[23:49:10] it=440548 colorings=350800 lazy-girth=89748 last: m=72 classes=6 cclen=84 t=320s
[23:49:10] it=440806 colorings=351000 lazy-girth=89806 last: m=72 classes=6 cclen=86 t=321s
[23:49:11] it=441098 colorings=351200 lazy-girth=89898 last: m=72 classes=6 cclen=83 t=321s
[23:49:11] it=441340 colorings=351400 lazy-girth=89940 last: m=72 classes=6 cclen=70 t=321s
[23:49:11] it=441586 colorings=351600 lazy-girth=89986 last: m=72 classes=6 cclen=86 t=322s
[23:49:11] it=441833 colorings=351800 lazy-girth=90033 last: m=72 classes=6 cclen=86 t=322s
[23:49:12] it=442083 colorings=352000 lazy-girth=90083 last: m=72 classes=6 cclen=77 t=322s
[23:49:12] it=442346 colorings=352200 lazy-girth=90146 last: m=72 classes=6 cclen=85 t=322s
[23:49:12] it=442642 colorings=352400 lazy-girth=90242 last: m=72 classes=6 cclen=87 t=323s
[23:49:12] it=442926 colorings=352600 lazy-girth=90326 last: m=72 classes=6 cclen=81 t=323s
[23:49:12] it=443242 colorings=352800 lazy-girth=90442 last: m=72 classes=6 cclen=86 t=323s
[23:49:13] it=443563 colorings=353000 lazy-girth=90563 last: m=72 classes=6 cclen=82 t=323s
[23:49:13] it=443886 colorings=353200 lazy-girth=90686 last: m=72 classes=6 cclen=82 t=324s
[23:49:13] it=444211 colorings=353400 lazy-girth=90811 last: m=72 classes=6 cclen=86 t=324s
[23:49:14] it=444496 colorings=353600 lazy-girth=90896 last: m=72 classes=6 cclen=85 t=324s
[23:49:14] it=444780 colorings=353800 lazy-girth=90980 last: m=72 classes=6 cclen=87 t=324s
[23:49:14] it=445092 colorings=354000 lazy-girth=91092 last: m=72 classes=6 cclen=80 t=325s
[23:49:14] it=445389 colorings=354200 lazy-girth=91189 last: m=72 classes=6 cclen=83 t=325s
[23:49:14] it=445651 colorings=354400 lazy-girth=91251 last: m=72 classes=6 cclen=86 t=325s
[23:49:15] it=445899 colorings=354600 lazy-girth=91299 last: m=72 classes=6 cclen=84 t=325s
[23:49:15] it=446138 colorings=354800 lazy-girth=91338 last: m=72 classes=6 cclen=82 t=326s
[23:49:15] it=446364 colorings=355000 lazy-girth=91364 last: m=72 classes=6 cclen=82 t=326s
[23:49:15] it=446592 colorings=355200 lazy-girth=91392 last: m=72 classes=6 cclen=83 t=326s
[23:49:16] it=446816 colorings=355400 lazy-girth=91416 last: m=72 classes=6 cclen=85 t=326s
[23:49:16] it=447041 colorings=355600 lazy-girth=91441 last: m=72 classes=6 cclen=86 t=327s
[23:49:16] it=447277 colorings=355800 lazy-girth=91477 last: m=72 classes=6 cclen=86 t=327s
[23:49:16] it=447516 colorings=356000 lazy-girth=91516 last: m=72 classes=6 cclen=83 t=327s
[23:49:17] it=447749 colorings=356200 lazy-girth=91549 last: m=72 classes=6 cclen=87 t=327s
[23:49:17] it=447975 colorings=356400 lazy-girth=91575 last: m=72 classes=6 cclen=82 t=328s
[23:49:17] it=448201 colorings=356600 lazy-girth=91601 last: m=72 classes=6 cclen=87 t=328s
[23:49:17] it=448436 colorings=356800 lazy-girth=91636 last: m=72 classes=6 cclen=87 t=328s
[23:49:18] it=448669 colorings=357000 lazy-girth=91669 last: m=72 classes=6 cclen=83 t=328s
[23:49:18] it=448886 colorings=357200 lazy-girth=91686 last: m=72 classes=6 cclen=84 t=329s
[23:49:18] it=449107 colorings=357400 lazy-girth=91707 last: m=72 classes=6 cclen=87 t=329s
[23:49:19] it=449318 colorings=357600 lazy-girth=91718 last: m=72 classes=6 cclen=78 t=329s
[23:49:19] it=449545 colorings=357800 lazy-girth=91745 last: m=72 classes=6 cclen=85 t=329s
[23:49:19] it=449756 colorings=358000 lazy-girth=91756 last: m=72 classes=6 cclen=84 t=330s
[23:49:19] it=449974 colorings=358200 lazy-girth=91774 last: m=72 classes=6 cclen=85 t=330s
[23:49:19] it=450198 colorings=358400 lazy-girth=91798 last: m=72 classes=6 cclen=84 t=330s
[23:49:20] it=450418 colorings=358600 lazy-girth=91818 last: m=72 classes=6 cclen=84 t=330s
[23:49:20] it=450643 colorings=358800 lazy-girth=91843 last: m=72 classes=6 cclen=85 t=331s
[23:49:20] it=450859 colorings=359000 lazy-girth=91859 last: m=72 classes=6 cclen=85 t=331s
[23:49:21] it=451083 colorings=359200 lazy-girth=91883 last: m=72 classes=6 cclen=85 t=331s
[23:49:21] it=451310 colorings=359400 lazy-girth=91910 last: m=72 classes=6 cclen=85 t=331s
[23:49:21] it=451534 colorings=359600 lazy-girth=91934 last: m=72 classes=6 cclen=82 t=332s
[23:49:21] it=451751 colorings=359800 lazy-girth=91951 last: m=72 classes=6 cclen=77 t=332s
[23:49:21] it=451966 colorings=360000 lazy-girth=91966 last: m=72 classes=6 cclen=82 t=332s
[23:49:22] it=452173 colorings=360200 lazy-girth=91973 last: m=72 classes=6 cclen=87 t=332s
[23:49:22] it=452389 colorings=360400 lazy-girth=91989 last: m=72 classes=6 cclen=86 t=333s
[23:49:22] it=452609 colorings=360600 lazy-girth=92009 last: m=72 classes=6 cclen=86 t=333s
[23:49:22] it=452839 colorings=360800 lazy-girth=92039 last: m=72 classes=6 cclen=86 t=333s
[23:49:23] it=453073 colorings=361000 lazy-girth=92073 last: m=72 classes=6 cclen=78 t=333s
[23:49:23] it=453326 colorings=361200 lazy-girth=92126 last: m=72 classes=6 cclen=82 t=334s
[23:49:23] it=453551 colorings=361400 lazy-girth=92151 last: m=72 classes=6 cclen=85 t=334s
[23:49:23] it=453760 colorings=361600 lazy-girth=92160 last: m=72 classes=6 cclen=85 t=334s
[23:49:24] it=453994 colorings=361800 lazy-girth=92194 last: m=72 classes=6 cclen=87 t=334s
[23:49:24] it=454224 colorings=362000 lazy-girth=92224 last: m=72 classes=6 cclen=85 t=335s
[23:49:24] it=454455 colorings=362200 lazy-girth=92255 last: m=72 classes=6 cclen=87 t=335s
[23:49:25] it=454679 colorings=362400 lazy-girth=92279 last: m=72 classes=6 cclen=82 t=335s
[23:49:25] it=454890 colorings=362600 lazy-girth=92290 last: m=72 classes=6 cclen=81 t=336s
[23:49:25] it=455119 colorings=362800 lazy-girth=92319 last: m=72 classes=6 cclen=86 t=336s
[23:49:26] it=455342 colorings=363000 lazy-girth=92342 last: m=72 classes=6 cclen=85 t=336s
[23:49:26] it=455566 colorings=363200 lazy-girth=92366 last: m=72 classes=6 cclen=81 t=337s
[23:49:26] it=455782 colorings=363400 lazy-girth=92382 last: m=72 classes=6 cclen=87 t=337s
[23:49:26] it=455996 colorings=363600 lazy-girth=92396 last: m=72 classes=6 cclen=81 t=337s
[23:49:27] it=456216 colorings=363800 lazy-girth=92416 last: m=72 classes=6 cclen=81 t=337s
[23:49:27] it=456439 colorings=364000 lazy-girth=92439 last: m=72 classes=6 cclen=87 t=338s
[23:49:28] it=456669 colorings=364200 lazy-girth=92469 last: m=72 classes=6 cclen=87 t=338s
[23:49:28] it=456906 colorings=364400 lazy-girth=92506 last: m=72 classes=6 cclen=85 t=339s
[23:49:28] it=457126 colorings=364600 lazy-girth=92526 last: m=72 classes=6 cclen=72 t=339s
[23:49:29] it=457360 colorings=364800 lazy-girth=92560 last: m=72 classes=6 cclen=85 t=339s
[23:49:29] it=457596 colorings=365000 lazy-girth=92596 last: m=72 classes=6 cclen=84 t=340s
[23:49:29] it=457831 colorings=365200 lazy-girth=92631 last: m=72 classes=6 cclen=83 t=340s
[23:49:30] it=458057 colorings=365400 lazy-girth=92657 last: m=72 classes=6 cclen=84 t=340s
[23:49:30] it=458284 colorings=365600 lazy-girth=92684 last: m=72 classes=6 cclen=79 t=341s
[23:49:30] it=458508 colorings=365800 lazy-girth=92708 last: m=72 classes=6 cclen=86 t=341s
[23:49:30] it=458715 colorings=366000 lazy-girth=92715 last: m=72 classes=6 cclen=85 t=341s
[23:49:31] it=458932 colorings=366200 lazy-girth=92732 last: m=72 classes=6 cclen=82 t=341s
[23:49:31] it=459153 colorings=366400 lazy-girth=92753 last: m=72 classes=6 cclen=86 t=342s
[23:49:31] it=459386 colorings=366600 lazy-girth=92786 last: m=72 classes=6 cclen=84 t=342s
[23:49:32] it=459614 colorings=366800 lazy-girth=92814 last: m=72 classes=6 cclen=82 t=342s
[23:49:32] it=459830 colorings=367000 lazy-girth=92830 last: m=72 classes=6 cclen=83 t=343s
[23:49:32] it=460034 colorings=367200 lazy-girth=92834 last: m=72 classes=6 cclen=85 t=343s
[23:49:32] it=460265 colorings=367400 lazy-girth=92865 last: m=72 classes=6 cclen=84 t=343s
[23:49:33] it=460481 colorings=367600 lazy-girth=92881 last: m=72 classes=6 cclen=86 t=343s
[23:49:33] it=460704 colorings=367800 lazy-girth=92904 last: m=72 classes=6 cclen=85 t=344s
[23:49:33] it=460926 colorings=368000 lazy-girth=92926 last: m=72 classes=6 cclen=86 t=344s
[23:49:34] it=461151 colorings=368200 lazy-girth=92951 last: m=72 classes=6 cclen=86 t=344s
[23:49:34] it=461369 colorings=368400 lazy-girth=92969 last: m=72 classes=6 cclen=81 t=344s
[23:49:34] it=461587 colorings=368600 lazy-girth=92987 last: m=72 classes=6 cclen=73 t=345s
[23:49:34] it=461817 colorings=368800 lazy-girth=93017 last: m=72 classes=6 cclen=84 t=345s
[23:49:35] it=462047 colorings=369000 lazy-girth=93047 last: m=72 classes=6 cclen=70 t=345s
[23:49:35] it=462269 colorings=369200 lazy-girth=93069 last: m=72 classes=6 cclen=85 t=346s
[23:49:35] it=462484 colorings=369400 lazy-girth=93084 last: m=72 classes=6 cclen=85 t=346s
[23:49:36] it=462699 colorings=369600 lazy-girth=93099 last: m=72 classes=6 cclen=86 t=346s
[23:49:36] it=462974 colorings=369800 lazy-girth=93174 last: m=72 classes=6 cclen=80 t=347s
[23:49:36] it=463225 colorings=370000 lazy-girth=93225 last: m=72 classes=6 cclen=84 t=347s
[23:49:37] it=463446 colorings=370200 lazy-girth=93246 last: m=72 classes=6 cclen=81 t=347s
[23:49:37] it=463670 colorings=370400 lazy-girth=93270 last: m=72 classes=6 cclen=77 t=348s
[23:49:37] it=463876 colorings=370600 lazy-girth=93276 last: m=72 classes=6 cclen=84 t=348s
[23:49:37] it=464100 colorings=370800 lazy-girth=93300 last: m=72 classes=6 cclen=62 t=348s
[23:49:38] it=464321 colorings=371000 lazy-girth=93321 last: m=72 classes=6 cclen=84 t=348s
[23:49:38] it=464543 colorings=371200 lazy-girth=93343 last: m=72 classes=6 cclen=84 t=349s
[23:49:38] it=464755 colorings=371400 lazy-girth=93355 last: m=72 classes=6 cclen=83 t=349s
[23:49:39] it=464971 colorings=371600 lazy-girth=93371 last: m=72 classes=6 cclen=85 t=349s
[23:49:39] it=465183 colorings=371800 lazy-girth=93383 last: m=72 classes=6 cclen=86 t=350s
[23:49:39] it=465402 colorings=372000 lazy-girth=93402 last: m=72 classes=6 cclen=79 t=350s
[23:49:40] it=465626 colorings=372200 lazy-girth=93426 last: m=72 classes=6 cclen=85 t=350s
[23:49:40] it=465846 colorings=372400 lazy-girth=93446 last: m=72 classes=6 cclen=80 t=351s
[23:49:40] it=466063 colorings=372600 lazy-girth=93463 last: m=72 classes=6 cclen=83 t=351s
[23:49:41] it=466279 colorings=372800 lazy-girth=93479 last: m=72 classes=6 cclen=81 t=352s
[23:49:41] it=466494 colorings=373000 lazy-girth=93494 last: m=72 classes=6 cclen=87 t=352s
[23:49:42] it=466712 colorings=373200 lazy-girth=93512 last: m=72 classes=6 cclen=85 t=352s
[23:49:42] it=466941 colorings=373400 lazy-girth=93541 last: m=72 classes=6 cclen=78 t=353s
[23:49:42] it=467154 colorings=373600 lazy-girth=93554 last: m=72 classes=6 cclen=87 t=353s
[23:49:43] it=467371 colorings=373800 lazy-girth=93571 last: m=72 classes=6 cclen=85 t=353s
[23:49:43] it=467594 colorings=374000 lazy-girth=93594 last: m=72 classes=6 cclen=83 t=354s
[23:49:44] it=467821 colorings=374200 lazy-girth=93621 last: m=72 classes=6 cclen=87 t=354s
[23:49:44] it=468062 colorings=374400 lazy-girth=93662 last: m=72 classes=6 cclen=86 t=355s
[23:49:44] it=468296 colorings=374600 lazy-girth=93696 last: m=72 classes=6 cclen=80 t=355s
[23:49:44] it=468515 colorings=374800 lazy-girth=93715 last: m=72 classes=6 cclen=72 t=355s
[23:49:45] it=468729 colorings=375000 lazy-girth=93729 last: m=72 classes=6 cclen=80 t=355s
[23:49:45] it=468956 colorings=375200 lazy-girth=93756 last: m=72 classes=6 cclen=85 t=356s
[23:49:45] it=469176 colorings=375400 lazy-girth=93776 last: m=72 classes=6 cclen=83 t=356s
[23:49:45] it=469407 colorings=375600 lazy-girth=93807 last: m=72 classes=6 cclen=79 t=356s
[23:49:46] it=469650 colorings=375800 lazy-girth=93850 last: m=72 classes=6 cclen=82 t=356s
[23:49:46] it=469889 colorings=376000 lazy-girth=93889 last: m=72 classes=6 cclen=80 t=356s
[23:49:46] it=470109 colorings=376200 lazy-girth=93909 last: m=72 classes=6 cclen=77 t=357s
[23:49:46] it=470328 colorings=376400 lazy-girth=93928 last: m=72 classes=6 cclen=77 t=357s
[23:49:46] it=470538 colorings=376600 lazy-girth=93938 last: m=72 classes=6 cclen=71 t=357s
[23:49:47] it=470759 colorings=376800 lazy-girth=93959 last: m=72 classes=6 cclen=84 t=358s
[23:49:47] it=470978 colorings=377000 lazy-girth=93978 last: m=72 classes=6 cclen=85 t=358s
[23:49:47] it=471198 colorings=377200 lazy-girth=93998 last: m=72 classes=6 cclen=85 t=358s
[23:49:48] it=471409 colorings=377400 lazy-girth=94009 last: m=72 classes=6 cclen=84 t=358s
[23:49:48] it=471653 colorings=377600 lazy-girth=94053 last: m=72 classes=6 cclen=81 t=358s
[23:49:48] it=471873 colorings=377800 lazy-girth=94073 last: m=72 classes=6 cclen=86 t=359s
[23:49:48] it=472127 colorings=378000 lazy-girth=94127 last: m=72 classes=6 cclen=84 t=359s
[23:49:49] it=472387 colorings=378200 lazy-girth=94187 last: m=72 classes=6 cclen=82 t=359s
[23:49:49] it=472610 colorings=378400 lazy-girth=94210 last: m=72 classes=6 cclen=86 t=360s
[23:49:49] it=472818 colorings=378600 lazy-girth=94218 last: m=72 classes=6 cclen=87 t=360s
[23:49:49] it=473049 colorings=378800 lazy-girth=94249 last: m=72 classes=6 cclen=83 t=360s
[23:49:50] it=473338 colorings=379000 lazy-girth=94338 last: m=72 classes=6 cclen=84 t=360s
[23:49:50] it=473556 colorings=379200 lazy-girth=94356 last: m=72 classes=6 cclen=86 t=361s
[23:49:50] it=473770 colorings=379400 lazy-girth=94370 last: m=72 classes=6 cclen=86 t=361s
[23:49:50] it=473989 colorings=379600 lazy-girth=94389 last: m=72 classes=6 cclen=85 t=361s
[23:49:51] it=474229 colorings=379800 lazy-girth=94429 last: m=72 classes=6 cclen=85 t=361s
[23:49:51] it=474446 colorings=380000 lazy-girth=94446 last: m=72 classes=6 cclen=86 t=362s
[23:49:51] it=474670 colorings=380200 lazy-girth=94470 last: m=72 classes=6 cclen=86 t=362s
[23:49:51] it=474888 colorings=380400 lazy-girth=94488 last: m=72 classes=6 cclen=76 t=362s
[23:49:52] it=475143 colorings=380600 lazy-girth=94543 last: m=72 classes=6 cclen=87 t=362s
[23:49:52] it=475372 colorings=380800 lazy-girth=94572 last: m=72 classes=6 cclen=85 t=363s
[23:49:52] it=475654 colorings=381000 lazy-girth=94654 last: m=72 classes=6 cclen=85 t=363s
[23:49:53] it=475906 colorings=381200 lazy-girth=94706 last: m=72 classes=6 cclen=86 t=363s
[23:49:53] it=476132 colorings=381400 lazy-girth=94732 last: m=72 classes=6 cclen=86 t=364s
[23:49:53] it=476361 colorings=381600 lazy-girth=94761 last: m=72 classes=6 cclen=87 t=364s
[23:49:53] it=476589 colorings=381800 lazy-girth=94789 last: m=72 classes=6 cclen=86 t=364s
[23:49:54] it=476801 colorings=382000 lazy-girth=94801 last: m=72 classes=6 cclen=73 t=365s
[23:49:55] it=477030 colorings=382200 lazy-girth=94830 last: m=72 classes=6 cclen=85 t=365s
[23:49:55] it=477318 colorings=382400 lazy-girth=94918 last: m=72 classes=6 cclen=82 t=366s
[23:49:55] it=477584 colorings=382600 lazy-girth=94984 last: m=72 classes=6 cclen=86 t=366s
[23:49:55] it=477830 colorings=382800 lazy-girth=95030 last: m=72 classes=6 cclen=84 t=366s
[23:49:56] it=478094 colorings=383000 lazy-girth=95094 last: m=72 classes=6 cclen=82 t=366s
[23:49:56] it=478333 colorings=383200 lazy-girth=95133 last: m=72 classes=6 cclen=86 t=367s
[23:49:56] it=478587 colorings=383400 lazy-girth=95187 last: m=72 classes=6 cclen=78 t=367s
[23:49:57] it=478838 colorings=383600 lazy-girth=95238 last: m=72 classes=6 cclen=85 t=367s
[23:49:57] it=479095 colorings=383800 lazy-girth=95295 last: m=72 classes=6 cclen=84 t=368s
[23:49:57] it=479323 colorings=384000 lazy-girth=95323 last: m=72 classes=6 cclen=86 t=368s
[23:49:58] it=479567 colorings=384200 lazy-girth=95367 last: m=72 classes=6 cclen=84 t=368s
[23:49:58] it=479788 colorings=384400 lazy-girth=95388 last: m=72 classes=6 cclen=86 t=368s
[23:49:58] it=480046 colorings=384600 lazy-girth=95446 last: m=72 classes=6 cclen=85 t=369s
[23:49:58] it=480284 colorings=384800 lazy-girth=95484 last: m=72 classes=6 cclen=85 t=369s
[23:49:59] it=480512 colorings=385000 lazy-girth=95512 last: m=72 classes=6 cclen=87 t=369s
[23:49:59] it=480721 colorings=385200 lazy-girth=95521 last: m=72 classes=6 cclen=86 t=369s
[23:49:59] it=480928 colorings=385400 lazy-girth=95528 last: m=72 classes=6 cclen=85 t=370s
[23:50:00] it=481245 colorings=385600 lazy-girth=95645 last: m=72 classes=6 cclen=79 t=370s
[23:50:00] it=481506 colorings=385800 lazy-girth=95706 last: m=72 classes=6 cclen=76 t=371s
[23:50:00] it=481756 colorings=386000 lazy-girth=95756 last: m=72 classes=6 cclen=85 t=371s
[23:50:01] it=482019 colorings=386200 lazy-girth=95819 last: m=72 classes=6 cclen=85 t=371s
[23:50:01] it=482263 colorings=386400 lazy-girth=95863 last: m=72 classes=6 cclen=86 t=371s
[23:50:01] it=482519 colorings=386600 lazy-girth=95919 last: m=72 classes=6 cclen=84 t=372s
[23:50:01] it=482784 colorings=386800 lazy-girth=95984 last: m=72 classes=6 cclen=83 t=372s
[23:50:02] it=483004 colorings=387000 lazy-girth=96004 last: m=72 classes=6 cclen=87 t=372s
[23:50:02] it=483223 colorings=387200 lazy-girth=96023 last: m=72 classes=6 cclen=84 t=373s
[23:50:02] it=483450 colorings=387400 lazy-girth=96050 last: m=72 classes=6 cclen=86 t=373s
[23:50:02] it=483705 colorings=387600 lazy-girth=96105 last: m=72 classes=6 cclen=87 t=373s
[23:50:02] it=483933 colorings=387800 lazy-girth=96133 last: m=72 classes=6 cclen=86 t=373s
[23:50:03] it=484149 colorings=388000 lazy-girth=96149 last: m=72 classes=6 cclen=86 t=373s
[23:50:03] it=484355 colorings=388200 lazy-girth=96155 last: m=72 classes=6 cclen=84 t=374s
[23:50:03] it=484572 colorings=388400 lazy-girth=96172 last: m=72 classes=6 cclen=86 t=374s
[23:50:03] it=484786 colorings=388600 lazy-girth=96186 last: m=72 classes=6 cclen=84 t=374s
[23:50:04] it=485027 colorings=388800 lazy-girth=96227 last: m=72 classes=6 cclen=83 t=374s
[23:50:04] it=485254 colorings=389000 lazy-girth=96254 last: m=72 classes=6 cclen=86 t=375s
[23:50:04] it=485468 colorings=389200 lazy-girth=96268 last: m=72 classes=6 cclen=85 t=375s
[23:50:04] it=485689 colorings=389400 lazy-girth=96289 last: m=72 classes=6 cclen=79 t=375s
[23:50:05] it=485901 colorings=389600 lazy-girth=96301 last: m=72 classes=6 cclen=75 t=375s
[23:50:05] it=486128 colorings=389800 lazy-girth=96328 last: m=72 classes=6 cclen=81 t=375s
[23:50:05] it=486375 colorings=390000 lazy-girth=96375 last: m=72 classes=6 cclen=87 t=376s
[23:50:05] it=486598 colorings=390200 lazy-girth=96398 last: m=72 classes=6 cclen=82 t=376s
[23:50:05] it=486806 colorings=390400 lazy-girth=96406 last: m=72 classes=6 cclen=82 t=376s
[23:50:06] it=487020 colorings=390600 lazy-girth=96420 last: m=72 classes=6 cclen=87 t=376s
[23:50:06] it=487237 colorings=390800 lazy-girth=96437 last: m=72 classes=6 cclen=84 t=377s
[23:50:06] it=487465 colorings=391000 lazy-girth=96465 last: m=72 classes=6 cclen=83 t=377s
[23:50:06] it=487705 colorings=391200 lazy-girth=96505 last: m=72 classes=6 cclen=83 t=377s
[23:50:07] it=487939 colorings=391400 lazy-girth=96539 last: m=72 classes=6 cclen=80 t=377s
[23:50:07] it=488186 colorings=391600 lazy-girth=96586 last: m=72 classes=6 cclen=85 t=378s
[23:50:07] it=488432 colorings=391800 lazy-girth=96632 last: m=72 classes=6 cclen=85 t=378s
[23:50:07] it=488688 colorings=392000 lazy-girth=96688 last: m=72 classes=6 cclen=85 t=378s
[23:50:08] it=488917 colorings=392200 lazy-girth=96717 last: m=72 classes=6 cclen=83 t=378s
[23:50:08] it=489142 colorings=392400 lazy-girth=96742 last: m=72 classes=6 cclen=84 t=379s
[23:50:08] it=489354 colorings=392600 lazy-girth=96754 last: m=72 classes=6 cclen=82 t=379s
[23:50:08] it=489611 colorings=392800 lazy-girth=96811 last: m=72 classes=6 cclen=86 t=379s
[23:50:09] it=489826 colorings=393000 lazy-girth=96826 last: m=72 classes=6 cclen=79 t=379s
[23:50:09] it=490055 colorings=393200 lazy-girth=96855 last: m=72 classes=6 cclen=79 t=380s
[23:50:09] it=490276 colorings=393400 lazy-girth=96876 last: m=72 classes=6 cclen=86 t=380s
[23:50:09] it=490488 colorings=393600 lazy-girth=96888 last: m=72 classes=6 cclen=87 t=380s
[23:50:10] it=490702 colorings=393800 lazy-girth=96902 last: m=72 classes=6 cclen=84 t=380s
[23:50:10] it=490932 colorings=394000 lazy-girth=96932 last: m=72 classes=6 cclen=85 t=381s
[23:50:10] it=491156 colorings=394200 lazy-girth=96956 last: m=72 classes=6 cclen=81 t=381s
[23:50:10] it=491407 colorings=394400 lazy-girth=97007 last: m=72 classes=6 cclen=86 t=381s
[23:50:11] it=491632 colorings=394600 lazy-girth=97032 last: m=72 classes=6 cclen=80 t=381s
[23:50:11] it=491893 colorings=394800 lazy-girth=97093 last: m=72 classes=6 cclen=87 t=382s
[23:50:11] it=492125 colorings=395000 lazy-girth=97125 last: m=72 classes=6 cclen=85 t=382s
[23:50:11] it=492344 colorings=395200 lazy-girth=97144 last: m=72 classes=6 cclen=75 t=382s
[23:50:12] it=492568 colorings=395400 lazy-girth=97168 last: m=72 classes=6 cclen=83 t=382s
[23:50:12] it=492806 colorings=395600 lazy-girth=97206 last: m=72 classes=6 cclen=87 t=383s
[23:50:12] it=493033 colorings=395800 lazy-girth=97233 last: m=72 classes=6 cclen=81 t=383s
[23:50:12] it=493257 colorings=396000 lazy-girth=97257 last: m=72 classes=6 cclen=82 t=383s
[23:50:13] it=493478 colorings=396200 lazy-girth=97278 last: m=72 classes=6 cclen=84 t=383s
[23:50:13] it=493721 colorings=396400 lazy-girth=97321 last: m=72 classes=6 cclen=84 t=384s
[23:50:22] it=493942 colorings=396600 lazy-girth=97342 last: m=72 classes=6 cclen=84 t=392s
[23:50:22] it=494164 colorings=396800 lazy-girth=97364 last: m=72 classes=6 cclen=86 t=393s
[23:50:22] it=494399 colorings=397000 lazy-girth=97399 last: m=72 classes=6 cclen=83 t=393s
[23:50:23] it=494696 colorings=397200 lazy-girth=97496 last: m=72 classes=6 cclen=83 t=394s
[23:50:23] it=495021 colorings=397400 lazy-girth=97621 last: m=72 classes=6 cclen=85 t=394s
[23:50:24] it=495243 colorings=397600 lazy-girth=97643 last: m=72 classes=6 cclen=85 t=394s
[23:50:24] it=495461 colorings=397800 lazy-girth=97661 last: m=72 classes=6 cclen=83 t=395s
[23:50:24] it=495679 colorings=398000 lazy-girth=97679 last: m=72 classes=6 cclen=84 t=395s
[23:50:24] it=495893 colorings=398200 lazy-girth=97693 last: m=72 classes=6 cclen=83 t=395s
[23:50:25] it=496100 colorings=398400 lazy-girth=97700 last: m=72 classes=6 cclen=84 t=395s
[23:50:25] it=496353 colorings=398600 lazy-girth=97753 last: m=72 classes=6 cclen=84 t=396s
[23:50:26] it=496587 colorings=398800 lazy-girth=97787 last: m=72 classes=6 cclen=82 t=396s
[23:50:26] it=496798 colorings=399000 lazy-girth=97798 last: m=72 classes=6 cclen=86 t=397s
[23:50:26] it=497022 colorings=399200 lazy-girth=97822 last: m=72 classes=6 cclen=86 t=397s
[23:50:27] it=497242 colorings=399400 lazy-girth=97842 last: m=72 classes=6 cclen=79 t=397s
[23:50:27] it=497468 colorings=399600 lazy-girth=97868 last: m=72 classes=6 cclen=87 t=398s
[23:50:27] it=497687 colorings=399800 lazy-girth=97887 last: m=72 classes=6 cclen=66 t=398s
[23:50:28] it=497903 colorings=400000 lazy-girth=97903 last: m=72 classes=6 cclen=87 t=398s
[23:50:28] it=498127 colorings=400200 lazy-girth=97927 last: m=72 classes=6 cclen=86 t=399s
[23:50:28] it=498348 colorings=400400 lazy-girth=97948 last: m=72 classes=6 cclen=75 t=399s
[23:50:29] it=498565 colorings=400600 lazy-girth=97965 last: m=72 classes=6 cclen=84 t=400s
[23:50:29] it=498796 colorings=400800 lazy-girth=97996 last: m=72 classes=6 cclen=68 t=400s
[23:50:30] it=499045 colorings=401000 lazy-girth=98045 last: m=72 classes=6 cclen=85 t=401s
[23:50:30] it=499319 colorings=401200 lazy-girth=98119 last: m=72 classes=6 cclen=87 t=401s
[23:50:31] it=499575 colorings=401400 lazy-girth=98175 last: m=72 classes=6 cclen=78 t=401s
[23:50:31] it=499841 colorings=401600 lazy-girth=98241 last: m=72 classes=6 cclen=86 t=402s
[23:50:31] it=500098 colorings=401800 lazy-girth=98298 last: m=72 classes=6 cclen=85 t=402s
[23:50:32] it=500380 colorings=402000 lazy-girth=98380 last: m=72 classes=6 cclen=83 t=402s
[23:50:32] it=500670 colorings=402200 lazy-girth=98470 last: m=72 classes=6 cclen=86 t=403s
[23:50:32] it=500938 colorings=402400 lazy-girth=98538 last: m=72 classes=6 cclen=85 t=403s
[23:50:33] it=501216 colorings=402600 lazy-girth=98616 last: m=72 classes=6 cclen=87 t=403s
[23:50:33] it=501489 colorings=402800 lazy-girth=98689 last: m=72 classes=6 cclen=87 t=404s
[23:50:33] it=501802 colorings=403000 lazy-girth=98802 last: m=72 classes=6 cclen=85 t=404s
[23:50:34] it=502114 colorings=403200 lazy-girth=98914 last: m=72 classes=6 cclen=87 t=404s
[23:50:34] it=502428 colorings=403400 lazy-girth=99028 last: m=72 classes=6 cclen=85 t=405s
[23:50:34] it=502738 colorings=403600 lazy-girth=99138 last: m=72 classes=6 cclen=83 t=405s
[23:50:34] it=503040 colorings=403800 lazy-girth=99240 last: m=72 classes=6 cclen=85 t=405s
[23:50:35] it=503370 colorings=404000 lazy-girth=99370 last: m=72 classes=6 cclen=87 t=405s
[23:50:35] it=503655 colorings=404200 lazy-girth=99455 last: m=72 classes=6 cclen=80 t=406s
[23:50:35] it=503984 colorings=404400 lazy-girth=99584 last: m=72 classes=6 cclen=85 t=406s
[23:50:35] it=504293 colorings=404600 lazy-girth=99693 last: m=72 classes=6 cclen=82 t=406s
[23:50:36] it=504630 colorings=404800 lazy-girth=99830 last: m=72 classes=6 cclen=82 t=406s
[23:50:36] it=504888 colorings=405000 lazy-girth=99888 last: m=72 classes=6 cclen=86 t=407s
[23:50:36] it=505142 colorings=405200 lazy-girth=99942 last: m=72 classes=6 cclen=86 t=407s
[23:50:37] it=505370 colorings=405400 lazy-girth=99970 last: m=72 classes=6 cclen=83 t=407s
[23:50:37] it=505600 colorings=405600 lazy-girth=100000 last: m=72 classes=6 cclen=87 t=407s
[23:50:37] it=505814 colorings=405800 lazy-girth=100014 last: m=72 classes=6 cclen=85 t=408s
[23:50:37] it=506021 colorings=406000 lazy-girth=100021 last: m=72 classes=6 cclen=75 t=408s
[23:50:37] it=506228 colorings=406200 lazy-girth=100028 last: m=72 classes=6 cclen=85 t=408s
[23:50:38] it=506437 colorings=406400 lazy-girth=100037 last: m=72 classes=6 cclen=85 t=408s
[23:50:38] it=506662 colorings=406600 lazy-girth=100062 last: m=72 classes=6 cclen=87 t=409s
[23:50:39] it=506919 colorings=406800 lazy-girth=100119 last: m=72 classes=6 cclen=86 t=409s
[23:50:39] it=507153 colorings=407000 lazy-girth=100153 last: m=72 classes=6 cclen=83 t=409s
[23:50:39] it=507405 colorings=407200 lazy-girth=100205 last: m=72 classes=6 cclen=81 t=410s
[23:50:39] it=507654 colorings=407400 lazy-girth=100254 last: m=72 classes=6 cclen=85 t=410s
[23:50:40] it=507940 colorings=407600 lazy-girth=100340 last: m=72 classes=6 cclen=85 t=410s
[23:50:40] it=508194 colorings=407800 lazy-girth=100394 last: m=72 classes=6 cclen=81 t=411s
[23:50:40] it=508469 colorings=408000 lazy-girth=100469 last: m=72 classes=6 cclen=83 t=411s
[23:50:40] it=508718 colorings=408200 lazy-girth=100518 last: m=72 classes=6 cclen=87 t=411s
[23:50:41] it=508943 colorings=408400 lazy-girth=100543 last: m=72 classes=6 cclen=86 t=411s
[23:50:41] it=509161 colorings=408600 lazy-girth=100561 last: m=72 classes=6 cclen=84 t=412s
[23:50:41] it=509391 colorings=408800 lazy-girth=100591 last: m=72 classes=6 cclen=84 t=412s
[23:50:41] it=509625 colorings=409000 lazy-girth=100625 last: m=72 classes=6 cclen=84 t=412s
[23:50:42] it=509838 colorings=409200 lazy-girth=100638 last: m=72 classes=6 cclen=84 t=412s
[23:50:42] it=510052 colorings=409400 lazy-girth=100652 last: m=72 classes=6 cclen=82 t=413s
[23:50:43] it=510263 colorings=409600 lazy-girth=100663 last: m=72 classes=6 cclen=81 t=413s
[23:50:43] it=510504 colorings=409800 lazy-girth=100704 last: m=72 classes=6 cclen=86 t=414s
[23:50:43] it=510759 colorings=410000 lazy-girth=100759 last: m=72 classes=6 cclen=76 t=414s
[23:50:43] it=510978 colorings=410200 lazy-girth=100778 last: m=72 classes=6 cclen=84 t=414s
[23:50:44] it=511207 colorings=410400 lazy-girth=100807 last: m=72 classes=6 cclen=82 t=414s
[23:50:44] it=511441 colorings=410600 lazy-girth=100841 last: m=72 classes=6 cclen=84 t=415s
[23:50:44] it=511681 colorings=410800 lazy-girth=100881 last: m=72 classes=6 cclen=81 t=415s
[23:50:44] it=511910 colorings=411000 lazy-girth=100910 last: m=72 classes=6 cclen=87 t=415s
[23:50:45] it=512150 colorings=411200 lazy-girth=100950 last: m=72 classes=6 cclen=87 t=415s
[23:50:45] it=512383 colorings=411400 lazy-girth=100983 last: m=72 classes=6 cclen=84 t=415s
[23:50:45] it=512622 colorings=411600 lazy-girth=101022 last: m=72 classes=6 cclen=86 t=416s
[23:50:45] it=512873 colorings=411800 lazy-girth=101073 last: m=72 classes=6 cclen=84 t=416s
[23:50:45] it=513141 colorings=412000 lazy-girth=101141 last: m=72 classes=6 cclen=85 t=416s
[23:50:46] it=513364 colorings=412200 lazy-girth=101164 last: m=72 classes=6 cclen=83 t=416s
[23:50:46] it=513589 colorings=412400 lazy-girth=101189 last: m=72 classes=6 cclen=80 t=417s
[23:50:46] it=513813 colorings=412600 lazy-girth=101213 last: m=72 classes=6 cclen=84 t=417s
[23:50:46] it=514045 colorings=412800 lazy-girth=101245 last: m=72 classes=6 cclen=85 t=417s
[23:50:47] it=514271 colorings=413000 lazy-girth=101271 last: m=72 classes=6 cclen=86 t=417s
[23:50:47] it=514491 colorings=413200 lazy-girth=101291 last: m=72 classes=6 cclen=86 t=418s
[23:50:47] it=514707 colorings=413400 lazy-girth=101307 last: m=72 classes=6 cclen=84 t=418s
[23:50:47] it=514921 colorings=413600 lazy-girth=101321 last: m=72 classes=6 cclen=84 t=418s
[23:50:47] it=515132 colorings=413800 lazy-girth=101332 last: m=72 classes=6 cclen=86 t=418s
[23:50:48] it=515343 colorings=414000 lazy-girth=101343 last: m=72 classes=6 cclen=86 t=418s
[23:50:48] it=515555 colorings=414200 lazy-girth=101355 last: m=72 classes=6 cclen=78 t=419s
[23:50:48] it=515763 colorings=414400 lazy-girth=101363 last: m=72 classes=6 cclen=83 t=419s
[23:50:48] it=515974 colorings=414600 lazy-girth=101374 last: m=72 classes=6 cclen=81 t=419s
[23:50:49] it=516188 colorings=414800 lazy-girth=101388 last: m=72 classes=6 cclen=85 t=419s
[23:50:49] it=516395 colorings=415000 lazy-girth=101395 last: m=72 classes=6 cclen=79 t=420s
[23:50:49] it=516617 colorings=415200 lazy-girth=101417 last: m=72 classes=6 cclen=77 t=420s
[23:50:49] it=516865 colorings=415400 lazy-girth=101465 last: m=72 classes=6 cclen=87 t=420s
[23:50:50] it=517104 colorings=415600 lazy-girth=101504 last: m=72 classes=6 cclen=84 t=420s
[23:50:50] it=517345 colorings=415800 lazy-girth=101545 last: m=72 classes=6 cclen=86 t=421s
[23:50:50] it=517556 colorings=416000 lazy-girth=101556 last: m=72 classes=6 cclen=85 t=421s
[23:50:50] it=517774 colorings=416200 lazy-girth=101574 last: m=72 classes=6 cclen=82 t=421s
[23:50:51] it=517985 colorings=416400 lazy-girth=101585 last: m=72 classes=6 cclen=85 t=421s
[23:50:51] it=518192 colorings=416600 lazy-girth=101592 last: m=72 classes=6 cclen=86 t=421s
[23:50:51] it=518402 colorings=416800 lazy-girth=101602 last: m=72 classes=6 cclen=86 t=422s
[23:50:51] it=518630 colorings=417000 lazy-girth=101630 last: m=72 classes=6 cclen=86 t=422s
[23:50:52] it=518857 colorings=417200 lazy-girth=101657 last: m=72 classes=6 cclen=82 t=422s
[23:50:52] it=519081 colorings=417400 lazy-girth=101681 last: m=72 classes=6 cclen=82 t=423s
[23:50:52] it=519293 colorings=417600 lazy-girth=101693 last: m=72 classes=6 cclen=87 t=423s
[23:50:52] it=519507 colorings=417800 lazy-girth=101707 last: m=72 classes=6 cclen=84 t=423s
[23:50:53] it=519729 colorings=418000 lazy-girth=101729 last: m=72 classes=6 cclen=84 t=423s
[23:50:53] it=519935 colorings=418200 lazy-girth=101735 last: m=72 classes=6 cclen=82 t=423s
[23:50:53] it=520145 colorings=418400 lazy-girth=101745 last: m=72 classes=6 cclen=87 t=424s
[23:50:53] it=520358 colorings=418600 lazy-girth=101758 last: m=72 classes=6 cclen=86 t=424s
[23:50:54] it=520572 colorings=418800 lazy-girth=101772 last: m=72 classes=6 cclen=86 t=424s
[23:50:54] it=520793 colorings=419000 lazy-girth=101793 last: m=72 classes=6 cclen=87 t=424s
[23:50:54] it=521007 colorings=419200 lazy-girth=101807 last: m=72 classes=6 cclen=77 t=425s
[23:50:54] it=521240 colorings=419400 lazy-girth=101840 last: m=72 classes=6 cclen=84 t=425s
[23:50:55] it=521446 colorings=419600 lazy-girth=101846 last: m=72 classes=6 cclen=80 t=425s
[23:50:55] it=521667 colorings=419800 lazy-girth=101867 last: m=72 classes=6 cclen=80 t=426s
[23:50:55] it=521880 colorings=420000 lazy-girth=101880 last: m=72 classes=6 cclen=78 t=426s
[23:50:55] it=522098 colorings=420200 lazy-girth=101898 last: m=72 classes=6 cclen=81 t=426s
[23:50:56] it=522307 colorings=420400 lazy-girth=101907 last: m=72 classes=6 cclen=79 t=426s
[23:50:56] it=522513 colorings=420600 lazy-girth=101913 last: m=72 classes=6 cclen=85 t=427s
[23:50:56] it=522723 colorings=420800 lazy-girth=101923 last: m=72 classes=6 cclen=85 t=427s
[23:50:56] it=522943 colorings=421000 lazy-girth=101943 last: m=72 classes=6 cclen=85 t=427s
[23:50:57] it=523160 colorings=421200 lazy-girth=101960 last: m=72 classes=6 cclen=76 t=427s
[23:50:57] it=523377 colorings=421400 lazy-girth=101977 last: m=72 classes=6 cclen=83 t=428s
[23:50:57] it=523581 colorings=421600 lazy-girth=101981 last: m=72 classes=6 cclen=87 t=428s
[23:50:58] it=523798 colorings=421800 lazy-girth=101998 last: m=72 classes=6 cclen=81 t=428s
[23:50:58] it=524006 colorings=422000 lazy-girth=102006 last: m=72 classes=6 cclen=87 t=429s
[23:50:58] it=524211 colorings=422200 lazy-girth=102011 last: m=72 classes=6 cclen=84 t=429s
[23:50:59] it=524419 colorings=422400 lazy-girth=102019 last: m=72 classes=6 cclen=87 t=429s
[23:50:59] it=524634 colorings=422600 lazy-girth=102034 last: m=72 classes=6 cclen=85 t=430s
[23:50:59] it=524838 colorings=422800 lazy-girth=102038 last: m=72 classes=6 cclen=87 t=430s
[23:51:00] it=525047 colorings=423000 lazy-girth=102047 last: m=72 classes=6 cclen=86 t=430s
[23:51:00] it=525253 colorings=423200 lazy-girth=102053 last: m=72 classes=6 cclen=82 t=431s
[23:51:00] it=525459 colorings=423400 lazy-girth=102059 last: m=72 classes=6 cclen=81 t=431s
[23:51:01] it=525705 colorings=423600 lazy-girth=102105 last: m=72 classes=6 cclen=86 t=432s
[23:51:01] it=525957 colorings=423800 lazy-girth=102157 last: m=72 classes=6 cclen=80 t=432s
[23:51:02] it=526203 colorings=424000 lazy-girth=102203 last: m=72 classes=6 cclen=86 t=432s
[23:51:02] it=526433 colorings=424200 lazy-girth=102233 last: m=72 classes=6 cclen=87 t=433s
[23:51:02] it=526671 colorings=424400 lazy-girth=102271 last: m=72 classes=6 cclen=83 t=433s
[23:51:03] it=526888 colorings=424600 lazy-girth=102288 last: m=72 classes=6 cclen=80 t=433s
[23:51:03] it=527134 colorings=424800 lazy-girth=102334 last: m=72 classes=6 cclen=87 t=434s
[23:51:03] it=527347 colorings=425000 lazy-girth=102347 last: m=72 classes=6 cclen=84 t=434s
[23:51:03] it=527585 colorings=425200 lazy-girth=102385 last: m=72 classes=6 cclen=84 t=434s
[23:51:04] it=527798 colorings=425400 lazy-girth=102398 last: m=72 classes=6 cclen=72 t=434s
[23:51:04] it=528062 colorings=425600 lazy-girth=102462 last: m=72 classes=6 cclen=86 t=435s
[23:51:05] it=528363 colorings=425800 lazy-girth=102563 last: m=72 classes=6 cclen=83 t=435s
[23:51:05] it=528643 colorings=426000 lazy-girth=102643 last: m=72 classes=6 cclen=87 t=436s
[23:51:05] it=528915 colorings=426200 lazy-girth=102715 last: m=72 classes=6 cclen=83 t=436s
[23:51:05] it=529210 colorings=426400 lazy-girth=102810 last: m=72 classes=6 cclen=84 t=436s
[23:51:06] it=529499 colorings=426600 lazy-girth=102899 last: m=72 classes=6 cclen=83 t=436s
[23:51:06] it=529808 colorings=426800 lazy-girth=103008 last: m=72 classes=6 cclen=87 t=437s
[23:51:07] it=530134 colorings=427000 lazy-girth=103134 last: m=72 classes=6 cclen=84 t=437s
[23:51:07] it=530446 colorings=427200 lazy-girth=103246 last: m=72 classes=6 cclen=68 t=438s
[23:51:07] it=530761 colorings=427400 lazy-girth=103361 last: m=72 classes=6 cclen=85 t=438s
[23:51:08] it=531021 colorings=427600 lazy-girth=103421 last: m=72 classes=6 cclen=84 t=438s
[23:51:08] it=531243 colorings=427800 lazy-girth=103443 last: m=72 classes=6 cclen=78 t=439s
[23:51:08] it=531466 colorings=428000 lazy-girth=103466 last: m=72 classes=6 cclen=85 t=439s
[23:51:08] it=531686 colorings=428200 lazy-girth=103486 last: m=72 classes=6 cclen=84 t=439s
[23:51:09] it=531923 colorings=428400 lazy-girth=103523 last: m=72 classes=6 cclen=87 t=439s
[23:51:09] it=532140 colorings=428600 lazy-girth=103540 last: m=72 classes=6 cclen=83 t=440s
[23:51:09] it=532357 colorings=428800 lazy-girth=103557 last: m=72 classes=6 cclen=83 t=440s
[23:51:10] it=532578 colorings=429000 lazy-girth=103578 last: m=72 classes=6 cclen=81 t=440s
[23:51:10] it=532802 colorings=429200 lazy-girth=103602 last: m=72 classes=6 cclen=81 t=441s
[23:51:10] it=533054 colorings=429400 lazy-girth=103654 last: m=72 classes=6 cclen=84 t=441s
[23:51:10] it=533278 colorings=429600 lazy-girth=103678 last: m=72 classes=6 cclen=86 t=441s
[23:51:11] it=533511 colorings=429800 lazy-girth=103711 last: m=72 classes=6 cclen=86 t=441s
[23:51:11] it=533723 colorings=430000 lazy-girth=103723 last: m=72 classes=6 cclen=84 t=442s
[23:51:11] it=533963 colorings=430200 lazy-girth=103763 last: m=72 classes=6 cclen=85 t=442s
[23:51:12] it=534182 colorings=430400 lazy-girth=103782 last: m=72 classes=6 cclen=84 t=442s
[23:51:12] it=534404 colorings=430600 lazy-girth=103804 last: m=72 classes=6 cclen=84 t=443s
[23:51:12] it=534620 colorings=430800 lazy-girth=103820 last: m=72 classes=6 cclen=85 t=443s
[23:51:12] it=534834 colorings=431000 lazy-girth=103834 last: m=72 classes=6 cclen=84 t=443s
[23:51:13] it=535068 colorings=431200 lazy-girth=103868 last: m=72 classes=6 cclen=82 t=444s
[23:51:14] it=535294 colorings=431400 lazy-girth=103894 last: m=72 classes=6 cclen=85 t=444s
[23:51:14] it=535532 colorings=431600 lazy-girth=103932 last: m=72 classes=6 cclen=83 t=445s
[23:51:14] it=535762 colorings=431800 lazy-girth=103962 last: m=72 classes=6 cclen=86 t=445s
[23:51:14] it=535988 colorings=432000 lazy-girth=103988 last: m=72 classes=6 cclen=82 t=445s
[23:51:15] it=536199 colorings=432200 lazy-girth=103999 last: m=72 classes=6 cclen=85 t=445s
[23:51:15] it=536418 colorings=432400 lazy-girth=104018 last: m=72 classes=6 cclen=81 t=446s
[23:51:15] it=536644 colorings=432600 lazy-girth=104044 last: m=72 classes=6 cclen=82 t=446s
[23:51:16] it=536895 colorings=432800 lazy-girth=104095 last: m=72 classes=6 cclen=86 t=447s
[23:51:16] it=537149 colorings=433000 lazy-girth=104149 last: m=72 classes=6 cclen=85 t=447s
[23:51:17] it=537376 colorings=433200 lazy-girth=104176 last: m=72 classes=6 cclen=84 t=447s
[23:51:17] it=537595 colorings=433400 lazy-girth=104195 last: m=72 classes=6 cclen=87 t=448s
[23:51:17] it=537813 colorings=433600 lazy-girth=104213 last: m=72 classes=6 cclen=82 t=448s
[23:51:18] it=538025 colorings=433800 lazy-girth=104225 last: m=72 classes=6 cclen=86 t=448s
[23:51:18] it=538247 colorings=434000 lazy-girth=104247 last: m=72 classes=6 cclen=85 t=449s
[23:51:18] it=538513 colorings=434200 lazy-girth=104313 last: m=72 classes=6 cclen=84 t=449s
[23:51:19] it=538733 colorings=434400 lazy-girth=104333 last: m=72 classes=6 cclen=84 t=449s
[23:51:19] it=538951 colorings=434600 lazy-girth=104351 last: m=72 classes=6 cclen=87 t=450s
[23:51:19] it=539177 colorings=434800 lazy-girth=104377 last: m=72 classes=6 cclen=86 t=450s
[23:51:20] it=539405 colorings=435000 lazy-girth=104405 last: m=72 classes=6 cclen=86 t=450s
[23:51:20] it=539636 colorings=435200 lazy-girth=104436 last: m=72 classes=6 cclen=85 t=451s
[23:51:20] it=539857 colorings=435400 lazy-girth=104457 last: m=72 classes=6 cclen=81 t=451s
[23:51:21] it=540108 colorings=435600 lazy-girth=104508 last: m=72 classes=6 cclen=85 t=451s
[23:51:21] it=540329 colorings=435800 lazy-girth=104529 last: m=72 classes=6 cclen=82 t=452s
[23:51:21] it=540571 colorings=436000 lazy-girth=104571 last: m=72 classes=6 cclen=85 t=452s
[23:51:22] it=540785 colorings=436200 lazy-girth=104585 last: m=72 classes=6 cclen=82 t=452s
[23:51:22] it=541002 colorings=436400 lazy-girth=104602 last: m=72 classes=6 cclen=80 t=453s
[23:51:22] it=541269 colorings=436600 lazy-girth=104669 last: m=72 classes=6 cclen=87 t=453s
[23:51:23] it=541548 colorings=436800 lazy-girth=104748 last: m=72 classes=6 cclen=85 t=453s
[23:51:23] it=541811 colorings=437000 lazy-girth=104811 last: m=72 classes=6 cclen=84 t=454s
[23:51:23] it=542067 colorings=437200 lazy-girth=104867 last: m=72 classes=6 cclen=63 t=454s
[23:51:24] it=542335 colorings=437400 lazy-girth=104935 last: m=72 classes=6 cclen=85 t=454s
[23:51:24] it=542581 colorings=437600 lazy-girth=104981 last: m=72 classes=6 cclen=86 t=455s
[23:51:24] it=542809 colorings=437800 lazy-girth=105009 last: m=72 classes=6 cclen=84 t=455s
[23:51:25] it=543036 colorings=438000 lazy-girth=105036 last: m=72 classes=6 cclen=86 t=455s
[23:51:25] it=543265 colorings=438200 lazy-girth=105065 last: m=72 classes=6 cclen=82 t=456s
[23:51:25] it=543473 colorings=438400 lazy-girth=105073 last: m=72 classes=6 cclen=87 t=456s
[23:51:26] it=543686 colorings=438600 lazy-girth=105086 last: m=72 classes=6 cclen=81 t=456s
[23:51:26] it=543906 colorings=438800 lazy-girth=105106 last: m=72 classes=6 cclen=86 t=457s
[23:51:26] it=544161 colorings=439000 lazy-girth=105161 last: m=72 classes=6 cclen=84 t=457s
[23:51:27] it=544395 colorings=439200 lazy-girth=105195 last: m=72 classes=6 cclen=83 t=457s
[23:51:27] it=544617 colorings=439400 lazy-girth=105217 last: m=72 classes=6 cclen=85 t=458s
[23:51:28] it=544862 colorings=439600 lazy-girth=105262 last: m=72 classes=6 cclen=86 t=458s
[23:51:28] it=545096 colorings=439800 lazy-girth=105296 last: m=72 classes=6 cclen=84 t=459s
[23:51:28] it=545313 colorings=440000 lazy-girth=105313 last: m=72 classes=6 cclen=86 t=459s
[23:51:29] it=545537 colorings=440200 lazy-girth=105337 last: m=72 classes=6 cclen=85 t=459s
[23:51:29] it=545760 colorings=440400 lazy-girth=105360 last: m=72 classes=6 cclen=86 t=460s
[23:51:29] it=545988 colorings=440600 lazy-girth=105388 last: m=72 classes=6 cclen=83 t=460s
[23:51:30] it=546232 colorings=440800 lazy-girth=105432 last: m=72 classes=6 cclen=84 t=460s
[23:51:30] it=546454 colorings=441000 lazy-girth=105454 last: m=72 classes=6 cclen=84 t=461s
[23:51:30] it=546669 colorings=441200 lazy-girth=105469 last: m=72 classes=6 cclen=84 t=461s
[23:51:31] it=546926 colorings=441400 lazy-girth=105526 last: m=72 classes=6 cclen=85 t=461s
[23:51:31] it=547141 colorings=441600 lazy-girth=105541 last: m=72 classes=6 cclen=83 t=462s
[23:51:31] it=547357 colorings=441800 lazy-girth=105557 last: m=72 classes=6 cclen=84 t=462s
[23:51:32] it=547569 colorings=442000 lazy-girth=105569 last: m=72 classes=6 cclen=86 t=462s
[23:51:32] it=547797 colorings=442200 lazy-girth=105597 last: m=72 classes=6 cclen=81 t=463s
[23:51:32] it=548012 colorings=442400 lazy-girth=105612 last: m=72 classes=6 cclen=80 t=463s
[23:51:33] it=548252 colorings=442600 lazy-girth=105652 last: m=72 classes=6 cclen=85 t=463s
[23:51:33] it=548474 colorings=442800 lazy-girth=105674 last: m=72 classes=6 cclen=85 t=464s
[23:51:33] it=548734 colorings=443000 lazy-girth=105734 last: m=72 classes=6 cclen=83 t=464s
[23:51:34] it=549010 colorings=443200 lazy-girth=105810 last: m=72 classes=6 cclen=86 t=464s
[23:51:34] it=549260 colorings=443400 lazy-girth=105860 last: m=72 classes=6 cclen=85 t=465s
[23:51:35] it=549510 colorings=443600 lazy-girth=105910 last: m=72 classes=6 cclen=85 t=465s
[23:51:35] it=549752 colorings=443800 lazy-girth=105952 last: m=72 classes=6 cclen=85 t=466s
[23:51:35] it=550013 colorings=444000 lazy-girth=106013 last: m=72 classes=6 cclen=82 t=466s
[23:51:36] it=550269 colorings=444200 lazy-girth=106069 last: m=72 classes=6 cclen=84 t=466s
[23:51:36] it=550483 colorings=444400 lazy-girth=106083 last: m=72 classes=6 cclen=79 t=467s
[23:51:36] it=550692 colorings=444600 lazy-girth=106092 last: m=72 classes=6 cclen=85 t=467s
[23:51:37] it=550912 colorings=444800 lazy-girth=106112 last: m=72 classes=6 cclen=85 t=467s
[23:51:37] it=551130 colorings=445000 lazy-girth=106130 last: m=72 classes=6 cclen=85 t=468s
[23:51:37] it=551345 colorings=445200 lazy-girth=106145 last: m=72 classes=6 cclen=87 t=468s
[23:51:38] it=551559 colorings=445400 lazy-girth=106159 last: m=72 classes=6 cclen=85 t=468s
[23:51:38] it=551771 colorings=445600 lazy-girth=106171 last: m=72 classes=6 cclen=83 t=469s
[23:51:38] it=552003 colorings=445800 lazy-girth=106203 last: m=72 classes=6 cclen=87 t=469s
[23:51:39] it=552218 colorings=446000 lazy-girth=106218 last: m=72 classes=6 cclen=79 t=469s
[23:51:39] it=552439 colorings=446200 lazy-girth=106239 last: m=72 classes=6 cclen=87 t=470s
[23:51:39] it=552665 colorings=446400 lazy-girth=106265 last: m=72 classes=6 cclen=86 t=470s
[23:51:40] it=552881 colorings=446600 lazy-girth=106281 last: m=72 classes=6 cclen=82 t=470s
[23:51:40] it=553100 colorings=446800 lazy-girth=106300 last: m=72 classes=6 cclen=67 t=471s
[23:51:40] it=553323 colorings=447000 lazy-girth=106323 last: m=72 classes=6 cclen=82 t=471s
[23:51:41] it=553550 colorings=447200 lazy-girth=106350 last: m=72 classes=6 cclen=85 t=471s
[23:51:41] it=553765 colorings=447400 lazy-girth=106365 last: m=72 classes=6 cclen=86 t=472s
[23:51:41] it=553977 colorings=447600 lazy-girth=106377 last: m=72 classes=6 cclen=86 t=472s
[23:51:42] it=554192 colorings=447800 lazy-girth=106392 last: m=72 classes=6 cclen=86 t=473s
[23:51:42] it=554488 colorings=448000 lazy-girth=106488 last: m=72 classes=6 cclen=86 t=473s
[23:51:43] it=554827 colorings=448200 lazy-girth=106627 last: m=72 classes=6 cclen=81 t=474s
[23:51:43] it=555154 colorings=448400 lazy-girth=106754 last: m=72 classes=6 cclen=87 t=474s
[23:51:43] it=555444 colorings=448600 lazy-girth=106844 last: m=72 classes=6 cclen=84 t=474s
[23:51:44] it=555735 colorings=448800 lazy-girth=106935 last: m=72 classes=6 cclen=85 t=474s
[23:51:44] it=556082 colorings=449000 lazy-girth=107082 last: m=72 classes=6 cclen=84 t=475s
[23:51:44] it=556405 colorings=449200 lazy-girth=107205 last: m=72 classes=6 cclen=85 t=475s
[23:51:45] it=556719 colorings=449400 lazy-girth=107319 last: m=72 classes=6 cclen=86 t=475s
[23:51:45] it=557041 colorings=449600 lazy-girth=107441 last: m=72 classes=6 cclen=80 t=476s
[23:51:45] it=557289 colorings=449800 lazy-girth=107489 last: m=72 classes=6 cclen=86 t=476s
[23:51:46] it=557531 colorings=450000 lazy-girth=107531 last: m=72 classes=6 cclen=85 t=476s
[23:51:46] it=557777 colorings=450200 lazy-girth=107577 last: m=72 classes=6 cclen=85 t=476s
[23:51:46] it=558007 colorings=450400 lazy-girth=107607 last: m=72 classes=6 cclen=82 t=477s
[23:51:46] it=558228 colorings=450600 lazy-girth=107628 last: m=72 classes=6 cclen=87 t=477s
[23:51:47] it=558447 colorings=450800 lazy-girth=107647 last: m=72 classes=6 cclen=83 t=477s
[23:51:47] it=558652 colorings=451000 lazy-girth=107652 last: m=72 classes=6 cclen=85 t=477s
[23:51:47] it=558862 colorings=451200 lazy-girth=107662 last: m=72 classes=6 cclen=82 t=478s
[23:51:47] it=559103 colorings=451400 lazy-girth=107703 last: m=72 classes=6 cclen=86 t=478s
[23:52:11] it=559362 colorings=451600 lazy-girth=107762 last: m=72 classes=6 cclen=85 t=501s
[23:52:11] it=559642 colorings=451800 lazy-girth=107842 last: m=72 classes=6 cclen=85 t=502s
[23:52:11] it=559896 colorings=452000 lazy-girth=107896 last: m=72 classes=6 cclen=87 t=502s
[23:52:12] it=560145 colorings=452200 lazy-girth=107945 last: m=72 classes=6 cclen=86 t=502s
[23:52:12] it=560383 colorings=452400 lazy-girth=107983 last: m=72 classes=6 cclen=83 t=503s
[23:52:12] it=560630 colorings=452600 lazy-girth=108030 last: m=72 classes=6 cclen=81 t=503s
[23:52:13] it=560874 colorings=452800 lazy-girth=108074 last: m=72 classes=6 cclen=80 t=503s
[23:52:13] it=561117 colorings=453000 lazy-girth=108117 last: m=72 classes=6 cclen=83 t=504s
[23:52:13] it=561333 colorings=453200 lazy-girth=108133 last: m=72 classes=6 cclen=84 t=504s
[23:52:13] it=561559 colorings=453400 lazy-girth=108159 last: m=72 classes=6 cclen=84 t=504s
[23:52:14] it=561793 colorings=453600 lazy-girth=108193 last: m=72 classes=6 cclen=83 t=504s
[23:52:14] it=562016 colorings=453800 lazy-girth=108216 last: m=72 classes=6 cclen=86 t=505s
[23:52:14] it=562235 colorings=454000 lazy-girth=108235 last: m=72 classes=6 cclen=85 t=505s
[23:52:14] it=562452 colorings=454200 lazy-girth=108252 last: m=72 classes=6 cclen=87 t=505s
[23:52:15] it=562669 colorings=454400 lazy-girth=108269 last: m=72 classes=6 cclen=85 t=505s
[23:52:15] it=562904 colorings=454600 lazy-girth=108304 last: m=72 classes=6 cclen=79 t=506s
[23:52:15] it=563142 colorings=454800 lazy-girth=108342 last: m=72 classes=6 cclen=85 t=506s
[23:52:15] it=563353 colorings=455000 lazy-girth=108353 last: m=72 classes=6 cclen=86 t=506s
[23:52:16] it=563589 colorings=455200 lazy-girth=108389 last: m=72 classes=6 cclen=85 t=506s
[23:52:16] it=563803 colorings=455400 lazy-girth=108403 last: m=72 classes=6 cclen=81 t=507s
[23:52:16] it=564018 colorings=455600 lazy-girth=108418 last: m=72 classes=6 cclen=83 t=507s
[23:52:16] it=564227 colorings=455800 lazy-girth=108427 last: m=72 classes=6 cclen=83 t=507s
[23:52:17] it=564463 colorings=456000 lazy-girth=108463 last: m=72 classes=6 cclen=83 t=507s
[23:52:17] it=564696 colorings=456200 lazy-girth=108496 last: m=72 classes=6 cclen=86 t=508s
[23:52:17] it=564920 colorings=456400 lazy-girth=108520 last: m=72 classes=6 cclen=86 t=508s
[23:52:18] it=565158 colorings=456600 lazy-girth=108558 last: m=72 classes=6 cclen=84 t=508s
[23:52:18] it=565370 colorings=456800 lazy-girth=108570 last: m=72 classes=6 cclen=86 t=509s
[23:52:19] it=565579 colorings=457000 lazy-girth=108579 last: m=72 classes=6 cclen=84 t=510s
[23:52:20] it=565836 colorings=457200 lazy-girth=108636 last: m=72 classes=6 cclen=86 t=510s
[23:52:20] it=566053 colorings=457400 lazy-girth=108653 last: m=72 classes=6 cclen=86 t=511s
[23:52:20] it=566296 colorings=457600 lazy-girth=108696 last: m=72 classes=6 cclen=83 t=511s
[23:52:21] it=566511 colorings=457800 lazy-girth=108711 last: m=72 classes=6 cclen=87 t=511s
[23:52:21] it=566726 colorings=458000 lazy-girth=108726 last: m=72 classes=6 cclen=85 t=512s
[23:52:21] it=566936 colorings=458200 lazy-girth=108736 last: m=72 classes=6 cclen=86 t=512s
[23:52:22] it=567200 colorings=458400 lazy-girth=108800 last: m=72 classes=6 cclen=86 t=512s
[23:52:22] it=567465 colorings=458600 lazy-girth=108865 last: m=72 classes=6 cclen=84 t=513s
[23:52:22] it=567719 colorings=458800 lazy-girth=108919 last: m=72 classes=6 cclen=87 t=513s
[23:52:23] it=567985 colorings=459000 lazy-girth=108985 last: m=72 classes=6 cclen=82 t=513s
[23:52:23] it=568237 colorings=459200 lazy-girth=109037 last: m=72 classes=6 cclen=85 t=514s
[23:52:23] it=568468 colorings=459400 lazy-girth=109068 last: m=72 classes=6 cclen=75 t=514s
[23:52:23] it=568683 colorings=459600 lazy-girth=109083 last: m=72 classes=6 cclen=86 t=514s
[23:52:24] it=568904 colorings=459800 lazy-girth=109104 last: m=72 classes=6 cclen=86 t=514s
[23:52:24] it=569119 colorings=460000 lazy-girth=109119 last: m=72 classes=6 cclen=85 t=515s
[23:52:24] it=569347 colorings=460200 lazy-girth=109147 last: m=72 classes=6 cclen=86 t=515s
[23:52:25] it=569571 colorings=460400 lazy-girth=109171 last: m=72 classes=6 cclen=85 t=515s
[23:52:25] it=569816 colorings=460600 lazy-girth=109216 last: m=72 classes=6 cclen=87 t=516s
[23:52:25] it=570033 colorings=460800 lazy-girth=109233 last: m=72 classes=6 cclen=81 t=516s
[23:52:25] it=570272 colorings=461000 lazy-girth=109272 last: m=72 classes=6 cclen=86 t=516s
[23:52:26] it=570508 colorings=461200 lazy-girth=109308 last: m=72 classes=6 cclen=85 t=516s
[23:52:26] it=570729 colorings=461400 lazy-girth=109329 last: m=72 classes=6 cclen=83 t=517s
[23:52:26] it=570939 colorings=461600 lazy-girth=109339 last: m=72 classes=6 cclen=84 t=517s
[23:52:27] it=571178 colorings=461800 lazy-girth=109378 last: m=72 classes=6 cclen=84 t=517s
[23:52:27] it=571401 colorings=462000 lazy-girth=109401 last: m=72 classes=6 cclen=84 t=518s
[23:52:27] it=571612 colorings=462200 lazy-girth=109412 last: m=72 classes=6 cclen=74 t=518s
[23:52:27] it=571820 colorings=462400 lazy-girth=109420 last: m=72 classes=6 cclen=85 t=518s
[23:52:28] it=572046 colorings=462600 lazy-girth=109446 last: m=72 classes=6 cclen=85 t=518s
[23:52:28] it=572288 colorings=462800 lazy-girth=109488 last: m=72 classes=6 cclen=86 t=519s
[23:52:28] it=572531 colorings=463000 lazy-girth=109531 last: m=72 classes=6 cclen=84 t=519s
[23:52:28] it=572767 colorings=463200 lazy-girth=109567 last: m=72 classes=6 cclen=86 t=519s
[23:52:29] it=572987 colorings=463400 lazy-girth=109587 last: m=72 classes=6 cclen=84 t=519s
[23:52:29] it=573197 colorings=463600 lazy-girth=109597 last: m=72 classes=6 cclen=86 t=520s
[23:52:29] it=573411 colorings=463800 lazy-girth=109611 last: m=72 classes=6 cclen=85 t=520s
[23:52:30] it=573637 colorings=464000 lazy-girth=109637 last: m=72 classes=6 cclen=67 t=520s
[23:52:30] it=573875 colorings=464200 lazy-girth=109675 last: m=72 classes=6 cclen=78 t=521s
[23:52:30] it=574096 colorings=464400 lazy-girth=109696 last: m=72 classes=6 cclen=65 t=521s
[23:52:30] it=574320 colorings=464600 lazy-girth=109720 last: m=72 classes=6 cclen=85 t=521s
[23:52:31] it=574544 colorings=464800 lazy-girth=109744 last: m=72 classes=6 cclen=84 t=521s
[23:52:31] it=574776 colorings=465000 lazy-girth=109776 last: m=72 classes=6 cclen=83 t=522s
[23:52:31] it=575004 colorings=465200 lazy-girth=109804 last: m=72 classes=6 cclen=83 t=522s
[23:52:32] it=575236 colorings=465400 lazy-girth=109836 last: m=72 classes=6 cclen=85 t=522s
[23:52:32] it=575452 colorings=465600 lazy-girth=109852 last: m=72 classes=6 cclen=70 t=523s
[23:52:32] it=575673 colorings=465800 lazy-girth=109873 last: m=72 classes=6 cclen=85 t=523s
[23:52:33] it=575903 colorings=466000 lazy-girth=109903 last: m=72 classes=6 cclen=83 t=523s
[23:52:33] it=576127 colorings=466200 lazy-girth=109927 last: m=72 classes=6 cclen=86 t=524s
[23:52:33] it=576347 colorings=466400 lazy-girth=109947 last: m=72 classes=6 cclen=86 t=524s
[23:52:34] it=576568 colorings=466600 lazy-girth=109968 last: m=72 classes=6 cclen=70 t=524s
[23:52:34] it=576792 colorings=466800 lazy-girth=109992 last: m=72 classes=6 cclen=87 t=525s
[23:52:34] it=577001 colorings=467000 lazy-girth=110001 last: m=72 classes=6 cclen=87 t=525s
[23:52:34] it=577219 colorings=467200 lazy-girth=110019 last: m=72 classes=6 cclen=83 t=525s
[23:52:35] it=577428 colorings=467400 lazy-girth=110028 last: m=72 classes=6 cclen=85 t=525s
[23:52:35] it=577645 colorings=467600 lazy-girth=110045 last: m=72 classes=6 cclen=80 t=526s
[23:52:35] it=577867 colorings=467800 lazy-girth=110067 last: m=72 classes=6 cclen=86 t=526s
[23:52:36] it=578082 colorings=468000 lazy-girth=110082 last: m=72 classes=6 cclen=83 t=526s
[23:52:36] it=578301 colorings=468200 lazy-girth=110101 last: m=72 classes=6 cclen=85 t=527s
[23:52:36] it=578529 colorings=468400 lazy-girth=110129 last: m=72 classes=6 cclen=87 t=527s
[23:52:37] it=578743 colorings=468600 lazy-girth=110143 last: m=72 classes=6 cclen=84 t=528s
[23:52:37] it=578951 colorings=468800 lazy-girth=110151 last: m=72 classes=6 cclen=85 t=528s
[23:52:38] it=579394 colorings=469000 lazy-girth=110394 last: m=72 classes=6 cclen=85 t=529s
[23:52:38] it=579665 colorings=469200 lazy-girth=110465 last: m=72 classes=6 cclen=86 t=529s
[23:52:39] it=579937 colorings=469400 lazy-girth=110537 last: m=72 classes=6 cclen=85 t=529s
[23:52:39] it=580202 colorings=469600 lazy-girth=110602 last: m=72 classes=6 cclen=85 t=530s
[23:52:39] it=580514 colorings=469800 lazy-girth=110714 last: m=72 classes=6 cclen=83 t=530s
[23:52:39] it=580775 colorings=470000 lazy-girth=110775 last: m=72 classes=6 cclen=83 t=530s
[23:52:40] it=581065 colorings=470200 lazy-girth=110865 last: m=72 classes=6 cclen=83 t=530s
[23:52:40] it=581383 colorings=470400 lazy-girth=110983 last: m=72 classes=6 cclen=79 t=531s
[23:52:40] it=581651 colorings=470600 lazy-girth=111051 last: m=72 classes=6 cclen=80 t=531s
[23:52:41] it=581951 colorings=470800 lazy-girth=111151 last: m=72 classes=6 cclen=85 t=531s
[23:52:41] it=582194 colorings=471000 lazy-girth=111194 last: m=72 classes=6 cclen=84 t=532s
[23:52:41] it=582459 colorings=471200 lazy-girth=111259 last: m=72 classes=6 cclen=80 t=532s
[23:52:41] it=582740 colorings=471400 lazy-girth=111340 last: m=72 classes=6 cclen=83 t=532s
[23:52:42] it=582989 colorings=471600 lazy-girth=111389 last: m=72 classes=6 cclen=83 t=532s
[23:52:42] it=583250 colorings=471800 lazy-girth=111450 last: m=72 classes=6 cclen=85 t=532s
[23:52:42] it=583504 colorings=472000 lazy-girth=111504 last: m=72 classes=6 cclen=86 t=533s
[23:52:42] it=583754 colorings=472200 lazy-girth=111554 last: m=72 classes=6 cclen=87 t=533s
[23:52:42] it=583999 colorings=472400 lazy-girth=111599 last: m=72 classes=6 cclen=87 t=533s
[23:52:43] it=584330 colorings=472600 lazy-girth=111730 last: m=72 classes=6 cclen=85 t=534s
[23:52:43] it=584652 colorings=472800 lazy-girth=111852 last: m=72 classes=6 cclen=85 t=534s
[23:52:43] it=585020 colorings=473000 lazy-girth=112020 last: m=72 classes=6 cclen=83 t=534s
[23:52:44] it=585346 colorings=473200 lazy-girth=112146 last: m=72 classes=6 cclen=84 t=534s
[23:52:44] it=585689 colorings=473400 lazy-girth=112289 last: m=72 classes=6 cclen=83 t=535s
[23:52:44] it=586049 colorings=473600 lazy-girth=112449 last: m=72 classes=6 cclen=85 t=535s
[23:52:45] it=586314 colorings=473800 lazy-girth=112514 last: m=72 classes=6 cclen=85 t=535s
[23:52:46] it=586783 colorings=474000 lazy-girth=112783 last: m=72 classes=6 cclen=64 t=537s
[23:52:47] it=587110 colorings=474200 lazy-girth=112910 last: m=72 classes=6 cclen=87 t=537s
[23:52:47] it=587478 colorings=474400 lazy-girth=113078 last: m=72 classes=6 cclen=84 t=538s
[23:52:48] it=587838 colorings=474600 lazy-girth=113238 last: m=72 classes=6 cclen=84 t=539s
[23:52:49] it=588181 colorings=474800 lazy-girth=113381 last: m=72 classes=6 cclen=83 t=539s
[23:52:49] it=588471 colorings=475000 lazy-girth=113471 last: m=72 classes=6 cclen=87 t=540s
[23:52:49] it=588755 colorings=475200 lazy-girth=113555 last: m=72 classes=6 cclen=82 t=540s
[23:52:50] it=589029 colorings=475400 lazy-girth=113629 last: m=72 classes=6 cclen=86 t=540s
[23:52:50] it=589294 colorings=475600 lazy-girth=113694 last: m=72 classes=6 cclen=87 t=541s
[23:52:51] it=589566 colorings=475800 lazy-girth=113766 last: m=72 classes=6 cclen=84 t=541s
[23:52:51] it=589820 colorings=476000 lazy-girth=113820 last: m=72 classes=6 cclen=85 t=542s
[23:52:51] it=590084 colorings=476200 lazy-girth=113884 last: m=72 classes=6 cclen=86 t=542s
[23:52:52] it=590342 colorings=476400 lazy-girth=113942 last: m=72 classes=6 cclen=85 t=542s
[23:52:52] it=590615 colorings=476600 lazy-girth=114015 last: m=72 classes=6 cclen=86 t=543s
[23:52:52] it=590876 colorings=476800 lazy-girth=114076 last: m=72 classes=6 cclen=85 t=543s
[23:52:53] it=591119 colorings=477000 lazy-girth=114119 last: m=72 classes=6 cclen=80 t=543s
[23:52:53] it=591393 colorings=477200 lazy-girth=114193 last: m=72 classes=6 cclen=84 t=544s
[23:52:53] it=591649 colorings=477400 lazy-girth=114249 last: m=72 classes=6 cclen=85 t=544s
[23:52:54] it=591903 colorings=477600 lazy-girth=114303 last: m=72 classes=6 cclen=79 t=544s
[23:52:54] it=592163 colorings=477800 lazy-girth=114363 last: m=72 classes=6 cclen=85 t=545s
[23:52:55] it=592451 colorings=478000 lazy-girth=114451 last: m=72 classes=6 cclen=84 t=545s
[23:52:55] it=592725 colorings=478200 lazy-girth=114525 last: m=72 classes=6 cclen=87 t=546s
[23:52:55] it=593001 colorings=478400 lazy-girth=114601 last: m=72 classes=6 cclen=74 t=546s
[23:52:56] it=593265 colorings=478600 lazy-girth=114665 last: m=72 classes=6 cclen=85 t=546s
[23:52:56] it=593538 colorings=478800 lazy-girth=114738 last: m=72 classes=6 cclen=81 t=547s
[23:52:56] it=593804 colorings=479000 lazy-girth=114804 last: m=72 classes=6 cclen=82 t=547s
[23:52:57] it=594076 colorings=479200 lazy-girth=114876 last: m=72 classes=6 cclen=84 t=547s
[23:52:57] it=594345 colorings=479400 lazy-girth=114945 last: m=72 classes=6 cclen=86 t=548s
[23:52:57] it=594624 colorings=479600 lazy-girth=115024 last: m=72 classes=6 cclen=81 t=548s
[23:52:58] it=594871 colorings=479800 lazy-girth=115071 last: m=72 classes=6 cclen=87 t=548s
[23:52:58] it=595117 colorings=480000 lazy-girth=115117 last: m=72 classes=6 cclen=85 t=549s
[23:52:59] it=595376 colorings=480200 lazy-girth=115176 last: m=72 classes=6 cclen=86 t=549s
[23:52:59] it=595624 colorings=480400 lazy-girth=115224 last: m=72 classes=6 cclen=85 t=550s
[23:53:00] it=595899 colorings=480600 lazy-girth=115299 last: m=72 classes=6 cclen=86 t=551s
[23:53:00] it=596171 colorings=480800 lazy-girth=115371 last: m=72 classes=6 cclen=83 t=551s
[23:53:01] it=596448 colorings=481000 lazy-girth=115448 last: m=72 classes=6 cclen=86 t=552s
[23:53:02] it=596711 colorings=481200 lazy-girth=115511 last: m=72 classes=6 cclen=85 t=552s
[23:53:02] it=596984 colorings=481400 lazy-girth=115584 last: m=72 classes=6 cclen=85 t=553s
[23:53:02] it=597261 colorings=481600 lazy-girth=115661 last: m=72 classes=6 cclen=83 t=553s
[23:53:03] it=597542 colorings=481800 lazy-girth=115742 last: m=72 classes=6 cclen=85 t=554s
[23:53:04] it=597781 colorings=482000 lazy-girth=115781 last: m=72 classes=6 cclen=84 t=554s
[23:53:04] it=598054 colorings=482200 lazy-girth=115854 last: m=72 classes=6 cclen=84 t=555s
[23:53:05] it=598322 colorings=482400 lazy-girth=115922 last: m=72 classes=6 cclen=85 t=555s
[23:53:05] it=598614 colorings=482600 lazy-girth=116014 last: m=72 classes=6 cclen=84 t=556s
[23:53:06] it=598862 colorings=482800 lazy-girth=116062 last: m=72 classes=6 cclen=84 t=557s
[23:53:06] it=599131 colorings=483000 lazy-girth=116131 last: m=72 classes=6 cclen=86 t=557s
[23:53:07] it=599427 colorings=483200 lazy-girth=116227 last: m=72 classes=6 cclen=83 t=558s
[23:53:07] it=599738 colorings=483400 lazy-girth=116338 last: m=72 classes=6 cclen=86 t=558s
[23:53:08] it=600003 colorings=483600 lazy-girth=116403 last: m=72 classes=6 cclen=87 t=559s
[23:53:08] it=600265 colorings=483800 lazy-girth=116465 last: m=72 classes=6 cclen=86 t=559s
[23:53:09] it=600528 colorings=484000 lazy-girth=116528 last: m=72 classes=6 cclen=83 t=559s
[23:53:09] it=600815 colorings=484200 lazy-girth=116615 last: m=72 classes=6 cclen=85 t=560s
[23:53:10] it=601113 colorings=484400 lazy-girth=116713 last: m=72 classes=6 cclen=85 t=561s
[23:53:10] it=601371 colorings=484600 lazy-girth=116771 last: m=72 classes=6 cclen=81 t=561s
[23:53:11] it=601701 colorings=484800 lazy-girth=116901 last: m=72 classes=6 cclen=86 t=562s
[23:53:12] it=601990 colorings=485000 lazy-girth=116990 last: m=72 classes=6 cclen=86 t=562s
[23:53:12] it=602276 colorings=485200 lazy-girth=117076 last: m=72 classes=6 cclen=81 t=563s
[23:53:12] it=602531 colorings=485400 lazy-girth=117131 last: m=72 classes=6 cclen=87 t=563s
[23:53:13] it=602808 colorings=485600 lazy-girth=117208 last: m=72 classes=6 cclen=86 t=564s
[23:53:13] it=603068 colorings=485800 lazy-girth=117268 last: m=72 classes=6 cclen=80 t=564s
[23:53:14] it=603373 colorings=486000 lazy-girth=117373 last: m=72 classes=6 cclen=81 t=565s
[23:53:15] it=603659 colorings=486200 lazy-girth=117459 last: m=72 classes=6 cclen=86 t=565s
[23:53:15] it=603924 colorings=486400 lazy-girth=117524 last: m=72 classes=6 cclen=87 t=566s
[23:53:15] it=604194 colorings=486600 lazy-girth=117594 last: m=72 classes=6 cclen=84 t=566s
[23:53:16] it=604486 colorings=486800 lazy-girth=117686 last: m=72 classes=6 cclen=85 t=567s
[23:53:17] it=604747 colorings=487000 lazy-girth=117747 last: m=72 classes=6 cclen=68 t=567s
[23:53:17] it=605015 colorings=487200 lazy-girth=117815 last: m=72 classes=6 cclen=81 t=568s
[23:53:18] it=605280 colorings=487400 lazy-girth=117880 last: m=72 classes=6 cclen=78 t=569s
[23:53:19] it=605542 colorings=487600 lazy-girth=117942 last: m=72 classes=6 cclen=85 t=570s
[23:53:20] it=605789 colorings=487800 lazy-girth=117989 last: m=72 classes=6 cclen=86 t=571s
[23:53:20] it=606010 colorings=488000 lazy-girth=118010 last: m=72 classes=6 cclen=81 t=571s
[23:53:20] it=606271 colorings=488200 lazy-girth=118071 last: m=72 classes=6 cclen=80 t=571s
[23:53:21] it=606516 colorings=488400 lazy-girth=118116 last: m=72 classes=6 cclen=87 t=571s
[23:53:21] it=606744 colorings=488600 lazy-girth=118144 last: m=72 classes=6 cclen=84 t=572s
[23:53:21] it=606975 colorings=488800 lazy-girth=118175 last: m=72 classes=6 cclen=75 t=572s
[23:53:22] it=607187 colorings=489000 lazy-girth=118187 last: m=72 classes=6 cclen=86 t=572s
[23:53:22] it=607398 colorings=489200 lazy-girth=118198 last: m=72 classes=6 cclen=84 t=573s
[23:53:22] it=607677 colorings=489400 lazy-girth=118277 last: m=72 classes=6 cclen=81 t=573s
[23:53:23] it=607899 colorings=489600 lazy-girth=118299 last: m=72 classes=6 cclen=85 t=573s
[23:53:23] it=608118 colorings=489800 lazy-girth=118318 last: m=72 classes=6 cclen=86 t=574s
[23:53:24] it=608349 colorings=490000 lazy-girth=118349 last: m=72 classes=6 cclen=85 t=574s
[23:53:24] it=608582 colorings=490200 lazy-girth=118382 last: m=72 classes=6 cclen=85 t=575s
[23:53:24] it=608801 colorings=490400 lazy-girth=118401 last: m=72 classes=6 cclen=83 t=575s
[23:53:25] it=609014 colorings=490600 lazy-girth=118414 last: m=72 classes=6 cclen=83 t=576s
[23:53:25] it=609273 colorings=490800 lazy-girth=118473 last: m=72 classes=6 cclen=85 t=576s
[23:53:26] it=609551 colorings=491000 lazy-girth=118551 last: m=72 classes=6 cclen=86 t=576s
[23:53:26] it=609812 colorings=491200 lazy-girth=118612 last: m=72 classes=6 cclen=79 t=577s
[23:53:26] it=610059 colorings=491400 lazy-girth=118659 last: m=72 classes=6 cclen=82 t=577s
[23:53:27] it=610298 colorings=491600 lazy-girth=118698 last: m=72 classes=6 cclen=86 t=578s
[23:53:27] it=610535 colorings=491800 lazy-girth=118735 last: m=72 classes=6 cclen=86 t=578s
[23:53:28] it=610765 colorings=492000 lazy-girth=118765 last: m=72 classes=6 cclen=83 t=578s
[23:53:28] it=610988 colorings=492200 lazy-girth=118788 last: m=72 classes=6 cclen=83 t=579s
[23:53:28] it=611249 colorings=492400 lazy-girth=118849 last: m=72 classes=6 cclen=83 t=579s
[23:53:29] it=611477 colorings=492600 lazy-girth=118877 last: m=72 classes=6 cclen=76 t=579s
[23:53:29] it=611703 colorings=492800 lazy-girth=118903 last: m=72 classes=6 cclen=84 t=580s
[23:53:29] it=611911 colorings=493000 lazy-girth=118911 last: m=72 classes=6 cclen=82 t=580s
[23:53:30] it=612132 colorings=493200 lazy-girth=118932 last: m=72 classes=6 cclen=80 t=580s
[23:53:30] it=612385 colorings=493400 lazy-girth=118985 last: m=72 classes=6 cclen=87 t=581s
[23:53:30] it=612620 colorings=493600 lazy-girth=119020 last: m=72 classes=6 cclen=85 t=581s
[23:53:31] it=612863 colorings=493800 lazy-girth=119063 last: m=72 classes=6 cclen=86 t=581s
[23:53:31] it=613101 colorings=494000 lazy-girth=119101 last: m=72 classes=6 cclen=84 t=582s
[23:53:31] it=613323 colorings=494200 lazy-girth=119123 last: m=72 classes=6 cclen=81 t=582s
[23:53:32] it=613549 colorings=494400 lazy-girth=119149 last: m=72 classes=6 cclen=85 t=582s
[23:53:32] it=613821 colorings=494600 lazy-girth=119221 last: m=72 classes=6 cclen=86 t=583s
[23:53:32] it=614040 colorings=494800 lazy-girth=119240 last: m=72 classes=6 cclen=85 t=583s
[23:53:33] it=614265 colorings=495000 lazy-girth=119265 last: m=72 classes=6 cclen=83 t=583s
[23:53:33] it=614498 colorings=495200 lazy-girth=119298 last: m=72 classes=6 cclen=87 t=584s
[23:53:34] it=614831 colorings=495400 lazy-girth=119431 last: m=72 classes=6 cclen=79 t=584s
[23:53:34] it=615135 colorings=495600 lazy-girth=119535 last: m=72 classes=6 cclen=87 t=585s
[23:53:34] it=615462 colorings=495800 lazy-girth=119662 last: m=72 classes=6 cclen=85 t=585s
[23:53:35] it=615754 colorings=496000 lazy-girth=119754 last: m=72 classes=6 cclen=84 t=585s
[23:53:35] it=615982 colorings=496200 lazy-girth=119782 last: m=72 classes=6 cclen=86 t=586s
[23:53:35] it=616220 colorings=496400 lazy-girth=119820 last: m=72 classes=6 cclen=80 t=586s
[23:53:36] it=616436 colorings=496600 lazy-girth=119836 last: m=72 classes=6 cclen=84 t=586s
[23:53:36] it=616651 colorings=496800 lazy-girth=119851 last: m=72 classes=6 cclen=82 t=587s
[23:53:36] it=616894 colorings=497000 lazy-girth=119894 last: m=72 classes=6 cclen=82 t=587s
[23:53:37] it=617132 colorings=497200 lazy-girth=119932 last: m=72 classes=6 cclen=82 t=588s
[23:53:37] it=617351 colorings=497400 lazy-girth=119951 last: m=72 classes=6 cclen=82 t=588s
[23:53:38] it=617603 colorings=497600 lazy-girth=120003 last: m=72 classes=6 cclen=80 t=588s
[23:53:38] it=617854 colorings=497800 lazy-girth=120054 last: m=72 classes=6 cclen=85 t=589s
[23:53:38] it=618111 colorings=498000 lazy-girth=120111 last: m=72 classes=6 cclen=84 t=589s
[23:53:39] it=618378 colorings=498200 lazy-girth=120178 last: m=72 classes=6 cclen=80 t=589s
[23:53:39] it=618613 colorings=498400 lazy-girth=120213 last: m=72 classes=6 cclen=77 t=590s
[23:53:39] it=618830 colorings=498600 lazy-girth=120230 last: m=72 classes=6 cclen=70 t=590s
[23:53:40] it=619043 colorings=498800 lazy-girth=120243 last: m=72 classes=6 cclen=84 t=590s
[23:53:40] it=619250 colorings=499000 lazy-girth=120250 last: m=72 classes=6 cclen=85 t=591s
[23:53:40] it=619473 colorings=499200 lazy-girth=120273 last: m=72 classes=6 cclen=81 t=591s
[23:53:41] it=619698 colorings=499400 lazy-girth=120298 last: m=72 classes=6 cclen=75 t=591s
[23:53:41] it=619922 colorings=499600 lazy-girth=120322 last: m=72 classes=6 cclen=86 t=592s
[23:53:41] it=620171 colorings=499800 lazy-girth=120371 last: m=72 classes=6 cclen=82 t=592s
[23:53:42] it=620445 colorings=500000 lazy-girth=120445 last: m=72 classes=6 cclen=80 t=593s
[23:53:42] it=620683 colorings=500200 lazy-girth=120483 last: m=72 classes=6 cclen=86 t=593s
[23:53:43] it=620900 colorings=500400 lazy-girth=120500 last: m=72 classes=6 cclen=81 t=593s
[23:53:43] it=621107 colorings=500600 lazy-girth=120507 last: m=72 classes=6 cclen=83 t=594s
[23:53:43] it=621328 colorings=500800 lazy-girth=120528 last: m=72 classes=6 cclen=81 t=594s
[23:53:44] it=621547 colorings=501000 lazy-girth=120547 last: m=72 classes=6 cclen=80 t=594s
[23:53:44] it=621772 colorings=501200 lazy-girth=120572 last: m=72 classes=6 cclen=83 t=595s
[23:53:44] it=622002 colorings=501400 lazy-girth=120602 last: m=72 classes=6 cclen=84 t=595s
[23:53:45] it=622235 colorings=501600 lazy-girth=120635 last: m=72 classes=6 cclen=72 t=596s
[23:53:45] it=622472 colorings=501800 lazy-girth=120672 last: m=72 classes=6 cclen=82 t=596s
[23:53:46] it=622695 colorings=502000 lazy-girth=120695 last: m=72 classes=6 cclen=85 t=596s
[23:53:46] it=622942 colorings=502200 lazy-girth=120742 last: m=72 classes=6 cclen=85 t=597s
[23:53:46] it=623160 colorings=502400 lazy-girth=120760 last: m=72 classes=6 cclen=85 t=597s
[23:53:47] it=623374 colorings=502600 lazy-girth=120774 last: m=72 classes=6 cclen=86 t=598s
[23:53:47] it=623593 colorings=502800 lazy-girth=120793 last: m=72 classes=6 cclen=85 t=598s
[23:53:48] it=623810 colorings=503000 lazy-girth=120810 last: m=72 classes=6 cclen=87 t=598s
[23:53:48] it=624036 colorings=503200 lazy-girth=120836 last: m=72 classes=6 cclen=86 t=599s
[23:53:49] it=624270 colorings=503400 lazy-girth=120870 last: m=72 classes=6 cclen=84 t=599s
[23:53:49] it=624481 colorings=503600 lazy-girth=120881 last: m=72 classes=6 cclen=83 t=600s
[23:53:49] it=624687 colorings=503800 lazy-girth=120887 last: m=72 classes=6 cclen=85 t=600s
[23:53:50] it=624895 colorings=504000 lazy-girth=120895 last: m=72 classes=6 cclen=86 t=601s
[23:53:50] it=625107 colorings=504200 lazy-girth=120907 last: m=72 classes=6 cclen=85 t=601s
[23:53:51] it=625329 colorings=504400 lazy-girth=120929 last: m=72 classes=6 cclen=83 t=602s
[23:53:52] it=625552 colorings=504600 lazy-girth=120952 last: m=72 classes=6 cclen=83 t=603s
[23:53:52] it=625799 colorings=504800 lazy-girth=120999 last: m=72 classes=6 cclen=85 t=603s
[23:53:53] it=626043 colorings=505000 lazy-girth=121043 last: m=72 classes=6 cclen=86 t=603s
[23:53:53] it=626288 colorings=505200 lazy-girth=121088 last: m=72 classes=6 cclen=79 t=604s
[23:53:53] it=626539 colorings=505400 lazy-girth=121139 last: m=72 classes=6 cclen=83 t=604s
[23:53:54] it=626797 colorings=505600 lazy-girth=121197 last: m=72 classes=6 cclen=78 t=605s
[23:53:54] it=627052 colorings=505800 lazy-girth=121252 last: m=72 classes=6 cclen=79 t=605s
[23:53:55] it=627286 colorings=506000 lazy-girth=121286 last: m=72 classes=6 cclen=78 t=605s
[23:53:55] it=627515 colorings=506200 lazy-girth=121315 last: m=72 classes=6 cclen=86 t=606s
[23:53:55] it=627757 colorings=506400 lazy-girth=121357 last: m=72 classes=6 cclen=82 t=606s
[23:53:56] it=627977 colorings=506600 lazy-girth=121377 last: m=72 classes=6 cclen=83 t=606s
[23:53:56] it=628227 colorings=506800 lazy-girth=121427 last: m=72 classes=6 cclen=83 t=607s
[23:53:56] it=628454 colorings=507000 lazy-girth=121454 last: m=72 classes=6 cclen=86 t=607s
[23:53:57] it=628711 colorings=507200 lazy-girth=121511 last: m=72 classes=6 cclen=83 t=608s
[23:53:58] it=628971 colorings=507400 lazy-girth=121571 last: m=72 classes=6 cclen=83 t=609s
[23:53:58] it=629194 colorings=507600 lazy-girth=121594 last: m=72 classes=6 cclen=86 t=609s
[23:53:59] it=629434 colorings=507800 lazy-girth=121634 last: m=72 classes=6 cclen=67 t=609s
[23:54:25] it=629654 colorings=508000 lazy-girth=121654 last: m=72 classes=6 cclen=86 t=636s
[23:54:26] it=629944 colorings=508200 lazy-girth=121744 last: m=72 classes=6 cclen=86 t=636s
[23:54:26] it=630200 colorings=508400 lazy-girth=121800 last: m=72 classes=6 cclen=74 t=637s
[23:54:26] it=630474 colorings=508600 lazy-girth=121874 last: m=72 classes=6 cclen=85 t=637s
[23:54:27] it=630760 colorings=508800 lazy-girth=121960 last: m=72 classes=6 cclen=82 t=637s
[23:54:27] it=631028 colorings=509000 lazy-girth=122028 last: m=72 classes=6 cclen=79 t=638s
[23:54:27] it=631276 colorings=509200 lazy-girth=122076 last: m=72 classes=6 cclen=83 t=638s
[23:54:27] it=631545 colorings=509400 lazy-girth=122145 last: m=72 classes=6 cclen=84 t=638s
[23:54:28] it=631788 colorings=509600 lazy-girth=122188 last: m=72 classes=6 cclen=84 t=638s
[23:54:28] it=632014 colorings=509800 lazy-girth=122214 last: m=72 classes=6 cclen=84 t=639s
[23:54:28] it=632221 colorings=510000 lazy-girth=122221 last: m=72 classes=6 cclen=85 t=639s
[23:54:28] it=632454 colorings=510200 lazy-girth=122254 last: m=72 classes=6 cclen=84 t=639s
[23:54:29] it=632688 colorings=510400 lazy-girth=122288 last: m=72 classes=6 cclen=86 t=639s
[23:54:29] it=632924 colorings=510600 lazy-girth=122324 last: m=72 classes=6 cclen=84 t=640s
[23:54:29] it=633158 colorings=510800 lazy-girth=122358 last: m=72 classes=6 cclen=85 t=640s
[23:54:29] it=633389 colorings=511000 lazy-girth=122389 last: m=72 classes=6 cclen=85 t=640s
[23:54:30] it=633668 colorings=511200 lazy-girth=122468 last: m=72 classes=6 cclen=83 t=640s
[23:54:30] it=633997 colorings=511400 lazy-girth=122597 last: m=72 classes=6 cclen=84 t=641s
[23:54:30] it=634316 colorings=511600 lazy-girth=122716 last: m=72 classes=6 cclen=87 t=641s
[23:54:31] it=634613 colorings=511800 lazy-girth=122813 last: m=72 classes=6 cclen=83 t=641s
[23:54:31] it=634872 colorings=512000 lazy-girth=122872 last: m=72 classes=6 cclen=86 t=642s
[23:54:31] it=635098 colorings=512200 lazy-girth=122898 last: m=72 classes=6 cclen=86 t=642s
[23:54:32] it=635310 colorings=512400 lazy-girth=122910 last: m=72 classes=6 cclen=83 t=642s
[23:54:32] it=635525 colorings=512600 lazy-girth=122925 last: m=72 classes=6 cclen=85 t=642s
[23:54:32] it=635741 colorings=512800 lazy-girth=122941 last: m=72 classes=6 cclen=82 t=643s
[23:54:32] it=635970 colorings=513000 lazy-girth=122970 last: m=72 classes=6 cclen=85 t=643s
[23:54:33] it=636197 colorings=513200 lazy-girth=122997 last: m=72 classes=6 cclen=86 t=643s
[23:54:33] it=636431 colorings=513400 lazy-girth=123031 last: m=72 classes=6 cclen=85 t=644s
[23:54:33] it=636646 colorings=513600 lazy-girth=123046 last: m=72 classes=6 cclen=86 t=644s
[23:54:33] it=636874 colorings=513800 lazy-girth=123074 last: m=72 classes=6 cclen=86 t=644s
[23:54:34] it=637115 colorings=514000 lazy-girth=123115 last: m=72 classes=6 cclen=83 t=644s
[23:54:34] it=637347 colorings=514200 lazy-girth=123147 last: m=72 classes=6 cclen=85 t=645s
[23:54:34] it=637571 colorings=514400 lazy-girth=123171 last: m=72 classes=6 cclen=87 t=645s
[23:54:34] it=637808 colorings=514600 lazy-girth=123208 last: m=72 classes=6 cclen=87 t=645s
[23:54:35] it=638026 colorings=514800 lazy-girth=123226 last: m=72 classes=6 cclen=87 t=645s
[23:54:35] it=638240 colorings=515000 lazy-girth=123240 last: m=72 classes=6 cclen=86 t=646s
[23:54:35] it=638472 colorings=515200 lazy-girth=123272 last: m=72 classes=6 cclen=84 t=646s
[23:54:36] it=638695 colorings=515400 lazy-girth=123295 last: m=72 classes=6 cclen=81 t=646s
[23:54:36] it=638905 colorings=515600 lazy-girth=123305 last: m=72 classes=6 cclen=82 t=647s
[23:54:36] it=639144 colorings=515800 lazy-girth=123344 last: m=72 classes=6 cclen=84 t=647s
[23:54:36] it=639365 colorings=516000 lazy-girth=123365 last: m=72 classes=6 cclen=86 t=647s
[23:54:37] it=639575 colorings=516200 lazy-girth=123375 last: m=72 classes=6 cclen=61 t=647s
[23:54:37] it=639813 colorings=516400 lazy-girth=123413 last: m=72 classes=6 cclen=86 t=648s
[23:54:37] it=640037 colorings=516600 lazy-girth=123437 last: m=72 classes=6 cclen=82 t=648s
[23:54:38] it=640269 colorings=516800 lazy-girth=123469 last: m=72 classes=6 cclen=82 t=648s
[23:54:38] it=640500 colorings=517000 lazy-girth=123500 last: m=72 classes=6 cclen=86 t=649s
[23:54:38] it=640715 colorings=517200 lazy-girth=123515 last: m=72 classes=6 cclen=82 t=649s
[23:54:39] it=640941 colorings=517400 lazy-girth=123541 last: m=72 classes=6 cclen=86 t=649s
[23:54:39] it=641160 colorings=517600 lazy-girth=123560 last: m=72 classes=6 cclen=87 t=649s
[23:54:39] it=641386 colorings=517800 lazy-girth=123586 last: m=72 classes=6 cclen=86 t=650s
[23:54:39] it=641628 colorings=518000 lazy-girth=123628 last: m=72 classes=6 cclen=85 t=650s
[23:54:40] it=641854 colorings=518200 lazy-girth=123654 last: m=72 classes=6 cclen=81 t=650s
[23:54:40] it=642096 colorings=518400 lazy-girth=123696 last: m=72 classes=6 cclen=87 t=651s
[23:54:40] it=642334 colorings=518600 lazy-girth=123734 last: m=72 classes=6 cclen=83 t=651s
[23:54:41] it=642552 colorings=518800 lazy-girth=123752 last: m=72 classes=6 cclen=82 t=651s
[23:54:41] it=642763 colorings=519000 lazy-girth=123763 last: m=72 classes=6 cclen=86 t=652s
[23:54:41] it=642988 colorings=519200 lazy-girth=123788 last: m=72 classes=6 cclen=85 t=652s
[23:54:42] it=643202 colorings=519400 lazy-girth=123802 last: m=72 classes=6 cclen=81 t=652s
[23:54:42] it=643419 colorings=519600 lazy-girth=123819 last: m=72 classes=6 cclen=80 t=653s
[23:54:43] it=643778 colorings=519800 lazy-girth=123978 last: m=72 classes=6 cclen=84 t=654s
[23:54:43] it=644037 colorings=520000 lazy-girth=124037 last: m=72 classes=6 cclen=84 t=654s
[23:54:43] it=644294 colorings=520200 lazy-girth=124094 last: m=72 classes=6 cclen=85 t=654s
[23:54:44] it=644565 colorings=520400 lazy-girth=124165 last: m=72 classes=6 cclen=85 t=655s
[23:54:44] it=644836 colorings=520600 lazy-girth=124236 last: m=72 classes=6 cclen=85 t=655s
[23:54:44] it=645100 colorings=520800 lazy-girth=124300 last: m=72 classes=6 cclen=85 t=655s
[23:54:45] it=645388 colorings=521000 lazy-girth=124388 last: m=72 classes=6 cclen=80 t=656s
[23:54:46] it=645857 colorings=521200 lazy-girth=124657 last: m=72 classes=6 cclen=86 t=656s
[23:54:46] it=646342 colorings=521400 lazy-girth=124942 last: m=72 classes=6 cclen=82 t=657s
[23:54:47] it=646806 colorings=521600 lazy-girth=125206 last: m=72 classes=6 cclen=81 t=658s
[23:54:48] it=647184 colorings=521800 lazy-girth=125384 last: m=72 classes=6 cclen=82 t=658s
[23:54:48] it=647450 colorings=522000 lazy-girth=125450 last: m=72 classes=6 cclen=86 t=659s
[23:54:48] it=647728 colorings=522200 lazy-girth=125528 last: m=72 classes=6 cclen=86 t=659s
[23:54:49] it=648001 colorings=522400 lazy-girth=125601 last: m=72 classes=6 cclen=85 t=659s
[23:54:49] it=648264 colorings=522600 lazy-girth=125664 last: m=72 classes=6 cclen=86 t=660s
[23:54:49] it=648525 colorings=522800 lazy-girth=125725 last: m=72 classes=6 cclen=85 t=660s
[23:54:50] it=648815 colorings=523000 lazy-girth=125815 last: m=72 classes=6 cclen=86 t=661s
[23:54:50] it=649074 colorings=523200 lazy-girth=125874 last: m=72 classes=6 cclen=81 t=661s
[23:54:51] it=649333 colorings=523400 lazy-girth=125933 last: m=72 classes=6 cclen=83 t=662s
[23:54:52] it=649595 colorings=523600 lazy-girth=125995 last: m=72 classes=6 cclen=78 t=662s
[23:54:52] it=649859 colorings=523800 lazy-girth=126059 last: m=72 classes=6 cclen=85 t=663s
[23:54:53] it=650117 colorings=524000 lazy-girth=126117 last: m=72 classes=6 cclen=83 t=663s
[23:54:53] it=650381 colorings=524200 lazy-girth=126181 last: m=72 classes=6 cclen=80 t=664s
[23:54:53] it=650637 colorings=524400 lazy-girth=126237 last: m=72 classes=6 cclen=86 t=664s
[23:54:54] it=650929 colorings=524600 lazy-girth=126329 last: m=72 classes=6 cclen=81 t=664s
[23:54:54] it=651221 colorings=524800 lazy-girth=126421 last: m=72 classes=6 cclen=65 t=665s
[23:54:55] it=651501 colorings=525000 lazy-girth=126501 last: m=72 classes=6 cclen=77 t=665s
[23:54:55] it=651757 colorings=525200 lazy-girth=126557 last: m=72 classes=6 cclen=82 t=666s
[23:54:56] it=652028 colorings=525400 lazy-girth=126628 last: m=72 classes=6 cclen=83 t=666s
[23:54:56] it=652312 colorings=525600 lazy-girth=126712 last: m=72 classes=6 cclen=86 t=667s
[23:54:57] it=652566 colorings=525800 lazy-girth=126766 last: m=72 classes=6 cclen=86 t=667s
[23:54:57] it=652850 colorings=526000 lazy-girth=126850 last: m=72 classes=6 cclen=78 t=668s
[23:54:58] it=653100 colorings=526200 lazy-girth=126900 last: m=72 classes=6 cclen=82 t=668s
[23:54:58] it=653349 colorings=526400 lazy-girth=126949 last: m=72 classes=6 cclen=80 t=669s
[23:54:59] it=653624 colorings=526600 lazy-girth=127024 last: m=72 classes=6 cclen=84 t=669s
[23:54:59] it=653895 colorings=526800 lazy-girth=127095 last: m=72 classes=6 cclen=80 t=670s
[23:54:59] it=654146 colorings=527000 lazy-girth=127146 last: m=72 classes=6 cclen=86 t=670s
[23:55:00] it=654430 colorings=527200 lazy-girth=127230 last: m=72 classes=6 cclen=84 t=670s
[23:55:00] it=654734 colorings=527400 lazy-girth=127334 last: m=72 classes=6 cclen=84 t=671s
[23:55:01] it=655007 colorings=527600 lazy-girth=127407 last: m=72 classes=6 cclen=84 t=671s
[23:55:01] it=655254 colorings=527800 lazy-girth=127454 last: m=72 classes=6 cclen=79 t=672s
[23:55:01] it=655519 colorings=528000 lazy-girth=127519 last: m=72 classes=6 cclen=86 t=672s
[23:55:02] it=655773 colorings=528200 lazy-girth=127573 last: m=72 classes=6 cclen=82 t=673s
[23:55:03] it=656038 colorings=528400 lazy-girth=127638 last: m=72 classes=6 cclen=84 t=674s
[23:55:04] it=656310 colorings=528600 lazy-girth=127710 last: m=72 classes=6 cclen=85 t=674s
[23:55:04] it=656611 colorings=528800 lazy-girth=127811 last: m=72 classes=6 cclen=86 t=675s
[23:55:05] it=656857 colorings=529000 lazy-girth=127857 last: m=72 classes=6 cclen=81 t=675s
[23:55:05] it=657109 colorings=529200 lazy-girth=127909 last: m=72 classes=6 cclen=84 t=676s
[23:55:05] it=657331 colorings=529400 lazy-girth=127931 last: m=72 classes=6 cclen=85 t=676s
[23:55:06] it=657612 colorings=529600 lazy-girth=128012 last: m=72 classes=6 cclen=76 t=676s
[23:55:06] it=657867 colorings=529800 lazy-girth=128067 last: m=72 classes=6 cclen=85 t=677s
[23:55:07] it=658148 colorings=530000 lazy-girth=128148 last: m=72 classes=6 cclen=87 t=677s
[23:55:07] it=658427 colorings=530200 lazy-girth=128227 last: m=72 classes=6 cclen=67 t=678s
[23:55:07] it=658704 colorings=530400 lazy-girth=128304 last: m=72 classes=6 cclen=85 t=678s
[23:55:08] it=658951 colorings=530600 lazy-girth=128351 last: m=72 classes=6 cclen=86 t=679s
[23:55:08] it=659248 colorings=530800 lazy-girth=128448 last: m=72 classes=6 cclen=85 t=679s
[23:55:09] it=659548 colorings=531000 lazy-girth=128548 last: m=72 classes=6 cclen=86 t=680s
[23:55:09] it=659810 colorings=531200 lazy-girth=128610 last: m=72 classes=6 cclen=86 t=680s
[23:55:10] it=660075 colorings=531400 lazy-girth=128675 last: m=72 classes=6 cclen=82 t=681s
[23:55:10] it=660345 colorings=531600 lazy-girth=128745 last: m=72 classes=6 cclen=86 t=681s
[23:55:11] it=660651 colorings=531800 lazy-girth=128851 last: m=72 classes=6 cclen=85 t=682s
[23:55:12] it=660927 colorings=532000 lazy-girth=128927 last: m=72 classes=6 cclen=80 t=682s
[23:55:12] it=661194 colorings=532200 lazy-girth=128994 last: m=72 classes=6 cclen=87 t=683s
[23:55:13] it=661475 colorings=532400 lazy-girth=129075 last: m=72 classes=6 cclen=86 t=683s
[23:55:13] it=661762 colorings=532600 lazy-girth=129162 last: m=72 classes=6 cclen=79 t=684s
[23:55:14] it=662037 colorings=532800 lazy-girth=129237 last: m=72 classes=6 cclen=85 t=684s
[23:55:14] it=662309 colorings=533000 lazy-girth=129309 last: m=72 classes=6 cclen=83 t=685s
[23:55:15] it=662592 colorings=533200 lazy-girth=129392 last: m=72 classes=6 cclen=83 t=686s
[23:55:15] it=662845 colorings=533400 lazy-girth=129445 last: m=72 classes=6 cclen=85 t=686s
[23:55:16] it=663127 colorings=533600 lazy-girth=129527 last: m=72 classes=6 cclen=86 t=687s
[23:55:17] it=663425 colorings=533800 lazy-girth=129625 last: m=72 classes=6 cclen=84 t=688s
[23:55:18] it=663700 colorings=534000 lazy-girth=129700 last: m=72 classes=6 cclen=83 t=688s
[23:55:18] it=663986 colorings=534200 lazy-girth=129786 last: m=72 classes=6 cclen=86 t=689s
[23:55:19] it=664237 colorings=534400 lazy-girth=129837 last: m=72 classes=6 cclen=86 t=690s
[23:55:20] it=664455 colorings=534600 lazy-girth=129855 last: m=72 classes=6 cclen=86 t=690s
[23:55:20] it=664737 colorings=534800 lazy-girth=129937 last: m=72 classes=6 cclen=85 t=691s
[23:55:20] it=664971 colorings=535000 lazy-girth=129971 last: m=72 classes=6 cclen=76 t=691s
[23:55:21] it=665184 colorings=535200 lazy-girth=129984 last: m=72 classes=6 cclen=83 t=692s
[23:55:21] it=665403 colorings=535400 lazy-girth=130003 last: m=72 classes=6 cclen=87 t=692s
[23:55:22] it=665634 colorings=535600 lazy-girth=130034 last: m=72 classes=6 cclen=86 t=692s
[23:55:22] it=665874 colorings=535800 lazy-girth=130074 last: m=72 classes=6 cclen=84 t=693s
[23:55:23] it=666126 colorings=536000 lazy-girth=130126 last: m=72 classes=6 cclen=85 t=693s
[23:55:23] it=666361 colorings=536200 lazy-girth=130161 last: m=72 classes=6 cclen=83 t=694s
[23:55:23] it=666578 colorings=536400 lazy-girth=130178 last: m=72 classes=6 cclen=86 t=694s
[23:55:24] it=666807 colorings=536600 lazy-girth=130207 last: m=72 classes=6 cclen=83 t=694s
[23:55:24] it=667056 colorings=536800 lazy-girth=130256 last: m=72 classes=6 cclen=84 t=695s
[23:55:25] it=667294 colorings=537000 lazy-girth=130294 last: m=72 classes=6 cclen=82 t=695s
[23:55:25] it=667557 colorings=537200 lazy-girth=130357 last: m=72 classes=6 cclen=85 t=696s
[23:55:25] it=667780 colorings=537400 lazy-girth=130380 last: m=72 classes=6 cclen=86 t=696s
[23:55:26] it=668018 colorings=537600 lazy-girth=130418 last: m=72 classes=6 cclen=86 t=697s
[23:55:26] it=668300 colorings=537800 lazy-girth=130500 last: m=72 classes=6 cclen=81 t=697s
[23:55:27] it=668536 colorings=538000 lazy-girth=130536 last: m=72 classes=6 cclen=85 t=697s
[23:55:27] it=668747 colorings=538200 lazy-girth=130547 last: m=72 classes=6 cclen=87 t=698s
[23:55:27] it=668958 colorings=538400 lazy-girth=130558 last: m=72 classes=6 cclen=87 t=698s
[23:55:28] it=669188 colorings=538600 lazy-girth=130588 last: m=72 classes=6 cclen=80 t=698s
[23:55:28] it=669497 colorings=538800 lazy-girth=130697 last: m=72 classes=6 cclen=85 t=699s
[23:55:29] it=669727 colorings=539000 lazy-girth=130727 last: m=72 classes=6 cclen=82 t=699s
[23:55:29] it=669962 colorings=539200 lazy-girth=130762 last: m=72 classes=6 cclen=82 t=700s
[23:55:29] it=670201 colorings=539400 lazy-girth=130801 last: m=72 classes=6 cclen=85 t=700s
[23:55:30] it=670542 colorings=539600 lazy-girth=130942 last: m=72 classes=6 cclen=87 t=701s
[23:55:30] it=670867 colorings=539800 lazy-girth=131067 last: m=72 classes=6 cclen=86 t=701s
[23:55:31] it=671198 colorings=540000 lazy-girth=131198 last: m=72 classes=6 cclen=82 t=702s
[23:55:31] it=671415 colorings=540200 lazy-girth=131215 last: m=72 classes=6 cclen=83 t=702s
[23:55:32] it=671644 colorings=540400 lazy-girth=131244 last: m=72 classes=6 cclen=85 t=702s
[23:55:32] it=671872 colorings=540600 lazy-girth=131272 last: m=72 classes=6 cclen=85 t=703s
[23:55:33] it=672095 colorings=540800 lazy-girth=131295 last: m=72 classes=6 cclen=85 t=703s
[23:55:34] it=672337 colorings=541000 lazy-girth=131337 last: m=72 classes=6 cclen=86 t=704s
[23:55:34] it=672574 colorings=541200 lazy-girth=131374 last: m=72 classes=6 cclen=78 t=705s
[23:55:34] it=672798 colorings=541400 lazy-girth=131398 last: m=72 classes=6 cclen=86 t=705s
[23:55:35] it=673035 colorings=541600 lazy-girth=131435 last: m=72 classes=6 cclen=85 t=706s
[23:55:35] it=673282 colorings=541800 lazy-girth=131482 last: m=72 classes=6 cclen=84 t=706s
[23:55:36] it=673493 colorings=542000 lazy-girth=131493 last: m=72 classes=6 cclen=87 t=706s
[23:55:36] it=673700 colorings=542200 lazy-girth=131500 last: m=72 classes=6 cclen=82 t=707s
[23:55:37] it=673965 colorings=542400 lazy-girth=131565 last: m=72 classes=6 cclen=83 t=707s
[23:55:37] it=674271 colorings=542600 lazy-girth=131671 last: m=72 classes=6 cclen=87 t=708s
[23:55:37] it=674526 colorings=542800 lazy-girth=131726 last: m=72 classes=6 cclen=86 t=708s
[23:55:38] it=674753 colorings=543000 lazy-girth=131753 last: m=72 classes=6 cclen=84 t=709s
[23:55:38] it=674988 colorings=543200 lazy-girth=131788 last: m=72 classes=6 cclen=87 t=709s
[23:55:39] it=675234 colorings=543400 lazy-girth=131834 last: m=72 classes=6 cclen=86 t=709s
[23:55:39] it=675470 colorings=543600 lazy-girth=131870 last: m=72 classes=6 cclen=85 t=710s
[23:55:40] it=675677 colorings=543800 lazy-girth=131877 last: m=72 classes=6 cclen=80 t=710s
[23:55:40] it=675892 colorings=544000 lazy-girth=131892 last: m=72 classes=6 cclen=87 t=711s
[23:55:40] it=676112 colorings=544200 lazy-girth=131912 last: m=72 classes=6 cclen=81 t=711s
[23:55:41] it=676333 colorings=544400 lazy-girth=131933 last: m=72 classes=6 cclen=79 t=712s
[23:55:41] it=676560 colorings=544600 lazy-girth=131960 last: m=72 classes=6 cclen=82 t=712s
[23:55:42] it=676785 colorings=544800 lazy-girth=131985 last: m=72 classes=6 cclen=85 t=713s
[23:55:42] it=677008 colorings=545000 lazy-girth=132008 last: m=72 classes=6 cclen=81 t=713s
[23:55:43] it=677230 colorings=545200 lazy-girth=132030 last: m=72 classes=6 cclen=82 t=714s
[23:55:43] it=677450 colorings=545400 lazy-girth=132050 last: m=72 classes=6 cclen=87 t=714s
[23:55:44] it=677679 colorings=545600 lazy-girth=132079 last: m=72 classes=6 cclen=82 t=715s
[23:55:44] it=677914 colorings=545800 lazy-girth=132114 last: m=72 classes=6 cclen=86 t=715s
[23:55:45] it=678158 colorings=546000 lazy-girth=132158 last: m=72 classes=6 cclen=86 t=716s
[23:55:45] it=678378 colorings=546200 lazy-girth=132178 last: m=72 classes=6 cclen=85 t=716s
[23:55:46] it=678586 colorings=546400 lazy-girth=132186 last: m=72 classes=6 cclen=85 t=716s
[23:55:46] it=678806 colorings=546600 lazy-girth=132206 last: m=72 classes=6 cclen=86 t=717s
[23:55:47] it=679025 colorings=546800 lazy-girth=132225 last: m=72 classes=6 cclen=80 t=718s
[23:55:47] it=679244 colorings=547000 lazy-girth=132244 last: m=72 classes=6 cclen=83 t=718s
[23:55:48] it=679462 colorings=547200 lazy-girth=132262 last: m=72 classes=6 cclen=85 t=719s
[23:55:49] it=679670 colorings=547400 lazy-girth=132270 last: m=72 classes=6 cclen=84 t=719s
[23:55:50] it=679904 colorings=547600 lazy-girth=132304 last: m=72 classes=6 cclen=78 t=720s
[23:55:50] it=680132 colorings=547800 lazy-girth=132332 last: m=72 classes=6 cclen=84 t=721s
[23:55:50] it=680356 colorings=548000 lazy-girth=132356 last: m=72 classes=6 cclen=84 t=721s
[23:55:51] it=680604 colorings=548200 lazy-girth=132404 last: m=72 classes=6 cclen=86 t=721s
[23:55:51] it=680830 colorings=548400 lazy-girth=132430 last: m=72 classes=6 cclen=85 t=722s
[23:55:52] it=681041 colorings=548600 lazy-girth=132441 last: m=72 classes=6 cclen=85 t=722s
[23:55:52] it=681302 colorings=548800 lazy-girth=132502 last: m=72 classes=6 cclen=87 t=723s
[23:55:53] it=681567 colorings=549000 lazy-girth=132567 last: m=72 classes=6 cclen=77 t=723s
[23:55:54] it=681801 colorings=549200 lazy-girth=132601 last: m=72 classes=6 cclen=82 t=725s
[23:55:55] it=682025 colorings=549400 lazy-girth=132625 last: m=72 classes=6 cclen=84 t=725s
[23:55:55] it=682235 colorings=549600 lazy-girth=132635 last: m=72 classes=6 cclen=84 t=726s
[23:55:56] it=682472 colorings=549800 lazy-girth=132672 last: m=72 classes=6 cclen=84 t=726s
[23:55:56] it=682702 colorings=550000 lazy-girth=132702 last: m=72 classes=6 cclen=78 t=727s
[23:55:56] it=682942 colorings=550200 lazy-girth=132742 last: m=72 classes=6 cclen=83 t=727s
[23:55:57] it=683178 colorings=550400 lazy-girth=132778 last: m=72 classes=6 cclen=83 t=727s
[23:55:57] it=683417 colorings=550600 lazy-girth=132817 last: m=72 classes=6 cclen=83 t=728s
[23:55:58] it=683645 colorings=550800 lazy-girth=132845 last: m=72 classes=6 cclen=87 t=728s
[23:55:58] it=683905 colorings=551000 lazy-girth=132905 last: m=72 classes=6 cclen=86 t=729s
[23:55:58] it=684135 colorings=551200 lazy-girth=132935 last: m=72 classes=6 cclen=83 t=729s
[23:55:59] it=684363 colorings=551400 lazy-girth=132963 last: m=72 classes=6 cclen=82 t=730s
[23:55:59] it=684613 colorings=551600 lazy-girth=133013 last: m=72 classes=6 cclen=86 t=730s
[23:56:00] it=684883 colorings=551800 lazy-girth=133083 last: m=72 classes=6 cclen=85 t=731s
[23:56:00] it=685108 colorings=552000 lazy-girth=133108 last: m=72 classes=6 cclen=79 t=731s
[23:56:01] it=685320 colorings=552200 lazy-girth=133120 last: m=72 classes=6 cclen=86 t=732s
[23:56:01] it=685537 colorings=552400 lazy-girth=133137 last: m=72 classes=6 cclen=87 t=732s
[23:56:02] it=685768 colorings=552600 lazy-girth=133168 last: m=72 classes=6 cclen=86 t=732s
[23:56:02] it=686020 colorings=552800 lazy-girth=133220 last: m=72 classes=6 cclen=85 t=733s
[23:56:02] it=686255 colorings=553000 lazy-girth=133255 last: m=72 classes=6 cclen=82 t=733s
[23:56:03] it=686501 colorings=553200 lazy-girth=133301 last: m=72 classes=6 cclen=86 t=734s
[23:56:03] it=686772 colorings=553400 lazy-girth=133372 last: m=72 classes=6 cclen=83 t=734s
[23:56:04] it=686990 colorings=553600 lazy-girth=133390 last: m=72 classes=6 cclen=87 t=734s
[23:56:04] it=687242 colorings=553800 lazy-girth=133442 last: m=72 classes=6 cclen=73 t=735s
[23:56:04] it=687484 colorings=554000 lazy-girth=133484 last: m=72 classes=6 cclen=83 t=735s
[23:56:05] it=687736 colorings=554200 lazy-girth=133536 last: m=72 classes=6 cclen=84 t=735s
[23:56:05] it=687949 colorings=554400 lazy-girth=133549 last: m=72 classes=6 cclen=84 t=736s
[23:56:05] it=688176 colorings=554600 lazy-girth=133576 last: m=72 classes=6 cclen=83 t=736s
[23:56:06] it=688430 colorings=554800 lazy-girth=133630 last: m=72 classes=6 cclen=84 t=737s
[23:56:06] it=688662 colorings=555000 lazy-girth=133662 last: m=72 classes=6 cclen=85 t=737s
[23:56:06] it=688886 colorings=555200 lazy-girth=133686 last: m=72 classes=6 cclen=83 t=737s
[23:56:07] it=689095 colorings=555400 lazy-girth=133695 last: m=72 classes=6 cclen=85 t=738s
[23:56:07] it=689362 colorings=555600 lazy-girth=133762 last: m=72 classes=6 cclen=81 t=738s
[23:56:08] it=689589 colorings=555800 lazy-girth=133789 last: m=72 classes=6 cclen=85 t=738s
[23:56:08] it=689815 colorings=556000 lazy-girth=133815 last: m=72 classes=6 cclen=67 t=739s
[23:56:08] it=690029 colorings=556200 lazy-girth=133829 last: m=72 classes=6 cclen=86 t=739s
[23:56:09] it=690284 colorings=556400 lazy-girth=133884 last: m=72 classes=6 cclen=83 t=739s
[23:56:09] it=690533 colorings=556600 lazy-girth=133933 last: m=72 classes=6 cclen=83 t=740s
[23:56:10] it=690852 colorings=556800 lazy-girth=134052 last: m=72 classes=6 cclen=83 t=740s
[23:56:10] it=691111 colorings=557000 lazy-girth=134111 last: m=72 classes=6 cclen=82 t=741s
[23:56:10] it=691352 colorings=557200 lazy-girth=134152 last: m=72 classes=6 cclen=80 t=741s
[23:56:11] it=691577 colorings=557400 lazy-girth=134177 last: m=72 classes=6 cclen=86 t=741s
[23:56:11] it=691815 colorings=557600 lazy-girth=134215 last: m=72 classes=6 cclen=85 t=742s
[23:56:12] it=692050 colorings=557800 lazy-girth=134250 last: m=72 classes=6 cclen=84 t=742s
[23:56:12] it=692272 colorings=558000 lazy-girth=134272 last: m=72 classes=6 cclen=84 t=743s
[23:56:13] it=692510 colorings=558200 lazy-girth=134310 last: m=72 classes=6 cclen=81 t=743s
[23:56:13] it=692732 colorings=558400 lazy-girth=134332 last: m=72 classes=6 cclen=83 t=744s
[23:56:13] it=692969 colorings=558600 lazy-girth=134369 last: m=72 classes=6 cclen=85 t=744s
[23:56:14] it=693192 colorings=558800 lazy-girth=134392 last: m=72 classes=6 cclen=86 t=744s
[23:56:14] it=693421 colorings=559000 lazy-girth=134421 last: m=72 classes=6 cclen=86 t=745s
[23:56:15] it=693648 colorings=559200 lazy-girth=134448 last: m=72 classes=6 cclen=84 t=745s
[23:56:15] it=693871 colorings=559400 lazy-girth=134471 last: m=72 classes=6 cclen=86 t=746s
[23:56:15] it=694111 colorings=559600 lazy-girth=134511 last: m=72 classes=6 cclen=80 t=746s
[23:56:16] it=694357 colorings=559800 lazy-girth=134557 last: m=72 classes=6 cclen=87 t=747s
[23:56:17] it=694645 colorings=560000 lazy-girth=134645 last: m=72 classes=6 cclen=85 t=748s
[23:56:17] it=694884 colorings=560200 lazy-girth=134684 last: m=72 classes=6 cclen=83 t=748s
[23:56:18] it=695129 colorings=560400 lazy-girth=134729 last: m=72 classes=6 cclen=85 t=749s
[23:56:18] it=695365 colorings=560600 lazy-girth=134765 last: m=72 classes=6 cclen=87 t=749s
[23:56:19] it=695626 colorings=560800 lazy-girth=134826 last: m=72 classes=6 cclen=84 t=750s
[23:56:19] it=695884 colorings=561000 lazy-girth=134884 last: m=72 classes=6 cclen=71 t=750s
[23:56:20] it=696117 colorings=561200 lazy-girth=134917 last: m=72 classes=6 cclen=85 t=751s
[23:56:20] it=696331 colorings=561400 lazy-girth=134931 last: m=72 classes=6 cclen=82 t=751s
[23:56:21] it=696557 colorings=561600 lazy-girth=134957 last: m=72 classes=6 cclen=80 t=751s
[23:56:21] it=696800 colorings=561800 lazy-girth=135000 last: m=72 classes=6 cclen=87 t=752s
[23:56:21] it=697029 colorings=562000 lazy-girth=135029 last: m=72 classes=6 cclen=85 t=752s
[23:56:22] it=697256 colorings=562200 lazy-girth=135056 last: m=72 classes=6 cclen=85 t=753s
[23:56:22] it=697472 colorings=562400 lazy-girth=135072 last: m=72 classes=6 cclen=86 t=753s
[23:56:23] it=697693 colorings=562600 lazy-girth=135093 last: m=72 classes=6 cclen=74 t=753s
[23:56:23] it=697943 colorings=562800 lazy-girth=135143 last: m=72 classes=6 cclen=85 t=754s
[23:56:23] it=698179 colorings=563000 lazy-girth=135179 last: m=72 classes=6 cclen=83 t=754s
[23:56:24] it=698406 colorings=563200 lazy-girth=135206 last: m=72 classes=6 cclen=85 t=754s
[23:56:24] it=698669 colorings=563400 lazy-girth=135269 last: m=72 classes=6 cclen=85 t=755s
[23:56:25] it=698905 colorings=563600 lazy-girth=135305 last: m=72 classes=6 cclen=82 t=755s
[23:56:25] it=699137 colorings=563800 lazy-girth=135337 last: m=72 classes=6 cclen=75 t=756s
[23:56:55] it=699395 colorings=564000 lazy-girth=135395 last: m=72 classes=6 cclen=87 t=786s
[23:56:56] it=699618 colorings=564200 lazy-girth=135418 last: m=72 classes=6 cclen=84 t=786s
[23:56:56] it=699842 colorings=564400 lazy-girth=135442 last: m=72 classes=6 cclen=84 t=786s
[23:56:56] it=700089 colorings=564600 lazy-girth=135489 last: m=72 classes=6 cclen=86 t=787s
[23:56:57] it=700337 colorings=564800 lazy-girth=135537 last: m=72 classes=6 cclen=87 t=787s
[23:56:57] it=700554 colorings=565000 lazy-girth=135554 last: m=72 classes=6 cclen=83 t=788s
[23:56:57] it=700788 colorings=565200 lazy-girth=135588 last: m=72 classes=6 cclen=84 t=788s
[23:56:58] it=701029 colorings=565400 lazy-girth=135629 last: m=72 classes=6 cclen=85 t=788s
[23:56:58] it=701263 colorings=565600 lazy-girth=135663 last: m=72 classes=6 cclen=86 t=789s
[23:56:58] it=701489 colorings=565800 lazy-girth=135689 last: m=72 classes=6 cclen=84 t=789s
[23:56:59] it=701739 colorings=566000 lazy-girth=135739 last: m=72 classes=6 cclen=83 t=790s
[23:57:00] it=701980 colorings=566200 lazy-girth=135780 last: m=72 classes=6 cclen=85 t=790s
[23:57:00] it=702214 colorings=566400 lazy-girth=135814 last: m=72 classes=6 cclen=85 t=791s
[23:57:01] it=702450 colorings=566600 lazy-girth=135850 last: m=72 classes=6 cclen=84 t=792s
[23:57:02] it=702688 colorings=566800 lazy-girth=135888 last: m=72 classes=6 cclen=86 t=793s
[23:57:02] it=702913 colorings=567000 lazy-girth=135913 last: m=72 classes=6 cclen=86 t=793s
[23:57:03] it=703148 colorings=567200 lazy-girth=135948 last: m=72 classes=6 cclen=85 t=793s
[23:57:03] it=703371 colorings=567400 lazy-girth=135971 last: m=72 classes=6 cclen=81 t=794s
[23:57:04] it=703607 colorings=567600 lazy-girth=136007 last: m=72 classes=6 cclen=86 t=794s
[23:57:04] it=703848 colorings=567800 lazy-girth=136048 last: m=72 classes=6 cclen=83 t=795s
[23:57:05] it=704098 colorings=568000 lazy-girth=136098 last: m=72 classes=6 cclen=81 t=795s
[23:57:05] it=704340 colorings=568200 lazy-girth=136140 last: m=72 classes=6 cclen=84 t=796s
[23:57:05] it=704583 colorings=568400 lazy-girth=136183 last: m=72 classes=6 cclen=86 t=796s
[23:57:06] it=704835 colorings=568600 lazy-girth=136235 last: m=72 classes=6 cclen=86 t=797s
[23:57:06] it=705073 colorings=568800 lazy-girth=136273 last: m=72 classes=6 cclen=82 t=797s
[23:57:07] it=705373 colorings=569000 lazy-girth=136373 last: m=72 classes=6 cclen=86 t=798s
[23:57:07] it=705584 colorings=569200 lazy-girth=136384 last: m=72 classes=6 cclen=81 t=798s
[23:57:08] it=705803 colorings=569400 lazy-girth=136403 last: m=72 classes=6 cclen=84 t=798s
[23:57:08] it=706021 colorings=569600 lazy-girth=136421 last: m=72 classes=6 cclen=85 t=799s
[23:57:08] it=706239 colorings=569800 lazy-girth=136439 last: m=72 classes=6 cclen=83 t=799s
[23:57:09] it=706457 colorings=570000 lazy-girth=136457 last: m=72 classes=6 cclen=85 t=800s
[23:57:10] it=706736 colorings=570200 lazy-girth=136536 last: m=72 classes=6 cclen=83 t=800s
[23:57:10] it=706975 colorings=570400 lazy-girth=136575 last: m=72 classes=6 cclen=82 t=801s
[23:57:11] it=707203 colorings=570600 lazy-girth=136603 last: m=72 classes=6 cclen=73 t=801s
[23:57:11] it=707412 colorings=570800 lazy-girth=136612 last: m=72 classes=6 cclen=86 t=802s
[23:57:11] it=707632 colorings=571000 lazy-girth=136632 last: m=72 classes=6 cclen=84 t=802s
[23:57:12] it=707883 colorings=571200 lazy-girth=136683 last: m=72 classes=6 cclen=86 t=803s
[23:57:12] it=708131 colorings=571400 lazy-girth=136731 last: m=72 classes=6 cclen=83 t=803s
[23:57:13] it=708372 colorings=571600 lazy-girth=136772 last: m=72 classes=6 cclen=85 t=804s
[23:57:13] it=708591 colorings=571800 lazy-girth=136791 last: m=72 classes=6 cclen=85 t=804s
[23:57:14] it=708937 colorings=572000 lazy-girth=136937 last: m=72 classes=6 cclen=84 t=805s
[23:57:14] it=709305 colorings=572200 lazy-girth=137105 last: m=72 classes=6 cclen=69 t=805s
[23:57:15] it=709643 colorings=572400 lazy-girth=137243 last: m=72 classes=6 cclen=83 t=806s
[23:57:15] it=709884 colorings=572600 lazy-girth=137284 last: m=72 classes=6 cclen=85 t=806s
[23:57:16] it=710122 colorings=572800 lazy-girth=137322 last: m=72 classes=6 cclen=84 t=807s
[23:57:16] it=710367 colorings=573000 lazy-girth=137367 last: m=72 classes=6 cclen=84 t=807s
[23:57:17] it=710596 colorings=573200 lazy-girth=137396 last: m=72 classes=6 cclen=87 t=807s
[23:57:17] it=710825 colorings=573400 lazy-girth=137425 last: m=72 classes=6 cclen=86 t=808s
[23:57:18] it=711049 colorings=573600 lazy-girth=137449 last: m=72 classes=6 cclen=79 t=808s
[23:57:18] it=711301 colorings=573800 lazy-girth=137501 last: m=72 classes=6 cclen=86 t=809s
[23:57:19] it=711564 colorings=574000 lazy-girth=137564 last: m=72 classes=6 cclen=86 t=810s
[23:57:20] it=711826 colorings=574200 lazy-girth=137626 last: m=72 classes=6 cclen=83 t=810s
[23:57:20] it=712103 colorings=574400 lazy-girth=137703 last: m=72 classes=6 cclen=85 t=811s
[23:57:21] it=712373 colorings=574600 lazy-girth=137773 last: m=72 classes=6 cclen=85 t=811s
[23:57:22] it=712638 colorings=574800 lazy-girth=137838 last: m=72 classes=6 cclen=83 t=813s
[23:57:23] it=712890 colorings=575000 lazy-girth=137890 last: m=72 classes=6 cclen=87 t=813s
[23:57:24] it=713141 colorings=575200 lazy-girth=137941 last: m=72 classes=6 cclen=85 t=814s
[23:57:25] it=713388 colorings=575400 lazy-girth=137988 last: m=72 classes=6 cclen=81 t=815s
[23:57:25] it=713638 colorings=575600 lazy-girth=138038 last: m=72 classes=6 cclen=85 t=816s
[23:57:26] it=713875 colorings=575800 lazy-girth=138075 last: m=72 classes=6 cclen=86 t=816s
[23:57:26] it=714090 colorings=576000 lazy-girth=138090 last: m=72 classes=6 cclen=84 t=817s
[23:57:26] it=714319 colorings=576200 lazy-girth=138119 last: m=72 classes=6 cclen=87 t=817s
[23:57:27] it=714548 colorings=576400 lazy-girth=138148 last: m=72 classes=6 cclen=86 t=818s
[23:57:27] it=714789 colorings=576600 lazy-girth=138189 last: m=72 classes=6 cclen=85 t=818s
[23:57:28] it=715009 colorings=576800 lazy-girth=138209 last: m=72 classes=6 cclen=84 t=819s
[23:57:28] it=715239 colorings=577000 lazy-girth=138239 last: m=72 classes=6 cclen=86 t=819s
[23:57:29] it=715464 colorings=577200 lazy-girth=138264 last: m=72 classes=6 cclen=75 t=820s
[23:57:29] it=715682 colorings=577400 lazy-girth=138282 last: m=72 classes=6 cclen=86 t=820s
[23:57:30] it=715907 colorings=577600 lazy-girth=138307 last: m=72 classes=6 cclen=68 t=820s
[23:57:30] it=716118 colorings=577800 lazy-girth=138318 last: m=72 classes=6 cclen=86 t=821s
[23:57:31] it=716341 colorings=578000 lazy-girth=138341 last: m=72 classes=6 cclen=86 t=821s
[23:57:31] it=716567 colorings=578200 lazy-girth=138367 last: m=72 classes=6 cclen=85 t=822s
[23:57:31] it=716775 colorings=578400 lazy-girth=138375 last: m=72 classes=6 cclen=79 t=822s
[23:57:32] it=717001 colorings=578600 lazy-girth=138401 last: m=72 classes=6 cclen=83 t=823s
[23:57:32] it=717226 colorings=578800 lazy-girth=138426 last: m=72 classes=6 cclen=83 t=823s
[23:57:33] it=717455 colorings=579000 lazy-girth=138455 last: m=72 classes=6 cclen=84 t=824s
[23:57:33] it=717660 colorings=579200 lazy-girth=138460 last: m=72 classes=6 cclen=86 t=824s
[23:57:34] it=717878 colorings=579400 lazy-girth=138478 last: m=72 classes=6 cclen=72 t=825s
[23:57:35] it=718124 colorings=579600 lazy-girth=138524 last: m=72 classes=6 cclen=83 t=826s
[23:57:36] it=718373 colorings=579800 lazy-girth=138573 last: m=72 classes=6 cclen=85 t=826s
[23:57:36] it=718610 colorings=580000 lazy-girth=138610 last: m=72 classes=6 cclen=82 t=827s
[23:57:36] it=718836 colorings=580200 lazy-girth=138636 last: m=72 classes=6 cclen=81 t=827s
[23:57:37] it=719078 colorings=580400 lazy-girth=138678 last: m=72 classes=6 cclen=87 t=828s
[23:57:38] it=719321 colorings=580600 lazy-girth=138721 last: m=72 classes=6 cclen=87 t=828s
[23:57:38] it=719560 colorings=580800 lazy-girth=138760 last: m=72 classes=6 cclen=84 t=829s
[23:57:38] it=719804 colorings=581000 lazy-girth=138804 last: m=72 classes=6 cclen=86 t=829s
[23:57:39] it=720014 colorings=581200 lazy-girth=138814 last: m=72 classes=6 cclen=87 t=829s
[23:57:39] it=720273 colorings=581400 lazy-girth=138873 last: m=72 classes=6 cclen=85 t=830s
[23:57:40] it=720531 colorings=581600 lazy-girth=138931 last: m=72 classes=6 cclen=86 t=831s
[23:57:41] it=720758 colorings=581800 lazy-girth=138958 last: m=72 classes=6 cclen=82 t=831s
[23:57:41] it=721018 colorings=582000 lazy-girth=139018 last: m=72 classes=6 cclen=74 t=832s
[23:57:42] it=721408 colorings=582200 lazy-girth=139208 last: m=72 classes=6 cclen=87 t=833s
[23:57:43] it=721817 colorings=582400 lazy-girth=139417 last: m=72 classes=6 cclen=84 t=833s
[23:57:43] it=722076 colorings=582600 lazy-girth=139476 last: m=72 classes=6 cclen=83 t=834s
[23:57:44] it=722332 colorings=582800 lazy-girth=139532 last: m=72 classes=6 cclen=87 t=834s
[23:57:44] it=722604 colorings=583000 lazy-girth=139604 last: m=72 classes=6 cclen=85 t=835s
[23:57:45] it=722834 colorings=583200 lazy-girth=139634 last: m=72 classes=6 cclen=78 t=835s
[23:57:45] it=723072 colorings=583400 lazy-girth=139672 last: m=72 classes=6 cclen=86 t=836s
[23:57:46] it=723300 colorings=583600 lazy-girth=139700 last: m=72 classes=6 cclen=86 t=836s
[23:57:46] it=723536 colorings=583800 lazy-girth=139736 last: m=72 classes=6 cclen=85 t=837s
[23:57:46] it=723746 colorings=584000 lazy-girth=139746 last: m=72 classes=6 cclen=86 t=837s
[23:57:47] it=724001 colorings=584200 lazy-girth=139801 last: m=72 classes=6 cclen=84 t=838s
[23:57:47] it=724259 colorings=584400 lazy-girth=139859 last: m=72 classes=6 cclen=86 t=838s
[23:57:48] it=724495 colorings=584600 lazy-girth=139895 last: m=72 classes=6 cclen=71 t=838s
[23:57:48] it=724729 colorings=584800 lazy-girth=139929 last: m=72 classes=6 cclen=84 t=839s
[23:57:49] it=724994 colorings=585000 lazy-girth=139994 last: m=72 classes=6 cclen=86 t=839s
[23:57:49] it=725208 colorings=585200 lazy-girth=140008 last: m=72 classes=6 cclen=82 t=840s
[23:57:50] it=725442 colorings=585400 lazy-girth=140042 last: m=72 classes=6 cclen=84 t=840s
[23:57:50] it=725673 colorings=585600 lazy-girth=140073 last: m=72 classes=6 cclen=85 t=841s
[23:57:51] it=725899 colorings=585800 lazy-girth=140099 last: m=72 classes=6 cclen=86 t=841s
[23:57:51] it=726128 colorings=586000 lazy-girth=140128 last: m=72 classes=6 cclen=85 t=842s
[23:57:51] it=726430 colorings=586200 lazy-girth=140230 last: m=72 classes=6 cclen=83 t=842s
[23:57:52] it=726656 colorings=586400 lazy-girth=140256 last: m=72 classes=6 cclen=82 t=843s
[23:57:52] it=726888 colorings=586600 lazy-girth=140288 last: m=72 classes=6 cclen=79 t=843s
[23:57:53] it=727114 colorings=586800 lazy-girth=140314 last: m=72 classes=6 cclen=78 t=844s
[23:57:53] it=727328 colorings=587000 lazy-girth=140328 last: m=72 classes=6 cclen=82 t=844s
[23:57:54] it=727541 colorings=587200 lazy-girth=140341 last: m=72 classes=6 cclen=85 t=845s
[23:57:54] it=727764 colorings=587400 lazy-girth=140364 last: m=72 classes=6 cclen=83 t=845s
[23:57:55] it=727988 colorings=587600 lazy-girth=140388 last: m=72 classes=6 cclen=84 t=845s
[23:57:55] it=728224 colorings=587800 lazy-girth=140424 last: m=72 classes=6 cclen=85 t=846s
[23:57:56] it=728441 colorings=588000 lazy-girth=140441 last: m=72 classes=6 cclen=87 t=847s
[23:57:56] it=728670 colorings=588200 lazy-girth=140470 last: m=72 classes=6 cclen=83 t=847s
[23:57:58] it=728908 colorings=588400 lazy-girth=140508 last: m=72 classes=6 cclen=87 t=848s
[23:57:58] it=729271 colorings=588600 lazy-girth=140671 last: m=72 classes=6 cclen=83 t=849s
[23:58:00] it=729670 colorings=588800 lazy-girth=140870 last: m=72 classes=6 cclen=87 t=850s
[23:58:01] it=729987 colorings=589000 lazy-girth=140987 last: m=72 classes=6 cclen=83 t=851s
[23:58:01] it=730261 colorings=589200 lazy-girth=141061 last: m=72 classes=6 cclen=70 t=852s
[23:58:01] it=730515 colorings=589400 lazy-girth=141115 last: m=72 classes=6 cclen=86 t=852s
[23:58:02] it=730760 colorings=589600 lazy-girth=141160 last: m=72 classes=6 cclen=84 t=853s
[23:58:02] it=731013 colorings=589800 lazy-girth=141213 last: m=72 classes=6 cclen=62 t=853s
[23:58:03] it=731260 colorings=590000 lazy-girth=141260 last: m=72 classes=6 cclen=84 t=854s
[23:58:03] it=731505 colorings=590200 lazy-girth=141305 last: m=72 classes=6 cclen=82 t=854s
[23:58:04] it=731799 colorings=590400 lazy-girth=141399 last: m=72 classes=6 cclen=86 t=854s
[23:58:04] it=732093 colorings=590600 lazy-girth=141493 last: m=72 classes=6 cclen=82 t=855s
[23:58:05] it=732388 colorings=590800 lazy-girth=141588 last: m=72 classes=6 cclen=84 t=856s
[23:58:05] it=732651 colorings=591000 lazy-girth=141651 last: m=72 classes=6 cclen=74 t=856s
[23:58:06] it=732888 colorings=591200 lazy-girth=141688 last: m=72 classes=6 cclen=87 t=856s
[23:58:06] it=733127 colorings=591400 lazy-girth=141727 last: m=72 classes=6 cclen=86 t=857s
[23:58:07] it=733362 colorings=591600 lazy-girth=141762 last: m=72 classes=6 cclen=85 t=857s
[23:58:07] it=733630 colorings=591800 lazy-girth=141830 last: m=72 classes=6 cclen=84 t=858s
[23:58:07] it=733859 colorings=592000 lazy-girth=141859 last: m=72 classes=6 cclen=81 t=858s
[23:58:08] it=734135 colorings=592200 lazy-girth=141935 last: m=72 classes=6 cclen=83 t=859s
[23:58:08] it=734380 colorings=592400 lazy-girth=141980 last: m=72 classes=6 cclen=86 t=859s
[23:58:09] it=734623 colorings=592600 lazy-girth=142023 last: m=72 classes=6 cclen=81 t=860s
[23:58:09] it=734868 colorings=592800 lazy-girth=142068 last: m=72 classes=6 cclen=86 t=860s
[23:58:10] it=735123 colorings=593000 lazy-girth=142123 last: m=72 classes=6 cclen=82 t=861s
[23:58:10] it=735389 colorings=593200 lazy-girth=142189 last: m=72 classes=6 cclen=85 t=861s
[23:58:11] it=735640 colorings=593400 lazy-girth=142240 last: m=72 classes=6 cclen=87 t=862s
[23:58:12] it=735950 colorings=593600 lazy-girth=142350 last: m=72 classes=6 cclen=83 t=862s
[23:58:12] it=736204 colorings=593800 lazy-girth=142404 last: m=72 classes=6 cclen=85 t=863s
[23:58:13] it=736439 colorings=594000 lazy-girth=142439 last: m=72 classes=6 cclen=81 t=863s
[23:58:14] it=736697 colorings=594200 lazy-girth=142497 last: m=72 classes=6 cclen=86 t=864s
[23:58:14] it=736939 colorings=594400 lazy-girth=142539 last: m=72 classes=6 cclen=86 t=865s
[23:58:15] it=737173 colorings=594600 lazy-girth=142573 last: m=72 classes=6 cclen=86 t=866s
[23:58:15] it=737416 colorings=594800 lazy-girth=142616 last: m=72 classes=6 cclen=82 t=866s
[23:58:16] it=737668 colorings=595000 lazy-girth=142668 last: m=72 classes=6 cclen=70 t=867s
[23:58:17] it=737914 colorings=595200 lazy-girth=142714 last: m=72 classes=6 cclen=86 t=868s
[23:58:18] it=738162 colorings=595400 lazy-girth=142762 last: m=72 classes=6 cclen=84 t=868s
[23:58:19] it=738444 colorings=595600 lazy-girth=142844 last: m=72 classes=6 cclen=83 t=870s
[23:58:19] it=738679 colorings=595800 lazy-girth=142879 last: m=72 classes=6 cclen=84 t=870s
[23:58:20] it=738901 colorings=596000 lazy-girth=142901 last: m=72 classes=6 cclen=84 t=870s
[23:58:20] it=739139 colorings=596200 lazy-girth=142939 last: m=72 classes=6 cclen=82 t=871s
[23:58:21] it=739396 colorings=596400 lazy-girth=142996 last: m=72 classes=6 cclen=85 t=872s
[23:58:21] it=739620 colorings=596600 lazy-girth=143020 last: m=72 classes=6 cclen=86 t=872s
[23:58:22] it=739841 colorings=596800 lazy-girth=143041 last: m=72 classes=6 cclen=87 t=873s
[23:58:23] it=740089 colorings=597000 lazy-girth=143089 last: m=72 classes=6 cclen=75 t=874s
[23:58:23] it=740352 colorings=597200 lazy-girth=143152 last: m=72 classes=6 cclen=86 t=874s
[23:58:24] it=740573 colorings=597400 lazy-girth=143173 last: m=72 classes=6 cclen=83 t=875s
[23:58:24] it=740849 colorings=597600 lazy-girth=143249 last: m=72 classes=6 cclen=82 t=875s
[23:58:25] it=741085 colorings=597800 lazy-girth=143285 last: m=72 classes=6 cclen=86 t=876s
[23:58:25] it=741298 colorings=598000 lazy-girth=143298 last: m=72 classes=6 cclen=86 t=876s
[23:58:26] it=741537 colorings=598200 lazy-girth=143337 last: m=72 classes=6 cclen=87 t=876s
[23:58:26] it=741800 colorings=598400 lazy-girth=143400 last: m=72 classes=6 cclen=84 t=877s
[23:58:26] it=742037 colorings=598600 lazy-girth=143437 last: m=72 classes=6 cclen=83 t=877s
[23:58:27] it=742279 colorings=598800 lazy-girth=143479 last: m=72 classes=6 cclen=85 t=877s
[23:58:27] it=742533 colorings=599000 lazy-girth=143533 last: m=72 classes=6 cclen=84 t=878s
[23:58:28] it=742799 colorings=599200 lazy-girth=143599 last: m=72 classes=6 cclen=83 t=878s
[23:58:28] it=743037 colorings=599400 lazy-girth=143637 last: m=72 classes=6 cclen=83 t=879s
[23:58:28] it=743269 colorings=599600 lazy-girth=143669 last: m=72 classes=6 cclen=83 t=879s
[23:58:29] it=743508 colorings=599800 lazy-girth=143708 last: m=72 classes=6 cclen=83 t=879s
[23:58:29] it=743760 colorings=600000 lazy-girth=143760 last: m=72 classes=6 cclen=82 t=880s
[23:58:30] it=744001 colorings=600200 lazy-girth=143801 last: m=72 classes=6 cclen=85 t=880s
[23:58:30] it=744239 colorings=600400 lazy-girth=143839 last: m=72 classes=6 cclen=82 t=881s
[23:58:30] it=744492 colorings=600600 lazy-girth=143892 last: m=72 classes=6 cclen=84 t=881s
[23:58:31] it=744731 colorings=600800 lazy-girth=143931 last: m=72 classes=6 cclen=82 t=882s
[23:58:31] it=744977 colorings=601000 lazy-girth=143977 last: m=72 classes=6 cclen=72 t=882s
[23:58:32] it=745206 colorings=601200 lazy-girth=144006 last: m=72 classes=6 cclen=68 t=882s
[23:58:32] it=745448 colorings=601400 lazy-girth=144048 last: m=72 classes=6 cclen=86 t=883s
[23:58:33] it=745707 colorings=601600 lazy-girth=144107 last: m=72 classes=6 cclen=82 t=883s
[23:58:33] it=745937 colorings=601800 lazy-girth=144137 last: m=72 classes=6 cclen=80 t=884s
[23:58:33] it=746188 colorings=602000 lazy-girth=144188 last: m=72 classes=6 cclen=86 t=884s
[23:58:34] it=746422 colorings=602200 lazy-girth=144222 last: m=72 classes=6 cclen=87 t=884s
[23:58:34] it=746669 colorings=602400 lazy-girth=144269 last: m=72 classes=6 cclen=87 t=885s
[23:58:35] it=746953 colorings=602600 lazy-girth=144353 last: m=72 classes=6 cclen=84 t=886s
[23:58:36] it=747201 colorings=602800 lazy-girth=144401 last: m=72 classes=6 cclen=85 t=887s
[23:58:36] it=747447 colorings=603000 lazy-girth=144447 last: m=72 classes=6 cclen=67 t=887s
[23:58:37] it=747692 colorings=603200 lazy-girth=144492 last: m=72 classes=6 cclen=86 t=888s
[23:58:38] it=747954 colorings=603400 lazy-girth=144554 last: m=72 classes=6 cclen=86 t=888s
[23:58:38] it=748224 colorings=603600 lazy-girth=144624 last: m=72 classes=6 cclen=85 t=889s
[23:58:39] it=748466 colorings=603800 lazy-girth=144666 last: m=72 classes=6 cclen=84 t=890s
[23:58:39] it=748710 colorings=604000 lazy-girth=144710 last: m=72 classes=6 cclen=79 t=890s
[23:58:41] it=748958 colorings=604200 lazy-girth=144758 last: m=72 classes=6 cclen=80 t=891s
[23:58:42] it=749216 colorings=604400 lazy-girth=144816 last: m=72 classes=6 cclen=84 t=892s
[23:58:42] it=749465 colorings=604600 lazy-girth=144865 last: m=72 classes=6 cclen=85 t=893s
[23:58:43] it=749718 colorings=604800 lazy-girth=144918 last: m=72 classes=6 cclen=83 t=893s
[23:58:43] it=749961 colorings=605000 lazy-girth=144961 last: m=72 classes=6 cclen=77 t=894s
[23:58:44] it=750222 colorings=605200 lazy-girth=145022 last: m=72 classes=6 cclen=84 t=895s
[23:58:45] it=750472 colorings=605400 lazy-girth=145072 last: m=72 classes=6 cclen=81 t=895s
[23:58:45] it=750740 colorings=605600 lazy-girth=145140 last: m=72 classes=6 cclen=84 t=896s
[23:58:46] it=750992 colorings=605800 lazy-girth=145192 last: m=72 classes=6 cclen=84 t=897s
[23:58:46] it=751227 colorings=606000 lazy-girth=145227 last: m=72 classes=6 cclen=85 t=897s
[23:58:47] it=751515 colorings=606200 lazy-girth=145315 last: m=72 classes=6 cclen=80 t=898s
[23:58:48] it=751772 colorings=606400 lazy-girth=145372 last: m=72 classes=6 cclen=86 t=898s
[23:58:48] it=752028 colorings=606600 lazy-girth=145428 last: m=72 classes=6 cclen=85 t=899s
[23:58:49] it=752274 colorings=606800 lazy-girth=145474 last: m=72 classes=6 cclen=83 t=899s
[23:58:50] it=752640 colorings=607000 lazy-girth=145640 last: m=72 classes=6 cclen=82 t=900s
[23:58:50] it=752891 colorings=607200 lazy-girth=145691 last: m=72 classes=6 cclen=81 t=901s
[23:58:51] it=753134 colorings=607400 lazy-girth=145734 last: m=72 classes=6 cclen=78 t=902s
[23:58:52] it=753364 colorings=607600 lazy-girth=145764 last: m=72 classes=6 cclen=66 t=902s
[23:58:52] it=753606 colorings=607800 lazy-girth=145806 last: m=72 classes=6 cclen=87 t=903s
[23:58:53] it=753830 colorings=608000 lazy-girth=145830 last: m=72 classes=6 cclen=86 t=903s
[23:58:54] it=754082 colorings=608200 lazy-girth=145882 last: m=72 classes=6 cclen=85 t=904s
[23:58:54] it=754305 colorings=608400 lazy-girth=145905 last: m=72 classes=6 cclen=68 t=905s
[23:58:55] it=754554 colorings=608600 lazy-girth=145954 last: m=72 classes=6 cclen=84 t=906s
[23:58:56] it=754814 colorings=608800 lazy-girth=146014 last: m=72 classes=6 cclen=80 t=907s
[23:58:57] it=755068 colorings=609000 lazy-girth=146068 last: m=72 classes=6 cclen=86 t=907s
[23:58:57] it=755311 colorings=609200 lazy-girth=146111 last: m=72 classes=6 cclen=86 t=908s
[23:58:58] it=755557 colorings=609400 lazy-girth=146157 last: m=72 classes=6 cclen=83 t=909s
[23:58:59] it=755785 colorings=609600 lazy-girth=146185 last: m=72 classes=6 cclen=85 t=909s
[23:58:59] it=756102 colorings=609800 lazy-girth=146302 last: m=72 classes=6 cclen=76 t=910s
[23:59:00] it=756433 colorings=610000 lazy-girth=146433 last: m=72 classes=6 cclen=86 t=911s
[23:59:00] it=756661 colorings=610200 lazy-girth=146461 last: m=72 classes=6 cclen=85 t=911s
[23:59:01] it=756894 colorings=610400 lazy-girth=146494 last: m=72 classes=6 cclen=82 t=912s
[23:59:01] it=757136 colorings=610600 lazy-girth=146536 last: m=72 classes=6 cclen=87 t=912s
[23:59:02] it=757353 colorings=610800 lazy-girth=146553 last: m=72 classes=6 cclen=85 t=913s
[23:59:02] it=757589 colorings=611000 lazy-girth=146589 last: m=72 classes=6 cclen=84 t=913s
[23:59:03] it=757811 colorings=611200 lazy-girth=146611 last: m=72 classes=6 cclen=86 t=913s
[23:59:03] it=758045 colorings=611400 lazy-girth=146645 last: m=72 classes=6 cclen=85 t=914s
[23:59:04] it=758297 colorings=611600 lazy-girth=146697 last: m=72 classes=6 cclen=86 t=915s
[23:59:05] it=758517 colorings=611800 lazy-girth=146717 last: m=72 classes=6 cclen=83 t=915s
[23:59:05] it=758742 colorings=612000 lazy-girth=146742 last: m=72 classes=6 cclen=86 t=916s
[23:59:06] it=758977 colorings=612200 lazy-girth=146777 last: m=72 classes=6 cclen=82 t=917s
[23:59:07] it=759236 colorings=612400 lazy-girth=146836 last: m=72 classes=6 cclen=85 t=917s
[23:59:07] it=759467 colorings=612600 lazy-girth=146867 last: m=72 classes=6 cclen=87 t=918s
[23:59:08] it=759682 colorings=612800 lazy-girth=146882 last: m=72 classes=6 cclen=85 t=919s
[23:59:08] it=759918 colorings=613000 lazy-girth=146918 last: m=72 classes=6 cclen=87 t=919s
[23:59:09] it=760139 colorings=613200 lazy-girth=146939 last: m=72 classes=6 cclen=85 t=920s
[23:59:10] it=760376 colorings=613400 lazy-girth=146976 last: m=72 classes=6 cclen=84 t=920s
[23:59:11] it=760613 colorings=613600 lazy-girth=147013 last: m=72 classes=6 cclen=82 t=922s
[23:59:12] it=760894 colorings=613800 lazy-girth=147094 last: m=72 classes=6 cclen=81 t=922s
[23:59:12] it=761150 colorings=614000 lazy-girth=147150 last: m=72 classes=6 cclen=86 t=923s
[23:59:13] it=761413 colorings=614200 lazy-girth=147213 last: m=72 classes=6 cclen=84 t=924s
[23:59:14] it=761677 colorings=614400 lazy-girth=147277 last: m=72 classes=6 cclen=85 t=924s
[23:59:14] it=761925 colorings=614600 lazy-girth=147325 last: m=72 classes=6 cclen=85 t=925s
[23:59:15] it=762191 colorings=614800 lazy-girth=147391 last: m=72 classes=6 cclen=83 t=926s
[23:59:34] it=762461 colorings=615000 lazy-girth=147461 last: m=72 classes=6 cclen=87 t=945s
[23:59:35] it=762804 colorings=615200 lazy-girth=147604 last: m=72 classes=6 cclen=85 t=945s
[23:59:35] it=763080 colorings=615400 lazy-girth=147680 last: m=72 classes=6 cclen=85 t=946s
[23:59:36] it=763348 colorings=615600 lazy-girth=147748 last: m=72 classes=6 cclen=87 t=946s
[23:59:36] it=763592 colorings=615800 lazy-girth=147792 last: m=72 classes=6 cclen=84 t=947s
[23:59:37] it=763829 colorings=616000 lazy-girth=147829 last: m=72 classes=6 cclen=86 t=947s
[23:59:37] it=764077 colorings=616200 lazy-girth=147877 last: m=72 classes=6 cclen=83 t=948s
[23:59:38] it=764331 colorings=616400 lazy-girth=147931 last: m=72 classes=6 cclen=85 t=948s
[23:59:38] it=764602 colorings=616600 lazy-girth=148002 last: m=72 classes=6 cclen=84 t=949s
[23:59:39] it=764882 colorings=616800 lazy-girth=148082 last: m=72 classes=6 cclen=80 t=949s
[23:59:39] it=765134 colorings=617000 lazy-girth=148134 last: m=72 classes=6 cclen=85 t=950s
[23:59:40] it=765386 colorings=617200 lazy-girth=148186 last: m=72 classes=6 cclen=86 t=950s
[23:59:41] it=765648 colorings=617400 lazy-girth=148248 last: m=72 classes=6 cclen=84 t=952s
[23:59:43] it=765899 colorings=617600 lazy-girth=148299 last: m=72 classes=6 cclen=86 t=953s
[23:59:43] it=766149 colorings=617800 lazy-girth=148349 last: m=72 classes=6 cclen=87 t=954s
[23:59:44] it=766414 colorings=618000 lazy-girth=148414 last: m=72 classes=6 cclen=82 t=955s
[23:59:46] it=766666 colorings=618200 lazy-girth=148466 last: m=72 classes=6 cclen=85 t=956s
[23:59:47] it=766960 colorings=618400 lazy-girth=148560 last: m=72 classes=6 cclen=83 t=957s
[23:59:47] it=767191 colorings=618600 lazy-girth=148591 last: m=72 classes=6 cclen=81 t=958s
[23:59:48] it=767425 colorings=618800 lazy-girth=148625 last: m=72 classes=6 cclen=82 t=958s
[23:59:48] it=767775 colorings=619000 lazy-girth=148775 last: m=72 classes=6 cclen=87 t=959s
[23:59:49] it=768102 colorings=619200 lazy-girth=148902 last: m=72 classes=6 cclen=75 t=959s
[23:59:49] it=768320 colorings=619400 lazy-girth=148920 last: m=72 classes=6 cclen=86 t=960s
[23:59:50] it=768546 colorings=619600 lazy-girth=148946 last: m=72 classes=6 cclen=82 t=960s
[23:59:50] it=768780 colorings=619800 lazy-girth=148980 last: m=72 classes=6 cclen=87 t=961s
[23:59:50] it=769005 colorings=620000 lazy-girth=149005 last: m=72 classes=6 cclen=84 t=961s
[23:59:51] it=769253 colorings=620200 lazy-girth=149053 last: m=72 classes=6 cclen=85 t=962s
[23:59:51] it=769482 colorings=620400 lazy-girth=149082 last: m=72 classes=6 cclen=85 t=962s
[23:59:51] it=769721 colorings=620600 lazy-girth=149121 last: m=72 classes=6 cclen=85 t=962s
[23:59:52] it=769943 colorings=620800 lazy-girth=149143 last: m=72 classes=6 cclen=86 t=963s
[23:59:52] it=770175 colorings=621000 lazy-girth=149175 last: m=72 classes=6 cclen=86 t=963s
[23:59:53] it=770411 colorings=621200 lazy-girth=149211 last: m=72 classes=6 cclen=82 t=963s
[23:59:53] it=770656 colorings=621400 lazy-girth=149256 last: m=72 classes=6 cclen=86 t=964s
[23:59:53] it=770896 colorings=621600 lazy-girth=149296 last: m=72 classes=6 cclen=87 t=964s
[23:59:54] it=771135 colorings=621800 lazy-girth=149335 last: m=72 classes=6 cclen=81 t=964s
[23:59:54] it=771381 colorings=622000 lazy-girth=149381 last: m=72 classes=6 cclen=83 t=965s
[23:59:54] it=771625 colorings=622200 lazy-girth=149425 last: m=72 classes=6 cclen=85 t=965s
[23:59:55] it=771874 colorings=622400 lazy-girth=149474 last: m=72 classes=6 cclen=86 t=966s
[23:59:55] it=772116 colorings=622600 lazy-girth=149516 last: m=72 classes=6 cclen=86 t=966s
[23:59:56] it=772352 colorings=622800 lazy-girth=149552 last: m=72 classes=6 cclen=83 t=967s
[23:59:56] it=772574 colorings=623000 lazy-girth=149574 last: m=72 classes=6 cclen=84 t=967s
[23:59:57] it=772843 colorings=623200 lazy-girth=149643 last: m=72 classes=6 cclen=82 t=968s
[23:59:57] it=773071 colorings=623400 lazy-girth=149671 last: m=72 classes=6 cclen=87 t=968s
[23:59:58] it=773306 colorings=623600 lazy-girth=149706 last: m=72 classes=6 cclen=85 t=969s
[23:59:58] it=773539 colorings=623800 lazy-girth=149739 last: m=72 classes=6 cclen=82 t=969s
[23:59:59] it=773776 colorings=624000 lazy-girth=149776 last: m=72 classes=6 cclen=86 t=969s
[23:59:59] it=774009 colorings=624200 lazy-girth=149809 last: m=72 classes=6 cclen=86 t=970s
[23:59:59] it=774254 colorings=624400 lazy-girth=149854 last: m=72 classes=6 cclen=84 t=970s
[00:00:00] it=774505 colorings=624600 lazy-girth=149905 last: m=72 classes=6 cclen=85 t=970s
[00:00:00] it=774735 colorings=624800 lazy-girth=149935 last: m=72 classes=6 cclen=86 t=971s
[00:00:00] it=774958 colorings=625000 lazy-girth=149958 last: m=72 classes=6 cclen=70 t=971s
[00:00:00] it=775194 colorings=625200 lazy-girth=149994 last: m=72 classes=6 cclen=84 t=971s
[00:00:01] it=775421 colorings=625400 lazy-girth=150021 last: m=72 classes=6 cclen=86 t=971s
[00:00:01] it=775672 colorings=625600 lazy-girth=150072 last: m=72 classes=6 cclen=86 t=972s
[00:00:02] it=775918 colorings=625800 lazy-girth=150118 last: m=72 classes=6 cclen=86 t=972s
[00:00:02] it=776169 colorings=626000 lazy-girth=150169 last: m=72 classes=6 cclen=84 t=973s
[00:00:02] it=776413 colorings=626200 lazy-girth=150213 last: m=72 classes=6 cclen=85 t=973s
[00:00:03] it=776662 colorings=626400 lazy-girth=150262 last: m=72 classes=6 cclen=83 t=973s
[00:00:04] it=776898 colorings=626600 lazy-girth=150298 last: m=72 classes=6 cclen=82 t=974s
[00:00:04] it=777136 colorings=626800 lazy-girth=150336 last: m=72 classes=6 cclen=84 t=975s
[00:00:05] it=777381 colorings=627000 lazy-girth=150381 last: m=72 classes=6 cclen=78 t=975s
[00:00:05] it=777610 colorings=627200 lazy-girth=150410 last: m=72 classes=6 cclen=85 t=976s
[00:00:06] it=777856 colorings=627400 lazy-girth=150456 last: m=72 classes=6 cclen=78 t=976s
[00:00:06] it=778096 colorings=627600 lazy-girth=150496 last: m=72 classes=6 cclen=85 t=977s
[00:00:06] it=778350 colorings=627800 lazy-girth=150550 last: m=72 classes=6 cclen=84 t=977s
[00:00:07] it=778637 colorings=628000 lazy-girth=150637 last: m=72 classes=6 cclen=80 t=978s
[00:00:08] it=779106 colorings=628200 lazy-girth=150906 last: m=72 classes=6 cclen=86 t=979s
[00:00:09] it=779575 colorings=628400 lazy-girth=151175 last: m=72 classes=6 cclen=84 t=980s
[00:00:10] it=780000 colorings=628600 lazy-girth=151400 last: m=72 classes=6 cclen=75 t=981s
[00:00:11] it=780338 colorings=628800 lazy-girth=151538 last: m=72 classes=6 cclen=84 t=982s
[00:00:12] it=780717 colorings=629000 lazy-girth=151717 last: m=72 classes=6 cclen=86 t=982s
[00:00:12] it=781066 colorings=629200 lazy-girth=151866 last: m=72 classes=6 cclen=84 t=983s
[00:00:13] it=781474 colorings=629400 lazy-girth=152074 last: m=72 classes=6 cclen=72 t=984s
[00:00:14] it=781860 colorings=629600 lazy-girth=152260 last: m=72 classes=6 cclen=84 t=984s
[00:00:14] it=782239 colorings=629800 lazy-girth=152439 last: m=72 classes=6 cclen=74 t=985s
[00:00:15] it=782688 colorings=630000 lazy-girth=152688 last: m=72 classes=6 cclen=83 t=986s
[00:00:16] it=783085 colorings=630200 lazy-girth=152885 last: m=72 classes=6 cclen=85 t=987s
[00:00:17] it=783439 colorings=630400 lazy-girth=153039 last: m=72 classes=6 cclen=85 t=987s
[00:00:18] it=783836 colorings=630600 lazy-girth=153236 last: m=72 classes=6 cclen=86 t=988s
[00:00:18] it=784119 colorings=630800 lazy-girth=153319 last: m=72 classes=6 cclen=86 t=989s
[00:00:19] it=784347 colorings=631000 lazy-girth=153347 last: m=72 classes=6 cclen=86 t=990s
[00:00:19] it=784587 colorings=631200 lazy-girth=153387 last: m=72 classes=6 cclen=85 t=990s
[00:00:20] it=784824 colorings=631400 lazy-girth=153424 last: m=72 classes=6 cclen=86 t=991s
[00:00:21] it=785062 colorings=631600 lazy-girth=153462 last: m=72 classes=6 cclen=87 t=991s
[00:00:21] it=785300 colorings=631800 lazy-girth=153500 last: m=72 classes=6 cclen=83 t=992s
[00:00:22] it=785528 colorings=632000 lazy-girth=153528 last: m=72 classes=6 cclen=84 t=992s
[00:00:22] it=785771 colorings=632200 lazy-girth=153571 last: m=72 classes=6 cclen=81 t=993s
[00:00:23] it=786001 colorings=632400 lazy-girth=153601 last: m=72 classes=6 cclen=80 t=993s
[00:00:23] it=786230 colorings=632600 lazy-girth=153630 last: m=72 classes=6 cclen=83 t=994s
[00:00:24] it=786476 colorings=632800 lazy-girth=153676 last: m=72 classes=6 cclen=84 t=995s
[00:00:25] it=786721 colorings=633000 lazy-girth=153721 last: m=72 classes=6 cclen=84 t=996s
[00:00:25] it=786963 colorings=633200 lazy-girth=153763 last: m=72 classes=6 cclen=85 t=996s
[00:00:27] it=787197 colorings=633400 lazy-girth=153797 last: m=72 classes=6 cclen=86 t=997s
[00:00:27] it=787425 colorings=633600 lazy-girth=153825 last: m=72 classes=6 cclen=84 t=998s
[00:00:28] it=787662 colorings=633800 lazy-girth=153862 last: m=72 classes=6 cclen=86 t=999s
[00:00:29] it=787895 colorings=634000 lazy-girth=153895 last: m=72 classes=6 cclen=79 t=999s
[00:00:30] it=788141 colorings=634200 lazy-girth=153941 last: m=72 classes=6 cclen=83 t=1000s
[00:00:30] it=788369 colorings=634400 lazy-girth=153969 last: m=72 classes=6 cclen=86 t=1001s
[00:00:31] it=788632 colorings=634600 lazy-girth=154032 last: m=72 classes=6 cclen=84 t=1002s
[00:00:31] it=788865 colorings=634800 lazy-girth=154065 last: m=72 classes=6 cclen=87 t=1002s
[00:00:32] it=789101 colorings=635000 lazy-girth=154101 last: m=72 classes=6 cclen=86 t=1003s
[00:00:33] it=789367 colorings=635200 lazy-girth=154167 last: m=72 classes=6 cclen=75 t=1003s
[00:00:33] it=789605 colorings=635400 lazy-girth=154205 last: m=72 classes=6 cclen=86 t=1004s
[00:00:34] it=789841 colorings=635600 lazy-girth=154241 last: m=72 classes=6 cclen=85 t=1004s
[00:00:34] it=790076 colorings=635800 lazy-girth=154276 last: m=72 classes=6 cclen=80 t=1005s
[00:00:35] it=790306 colorings=636000 lazy-girth=154306 last: m=72 classes=6 cclen=84 t=1005s
[00:00:35] it=790534 colorings=636200 lazy-girth=154334 last: m=72 classes=6 cclen=87 t=1006s
[00:00:36] it=790754 colorings=636400 lazy-girth=154354 last: m=72 classes=6 cclen=81 t=1006s
[00:00:37] it=790986 colorings=636600 lazy-girth=154386 last: m=72 classes=6 cclen=84 t=1007s
[00:00:37] it=791231 colorings=636800 lazy-girth=154431 last: m=72 classes=6 cclen=84 t=1008s
[00:00:38] it=791452 colorings=637000 lazy-girth=154452 last: m=72 classes=6 cclen=80 t=1009s
[00:00:38] it=791682 colorings=637200 lazy-girth=154482 last: m=72 classes=6 cclen=85 t=1009s
[00:00:40] it=791912 colorings=637400 lazy-girth=154512 last: m=72 classes=6 cclen=82 t=1010s
[00:00:40] it=792144 colorings=637600 lazy-girth=154544 last: m=72 classes=6 cclen=78 t=1011s
[00:00:41] it=792375 colorings=637800 lazy-girth=154575 last: m=72 classes=6 cclen=86 t=1012s
[00:00:41] it=792647 colorings=638000 lazy-girth=154647 last: m=72 classes=6 cclen=84 t=1012s
[00:00:42] it=792887 colorings=638200 lazy-girth=154687 last: m=72 classes=6 cclen=87 t=1012s
[00:00:42] it=793100 colorings=638400 lazy-girth=154700 last: m=72 classes=6 cclen=85 t=1013s
[00:00:43] it=793331 colorings=638600 lazy-girth=154731 last: m=72 classes=6 cclen=84 t=1014s
[00:00:43] it=793575 colorings=638800 lazy-girth=154775 last: m=72 classes=6 cclen=86 t=1014s
[00:00:44] it=793819 colorings=639000 lazy-girth=154819 last: m=72 classes=6 cclen=83 t=1015s
[00:00:44] it=794037 colorings=639200 lazy-girth=154837 last: m=72 classes=6 cclen=83 t=1015s
[00:00:45] it=794247 colorings=639400 lazy-girth=154847 last: m=72 classes=6 cclen=87 t=1015s
[00:00:45] it=794463 colorings=639600 lazy-girth=154863 last: m=72 classes=6 cclen=86 t=1016s
[00:00:46] it=794694 colorings=639800 lazy-girth=154894 last: m=72 classes=6 cclen=79 t=1016s
[00:00:46] it=794910 colorings=640000 lazy-girth=154910 last: m=72 classes=6 cclen=83 t=1017s
[00:00:46] it=795127 colorings=640200 lazy-girth=154927 last: m=72 classes=6 cclen=86 t=1017s
[00:00:47] it=795354 colorings=640400 lazy-girth=154954 last: m=72 classes=6 cclen=86 t=1018s
[00:00:48] it=795566 colorings=640600 lazy-girth=154966 last: m=72 classes=6 cclen=86 t=1019s
[00:00:49] it=795809 colorings=640800 lazy-girth=155009 last: m=72 classes=6 cclen=85 t=1020s
[00:00:50] it=796036 colorings=641000 lazy-girth=155036 last: m=72 classes=6 cclen=83 t=1021s
[00:00:50] it=796292 colorings=641200 lazy-girth=155092 last: m=72 classes=6 cclen=83 t=1021s
[00:00:51] it=796533 colorings=641400 lazy-girth=155133 last: m=72 classes=6 cclen=80 t=1022s
[00:00:52] it=796757 colorings=641600 lazy-girth=155157 last: m=72 classes=6 cclen=83 t=1022s
[00:00:52] it=796986 colorings=641800 lazy-girth=155186 last: m=72 classes=6 cclen=87 t=1023s
[00:00:53] it=797226 colorings=642000 lazy-girth=155226 last: m=72 classes=6 cclen=84 t=1023s
[00:00:53] it=797478 colorings=642200 lazy-girth=155278 last: m=72 classes=6 cclen=82 t=1024s
[00:00:54] it=797733 colorings=642400 lazy-girth=155333 last: m=72 classes=6 cclen=87 t=1024s
[00:00:54] it=797973 colorings=642600 lazy-girth=155373 last: m=72 classes=6 cclen=87 t=1025s
[00:00:55] it=798223 colorings=642800 lazy-girth=155423 last: m=72 classes=6 cclen=86 t=1025s
[00:00:55] it=798454 colorings=643000 lazy-girth=155454 last: m=72 classes=6 cclen=78 t=1026s
[00:00:56] it=798701 colorings=643200 lazy-girth=155501 last: m=72 classes=6 cclen=74 t=1027s
[00:00:57] it=798945 colorings=643400 lazy-girth=155545 last: m=72 classes=6 cclen=85 t=1027s
[00:00:58] it=799195 colorings=643600 lazy-girth=155595 last: m=72 classes=6 cclen=86 t=1029s
[00:00:59] it=799487 colorings=643800 lazy-girth=155687 last: m=72 classes=6 cclen=80 t=1029s
[00:00:59] it=799793 colorings=644000 lazy-girth=155793 last: m=72 classes=6 cclen=86 t=1030s
[00:01:00] it=800097 colorings=644200 lazy-girth=155897 last: m=72 classes=6 cclen=85 t=1031s
[00:01:00] it=800424 colorings=644400 lazy-girth=156024 last: m=72 classes=6 cclen=86 t=1031s
[00:01:01] it=800718 colorings=644600 lazy-girth=156118 last: m=72 classes=6 cclen=87 t=1032s
[00:01:02] it=801029 colorings=644800 lazy-girth=156229 last: m=72 classes=6 cclen=85 t=1033s
[00:01:03] it=801336 colorings=645000 lazy-girth=156336 last: m=72 classes=6 cclen=84 t=1034s
[00:01:04] it=801600 colorings=645200 lazy-girth=156400 last: m=72 classes=6 cclen=86 t=1035s
[00:01:05] it=801839 colorings=645400 lazy-girth=156439 last: m=72 classes=6 cclen=84 t=1035s
[00:01:05] it=802088 colorings=645600 lazy-girth=156488 last: m=72 classes=6 cclen=82 t=1036s
[00:01:06] it=802320 colorings=645800 lazy-girth=156520 last: m=72 classes=6 cclen=86 t=1036s
[00:01:06] it=802549 colorings=646000 lazy-girth=156549 last: m=72 classes=6 cclen=85 t=1037s
[00:01:07] it=802801 colorings=646200 lazy-girth=156601 last: m=72 classes=6 cclen=85 t=1038s
[00:01:07] it=803033 colorings=646400 lazy-girth=156633 last: m=72 classes=6 cclen=81 t=1038s
[00:01:08] it=803267 colorings=646600 lazy-girth=156667 last: m=72 classes=6 cclen=82 t=1039s
[00:01:09] it=803491 colorings=646800 lazy-girth=156691 last: m=72 classes=6 cclen=87 t=1039s
[00:01:10] it=803749 colorings=647000 lazy-girth=156749 last: m=72 classes=6 cclen=84 t=1041s
[00:01:11] it=804025 colorings=647200 lazy-girth=156825 last: m=72 classes=6 cclen=84 t=1042s
[00:01:13] it=804296 colorings=647400 lazy-girth=156896 last: m=72 classes=6 cclen=86 t=1044s
[00:01:14] it=804562 colorings=647600 lazy-girth=156962 last: m=72 classes=6 cclen=83 t=1045s
[00:01:15] it=804832 colorings=647800 lazy-girth=157032 last: m=72 classes=6 cclen=86 t=1046s
[00:01:17] it=805098 colorings=648000 lazy-girth=157098 last: m=72 classes=6 cclen=83 t=1048s
[00:01:18] it=805331 colorings=648200 lazy-girth=157131 last: m=72 classes=6 cclen=85 t=1049s
[00:01:19] it=805558 colorings=648400 lazy-girth=157158 last: m=72 classes=6 cclen=78 t=1049s
[00:01:19] it=805806 colorings=648600 lazy-girth=157206 last: m=72 classes=6 cclen=81 t=1050s
[00:01:20] it=806062 colorings=648800 lazy-girth=157262 last: m=72 classes=6 cclen=86 t=1051s
[00:01:21] it=806295 colorings=649000 lazy-girth=157295 last: m=72 classes=6 cclen=87 t=1052s
[00:01:22] it=806528 colorings=649200 lazy-girth=157328 last: m=72 classes=6 cclen=74 t=1053s
[00:01:24] it=806751 colorings=649400 lazy-girth=157351 last: m=72 classes=6 cclen=85 t=1054s
[00:01:24] it=806984 colorings=649600 lazy-girth=157384 last: m=72 classes=6 cclen=80 t=1055s
[00:01:25] it=807204 colorings=649800 lazy-girth=157404 last: m=72 classes=6 cclen=80 t=1056s
[00:01:26] it=807415 colorings=650000 lazy-girth=157415 last: m=72 classes=6 cclen=86 t=1057s
[00:01:27] it=807655 colorings=650200 lazy-girth=157455 last: m=72 classes=6 cclen=67 t=1057s
[00:01:27] it=807887 colorings=650400 lazy-girth=157487 last: m=72 classes=6 cclen=81 t=1058s
[00:01:28] it=808111 colorings=650600 lazy-girth=157511 last: m=72 classes=6 cclen=83 t=1059s
[00:01:29] it=808345 colorings=650800 lazy-girth=157545 last: m=72 classes=6 cclen=84 t=1060s
[00:01:30] it=808569 colorings=651000 lazy-girth=157569 last: m=72 classes=6 cclen=85 t=1061s
[00:01:31] it=808792 colorings=651200 lazy-girth=157592 last: m=72 classes=6 cclen=87 t=1061s
[00:01:31] it=809033 colorings=651400 lazy-girth=157633 last: m=72 classes=6 cclen=86 t=1062s
[00:01:32] it=809267 colorings=651600 lazy-girth=157667 last: m=72 classes=6 cclen=84 t=1063s
[00:01:33] it=809493 colorings=651800 lazy-girth=157693 last: m=72 classes=6 cclen=80 t=1064s
[00:01:34] it=809710 colorings=652000 lazy-girth=157710 last: m=72 classes=6 cclen=85 t=1065s
[00:01:35] it=809935 colorings=652200 lazy-girth=157735 last: m=72 classes=6 cclen=85 t=1066s
[00:01:36] it=810169 colorings=652400 lazy-girth=157769 last: m=72 classes=6 cclen=85 t=1067s
[00:01:37] it=810386 colorings=652600 lazy-girth=157786 last: m=72 classes=6 cclen=86 t=1067s
[00:01:37] it=810605 colorings=652800 lazy-girth=157805 last: m=72 classes=6 cclen=84 t=1068s
[00:01:38] it=810839 colorings=653000 lazy-girth=157839 last: m=72 classes=6 cclen=65 t=1068s
[00:01:38] it=811077 colorings=653200 lazy-girth=157877 last: m=72 classes=6 cclen=84 t=1069s
[00:01:40] it=811298 colorings=653400 lazy-girth=157898 last: m=72 classes=6 cclen=85 t=1070s
[00:01:40] it=811518 colorings=653600 lazy-girth=157918 last: m=72 classes=6 cclen=83 t=1071s
[00:01:41] it=811742 colorings=653800 lazy-girth=157942 last: m=72 classes=6 cclen=72 t=1071s
[00:01:41] it=811951 colorings=654000 lazy-girth=157951 last: m=72 classes=6 cclen=87 t=1072s
[00:01:42] it=812161 colorings=654200 lazy-girth=157961 last: m=72 classes=6 cclen=85 t=1072s
[00:01:44] it=812401 colorings=654400 lazy-girth=158001 last: m=72 classes=6 cclen=87 t=1074s
[00:01:45] it=812653 colorings=654600 lazy-girth=158053 last: m=72 classes=6 cclen=85 t=1075s
[00:01:45] it=812904 colorings=654800 lazy-girth=158104 last: m=72 classes=6 cclen=64 t=1076s
[00:01:47] it=813156 colorings=655000 lazy-girth=158156 last: m=72 classes=6 cclen=86 t=1077s
[00:01:48] it=813399 colorings=655200 lazy-girth=158199 last: m=72 classes=6 cclen=87 t=1079s
[00:01:48] it=813632 colorings=655400 lazy-girth=158232 last: m=72 classes=6 cclen=70 t=1079s
[00:01:49] it=813856 colorings=655600 lazy-girth=158256 last: m=72 classes=6 cclen=86 t=1080s
[00:01:50] it=814077 colorings=655800 lazy-girth=158277 last: m=72 classes=6 cclen=86 t=1080s
[00:01:51] it=814303 colorings=656000 lazy-girth=158303 last: m=72 classes=6 cclen=71 t=1082s
[00:01:51] it=814523 colorings=656200 lazy-girth=158323 last: m=72 classes=6 cclen=86 t=1082s
[00:01:52] it=814744 colorings=656400 lazy-girth=158344 last: m=72 classes=6 cclen=83 t=1083s
[00:01:53] it=814961 colorings=656600 lazy-girth=158361 last: m=72 classes=6 cclen=80 t=1083s
[00:01:53] it=815171 colorings=656800 lazy-girth=158371 last: m=72 classes=6 cclen=87 t=1084s
[00:01:55] it=815392 colorings=657000 lazy-girth=158392 last: m=72 classes=6 cclen=87 t=1086s
[00:01:56] it=815615 colorings=657200 lazy-girth=158415 last: m=72 classes=6 cclen=71 t=1086s
[00:01:56] it=815840 colorings=657400 lazy-girth=158440 last: m=72 classes=6 cclen=79 t=1087s
[00:01:57] it=816060 colorings=657600 lazy-girth=158460 last: m=72 classes=6 cclen=83 t=1087s
[00:01:58] it=816285 colorings=657800 lazy-girth=158485 last: m=72 classes=6 cclen=84 t=1089s
[00:01:59] it=816504 colorings=658000 lazy-girth=158504 last: m=72 classes=6 cclen=85 t=1089s
[00:01:59] it=816730 colorings=658200 lazy-girth=158530 last: m=72 classes=6 cclen=85 t=1090s
[00:02:00] it=816956 colorings=658400 lazy-girth=158556 last: m=72 classes=6 cclen=85 t=1091s
[00:02:01] it=817172 colorings=658600 lazy-girth=158572 last: m=72 classes=6 cclen=84 t=1092s
[00:02:02] it=817390 colorings=658800 lazy-girth=158590 last: m=72 classes=6 cclen=82 t=1093s
[00:02:03] it=817617 colorings=659000 lazy-girth=158617 last: m=72 classes=6 cclen=82 t=1094s
[00:02:05] it=817851 colorings=659200 lazy-girth=158651 last: m=72 classes=6 cclen=77 t=1096s
[00:02:07] it=818079 colorings=659400 lazy-girth=158679 last: m=72 classes=6 cclen=86 t=1097s
[00:02:08] it=818310 colorings=659600 lazy-girth=158710 last: m=72 classes=6 cclen=83 t=1099s
[00:02:08] it=818540 colorings=659800 lazy-girth=158740 last: m=72 classes=6 cclen=83 t=1099s
[00:02:10] it=818772 colorings=660000 lazy-girth=158772 last: m=72 classes=6 cclen=65 t=1101s
[00:02:12] it=818991 colorings=660200 lazy-girth=158791 last: m=72 classes=6 cclen=80 t=1103s
[00:02:13] it=819206 colorings=660400 lazy-girth=158806 last: m=72 classes=6 cclen=87 t=1104s
[00:02:14] it=819430 colorings=660600 lazy-girth=158830 last: m=72 classes=6 cclen=83 t=1105s
[00:02:16] it=819652 colorings=660800 lazy-girth=158852 last: m=72 classes=6 cclen=87 t=1106s
[00:02:17] it=819867 colorings=661000 lazy-girth=158867 last: m=72 classes=6 cclen=84 t=1108s
[00:02:18] it=820079 colorings=661200 lazy-girth=158879 last: m=72 classes=6 cclen=83 t=1109s
[00:02:20] it=820298 colorings=661400 lazy-girth=158898 last: m=72 classes=6 cclen=81 t=1111s
[00:02:22] it=820512 colorings=661600 lazy-girth=158912 last: m=72 classes=6 cclen=83 t=1113s
[00:02:24] it=820734 colorings=661800 lazy-girth=158934 last: m=72 classes=6 cclen=85 t=1115s
[00:02:26] it=820957 colorings=662000 lazy-girth=158957 last: m=72 classes=6 cclen=86 t=1116s
[00:02:26] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=820959 colorings=662002 lazy-girth=158957 time=1116s


==> anc/search/logs/slice_Z2xZ2xZ4_r2_g6.log <==
[22:44:52] slice r=2 H=Z2xZ2xZ4 |H|=16 n=32 classes=38 girth>=6 mindeg>=3
[22:44:52] eager C3/C4 clauses: 3984
[22:44:52] it=254 colorings=200 lazy-girth=54 last: m=48 classes=4 cclen=34 t=0s
[22:44:52] it=483 colorings=400 lazy-girth=83 last: m=48 classes=4 cclen=33 t=0s
[22:44:53] it=704 colorings=600 lazy-girth=104 last: m=48 classes=4 cclen=33 t=0s
[22:44:53] it=928 colorings=800 lazy-girth=128 last: m=48 classes=4 cclen=28 t=1s
[22:44:53] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=971 colorings=843 lazy-girth=128 time=1s


==> anc/search/logs/slice_Z2xZ2xZ4_r3_g6.log <==
[23:43:39] slice r=3 H=Z2xZ2xZ4 |H|=16 n=48 classes=81 girth>=6 mindeg>=3
[23:43:39] eager C3/C4 clauses: 27742
[23:43:40] it=370 colorings=200 lazy-girth=342 last: m=88 classes=7 cclen=72 t=0s
[23:43:40] it=714 colorings=400 lazy-girth=592 last: m=88 classes=7 cclen=74 t=1s
[23:43:40] it=985 colorings=600 lazy-girth=719 last: m=88 classes=7 cclen=63 t=1s
[23:43:40] it=1407 colorings=800 lazy-girth=1100 last: m=88 classes=7 cclen=72 t=1s
[23:43:41] it=1810 colorings=1000 lazy-girth=1412 last: m=88 classes=7 cclen=74 t=1s
[23:43:41] it=2211 colorings=1200 lazy-girth=1721 last: m=88 classes=7 cclen=71 t=2s
[23:43:41] it=2579 colorings=1400 lazy-girth=1955 last: m=88 classes=7 cclen=74 t=2s
[23:43:41] it=2981 colorings=1600 lazy-girth=2283 last: m=88 classes=7 cclen=49 t=2s
[23:43:42] it=3309 colorings=1800 lazy-girth=2504 last: m=88 classes=7 cclen=72 t=2s
[23:43:42] it=3654 colorings=2000 lazy-girth=2737 last: m=88 classes=7 cclen=74 t=3s
[23:43:42] it=3953 colorings=2200 lazy-girth=2898 last: m=88 classes=7 cclen=72 t=3s
[23:43:42] it=4240 colorings=2400 lazy-girth=3011 last: m=88 classes=7 cclen=70 t=3s
[23:43:43] it=4591 colorings=2600 lazy-girth=3205 last: m=96 classes=7 cclen=74 t=3s
[23:43:43] it=4930 colorings=2800 lazy-girth=3439 last: m=88 classes=7 cclen=72 t=3s
[23:43:43] it=5199 colorings=3000 lazy-girth=3544 last: m=88 classes=7 cclen=70 t=4s
[23:43:43] it=5521 colorings=3200 lazy-girth=3685 last: m=88 classes=7 cclen=67 t=4s
[23:43:43] it=5888 colorings=3400 lazy-girth=3927 last: m=88 classes=7 cclen=73 t=4s
[23:43:44] it=6219 colorings=3600 lazy-girth=4108 last: m=88 classes=7 cclen=72 t=4s
[23:43:44] it=6553 colorings=3800 lazy-girth=4278 last: m=88 classes=7 cclen=74 t=5s
[23:43:44] it=6852 colorings=4000 lazy-girth=4448 last: m=88 classes=7 cclen=72 t=5s
[23:43:44] it=7090 colorings=4200 lazy-girth=4502 last: m=96 classes=7 cclen=72 t=5s
[23:43:45] it=7437 colorings=4400 lazy-girth=4793 last: m=88 classes=7 cclen=65 t=5s
[23:43:45] it=7824 colorings=4600 lazy-girth=5085 last: m=88 classes=7 cclen=74 t=5s
[23:43:45] it=8187 colorings=4800 lazy-girth=5320 last: m=88 classes=7 cclen=74 t=6s
[23:43:45] it=8552 colorings=5000 lazy-girth=5566 last: m=88 classes=7 cclen=74 t=6s
[23:43:45] it=8905 colorings=5200 lazy-girth=5769 last: m=88 classes=7 cclen=74 t=6s
[23:43:46] it=9160 colorings=5400 lazy-girth=5843 last: m=88 classes=7 cclen=63 t=6s
[23:43:46] it=9447 colorings=5600 lazy-girth=5941 last: m=88 classes=7 cclen=70 t=6s
[23:43:46] it=9726 colorings=5800 lazy-girth=6047 last: m=88 classes=7 cclen=73 t=7s
[23:43:46] it=10100 colorings=6000 lazy-girth=6272 last: m=88 classes=7 cclen=72 t=7s
[23:43:47] it=10468 colorings=6200 lazy-girth=6489 last: m=88 classes=7 cclen=71 t=7s
[23:43:47] it=10859 colorings=6400 lazy-girth=6745 last: m=88 classes=7 cclen=65 t=7s
[23:43:47] it=11188 colorings=6600 lazy-girth=6931 last: m=88 classes=7 cclen=74 t=8s
[23:43:47] it=11615 colorings=6800 lazy-girth=7199 last: m=88 classes=7 cclen=72 t=8s
[23:43:48] it=11986 colorings=7000 lazy-girth=7425 last: m=96 classes=7 cclen=62 t=8s
[23:43:48] it=12358 colorings=7200 lazy-girth=7647 last: m=88 classes=7 cclen=74 t=8s
[23:43:48] it=12703 colorings=7400 lazy-girth=7829 last: m=88 classes=7 cclen=72 t=9s
[23:43:48] it=12985 colorings=7600 lazy-girth=7932 last: m=88 classes=7 cclen=70 t=9s
[23:43:48] it=13334 colorings=7800 lazy-girth=8158 last: m=88 classes=7 cclen=73 t=9s
[23:43:49] it=13671 colorings=8000 lazy-girth=8333 last: m=88 classes=7 cclen=72 t=9s
[23:43:49] it=14036 colorings=8200 lazy-girth=8525 last: m=88 classes=7 cclen=74 t=10s
[23:43:49] it=14369 colorings=8400 lazy-girth=8736 last: m=88 classes=7 cclen=73 t=10s
[23:43:49] it=14683 colorings=8600 lazy-girth=8856 last: m=88 classes=7 cclen=73 t=10s
[23:43:49] it=15030 colorings=8800 lazy-girth=9034 last: m=88 classes=7 cclen=68 t=10s
[23:43:50] it=15477 colorings=9000 lazy-girth=9290 last: m=88 classes=7 cclen=73 t=10s
[23:43:50] it=15762 colorings=9200 lazy-girth=9379 last: m=88 classes=7 cclen=73 t=11s
[23:43:50] it=16126 colorings=9400 lazy-girth=9546 last: m=88 classes=7 cclen=74 t=11s
[23:43:50] it=16417 colorings=9600 lazy-girth=9637 last: m=88 classes=7 cclen=74 t=11s
[23:43:50] it=16791 colorings=9800 lazy-girth=9811 last: m=88 classes=7 cclen=72 t=11s
[23:43:51] it=17099 colorings=10000 lazy-girth=9919 last: m=88 classes=7 cclen=74 t=11s
[23:43:51] it=17410 colorings=10200 lazy-girth=10030 last: m=88 classes=7 cclen=74 t=11s
[23:43:51] it=17835 colorings=10400 lazy-girth=10360 last: m=88 classes=7 cclen=61 t=12s
[23:43:51] it=18242 colorings=10600 lazy-girth=10645 last: m=88 classes=7 cclen=74 t=12s
[23:43:52] it=18655 colorings=10800 lazy-girth=10950 last: m=88 classes=7 cclen=72 t=12s
[23:43:52] it=19008 colorings=11000 lazy-girth=11123 last: m=88 classes=7 cclen=72 t=13s
[23:43:52] it=19335 colorings=11200 lazy-girth=11271 last: m=88 classes=7 cclen=71 t=13s
[23:43:52] it=19670 colorings=11400 lazy-girth=11422 last: m=88 classes=7 cclen=74 t=13s
[23:43:53] it=19909 colorings=11600 lazy-girth=11471 last: m=88 classes=7 cclen=72 t=13s
[23:43:53] it=20194 colorings=11800 lazy-girth=11575 last: m=88 classes=7 cclen=72 t=13s
[23:43:53] it=20473 colorings=12000 lazy-girth=11657 last: m=88 classes=7 cclen=74 t=14s
[23:43:53] it=20789 colorings=12200 lazy-girth=11790 last: m=88 classes=7 cclen=73 t=14s
[23:43:53] it=21113 colorings=12400 lazy-girth=11932 last: m=88 classes=7 cclen=73 t=14s
[23:43:54] it=21372 colorings=12600 lazy-girth=12001 last: m=88 classes=7 cclen=73 t=14s
[23:43:54] it=21672 colorings=12800 lazy-girth=12146 last: m=88 classes=7 cclen=71 t=14s
[23:43:54] it=22044 colorings=13000 lazy-girth=12394 last: m=88 classes=7 cclen=73 t=15s
[23:43:54] it=22458 colorings=13200 lazy-girth=12678 last: m=88 classes=7 cclen=72 t=15s
[23:43:55] it=22730 colorings=13400 lazy-girth=12769 last: m=88 classes=7 cclen=74 t=15s
[23:43:55] it=23005 colorings=13600 lazy-girth=12864 last: m=88 classes=7 cclen=73 t=15s
[23:43:55] it=23430 colorings=13800 lazy-girth=13139 last: m=88 classes=7 cclen=39 t=16s
[23:43:55] it=23794 colorings=14000 lazy-girth=13337 last: m=88 classes=7 cclen=69 t=16s
[23:43:55] it=24082 colorings=14200 lazy-girth=13441 last: m=88 classes=7 cclen=66 t=16s
[23:43:56] it=24335 colorings=14400 lazy-girth=13506 last: m=88 classes=7 cclen=74 t=16s
[23:43:56] it=24718 colorings=14600 lazy-girth=13735 last: m=88 classes=7 cclen=73 t=17s
[23:43:56] it=25072 colorings=14800 lazy-girth=13915 last: m=88 classes=7 cclen=68 t=17s
[23:43:56] it=25395 colorings=15000 lazy-girth=14057 last: m=88 classes=7 cclen=64 t=17s
[23:43:57] it=25652 colorings=15200 lazy-girth=14114 last: m=88 classes=7 cclen=73 t=17s
[23:43:57] it=25957 colorings=15400 lazy-girth=14219 last: m=88 classes=7 cclen=66 t=17s
[23:43:57] it=26210 colorings=15600 lazy-girth=14272 last: m=88 classes=7 cclen=74 t=17s
[23:43:57] it=26486 colorings=15800 lazy-girth=14348 last: m=88 classes=7 cclen=73 t=18s
[23:43:57] it=26755 colorings=16000 lazy-girth=14417 last: m=88 classes=7 cclen=73 t=18s
[23:43:57] it=27072 colorings=16200 lazy-girth=14534 last: m=88 classes=7 cclen=74 t=18s
[23:43:58] it=27399 colorings=16400 lazy-girth=14661 last: m=88 classes=7 cclen=74 t=18s
[23:43:58] it=27708 colorings=16600 lazy-girth=14770 last: m=88 classes=7 cclen=69 t=18s
[23:43:58] it=27965 colorings=16800 lazy-girth=14827 last: m=88 classes=7 cclen=74 t=19s
[23:43:58] it=28304 colorings=17000 lazy-girth=14966 last: m=88 classes=7 cclen=74 t=19s
[23:43:58] it=28530 colorings=17200 lazy-girth=14992 last: m=88 classes=7 cclen=74 t=19s
[23:43:58] it=28831 colorings=17400 lazy-girth=15093 last: m=88 classes=7 cclen=71 t=19s
[23:43:59] it=29079 colorings=17600 lazy-girth=15141 last: m=88 classes=7 cclen=74 t=19s
[23:43:59] it=29361 colorings=17800 lazy-girth=15223 last: m=88 classes=7 cclen=74 t=19s
[23:43:59] it=29624 colorings=18000 lazy-girth=15286 last: m=88 classes=7 cclen=73 t=19s
[23:43:59] it=29936 colorings=18200 lazy-girth=15398 last: m=88 classes=7 cclen=72 t=20s
[23:43:59] it=30195 colorings=18400 lazy-girth=15457 last: m=88 classes=7 cclen=74 t=20s
[23:43:59] it=30503 colorings=18600 lazy-girth=15565 last: m=88 classes=7 cclen=68 t=20s
[23:44:00] it=30833 colorings=18800 lazy-girth=15695 last: m=88 classes=7 cclen=74 t=20s
[23:44:00] it=31090 colorings=19000 lazy-girth=15752 last: m=88 classes=7 cclen=74 t=20s
[23:44:00] it=31388 colorings=19200 lazy-girth=15850 last: m=88 classes=7 cclen=74 t=21s
[23:44:00] it=31656 colorings=19400 lazy-girth=15918 last: m=88 classes=7 cclen=74 t=21s
[23:44:00] it=31972 colorings=19600 lazy-girth=16034 last: m=88 classes=7 cclen=74 t=21s
[23:44:01] it=32269 colorings=19800 lazy-girth=16131 last: m=88 classes=7 cclen=73 t=21s
[23:44:01] it=32582 colorings=20000 lazy-girth=16244 last: m=88 classes=7 cclen=71 t=21s
[23:44:01] it=32939 colorings=20200 lazy-girth=16440 last: m=88 classes=7 cclen=73 t=22s
[23:44:01] it=33277 colorings=20400 lazy-girth=16613 last: m=88 classes=7 cclen=63 t=22s
[23:44:02] it=33655 colorings=20600 lazy-girth=16855 last: m=88 classes=7 cclen=73 t=22s
[23:44:02] it=33996 colorings=20800 lazy-girth=17040 last: m=88 classes=7 cclen=71 t=22s
[23:44:02] it=34327 colorings=21000 lazy-girth=17215 last: m=88 classes=7 cclen=71 t=23s
[23:44:02] it=34660 colorings=21200 lazy-girth=17385 last: m=88 classes=7 cclen=74 t=23s
[23:44:02] it=34921 colorings=21400 lazy-girth=17456 last: m=88 classes=7 cclen=73 t=23s
[23:44:03] it=35163 colorings=21600 lazy-girth=17511 last: m=88 classes=7 cclen=74 t=23s
[23:44:03] it=35531 colorings=21800 lazy-girth=17723 last: m=88 classes=7 cclen=74 t=24s
[23:44:03] it=35894 colorings=22000 lazy-girth=17961 last: m=88 classes=7 cclen=73 t=24s
[23:44:03] it=36279 colorings=22200 lazy-girth=18197 last: m=88 classes=7 cclen=70 t=24s
[23:44:04] it=36604 colorings=22400 lazy-girth=18369 last: m=88 classes=7 cclen=73 t=24s
[23:44:04] it=36975 colorings=22600 lazy-girth=18598 last: m=88 classes=7 cclen=72 t=25s
[23:44:04] it=37273 colorings=22800 lazy-girth=18712 last: m=88 classes=7 cclen=74 t=25s
[23:44:04] it=37543 colorings=23000 lazy-girth=18803 last: m=88 classes=7 cclen=72 t=25s
[23:44:05] it=37870 colorings=23200 lazy-girth=18965 last: m=88 classes=7 cclen=72 t=25s
[23:44:05] it=38222 colorings=23400 lazy-girth=19167 last: m=88 classes=7 cclen=73 t=26s
[23:44:05] it=38526 colorings=23600 lazy-girth=19302 last: m=88 classes=7 cclen=71 t=26s
[23:44:05] it=38847 colorings=23800 lazy-girth=19458 last: m=88 classes=7 cclen=70 t=26s
[23:44:06] it=39134 colorings=24000 lazy-girth=19567 last: m=88 classes=7 cclen=73 t=26s
[23:44:06] it=39395 colorings=24200 lazy-girth=19642 last: m=88 classes=7 cclen=71 t=26s
[23:44:06] it=39715 colorings=24400 lazy-girth=19824 last: m=88 classes=7 cclen=74 t=27s
[23:44:06] it=40059 colorings=24600 lazy-girth=19990 last: m=88 classes=7 cclen=73 t=27s
[23:44:07] it=40407 colorings=24800 lazy-girth=20162 last: m=88 classes=7 cclen=71 t=27s
[23:44:07] it=40723 colorings=25000 lazy-girth=20308 last: m=88 classes=7 cclen=74 t=27s
[23:44:07] it=41053 colorings=25200 lazy-girth=20453 last: m=88 classes=7 cclen=74 t=28s
[23:44:07] it=41444 colorings=25400 lazy-girth=20697 last: m=88 classes=7 cclen=74 t=28s
[23:44:08] it=41802 colorings=25600 lazy-girth=20898 last: m=96 classes=7 cclen=74 t=28s
[23:44:08] it=42140 colorings=25800 lazy-girth=21052 last: m=96 classes=7 cclen=62 t=28s
[23:44:08] it=42450 colorings=26000 lazy-girth=21176 last: m=88 classes=7 cclen=72 t=29s
[23:44:08] it=42696 colorings=26200 lazy-girth=21227 last: m=88 classes=7 cclen=71 t=29s
[23:44:08] it=43037 colorings=26400 lazy-girth=21401 last: m=96 classes=7 cclen=74 t=29s
[23:44:09] it=43297 colorings=26600 lazy-girth=21481 last: m=96 classes=7 cclen=65 t=29s
[23:44:09] it=43592 colorings=26800 lazy-girth=21580 last: m=88 classes=7 cclen=70 t=30s
[23:44:09] it=43917 colorings=27000 lazy-girth=21716 last: m=96 classes=7 cclen=62 t=30s
[23:44:09] it=44225 colorings=27200 lazy-girth=21848 last: m=88 classes=7 cclen=65 t=30s
[23:44:10] it=44627 colorings=27400 lazy-girth=22099 last: m=88 classes=7 cclen=73 t=30s
[23:44:10] it=44955 colorings=27600 lazy-girth=22235 last: m=88 classes=7 cclen=72 t=31s
[23:44:10] it=45271 colorings=27800 lazy-girth=22376 last: m=72 classes=6 cclen=75 t=31s
[23:44:10] it=45670 colorings=28000 lazy-girth=22611 last: m=88 classes=7 cclen=74 t=31s
[23:44:11] it=45936 colorings=28200 lazy-girth=22679 last: m=88 classes=7 cclen=72 t=31s
[23:44:11] it=46239 colorings=28400 lazy-girth=22794 last: m=88 classes=7 cclen=72 t=32s
[23:44:11] it=46606 colorings=28600 lazy-girth=22961 last: m=88 classes=7 cclen=74 t=32s
[23:44:11] it=46959 colorings=28800 lazy-girth=23159 last: m=88 classes=7 cclen=63 t=32s
[23:44:12] it=47307 colorings=29000 lazy-girth=23351 last: m=88 classes=7 cclen=74 t=32s
[23:44:12] it=47555 colorings=29200 lazy-girth=23414 last: m=88 classes=7 cclen=73 t=32s
[23:44:12] it=47898 colorings=29400 lazy-girth=23572 last: m=88 classes=7 cclen=70 t=33s
[23:44:12] it=48250 colorings=29600 lazy-girth=23752 last: m=88 classes=7 cclen=73 t=33s
[23:44:13] it=48601 colorings=29800 lazy-girth=23903 last: m=88 classes=7 cclen=72 t=33s
[23:44:13] it=48962 colorings=30000 lazy-girth=24069 last: m=88 classes=7 cclen=74 t=34s
[23:44:13] it=49271 colorings=30200 lazy-girth=24192 last: m=88 classes=7 cclen=73 t=34s
[23:44:13] it=49582 colorings=30400 lazy-girth=24325 last: m=88 classes=7 cclen=69 t=34s
[23:44:14] it=49849 colorings=30600 lazy-girth=24404 last: m=88 classes=7 cclen=67 t=34s
[23:44:14] it=50212 colorings=30800 lazy-girth=24583 last: m=88 classes=7 cclen=74 t=34s
[23:44:14] it=50484 colorings=31000 lazy-girth=24662 last: m=88 classes=7 cclen=71 t=35s
[23:44:14] it=50761 colorings=31200 lazy-girth=24752 last: m=88 classes=7 cclen=71 t=35s
[23:44:15] it=51134 colorings=31400 lazy-girth=24952 last: m=88 classes=7 cclen=69 t=35s
[23:44:15] it=51487 colorings=31600 lazy-girth=25113 last: m=88 classes=7 cclen=73 t=35s
[23:44:15] it=51769 colorings=31800 lazy-girth=25201 last: m=88 classes=7 cclen=73 t=36s
[23:44:15] it=52065 colorings=32000 lazy-girth=25310 last: m=88 classes=7 cclen=73 t=36s
[23:44:16] it=52390 colorings=32200 lazy-girth=25447 last: m=88 classes=7 cclen=73 t=36s
[23:44:16] it=52702 colorings=32400 lazy-girth=25575 last: m=96 classes=7 cclen=61 t=36s
[23:44:16] it=52961 colorings=32600 lazy-girth=25634 last: m=88 classes=7 cclen=74 t=37s
[23:44:16] it=53280 colorings=32800 lazy-girth=25770 last: m=88 classes=7 cclen=72 t=37s
[23:44:16] it=53502 colorings=33000 lazy-girth=25792 last: m=88 classes=7 cclen=73 t=37s
[23:44:17] it=53729 colorings=33200 lazy-girth=25832 last: m=88 classes=7 cclen=71 t=37s
[23:44:17] it=53965 colorings=33400 lazy-girth=25883 last: m=88 classes=7 cclen=74 t=37s
[23:44:17] it=54179 colorings=33600 lazy-girth=25907 last: m=88 classes=7 cclen=73 t=38s
[23:44:17] it=54403 colorings=33800 lazy-girth=25938 last: m=88 classes=7 cclen=74 t=38s
[23:44:17] it=54622 colorings=34000 lazy-girth=25965 last: m=88 classes=7 cclen=73 t=38s
[23:44:17] it=54928 colorings=34200 lazy-girth=26093 last: m=88 classes=7 cclen=74 t=38s
[23:44:18] it=55189 colorings=34400 lazy-girth=26165 last: m=88 classes=7 cclen=72 t=38s
[23:44:18] it=55434 colorings=34600 lazy-girth=26214 last: m=88 classes=7 cclen=74 t=38s
[23:44:18] it=55643 colorings=34800 lazy-girth=26225 last: m=88 classes=7 cclen=74 t=39s
[23:44:18] it=55847 colorings=35000 lazy-girth=26231 last: m=88 classes=7 cclen=73 t=39s
[23:44:18] it=56056 colorings=35200 lazy-girth=26240 last: m=88 classes=7 cclen=73 t=39s
[23:44:18] it=56260 colorings=35400 lazy-girth=26244 last: m=88 classes=7 cclen=72 t=39s
[23:44:18] it=56470 colorings=35600 lazy-girth=26254 last: m=88 classes=7 cclen=74 t=39s
[23:44:19] it=56672 colorings=35800 lazy-girth=26256 last: m=88 classes=7 cclen=74 t=39s
[23:44:19] it=56878 colorings=36000 lazy-girth=26262 last: m=88 classes=7 cclen=68 t=40s
[23:44:19] it=57220 colorings=36200 lazy-girth=26524 last: m=88 classes=7 cclen=71 t=40s
[23:44:20] it=57699 colorings=36400 lazy-girth=26964 last: m=96 classes=7 cclen=73 t=40s
[23:44:20] it=58059 colorings=36600 lazy-girth=27219 last: m=88 classes=7 cclen=72 t=41s
[23:44:20] it=58454 colorings=36800 lazy-girth=27522 last: m=88 classes=7 cclen=72 t=41s
[23:44:21] it=58816 colorings=37000 lazy-girth=27747 last: m=96 classes=7 cclen=69 t=41s
[23:44:21] it=59210 colorings=37200 lazy-girth=28028 last: m=88 classes=7 cclen=74 t=41s
[23:44:21] it=59640 colorings=37400 lazy-girth=28321 last: m=88 classes=7 cclen=67 t=42s
[23:44:22] it=60116 colorings=37600 lazy-girth=28718 last: m=96 classes=7 cclen=73 t=42s
[23:44:22] it=60484 colorings=37800 lazy-girth=28935 last: m=88 classes=7 cclen=74 t=43s
[23:44:22] it=60852 colorings=38000 lazy-girth=29138 last: m=88 classes=7 cclen=74 t=43s
[23:44:22] it=61265 colorings=38200 lazy-girth=29408 last: m=88 classes=7 cclen=73 t=43s
[23:44:23] it=61708 colorings=38400 lazy-girth=29720 last: m=88 classes=7 cclen=74 t=43s
[23:44:23] it=62056 colorings=38600 lazy-girth=29890 last: m=88 classes=7 cclen=72 t=44s
[23:44:23] it=62451 colorings=38800 lazy-girth=30131 last: m=88 classes=7 cclen=72 t=44s
[23:44:24] it=62888 colorings=39000 lazy-girth=30427 last: m=88 classes=7 cclen=69 t=44s
[23:44:24] it=63198 colorings=39200 lazy-girth=30561 last: m=88 classes=7 cclen=73 t=45s
[23:44:24] it=63582 colorings=39400 lazy-girth=30793 last: m=88 classes=7 cclen=74 t=45s
[23:44:25] it=63907 colorings=39600 lazy-girth=30944 last: m=88 classes=7 cclen=73 t=45s
[23:44:25] it=64270 colorings=39800 lazy-girth=31131 last: m=88 classes=7 cclen=74 t=45s
[23:44:25] it=64541 colorings=40000 lazy-girth=31212 last: m=96 classes=7 cclen=64 t=46s
[23:44:25] it=64963 colorings=40200 lazy-girth=31491 last: m=88 classes=7 cclen=70 t=46s
[23:44:26] it=65288 colorings=40400 lazy-girth=31659 last: m=96 classes=7 cclen=72 t=46s
[23:44:26] it=65741 colorings=40600 lazy-girth=32015 last: m=88 classes=7 cclen=69 t=47s
[23:44:26] it=66000 colorings=40800 lazy-girth=32096 last: m=88 classes=7 cclen=71 t=47s
[23:44:26] it=66292 colorings=41000 lazy-girth=32202 last: m=96 classes=7 cclen=62 t=47s
[23:44:27] it=66600 colorings=41200 lazy-girth=32348 last: m=88 classes=7 cclen=68 t=47s
[23:44:27] it=67053 colorings=41400 lazy-girth=32666 last: m=88 classes=7 cclen=74 t=48s
[23:44:27] it=67459 colorings=41600 lazy-girth=32957 last: m=88 classes=7 cclen=74 t=48s
[23:44:28] it=67819 colorings=41800 lazy-girth=33152 last: m=96 classes=7 cclen=53 t=48s
[23:44:28] it=68173 colorings=42000 lazy-girth=33312 last: m=96 classes=7 cclen=57 t=49s
[23:44:28] it=68553 colorings=42200 lazy-girth=33496 last: m=88 classes=7 cclen=73 t=49s
[23:44:29] it=68892 colorings=42400 lazy-girth=33638 last: m=88 classes=7 cclen=74 t=49s
[23:44:29] it=69268 colorings=42600 lazy-girth=33822 last: m=88 classes=7 cclen=73 t=49s
[23:44:29] it=69590 colorings=42800 lazy-girth=33988 last: m=88 classes=7 cclen=69 t=50s
[23:44:29] it=70017 colorings=43000 lazy-girth=34268 last: m=88 classes=7 cclen=74 t=50s
[23:44:30] it=70354 colorings=43200 lazy-girth=34413 last: m=88 classes=7 cclen=71 t=50s
[23:44:30] it=70666 colorings=43400 lazy-girth=34542 last: m=96 classes=7 cclen=72 t=51s
[23:44:30] it=71006 colorings=43600 lazy-girth=34709 last: m=88 classes=7 cclen=74 t=51s
[23:44:30] it=71381 colorings=43800 lazy-girth=34912 last: m=96 classes=7 cclen=73 t=51s
[23:44:31] it=71687 colorings=44000 lazy-girth=35023 last: m=88 classes=7 cclen=71 t=51s
[23:44:31] it=71975 colorings=44200 lazy-girth=35111 last: m=88 classes=7 cclen=69 t=52s
[23:44:31] it=72280 colorings=44400 lazy-girth=35216 last: m=88 classes=7 cclen=65 t=52s
[23:44:31] it=72604 colorings=44600 lazy-girth=35371 last: m=88 classes=7 cclen=65 t=52s
[23:44:32] it=72965 colorings=44800 lazy-girth=35573 last: m=88 classes=7 cclen=74 t=52s
[23:44:32] it=73408 colorings=45000 lazy-girth=35842 last: m=88 classes=7 cclen=73 t=53s
[23:44:32] it=73768 colorings=45200 lazy-girth=36028 last: m=88 classes=7 cclen=72 t=53s
[23:44:33] it=73998 colorings=45400 lazy-girth=36058 last: m=88 classes=7 cclen=70 t=53s
[23:44:33] it=74288 colorings=45600 lazy-girth=36164 last: m=88 classes=7 cclen=73 t=53s
[23:44:33] it=74566 colorings=45800 lazy-girth=36252 last: m=88 classes=7 cclen=73 t=54s
[23:44:33] it=74809 colorings=46000 lazy-girth=36299 last: m=88 classes=7 cclen=72 t=54s
[23:44:33] it=75147 colorings=46200 lazy-girth=36456 last: m=96 classes=7 cclen=74 t=54s
[23:44:34] it=75472 colorings=46400 lazy-girth=36601 last: m=88 classes=7 cclen=65 t=54s
[23:44:34] it=75676 colorings=46600 lazy-girth=36605 last: m=88 classes=7 cclen=73 t=54s
[23:44:34] it=75880 colorings=46800 lazy-girth=36609 last: m=88 classes=7 cclen=72 t=55s
[23:44:34] it=76092 colorings=47000 lazy-girth=36621 last: m=88 classes=7 cclen=74 t=55s
[23:44:34] it=76295 colorings=47200 lazy-girth=36624 last: m=88 classes=7 cclen=72 t=55s
[23:44:34] it=76497 colorings=47400 lazy-girth=36626 last: m=88 classes=7 cclen=74 t=55s
[23:44:35] it=76698 colorings=47600 lazy-girth=36627 last: m=88 classes=7 cclen=74 t=55s
[23:44:35] it=76899 colorings=47800 lazy-girth=36628 last: m=88 classes=7 cclen=71 t=55s
[23:44:35] it=77101 colorings=48000 lazy-girth=36630 last: m=88 classes=7 cclen=74 t=56s
[23:44:35] it=77316 colorings=48200 lazy-girth=36648 last: m=96 classes=7 cclen=74 t=56s
[23:44:35] it=77586 colorings=48400 lazy-girth=36725 last: m=88 classes=7 cclen=73 t=56s
[23:44:35] it=77821 colorings=48600 lazy-girth=36760 last: m=88 classes=7 cclen=73 t=56s
[23:44:36] it=78112 colorings=48800 lazy-girth=36851 last: m=88 classes=7 cclen=72 t=56s
[23:44:36] it=78436 colorings=49000 lazy-girth=36975 last: m=88 classes=7 cclen=68 t=57s
[23:44:36] it=78692 colorings=49200 lazy-girth=37031 last: m=88 classes=7 cclen=73 t=57s
[23:44:36] it=78966 colorings=49400 lazy-girth=37107 last: m=88 classes=7 cclen=72 t=57s
[23:44:37] it=79352 colorings=49600 lazy-girth=37319 last: m=88 classes=7 cclen=68 t=57s
[23:44:37] it=79602 colorings=49800 lazy-girth=37369 last: m=88 classes=7 cclen=70 t=58s
[23:44:37] it=79940 colorings=50000 lazy-girth=37526 last: m=88 classes=7 cclen=74 t=58s
[23:44:37] it=80291 colorings=50200 lazy-girth=37693 last: m=88 classes=7 cclen=73 t=58s
[23:44:38] it=80642 colorings=50400 lazy-girth=37869 last: m=88 classes=7 cclen=71 t=58s
[23:44:38] it=80886 colorings=50600 lazy-girth=37913 last: m=88 classes=7 cclen=73 t=59s
[23:44:38] it=81138 colorings=50800 lazy-girth=37965 last: m=88 classes=7 cclen=73 t=59s
[23:44:38] it=81395 colorings=51000 lazy-girth=38022 last: m=88 classes=7 cclen=68 t=59s
[23:44:39] it=81699 colorings=51200 lazy-girth=38136 last: m=88 classes=7 cclen=73 t=59s
[23:44:39] it=81981 colorings=51400 lazy-girth=38220 last: m=88 classes=7 cclen=69 t=60s
[23:44:39] it=82227 colorings=51600 lazy-girth=38269 last: m=88 classes=7 cclen=72 t=60s
[23:44:39] it=82534 colorings=51800 lazy-girth=38402 last: m=88 classes=7 cclen=73 t=60s
[23:44:40] it=82872 colorings=52000 lazy-girth=38575 last: m=88 classes=7 cclen=66 t=60s
[23:44:40] it=83115 colorings=52200 lazy-girth=38627 last: m=88 classes=7 cclen=69 t=61s
[23:44:40] it=83353 colorings=52400 lazy-girth=38665 last: m=88 classes=7 cclen=71 t=61s
[23:44:40] it=83600 colorings=52600 lazy-girth=38712 last: m=88 classes=7 cclen=74 t=61s
[23:44:41] it=83849 colorings=52800 lazy-girth=38761 last: m=88 classes=7 cclen=73 t=61s
[23:44:41] it=84092 colorings=53000 lazy-girth=38804 last: m=88 classes=7 cclen=72 t=61s
[23:44:41] it=84368 colorings=53200 lazy-girth=38880 last: m=88 classes=7 cclen=74 t=62s
[23:44:41] it=84602 colorings=53400 lazy-girth=38914 last: m=88 classes=7 cclen=74 t=62s
[23:44:41] it=84890 colorings=53600 lazy-girth=39002 last: m=88 classes=7 cclen=73 t=62s
[23:44:42] it=85137 colorings=53800 lazy-girth=39049 last: m=88 classes=7 cclen=68 t=62s
[23:44:42] it=85384 colorings=54000 lazy-girth=39096 last: m=88 classes=7 cclen=72 t=62s
[23:44:42] it=85639 colorings=54200 lazy-girth=39151 last: m=88 classes=7 cclen=59 t=63s
[23:44:42] it=85927 colorings=54400 lazy-girth=39239 last: m=88 classes=7 cclen=68 t=63s
[23:44:42] it=86176 colorings=54600 lazy-girth=39288 last: m=88 classes=7 cclen=73 t=63s
[23:44:43] it=86566 colorings=54800 lazy-girth=39495 last: m=96 classes=7 cclen=65 t=63s
[23:44:43] it=86980 colorings=55000 lazy-girth=39743 last: m=88 classes=7 cclen=70 t=64s
[23:44:44] it=87333 colorings=55200 lazy-girth=39922 last: m=96 classes=7 cclen=71 t=64s
[23:44:44] it=87672 colorings=55400 lazy-girth=40088 last: m=96 classes=7 cclen=72 t=64s
[23:44:44] it=88013 colorings=55600 lazy-girth=40263 last: m=88 classes=7 cclen=74 t=65s
[23:44:44] it=88307 colorings=55800 lazy-girth=40372 last: m=88 classes=7 cclen=73 t=65s
[23:44:45] it=88639 colorings=56000 lazy-girth=40537 last: m=88 classes=7 cclen=63 t=65s
[23:44:45] it=89072 colorings=56200 lazy-girth=40808 last: m=88 classes=7 cclen=73 t=66s
[23:44:45] it=89471 colorings=56400 lazy-girth=41046 last: m=88 classes=7 cclen=74 t=66s
[23:44:46] it=89809 colorings=56600 lazy-girth=41217 last: m=88 classes=7 cclen=73 t=66s
[23:44:46] it=90111 colorings=56800 lazy-girth=41334 last: m=88 classes=7 cclen=70 t=67s
[23:44:46] it=90561 colorings=57000 lazy-girth=41611 last: m=88 classes=7 cclen=71 t=67s
[23:44:47] it=90882 colorings=57200 lazy-girth=41750 last: m=88 classes=7 cclen=73 t=67s
[23:44:47] it=91182 colorings=57400 lazy-girth=41851 last: m=88 classes=7 cclen=74 t=68s
[23:44:47] it=91457 colorings=57600 lazy-girth=41947 last: m=88 classes=7 cclen=72 t=68s
[23:44:48] it=91834 colorings=57800 lazy-girth=42140 last: m=88 classes=7 cclen=73 t=69s
[23:44:49] it=92147 colorings=58000 lazy-girth=42261 last: m=88 classes=7 cclen=74 t=69s
[23:44:49] it=92455 colorings=58200 lazy-girth=42369 last: m=88 classes=7 cclen=71 t=70s
[23:44:49] it=92724 colorings=58400 lazy-girth=42438 last: m=88 classes=7 cclen=67 t=70s
[23:44:49] it=92957 colorings=58600 lazy-girth=42471 last: m=88 classes=7 cclen=73 t=70s
[23:44:50] it=93219 colorings=58800 lazy-girth=42533 last: m=88 classes=7 cclen=67 t=70s
[23:44:50] it=93453 colorings=59000 lazy-girth=42567 last: m=88 classes=7 cclen=65 t=70s
[23:44:50] it=93693 colorings=59200 lazy-girth=42607 last: m=88 classes=7 cclen=63 t=71s
[23:44:50] it=93967 colorings=59400 lazy-girth=42681 last: m=88 classes=7 cclen=73 t=71s
[23:44:50] it=94234 colorings=59600 lazy-girth=42748 last: m=88 classes=7 cclen=74 t=71s
[23:44:50] it=94484 colorings=59800 lazy-girth=42798 last: m=88 classes=7 cclen=71 t=71s
[23:44:51] it=94737 colorings=60000 lazy-girth=42851 last: m=88 classes=7 cclen=72 t=71s
[23:44:51] it=94987 colorings=60200 lazy-girth=42901 last: m=88 classes=7 cclen=72 t=71s
[23:44:51] it=95260 colorings=60400 lazy-girth=42974 last: m=88 classes=7 cclen=73 t=72s
[23:44:51] it=95534 colorings=60600 lazy-girth=43048 last: m=88 classes=7 cclen=73 t=72s
[23:44:51] it=95779 colorings=60800 lazy-girth=43093 last: m=88 classes=7 cclen=74 t=72s
[23:44:51] it=96037 colorings=61000 lazy-girth=43151 last: m=88 classes=7 cclen=71 t=72s
[23:44:52] it=96311 colorings=61200 lazy-girth=43225 last: m=88 classes=7 cclen=74 t=72s
[23:44:52] it=96568 colorings=61400 lazy-girth=43282 last: m=88 classes=7 cclen=72 t=72s
[23:44:52] it=96826 colorings=61600 lazy-girth=43340 last: m=88 classes=7 cclen=65 t=73s
[23:44:52] it=97083 colorings=61800 lazy-girth=43397 last: m=88 classes=7 cclen=68 t=73s
[23:44:52] it=97363 colorings=62000 lazy-girth=43477 last: m=88 classes=7 cclen=71 t=73s
[23:44:53] it=97634 colorings=62200 lazy-girth=43548 last: m=88 classes=7 cclen=72 t=73s
[23:44:53] it=97927 colorings=62400 lazy-girth=43641 last: m=88 classes=7 cclen=73 t=73s
[23:44:53] it=98205 colorings=62600 lazy-girth=43719 last: m=88 classes=7 cclen=74 t=74s
[23:44:53] it=98426 colorings=62800 lazy-girth=43740 last: m=88 classes=7 cclen=73 t=74s
[23:44:53] it=98713 colorings=63000 lazy-girth=43827 last: m=88 classes=7 cclen=70 t=74s
[23:44:53] it=98988 colorings=63200 lazy-girth=43902 last: m=88 classes=7 cclen=70 t=74s
[23:44:54] it=99257 colorings=63400 lazy-girth=43971 last: m=88 classes=7 cclen=74 t=74s
[23:44:54] it=99497 colorings=63600 lazy-girth=44011 last: m=88 classes=7 cclen=72 t=74s
[23:44:54] it=99759 colorings=63800 lazy-girth=44073 last: m=88 classes=7 cclen=70 t=75s
[23:44:54] it=100030 colorings=64000 lazy-girth=44144 last: m=88 classes=7 cclen=74 t=75s
[23:44:54] it=100245 colorings=64200 lazy-girth=44159 last: m=88 classes=7 cclen=70 t=75s
[23:44:55] it=100526 colorings=64400 lazy-girth=44297 last: m=96 classes=7 cclen=53 t=75s
[23:44:55] it=100851 colorings=64600 lazy-girth=44491 last: m=96 classes=7 cclen=69 t=76s
[23:44:55] it=101280 colorings=64800 lazy-girth=44817 last: m=96 classes=7 cclen=74 t=76s
[23:44:55] it=101534 colorings=65000 lazy-girth=44894 last: m=88 classes=7 cclen=73 t=76s
[23:44:56] it=101878 colorings=65200 lazy-girth=45089 last: m=88 classes=7 cclen=74 t=76s
[23:44:56] it=102114 colorings=65400 lazy-girth=45149 last: m=88 classes=7 cclen=70 t=77s
[23:44:56] it=102475 colorings=65600 lazy-girth=45368 last: m=96 classes=7 cclen=73 t=77s
[23:44:57] it=102868 colorings=65800 lazy-girth=45633 last: m=88 classes=7 cclen=71 t=77s
[23:44:57] it=103206 colorings=66000 lazy-girth=45802 last: m=88 classes=7 cclen=69 t=78s
[23:44:57] it=103539 colorings=66200 lazy-girth=45979 last: m=96 classes=7 cclen=74 t=78s
[23:44:57] it=103808 colorings=66400 lazy-girth=46067 last: m=88 classes=7 cclen=74 t=78s
[23:44:58] it=104082 colorings=66600 lazy-girth=46168 last: m=96 classes=7 cclen=59 t=78s
[23:44:58] it=104512 colorings=66800 lazy-girth=46486 last: m=88 classes=7 cclen=74 t=79s
[23:44:58] it=104857 colorings=67000 lazy-girth=46659 last: m=88 classes=7 cclen=74 t=79s
[23:44:59] it=105214 colorings=67200 lazy-girth=46870 last: m=88 classes=7 cclen=74 t=79s
[23:44:59] it=105564 colorings=67400 lazy-girth=47064 last: m=96 classes=7 cclen=61 t=80s
[23:44:59] it=105956 colorings=67600 lazy-girth=47315 last: m=88 classes=7 cclen=67 t=80s
[23:45:00] it=106311 colorings=67800 lazy-girth=47503 last: m=88 classes=7 cclen=73 t=80s
[23:45:00] it=106595 colorings=68000 lazy-girth=47614 last: m=88 classes=7 cclen=72 t=80s
[23:45:00] it=106918 colorings=68200 lazy-girth=47783 last: m=88 classes=7 cclen=72 t=81s
[23:45:00] it=107191 colorings=68400 lazy-girth=47885 last: m=88 classes=7 cclen=72 t=81s
[23:45:01] it=107570 colorings=68600 lazy-girth=48146 last: m=96 classes=7 cclen=66 t=81s
[23:45:01] it=107915 colorings=68800 lazy-girth=48343 last: m=88 classes=7 cclen=74 t=82s
[23:45:01] it=108236 colorings=69000 lazy-girth=48512 last: m=88 classes=7 cclen=73 t=82s
[23:45:02] it=108536 colorings=69200 lazy-girth=48640 last: m=88 classes=7 cclen=67 t=82s
[23:45:02] it=108818 colorings=69400 lazy-girth=48733 last: m=88 classes=7 cclen=74 t=82s
[23:45:02] it=109098 colorings=69600 lazy-girth=48852 last: m=88 classes=7 cclen=64 t=83s
[23:45:02] it=109438 colorings=69800 lazy-girth=49034 last: m=96 classes=7 cclen=61 t=83s
[23:45:03] it=109724 colorings=70000 lazy-girth=49150 last: m=88 classes=7 cclen=73 t=83s
[23:45:03] it=110045 colorings=70200 lazy-girth=49316 last: m=88 classes=7 cclen=72 t=84s
[23:45:03] it=110379 colorings=70400 lazy-girth=49505 last: m=96 classes=7 cclen=74 t=84s
[23:45:03] it=110666 colorings=70600 lazy-girth=49617 last: m=88 classes=7 cclen=73 t=84s
[23:45:04] it=110976 colorings=70800 lazy-girth=49760 last: m=88 classes=7 cclen=73 t=84s
[23:45:04] it=111243 colorings=71000 lazy-girth=49851 last: m=88 classes=7 cclen=72 t=85s
[23:45:04] it=111542 colorings=71200 lazy-girth=49981 last: m=88 classes=7 cclen=72 t=85s
[23:45:05] it=111920 colorings=71400 lazy-girth=50215 last: m=88 classes=7 cclen=72 t=85s
[23:45:05] it=112222 colorings=71600 lazy-girth=50351 last: m=88 classes=7 cclen=74 t=86s
[23:45:05] it=112546 colorings=71800 lazy-girth=50504 last: m=88 classes=7 cclen=74 t=86s
[23:45:05] it=112781 colorings=72000 lazy-girth=50548 last: m=88 classes=7 cclen=74 t=86s
[23:45:06] it=113089 colorings=72200 lazy-girth=50673 last: m=88 classes=7 cclen=74 t=86s
[23:45:06] it=113347 colorings=72400 lazy-girth=50742 last: m=88 classes=7 cclen=73 t=86s
[23:45:06] it=113629 colorings=72600 lazy-girth=50838 last: m=88 classes=7 cclen=69 t=87s
[23:45:06] it=113897 colorings=72800 lazy-girth=50923 last: m=88 classes=7 cclen=71 t=87s
[23:45:07] it=114120 colorings=73000 lazy-girth=50955 last: m=96 classes=7 cclen=62 t=87s
[23:45:07] it=114351 colorings=73200 lazy-girth=50989 last: m=88 classes=7 cclen=67 t=87s
[23:45:07] it=114656 colorings=73400 lazy-girth=51121 last: m=88 classes=7 cclen=73 t=88s
[23:45:07] it=114977 colorings=73600 lazy-girth=51266 last: m=88 classes=7 cclen=74 t=88s
[23:45:08] it=115239 colorings=73800 lazy-girth=51342 last: m=88 classes=7 cclen=73 t=88s
[23:45:08] it=115571 colorings=74000 lazy-girth=51497 last: m=88 classes=7 cclen=73 t=88s
[23:45:08] it=115934 colorings=74200 lazy-girth=51694 last: m=88 classes=7 cclen=68 t=89s
[23:45:08] it=116240 colorings=74400 lazy-girth=51821 last: m=88 classes=7 cclen=72 t=89s
[23:45:09] it=116553 colorings=74600 lazy-girth=51970 last: m=88 classes=7 cclen=73 t=89s
[23:45:09] it=116788 colorings=74800 lazy-girth=52017 last: m=96 classes=7 cclen=74 t=90s
[23:45:09] it=117111 colorings=75000 lazy-girth=52169 last: m=88 classes=7 cclen=74 t=90s
[23:45:10] it=117451 colorings=75200 lazy-girth=52350 last: m=88 classes=7 cclen=74 t=90s
[23:45:10] it=117752 colorings=75400 lazy-girth=52482 last: m=88 classes=7 cclen=74 t=91s
[23:45:10] it=118010 colorings=75600 lazy-girth=52559 last: m=88 classes=7 cclen=70 t=91s
[23:45:10] it=118313 colorings=75800 lazy-girth=52699 last: m=96 classes=7 cclen=73 t=91s
[23:45:11] it=118558 colorings=76000 lazy-girth=52760 last: m=88 classes=7 cclen=74 t=91s
[23:45:11] it=118866 colorings=76200 lazy-girth=52919 last: m=88 classes=7 cclen=73 t=92s
[23:45:11] it=119162 colorings=76400 lazy-girth=53038 last: m=88 classes=7 cclen=65 t=92s
[23:45:11] it=119425 colorings=76600 lazy-girth=53118 last: m=88 classes=7 cclen=74 t=92s
[23:45:12] it=119710 colorings=76800 lazy-girth=53223 last: m=88 classes=7 cclen=73 t=92s
[23:45:12] it=120035 colorings=77000 lazy-girth=53385 last: m=88 classes=7 cclen=71 t=93s
[23:45:12] it=120311 colorings=77200 lazy-girth=53479 last: m=88 classes=7 cclen=72 t=93s
[23:45:12] it=120562 colorings=77400 lazy-girth=53542 last: m=88 classes=7 cclen=48 t=93s
[23:45:13] it=120847 colorings=77600 lazy-girth=53648 last: m=88 classes=7 cclen=68 t=93s
[23:45:13] it=121112 colorings=77800 lazy-girth=53731 last: m=88 classes=7 cclen=69 t=94s
[23:45:13] it=121389 colorings=78000 lazy-girth=53823 last: m=88 classes=7 cclen=74 t=94s
[23:45:14] it=121647 colorings=78200 lazy-girth=53899 last: m=88 classes=7 cclen=73 t=94s
[23:45:14] it=121861 colorings=78400 lazy-girth=53916 last: m=88 classes=7 cclen=72 t=95s
[23:45:14] it=122108 colorings=78600 lazy-girth=53972 last: m=88 classes=7 cclen=60 t=95s
[23:45:14] it=122384 colorings=78800 lazy-girth=54071 last: m=88 classes=7 cclen=74 t=95s
[23:45:15] it=122647 colorings=79000 lazy-girth=54158 last: m=96 classes=7 cclen=72 t=95s
[23:45:15] it=122937 colorings=79200 lazy-girth=54263 last: m=88 classes=7 cclen=73 t=96s
[23:45:15] it=123183 colorings=79400 lazy-girth=54315 last: m=88 classes=7 cclen=73 t=96s
[23:45:16] it=123526 colorings=79600 lazy-girth=54538 last: m=88 classes=7 cclen=72 t=96s
[23:45:16] it=123851 colorings=79800 lazy-girth=54668 last: m=88 classes=7 cclen=73 t=97s
[23:45:16] it=124290 colorings=80000 lazy-girth=55016 last: m=88 classes=7 cclen=68 t=97s
[23:45:17] it=124669 colorings=80200 lazy-girth=55265 last: m=88 classes=7 cclen=71 t=97s
[23:45:17] it=124977 colorings=80400 lazy-girth=55393 last: m=88 classes=7 cclen=74 t=98s
[23:45:17] it=125194 colorings=80600 lazy-girth=55410 last: m=88 classes=7 cclen=73 t=98s
[23:45:18] it=125577 colorings=80800 lazy-girth=55651 last: m=88 classes=7 cclen=73 t=98s
[23:45:18] it=125886 colorings=81000 lazy-girth=55799 last: m=88 classes=7 cclen=74 t=99s
[23:45:18] it=126228 colorings=81200 lazy-girth=56020 last: m=88 classes=7 cclen=74 t=99s
[23:45:18] it=126574 colorings=81400 lazy-girth=56220 last: m=88 classes=7 cclen=72 t=99s
[23:45:19] it=126839 colorings=81600 lazy-girth=56309 last: m=88 classes=7 cclen=74 t=99s
[23:45:19] it=127052 colorings=81800 lazy-girth=56322 last: m=88 classes=7 cclen=72 t=100s
[23:45:19] it=127265 colorings=82000 lazy-girth=56335 last: m=88 classes=7 cclen=73 t=100s
[23:45:19] it=127639 colorings=82200 lazy-girth=56566 last: m=96 classes=7 cclen=57 t=100s
[23:45:20] it=128030 colorings=82400 lazy-girth=56797 last: m=96 classes=7 cclen=73 t=100s
[23:45:20] it=128389 colorings=82600 lazy-girth=56994 last: m=88 classes=7 cclen=74 t=101s
[23:45:20] it=128695 colorings=82800 lazy-girth=57126 last: m=88 classes=7 cclen=72 t=101s
[23:45:21] it=128923 colorings=83000 lazy-girth=57154 last: m=88 classes=7 cclen=73 t=101s
[23:45:21] it=129143 colorings=83200 lazy-girth=57174 last: m=88 classes=7 cclen=72 t=101s
[23:45:21] it=129364 colorings=83400 lazy-girth=57195 last: m=88 classes=7 cclen=74 t=101s
[23:45:21] it=129596 colorings=83600 lazy-girth=57227 last: m=88 classes=7 cclen=74 t=102s
[23:45:21] it=129813 colorings=83800 lazy-girth=57244 last: m=88 classes=7 cclen=72 t=102s
[23:45:21] it=130039 colorings=84000 lazy-girth=57270 last: m=88 classes=7 cclen=73 t=102s
[23:45:22] it=130280 colorings=84200 lazy-girth=57311 last: m=88 classes=7 cclen=74 t=102s
[23:45:22] it=130499 colorings=84400 lazy-girth=57330 last: m=88 classes=7 cclen=72 t=102s
[23:45:22] it=130711 colorings=84600 lazy-girth=57342 last: m=88 classes=7 cclen=61 t=102s
[23:45:22] it=130933 colorings=84800 lazy-girth=57364 last: m=88 classes=7 cclen=73 t=103s
[23:45:22] it=131149 colorings=85000 lazy-girth=57380 last: m=88 classes=7 cclen=72 t=103s
[23:45:22] it=131380 colorings=85200 lazy-girth=57411 last: m=88 classes=7 cclen=72 t=103s
[23:45:23] it=131595 colorings=85400 lazy-girth=57426 last: m=88 classes=7 cclen=73 t=103s
[23:45:23] it=131825 colorings=85600 lazy-girth=57456 last: m=88 classes=7 cclen=65 t=103s
[23:45:23] it=132044 colorings=85800 lazy-girth=57475 last: m=88 classes=7 cclen=68 t=103s
[23:45:23] it=132272 colorings=86000 lazy-girth=57503 last: m=88 classes=7 cclen=73 t=104s
[23:45:23] it=132481 colorings=86200 lazy-girth=57512 last: m=88 classes=7 cclen=72 t=104s
[23:45:23] it=132716 colorings=86400 lazy-girth=57547 last: m=88 classes=7 cclen=73 t=104s
[23:45:24] it=132924 colorings=86600 lazy-girth=57555 last: m=88 classes=7 cclen=70 t=104s
[23:45:24] it=133162 colorings=86800 lazy-girth=57593 last: m=88 classes=7 cclen=73 t=104s
[23:45:24] it=133389 colorings=87000 lazy-girth=57620 last: m=88 classes=7 cclen=71 t=105s
[23:45:24] it=133615 colorings=87200 lazy-girth=57646 last: m=88 classes=7 cclen=71 t=105s
[23:45:24] it=133833 colorings=87400 lazy-girth=57664 last: m=88 classes=7 cclen=74 t=105s
[23:45:24] it=134056 colorings=87600 lazy-girth=57687 last: m=88 classes=7 cclen=72 t=105s
[23:45:25] it=134289 colorings=87800 lazy-girth=57727 last: m=88 classes=7 cclen=73 t=105s
[23:45:25] it=134649 colorings=88000 lazy-girth=57918 last: m=88 classes=7 cclen=64 t=106s
[23:45:25] it=134991 colorings=88200 lazy-girth=58106 last: m=88 classes=7 cclen=73 t=106s
[23:45:25] it=135274 colorings=88400 lazy-girth=58195 last: m=88 classes=7 cclen=72 t=106s
[23:45:26] it=135745 colorings=88600 lazy-girth=58549 last: m=88 classes=7 cclen=67 t=106s
[23:45:26] it=136204 colorings=88800 lazy-girth=58905 last: m=88 classes=7 cclen=66 t=107s
[23:45:27] it=136574 colorings=89000 lazy-girth=59105 last: m=88 classes=7 cclen=74 t=107s
[23:45:27] it=136948 colorings=89200 lazy-girth=59316 last: m=88 classes=7 cclen=74 t=107s
[23:45:27] it=137314 colorings=89400 lazy-girth=59513 last: m=88 classes=7 cclen=74 t=108s
[23:45:28] it=137657 colorings=89600 lazy-girth=59693 last: m=88 classes=7 cclen=72 t=108s
[23:45:28] it=137955 colorings=89800 lazy-girth=59810 last: m=88 classes=7 cclen=74 t=108s
[23:45:28] it=138246 colorings=90000 lazy-girth=59915 last: m=96 classes=7 cclen=73 t=109s
[23:45:28] it=138527 colorings=90200 lazy-girth=60012 last: m=88 classes=7 cclen=72 t=109s
[23:45:29] it=138767 colorings=90400 lazy-girth=60053 last: m=88 classes=7 cclen=54 t=109s
[23:45:29] it=139059 colorings=90600 lazy-girth=60153 last: m=88 classes=7 cclen=74 t=109s
[23:45:30] it=139426 colorings=90800 lazy-girth=60395 last: m=88 classes=7 cclen=74 t=111s
[23:45:30] it=139635 colorings=91000 lazy-girth=60404 last: m=88 classes=7 cclen=72 t=111s
[23:45:30] it=140026 colorings=91200 lazy-girth=60678 last: m=88 classes=7 cclen=73 t=111s
[23:45:31] it=140491 colorings=91400 lazy-girth=61032 last: m=88 classes=7 cclen=73 t=112s
[23:45:31] it=140949 colorings=91600 lazy-girth=61331 last: m=88 classes=7 cclen=73 t=112s
[23:45:32] it=141343 colorings=91800 lazy-girth=61550 last: m=88 classes=7 cclen=74 t=112s
[23:45:32] it=141740 colorings=92000 lazy-girth=61787 last: m=88 classes=7 cclen=72 t=113s
[23:45:32] it=142077 colorings=92200 lazy-girth=61936 last: m=88 classes=7 cclen=72 t=113s
[23:45:33] it=142456 colorings=92400 lazy-girth=62212 last: m=88 classes=7 cclen=71 t=114s
[23:45:33] it=142856 colorings=92600 lazy-girth=62447 last: m=96 classes=7 cclen=70 t=114s
[23:45:34] it=143164 colorings=92800 lazy-girth=62587 last: m=88 classes=7 cclen=74 t=114s
[23:45:34] it=143418 colorings=93000 lazy-girth=62656 last: m=88 classes=7 cclen=65 t=114s
[23:45:34] it=143843 colorings=93200 lazy-girth=62947 last: m=88 classes=7 cclen=74 t=115s
[23:45:35] it=144237 colorings=93400 lazy-girth=63182 last: m=88 classes=7 cclen=74 t=115s
[23:45:35] it=144585 colorings=93600 lazy-girth=63349 last: m=88 classes=7 cclen=66 t=116s
[23:45:35] it=144984 colorings=93800 lazy-girth=63646 last: m=88 classes=7 cclen=74 t=116s
[23:45:36] it=145310 colorings=94000 lazy-girth=63793 last: m=88 classes=7 cclen=72 t=116s
[23:45:36] it=145560 colorings=94200 lazy-girth=63845 last: m=88 classes=7 cclen=73 t=117s
[23:45:36] it=145887 colorings=94400 lazy-girth=63993 last: m=88 classes=7 cclen=67 t=117s
[23:45:37] it=146292 colorings=94600 lazy-girth=64241 last: m=88 classes=7 cclen=74 t=117s
[23:45:37] it=146736 colorings=94800 lazy-girth=64515 last: m=88 classes=7 cclen=74 t=118s
[23:45:37] it=147053 colorings=95000 lazy-girth=64643 last: m=72 classes=6 cclen=75 t=118s
[23:45:38] it=147412 colorings=95200 lazy-girth=64837 last: m=88 classes=7 cclen=67 t=118s
[23:45:38] it=147808 colorings=95400 lazy-girth=65078 last: m=88 classes=7 cclen=72 t=119s
[23:45:39] it=148178 colorings=95600 lazy-girth=65277 last: m=88 classes=7 cclen=72 t=119s
[23:45:39] it=148543 colorings=95800 lazy-girth=65472 last: m=88 classes=7 cclen=73 t=120s
[23:45:39] it=148881 colorings=96000 lazy-girth=65636 last: m=88 classes=7 cclen=73 t=120s
[23:45:40] it=149166 colorings=96200 lazy-girth=65725 last: m=88 classes=7 cclen=73 t=120s
[23:45:40] it=149564 colorings=96400 lazy-girth=65968 last: m=88 classes=7 cclen=74 t=121s
[23:45:40] it=149962 colorings=96600 lazy-girth=66206 last: m=88 classes=7 cclen=73 t=121s
[23:45:41] it=150337 colorings=96800 lazy-girth=66408 last: m=88 classes=7 cclen=74 t=121s
[23:45:41] it=150711 colorings=97000 lazy-girth=66599 last: m=88 classes=7 cclen=74 t=122s
[23:45:41] it=151022 colorings=97200 lazy-girth=66715 last: m=88 classes=7 cclen=51 t=122s
[23:45:42] it=151450 colorings=97400 lazy-girth=67013 last: m=88 classes=7 cclen=72 t=122s
[23:45:42] it=151790 colorings=97600 lazy-girth=67179 last: m=88 classes=7 cclen=72 t=123s
[23:45:43] it=152243 colorings=97800 lazy-girth=67492 last: m=88 classes=7 cclen=70 t=123s
[23:45:43] it=152525 colorings=98000 lazy-girth=67574 last: m=88 classes=7 cclen=72 t=124s
[23:45:43] it=152745 colorings=98200 lazy-girth=67595 last: m=88 classes=7 cclen=71 t=124s
[23:45:43] it=153055 colorings=98400 lazy-girth=67715 last: m=88 classes=7 cclen=71 t=124s
[23:45:44] it=153437 colorings=98600 lazy-girth=67945 last: m=88 classes=7 cclen=72 t=124s
[23:45:44] it=153850 colorings=98800 lazy-girth=68194 last: m=88 classes=7 cclen=67 t=125s
[23:45:45] it=154168 colorings=99000 lazy-girth=68312 last: m=88 classes=7 cclen=65 t=125s
[23:45:45] it=154488 colorings=99200 lazy-girth=68464 last: m=88 classes=7 cclen=73 t=126s
[23:45:45] it=154817 colorings=99400 lazy-girth=68635 last: m=88 classes=7 cclen=72 t=126s
[23:45:46] it=155179 colorings=99600 lazy-girth=68840 last: m=88 classes=7 cclen=74 t=126s
[23:45:46] it=155504 colorings=99800 lazy-girth=69002 last: m=88 classes=7 cclen=63 t=127s
[23:45:46] it=155746 colorings=100000 lazy-girth=69044 last: m=88 classes=7 cclen=73 t=127s
[23:45:46] it=156096 colorings=100200 lazy-girth=69249 last: m=88 classes=7 cclen=74 t=127s
[23:45:47] it=156592 colorings=100400 lazy-girth=69608 last: m=88 classes=7 cclen=74 t=128s
[23:45:47] it=156987 colorings=100600 lazy-girth=69817 last: m=88 classes=7 cclen=72 t=128s
[23:45:48] it=157321 colorings=100800 lazy-girth=69991 last: m=88 classes=7 cclen=68 t=128s
[23:45:48] it=157636 colorings=101000 lazy-girth=70131 last: m=88 classes=7 cclen=61 t=129s
[23:45:48] it=157900 colorings=101200 lazy-girth=70200 last: m=88 classes=7 cclen=74 t=129s
[23:45:49] it=158217 colorings=101400 lazy-girth=70339 last: m=88 classes=7 cclen=72 t=129s
[23:45:49] it=158533 colorings=101600 lazy-girth=70486 last: m=88 classes=7 cclen=73 t=130s
[23:45:49] it=158858 colorings=101800 lazy-girth=70641 last: m=88 classes=7 cclen=71 t=130s
[23:45:50] it=159081 colorings=102000 lazy-girth=70674 last: m=88 classes=7 cclen=73 t=130s
[23:45:50] it=159427 colorings=102200 lazy-girth=70860 last: m=96 classes=7 cclen=72 t=131s
[23:45:50] it=159747 colorings=102400 lazy-girth=71028 last: m=88 classes=7 cclen=61 t=131s
[23:45:51] it=160072 colorings=102600 lazy-girth=71202 last: m=88 classes=7 cclen=73 t=131s
[23:45:51] it=160348 colorings=102800 lazy-girth=71309 last: m=88 classes=7 cclen=57 t=132s
[23:45:51] it=160695 colorings=103000 lazy-girth=71501 last: m=88 classes=7 cclen=74 t=132s
[23:45:52] it=160987 colorings=103200 lazy-girth=71613 last: m=88 classes=7 cclen=72 t=132s
[23:45:52] it=161270 colorings=103400 lazy-girth=71712 last: m=88 classes=7 cclen=73 t=133s
[23:45:52] it=161588 colorings=103600 lazy-girth=71867 last: m=88 classes=7 cclen=74 t=133s
[23:45:53] it=161903 colorings=103800 lazy-girth=71997 last: m=88 classes=7 cclen=66 t=133s
[23:45:53] it=162206 colorings=104000 lazy-girth=72130 last: m=96 classes=7 cclen=69 t=134s
[23:45:53] it=162418 colorings=104200 lazy-girth=72142 last: m=88 classes=7 cclen=73 t=134s
[23:45:54] it=162621 colorings=104400 lazy-girth=72145 last: m=88 classes=7 cclen=72 t=134s
[23:45:54] it=162826 colorings=104600 lazy-girth=72150 last: m=88 classes=7 cclen=63 t=134s
[23:45:54] it=163146 colorings=104800 lazy-girth=72307 last: m=88 classes=7 cclen=74 t=135s
[23:45:54] it=163469 colorings=105000 lazy-girth=72462 last: m=88 classes=7 cclen=74 t=135s
[23:45:55] it=163804 colorings=105200 lazy-girth=72628 last: m=88 classes=7 cclen=68 t=136s
[23:45:55] it=164125 colorings=105400 lazy-girth=72774 last: m=88 classes=7 cclen=71 t=136s
[23:45:56] it=164442 colorings=105600 lazy-girth=72900 last: m=88 classes=7 cclen=70 t=137s
[23:45:56] it=164698 colorings=105800 lazy-girth=72957 last: m=88 classes=7 cclen=73 t=137s
[23:45:57] it=165019 colorings=106000 lazy-girth=73098 last: m=88 classes=7 cclen=71 t=137s
[23:45:57] it=165283 colorings=106200 lazy-girth=73170 last: m=88 classes=7 cclen=73 t=137s
[23:45:57] it=165610 colorings=106400 lazy-girth=73315 last: m=88 classes=7 cclen=72 t=138s
[23:45:57] it=165862 colorings=106600 lazy-girth=73374 last: m=88 classes=7 cclen=66 t=138s
[23:45:58] it=166147 colorings=106800 lazy-girth=73476 last: m=88 classes=7 cclen=69 t=138s
[23:45:58] it=166410 colorings=107000 lazy-girth=73545 last: m=88 classes=7 cclen=71 t=139s
[23:45:58] it=166635 colorings=107200 lazy-girth=73573 last: m=96 classes=7 cclen=74 t=139s
[23:45:59] it=166974 colorings=107400 lazy-girth=73751 last: m=88 classes=7 cclen=74 t=139s
[23:45:59] it=167235 colorings=107600 lazy-girth=73830 last: m=96 classes=7 cclen=73 t=139s
[23:45:59] it=167580 colorings=107800 lazy-girth=73991 last: m=88 classes=7 cclen=73 t=140s
[23:45:59] it=167895 colorings=108000 lazy-girth=74119 last: m=88 classes=7 cclen=72 t=140s
[23:46:00] it=168210 colorings=108200 lazy-girth=74248 last: m=88 classes=7 cclen=74 t=140s
[23:46:00] it=168437 colorings=108400 lazy-girth=74284 last: m=88 classes=7 cclen=74 t=140s
[23:46:00] it=168670 colorings=108600 lazy-girth=74317 last: m=88 classes=7 cclen=73 t=141s
[23:46:00] it=169011 colorings=108800 lazy-girth=74501 last: m=88 classes=7 cclen=67 t=141s
[23:46:01] it=169304 colorings=109000 lazy-girth=74617 last: m=88 classes=7 cclen=73 t=141s
[23:46:01] it=169563 colorings=109200 lazy-girth=74688 last: m=88 classes=7 cclen=66 t=141s
[23:46:01] it=169883 colorings=109400 lazy-girth=74838 last: m=88 classes=7 cclen=74 t=142s
[23:46:01] it=170200 colorings=109600 lazy-girth=74982 last: m=88 classes=7 cclen=72 t=142s
[23:46:02] it=170454 colorings=109800 lazy-girth=75041 last: m=88 classes=7 cclen=72 t=142s
[23:46:02] it=170703 colorings=110000 lazy-girth=75090 last: m=88 classes=7 cclen=62 t=142s
[23:46:02] it=171065 colorings=110200 lazy-girth=75271 last: m=88 classes=7 cclen=74 t=143s
[23:46:02] it=171316 colorings=110400 lazy-girth=75327 last: m=88 classes=7 cclen=73 t=143s
[23:46:03] it=171671 colorings=110600 lazy-girth=75494 last: m=88 classes=7 cclen=72 t=143s
[23:46:03] it=171954 colorings=110800 lazy-girth=75586 last: m=88 classes=7 cclen=74 t=144s
[23:46:03] it=172229 colorings=111000 lazy-girth=75679 last: m=88 classes=7 cclen=71 t=144s
[23:46:04] it=172563 colorings=111200 lazy-girth=75828 last: m=88 classes=7 cclen=74 t=144s
[23:46:04] it=172849 colorings=111400 lazy-girth=75921 last: m=88 classes=7 cclen=74 t=144s
[23:46:04] it=173165 colorings=111600 lazy-girth=76041 last: m=88 classes=7 cclen=65 t=145s
[23:46:04] it=173455 colorings=111800 lazy-girth=76133 last: m=88 classes=7 cclen=73 t=145s
[23:46:05] it=173738 colorings=112000 lazy-girth=76236 last: m=88 classes=7 cclen=74 t=145s
[23:46:05] it=174017 colorings=112200 lazy-girth=76319 last: m=88 classes=7 cclen=74 t=146s
[23:46:05] it=174319 colorings=112400 lazy-girth=76426 last: m=88 classes=7 cclen=73 t=146s
[23:46:05] it=174588 colorings=112600 lazy-girth=76495 last: m=88 classes=7 cclen=73 t=146s
[23:46:06] it=174854 colorings=112800 lazy-girth=76562 last: m=88 classes=7 cclen=74 t=146s
[23:46:06] it=175121 colorings=113000 lazy-girth=76629 last: m=88 classes=7 cclen=74 t=147s
[23:46:06] it=175419 colorings=113200 lazy-girth=76730 last: m=88 classes=7 cclen=74 t=147s
[23:46:06] it=175678 colorings=113400 lazy-girth=76792 last: m=88 classes=7 cclen=72 t=147s
[23:46:07] it=175963 colorings=113600 lazy-girth=76878 last: m=88 classes=7 cclen=73 t=147s
[23:46:07] it=176230 colorings=113800 lazy-girth=76950 last: m=88 classes=7 cclen=71 t=148s
[23:46:07] it=176471 colorings=114000 lazy-girth=76991 last: m=88 classes=7 cclen=69 t=148s
[23:46:08] it=176760 colorings=114200 lazy-girth=77092 last: m=88 classes=7 cclen=71 t=148s
[23:46:08] it=177010 colorings=114400 lazy-girth=77152 last: m=96 classes=7 cclen=66 t=148s
[23:46:08] it=177243 colorings=114600 lazy-girth=77188 last: m=88 classes=7 cclen=74 t=149s
[23:46:08] it=177486 colorings=114800 lazy-girth=77235 last: m=88 classes=7 cclen=74 t=149s
[23:46:08] it=177734 colorings=115000 lazy-girth=77289 last: m=88 classes=7 cclen=74 t=149s
[23:46:09] it=178073 colorings=115200 lazy-girth=77440 last: m=88 classes=7 cclen=71 t=149s
[23:46:09] it=178346 colorings=115400 lazy-girth=77515 last: m=88 classes=7 cclen=74 t=150s
[23:46:09] it=178584 colorings=115600 lazy-girth=77554 last: m=88 classes=7 cclen=73 t=150s
[23:46:10] it=178856 colorings=115800 lazy-girth=77631 last: m=88 classes=7 cclen=72 t=150s
[23:46:10] it=179162 colorings=116000 lazy-girth=77748 last: m=88 classes=7 cclen=72 t=151s
[23:46:10] it=179406 colorings=116200 lazy-girth=77795 last: m=88 classes=7 cclen=71 t=151s
[23:46:10] it=179661 colorings=116400 lazy-girth=77850 last: m=88 classes=7 cclen=72 t=151s
[23:46:11] it=179942 colorings=116600 lazy-girth=77931 last: m=88 classes=7 cclen=69 t=151s
[23:46:11] it=180179 colorings=116800 lazy-girth=77968 last: m=88 classes=7 cclen=71 t=151s
[23:46:11] it=180426 colorings=117000 lazy-girth=78015 last: m=88 classes=7 cclen=63 t=152s
[23:46:11] it=180664 colorings=117200 lazy-girth=78053 last: m=88 classes=7 cclen=73 t=152s
[23:46:11] it=180896 colorings=117400 lazy-girth=78085 last: m=88 classes=7 cclen=74 t=152s
[23:46:12] it=181161 colorings=117600 lazy-girth=78152 last: m=88 classes=7 cclen=71 t=152s
[23:46:13] it=181392 colorings=117800 lazy-girth=78183 last: m=88 classes=7 cclen=70 t=154s
[23:46:14] it=181629 colorings=118000 lazy-girth=78220 last: m=88 classes=7 cclen=74 t=154s
[23:46:14] it=181852 colorings=118200 lazy-girth=78244 last: m=88 classes=7 cclen=74 t=154s
[23:46:14] it=182077 colorings=118400 lazy-girth=78269 last: m=88 classes=7 cclen=74 t=155s
[23:46:15] it=182306 colorings=118600 lazy-girth=78300 last: m=88 classes=7 cclen=74 t=155s
[23:46:15] it=182537 colorings=118800 lazy-girth=78332 last: m=88 classes=7 cclen=72 t=156s
[23:46:15] it=182765 colorings=119000 lazy-girth=78363 last: m=88 classes=7 cclen=74 t=156s
[23:46:15] it=182979 colorings=119200 lazy-girth=78377 last: m=88 classes=7 cclen=73 t=156s
[23:46:16] it=183196 colorings=119400 lazy-girth=78394 last: m=88 classes=7 cclen=66 t=156s
[23:46:16] it=183418 colorings=119600 lazy-girth=78416 last: m=88 classes=7 cclen=72 t=157s
[23:46:16] it=183635 colorings=119800 lazy-girth=78433 last: m=88 classes=7 cclen=74 t=157s
[23:46:16] it=183860 colorings=120000 lazy-girth=78458 last: m=88 classes=7 cclen=69 t=157s
[23:46:17] it=184072 colorings=120200 lazy-girth=78470 last: m=88 classes=7 cclen=72 t=157s
[23:46:17] it=184279 colorings=120400 lazy-girth=78477 last: m=88 classes=7 cclen=73 t=158s
[23:46:17] it=184486 colorings=120600 lazy-girth=78484 last: m=88 classes=7 cclen=71 t=158s
[23:46:17] it=184693 colorings=120800 lazy-girth=78491 last: m=88 classes=7 cclen=73 t=158s
[23:46:18] it=184900 colorings=121000 lazy-girth=78498 last: m=88 classes=7 cclen=65 t=158s
[23:46:18] it=185108 colorings=121200 lazy-girth=78506 last: m=88 classes=7 cclen=72 t=158s
[23:46:18] it=185314 colorings=121400 lazy-girth=78512 last: m=88 classes=7 cclen=73 t=159s
[23:46:18] it=185520 colorings=121600 lazy-girth=78518 last: m=88 classes=7 cclen=72 t=159s
[23:46:18] it=185728 colorings=121800 lazy-girth=78526 last: m=88 classes=7 cclen=62 t=159s
[23:46:19] it=185934 colorings=122000 lazy-girth=78532 last: m=88 classes=7 cclen=73 t=159s
[23:46:19] it=186148 colorings=122200 lazy-girth=78546 last: m=88 classes=7 cclen=69 t=159s
[23:46:19] it=186355 colorings=122400 lazy-girth=78553 last: m=88 classes=7 cclen=73 t=160s
[23:46:19] it=186560 colorings=122600 lazy-girth=78558 last: m=88 classes=7 cclen=74 t=160s
[23:46:20] it=186776 colorings=122800 lazy-girth=78574 last: m=88 classes=7 cclen=74 t=160s
[23:46:20] it=186986 colorings=123000 lazy-girth=78584 last: m=88 classes=7 cclen=73 t=160s
[23:46:20] it=187196 colorings=123200 lazy-girth=78594 last: m=88 classes=7 cclen=72 t=161s
[23:46:20] it=187411 colorings=123400 lazy-girth=78609 last: m=88 classes=7 cclen=73 t=161s
[23:46:20] it=187618 colorings=123600 lazy-girth=78616 last: m=88 classes=7 cclen=72 t=161s
[23:46:21] it=187982 colorings=123800 lazy-girth=78807 last: m=88 classes=7 cclen=55 t=161s
[23:46:21] it=188316 colorings=124000 lazy-girth=78960 last: m=88 classes=7 cclen=55 t=162s
[23:46:21] it=188584 colorings=124200 lazy-girth=79037 last: m=88 classes=7 cclen=72 t=162s
[23:46:22] it=188838 colorings=124400 lazy-girth=79099 last: m=88 classes=7 cclen=74 t=162s
[23:46:22] it=189146 colorings=124600 lazy-girth=79238 last: m=88 classes=7 cclen=73 t=163s
[23:46:22] it=189397 colorings=124800 lazy-girth=79295 last: m=88 classes=7 cclen=71 t=163s
[23:46:23] it=189676 colorings=125000 lazy-girth=79386 last: m=88 classes=7 cclen=73 t=163s
[23:46:23] it=189920 colorings=125200 lazy-girth=79440 last: m=88 classes=7 cclen=73 t=163s
[23:46:23] it=190242 colorings=125400 lazy-girth=79570 last: m=88 classes=7 cclen=74 t=164s
[23:46:23] it=190566 colorings=125600 lazy-girth=79706 last: m=88 classes=7 cclen=73 t=164s
[23:46:24] it=190916 colorings=125800 lazy-girth=79866 last: m=88 classes=7 cclen=69 t=164s
[23:46:24] it=191173 colorings=126000 lazy-girth=79930 last: m=88 classes=7 cclen=71 t=165s
[23:46:24] it=191453 colorings=126200 lazy-girth=80014 last: m=88 classes=7 cclen=74 t=165s
[23:46:25] it=191748 colorings=126400 lazy-girth=80127 last: m=96 classes=7 cclen=72 t=165s
[23:46:25] it=191976 colorings=126600 lazy-girth=80156 last: m=88 classes=7 cclen=68 t=166s
[23:46:25] it=192261 colorings=126800 lazy-girth=80244 last: m=88 classes=7 cclen=63 t=166s
[23:46:26] it=192564 colorings=127000 lazy-girth=80366 last: m=88 classes=7 cclen=74 t=166s
[23:46:26] it=192831 colorings=127200 lazy-girth=80436 last: m=88 classes=7 cclen=74 t=167s
[23:46:26] it=193065 colorings=127400 lazy-girth=80471 last: m=88 classes=7 cclen=74 t=167s
[23:46:27] it=193348 colorings=127600 lazy-girth=80570 last: m=88 classes=7 cclen=73 t=167s
[23:46:27] it=193638 colorings=127800 lazy-girth=80675 last: m=88 classes=7 cclen=73 t=168s
[23:46:27] it=193895 colorings=128000 lazy-girth=80734 last: m=88 classes=7 cclen=74 t=168s
[23:46:27] it=194125 colorings=128200 lazy-girth=80766 last: m=96 classes=7 cclen=72 t=168s
[23:46:28] it=194389 colorings=128400 lazy-girth=80834 last: m=88 classes=7 cclen=73 t=168s
[23:46:28] it=194629 colorings=128600 lazy-girth=80876 last: m=88 classes=7 cclen=73 t=169s
[23:46:28] it=194901 colorings=128800 lazy-girth=80963 last: m=88 classes=7 cclen=73 t=169s
[23:46:29] it=195167 colorings=129000 lazy-girth=81046 last: m=88 classes=7 cclen=71 t=169s
[23:46:29] it=195389 colorings=129200 lazy-girth=81074 last: m=88 classes=7 cclen=73 t=170s
[23:46:29] it=195631 colorings=129400 lazy-girth=81121 last: m=88 classes=7 cclen=70 t=170s
[23:46:30] it=195871 colorings=129600 lazy-girth=81173 last: m=88 classes=7 cclen=74 t=170s
[23:46:30] it=196103 colorings=129800 lazy-girth=81208 last: m=88 classes=7 cclen=73 t=171s
[23:46:30] it=196345 colorings=130000 lazy-girth=81259 last: m=88 classes=7 cclen=74 t=171s
[23:46:31] it=196585 colorings=130200 lazy-girth=81303 last: m=88 classes=7 cclen=71 t=171s
[23:46:31] it=196810 colorings=130400 lazy-girth=81328 last: m=88 classes=7 cclen=74 t=172s
[23:46:31] it=197053 colorings=130600 lazy-girth=81379 last: m=88 classes=7 cclen=67 t=172s
[23:46:32] it=197281 colorings=130800 lazy-girth=81409 last: m=88 classes=7 cclen=65 t=172s
[23:46:32] it=197489 colorings=131000 lazy-girth=81417 last: m=88 classes=7 cclen=71 t=172s
[23:46:32] it=197711 colorings=131200 lazy-girth=81440 last: m=88 classes=7 cclen=73 t=173s
[23:46:33] it=197961 colorings=131400 lazy-girth=81494 last: m=88 classes=7 cclen=57 t=173s
[23:46:33] it=198224 colorings=131600 lazy-girth=81560 last: m=88 classes=7 cclen=73 t=174s
[23:46:33] it=198445 colorings=131800 lazy-girth=81581 last: m=88 classes=7 cclen=72 t=174s
[23:46:33] it=198691 colorings=132000 lazy-girth=81629 last: m=88 classes=7 cclen=74 t=174s
[23:46:34] it=198954 colorings=132200 lazy-girth=81698 last: m=88 classes=7 cclen=73 t=174s
[23:46:34] it=199205 colorings=132400 lazy-girth=81759 last: m=88 classes=7 cclen=73 t=175s
[23:46:34] it=199471 colorings=132600 lazy-girth=81833 last: m=88 classes=7 cclen=70 t=175s
[23:46:35] it=199703 colorings=132800 lazy-girth=81869 last: m=88 classes=7 cclen=72 t=175s
[23:46:35] it=199928 colorings=133000 lazy-girth=81899 last: m=88 classes=7 cclen=74 t=175s
[23:46:35] it=200159 colorings=133200 lazy-girth=81932 last: m=88 classes=7 cclen=74 t=176s
[23:46:35] it=200466 colorings=133400 lazy-girth=82048 last: m=88 classes=7 cclen=74 t=176s
[23:46:36] it=200725 colorings=133600 lazy-girth=82110 last: m=88 classes=7 cclen=71 t=176s
[23:46:36] it=200929 colorings=133800 lazy-girth=82114 last: m=88 classes=7 cclen=72 t=177s
[23:46:36] it=201131 colorings=134000 lazy-girth=82116 last: m=88 classes=7 cclen=73 t=177s
[23:46:36] it=201394 colorings=134200 lazy-girth=82179 last: m=88 classes=7 cclen=61 t=177s
[23:46:37] it=201607 colorings=134400 lazy-girth=82192 last: m=88 classes=7 cclen=73 t=177s
[23:46:37] it=201955 colorings=134600 lazy-girth=82340 last: m=88 classes=7 cclen=73 t=178s
[23:46:37] it=202225 colorings=134800 lazy-girth=82410 last: m=88 classes=7 cclen=68 t=178s
[23:46:38] it=202450 colorings=135000 lazy-girth=82435 last: m=88 classes=7 cclen=74 t=178s
[23:46:38] it=202660 colorings=135200 lazy-girth=82445 last: m=88 classes=7 cclen=72 t=179s
[23:46:38] it=202867 colorings=135400 lazy-girth=82452 last: m=88 classes=7 cclen=61 t=179s
[23:46:38] it=203073 colorings=135600 lazy-girth=82458 last: m=88 classes=7 cclen=74 t=179s
[23:46:38] it=203276 colorings=135800 lazy-girth=82461 last: m=88 classes=7 cclen=73 t=179s
[23:46:39] it=203478 colorings=136000 lazy-girth=82463 last: m=88 classes=7 cclen=72 t=179s
[23:46:39] it=203681 colorings=136200 lazy-girth=82466 last: m=88 classes=7 cclen=67 t=179s
[23:46:39] it=203890 colorings=136400 lazy-girth=82475 last: m=88 classes=7 cclen=73 t=180s
[23:46:39] it=204096 colorings=136600 lazy-girth=82481 last: m=88 classes=7 cclen=74 t=180s
[23:46:39] it=204299 colorings=136800 lazy-girth=82484 last: m=88 classes=7 cclen=74 t=180s
[23:46:40] it=204500 colorings=137000 lazy-girth=82485 last: m=88 classes=7 cclen=74 t=180s
[23:46:40] it=204723 colorings=137200 lazy-girth=82512 last: m=88 classes=7 cclen=73 t=180s
[23:46:40] it=204968 colorings=137400 lazy-girth=82558 last: m=88 classes=7 cclen=71 t=181s
[23:46:40] it=205246 colorings=137600 lazy-girth=82641 last: m=88 classes=7 cclen=72 t=181s
[23:46:41] it=205492 colorings=137800 lazy-girth=82687 last: m=88 classes=7 cclen=74 t=181s
[23:46:41] it=205739 colorings=138000 lazy-girth=82734 last: m=88 classes=7 cclen=73 t=182s
[23:46:41] it=205987 colorings=138200 lazy-girth=82786 last: m=96 classes=7 cclen=63 t=182s
[23:46:42] it=206199 colorings=138400 lazy-girth=82798 last: m=88 classes=7 cclen=71 t=182s
[23:46:42] it=206427 colorings=138600 lazy-girth=82827 last: m=96 classes=7 cclen=64 t=183s
[23:46:42] it=206649 colorings=138800 lazy-girth=82849 last: m=88 classes=7 cclen=73 t=183s
[23:46:42] it=206871 colorings=139000 lazy-girth=82873 last: m=88 classes=7 cclen=74 t=183s
[23:46:43] it=207097 colorings=139200 lazy-girth=82900 last: m=88 classes=7 cclen=73 t=183s
[23:46:43] it=207330 colorings=139400 lazy-girth=82933 last: m=88 classes=7 cclen=73 t=184s
[23:46:43] it=207559 colorings=139600 lazy-girth=82962 last: m=88 classes=7 cclen=73 t=184s
[23:46:44] it=207797 colorings=139800 lazy-girth=83005 last: m=88 classes=7 cclen=72 t=184s
[23:46:44] it=208009 colorings=140000 lazy-girth=83018 last: m=88 classes=7 cclen=74 t=185s
[23:46:44] it=208241 colorings=140200 lazy-girth=83052 last: m=88 classes=7 cclen=74 t=185s
[23:46:44] it=208461 colorings=140400 lazy-girth=83073 last: m=88 classes=7 cclen=72 t=185s
[23:46:45] it=208698 colorings=140600 lazy-girth=83112 last: m=88 classes=7 cclen=72 t=185s
[23:46:45] it=208902 colorings=140800 lazy-girth=83116 last: m=88 classes=7 cclen=73 t=186s
[23:46:45] it=209105 colorings=141000 lazy-girth=83119 last: m=88 classes=7 cclen=72 t=186s
[23:46:45] it=209330 colorings=141200 lazy-girth=83144 last: m=88 classes=7 cclen=69 t=186s
[23:46:46] it=209546 colorings=141400 lazy-girth=83161 last: m=88 classes=7 cclen=73 t=186s
[23:46:46] it=209783 colorings=141600 lazy-girth=83198 last: m=88 classes=7 cclen=73 t=187s
[23:46:46] it=210006 colorings=141800 lazy-girth=83221 last: m=88 classes=7 cclen=72 t=187s
[23:46:47] it=210207 colorings=142000 lazy-girth=83222 last: m=88 classes=7 cclen=74 t=187s
[23:46:47] it=210439 colorings=142200 lazy-girth=83259 last: m=72 classes=6 cclen=73 t=188s
[23:46:47] it=210661 colorings=142400 lazy-girth=83282 last: m=88 classes=7 cclen=60 t=188s
[23:46:48] it=210921 colorings=142600 lazy-girth=83345 last: m=88 classes=7 cclen=71 t=188s
[23:46:48] it=211176 colorings=142800 lazy-girth=83404 last: m=88 classes=7 cclen=72 t=189s
[23:46:48] it=211416 colorings=143000 lazy-girth=83445 last: m=88 classes=7 cclen=66 t=189s
[23:46:49] it=211672 colorings=143200 lazy-girth=83504 last: m=88 classes=7 cclen=74 t=189s
[23:46:49] it=211965 colorings=143400 lazy-girth=83598 last: m=88 classes=7 cclen=74 t=190s
[23:46:49] it=212218 colorings=143600 lazy-girth=83658 last: m=88 classes=7 cclen=72 t=190s
[23:46:50] it=212490 colorings=143800 lazy-girth=83732 last: m=88 classes=7 cclen=74 t=190s
[23:46:50] it=212800 colorings=144000 lazy-girth=83865 last: m=88 classes=7 cclen=73 t=191s
[23:46:51] it=213092 colorings=144200 lazy-girth=83968 last: m=88 classes=7 cclen=73 t=191s
[23:46:51] it=213351 colorings=144400 lazy-girth=84033 last: m=88 classes=7 cclen=73 t=192s
[23:46:51] it=213591 colorings=144600 lazy-girth=84083 last: m=88 classes=7 cclen=74 t=192s
[23:46:51] it=213817 colorings=144800 lazy-girth=84115 last: m=88 classes=7 cclen=71 t=192s
[23:46:52] it=214057 colorings=145000 lazy-girth=84160 last: m=88 classes=7 cclen=73 t=192s
[23:46:52] it=214269 colorings=145200 lazy-girth=84173 last: m=88 classes=7 cclen=74 t=193s
[23:46:52] it=214495 colorings=145400 lazy-girth=84200 last: m=88 classes=7 cclen=72 t=193s
[23:46:53] it=214737 colorings=145600 lazy-girth=84244 last: m=88 classes=7 cclen=73 t=193s
[23:46:53] it=214959 colorings=145800 lazy-girth=84266 last: m=88 classes=7 cclen=74 t=194s
[23:46:53] it=215171 colorings=146000 lazy-girth=84278 last: m=88 classes=7 cclen=74 t=194s
[23:46:53] it=215378 colorings=146200 lazy-girth=84285 last: m=88 classes=7 cclen=72 t=194s
[23:46:54] it=215592 colorings=146400 lazy-girth=84299 last: m=88 classes=7 cclen=69 t=194s
[23:46:54] it=215798 colorings=146600 lazy-girth=84305 last: m=88 classes=7 cclen=74 t=195s
[23:46:54] it=216010 colorings=146800 lazy-girth=84317 last: m=88 classes=7 cclen=68 t=195s
[23:46:54] it=216225 colorings=147000 lazy-girth=84332 last: m=88 classes=7 cclen=71 t=195s
[23:46:55] it=216450 colorings=147200 lazy-girth=84357 last: m=88 classes=7 cclen=73 t=195s
[23:46:55] it=216677 colorings=147400 lazy-girth=84386 last: m=88 classes=7 cclen=74 t=196s
[23:46:55] it=216877 colorings=147600 lazy-girth=84386 last: m=88 classes=7 cclen=74 t=196s
[23:46:55] it=217077 colorings=147800 lazy-girth=84386 last: m=88 classes=7 cclen=74 t=196s
[23:46:56] it=217277 colorings=148000 lazy-girth=84386 last: m=88 classes=7 cclen=68 t=196s
[23:46:56] it=217482 colorings=148200 lazy-girth=84391 last: m=88 classes=7 cclen=66 t=196s
[23:46:56] it=217707 colorings=148400 lazy-girth=84417 last: m=88 classes=7 cclen=73 t=197s
[23:46:57] it=217943 colorings=148600 lazy-girth=84453 last: m=88 classes=7 cclen=73 t=197s
[23:46:57] it=218164 colorings=148800 lazy-girth=84474 last: m=88 classes=7 cclen=72 t=198s
[23:46:57] it=218400 colorings=149000 lazy-girth=84512 last: m=88 classes=7 cclen=67 t=198s
[23:46:58] it=218612 colorings=149200 lazy-girth=84524 last: m=88 classes=7 cclen=74 t=198s
[23:46:58] it=218837 colorings=149400 lazy-girth=84549 last: m=88 classes=7 cclen=65 t=199s
[23:46:58] it=219046 colorings=149600 lazy-girth=84558 last: m=88 classes=7 cclen=72 t=199s
[23:46:58] it=219272 colorings=149800 lazy-girth=84587 last: m=88 classes=7 cclen=73 t=199s
[23:46:59] it=219500 colorings=150000 lazy-girth=84616 last: m=88 classes=7 cclen=73 t=200s
[23:47:00] it=219722 colorings=150200 lazy-girth=84638 last: m=88 classes=7 cclen=74 t=201s
[23:47:00] it=219941 colorings=150400 lazy-girth=84657 last: m=88 classes=7 cclen=60 t=201s
[23:47:00] it=220151 colorings=150600 lazy-girth=84667 last: m=88 classes=7 cclen=73 t=201s
[23:47:01] it=220357 colorings=150800 lazy-girth=84673 last: m=88 classes=7 cclen=69 t=201s
[23:47:01] it=220563 colorings=151000 lazy-girth=84679 last: m=88 classes=7 cclen=72 t=202s
[23:47:01] it=220766 colorings=151200 lazy-girth=84682 last: m=88 classes=7 cclen=71 t=202s
[23:47:01] it=220967 colorings=151400 lazy-girth=84683 last: m=88 classes=7 cclen=73 t=202s
[23:47:02] it=221178 colorings=151600 lazy-girth=84694 last: m=88 classes=7 cclen=73 t=202s
[23:47:02] it=221390 colorings=151800 lazy-girth=84706 last: m=88 classes=7 cclen=73 t=203s
[23:47:02] it=221611 colorings=152000 lazy-girth=84727 last: m=88 classes=7 cclen=74 t=203s
[23:47:03] it=221832 colorings=152200 lazy-girth=84748 last: m=88 classes=7 cclen=66 t=203s
[23:47:03] it=222032 colorings=152400 lazy-girth=84748 last: m=88 classes=7 cclen=74 t=203s
[23:47:03] it=222233 colorings=152600 lazy-girth=84749 last: m=88 classes=7 cclen=71 t=204s
[23:47:03] it=222433 colorings=152800 lazy-girth=84749 last: m=88 classes=7 cclen=69 t=204s
[23:47:04] it=222633 colorings=153000 lazy-girth=84749 last: m=88 classes=7 cclen=74 t=204s
[23:47:04] it=222833 colorings=153200 lazy-girth=84749 last: m=88 classes=7 cclen=74 t=204s
[23:47:04] it=223045 colorings=153400 lazy-girth=84761 last: m=88 classes=7 cclen=74 t=205s
[23:47:04] it=223246 colorings=153600 lazy-girth=84762 last: m=88 classes=7 cclen=72 t=205s
[23:47:05] it=223468 colorings=153800 lazy-girth=84784 last: m=88 classes=7 cclen=73 t=205s
[23:47:05] it=223669 colorings=154000 lazy-girth=84785 last: m=88 classes=7 cclen=70 t=205s
[23:47:05] it=223875 colorings=154200 lazy-girth=84791 last: m=88 classes=7 cclen=72 t=206s
[23:47:05] it=224106 colorings=154400 lazy-girth=84822 last: m=88 classes=7 cclen=74 t=206s
[23:47:06] it=224308 colorings=154600 lazy-girth=84824 last: m=88 classes=7 cclen=72 t=206s
[23:47:06] it=224508 colorings=154800 lazy-girth=84824 last: m=88 classes=7 cclen=74 t=206s
[23:47:06] it=224712 colorings=155000 lazy-girth=84828 last: m=88 classes=7 cclen=72 t=207s
[23:47:06] it=224951 colorings=155200 lazy-girth=84867 last: m=88 classes=7 cclen=69 t=207s
[23:47:09] it=225206 colorings=155400 lazy-girth=84922 last: m=88 classes=7 cclen=73 t=209s
[23:47:09] it=225409 colorings=155600 lazy-girth=84925 last: m=88 classes=7 cclen=65 t=209s
[23:47:09] it=225612 colorings=155800 lazy-girth=84928 last: m=88 classes=7 cclen=74 t=210s
[23:47:09] it=225815 colorings=156000 lazy-girth=84931 last: m=88 classes=7 cclen=69 t=210s
[23:47:10] it=226017 colorings=156200 lazy-girth=84933 last: m=88 classes=7 cclen=69 t=210s
[23:47:10] it=226223 colorings=156400 lazy-girth=84939 last: m=88 classes=7 cclen=70 t=211s
[23:47:10] it=226423 colorings=156600 lazy-girth=84939 last: m=88 classes=7 cclen=73 t=211s
[23:47:11] it=226623 colorings=156800 lazy-girth=84939 last: m=88 classes=7 cclen=74 t=211s
[23:47:11] it=226824 colorings=157000 lazy-girth=84940 last: m=88 classes=7 cclen=62 t=211s
[23:47:11] it=227027 colorings=157200 lazy-girth=84943 last: m=88 classes=7 cclen=74 t=212s
[23:47:11] it=227228 colorings=157400 lazy-girth=84944 last: m=88 classes=7 cclen=71 t=212s
[23:47:12] it=227442 colorings=157600 lazy-girth=84958 last: m=88 classes=7 cclen=72 t=212s
[23:47:12] it=227657 colorings=157800 lazy-girth=84973 last: m=88 classes=7 cclen=72 t=213s
[23:47:12] it=227865 colorings=158000 lazy-girth=84981 last: m=88 classes=7 cclen=74 t=213s
[23:47:12] it=228068 colorings=158200 lazy-girth=84984 last: m=88 classes=7 cclen=74 t=213s
[23:47:13] it=228272 colorings=158400 lazy-girth=84988 last: m=88 classes=7 cclen=74 t=213s
[23:47:13] it=228492 colorings=158600 lazy-girth=85008 last: m=88 classes=7 cclen=74 t=214s
[23:47:13] it=228709 colorings=158800 lazy-girth=85025 last: m=88 classes=7 cclen=72 t=214s
[23:47:14] it=228909 colorings=159000 lazy-girth=85025 last: m=88 classes=7 cclen=73 t=214s
[23:47:14] it=229109 colorings=159200 lazy-girth=85025 last: m=88 classes=7 cclen=70 t=214s
[23:47:14] it=229311 colorings=159400 lazy-girth=85027 last: m=88 classes=7 cclen=72 t=215s
[23:47:14] it=229517 colorings=159600 lazy-girth=85033 last: m=88 classes=7 cclen=74 t=215s
[23:47:15] it=229726 colorings=159800 lazy-girth=85042 last: m=88 classes=7 cclen=71 t=215s
[23:47:15] it=229932 colorings=160000 lazy-girth=85048 last: m=88 classes=7 cclen=65 t=216s
[23:47:15] it=230145 colorings=160200 lazy-girth=85061 last: m=88 classes=7 cclen=73 t=216s
[23:47:15] it=230354 colorings=160400 lazy-girth=85070 last: m=88 classes=7 cclen=74 t=216s
[23:47:16] it=230609 colorings=160600 lazy-girth=85125 last: m=88 classes=7 cclen=72 t=216s
[23:47:16] it=230809 colorings=160800 lazy-girth=85125 last: m=88 classes=7 cclen=74 t=217s
[23:47:16] it=231012 colorings=161000 lazy-girth=85128 last: m=88 classes=7 cclen=73 t=217s
[23:47:17] it=231213 colorings=161200 lazy-girth=85129 last: m=88 classes=7 cclen=74 t=217s
[23:47:17] it=231416 colorings=161400 lazy-girth=85132 last: m=88 classes=7 cclen=73 t=217s
[23:47:17] it=231623 colorings=161600 lazy-girth=85139 last: m=88 classes=7 cclen=73 t=218s
[23:47:17] it=231837 colorings=161800 lazy-girth=85153 last: m=88 classes=7 cclen=74 t=218s
[23:47:18] it=232047 colorings=162000 lazy-girth=85163 last: m=88 classes=7 cclen=72 t=218s
[23:47:18] it=232262 colorings=162200 lazy-girth=85178 last: m=88 classes=7 cclen=73 t=219s
[23:47:18] it=232463 colorings=162400 lazy-girth=85179 last: m=88 classes=7 cclen=73 t=219s
[23:47:18] it=232670 colorings=162600 lazy-girth=85186 last: m=88 classes=7 cclen=73 t=219s
[23:47:19] it=232884 colorings=162800 lazy-girth=85200 last: m=88 classes=7 cclen=73 t=219s
[23:47:19] it=233095 colorings=163000 lazy-girth=85211 last: m=88 classes=7 cclen=72 t=220s
[23:47:19] it=233309 colorings=163200 lazy-girth=85225 last: m=88 classes=7 cclen=74 t=220s
[23:47:20] it=233532 colorings=163400 lazy-girth=85248 last: m=88 classes=7 cclen=72 t=220s
[23:47:20] it=233733 colorings=163600 lazy-girth=85249 last: m=88 classes=7 cclen=74 t=220s
[23:47:20] it=233961 colorings=163800 lazy-girth=85277 last: m=88 classes=7 cclen=74 t=221s
[23:47:20] it=234163 colorings=164000 lazy-girth=85279 last: m=88 classes=7 cclen=68 t=221s
[23:47:21] it=234366 colorings=164200 lazy-girth=85282 last: m=88 classes=7 cclen=74 t=221s
[23:47:21] it=234566 colorings=164400 lazy-girth=85282 last: m=88 classes=7 cclen=73 t=222s
[23:47:21] it=234766 colorings=164600 lazy-girth=85282 last: m=88 classes=7 cclen=68 t=222s
[23:47:22] it=234974 colorings=164800 lazy-girth=85290 last: m=88 classes=7 cclen=73 t=222s
[23:47:22] it=235197 colorings=165000 lazy-girth=85313 last: m=88 classes=7 cclen=74 t=222s
[23:47:22] it=235434 colorings=165200 lazy-girth=85350 last: m=88 classes=7 cclen=72 t=223s
[23:47:22] it=235697 colorings=165400 lazy-girth=85413 last: m=88 classes=7 cclen=73 t=223s
[23:47:23] it=235944 colorings=165600 lazy-girth=85460 last: m=88 classes=7 cclen=68 t=223s
[23:47:23] it=236146 colorings=165800 lazy-girth=85462 last: m=88 classes=7 cclen=74 t=224s
[23:47:23] it=236355 colorings=166000 lazy-girth=85471 last: m=88 classes=7 cclen=74 t=224s
[23:47:24] it=236559 colorings=166200 lazy-girth=85475 last: m=88 classes=7 cclen=74 t=224s
[23:47:24] it=236768 colorings=166400 lazy-girth=85484 last: m=88 classes=7 cclen=74 t=225s
[23:47:24] it=236972 colorings=166600 lazy-girth=85488 last: m=88 classes=7 cclen=68 t=225s
[23:47:24] it=237172 colorings=166800 lazy-girth=85488 last: m=88 classes=7 cclen=74 t=225s
[23:47:25] it=237373 colorings=167000 lazy-girth=85489 last: m=88 classes=7 cclen=73 t=225s
[23:47:25] it=237576 colorings=167200 lazy-girth=85492 last: m=88 classes=7 cclen=73 t=226s
[23:47:25] it=237778 colorings=167400 lazy-girth=85494 last: m=88 classes=7 cclen=73 t=226s
[23:47:26] it=237983 colorings=167600 lazy-girth=85499 last: m=88 classes=7 cclen=74 t=226s
[23:47:26] it=238188 colorings=167800 lazy-girth=85504 last: m=88 classes=7 cclen=71 t=227s
[23:47:26] it=238392 colorings=168000 lazy-girth=85508 last: m=88 classes=7 cclen=70 t=227s
[23:47:26] it=238595 colorings=168200 lazy-girth=85511 last: m=88 classes=7 cclen=63 t=227s
[23:47:27] it=238799 colorings=168400 lazy-girth=85515 last: m=88 classes=7 cclen=73 t=227s
[23:47:27] it=239001 colorings=168600 lazy-girth=85517 last: m=88 classes=7 cclen=70 t=228s
[23:47:28] it=239202 colorings=168800 lazy-girth=85518 last: m=88 classes=7 cclen=69 t=228s
[23:47:28] it=239468 colorings=169000 lazy-girth=85588 last: m=88 classes=7 cclen=72 t=229s
[23:47:28] it=239707 colorings=169200 lazy-girth=85628 last: m=88 classes=7 cclen=65 t=229s
[23:47:29] it=240020 colorings=169400 lazy-girth=85752 last: m=88 classes=7 cclen=74 t=229s
[23:47:29] it=240330 colorings=169600 lazy-girth=85866 last: m=88 classes=7 cclen=74 t=230s
[23:47:30] it=240606 colorings=169800 lazy-girth=85951 last: m=88 classes=7 cclen=70 t=230s
[23:47:30] it=240834 colorings=170000 lazy-girth=85981 last: m=88 classes=7 cclen=73 t=231s
[23:47:30] it=241057 colorings=170200 lazy-girth=86004 last: m=88 classes=7 cclen=74 t=231s
[23:47:31] it=241287 colorings=170400 lazy-girth=86036 last: m=88 classes=7 cclen=72 t=231s
[23:47:31] it=241517 colorings=170600 lazy-girth=86073 last: m=88 classes=7 cclen=73 t=232s
[23:47:31] it=241772 colorings=170800 lazy-girth=86136 last: m=88 classes=7 cclen=71 t=232s
[23:47:32] it=241997 colorings=171000 lazy-girth=86168 last: m=88 classes=7 cclen=73 t=232s
[23:47:32] it=242197 colorings=171200 lazy-girth=86168 last: m=88 classes=7 cclen=73 t=232s
[23:47:32] it=242397 colorings=171400 lazy-girth=86168 last: m=88 classes=7 cclen=74 t=233s
[23:47:32] it=242601 colorings=171600 lazy-girth=86172 last: m=88 classes=7 cclen=74 t=233s
[23:47:32] it=242819 colorings=171800 lazy-girth=86190 last: m=88 classes=7 cclen=74 t=233s
[23:47:33] it=243039 colorings=172000 lazy-girth=86213 last: m=88 classes=7 cclen=73 t=233s
[23:47:33] it=243239 colorings=172200 lazy-girth=86213 last: m=88 classes=7 cclen=71 t=234s
[23:47:33] it=243448 colorings=172400 lazy-girth=86222 last: m=88 classes=7 cclen=70 t=234s
[23:47:34] it=243708 colorings=172600 lazy-girth=86299 last: m=88 classes=7 cclen=73 t=234s
[23:47:34] it=243936 colorings=172800 lazy-girth=86327 last: m=96 classes=7 cclen=70 t=235s
[23:47:35] it=244156 colorings=173000 lazy-girth=86347 last: m=88 classes=7 cclen=73 t=235s
[23:47:35] it=244368 colorings=173200 lazy-girth=86359 last: m=88 classes=7 cclen=65 t=236s
[23:47:35] it=244633 colorings=173400 lazy-girth=86432 last: m=88 classes=7 cclen=73 t=236s
[23:47:36] it=244864 colorings=173600 lazy-girth=86464 last: m=88 classes=7 cclen=74 t=237s
[23:47:36] it=245093 colorings=173800 lazy-girth=86493 last: m=88 classes=7 cclen=65 t=237s
[23:47:37] it=245358 colorings=174000 lazy-girth=86564 last: m=88 classes=7 cclen=72 t=238s
[23:47:37] it=245609 colorings=174200 lazy-girth=86617 last: m=88 classes=7 cclen=71 t=238s
[23:47:38] it=245858 colorings=174400 lazy-girth=86672 last: m=88 classes=7 cclen=74 t=238s
[23:47:38] it=246111 colorings=174600 lazy-girth=86729 last: m=88 classes=7 cclen=72 t=239s
[23:47:38] it=246359 colorings=174800 lazy-girth=86824 last: m=88 classes=7 cclen=74 t=239s
[23:47:39] it=246617 colorings=175000 lazy-girth=86919 last: m=88 classes=7 cclen=74 t=239s
[23:47:39] it=246855 colorings=175200 lazy-girth=86957 last: m=88 classes=7 cclen=72 t=240s
[23:47:40] it=247076 colorings=175400 lazy-girth=86978 last: m=88 classes=7 cclen=69 t=240s
[23:47:40] it=247344 colorings=175600 lazy-girth=87048 last: m=96 classes=7 cclen=67 t=241s
[23:47:40] it=247601 colorings=175800 lazy-girth=87111 last: m=88 classes=7 cclen=73 t=241s
[23:47:41] it=247852 colorings=176000 lazy-girth=87165 last: m=96 classes=7 cclen=68 t=241s
[23:47:41] it=248107 colorings=176200 lazy-girth=87222 last: m=88 classes=7 cclen=68 t=242s
[23:47:41] it=248341 colorings=176400 lazy-girth=87257 last: m=88 classes=7 cclen=74 t=242s
[23:47:42] it=248603 colorings=176600 lazy-girth=87321 last: m=88 classes=7 cclen=74 t=242s
[23:47:42] it=248834 colorings=176800 lazy-girth=87353 last: m=88 classes=7 cclen=74 t=243s
[23:47:42] it=249081 colorings=177000 lazy-girth=87402 last: m=88 classes=7 cclen=73 t=243s
[23:47:43] it=249323 colorings=177200 lazy-girth=87446 last: m=88 classes=7 cclen=63 t=243s
[23:47:43] it=249549 colorings=177400 lazy-girth=87472 last: m=88 classes=7 cclen=71 t=244s
[23:47:43] it=249782 colorings=177600 lazy-girth=87505 last: m=88 classes=7 cclen=71 t=244s
[23:47:44] it=250034 colorings=177800 lazy-girth=87557 last: m=88 classes=7 cclen=71 t=244s
[23:47:44] it=250276 colorings=178000 lazy-girth=87599 last: m=88 classes=7 cclen=74 t=245s
[23:47:44] it=250526 colorings=178200 lazy-girth=87649 last: m=88 classes=7 cclen=72 t=245s
[23:47:44] it=250768 colorings=178400 lazy-girth=87695 last: m=88 classes=7 cclen=72 t=245s
[23:47:45] it=251025 colorings=178600 lazy-girth=87755 last: m=88 classes=7 cclen=65 t=246s
[23:47:45] it=251253 colorings=178800 lazy-girth=87784 last: m=88 classes=7 cclen=72 t=246s
[23:47:46] it=251480 colorings=179000 lazy-girth=87813 last: m=88 classes=7 cclen=74 t=246s
[23:47:46] it=251683 colorings=179200 lazy-girth=87816 last: m=88 classes=7 cclen=57 t=247s
[23:47:46] it=251884 colorings=179400 lazy-girth=87817 last: m=88 classes=7 cclen=73 t=247s
[23:47:47] it=252086 colorings=179600 lazy-girth=87819 last: m=88 classes=7 cclen=72 t=247s
[23:47:47] it=252288 colorings=179800 lazy-girth=87821 last: m=88 classes=7 cclen=74 t=248s
[23:47:47] it=252583 colorings=180000 lazy-girth=87922 last: m=88 classes=7 cclen=71 t=248s
[23:47:48] it=252853 colorings=180200 lazy-girth=87996 last: m=88 classes=7 cclen=74 t=248s
[23:47:48] it=253103 colorings=180400 lazy-girth=88055 last: m=88 classes=7 cclen=71 t=249s
[23:47:49] it=253384 colorings=180600 lazy-girth=88155 last: m=88 classes=7 cclen=74 t=249s
[23:47:49] it=253633 colorings=180800 lazy-girth=88208 last: m=88 classes=7 cclen=62 t=250s
[23:47:49] it=253861 colorings=181000 lazy-girth=88243 last: m=88 classes=7 cclen=74 t=250s
[23:47:50] it=254104 colorings=181200 lazy-girth=88292 last: m=88 classes=7 cclen=74 t=250s
[23:47:50] it=254334 colorings=181400 lazy-girth=88322 last: m=88 classes=7 cclen=72 t=251s
[23:47:51] it=254584 colorings=181600 lazy-girth=88375 last: m=88 classes=7 cclen=71 t=251s
[23:47:51] it=254823 colorings=181800 lazy-girth=88418 last: m=88 classes=7 cclen=72 t=252s
[23:47:51] it=255057 colorings=182000 lazy-girth=88458 last: m=88 classes=7 cclen=65 t=252s
[23:47:52] it=255299 colorings=182200 lazy-girth=88508 last: m=88 classes=7 cclen=66 t=252s
[23:47:52] it=255519 colorings=182400 lazy-girth=88532 last: m=88 classes=7 cclen=66 t=253s
[23:47:52] it=255731 colorings=182600 lazy-girth=88544 last: m=88 classes=7 cclen=71 t=253s
[23:47:53] it=255958 colorings=182800 lazy-girth=88571 last: m=88 classes=7 cclen=59 t=253s
[23:47:53] it=256160 colorings=183000 lazy-girth=88573 last: m=88 classes=7 cclen=74 t=254s
[23:47:53] it=256363 colorings=183200 lazy-girth=88576 last: m=88 classes=7 cclen=73 t=254s
[23:47:53] it=256563 colorings=183400 lazy-girth=88576 last: m=88 classes=7 cclen=74 t=254s
[23:47:54] it=256779 colorings=183600 lazy-girth=88593 last: m=88 classes=7 cclen=54 t=254s
[23:47:54] it=256990 colorings=183800 lazy-girth=88605 last: m=88 classes=7 cclen=74 t=255s
[23:47:55] it=257204 colorings=184000 lazy-girth=88619 last: m=88 classes=7 cclen=73 t=255s
[23:47:55] it=257448 colorings=184200 lazy-girth=88663 last: m=88 classes=7 cclen=72 t=256s
[23:47:56] it=257692 colorings=184400 lazy-girth=88707 last: m=88 classes=7 cclen=73 t=256s
[23:47:56] it=257917 colorings=184600 lazy-girth=88733 last: m=88 classes=7 cclen=74 t=257s
[23:47:57] it=258142 colorings=184800 lazy-girth=88758 last: m=88 classes=7 cclen=74 t=257s
[23:47:57] it=258376 colorings=185000 lazy-girth=88793 last: m=88 classes=7 cclen=69 t=258s
[23:47:57] it=258624 colorings=185200 lazy-girth=88841 last: m=88 classes=7 cclen=74 t=258s
[23:47:58] it=258827 colorings=185400 lazy-girth=88844 last: m=88 classes=7 cclen=73 t=258s
[23:47:58] it=259030 colorings=185600 lazy-girth=88847 last: m=88 classes=7 cclen=73 t=259s
[23:47:58] it=259231 colorings=185800 lazy-girth=88848 last: m=88 classes=7 cclen=68 t=259s
[23:47:58] it=259442 colorings=186000 lazy-girth=88859 last: m=88 classes=7 cclen=63 t=259s
[23:47:59] it=259678 colorings=186200 lazy-girth=88895 last: m=88 classes=7 cclen=72 t=260s
[23:47:59] it=259937 colorings=186400 lazy-girth=88954 last: m=88 classes=7 cclen=73 t=260s
[23:48:00] it=260165 colorings=186600 lazy-girth=88983 last: m=88 classes=7 cclen=73 t=260s
[23:48:00] it=260367 colorings=186800 lazy-girth=88985 last: m=88 classes=7 cclen=74 t=261s
[23:48:00] it=260603 colorings=187000 lazy-girth=89022 last: m=88 classes=7 cclen=74 t=261s
[23:48:01] it=260849 colorings=187200 lazy-girth=89068 last: m=88 classes=7 cclen=70 t=262s
[23:48:02] it=261097 colorings=187400 lazy-girth=89118 last: m=88 classes=7 cclen=74 t=262s
[23:48:02] it=261329 colorings=187600 lazy-girth=89152 last: m=72 classes=6 cclen=74 t=263s
[23:48:02] it=261553 colorings=187800 lazy-girth=89176 last: m=88 classes=7 cclen=74 t=263s
[23:48:03] it=261759 colorings=188000 lazy-girth=89182 last: m=88 classes=7 cclen=72 t=263s
[23:48:03] it=261973 colorings=188200 lazy-girth=89196 last: m=96 classes=7 cclen=72 t=264s
[23:48:03] it=262210 colorings=188400 lazy-girth=89235 last: m=88 classes=7 cclen=74 t=264s
[23:48:04] it=262443 colorings=188600 lazy-girth=89268 last: m=88 classes=7 cclen=72 t=264s
[23:48:04] it=262659 colorings=188800 lazy-girth=89284 last: m=88 classes=7 cclen=72 t=265s
[23:48:04] it=262881 colorings=189000 lazy-girth=89306 last: m=88 classes=7 cclen=69 t=265s
[23:48:05] it=263102 colorings=189200 lazy-girth=89328 last: m=88 classes=7 cclen=73 t=266s
[23:48:05] it=263313 colorings=189400 lazy-girth=89339 last: m=88 classes=7 cclen=73 t=266s
[23:48:06] it=263519 colorings=189600 lazy-girth=89345 last: m=88 classes=7 cclen=73 t=267s
[23:48:06] it=263734 colorings=189800 lazy-girth=89360 last: m=88 classes=7 cclen=70 t=267s
[23:48:07] it=263944 colorings=190000 lazy-girth=89370 last: m=88 classes=7 cclen=71 t=267s
[23:48:07] it=264159 colorings=190200 lazy-girth=89385 last: m=88 classes=7 cclen=73 t=268s
[23:48:07] it=264394 colorings=190400 lazy-girth=89420 last: m=88 classes=7 cclen=73 t=268s
[23:48:08] it=264609 colorings=190600 lazy-girth=89435 last: m=88 classes=7 cclen=74 t=268s
[23:48:08] it=264811 colorings=190800 lazy-girth=89437 last: m=88 classes=7 cclen=73 t=269s
[23:48:09] it=265018 colorings=191000 lazy-girth=89444 last: m=88 classes=7 cclen=73 t=269s
[23:48:09] it=265231 colorings=191200 lazy-girth=89457 last: m=88 classes=7 cclen=74 t=270s
[23:48:10] it=265432 colorings=191400 lazy-girth=89458 last: m=88 classes=7 cclen=72 t=270s
[23:48:10] it=265634 colorings=191600 lazy-girth=89460 last: m=88 classes=7 cclen=70 t=270s
[23:48:10] it=265853 colorings=191800 lazy-girth=89479 last: m=88 classes=7 cclen=70 t=271s
[23:48:10] it=266070 colorings=192000 lazy-girth=89496 last: m=88 classes=7 cclen=73 t=271s
[23:48:11] it=266296 colorings=192200 lazy-girth=89522 last: m=88 classes=7 cclen=74 t=271s
[23:48:11] it=266508 colorings=192400 lazy-girth=89534 last: m=88 classes=7 cclen=73 t=272s
[23:48:12] it=266729 colorings=192600 lazy-girth=89556 last: m=88 classes=7 cclen=74 t=272s
[23:48:12] it=266948 colorings=192800 lazy-girth=89575 last: m=88 classes=7 cclen=72 t=273s
[23:48:12] it=267154 colorings=193000 lazy-girth=89581 last: m=88 classes=7 cclen=73 t=273s
[23:48:12] it=267358 colorings=193200 lazy-girth=89585 last: m=88 classes=7 cclen=74 t=273s
[23:48:13] it=267562 colorings=193400 lazy-girth=89589 last: m=88 classes=7 cclen=74 t=273s
[23:48:13] it=267789 colorings=193600 lazy-girth=89616 last: m=88 classes=7 cclen=69 t=274s
[23:48:14] it=267997 colorings=193800 lazy-girth=89624 last: m=88 classes=7 cclen=59 t=275s
[23:48:19] it=268216 colorings=194000 lazy-girth=89644 last: m=88 classes=7 cclen=74 t=279s
[23:48:19] it=268442 colorings=194200 lazy-girth=89670 last: m=72 classes=6 cclen=75 t=280s
[23:48:20] it=268653 colorings=194400 lazy-girth=89681 last: m=88 classes=7 cclen=74 t=280s
[23:48:20] it=268864 colorings=194600 lazy-girth=89692 last: m=88 classes=7 cclen=61 t=281s
[23:48:20] it=269069 colorings=194800 lazy-girth=89697 last: m=88 classes=7 cclen=74 t=281s
[23:48:21] it=269274 colorings=195000 lazy-girth=89702 last: m=88 classes=7 cclen=66 t=281s
[23:48:21] it=269477 colorings=195200 lazy-girth=89705 last: m=88 classes=7 cclen=70 t=282s
[23:48:21] it=269680 colorings=195400 lazy-girth=89708 last: m=88 classes=7 cclen=66 t=282s
[23:48:21] it=269884 colorings=195600 lazy-girth=89712 last: m=88 classes=7 cclen=67 t=282s
[23:48:22] it=270094 colorings=195800 lazy-girth=89723 last: m=88 classes=7 cclen=72 t=282s
[23:48:22] it=270311 colorings=196000 lazy-girth=89741 last: m=88 classes=7 cclen=70 t=283s
[23:48:23] it=270546 colorings=196200 lazy-girth=89781 last: m=88 classes=7 cclen=74 t=283s
[23:48:23] it=270795 colorings=196400 lazy-girth=89832 last: m=88 classes=7 cclen=73 t=284s
[23:48:24] it=271013 colorings=196600 lazy-girth=89852 last: m=88 classes=7 cclen=74 t=284s
[23:48:24] it=271233 colorings=196800 lazy-girth=89872 last: m=88 classes=7 cclen=74 t=285s
[23:48:25] it=271447 colorings=197000 lazy-girth=89886 last: m=96 classes=7 cclen=69 t=285s
[23:48:25] it=271681 colorings=197200 lazy-girth=89922 last: m=88 classes=7 cclen=74 t=286s
[23:48:26] it=271894 colorings=197400 lazy-girth=89937 last: m=88 classes=7 cclen=72 t=286s
[23:48:26] it=272131 colorings=197600 lazy-girth=89977 last: m=88 classes=7 cclen=73 t=287s
[23:48:26] it=272352 colorings=197800 lazy-girth=89998 last: m=88 classes=7 cclen=71 t=287s
[23:48:27] it=272580 colorings=198000 lazy-girth=90028 last: m=88 classes=7 cclen=67 t=288s
[23:48:27] it=272807 colorings=198200 lazy-girth=90058 last: m=88 classes=7 cclen=57 t=288s
[23:48:28] it=273062 colorings=198400 lazy-girth=90114 last: m=88 classes=7 cclen=73 t=288s
[23:48:28] it=273284 colorings=198600 lazy-girth=90136 last: m=88 classes=7 cclen=74 t=289s
[23:48:29] it=273522 colorings=198800 lazy-girth=90178 last: m=72 classes=6 cclen=71 t=289s
[23:48:29] it=273764 colorings=199000 lazy-girth=90227 last: m=88 classes=7 cclen=66 t=290s
[23:48:30] it=273986 colorings=199200 lazy-girth=90249 last: m=88 classes=7 cclen=74 t=290s
[23:48:30] it=274221 colorings=199400 lazy-girth=90288 last: m=88 classes=7 cclen=72 t=291s
[23:48:31] it=274443 colorings=199600 lazy-girth=90315 last: m=88 classes=7 cclen=71 t=291s
[23:48:31] it=274661 colorings=199800 lazy-girth=90335 last: m=88 classes=7 cclen=74 t=292s
[23:48:32] it=274884 colorings=200000 lazy-girth=90361 last: m=88 classes=7 cclen=72 t=293s
[23:48:32] it=275087 colorings=200200 lazy-girth=90364 last: m=88 classes=7 cclen=74 t=293s
[23:48:33] it=275288 colorings=200400 lazy-girth=90365 last: m=88 classes=7 cclen=72 t=293s
[23:48:33] it=275491 colorings=200600 lazy-girth=90368 last: m=88 classes=7 cclen=74 t=294s
[23:48:33] it=275694 colorings=200800 lazy-girth=90371 last: m=88 classes=7 cclen=72 t=294s
[23:48:34] it=275895 colorings=201000 lazy-girth=90372 last: m=88 classes=7 cclen=74 t=294s
[23:48:34] it=276096 colorings=201200 lazy-girth=90373 last: m=88 classes=7 cclen=73 t=294s
[23:48:34] it=276299 colorings=201400 lazy-girth=90376 last: m=88 classes=7 cclen=74 t=295s
[23:48:34] it=276502 colorings=201600 lazy-girth=90379 last: m=88 classes=7 cclen=73 t=295s
[23:48:35] it=276705 colorings=201800 lazy-girth=90382 last: m=88 classes=7 cclen=70 t=295s
[23:48:35] it=276911 colorings=202000 lazy-girth=90388 last: m=88 classes=7 cclen=70 t=296s
[23:48:35] it=277115 colorings=202200 lazy-girth=90392 last: m=88 classes=7 cclen=73 t=296s
[23:48:36] it=277317 colorings=202400 lazy-girth=90394 last: m=88 classes=7 cclen=71 t=296s
[23:48:36] it=277520 colorings=202600 lazy-girth=90397 last: m=88 classes=7 cclen=74 t=296s
[23:48:36] it=277722 colorings=202800 lazy-girth=90399 last: m=88 classes=7 cclen=73 t=297s
[23:48:36] it=277922 colorings=203000 lazy-girth=90399 last: m=88 classes=7 cclen=73 t=297s
[23:48:37] it=278126 colorings=203200 lazy-girth=90403 last: m=88 classes=7 cclen=71 t=297s
[23:48:37] it=278329 colorings=203400 lazy-girth=90406 last: m=88 classes=7 cclen=69 t=298s
[23:48:37] it=278536 colorings=203600 lazy-girth=90413 last: m=88 classes=7 cclen=74 t=298s
[23:48:38] it=278737 colorings=203800 lazy-girth=90414 last: m=88 classes=7 cclen=69 t=298s
[23:48:38] it=278939 colorings=204000 lazy-girth=90416 last: m=88 classes=7 cclen=73 t=299s
[23:48:39] it=279140 colorings=204200 lazy-girth=90417 last: m=88 classes=7 cclen=73 t=299s
[23:48:39] it=279362 colorings=204400 lazy-girth=90439 last: m=88 classes=7 cclen=74 t=300s
[23:48:40] it=279571 colorings=204600 lazy-girth=90448 last: m=72 classes=6 cclen=66 t=300s
[23:48:40] it=279787 colorings=204800 lazy-girth=90464 last: m=88 classes=7 cclen=74 t=301s
[23:48:41] it=279995 colorings=205000 lazy-girth=90472 last: m=88 classes=7 cclen=72 t=302s
[23:48:42] it=280197 colorings=205200 lazy-girth=90474 last: m=88 classes=7 cclen=72 t=302s
[23:48:42] it=280432 colorings=205400 lazy-girth=90510 last: m=88 classes=7 cclen=74 t=303s
[23:48:42] it=280638 colorings=205600 lazy-girth=90516 last: m=88 classes=7 cclen=61 t=303s
[23:48:43] it=280850 colorings=205800 lazy-girth=90528 last: m=88 classes=7 cclen=69 t=303s
[23:48:43] it=281085 colorings=206000 lazy-girth=90568 last: m=88 classes=7 cclen=69 t=304s
[23:48:44] it=281306 colorings=206200 lazy-girth=90592 last: m=88 classes=7 cclen=74 t=305s
[23:48:45] it=281536 colorings=206400 lazy-girth=90625 last: m=88 classes=7 cclen=74 t=305s
[23:48:45] it=281785 colorings=206600 lazy-girth=90675 last: m=88 classes=7 cclen=73 t=306s
[23:48:46] it=282008 colorings=206800 lazy-girth=90698 last: m=88 classes=7 cclen=61 t=307s
[23:48:46] it=282233 colorings=207000 lazy-girth=90723 last: m=88 classes=7 cclen=66 t=307s
[23:48:47] it=282442 colorings=207200 lazy-girth=90732 last: m=88 classes=7 cclen=73 t=307s
[23:48:47] it=282655 colorings=207400 lazy-girth=90745 last: m=88 classes=7 cclen=63 t=308s
[23:48:48] it=282872 colorings=207600 lazy-girth=90762 last: m=88 classes=7 cclen=73 t=309s
[23:48:48] it=283088 colorings=207800 lazy-girth=90778 last: m=88 classes=7 cclen=70 t=309s
[23:48:49] it=283289 colorings=208000 lazy-girth=90779 last: m=88 classes=7 cclen=70 t=309s
[23:48:49] it=283517 colorings=208200 lazy-girth=90807 last: m=88 classes=7 cclen=73 t=310s
[23:48:50] it=283735 colorings=208400 lazy-girth=90826 last: m=88 classes=7 cclen=74 t=310s
[23:48:51] it=283973 colorings=208600 lazy-girth=90865 last: m=88 classes=7 cclen=67 t=311s
[23:48:51] it=284179 colorings=208800 lazy-girth=90871 last: m=88 classes=7 cclen=74 t=312s
[23:48:51] it=284381 colorings=209000 lazy-girth=90873 last: m=88 classes=7 cclen=71 t=312s
[23:48:52] it=284586 colorings=209200 lazy-girth=90878 last: m=88 classes=7 cclen=74 t=312s
[23:48:52] it=284802 colorings=209400 lazy-girth=90894 last: m=88 classes=7 cclen=74 t=313s
[23:48:53] it=285019 colorings=209600 lazy-girth=90911 last: m=88 classes=7 cclen=74 t=314s
[23:48:54] it=285228 colorings=209800 lazy-girth=90920 last: m=88 classes=7 cclen=74 t=314s
[23:48:54] it=285428 colorings=210000 lazy-girth=90920 last: m=88 classes=7 cclen=73 t=315s
[23:48:54] it=285629 colorings=210200 lazy-girth=90921 last: m=88 classes=7 cclen=74 t=315s
[23:48:55] it=285829 colorings=210400 lazy-girth=90921 last: m=88 classes=7 cclen=74 t=315s
[23:48:55] it=286029 colorings=210600 lazy-girth=90921 last: m=88 classes=7 cclen=72 t=316s
[23:48:55] it=286230 colorings=210800 lazy-girth=90922 last: m=88 classes=7 cclen=70 t=316s
[23:48:56] it=286430 colorings=211000 lazy-girth=90922 last: m=88 classes=7 cclen=68 t=316s
[23:48:56] it=286631 colorings=211200 lazy-girth=90923 last: m=88 classes=7 cclen=71 t=316s
[23:48:56] it=286832 colorings=211400 lazy-girth=90924 last: m=88 classes=7 cclen=74 t=317s
[23:48:56] it=287033 colorings=211600 lazy-girth=90925 last: m=88 classes=7 cclen=73 t=317s
[23:48:57] it=287234 colorings=211800 lazy-girth=90926 last: m=88 classes=7 cclen=67 t=317s
[23:48:57] it=287435 colorings=212000 lazy-girth=90927 last: m=88 classes=7 cclen=72 t=318s
[23:48:57] it=287636 colorings=212200 lazy-girth=90928 last: m=88 classes=7 cclen=73 t=318s
[23:48:58] it=287836 colorings=212400 lazy-girth=90928 last: m=88 classes=7 cclen=68 t=318s
[23:48:59] it=288055 colorings=212600 lazy-girth=90947 last: m=88 classes=7 cclen=74 t=319s
[23:48:59] it=288279 colorings=212800 lazy-girth=90971 last: m=88 classes=7 cclen=59 t=320s
[23:49:00] it=288512 colorings=213000 lazy-girth=91004 last: m=96 classes=7 cclen=65 t=321s
[23:49:01] it=288726 colorings=213200 lazy-girth=91019 last: m=88 classes=7 cclen=69 t=322s
[23:49:02] it=288956 colorings=213400 lazy-girth=91049 last: m=88 classes=7 cclen=72 t=323s
[23:49:03] it=289169 colorings=213600 lazy-girth=91062 last: m=72 classes=6 cclen=74 t=324s
[23:49:04] it=289380 colorings=213800 lazy-girth=91073 last: m=88 classes=7 cclen=68 t=325s
[23:49:05] it=289596 colorings=214000 lazy-girth=91089 last: m=88 classes=7 cclen=72 t=326s
[23:49:06] it=289811 colorings=214200 lazy-girth=91104 last: m=88 classes=7 cclen=73 t=327s
[23:49:07] it=290018 colorings=214400 lazy-girth=91111 last: m=88 classes=7 cclen=74 t=328s
[23:49:08] it=290241 colorings=214600 lazy-girth=91134 last: m=88 classes=7 cclen=74 t=329s
[23:49:10] it=290453 colorings=214800 lazy-girth=91146 last: m=88 classes=7 cclen=73 t=330s
[23:49:12] it=290676 colorings=215000 lazy-girth=91169 last: m=88 classes=7 cclen=74 t=332s
[23:49:13] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=290814 colorings=215121 lazy-girth=91186 time=334s


==> anc/search/logs/slice_Z2xZ2xZ6_r2_g6.log <==
[22:44:31] slice r=2 H=Z2xZ2xZ6 |H|=24 n=48 classes=54 girth>=6 mindeg>=3
[22:44:31] eager C3/C4 clauses: 13854
[22:44:32] it=326 colorings=200 lazy-girth=252 last: m=84 classes=4 cclen=50 t=1s
[22:44:33] it=583 colorings=400 lazy-girth=353 last: m=96 classes=5 cclen=40 t=2s
[22:44:34] it=887 colorings=600 lazy-girth=537 last: m=96 classes=5 cclen=49 t=3s
[22:44:35] it=1179 colorings=800 lazy-girth=669 last: m=96 classes=4 cclen=48 t=4s
[22:44:36] it=1448 colorings=1000 lazy-girth=752 last: m=72 classes=4 cclen=50 t=5s
[22:44:36] it=1724 colorings=1200 lazy-girth=898 last: m=84 classes=4 cclen=50 t=5s
[22:44:37] it=2030 colorings=1400 lazy-girth=1084 last: m=108 classes=5 cclen=46 t=6s
[22:44:38] it=2279 colorings=1600 lazy-girth=1147 last: m=72 classes=4 cclen=49 t=7s
[22:44:39] it=2592 colorings=1800 lazy-girth=1296 last: m=108 classes=5 cclen=47 t=8s
[22:44:40] it=2903 colorings=2000 lazy-girth=1472 last: m=108 classes=5 cclen=48 t=9s
[22:44:41] it=3235 colorings=2200 lazy-girth=1654 last: m=72 classes=4 cclen=50 t=10s
[22:44:42] it=3568 colorings=2400 lazy-girth=1848 last: m=96 classes=5 cclen=44 t=11s
[22:44:42] it=3884 colorings=2600 lazy-girth=1999 last: m=96 classes=5 cclen=49 t=11s
[22:44:43] it=4177 colorings=2800 lazy-girth=2136 last: m=96 classes=5 cclen=49 t=12s
[22:44:44] it=4553 colorings=3000 lazy-girth=2323 last: m=108 classes=5 cclen=48 t=13s
[22:44:45] it=4968 colorings=3200 lazy-girth=2551 last: m=72 classes=4 cclen=50 t=14s
[22:44:46] it=5301 colorings=3400 lazy-girth=2702 last: m=72 classes=4 cclen=50 t=15s
[22:44:46] it=5633 colorings=3600 lazy-girth=2862 last: m=72 classes=4 cclen=50 t=15s
[22:44:47] it=5970 colorings=3800 lazy-girth=3013 last: m=72 classes=4 cclen=50 t=16s
[22:44:48] it=6311 colorings=4000 lazy-girth=3217 last: m=72 classes=4 cclen=50 t=17s
[22:44:49] it=6643 colorings=4200 lazy-girth=3357 last: m=108 classes=5 cclen=48 t=18s
[22:44:50] it=6968 colorings=4400 lazy-girth=3521 last: m=72 classes=4 cclen=50 t=19s
[22:44:50] it=7276 colorings=4600 lazy-girth=3641 last: m=72 classes=4 cclen=50 t=19s
[22:44:51] it=7638 colorings=4800 lazy-girth=3846 last: m=72 classes=4 cclen=47 t=20s
[22:44:52] it=7944 colorings=5000 lazy-girth=3956 last: m=72 classes=4 cclen=50 t=21s
[22:44:52] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=8104 colorings=5113 lazy-girth=4004 time=21s


==> anc/search/logs/slice_Z2xZ4_r4_g6.log <==
[23:50:16] slice r=4 H=Z2xZ4 |H|=8 n=32 classes=68 girth>=6 mindeg>=3
[23:50:16] eager C3/C4 clauses: 12008
[23:50:16] it=538 colorings=200 lazy-girth=739 last: m=56 classes=8 cclen=59 t=0s
[23:50:16] it=1070 colorings=400 lazy-girth=1253 last: m=52 classes=7 cclen=58 t=0s
[23:50:16] it=1533 colorings=600 lazy-girth=1714 last: m=56 classes=8 cclen=58 t=1s
[23:50:17] it=1931 colorings=800 lazy-girth=2127 last: m=56 classes=8 cclen=52 t=1s
[23:50:17] it=2344 colorings=1000 lazy-girth=2523 last: m=52 classes=7 cclen=56 t=1s
[23:50:17] it=2732 colorings=1200 lazy-girth=2860 last: m=52 classes=7 cclen=56 t=1s
[23:50:17] it=3181 colorings=1400 lazy-girth=3156 last: m=56 classes=8 cclen=57 t=1s
[23:50:17] it=3570 colorings=1600 lazy-girth=3434 last: m=56 classes=9 cclen=49 t=1s
[23:50:17] it=3981 colorings=1800 lazy-girth=3741 last: m=56 classes=9 cclen=57 t=2s
[23:50:18] it=4383 colorings=2000 lazy-girth=4082 last: m=52 classes=7 cclen=60 t=2s
[23:50:18] it=4766 colorings=2200 lazy-girth=4378 last: m=56 classes=8 cclen=57 t=2s
[23:50:18] it=5174 colorings=2400 lazy-girth=4659 last: m=56 classes=9 cclen=52 t=2s
[23:50:18] it=5608 colorings=2600 lazy-girth=4970 last: m=52 classes=8 cclen=57 t=2s
[23:50:18] it=6018 colorings=2800 lazy-girth=5243 last: m=52 classes=8 cclen=55 t=2s
[23:50:18] it=6392 colorings=3000 lazy-girth=5453 last: m=56 classes=8 cclen=57 t=2s
[23:50:18] it=6773 colorings=3200 lazy-girth=5675 last: m=52 classes=8 cclen=58 t=2s
[23:50:18] it=7136 colorings=3400 lazy-girth=5847 last: m=52 classes=8 cclen=58 t=3s
[23:50:19] it=7576 colorings=3600 lazy-girth=6261 last: m=56 classes=8 cclen=55 t=3s
[23:50:19] it=7969 colorings=3800 lazy-girth=6564 last: m=56 classes=8 cclen=52 t=3s
[23:50:19] it=8380 colorings=4000 lazy-girth=6890 last: m=52 classes=7 cclen=59 t=3s
[23:50:19] it=8674 colorings=4200 lazy-girth=7011 last: m=56 classes=8 cclen=57 t=3s
[23:50:19] it=9067 colorings=4400 lazy-girth=7296 last: m=56 classes=8 cclen=53 t=3s
[23:50:19] it=9522 colorings=4600 lazy-girth=7627 last: m=52 classes=7 cclen=55 t=3s
[23:50:19] it=9877 colorings=4800 lazy-girth=7849 last: m=52 classes=7 cclen=60 t=4s
[23:50:20] it=10251 colorings=5000 lazy-girth=8063 last: m=56 classes=8 cclen=59 t=4s
[23:50:20] it=10628 colorings=5200 lazy-girth=8264 last: m=52 classes=7 cclen=59 t=4s
[23:50:20] it=11037 colorings=5400 lazy-girth=8567 last: m=52 classes=7 cclen=56 t=4s
[23:50:20] it=11359 colorings=5600 lazy-girth=8727 last: m=52 classes=7 cclen=59 t=4s
[23:50:20] it=11859 colorings=5800 lazy-girth=9373 last: m=56 classes=8 cclen=55 t=5s
[23:50:21] it=12414 colorings=6000 lazy-girth=9905 last: m=48 classes=7 cclen=60 t=5s
[23:50:21] it=12828 colorings=6200 lazy-girth=10232 last: m=56 classes=8 cclen=41 t=5s
[23:50:21] it=13189 colorings=6400 lazy-girth=10493 last: m=56 classes=8 cclen=56 t=5s
[23:50:21] it=13517 colorings=6600 lazy-girth=10658 last: m=52 classes=7 cclen=57 t=5s
[23:50:21] it=13895 colorings=6800 lazy-girth=10950 last: m=52 classes=8 cclen=56 t=5s
[23:50:22] it=14329 colorings=7000 lazy-girth=11224 last: m=52 classes=8 cclen=58 t=6s
[23:50:22] it=14739 colorings=7200 lazy-girth=11455 last: m=52 classes=8 cclen=43 t=6s
[23:50:22] it=15053 colorings=7400 lazy-girth=11587 last: m=56 classes=8 cclen=58 t=6s
[23:50:22] it=15326 colorings=7600 lazy-girth=11680 last: m=56 classes=9 cclen=52 t=6s
[23:50:22] it=15639 colorings=7800 lazy-girth=11843 last: m=52 classes=7 cclen=60 t=6s
[23:50:22] it=15987 colorings=8000 lazy-girth=12035 last: m=56 classes=8 cclen=60 t=6s
[23:50:22] it=16316 colorings=8200 lazy-girth=12214 last: m=52 classes=7 cclen=57 t=7s
[23:50:23] it=16732 colorings=8400 lazy-girth=12516 last: m=48 classes=7 cclen=54 t=7s
[23:50:23] it=17190 colorings=8600 lazy-girth=12936 last: m=56 classes=8 cclen=53 t=7s
[23:50:23] it=17651 colorings=8800 lazy-girth=13365 last: m=52 classes=7 cclen=50 t=7s
[23:50:23] it=18145 colorings=9000 lazy-girth=13834 last: m=52 classes=7 cclen=59 t=7s
[23:50:23] it=18533 colorings=9200 lazy-girth=14121 last: m=64 classes=9 cclen=39 t=7s
[23:50:23] it=18953 colorings=9400 lazy-girth=14513 last: m=64 classes=9 cclen=53 t=8s
[23:50:24] it=19411 colorings=9600 lazy-girth=14945 last: m=56 classes=8 cclen=58 t=8s
[23:50:24] it=19754 colorings=9800 lazy-girth=15152 last: m=52 classes=8 cclen=52 t=8s
[23:50:24] it=20157 colorings=10000 lazy-girth=15426 last: m=56 classes=8 cclen=58 t=8s
[23:50:24] it=20565 colorings=10200 lazy-girth=15730 last: m=52 classes=8 cclen=57 t=8s
[23:50:24] it=20929 colorings=10400 lazy-girth=15984 last: m=56 classes=9 cclen=57 t=9s
[23:50:25] it=21348 colorings=10600 lazy-girth=16295 last: m=52 classes=8 cclen=50 t=9s
[23:50:25] it=21719 colorings=10800 lazy-girth=16560 last: m=56 classes=8 cclen=59 t=9s
[23:50:25] it=22116 colorings=11000 lazy-girth=16838 last: m=52 classes=8 cclen=56 t=9s
[23:50:25] it=22492 colorings=11200 lazy-girth=17184 last: m=56 classes=8 cclen=59 t=9s
[23:50:25] it=22871 colorings=11400 lazy-girth=17514 last: m=56 classes=8 cclen=53 t=9s
[23:50:25] it=23284 colorings=11600 lazy-girth=17940 last: m=52 classes=7 cclen=53 t=10s
[23:50:26] it=23689 colorings=11800 lazy-girth=18317 last: m=60 classes=8 cclen=57 t=10s
[23:50:26] it=24006 colorings=12000 lazy-girth=18459 last: m=56 classes=8 cclen=38 t=10s
[23:50:26] it=24432 colorings=12200 lazy-girth=18790 last: m=52 classes=8 cclen=49 t=10s
[23:50:26] it=24805 colorings=12400 lazy-girth=19044 last: m=56 classes=8 cclen=58 t=10s
[23:50:26] it=25198 colorings=12600 lazy-girth=19384 last: m=52 classes=7 cclen=60 t=10s
[23:50:26] it=25570 colorings=12800 lazy-girth=19673 last: m=52 classes=8 cclen=56 t=10s
[23:50:26] it=25936 colorings=13000 lazy-girth=19935 last: m=48 classes=7 cclen=55 t=11s
[23:50:27] it=26288 colorings=13200 lazy-girth=20101 last: m=52 classes=8 cclen=55 t=11s
[23:50:27] it=26715 colorings=13400 lazy-girth=20470 last: m=52 classes=8 cclen=56 t=11s
[23:50:27] it=27113 colorings=13600 lazy-girth=20794 last: m=56 classes=8 cclen=57 t=11s
[23:50:27] it=27464 colorings=13800 lazy-girth=21020 last: m=56 classes=8 cclen=58 t=11s
[23:50:27] it=27824 colorings=14000 lazy-girth=21255 last: m=52 classes=7 cclen=54 t=11s
[23:50:27] it=28135 colorings=14200 lazy-girth=21463 last: m=52 classes=8 cclen=57 t=11s
[23:50:27] it=28565 colorings=14400 lazy-girth=21903 last: m=52 classes=8 cclen=56 t=12s
[23:50:28] it=28971 colorings=14600 lazy-girth=22206 last: m=56 classes=8 cclen=56 t=12s
[23:50:28] it=29449 colorings=14800 lazy-girth=22693 last: m=56 classes=8 cclen=50 t=12s
[23:50:28] it=29956 colorings=15000 lazy-girth=23150 last: m=56 classes=8 cclen=53 t=12s
[23:50:28] it=30297 colorings=15200 lazy-girth=23321 last: m=56 classes=8 cclen=58 t=12s
[23:50:28] it=30628 colorings=15400 lazy-girth=23487 last: m=52 classes=7 cclen=56 t=12s
[23:50:28] it=30960 colorings=15600 lazy-girth=23659 last: m=56 classes=9 cclen=52 t=13s
[23:50:29] it=31292 colorings=15800 lazy-girth=23830 last: m=56 classes=9 cclen=58 t=13s
[23:50:29] it=31623 colorings=16000 lazy-girth=23975 last: m=56 classes=9 cclen=55 t=13s
[23:50:29] it=31956 colorings=16200 lazy-girth=24165 last: m=56 classes=8 cclen=58 t=13s
[23:50:29] it=32286 colorings=16400 lazy-girth=24318 last: m=52 classes=8 cclen=58 t=13s
[23:50:29] it=32577 colorings=16600 lazy-girth=24431 last: m=64 classes=8 cclen=57 t=13s
[23:50:29] it=32852 colorings=16800 lazy-girth=24537 last: m=64 classes=8 cclen=43 t=14s
[23:50:30] it=33186 colorings=17000 lazy-girth=24758 last: m=56 classes=8 cclen=57 t=14s
[23:50:30] it=33521 colorings=17200 lazy-girth=24957 last: m=48 classes=8 cclen=58 t=14s
[23:50:30] it=33972 colorings=17400 lazy-girth=25310 last: m=52 classes=7 cclen=58 t=14s
[23:50:30] it=34305 colorings=17600 lazy-girth=25487 last: m=52 classes=7 cclen=54 t=14s
[23:50:30] it=34648 colorings=17800 lazy-girth=25683 last: m=52 classes=8 cclen=54 t=14s
[23:50:30] it=35045 colorings=18000 lazy-girth=25920 last: m=48 classes=7 cclen=53 t=15s
[23:50:31] it=35359 colorings=18200 lazy-girth=26074 last: m=52 classes=8 cclen=48 t=15s
[23:50:31] it=35703 colorings=18400 lazy-girth=26247 last: m=56 classes=9 cclen=47 t=15s
[23:50:31] it=36053 colorings=18600 lazy-girth=26429 last: m=56 classes=8 cclen=52 t=15s
[23:50:31] it=36333 colorings=18800 lazy-girth=26522 last: m=56 classes=8 cclen=55 t=15s
[23:50:31] it=36701 colorings=19000 lazy-girth=26747 last: m=52 classes=8 cclen=50 t=15s
[23:50:31] it=37082 colorings=19200 lazy-girth=26991 last: m=52 classes=7 cclen=51 t=15s
[23:50:32] it=37454 colorings=19400 lazy-girth=27218 last: m=56 classes=8 cclen=51 t=16s
[23:50:32] it=37808 colorings=19600 lazy-girth=27420 last: m=52 classes=7 cclen=42 t=16s
[23:50:32] it=38116 colorings=19800 lazy-girth=27561 last: m=52 classes=8 cclen=50 t=16s
[23:50:32] it=38402 colorings=20000 lazy-girth=27688 last: m=56 classes=8 cclen=48 t=16s
[23:50:32] it=38695 colorings=20200 lazy-girth=27815 last: m=56 classes=9 cclen=48 t=16s
[23:50:33] it=38981 colorings=20400 lazy-girth=27936 last: m=56 classes=8 cclen=54 t=17s
[23:50:33] it=39402 colorings=20600 lazy-girth=28360 last: m=52 classes=8 cclen=55 t=17s
[23:50:33] it=39774 colorings=20800 lazy-girth=28618 last: m=56 classes=8 cclen=58 t=17s
[23:50:33] it=40278 colorings=21000 lazy-girth=29090 last: m=56 classes=8 cclen=60 t=17s
[23:50:33] it=40588 colorings=21200 lazy-girth=29233 last: m=56 classes=9 cclen=56 t=17s
[23:50:33] it=40900 colorings=21400 lazy-girth=29361 last: m=52 classes=7 cclen=42 t=18s
[23:50:34] it=41231 colorings=21600 lazy-girth=29539 last: m=52 classes=8 cclen=50 t=18s
[23:50:34] it=41570 colorings=21800 lazy-girth=29741 last: m=52 classes=7 cclen=55 t=18s
[23:50:34] it=41941 colorings=22000 lazy-girth=29932 last: m=56 classes=8 cclen=57 t=18s
[23:50:34] it=42248 colorings=22200 lazy-girth=30047 last: m=52 classes=7 cclen=57 t=18s
[23:50:34] it=42526 colorings=22400 lazy-girth=30143 last: m=56 classes=8 cclen=47 t=18s
[23:50:34] it=42830 colorings=22600 lazy-girth=30277 last: m=52 classes=8 cclen=57 t=19s
[23:50:35] it=43197 colorings=22800 lazy-girth=30502 last: m=56 classes=8 cclen=38 t=19s
[23:50:35] it=43541 colorings=23000 lazy-girth=30700 last: m=56 classes=9 cclen=57 t=19s
[23:50:35] it=43877 colorings=23200 lazy-girth=30881 last: m=56 classes=8 cclen=55 t=19s
[23:50:35] it=44173 colorings=23400 lazy-girth=31005 last: m=56 classes=9 cclen=57 t=19s
[23:50:35] it=44461 colorings=23600 lazy-girth=31098 last: m=56 classes=9 cclen=55 t=19s
[23:50:35] it=44793 colorings=23800 lazy-girth=31284 last: m=48 classes=8 cclen=56 t=19s
[23:50:35] it=45127 colorings=24000 lazy-girth=31449 last: m=56 classes=9 cclen=57 t=20s
[23:50:36] it=45461 colorings=24200 lazy-girth=31613 last: m=56 classes=8 cclen=54 t=20s
[23:50:36] it=45757 colorings=24400 lazy-girth=31751 last: m=56 classes=9 cclen=56 t=20s
[23:50:36] it=46058 colorings=24600 lazy-girth=31879 last: m=52 classes=8 cclen=57 t=20s
[23:50:36] it=46483 colorings=24800 lazy-girth=32123 last: m=52 classes=7 cclen=48 t=20s
[23:50:36] it=46843 colorings=25000 lazy-girth=32329 last: m=48 classes=7 cclen=59 t=20s
[23:50:36] it=47180 colorings=25200 lazy-girth=32529 last: m=56 classes=8 cclen=55 t=21s
[23:50:37] it=47482 colorings=25400 lazy-girth=32657 last: m=56 classes=8 cclen=58 t=21s
[23:50:37] it=47780 colorings=25600 lazy-girth=32769 last: m=52 classes=8 cclen=58 t=21s
[23:50:37] it=48044 colorings=25800 lazy-girth=32857 last: m=52 classes=8 cclen=56 t=21s
[23:50:37] it=48320 colorings=26000 lazy-girth=32948 last: m=56 classes=8 cclen=58 t=21s
[23:50:37] it=48672 colorings=26200 lazy-girth=33151 last: m=56 classes=8 cclen=54 t=21s
[23:50:37] it=49028 colorings=26400 lazy-girth=33307 last: m=52 classes=8 cclen=58 t=22s
[23:50:38] it=49326 colorings=26600 lazy-girth=33447 last: m=56 classes=9 cclen=55 t=22s
[23:50:38] it=49670 colorings=26800 lazy-girth=33675 last: m=56 classes=8 cclen=58 t=22s
[23:50:38] it=50038 colorings=27000 lazy-girth=33921 last: m=56 classes=8 cclen=58 t=22s
[23:50:38] it=50379 colorings=27200 lazy-girth=34152 last: m=48 classes=8 cclen=54 t=22s
[23:50:38] it=50713 colorings=27400 lazy-girth=34340 last: m=52 classes=7 cclen=53 t=22s
[23:50:38] it=51020 colorings=27600 lazy-girth=34501 last: m=56 classes=8 cclen=58 t=23s
[23:50:39] it=51361 colorings=27800 lazy-girth=34665 last: m=56 classes=8 cclen=54 t=23s
[23:50:39] it=51700 colorings=28000 lazy-girth=34852 last: m=56 classes=8 cclen=52 t=23s
[23:50:39] it=52032 colorings=28200 lazy-girth=35009 last: m=56 classes=8 cclen=58 t=23s
[23:50:39] it=52354 colorings=28400 lazy-girth=35146 last: m=56 classes=9 cclen=47 t=23s
[23:50:39] it=52649 colorings=28600 lazy-girth=35260 last: m=48 classes=7 cclen=55 t=24s
[23:50:40] it=53043 colorings=28800 lazy-girth=35489 last: m=52 classes=8 cclen=58 t=24s
[23:50:40] it=53345 colorings=29000 lazy-girth=35612 last: m=52 classes=8 cclen=56 t=24s
[23:50:40] it=53637 colorings=29200 lazy-girth=35721 last: m=56 classes=8 cclen=57 t=24s
[23:50:40] it=53914 colorings=29400 lazy-girth=35803 last: m=52 classes=8 cclen=55 t=24s
[23:50:40] it=54200 colorings=29600 lazy-girth=35901 last: m=56 classes=8 cclen=54 t=24s
[23:50:40] it=54463 colorings=29800 lazy-girth=35972 last: m=56 classes=8 cclen=54 t=24s
[23:50:41] it=54765 colorings=30000 lazy-girth=36085 last: m=52 classes=7 cclen=52 t=25s
[23:50:41] it=55065 colorings=30200 lazy-girth=36200 last: m=56 classes=9 cclen=57 t=25s
[23:50:41] it=55391 colorings=30400 lazy-girth=36361 last: m=52 classes=7 cclen=57 t=25s
[23:50:41] it=55774 colorings=30600 lazy-girth=36591 last: m=52 classes=8 cclen=53 t=25s
[23:50:41] it=56068 colorings=30800 lazy-girth=36702 last: m=52 classes=8 cclen=53 t=25s
[23:50:41] it=56382 colorings=31000 lazy-girth=36832 last: m=56 classes=9 cclen=57 t=26s
[23:50:42] it=56743 colorings=31200 lazy-girth=37012 last: m=56 classes=9 cclen=54 t=26s
[23:50:42] it=57049 colorings=31400 lazy-girth=37138 last: m=56 classes=8 cclen=59 t=26s
[23:50:42] it=57362 colorings=31600 lazy-girth=37276 last: m=48 classes=8 cclen=56 t=26s
[23:50:43] it=57753 colorings=31800 lazy-girth=37490 last: m=56 classes=8 cclen=59 t=27s
[23:50:43] it=58095 colorings=32000 lazy-girth=37768 last: m=56 classes=9 cclen=51 t=27s
[23:50:43] it=58457 colorings=32200 lazy-girth=38015 last: m=56 classes=9 cclen=56 t=27s
[23:50:43] it=58869 colorings=32400 lazy-girth=38274 last: m=52 classes=8 cclen=54 t=27s
[23:50:43] it=59249 colorings=32600 lazy-girth=38519 last: m=52 classes=8 cclen=55 t=27s
[23:50:43] it=59585 colorings=32800 lazy-girth=38723 last: m=56 classes=8 cclen=56 t=28s
[23:50:44] it=59856 colorings=33000 lazy-girth=38819 last: m=56 classes=8 cclen=58 t=28s
[23:50:44] it=60140 colorings=33200 lazy-girth=38952 last: m=48 classes=8 cclen=54 t=28s
[23:50:44] it=60470 colorings=33400 lazy-girth=39244 last: m=52 classes=8 cclen=55 t=28s
[23:50:44] it=60760 colorings=33600 lazy-girth=39365 last: m=52 classes=8 cclen=56 t=28s
[23:50:44] it=61089 colorings=33800 lazy-girth=39514 last: m=48 classes=7 cclen=55 t=29s
[23:50:44] it=61430 colorings=34000 lazy-girth=39680 last: m=52 classes=7 cclen=57 t=29s
[23:50:45] it=61735 colorings=34200 lazy-girth=39816 last: m=56 classes=8 cclen=55 t=29s
[23:50:45] it=62075 colorings=34400 lazy-girth=40023 last: m=64 classes=9 cclen=56 t=29s
[23:50:45] it=62360 colorings=34600 lazy-girth=40128 last: m=52 classes=8 cclen=57 t=29s
[23:50:45] it=62636 colorings=34800 lazy-girth=40236 last: m=52 classes=7 cclen=54 t=29s
[23:50:45] it=62896 colorings=35000 lazy-girth=40311 last: m=56 classes=8 cclen=47 t=29s
[23:50:46] it=63156 colorings=35200 lazy-girth=40392 last: m=60 classes=8 cclen=47 t=30s
[23:50:46] it=63514 colorings=35400 lazy-girth=40611 last: m=56 classes=8 cclen=55 t=30s
[23:50:46] it=63843 colorings=35600 lazy-girth=40759 last: m=56 classes=8 cclen=42 t=30s
[23:50:46] it=64128 colorings=35800 lazy-girth=40883 last: m=56 classes=9 cclen=54 t=30s
[23:50:46] it=64458 colorings=36000 lazy-girth=41058 last: m=56 classes=8 cclen=56 t=30s
[23:50:46] it=64726 colorings=36200 lazy-girth=41143 last: m=52 classes=7 cclen=51 t=31s
[23:50:47] it=65012 colorings=36400 lazy-girth=41245 last: m=52 classes=7 cclen=61 t=31s
[23:50:47] it=65328 colorings=36600 lazy-girth=41406 last: m=52 classes=7 cclen=55 t=31s
[23:50:47] it=65634 colorings=36800 lazy-girth=41532 last: m=52 classes=8 cclen=51 t=31s
[23:50:47] it=65913 colorings=37000 lazy-girth=41624 last: m=52 classes=7 cclen=49 t=31s
[23:50:47] it=66169 colorings=37200 lazy-girth=41682 last: m=52 classes=7 cclen=57 t=31s
[23:50:47] it=66406 colorings=37400 lazy-girth=41721 last: m=56 classes=9 cclen=57 t=32s
[23:50:48] it=66718 colorings=37600 lazy-girth=41856 last: m=52 classes=8 cclen=57 t=32s
[23:50:48] it=66979 colorings=37800 lazy-girth=41923 last: m=56 classes=8 cclen=55 t=32s
[23:50:48] it=67220 colorings=38000 lazy-girth=41969 last: m=56 classes=8 cclen=51 t=32s
[23:50:48] it=67443 colorings=38200 lazy-girth=41992 last: m=56 classes=8 cclen=50 t=32s
[23:50:48] it=67707 colorings=38400 lazy-girth=42062 last: m=56 classes=8 cclen=57 t=32s
[23:50:48] it=67982 colorings=38600 lazy-girth=42152 last: m=56 classes=8 cclen=54 t=32s
[23:50:48] it=68235 colorings=38800 lazy-girth=42210 last: m=48 classes=7 cclen=49 t=33s
[23:50:49] it=68523 colorings=39000 lazy-girth=42305 last: m=48 classes=7 cclen=57 t=33s
[23:50:49] it=68838 colorings=39200 lazy-girth=42444 last: m=52 classes=8 cclen=54 t=33s
[23:50:49] it=69112 colorings=39400 lazy-girth=42538 last: m=56 classes=8 cclen=59 t=33s
[23:50:49] it=69389 colorings=39600 lazy-girth=42623 last: m=52 classes=7 cclen=52 t=33s
[23:50:49] it=69637 colorings=39800 lazy-girth=42673 last: m=48 classes=7 cclen=59 t=34s
[23:50:50] it=69896 colorings=40000 lazy-girth=42737 last: m=52 classes=7 cclen=50 t=34s
[23:50:50] it=70139 colorings=40200 lazy-girth=42781 last: m=56 classes=8 cclen=52 t=34s
[23:50:50] it=70462 colorings=40400 lazy-girth=42915 last: m=52 classes=7 cclen=54 t=34s
[23:50:50] it=70699 colorings=40600 lazy-girth=42954 last: m=56 classes=8 cclen=59 t=34s
[23:50:50] it=70976 colorings=40800 lazy-girth=43041 last: m=56 classes=8 cclen=59 t=34s
[23:50:50] it=71252 colorings=41000 lazy-girth=43121 last: m=56 classes=8 cclen=57 t=35s
[23:50:51] it=71516 colorings=41200 lazy-girth=43195 last: m=48 classes=8 cclen=54 t=35s
[23:50:51] it=71760 colorings=41400 lazy-girth=43241 last: m=52 classes=8 cclen=58 t=35s
[23:50:51] it=72001 colorings=41600 lazy-girth=43282 last: m=52 classes=8 cclen=56 t=35s
[23:50:51] it=72286 colorings=41800 lazy-girth=43376 last: m=52 classes=8 cclen=55 t=35s
[23:50:51] it=72532 colorings=42000 lazy-girth=43428 last: m=52 classes=7 cclen=49 t=36s
[23:50:52] it=72770 colorings=42200 lazy-girth=43470 last: m=52 classes=7 cclen=55 t=36s
[23:50:52] it=73050 colorings=42400 lazy-girth=43551 last: m=56 classes=9 cclen=45 t=36s
[23:50:52] it=73390 colorings=42600 lazy-girth=43742 last: m=56 classes=8 cclen=53 t=36s
[23:50:52] it=73700 colorings=42800 lazy-girth=43888 last: m=56 classes=8 cclen=58 t=37s
[23:50:53] it=73989 colorings=43000 lazy-girth=44017 last: m=52 classes=7 cclen=60 t=37s
[23:50:53] it=74282 colorings=43200 lazy-girth=44139 last: m=56 classes=8 cclen=58 t=37s
[23:50:53] it=74639 colorings=43400 lazy-girth=44339 last: m=52 classes=8 cclen=57 t=37s
[23:50:53] it=74933 colorings=43600 lazy-girth=44447 last: m=52 classes=8 cclen=58 t=37s
[23:50:53] it=75200 colorings=43800 lazy-girth=44547 last: m=56 classes=8 cclen=58 t=37s
[23:50:53] it=75490 colorings=44000 lazy-girth=44655 last: m=56 classes=8 cclen=56 t=38s
[23:50:54] it=75779 colorings=44200 lazy-girth=44768 last: m=52 classes=8 cclen=58 t=38s
[23:50:54] it=76078 colorings=44400 lazy-girth=44902 last: m=56 classes=8 cclen=59 t=39s
[23:50:55] it=76322 colorings=44600 lazy-girth=44958 last: m=56 classes=8 cclen=57 t=39s
[23:50:55] it=76664 colorings=44800 lazy-girth=45123 last: m=48 classes=7 cclen=53 t=39s
[23:50:55] it=76963 colorings=45000 lazy-girth=45247 last: m=52 classes=7 cclen=58 t=39s
[23:50:55] it=77247 colorings=45200 lazy-girth=45373 last: m=56 classes=8 cclen=48 t=39s
[23:50:55] it=77493 colorings=45400 lazy-girth=45426 last: m=52 classes=8 cclen=58 t=39s
[23:50:56] it=77781 colorings=45600 lazy-girth=45572 last: m=52 classes=8 cclen=41 t=40s
[23:50:56] it=78093 colorings=45800 lazy-girth=45722 last: m=52 classes=7 cclen=56 t=40s
[23:50:56] it=78352 colorings=46000 lazy-girth=45805 last: m=52 classes=7 cclen=57 t=40s
[23:50:56] it=78610 colorings=46200 lazy-girth=45873 last: m=56 classes=8 cclen=55 t=40s
[23:50:56] it=78872 colorings=46400 lazy-girth=45949 last: m=52 classes=7 cclen=56 t=40s
[23:50:56] it=79146 colorings=46600 lazy-girth=46036 last: m=56 classes=8 cclen=56 t=41s
[23:50:57] it=79388 colorings=46800 lazy-girth=46089 last: m=56 classes=8 cclen=59 t=41s
[23:50:57] it=79633 colorings=47000 lazy-girth=46149 last: m=56 classes=8 cclen=52 t=41s
[23:50:57] it=79924 colorings=47200 lazy-girth=46259 last: m=48 classes=8 cclen=54 t=41s
[23:50:57] it=80192 colorings=47400 lazy-girth=46333 last: m=52 classes=7 cclen=60 t=41s
[23:50:57] it=80477 colorings=47600 lazy-girth=46446 last: m=52 classes=8 cclen=51 t=41s
[23:50:57] it=80737 colorings=47800 lazy-girth=46516 last: m=64 classes=9 cclen=47 t=41s
[23:50:58] it=81061 colorings=48000 lazy-girth=46695 last: m=52 classes=8 cclen=54 t=42s
[23:50:58] it=81367 colorings=48200 lazy-girth=46807 last: m=48 classes=8 cclen=56 t=42s
[23:50:58] it=81638 colorings=48400 lazy-girth=46899 last: m=56 classes=8 cclen=58 t=42s
[23:50:58] it=81922 colorings=48600 lazy-girth=47009 last: m=56 classes=9 cclen=53 t=42s
[23:50:58] it=82202 colorings=48800 lazy-girth=47119 last: m=56 classes=8 cclen=59 t=42s
[23:50:58] it=82485 colorings=49000 lazy-girth=47221 last: m=56 classes=8 cclen=49 t=43s
[23:50:59] it=82764 colorings=49200 lazy-girth=47322 last: m=56 classes=8 cclen=50 t=43s
[23:50:59] it=83015 colorings=49400 lazy-girth=47381 last: m=52 classes=7 cclen=52 t=43s
[23:50:59] it=83257 colorings=49600 lazy-girth=47430 last: m=48 classes=8 cclen=57 t=43s
[23:50:59] it=83519 colorings=49800 lazy-girth=47514 last: m=56 classes=8 cclen=59 t=43s
[23:50:59] it=83798 colorings=50000 lazy-girth=47594 last: m=48 classes=8 cclen=52 t=43s
[23:50:59] it=84069 colorings=50200 lazy-girth=47667 last: m=56 classes=8 cclen=57 t=44s
[23:51:00] it=84343 colorings=50400 lazy-girth=47750 last: m=48 classes=8 cclen=58 t=44s
[23:51:00] it=84619 colorings=50600 lazy-girth=47833 last: m=64 classes=9 cclen=39 t=44s
[23:51:00] it=84853 colorings=50800 lazy-girth=47871 last: m=48 classes=7 cclen=52 t=44s
[23:51:00] it=85090 colorings=51000 lazy-girth=47913 last: m=52 classes=8 cclen=56 t=44s
[23:51:00] it=85325 colorings=51200 lazy-girth=47952 last: m=52 classes=7 cclen=58 t=44s
[23:51:01] it=85550 colorings=51400 lazy-girth=47979 last: m=56 classes=9 cclen=56 t=45s
[23:51:01] it=85779 colorings=51600 lazy-girth=48008 last: m=52 classes=8 cclen=51 t=45s
[23:51:01] it=86000 colorings=51800 lazy-girth=48030 last: m=56 classes=8 cclen=59 t=45s
[23:51:01] it=86255 colorings=52000 lazy-girth=48097 last: m=56 classes=8 cclen=55 t=45s
[23:51:01] it=86511 colorings=52200 lazy-girth=48155 last: m=56 classes=8 cclen=56 t=45s
[23:51:02] it=86735 colorings=52400 lazy-girth=48180 last: m=48 classes=7 cclen=54 t=46s
[23:51:02] it=86965 colorings=52600 lazy-girth=48210 last: m=52 classes=7 cclen=55 t=46s
[23:51:02] it=87189 colorings=52800 lazy-girth=48234 last: m=52 classes=7 cclen=56 t=46s
[23:51:02] it=87426 colorings=53000 lazy-girth=48275 last: m=52 classes=7 cclen=50 t=46s
[23:51:02] it=87653 colorings=53200 lazy-girth=48302 last: m=48 classes=7 cclen=58 t=47s
[23:51:03] it=87884 colorings=53400 lazy-girth=48347 last: m=56 classes=8 cclen=60 t=47s
[23:51:03] it=88138 colorings=53600 lazy-girth=48424 last: m=52 classes=8 cclen=55 t=47s
[23:51:03] it=88462 colorings=53800 lazy-girth=48601 last: m=56 classes=8 cclen=54 t=47s
[23:51:03] it=88744 colorings=54000 lazy-girth=48711 last: m=52 classes=7 cclen=57 t=48s
[23:51:04] it=89035 colorings=54200 lazy-girth=48826 last: m=52 classes=7 cclen=55 t=48s
[23:51:04] it=89333 colorings=54400 lazy-girth=48976 last: m=52 classes=8 cclen=53 t=48s
[23:51:04] it=89650 colorings=54600 lazy-girth=49133 last: m=52 classes=8 cclen=56 t=48s
[23:51:04] it=89922 colorings=54800 lazy-girth=49230 last: m=52 classes=8 cclen=56 t=48s
[23:51:04] it=90210 colorings=55000 lazy-girth=49345 last: m=56 classes=9 cclen=56 t=49s
[23:51:05] it=90508 colorings=55200 lazy-girth=49485 last: m=52 classes=8 cclen=59 t=49s
[23:51:05] it=90769 colorings=55400 lazy-girth=49584 last: m=52 classes=8 cclen=54 t=49s
[23:51:05] it=91046 colorings=55600 lazy-girth=49678 last: m=56 classes=8 cclen=58 t=49s
[23:51:05] it=91333 colorings=55800 lazy-girth=49804 last: m=56 classes=8 cclen=56 t=49s
[23:51:05] it=91583 colorings=56000 lazy-girth=49882 last: m=52 classes=8 cclen=57 t=50s
[23:51:06] it=91947 colorings=56200 lazy-girth=50105 last: m=52 classes=7 cclen=53 t=50s
[23:51:06] it=92169 colorings=56400 lazy-girth=50132 last: m=56 classes=8 cclen=51 t=50s
[23:51:06] it=92397 colorings=56600 lazy-girth=50162 last: m=48 classes=8 cclen=57 t=50s
[23:51:06] it=92630 colorings=56800 lazy-girth=50199 last: m=52 classes=7 cclen=57 t=50s
[23:51:06] it=92839 colorings=57000 lazy-girth=50216 last: m=52 classes=7 cclen=59 t=50s
[23:51:06] it=93100 colorings=57200 lazy-girth=50294 last: m=52 classes=8 cclen=57 t=51s
[23:51:07] it=93357 colorings=57400 lazy-girth=50375 last: m=52 classes=7 cclen=55 t=51s
[23:51:07] it=93607 colorings=57600 lazy-girth=50435 last: m=56 classes=8 cclen=52 t=51s
[23:51:07] it=93876 colorings=57800 lazy-girth=50516 last: m=48 classes=8 cclen=55 t=51s
[23:51:07] it=94115 colorings=58000 lazy-girth=50566 last: m=56 classes=8 cclen=57 t=51s
[23:51:07] it=94400 colorings=58200 lazy-girth=50665 last: m=56 classes=8 cclen=56 t=52s
[23:51:08] it=94656 colorings=58400 lazy-girth=50725 last: m=52 classes=7 cclen=58 t=52s
[23:51:09] it=94881 colorings=58600 lazy-girth=50761 last: m=48 classes=7 cclen=60 t=53s
[23:51:09] it=95149 colorings=58800 lazy-girth=50900 last: m=48 classes=7 cclen=59 t=53s
[23:51:09] it=95384 colorings=59000 lazy-girth=50948 last: m=48 classes=8 cclen=57 t=53s
[23:51:09] it=95626 colorings=59200 lazy-girth=51010 last: m=56 classes=9 cclen=53 t=53s
[23:51:09] it=95877 colorings=59400 lazy-girth=51098 last: m=56 classes=8 cclen=43 t=53s
[23:51:09] it=96101 colorings=59600 lazy-girth=51136 last: m=56 classes=9 cclen=50 t=54s
[23:51:10] it=96351 colorings=59800 lazy-girth=51192 last: m=56 classes=8 cclen=50 t=54s
[23:51:10] it=96607 colorings=60000 lazy-girth=51248 last: m=56 classes=8 cclen=55 t=54s
[23:51:10] it=96855 colorings=60200 lazy-girth=51297 last: m=56 classes=8 cclen=54 t=54s
[23:51:10] it=97097 colorings=60400 lazy-girth=51339 last: m=52 classes=8 cclen=56 t=54s
[23:51:10] it=97308 colorings=60600 lazy-girth=51353 last: m=52 classes=7 cclen=56 t=54s
[23:51:11] it=97519 colorings=60800 lazy-girth=51368 last: m=56 classes=8 cclen=53 t=55s
[23:51:11] it=97752 colorings=61000 lazy-girth=51403 last: m=56 classes=8 cclen=55 t=55s
[23:51:11] it=98006 colorings=61200 lazy-girth=51469 last: m=56 classes=9 cclen=55 t=55s
[23:51:11] it=98239 colorings=61400 lazy-girth=51503 last: m=56 classes=8 cclen=52 t=55s
[23:51:11] it=98454 colorings=61600 lazy-girth=51521 last: m=48 classes=7 cclen=55 t=55s
[23:51:12] it=98682 colorings=61800 lazy-girth=51552 last: m=48 classes=7 cclen=56 t=56s
[23:51:12] it=98913 colorings=62000 lazy-girth=51591 last: m=52 classes=8 cclen=57 t=56s
[23:51:12] it=99154 colorings=62200 lazy-girth=51634 last: m=52 classes=7 cclen=59 t=56s
[23:51:12] it=99370 colorings=62400 lazy-girth=51650 last: m=52 classes=8 cclen=54 t=56s
[23:51:12] it=99589 colorings=62600 lazy-girth=51670 last: m=56 classes=9 cclen=47 t=57s
[23:51:13] it=99803 colorings=62800 lazy-girth=51685 last: m=52 classes=8 cclen=56 t=57s
[23:51:13] it=100091 colorings=63000 lazy-girth=51806 last: m=52 classes=7 cclen=58 t=57s
[23:51:13] it=100366 colorings=63200 lazy-girth=51897 last: m=52 classes=7 cclen=58 t=57s
[23:51:13] it=100639 colorings=63400 lazy-girth=51997 last: m=56 classes=8 cclen=58 t=58s
[23:51:14] it=100948 colorings=63600 lazy-girth=52132 last: m=52 classes=8 cclen=59 t=58s
[23:51:14] it=101246 colorings=63800 lazy-girth=52261 last: m=56 classes=8 cclen=57 t=58s
[23:51:14] it=101493 colorings=64000 lazy-girth=52313 last: m=52 classes=8 cclen=57 t=58s
[23:51:14] it=101729 colorings=64200 lazy-girth=52357 last: m=52 classes=8 cclen=56 t=58s
[23:51:14] it=101968 colorings=64400 lazy-girth=52399 last: m=56 classes=9 cclen=57 t=58s
[23:51:15] it=102264 colorings=64600 lazy-girth=52517 last: m=52 classes=7 cclen=48 t=59s
[23:51:15] it=102515 colorings=64800 lazy-girth=52576 last: m=48 classes=7 cclen=59 t=59s
[23:51:15] it=102791 colorings=65000 lazy-girth=52670 last: m=56 classes=8 cclen=55 t=59s
[23:51:15] it=103071 colorings=65200 lazy-girth=52761 last: m=56 classes=8 cclen=50 t=59s
[23:51:15] it=103328 colorings=65400 lazy-girth=52822 last: m=48 classes=7 cclen=57 t=60s
[23:51:16] it=103585 colorings=65600 lazy-girth=52902 last: m=56 classes=8 cclen=53 t=60s
[23:51:16] it=103825 colorings=65800 lazy-girth=52949 last: m=52 classes=7 cclen=52 t=60s
[23:51:16] it=104059 colorings=66000 lazy-girth=53000 last: m=56 classes=8 cclen=54 t=60s
[23:51:16] it=104310 colorings=66200 lazy-girth=53065 last: m=52 classes=8 cclen=57 t=61s
[23:51:17] it=104565 colorings=66400 lazy-girth=53120 last: m=52 classes=8 cclen=55 t=61s
[23:51:17] it=104804 colorings=66600 lazy-girth=53160 last: m=52 classes=8 cclen=54 t=61s
[23:51:17] it=105042 colorings=66800 lazy-girth=53223 last: m=52 classes=8 cclen=54 t=61s
[23:51:17] it=105266 colorings=67000 lazy-girth=53264 last: m=52 classes=8 cclen=58 t=61s
[23:51:17] it=105490 colorings=67200 lazy-girth=53289 last: m=56 classes=8 cclen=54 t=62s
[23:51:18] it=105720 colorings=67400 lazy-girth=53328 last: m=52 classes=7 cclen=56 t=62s
[23:51:18] it=105943 colorings=67600 lazy-girth=53353 last: m=52 classes=8 cclen=55 t=62s
[23:51:18] it=106168 colorings=67800 lazy-girth=53392 last: m=52 classes=8 cclen=51 t=62s
[23:51:19] it=106384 colorings=68000 lazy-girth=53411 last: m=52 classes=8 cclen=56 t=63s
[23:51:19] it=106671 colorings=68200 lazy-girth=53515 last: m=56 classes=8 cclen=57 t=63s
[23:51:19] it=106907 colorings=68400 lazy-girth=53555 last: m=56 classes=8 cclen=57 t=63s
[23:51:19] it=107211 colorings=68600 lazy-girth=53740 last: m=52 classes=8 cclen=53 t=63s
[23:51:19] it=107455 colorings=68800 lazy-girth=53811 last: m=48 classes=7 cclen=56 t=64s
[23:51:20] it=107729 colorings=69000 lazy-girth=53911 last: m=52 classes=8 cclen=53 t=64s
[23:51:20] it=107971 colorings=69200 lazy-girth=53966 last: m=56 classes=9 cclen=47 t=64s
[23:51:20] it=108220 colorings=69400 lazy-girth=54034 last: m=56 classes=8 cclen=58 t=64s
[23:51:20] it=108474 colorings=69600 lazy-girth=54089 last: m=52 classes=7 cclen=59 t=65s
[23:51:21] it=108748 colorings=69800 lazy-girth=54181 last: m=48 classes=8 cclen=57 t=65s
[23:51:21] it=108997 colorings=70000 lazy-girth=54232 last: m=56 classes=9 cclen=54 t=65s
[23:51:21] it=109249 colorings=70200 lazy-girth=54313 last: m=52 classes=8 cclen=49 t=65s
[23:51:22] it=109505 colorings=70400 lazy-girth=54401 last: m=52 classes=8 cclen=55 t=66s
[23:51:23] it=109744 colorings=70600 lazy-girth=54442 last: m=56 classes=8 cclen=54 t=67s
[23:51:23] it=109976 colorings=70800 lazy-girth=54475 last: m=48 classes=7 cclen=53 t=67s
[23:51:24] it=110209 colorings=71000 lazy-girth=54510 last: m=56 classes=9 cclen=50 t=68s
[23:51:24] it=110443 colorings=71200 lazy-girth=54550 last: m=52 classes=7 cclen=60 t=68s
[23:51:24] it=110673 colorings=71400 lazy-girth=54584 last: m=52 classes=7 cclen=55 t=68s
[23:51:24] it=110898 colorings=71600 lazy-girth=54613 last: m=52 classes=8 cclen=56 t=69s
[23:51:25] it=111137 colorings=71800 lazy-girth=54661 last: m=52 classes=8 cclen=54 t=69s
[23:51:25] it=111363 colorings=72000 lazy-girth=54704 last: m=48 classes=7 cclen=54 t=69s
[23:51:25] it=111590 colorings=72200 lazy-girth=54741 last: m=52 classes=7 cclen=57 t=69s
[23:51:26] it=111815 colorings=72400 lazy-girth=54769 last: m=48 classes=7 cclen=60 t=70s
[23:51:26] it=112033 colorings=72600 lazy-girth=54787 last: m=48 classes=7 cclen=58 t=70s
[23:51:26] it=112243 colorings=72800 lazy-girth=54799 last: m=52 classes=7 cclen=56 t=70s
[23:51:26] it=112463 colorings=73000 lazy-girth=54823 last: m=56 classes=8 cclen=57 t=70s
[23:51:27] it=112683 colorings=73200 lazy-girth=54844 last: m=56 classes=9 cclen=56 t=71s
[23:51:27] it=112891 colorings=73400 lazy-girth=54852 last: m=48 classes=8 cclen=49 t=71s
[23:51:27] it=113144 colorings=73600 lazy-girth=54914 last: m=52 classes=8 cclen=55 t=71s
[23:51:27] it=113407 colorings=73800 lazy-girth=54992 last: m=56 classes=8 cclen=57 t=72s
[23:51:28] it=113652 colorings=74000 lazy-girth=55045 last: m=56 classes=8 cclen=50 t=72s
[23:51:28] it=113908 colorings=74200 lazy-girth=55118 last: m=48 classes=8 cclen=54 t=72s
[23:51:28] it=114159 colorings=74400 lazy-girth=55182 last: m=56 classes=9 cclen=45 t=72s
[23:51:28] it=114429 colorings=74600 lazy-girth=55276 last: m=52 classes=8 cclen=50 t=72s
[23:51:29] it=114687 colorings=74800 lazy-girth=55363 last: m=56 classes=8 cclen=46 t=73s
[23:51:29] it=114950 colorings=75000 lazy-girth=55451 last: m=52 classes=8 cclen=55 t=73s
[23:51:29] it=115192 colorings=75200 lazy-girth=55493 last: m=56 classes=9 cclen=53 t=73s
[23:51:29] it=115421 colorings=75400 lazy-girth=55525 last: m=52 classes=8 cclen=57 t=73s
[23:51:30] it=115662 colorings=75600 lazy-girth=55580 last: m=52 classes=7 cclen=59 t=74s
[23:51:30] it=115891 colorings=75800 lazy-girth=55610 last: m=56 classes=8 cclen=50 t=74s
[23:51:30] it=116124 colorings=76000 lazy-girth=55652 last: m=52 classes=8 cclen=54 t=74s
[23:51:30] it=116369 colorings=76200 lazy-girth=55703 last: m=56 classes=8 cclen=54 t=74s
[23:51:31] it=116618 colorings=76400 lazy-girth=55759 last: m=56 classes=8 cclen=58 t=75s
[23:51:31] it=116825 colorings=76600 lazy-girth=55767 last: m=56 classes=9 cclen=56 t=75s
[23:51:31] it=117068 colorings=76800 lazy-girth=55816 last: m=52 classes=8 cclen=55 t=75s
[23:51:32] it=117299 colorings=77000 lazy-girth=55851 last: m=48 classes=7 cclen=58 t=76s
[23:51:32] it=117532 colorings=77200 lazy-girth=55889 last: m=52 classes=7 cclen=59 t=76s
[23:51:32] it=117749 colorings=77400 lazy-girth=55908 last: m=52 classes=8 cclen=55 t=76s
[23:51:32] it=117971 colorings=77600 lazy-girth=55948 last: m=52 classes=8 cclen=55 t=76s
[23:51:33] it=118214 colorings=77800 lazy-girth=56018 last: m=48 classes=7 cclen=59 t=77s
[23:51:33] it=118483 colorings=78000 lazy-girth=56148 last: m=52 classes=8 cclen=55 t=77s
[23:51:33] it=118711 colorings=78200 lazy-girth=56183 last: m=52 classes=8 cclen=53 t=77s
[23:51:33] it=118927 colorings=78400 lazy-girth=56202 last: m=56 classes=9 cclen=49 t=78s
[23:51:34] it=119156 colorings=78600 lazy-girth=56232 last: m=56 classes=8 cclen=53 t=78s
[23:51:34] it=119380 colorings=78800 lazy-girth=56257 last: m=52 classes=7 cclen=49 t=78s
[23:51:34] it=119605 colorings=79000 lazy-girth=56283 last: m=52 classes=7 cclen=58 t=78s
[23:51:35] it=119825 colorings=79200 lazy-girth=56313 last: m=48 classes=8 cclen=57 t=79s
[23:51:35] it=120048 colorings=79400 lazy-girth=56337 last: m=48 classes=8 cclen=56 t=79s
[23:51:36] it=120268 colorings=79600 lazy-girth=56357 last: m=52 classes=8 cclen=59 t=80s
[23:51:36] it=120486 colorings=79800 lazy-girth=56376 last: m=48 classes=8 cclen=52 t=80s
[23:51:36] it=120748 colorings=80000 lazy-girth=56458 last: m=52 classes=8 cclen=51 t=80s
[23:51:37] it=121002 colorings=80200 lazy-girth=56538 last: m=56 classes=8 cclen=54 t=81s
[23:51:37] it=121224 colorings=80400 lazy-girth=56568 last: m=56 classes=8 cclen=59 t=81s
[23:51:37] it=121463 colorings=80600 lazy-girth=56623 last: m=48 classes=8 cclen=54 t=81s
[23:51:37] it=121699 colorings=80800 lazy-girth=56694 last: m=52 classes=8 cclen=56 t=81s
[23:51:38] it=121921 colorings=81000 lazy-girth=56729 last: m=56 classes=9 cclen=48 t=82s
[23:51:38] it=122151 colorings=81200 lazy-girth=56767 last: m=52 classes=8 cclen=55 t=82s
[23:51:38] it=122369 colorings=81400 lazy-girth=56787 last: m=52 classes=7 cclen=56 t=82s
[23:51:41] it=122586 colorings=81600 lazy-girth=56810 last: m=56 classes=8 cclen=52 t=86s
[23:51:42] it=122799 colorings=81800 lazy-girth=56833 last: m=56 classes=9 cclen=49 t=86s
[23:51:42] it=123023 colorings=82000 lazy-girth=56863 last: m=48 classes=8 cclen=56 t=86s
[23:51:42] it=123240 colorings=82200 lazy-girth=56882 last: m=52 classes=8 cclen=54 t=87s
[23:51:43] it=123468 colorings=82400 lazy-girth=56912 last: m=56 classes=8 cclen=59 t=87s
[23:51:43] it=123698 colorings=82600 lazy-girth=56951 last: m=52 classes=8 cclen=58 t=87s
[23:51:43] it=123911 colorings=82800 lazy-girth=56964 last: m=56 classes=9 cclen=56 t=87s
[23:51:43] it=124143 colorings=83000 lazy-girth=57019 last: m=48 classes=7 cclen=58 t=87s
[23:51:43] it=124367 colorings=83200 lazy-girth=57067 last: m=48 classes=8 cclen=58 t=88s
[23:51:44] it=124608 colorings=83400 lazy-girth=57131 last: m=56 classes=8 cclen=59 t=88s
[23:51:44] it=124842 colorings=83600 lazy-girth=57166 last: m=48 classes=8 cclen=58 t=88s
[23:51:44] it=125059 colorings=83800 lazy-girth=57184 last: m=48 classes=7 cclen=58 t=88s
[23:51:45] it=125271 colorings=84000 lazy-girth=57196 last: m=56 classes=8 cclen=49 t=89s
[23:51:45] it=125487 colorings=84200 lazy-girth=57224 last: m=52 classes=7 cclen=58 t=89s
[23:51:45] it=125706 colorings=84400 lazy-girth=57256 last: m=52 classes=8 cclen=50 t=89s
[23:51:46] it=125927 colorings=84600 lazy-girth=57278 last: m=56 classes=8 cclen=53 t=90s
[23:51:46] it=126158 colorings=84800 lazy-girth=57311 last: m=52 classes=7 cclen=61 t=90s
[23:51:46] it=126375 colorings=85000 lazy-girth=57329 last: m=56 classes=8 cclen=55 t=90s
[23:51:46] it=126585 colorings=85200 lazy-girth=57340 last: m=48 classes=8 cclen=47 t=90s
[23:51:47] it=126799 colorings=85400 lazy-girth=57357 last: m=48 classes=7 cclen=42 t=91s
[23:51:47] it=127009 colorings=85600 lazy-girth=57367 last: m=52 classes=8 cclen=53 t=91s
[23:51:47] it=127225 colorings=85800 lazy-girth=57384 last: m=56 classes=9 cclen=57 t=92s
[23:51:48] it=127454 colorings=86000 lazy-girth=57413 last: m=52 classes=8 cclen=58 t=92s
[23:51:48] it=127690 colorings=86200 lazy-girth=57453 last: m=56 classes=8 cclen=57 t=92s
[23:51:48] it=127905 colorings=86400 lazy-girth=57470 last: m=52 classes=8 cclen=53 t=93s
[23:51:49] it=128125 colorings=86600 lazy-girth=57491 last: m=52 classes=8 cclen=52 t=93s
[23:51:49] it=128341 colorings=86800 lazy-girth=57510 last: m=56 classes=9 cclen=58 t=93s
[23:51:49] it=128553 colorings=87000 lazy-girth=57525 last: m=48 classes=8 cclen=53 t=94s
[23:51:50] it=128768 colorings=87200 lazy-girth=57542 last: m=56 classes=8 cclen=59 t=94s
[23:51:50] it=128976 colorings=87400 lazy-girth=57550 last: m=52 classes=8 cclen=53 t=94s
[23:51:51] it=129188 colorings=87600 lazy-girth=57573 last: m=56 classes=9 cclen=51 t=95s
[23:51:51] it=129418 colorings=87800 lazy-girth=57638 last: m=52 classes=7 cclen=57 t=95s
[23:51:52] it=129626 colorings=88000 lazy-girth=57646 last: m=56 classes=8 cclen=57 t=96s
[23:51:52] it=129841 colorings=88200 lazy-girth=57673 last: m=52 classes=7 cclen=59 t=96s
[23:51:52] it=130045 colorings=88400 lazy-girth=57677 last: m=52 classes=7 cclen=58 t=97s
[23:51:53] it=130253 colorings=88600 lazy-girth=57692 last: m=48 classes=7 cclen=55 t=97s
[23:51:53] it=130471 colorings=88800 lazy-girth=57727 last: m=52 classes=8 cclen=54 t=97s
[23:51:54] it=130687 colorings=89000 lazy-girth=57768 last: m=56 classes=8 cclen=59 t=98s
[23:51:54] it=130890 colorings=89200 lazy-girth=57777 last: m=48 classes=8 cclen=54 t=98s
[23:51:55] it=131105 colorings=89400 lazy-girth=57810 last: m=56 classes=9 cclen=53 t=99s
[23:51:55] it=131322 colorings=89600 lazy-girth=57839 last: m=52 classes=8 cclen=55 t=99s
[23:51:55] it=131534 colorings=89800 lazy-girth=57867 last: m=52 classes=8 cclen=53 t=99s
[23:51:56] it=131739 colorings=90000 lazy-girth=57881 last: m=56 classes=8 cclen=60 t=100s
[23:51:56] it=131954 colorings=90200 lazy-girth=57899 last: m=56 classes=8 cclen=52 t=100s
[23:51:57] it=132166 colorings=90400 lazy-girth=57911 last: m=48 classes=8 cclen=55 t=101s
[23:51:57] it=132370 colorings=90600 lazy-girth=57915 last: m=52 classes=8 cclen=55 t=101s
[23:51:58] it=132575 colorings=90800 lazy-girth=57920 last: m=52 classes=8 cclen=53 t=102s
[23:51:58] it=132790 colorings=91000 lazy-girth=57948 last: m=52 classes=7 cclen=56 t=102s
[23:51:59] it=132996 colorings=91200 lazy-girth=57963 last: m=52 classes=8 cclen=55 t=103s
[23:51:59] it=133202 colorings=91400 lazy-girth=57978 last: m=56 classes=9 cclen=56 t=103s
[23:52:00] it=133414 colorings=91600 lazy-girth=57993 last: m=52 classes=7 cclen=56 t=104s
[23:52:00] it=133621 colorings=91800 lazy-girth=58019 last: m=52 classes=7 cclen=56 t=104s
[23:52:03] it=133825 colorings=92000 lazy-girth=58028 last: m=48 classes=7 cclen=60 t=107s
[23:52:04] it=134032 colorings=92200 lazy-girth=58047 last: m=52 classes=7 cclen=55 t=108s
[23:52:04] it=134235 colorings=92400 lazy-girth=58058 last: m=56 classes=8 cclen=57 t=109s
[23:52:05] it=134436 colorings=92600 lazy-girth=58060 last: m=52 classes=7 cclen=46 t=109s
[23:52:06] it=134640 colorings=92800 lazy-girth=58067 last: m=52 classes=7 cclen=58 t=110s
[23:52:06] it=134843 colorings=93000 lazy-girth=58077 last: m=48 classes=7 cclen=57 t=110s
[23:52:07] it=135052 colorings=93200 lazy-girth=58099 last: m=52 classes=8 cclen=49 t=111s
[23:52:07] it=135259 colorings=93400 lazy-girth=58120 last: m=56 classes=8 cclen=53 t=111s
[23:52:08] it=135461 colorings=93600 lazy-girth=58126 last: m=48 classes=7 cclen=58 t=112s
[23:52:09] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=135606 colorings=93744 lazy-girth=58130 time=113s


==> anc/search/logs/slice_Z2xZ6_r3_g6.log <==
[06:48:52] slice r=3 H=Z2xZ6 |H|=12 n=36 classes=57 girth>=6 mindeg>=3
[06:48:52] eager C3/C4 clauses: 11841
[06:48:53] it=561 colorings=200 lazy-girth=885 last: m=60 classes=6 cclen=47 t=1s
[06:48:53] it=1118 colorings=400 lazy-girth=1523 last: m=66 classes=7 cclen=50 t=2s
[06:48:54] it=1792 colorings=600 lazy-girth=2581 last: m=66 classes=6 cclen=33 t=2s
[06:48:55] it=2367 colorings=800 lazy-girth=3351 last: m=72 classes=7 cclen=40 t=3s
[06:48:56] it=2968 colorings=1000 lazy-girth=4093 last: m=66 classes=6 cclen=48 t=4s
[06:48:57] it=3514 colorings=1200 lazy-girth=4668 last: m=60 classes=6 cclen=47 t=5s
[06:48:57] it=4086 colorings=1400 lazy-girth=5363 last: m=66 classes=6 cclen=39 t=5s
[06:48:58] it=4620 colorings=1600 lazy-girth=5967 last: m=60 classes=6 cclen=49 t=6s
[06:48:59] it=5118 colorings=1800 lazy-girth=6487 last: m=66 classes=6 cclen=39 t=7s
[06:48:59] it=5695 colorings=2000 lazy-girth=7086 last: m=60 classes=6 cclen=50 t=7s
[06:49:00] it=6347 colorings=2200 lazy-girth=7798 last: m=66 classes=6 cclen=47 t=8s
[06:49:01] it=7029 colorings=2400 lazy-girth=8592 last: m=66 classes=6 cclen=49 t=9s
[06:49:02] it=7671 colorings=2600 lazy-girth=9198 last: m=60 classes=6 cclen=49 t=10s
[06:49:03] it=8170 colorings=2800 lazy-girth=9662 last: m=60 classes=6 cclen=50 t=11s
[06:49:03] it=8560 colorings=3000 lazy-girth=9952 last: m=66 classes=6 cclen=41 t=11s
[06:49:04] it=8914 colorings=3200 lazy-girth=10163 last: m=60 classes=6 cclen=51 t=12s
[06:49:04] it=9548 colorings=3400 lazy-girth=10899 last: m=60 classes=5 cclen=52 t=13s
[06:49:05] it=10328 colorings=3600 lazy-girth=11682 last: m=66 classes=7 cclen=46 t=13s
[06:49:06] it=10930 colorings=3800 lazy-girth=12248 last: m=66 classes=6 cclen=47 t=14s
[06:49:07] it=11479 colorings=4000 lazy-girth=12743 last: m=66 classes=6 cclen=48 t=15s
[06:49:07] it=12000 colorings=4200 lazy-girth=13146 last: m=66 classes=7 cclen=49 t=15s
[06:49:08] it=12638 colorings=4400 lazy-girth=13719 last: m=66 classes=7 cclen=46 t=16s
[06:49:08] it=13202 colorings=4600 lazy-girth=14175 last: m=54 classes=5 cclen=50 t=17s
[06:49:09] it=13663 colorings=4800 lazy-girth=14500 last: m=60 classes=6 cclen=49 t=17s
[06:49:10] it=14366 colorings=5000 lazy-girth=15161 last: m=60 classes=5 cclen=52 t=18s
[06:49:10] it=14859 colorings=5200 lazy-girth=15505 last: m=66 classes=7 cclen=49 t=18s
[06:49:11] it=15405 colorings=5400 lazy-girth=15973 last: m=60 classes=5 cclen=44 t=19s
[06:49:11] it=15823 colorings=5600 lazy-girth=16243 last: m=60 classes=6 cclen=43 t=19s
[06:49:12] it=16302 colorings=5800 lazy-girth=16610 last: m=66 classes=7 cclen=50 t=20s
[06:49:12] it=16768 colorings=6000 lazy-girth=16934 last: m=66 classes=7 cclen=43 t=21s
[06:49:13] it=17116 colorings=6200 lazy-girth=17133 last: m=60 classes=6 cclen=49 t=21s
[06:49:13] it=17652 colorings=6400 lazy-girth=17548 last: m=66 classes=7 cclen=46 t=22s
[06:49:14] it=18159 colorings=6600 lazy-girth=17896 last: m=54 classes=6 cclen=50 t=22s
[06:49:15] it=18617 colorings=6800 lazy-girth=18177 last: m=60 classes=5 cclen=52 t=23s
[06:49:15] it=19062 colorings=7000 lazy-girth=18554 last: m=72 classes=7 cclen=31 t=23s
[06:49:16] it=19788 colorings=7200 lazy-girth=19496 last: m=66 classes=7 cclen=48 t=24s
[06:49:17] it=20304 colorings=7400 lazy-girth=19917 last: m=66 classes=7 cclen=49 t=25s
[06:49:18] it=21070 colorings=7600 lazy-girth=20655 last: m=66 classes=7 cclen=50 t=26s
[06:49:19] it=21715 colorings=7800 lazy-girth=21234 last: m=54 classes=5 cclen=48 t=27s
[06:49:19] it=22363 colorings=8000 lazy-girth=21797 last: m=60 classes=5 cclen=50 t=28s
[06:49:20] it=22928 colorings=8200 lazy-girth=22259 last: m=60 classes=5 cclen=50 t=28s
[06:49:21] it=23483 colorings=8400 lazy-girth=22677 last: m=60 classes=5 cclen=51 t=29s
[06:49:21] it=23983 colorings=8600 lazy-girth=23098 last: m=66 classes=7 cclen=49 t=29s
[06:49:22] it=24480 colorings=8800 lazy-girth=23471 last: m=66 classes=7 cclen=42 t=30s
[06:49:23] it=25039 colorings=9000 lazy-girth=23874 last: m=60 classes=6 cclen=51 t=31s
[06:49:23] it=25530 colorings=9200 lazy-girth=24197 last: m=60 classes=6 cclen=49 t=31s
[06:49:24] it=25964 colorings=9400 lazy-girth=24455 last: m=66 classes=7 cclen=47 t=32s
[06:49:24] it=26672 colorings=9600 lazy-girth=25124 last: m=66 classes=7 cclen=49 t=33s
[06:49:25] it=27245 colorings=9800 lazy-girth=25652 last: m=66 classes=6 cclen=48 t=33s
[06:49:26] it=27831 colorings=10000 lazy-girth=26145 last: m=66 classes=7 cclen=49 t=34s
[06:49:26] it=28306 colorings=10200 lazy-girth=26501 last: m=60 classes=5 cclen=50 t=34s
[06:49:27] it=28841 colorings=10400 lazy-girth=26917 last: m=66 classes=7 cclen=49 t=35s
[06:49:27] it=29302 colorings=10600 lazy-girth=27251 last: m=66 classes=6 cclen=48 t=36s
[06:49:28] it=29850 colorings=10800 lazy-girth=27696 last: m=54 classes=6 cclen=49 t=36s
[06:49:29] it=30387 colorings=11000 lazy-girth=28108 last: m=60 classes=5 cclen=50 t=37s
[06:49:30] it=30824 colorings=11200 lazy-girth=28394 last: m=66 classes=7 cclen=45 t=38s
[06:49:30] it=31300 colorings=11400 lazy-girth=28729 last: m=66 classes=7 cclen=50 t=38s
[06:49:31] it=31695 colorings=11600 lazy-girth=28970 last: m=60 classes=6 cclen=47 t=39s
[06:49:31] it=32127 colorings=11800 lazy-girth=29282 last: m=60 classes=6 cclen=51 t=40s
[06:49:32] it=32761 colorings=12000 lazy-girth=30003 last: m=60 classes=6 cclen=51 t=40s
[06:49:33] it=33228 colorings=12200 lazy-girth=30395 last: m=66 classes=6 cclen=50 t=41s
[06:49:34] it=33905 colorings=12400 lazy-girth=31035 last: m=60 classes=6 cclen=50 t=42s
[06:49:34] it=34447 colorings=12600 lazy-girth=31536 last: m=72 classes=7 cclen=48 t=42s
[06:49:35] it=35126 colorings=12800 lazy-girth=32275 last: m=60 classes=5 cclen=51 t=43s
[06:49:36] it=35871 colorings=13000 lazy-girth=33110 last: m=66 classes=6 cclen=42 t=44s
[06:49:37] it=36412 colorings=13200 lazy-girth=33572 last: m=66 classes=7 cclen=49 t=45s
[06:49:37] it=36953 colorings=13400 lazy-girth=34005 last: m=66 classes=7 cclen=50 t=45s
[06:49:38] it=37484 colorings=13600 lazy-girth=34414 last: m=60 classes=5 cclen=51 t=46s
[06:49:38] it=38028 colorings=13800 lazy-girth=34837 last: m=60 classes=5 cclen=51 t=47s
[06:49:39] it=38546 colorings=14000 lazy-girth=35214 last: m=60 classes=6 cclen=51 t=47s
[06:49:40] it=38971 colorings=14200 lazy-girth=35493 last: m=66 classes=7 cclen=49 t=48s
[06:49:40] it=39385 colorings=14400 lazy-girth=35754 last: m=54 classes=5 cclen=51 t=48s
[06:49:41] it=39802 colorings=14600 lazy-girth=36001 last: m=66 classes=7 cclen=48 t=49s
[06:49:41] it=40177 colorings=14800 lazy-girth=36207 last: m=60 classes=6 cclen=49 t=49s
[06:49:42] it=40620 colorings=15000 lazy-girth=36540 last: m=66 classes=7 cclen=50 t=50s
[06:49:42] it=41175 colorings=15200 lazy-girth=36981 last: m=60 classes=5 cclen=49 t=51s
[06:49:43] it=41701 colorings=15400 lazy-girth=37375 last: m=66 classes=7 cclen=49 t=51s
[06:49:44] it=42311 colorings=15600 lazy-girth=37882 last: m=60 classes=6 cclen=50 t=52s
[06:49:45] it=42841 colorings=15800 lazy-girth=38266 last: m=54 classes=5 cclen=52 t=53s
[06:49:45] it=43376 colorings=16000 lazy-girth=38665 last: m=66 classes=7 cclen=49 t=53s
[06:49:46] it=43752 colorings=16200 lazy-girth=38884 last: m=66 classes=7 cclen=50 t=54s
[06:49:46] it=44136 colorings=16400 lazy-girth=39091 last: m=60 classes=6 cclen=51 t=54s
[06:49:47] it=44503 colorings=16600 lazy-girth=39286 last: m=60 classes=6 cclen=44 t=55s
[06:49:47] it=44986 colorings=16800 lazy-girth=39665 last: m=66 classes=7 cclen=49 t=56s
[06:49:48] it=45413 colorings=17000 lazy-girth=39967 last: m=66 classes=7 cclen=50 t=56s
[06:49:49] it=45948 colorings=17200 lazy-girth=40390 last: m=60 classes=6 cclen=46 t=57s
[06:49:49] it=46433 colorings=17400 lazy-girth=40735 last: m=60 classes=6 cclen=48 t=57s
[06:49:50] it=46903 colorings=17600 lazy-girth=41057 last: m=60 classes=6 cclen=50 t=58s
[06:49:50] it=47415 colorings=17800 lazy-girth=41416 last: m=54 classes=6 cclen=49 t=58s
[06:49:51] it=47793 colorings=18000 lazy-girth=41619 last: m=60 classes=6 cclen=47 t=59s
[06:49:51] it=48212 colorings=18200 lazy-girth=41900 last: m=60 classes=5 cclen=50 t=59s
[06:49:52] it=48681 colorings=18400 lazy-girth=42214 last: m=66 classes=7 cclen=49 t=60s
[06:49:52] it=49221 colorings=18600 lazy-girth=42590 last: m=60 classes=6 cclen=51 t=61s
[06:49:53] it=49683 colorings=18800 lazy-girth=42903 last: m=60 classes=6 cclen=50 t=61s
[06:49:54] it=50163 colorings=19000 lazy-girth=43242 last: m=60 classes=5 cclen=51 t=62s
[06:49:54] it=50500 colorings=19200 lazy-girth=43400 last: m=66 classes=7 cclen=49 t=62s
[06:49:55] it=50844 colorings=19400 lazy-girth=43573 last: m=60 classes=6 cclen=49 t=63s
[06:49:55] it=51269 colorings=19600 lazy-girth=43835 last: m=66 classes=7 cclen=49 t=63s
[06:49:56] it=51817 colorings=19800 lazy-girth=44251 last: m=60 classes=5 cclen=45 t=64s
[06:49:56] it=52218 colorings=20000 lazy-girth=44489 last: m=60 classes=6 cclen=48 t=64s
[06:49:57] it=52577 colorings=20200 lazy-girth=44671 last: m=60 classes=6 cclen=45 t=65s
[06:49:58] it=53039 colorings=20400 lazy-girth=45058 last: m=66 classes=7 cclen=49 t=66s
[06:49:58] it=53363 colorings=20600 lazy-girth=45212 last: m=66 classes=7 cclen=49 t=66s
[06:49:59] it=53797 colorings=20800 lazy-girth=45492 last: m=66 classes=7 cclen=50 t=67s
[06:49:59] it=54218 colorings=21000 lazy-girth=45762 last: m=66 classes=7 cclen=48 t=67s
[06:50:00] it=54620 colorings=21200 lazy-girth=46018 last: m=66 classes=7 cclen=47 t=68s
[06:50:01] it=55041 colorings=21400 lazy-girth=46284 last: m=60 classes=6 cclen=48 t=69s
[06:50:02] it=55421 colorings=21600 lazy-girth=46499 last: m=54 classes=6 cclen=48 t=70s
[06:50:02] it=55799 colorings=21800 lazy-girth=46729 last: m=66 classes=7 cclen=46 t=70s
[06:50:03] it=56240 colorings=22000 lazy-girth=47031 last: m=66 classes=6 cclen=50 t=71s
[06:50:03] it=56671 colorings=22200 lazy-girth=47295 last: m=66 classes=7 cclen=50 t=72s
[06:50:04] it=57067 colorings=22400 lazy-girth=47503 last: m=66 classes=7 cclen=49 t=72s
[06:50:05] it=57524 colorings=22600 lazy-girth=47798 last: m=66 classes=7 cclen=49 t=73s
[06:50:05] it=57967 colorings=22800 lazy-girth=48069 last: m=66 classes=7 cclen=49 t=73s
[06:50:06] it=58324 colorings=23000 lazy-girth=48241 last: m=60 classes=6 cclen=50 t=74s
[06:50:06] it=58778 colorings=23200 lazy-girth=48547 last: m=66 classes=7 cclen=45 t=74s
[06:50:07] it=59155 colorings=23400 lazy-girth=48752 last: m=54 classes=6 cclen=48 t=75s
[06:50:07] it=59592 colorings=23600 lazy-girth=49031 last: m=66 classes=7 cclen=50 t=76s
[06:50:08] it=60005 colorings=23800 lazy-girth=49266 last: m=66 classes=7 cclen=45 t=76s
[06:50:08] it=60328 colorings=24000 lazy-girth=49404 last: m=66 classes=7 cclen=43 t=77s
[06:50:09] it=60796 colorings=24200 lazy-girth=49724 last: m=66 classes=7 cclen=49 t=77s
[06:50:10] it=61349 colorings=24400 lazy-girth=50198 last: m=60 classes=5 cclen=49 t=78s
[06:50:11] it=61746 colorings=24600 lazy-girth=50430 last: m=66 classes=7 cclen=44 t=79s
[06:50:11] it=62125 colorings=24800 lazy-girth=50658 last: m=66 classes=7 cclen=46 t=79s
[06:50:12] it=62476 colorings=25000 lazy-girth=50835 last: m=66 classes=7 cclen=48 t=80s
[06:50:12] it=62839 colorings=25200 lazy-girth=51028 last: m=66 classes=6 cclen=48 t=81s
[06:50:13] it=63201 colorings=25400 lazy-girth=51223 last: m=60 classes=6 cclen=49 t=81s
[06:50:14] it=63558 colorings=25600 lazy-girth=51417 last: m=66 classes=7 cclen=50 t=82s
[06:50:14] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=63790 colorings=25736 lazy-girth=51535 time=82s


==> anc/search/logs/slice_Z2xZ8_r2_g6.log <==
[06:07:30] slice r=2 H=Z2xZ8 |H|=16 n=32 classes=34 girth>=6 mindeg>=3
[06:07:30] eager C3/C4 clauses: 4180
[06:07:31] it=358 colorings=200 lazy-girth=355 last: m=48 classes=4 cclen=29 t=0s
[06:07:31] it=755 colorings=400 lazy-girth=675 last: m=56 classes=4 cclen=29 t=1s
[06:07:32] it=1025 colorings=600 lazy-girth=758 last: m=56 classes=4 cclen=30 t=1s
[06:07:32] it=1322 colorings=800 lazy-girth=856 last: m=48 classes=4 cclen=29 t=1s
[06:07:32] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1324 colorings=801 lazy-girth=857 time=1s


==> anc/search/logs/slice_Z2xZ8_r3_g6.log <==
[22:45:07] slice r=3 H=Z2xZ8 |H|=16 n=48 classes=75 girth>=6 mindeg>=3
[22:45:07] eager C3/C4 clauses: 29188
[22:45:09] it=456 colorings=200 lazy-girth=875 last: m=88 classes=6 cclen=68 t=2s
[22:45:10] it=931 colorings=400 lazy-girth=1466 last: m=88 classes=6 cclen=66 t=3s
[22:45:12] it=1340 colorings=600 lazy-girth=1913 last: m=112 classes=7 cclen=64 t=4s
[22:45:13] it=1760 colorings=800 lazy-girth=2325 last: m=88 classes=6 cclen=69 t=6s
[22:45:14] it=2141 colorings=1000 lazy-girth=2615 last: m=96 classes=6 cclen=66 t=7s
[22:45:15] it=2571 colorings=1200 lazy-girth=2973 last: m=96 classes=6 cclen=69 t=8s
[22:45:17] it=2943 colorings=1400 lazy-girth=3235 last: m=104 classes=7 cclen=66 t=9s
[22:45:18] it=3340 colorings=1600 lazy-girth=3494 last: m=88 classes=6 cclen=68 t=10s
[22:45:19] it=3773 colorings=1800 lazy-girth=3798 last: m=88 classes=6 cclen=69 t=12s
[22:45:20] it=4212 colorings=2000 lazy-girth=4127 last: m=88 classes=6 cclen=69 t=13s
[22:45:21] it=4591 colorings=2200 lazy-girth=4358 last: m=88 classes=6 cclen=68 t=14s
[22:45:22] it=4979 colorings=2400 lazy-girth=4678 last: m=88 classes=6 cclen=69 t=15s
[22:45:23] it=5273 colorings=2600 lazy-girth=4819 last: m=88 classes=6 cclen=66 t=16s
[22:45:24] it=5689 colorings=2800 lazy-girth=5287 last: m=96 classes=6 cclen=68 t=17s
[22:45:26] it=6144 colorings=3000 lazy-girth=5748 last: m=88 classes=6 cclen=66 t=18s
[22:45:27] it=6600 colorings=3200 lazy-girth=6198 last: m=88 classes=6 cclen=66 t=20s
[22:45:28] it=7032 colorings=3400 lazy-girth=6570 last: m=88 classes=7 cclen=68 t=21s
[22:45:30] it=7505 colorings=3600 lazy-girth=7013 last: m=88 classes=6 cclen=69 t=22s
[22:45:31] it=7915 colorings=3800 lazy-girth=7327 last: m=88 classes=7 cclen=68 t=23s
[22:45:32] it=8342 colorings=4000 lazy-girth=7682 last: m=88 classes=6 cclen=69 t=25s
[22:45:33] it=8742 colorings=4200 lazy-girth=8009 last: m=88 classes=6 cclen=62 t=26s
[22:45:34] it=9196 colorings=4400 lazy-girth=8410 last: m=88 classes=7 cclen=65 t=27s
[22:45:35] it=9533 colorings=4600 lazy-girth=8606 last: m=96 classes=7 cclen=66 t=28s
[22:45:36] it=9959 colorings=4800 lazy-girth=8877 last: m=88 classes=6 cclen=69 t=29s
[22:45:37] it=10348 colorings=5000 lazy-girth=9114 last: m=88 classes=6 cclen=69 t=30s
[22:45:38] it=10770 colorings=5200 lazy-girth=9438 last: m=88 classes=6 cclen=66 t=31s
[22:45:39] it=11110 colorings=5400 lazy-girth=9634 last: m=88 classes=6 cclen=68 t=32s
[22:45:40] it=11471 colorings=5600 lazy-girth=9847 last: m=88 classes=6 cclen=69 t=33s
[22:45:41] it=11816 colorings=5800 lazy-girth=10038 last: m=88 classes=7 cclen=68 t=34s
[22:45:43] it=12128 colorings=6000 lazy-girth=10178 last: m=104 classes=8 cclen=59 t=35s
[22:45:44] it=12442 colorings=6200 lazy-girth=10325 last: m=88 classes=6 cclen=68 t=36s
[22:45:45] it=12785 colorings=6400 lazy-girth=10510 last: m=88 classes=7 cclen=68 t=38s
[22:45:46] it=13148 colorings=6600 lazy-girth=10831 last: m=88 classes=7 cclen=68 t=39s
[22:45:47] it=13469 colorings=6800 lazy-girth=11010 last: m=88 classes=7 cclen=68 t=40s
[22:45:48] it=13782 colorings=7000 lazy-girth=11156 last: m=88 classes=6 cclen=69 t=41s
[22:45:49] it=14232 colorings=7200 lazy-girth=11581 last: m=88 classes=7 cclen=67 t=42s
[22:45:50] it=14620 colorings=7400 lazy-girth=11898 last: m=88 classes=6 cclen=68 t=43s
[22:45:51] it=15018 colorings=7600 lazy-girth=12192 last: m=88 classes=6 cclen=69 t=44s
[22:45:53] it=15341 colorings=7800 lazy-girth=12385 last: m=88 classes=6 cclen=66 t=45s
[22:45:54] it=15730 colorings=8000 lazy-girth=12636 last: m=88 classes=6 cclen=69 t=46s
[22:45:55] it=16153 colorings=8200 lazy-girth=12968 last: m=96 classes=6 cclen=68 t=48s
[22:45:56] it=16517 colorings=8400 lazy-girth=13215 last: m=104 classes=8 cclen=59 t=49s
[22:45:57] it=16926 colorings=8600 lazy-girth=13481 last: m=88 classes=7 cclen=68 t=50s
[22:45:58] it=17317 colorings=8800 lazy-girth=13743 last: m=112 classes=8 cclen=52 t=51s
[22:45:59] it=17681 colorings=9000 lazy-girth=13948 last: m=88 classes=6 cclen=68 t=52s
[22:46:00] it=18091 colorings=9200 lazy-girth=14224 last: m=88 classes=6 cclen=69 t=53s
[22:46:01] it=18431 colorings=9400 lazy-girth=14414 last: m=88 classes=6 cclen=68 t=54s
[22:46:02] it=18794 colorings=9600 lazy-girth=14621 last: m=88 classes=6 cclen=68 t=55s
[22:46:03] it=19114 colorings=9800 lazy-girth=14762 last: m=96 classes=6 cclen=67 t=56s
[22:46:04] it=19426 colorings=10000 lazy-girth=14897 last: m=88 classes=6 cclen=66 t=57s
[22:46:05] it=19825 colorings=10200 lazy-girth=15125 last: m=88 classes=6 cclen=68 t=58s
[22:46:06] it=20171 colorings=10400 lazy-girth=15342 last: m=88 classes=6 cclen=59 t=59s
[22:46:06] it=20445 colorings=10600 lazy-girth=15444 last: m=88 classes=7 cclen=68 t=59s
[22:46:08] it=20844 colorings=10800 lazy-girth=15834 last: m=88 classes=6 cclen=68 t=60s
[22:46:09] it=21259 colorings=11000 lazy-girth=16168 last: m=96 classes=7 cclen=64 t=61s
[22:46:10] it=21648 colorings=11200 lazy-girth=16465 last: m=88 classes=6 cclen=69 t=62s
[22:46:11] it=22014 colorings=11400 lazy-girth=16703 last: m=88 classes=7 cclen=68 t=64s
[22:46:12] it=22339 colorings=11600 lazy-girth=16871 last: m=88 classes=7 cclen=68 t=64s
[22:46:13] it=22751 colorings=11800 lazy-girth=17167 last: m=104 classes=7 cclen=66 t=65s
[22:46:14] it=23197 colorings=12000 lazy-girth=17504 last: m=96 classes=7 cclen=67 t=67s
[22:46:15] it=23595 colorings=12200 lazy-girth=17768 last: m=88 classes=6 cclen=69 t=68s
[22:46:16] it=24007 colorings=12400 lazy-girth=18060 last: m=88 classes=6 cclen=68 t=69s
[22:46:17] it=24374 colorings=12600 lazy-girth=18264 last: m=88 classes=6 cclen=69 t=70s
[22:46:18] it=24752 colorings=12800 lazy-girth=18466 last: m=88 classes=6 cclen=69 t=71s
[22:46:19] it=25080 colorings=13000 lazy-girth=18636 last: m=88 classes=6 cclen=69 t=72s
[22:46:20] it=25429 colorings=13200 lazy-girth=18894 last: m=88 classes=6 cclen=69 t=73s
[22:46:21] it=25786 colorings=13400 lazy-girth=19128 last: m=88 classes=7 cclen=63 t=74s
[22:46:22] it=26149 colorings=13600 lazy-girth=19390 last: m=88 classes=6 cclen=68 t=74s
[22:46:23] it=26479 colorings=13800 lazy-girth=19580 last: m=88 classes=6 cclen=63 t=75s
[22:46:23] it=26775 colorings=14000 lazy-girth=19713 last: m=104 classes=8 cclen=63 t=76s
[22:46:24] it=27085 colorings=14200 lazy-girth=19867 last: m=88 classes=7 cclen=67 t=77s
[22:46:25] it=27450 colorings=14400 lazy-girth=20124 last: m=88 classes=6 cclen=69 t=78s
[22:46:26] it=27791 colorings=14600 lazy-girth=20317 last: m=88 classes=7 cclen=68 t=79s
[22:46:27] it=28092 colorings=14800 lazy-girth=20475 last: m=96 classes=7 cclen=67 t=80s
[22:46:27] it=28386 colorings=15000 lazy-girth=20604 last: m=88 classes=7 cclen=68 t=80s
[22:46:28] it=28719 colorings=15200 lazy-girth=20790 last: m=96 classes=7 cclen=61 t=81s
[22:46:29] it=29042 colorings=15400 lazy-girth=20971 last: m=88 classes=7 cclen=68 t=82s
[22:46:30] it=29379 colorings=15600 lazy-girth=21163 last: m=88 classes=6 cclen=67 t=83s
[22:46:31] it=29708 colorings=15800 lazy-girth=21337 last: m=88 classes=6 cclen=67 t=84s
[22:46:32] it=30035 colorings=16000 lazy-girth=21519 last: m=96 classes=7 cclen=68 t=85s
[22:46:33] it=30375 colorings=16200 lazy-girth=21707 last: m=80 classes=6 cclen=68 t=85s
[22:46:33] it=30700 colorings=16400 lazy-girth=21892 last: m=88 classes=7 cclen=67 t=86s
[22:46:34] it=30986 colorings=16600 lazy-girth=22003 last: m=88 classes=7 cclen=67 t=87s
[22:46:35] it=31275 colorings=16800 lazy-girth=22122 last: m=88 classes=7 cclen=68 t=88s
[22:46:36] it=31589 colorings=17000 lazy-girth=22280 last: m=88 classes=7 cclen=66 t=89s
[22:46:37] it=31905 colorings=17200 lazy-girth=22437 last: m=88 classes=6 cclen=67 t=89s
[22:46:38] it=32355 colorings=17400 lazy-girth=22797 last: m=104 classes=7 cclen=66 t=90s
[22:46:39] it=32801 colorings=17600 lazy-girth=23138 last: m=88 classes=6 cclen=68 t=91s
[22:46:40] it=33150 colorings=17800 lazy-girth=23339 last: m=88 classes=7 cclen=68 t=92s
[22:46:40] it=33482 colorings=18000 lazy-girth=23519 last: m=96 classes=6 cclen=68 t=93s
[22:46:41] it=33790 colorings=18200 lazy-girth=23694 last: m=88 classes=7 cclen=68 t=94s
[22:46:42] it=34129 colorings=18400 lazy-girth=23855 last: m=88 classes=6 cclen=69 t=95s
[22:46:43] it=34528 colorings=18600 lazy-girth=24106 last: m=88 classes=6 cclen=68 t=96s
[22:46:44] it=34881 colorings=18800 lazy-girth=24319 last: m=88 classes=6 cclen=68 t=96s
[22:46:44] it=35234 colorings=19000 lazy-girth=24514 last: m=88 classes=6 cclen=68 t=97s
[22:46:45] it=35589 colorings=19200 lazy-girth=24695 last: m=88 classes=6 cclen=68 t=98s
[22:46:46] it=36063 colorings=19400 lazy-girth=25112 last: m=96 classes=7 cclen=66 t=99s
[22:46:47] it=36492 colorings=19600 lazy-girth=25415 last: m=80 classes=6 cclen=69 t=100s
[22:46:48] it=36892 colorings=19800 lazy-girth=25693 last: m=88 classes=6 cclen=68 t=101s
[22:46:49] it=37332 colorings=20000 lazy-girth=26020 last: m=88 classes=6 cclen=69 t=102s
[22:46:50] it=37710 colorings=20200 lazy-girth=26244 last: m=88 classes=6 cclen=68 t=103s
[22:46:52] it=38113 colorings=20400 lazy-girth=26509 last: m=88 classes=6 cclen=69 t=104s
[22:46:53] it=38483 colorings=20600 lazy-girth=26735 last: m=88 classes=6 cclen=69 t=105s
[22:46:53] it=38809 colorings=20800 lazy-girth=26944 last: m=88 classes=6 cclen=69 t=106s
[22:46:54] it=39097 colorings=21000 lazy-girth=27070 last: m=88 classes=6 cclen=68 t=107s
[22:46:55] it=39537 colorings=21200 lazy-girth=27379 last: m=88 classes=6 cclen=69 t=108s
[22:46:57] it=39872 colorings=21400 lazy-girth=27548 last: m=88 classes=7 cclen=68 t=109s
[22:46:57] it=40188 colorings=21600 lazy-girth=27690 last: m=88 classes=6 cclen=68 t=110s
[22:46:58] it=40552 colorings=21800 lazy-girth=27890 last: m=88 classes=6 cclen=68 t=111s
[22:46:59] it=40890 colorings=22000 lazy-girth=28079 last: m=88 classes=7 cclen=67 t=112s
[22:47:00] it=41261 colorings=22200 lazy-girth=28271 last: m=88 classes=7 cclen=68 t=113s
[22:47:01] it=41634 colorings=22400 lazy-girth=28541 last: m=88 classes=6 cclen=68 t=114s
[22:47:02] it=41945 colorings=22600 lazy-girth=28701 last: m=88 classes=6 cclen=69 t=115s
[22:47:03] it=42321 colorings=22800 lazy-girth=28922 last: m=88 classes=6 cclen=69 t=116s
[22:47:04] it=42660 colorings=23000 lazy-girth=29113 last: m=88 classes=6 cclen=69 t=117s
[22:47:05] it=43011 colorings=23200 lazy-girth=29308 last: m=88 classes=6 cclen=69 t=118s
[22:47:06] it=43357 colorings=23400 lazy-girth=29479 last: m=88 classes=6 cclen=68 t=119s
[22:47:07] it=43712 colorings=23600 lazy-girth=29671 last: m=88 classes=6 cclen=67 t=119s
[22:47:07] it=44005 colorings=23800 lazy-girth=29787 last: m=96 classes=7 cclen=55 t=120s
[22:47:08] it=44378 colorings=24000 lazy-girth=29965 last: m=88 classes=6 cclen=69 t=121s
[22:47:09] it=44678 colorings=24200 lazy-girth=30105 last: m=96 classes=7 cclen=68 t=122s
[22:47:11] it=45086 colorings=24400 lazy-girth=30378 last: m=88 classes=6 cclen=69 t=123s
[22:47:12] it=45455 colorings=24600 lazy-girth=30593 last: m=88 classes=7 cclen=67 t=124s
[22:47:13] it=45848 colorings=24800 lazy-girth=30828 last: m=88 classes=6 cclen=68 t=126s
[22:47:14] it=46189 colorings=25000 lazy-girth=31016 last: m=88 classes=6 cclen=69 t=126s
[22:47:14] it=46546 colorings=25200 lazy-girth=31198 last: m=88 classes=7 cclen=68 t=127s
[22:47:16] it=46878 colorings=25400 lazy-girth=31346 last: m=88 classes=6 cclen=68 t=128s
[22:47:16] it=47162 colorings=25600 lazy-girth=31440 last: m=80 classes=6 cclen=69 t=129s
[22:47:17] it=47405 colorings=25800 lazy-girth=31489 last: m=104 classes=7 cclen=66 t=130s
[22:47:18] it=47670 colorings=26000 lazy-girth=31563 last: m=88 classes=7 cclen=68 t=131s
[22:47:19] it=47992 colorings=26200 lazy-girth=31719 last: m=88 classes=7 cclen=68 t=131s
[22:47:19] it=48264 colorings=26400 lazy-girth=31802 last: m=88 classes=7 cclen=68 t=132s
[22:47:20] it=48538 colorings=26600 lazy-girth=31888 last: m=96 classes=7 cclen=67 t=133s
[22:47:20] it=48855 colorings=26800 lazy-girth=32033 last: m=88 classes=7 cclen=68 t=133s
[22:47:22] it=49142 colorings=27000 lazy-girth=32140 last: m=88 classes=6 cclen=68 t=134s
[22:47:23] it=49450 colorings=27200 lazy-girth=32295 last: m=88 classes=6 cclen=69 t=136s
[22:47:25] it=49745 colorings=27400 lazy-girth=32438 last: m=80 classes=6 cclen=68 t=138s
[22:47:26] it=50003 colorings=27600 lazy-girth=32508 last: m=88 classes=7 cclen=58 t=139s
[22:47:27] it=50257 colorings=27800 lazy-girth=32568 last: m=80 classes=6 cclen=68 t=140s
[22:47:30] it=50511 colorings=28000 lazy-girth=32636 last: m=88 classes=6 cclen=69 t=143s
[22:47:32] it=50919 colorings=28200 lazy-girth=32908 last: m=88 classes=6 cclen=69 t=145s
[22:47:33] it=51319 colorings=28400 lazy-girth=33166 last: m=88 classes=6 cclen=69 t=146s
[22:47:34] it=51673 colorings=28600 lazy-girth=33349 last: m=96 classes=6 cclen=68 t=147s
[22:47:35] it=51983 colorings=28800 lazy-girth=33473 last: m=88 classes=6 cclen=69 t=148s
[22:47:36] it=52307 colorings=29000 lazy-girth=33639 last: m=88 classes=6 cclen=67 t=149s
[22:47:38] it=52696 colorings=29200 lazy-girth=33903 last: m=88 classes=6 cclen=69 t=151s
[22:47:39] it=53031 colorings=29400 lazy-girth=34067 last: m=88 classes=6 cclen=69 t=152s
[22:47:42] it=53349 colorings=29600 lazy-girth=34222 last: m=88 classes=6 cclen=68 t=155s
[22:47:44] it=53724 colorings=29800 lazy-girth=34453 last: m=88 classes=6 cclen=68 t=157s
[22:47:45] it=54072 colorings=30000 lazy-girth=34635 last: m=88 classes=6 cclen=69 t=158s
[22:47:46] it=54436 colorings=30200 lazy-girth=34840 last: m=88 classes=6 cclen=67 t=159s
[22:47:47] it=54749 colorings=30400 lazy-girth=34986 last: m=104 classes=8 cclen=62 t=160s
[22:47:48] it=55069 colorings=30600 lazy-girth=35136 last: m=88 classes=6 cclen=58 t=161s
[22:47:49] it=55493 colorings=30800 lazy-girth=35426 last: m=88 classes=6 cclen=68 t=162s
[22:47:50] it=55856 colorings=31000 lazy-girth=35640 last: m=88 classes=6 cclen=68 t=163s
[22:47:51] it=56270 colorings=31200 lazy-girth=35919 last: m=88 classes=7 cclen=67 t=164s
[22:47:52] it=56656 colorings=31400 lazy-girth=36155 last: m=88 classes=6 cclen=69 t=165s
[22:47:53] it=56987 colorings=31600 lazy-girth=36330 last: m=88 classes=7 cclen=66 t=166s
[22:47:54] it=57356 colorings=31800 lazy-girth=36535 last: m=88 classes=6 cclen=69 t=167s
[22:47:55] it=57675 colorings=32000 lazy-girth=36687 last: m=88 classes=6 cclen=68 t=168s
[22:47:57] it=58050 colorings=32200 lazy-girth=36907 last: m=88 classes=6 cclen=68 t=170s
[22:47:58] it=58469 colorings=32400 lazy-girth=37158 last: m=88 classes=6 cclen=69 t=171s
[22:48:00] it=58865 colorings=32600 lazy-girth=37413 last: m=88 classes=6 cclen=69 t=173s
[22:48:01] it=59206 colorings=32800 lazy-girth=37587 last: m=88 classes=7 cclen=66 t=173s
[22:48:02] it=59550 colorings=33000 lazy-girth=37763 last: m=88 classes=7 cclen=68 t=174s
[22:48:03] it=59941 colorings=33200 lazy-girth=37987 last: m=88 classes=6 cclen=67 t=176s
[22:48:04] it=60275 colorings=33400 lazy-girth=38143 last: m=88 classes=6 cclen=69 t=177s
[22:48:05] it=60597 colorings=33600 lazy-girth=38301 last: m=88 classes=6 cclen=64 t=178s
[22:48:06] it=60956 colorings=33800 lazy-girth=38498 last: m=88 classes=6 cclen=69 t=179s
[22:48:07] it=61299 colorings=34000 lazy-girth=38685 last: m=88 classes=7 cclen=68 t=180s
[22:48:09] it=61610 colorings=34200 lazy-girth=38817 last: m=88 classes=7 cclen=68 t=182s
[22:48:10] it=61945 colorings=34400 lazy-girth=38987 last: m=88 classes=6 cclen=69 t=183s
[22:48:11] it=62277 colorings=34600 lazy-girth=39148 last: m=88 classes=6 cclen=66 t=184s
[22:48:12] it=62603 colorings=34800 lazy-girth=39293 last: m=88 classes=6 cclen=69 t=185s
[22:48:13] it=62941 colorings=35000 lazy-girth=39447 last: m=104 classes=7 cclen=66 t=186s
[22:48:14] it=63338 colorings=35200 lazy-girth=39700 last: m=88 classes=6 cclen=62 t=187s
[22:48:15] it=63697 colorings=35400 lazy-girth=39901 last: m=80 classes=6 cclen=69 t=188s
[22:48:16] it=64063 colorings=35600 lazy-girth=40103 last: m=88 classes=6 cclen=66 t=189s
[22:48:17] it=64378 colorings=35800 lazy-girth=40242 last: m=88 classes=6 cclen=68 t=190s
[22:48:18] it=64715 colorings=36000 lazy-girth=40407 last: m=88 classes=6 cclen=69 t=190s
[22:48:18] it=65017 colorings=36200 lazy-girth=40520 last: m=88 classes=6 cclen=69 t=191s
[22:48:20] it=65351 colorings=36400 lazy-girth=40689 last: m=80 classes=6 cclen=68 t=193s
[22:48:21] it=65732 colorings=36600 lazy-girth=40931 last: m=88 classes=6 cclen=68 t=194s
[22:48:22] it=66072 colorings=36800 lazy-girth=41094 last: m=80 classes=6 cclen=69 t=195s
[22:48:24] it=66356 colorings=37000 lazy-girth=41209 last: m=88 classes=7 cclen=64 t=197s
[22:48:25] it=66736 colorings=37200 lazy-girth=41592 last: m=88 classes=6 cclen=67 t=198s
[22:48:26] it=67138 colorings=37400 lazy-girth=41945 last: m=96 classes=6 cclen=68 t=199s
[22:48:27] it=67535 colorings=37600 lazy-girth=42265 last: m=88 classes=6 cclen=68 t=200s
[22:48:28] it=67879 colorings=37800 lazy-girth=42513 last: m=88 classes=6 cclen=69 t=201s
[22:48:29] it=68258 colorings=38000 lazy-girth=42844 last: m=96 classes=7 cclen=66 t=202s
[22:48:30] it=68669 colorings=38200 lazy-girth=43123 last: m=88 classes=6 cclen=68 t=203s
[22:48:31] it=69035 colorings=38400 lazy-girth=43383 last: m=96 classes=6 cclen=68 t=204s
[22:48:32] it=69353 colorings=38600 lazy-girth=43528 last: m=88 classes=6 cclen=67 t=205s
[22:48:33] it=69692 colorings=38800 lazy-girth=43706 last: m=88 classes=6 cclen=68 t=206s
[22:48:35] it=70188 colorings=39000 lazy-girth=44253 last: m=112 classes=8 cclen=65 t=207s
[22:48:36] it=70666 colorings=39200 lazy-girth=44788 last: m=88 classes=7 cclen=68 t=209s
[22:48:37] it=71076 colorings=39400 lazy-girth=45077 last: m=112 classes=8 cclen=64 t=210s
[22:48:38] it=71471 colorings=39600 lazy-girth=45367 last: m=88 classes=7 cclen=68 t=211s
[22:48:39] it=71826 colorings=39800 lazy-girth=45599 last: m=88 classes=7 cclen=68 t=212s
[22:48:40] it=72233 colorings=40000 lazy-girth=45898 last: m=88 classes=6 cclen=64 t=213s
[22:48:42] it=72650 colorings=40200 lazy-girth=46190 last: m=88 classes=6 cclen=69 t=214s
[22:48:43] it=72998 colorings=40400 lazy-girth=46412 last: m=88 classes=7 cclen=68 t=215s
[22:48:44] it=73406 colorings=40600 lazy-girth=46729 last: m=88 classes=6 cclen=64 t=217s
[22:48:46] it=73742 colorings=40800 lazy-girth=46934 last: m=112 classes=7 cclen=51 t=219s
[22:48:48] it=74090 colorings=41000 lazy-girth=47170 last: m=88 classes=7 cclen=56 t=220s
[22:48:49] it=74467 colorings=41200 lazy-girth=47437 last: m=88 classes=6 cclen=67 t=222s
[22:48:50] it=74864 colorings=41400 lazy-girth=47677 last: m=88 classes=6 cclen=63 t=223s
[22:48:51] it=75289 colorings=41600 lazy-girth=48005 last: m=88 classes=6 cclen=68 t=224s
[22:48:52] it=75671 colorings=41800 lazy-girth=48314 last: m=88 classes=6 cclen=69 t=225s
[22:48:53] it=76096 colorings=42000 lazy-girth=48673 last: m=88 classes=6 cclen=65 t=226s
[22:48:54] it=76425 colorings=42200 lazy-girth=48870 last: m=88 classes=7 cclen=66 t=227s
[22:48:55] it=76774 colorings=42400 lazy-girth=49086 last: m=104 classes=7 cclen=61 t=228s
[22:48:56] it=77132 colorings=42600 lazy-girth=49313 last: m=88 classes=6 cclen=69 t=229s
[22:48:57] it=77539 colorings=42800 lazy-girth=49601 last: m=88 classes=6 cclen=65 t=230s
[22:48:59] it=77866 colorings=43000 lazy-girth=49782 last: m=96 classes=7 cclen=67 t=232s
[22:49:00] it=78211 colorings=43200 lazy-girth=49969 last: m=104 classes=8 cclen=67 t=233s
[22:49:01] it=78543 colorings=43400 lazy-girth=50138 last: m=88 classes=7 cclen=61 t=234s
[22:49:02] it=78864 colorings=43600 lazy-girth=50292 last: m=88 classes=6 cclen=68 t=235s
[22:49:03] it=79155 colorings=43800 lazy-girth=50401 last: m=88 classes=6 cclen=66 t=236s
[22:49:04] it=79515 colorings=44000 lazy-girth=50617 last: m=96 classes=6 cclen=68 t=236s
[22:49:05] it=79996 colorings=44200 lazy-girth=51012 last: m=88 classes=6 cclen=61 t=238s
[22:49:06] it=80397 colorings=44400 lazy-girth=51286 last: m=88 classes=6 cclen=69 t=239s
[22:49:08] it=80781 colorings=44600 lazy-girth=51564 last: m=88 classes=7 cclen=68 t=241s
[22:49:09] it=81086 colorings=44800 lazy-girth=51714 last: m=112 classes=8 cclen=56 t=242s
[22:49:10] it=81420 colorings=45000 lazy-girth=51890 last: m=96 classes=6 cclen=69 t=243s
[22:49:11] it=81775 colorings=45200 lazy-girth=52102 last: m=88 classes=6 cclen=68 t=244s
[22:49:12] it=82100 colorings=45400 lazy-girth=52274 last: m=104 classes=7 cclen=68 t=244s
[22:49:12] it=82365 colorings=45600 lazy-girth=52354 last: m=88 classes=6 cclen=68 t=245s
[22:49:13] it=82704 colorings=45800 lazy-girth=52528 last: m=88 classes=6 cclen=69 t=246s
[22:49:14] it=83049 colorings=46000 lazy-girth=52714 last: m=80 classes=6 cclen=68 t=247s
[22:49:15] it=83408 colorings=46200 lazy-girth=52899 last: m=88 classes=6 cclen=56 t=248s
[22:49:16] it=83731 colorings=46400 lazy-girth=53035 last: m=88 classes=7 cclen=68 t=249s
[22:49:17] it=84220 colorings=46600 lazy-girth=53460 last: m=88 classes=6 cclen=69 t=250s
[22:49:18] it=84658 colorings=46800 lazy-girth=53807 last: m=88 classes=6 cclen=67 t=251s
[22:49:19] it=85041 colorings=47000 lazy-girth=54056 last: m=88 classes=6 cclen=66 t=252s
[22:49:20] it=85370 colorings=47200 lazy-girth=54237 last: m=88 classes=7 cclen=68 t=253s
[22:49:21] it=85642 colorings=47400 lazy-girth=54338 last: m=88 classes=7 cclen=66 t=254s
[22:49:22] it=85961 colorings=47600 lazy-girth=54486 last: m=88 classes=7 cclen=67 t=255s
[22:49:23] it=86271 colorings=47800 lazy-girth=54639 last: m=88 classes=6 cclen=69 t=256s
[22:49:24] it=86676 colorings=48000 lazy-girth=54905 last: m=104 classes=8 cclen=54 t=257s
[22:49:25] it=86971 colorings=48200 lazy-girth=55030 last: m=88 classes=7 cclen=68 t=257s
[22:49:25] it=87257 colorings=48400 lazy-girth=55140 last: m=80 classes=6 cclen=69 t=258s
[22:49:26] it=87517 colorings=48600 lazy-girth=55216 last: m=104 classes=8 cclen=67 t=259s
[22:49:27] it=87885 colorings=48800 lazy-girth=55460 last: m=104 classes=7 cclen=68 t=260s
[22:49:28] it=88280 colorings=49000 lazy-girth=55735 last: m=88 classes=6 cclen=69 t=261s
[22:49:29] it=88594 colorings=49200 lazy-girth=55899 last: m=88 classes=6 cclen=69 t=262s
[22:49:30] it=88901 colorings=49400 lazy-girth=56058 last: m=96 classes=7 cclen=67 t=263s
[22:49:31] it=89246 colorings=49600 lazy-girth=56262 last: m=88 classes=6 cclen=69 t=264s
[22:49:31] it=89554 colorings=49800 lazy-girth=56399 last: m=88 classes=6 cclen=69 t=264s
[22:49:32] it=89875 colorings=50000 lazy-girth=56544 last: m=88 classes=7 cclen=68 t=265s
[22:49:33] it=90200 colorings=50200 lazy-girth=56695 last: m=104 classes=7 cclen=65 t=266s
[22:49:33] it=90493 colorings=50400 lazy-girth=56798 last: m=88 classes=6 cclen=69 t=266s
[22:49:34] it=90785 colorings=50600 lazy-girth=56905 last: m=88 classes=6 cclen=67 t=267s
[22:49:35] it=91228 colorings=50800 lazy-girth=57261 last: m=88 classes=6 cclen=69 t=268s
[22:49:37] it=91709 colorings=51000 lazy-girth=57643 last: m=88 classes=6 cclen=68 t=270s
[22:49:39] it=92153 colorings=51200 lazy-girth=57974 last: m=88 classes=7 cclen=67 t=271s
[22:49:40] it=92572 colorings=51400 lazy-girth=58272 last: m=88 classes=6 cclen=69 t=273s
[22:49:41] it=92964 colorings=51600 lazy-girth=58510 last: m=88 classes=7 cclen=68 t=274s
[22:49:42] it=93327 colorings=51800 lazy-girth=58723 last: m=88 classes=7 cclen=68 t=275s
[22:49:43] it=93652 colorings=52000 lazy-girth=58923 last: m=88 classes=6 cclen=68 t=276s
[22:49:44] it=93978 colorings=52200 lazy-girth=59089 last: m=88 classes=6 cclen=67 t=277s
[22:49:45] it=94365 colorings=52400 lazy-girth=59339 last: m=88 classes=6 cclen=66 t=278s
[22:49:46] it=94731 colorings=52600 lazy-girth=59549 last: m=88 classes=7 cclen=68 t=279s
[22:49:47] it=95048 colorings=52800 lazy-girth=59708 last: m=104 classes=8 cclen=66 t=280s
[22:49:47] it=95372 colorings=53000 lazy-girth=59871 last: m=88 classes=7 cclen=68 t=280s
[22:49:48] it=95726 colorings=53200 lazy-girth=60073 last: m=88 classes=7 cclen=67 t=281s
[22:49:49] it=96034 colorings=53400 lazy-girth=60227 last: m=88 classes=6 cclen=68 t=282s
[22:49:50] it=96378 colorings=53600 lazy-girth=60424 last: m=88 classes=6 cclen=67 t=283s
[22:49:51] it=96748 colorings=53800 lazy-girth=60640 last: m=88 classes=6 cclen=60 t=284s
[22:49:51] it=97016 colorings=54000 lazy-girth=60734 last: m=88 classes=6 cclen=69 t=284s
[22:49:52] it=97291 colorings=54200 lazy-girth=60832 last: m=88 classes=6 cclen=68 t=285s
[22:49:53] it=97566 colorings=54400 lazy-girth=60927 last: m=88 classes=7 cclen=68 t=286s
[22:49:54] it=97905 colorings=54600 lazy-girth=61123 last: m=88 classes=6 cclen=68 t=287s
[22:49:55] it=98188 colorings=54800 lazy-girth=61225 last: m=88 classes=6 cclen=69 t=288s
[22:49:56] it=98523 colorings=55000 lazy-girth=61402 last: m=96 classes=6 cclen=69 t=288s
[22:49:57] it=98822 colorings=55200 lazy-girth=61534 last: m=96 classes=7 cclen=61 t=289s
[22:49:58] it=99141 colorings=55400 lazy-girth=61676 last: m=88 classes=7 cclen=67 t=291s
[22:49:59] it=99455 colorings=55600 lazy-girth=61846 last: m=88 classes=6 cclen=68 t=291s
[22:50:00] it=99794 colorings=55800 lazy-girth=62033 last: m=88 classes=6 cclen=66 t=292s
[22:50:00] it=100117 colorings=56000 lazy-girth=62210 last: m=88 classes=6 cclen=67 t=293s
[22:50:01] it=100427 colorings=56200 lazy-girth=62359 last: m=96 classes=6 cclen=54 t=294s
[22:50:02] it=100747 colorings=56400 lazy-girth=62521 last: m=88 classes=7 cclen=67 t=295s
[22:50:04] it=101033 colorings=56600 lazy-girth=62637 last: m=88 classes=7 cclen=68 t=296s
[22:50:04] it=101346 colorings=56800 lazy-girth=62783 last: m=80 classes=6 cclen=68 t=297s
[22:50:05] it=101699 colorings=57000 lazy-girth=62961 last: m=88 classes=6 cclen=69 t=298s
[22:50:07] it=102095 colorings=57200 lazy-girth=63207 last: m=80 classes=6 cclen=69 t=300s
[22:50:08] it=102484 colorings=57400 lazy-girth=63465 last: m=88 classes=7 cclen=68 t=301s
[22:50:10] it=102879 colorings=57600 lazy-girth=63711 last: m=80 classes=6 cclen=68 t=303s
[22:50:11] it=103199 colorings=57800 lazy-girth=63887 last: m=88 classes=6 cclen=67 t=304s
[22:50:12] it=103514 colorings=58000 lazy-girth=64042 last: m=88 classes=6 cclen=68 t=305s
[22:50:13] it=103799 colorings=58200 lazy-girth=64154 last: m=96 classes=7 cclen=60 t=306s
[22:50:14] it=104082 colorings=58400 lazy-girth=64259 last: m=88 classes=7 cclen=66 t=307s
[22:50:15] it=104359 colorings=58600 lazy-girth=64349 last: m=88 classes=6 cclen=69 t=308s
[22:50:16] it=104670 colorings=58800 lazy-girth=64506 last: m=88 classes=6 cclen=69 t=309s
[22:50:17] it=105013 colorings=59000 lazy-girth=64696 last: m=88 classes=6 cclen=62 t=310s
[22:50:18] it=105302 colorings=59200 lazy-girth=64806 last: m=88 classes=6 cclen=68 t=311s
[22:50:19] it=105646 colorings=59400 lazy-girth=64986 last: m=88 classes=6 cclen=67 t=312s
[22:50:20] it=105926 colorings=59600 lazy-girth=65080 last: m=88 classes=6 cclen=68 t=313s
[22:50:23] it=106247 colorings=59800 lazy-girth=65237 last: m=88 classes=7 cclen=67 t=316s
[22:50:25] it=106541 colorings=60000 lazy-girth=65344 last: m=88 classes=7 cclen=67 t=318s
[22:50:28] it=106887 colorings=60200 lazy-girth=65523 last: m=88 classes=7 cclen=68 t=321s
[22:50:30] it=107210 colorings=60400 lazy-girth=65670 last: m=88 classes=7 cclen=68 t=323s
[22:50:31] it=107489 colorings=60600 lazy-girth=65781 last: m=88 classes=7 cclen=66 t=324s
[22:50:33] it=107751 colorings=60800 lazy-girth=65883 last: m=104 classes=7 cclen=68 t=326s
[22:50:35] it=108016 colorings=61000 lazy-girth=65957 last: m=88 classes=7 cclen=68 t=327s
[22:50:36] it=108287 colorings=61200 lazy-girth=66038 last: m=88 classes=7 cclen=68 t=329s
[22:50:37] it=108568 colorings=61400 lazy-girth=66138 last: m=96 classes=7 cclen=55 t=330s
[22:50:38] it=108914 colorings=61600 lazy-girth=66333 last: m=80 classes=6 cclen=66 t=331s
[22:50:40] it=109256 colorings=61800 lazy-girth=66539 last: m=104 classes=7 cclen=57 t=333s
[22:50:41] it=109551 colorings=62000 lazy-girth=66661 last: m=88 classes=7 cclen=68 t=334s
[22:50:42] it=109835 colorings=62200 lazy-girth=66755 last: m=88 classes=6 cclen=68 t=335s
[22:50:43] it=110134 colorings=62400 lazy-girth=66897 last: m=96 classes=6 cclen=62 t=336s
[22:50:44] it=110457 colorings=62600 lazy-girth=67049 last: m=80 classes=6 cclen=68 t=337s
[22:50:45] it=110744 colorings=62800 lazy-girth=67142 last: m=88 classes=6 cclen=69 t=338s
[22:50:47] it=111050 colorings=63000 lazy-girth=67263 last: m=88 classes=7 cclen=68 t=340s
[22:50:48] it=111395 colorings=63200 lazy-girth=67449 last: m=88 classes=6 cclen=69 t=341s
[22:50:50] it=111720 colorings=63400 lazy-girth=67598 last: m=88 classes=6 cclen=68 t=342s
[22:50:50] it=112025 colorings=63600 lazy-girth=67721 last: m=88 classes=7 cclen=68 t=343s
[22:50:51] it=112334 colorings=63800 lazy-girth=67866 last: m=88 classes=7 cclen=66 t=344s
[22:50:52] it=112616 colorings=64000 lazy-girth=67956 last: m=88 classes=6 cclen=69 t=345s
[22:50:53] it=112891 colorings=64200 lazy-girth=68038 last: m=104 classes=8 cclen=67 t=346s
[22:50:54] it=113176 colorings=64400 lazy-girth=68143 last: m=88 classes=6 cclen=69 t=346s
[22:50:54] it=113461 colorings=64600 lazy-girth=68232 last: m=88 classes=7 cclen=68 t=347s
[22:50:55] it=113740 colorings=64800 lazy-girth=68322 last: m=80 classes=6 cclen=67 t=348s
[22:50:56] it=114038 colorings=65000 lazy-girth=68431 last: m=88 classes=7 cclen=68 t=349s
[22:50:58] it=114344 colorings=65200 lazy-girth=68549 last: m=88 classes=7 cclen=68 t=350s
[22:50:59] it=114751 colorings=65400 lazy-girth=68968 last: m=88 classes=6 cclen=68 t=352s
[22:51:00] it=115149 colorings=65600 lazy-girth=69314 last: m=88 classes=6 cclen=69 t=353s
[22:51:01] it=115481 colorings=65800 lazy-girth=69539 last: m=88 classes=6 cclen=67 t=354s
[22:51:02] it=115822 colorings=66000 lazy-girth=69774 last: m=104 classes=8 cclen=66 t=355s
[22:51:03] it=116150 colorings=66200 lazy-girth=69938 last: m=88 classes=6 cclen=52 t=356s
[22:51:04] it=116521 colorings=66400 lazy-girth=70234 last: m=80 classes=6 cclen=68 t=356s
[22:51:04] it=116853 colorings=66600 lazy-girth=70424 last: m=104 classes=8 cclen=62 t=357s
[22:51:05] it=117180 colorings=66800 lazy-girth=70609 last: m=88 classes=6 cclen=69 t=358s
[22:51:06] it=117558 colorings=67000 lazy-girth=70835 last: m=112 classes=7 cclen=64 t=359s
[22:51:07] it=117917 colorings=67200 lazy-girth=71047 last: m=88 classes=6 cclen=68 t=360s
[22:51:08] it=118226 colorings=67400 lazy-girth=71178 last: m=88 classes=6 cclen=67 t=361s
[22:51:09] it=118614 colorings=67600 lazy-girth=71389 last: m=88 classes=6 cclen=69 t=362s
[22:51:10] it=119033 colorings=67800 lazy-girth=71757 last: m=88 classes=6 cclen=65 t=363s
[22:51:11] it=119427 colorings=68000 lazy-girth=72110 last: m=88 classes=6 cclen=69 t=364s
[22:51:12] it=119742 colorings=68200 lazy-girth=72257 last: m=104 classes=8 cclen=56 t=365s
[22:51:13] it=120096 colorings=68400 lazy-girth=72494 last: m=88 classes=6 cclen=69 t=366s
[22:51:17] it=120489 colorings=68600 lazy-girth=72751 last: m=104 classes=7 cclen=60 t=370s
[22:51:18] it=120875 colorings=68800 lazy-girth=73017 last: m=96 classes=7 cclen=68 t=371s
[22:51:20] it=121338 colorings=69000 lazy-girth=73363 last: m=88 classes=7 cclen=63 t=373s
[22:51:20] it=121593 colorings=69200 lazy-girth=73437 last: m=88 classes=6 cclen=66 t=373s
[22:51:21] it=121873 colorings=69400 lazy-girth=73536 last: m=88 classes=6 cclen=69 t=374s
[22:51:22] it=122222 colorings=69600 lazy-girth=73734 last: m=88 classes=6 cclen=69 t=375s
[22:51:23] it=122551 colorings=69800 lazy-girth=73902 last: m=88 classes=6 cclen=69 t=375s
[22:51:23] it=122897 colorings=70000 lazy-girth=74080 last: m=88 classes=6 cclen=69 t=376s
[22:51:24] it=123254 colorings=70200 lazy-girth=74303 last: m=88 classes=6 cclen=64 t=377s
[22:51:25] it=123651 colorings=70400 lazy-girth=74588 last: m=96 classes=6 cclen=69 t=378s
[22:51:26] it=124080 colorings=70600 lazy-girth=74895 last: m=80 classes=6 cclen=68 t=379s
[22:51:27] it=124540 colorings=70800 lazy-girth=75253 last: m=88 classes=6 cclen=69 t=380s
[22:51:29] it=124961 colorings=71000 lazy-girth=75541 last: m=88 classes=6 cclen=68 t=382s
[22:51:30] it=125399 colorings=71200 lazy-girth=75877 last: m=88 classes=6 cclen=69 t=383s
[22:51:32] it=125771 colorings=71400 lazy-girth=76081 last: m=96 classes=6 cclen=57 t=384s
[22:51:33] it=126213 colorings=71600 lazy-girth=76401 last: m=88 classes=6 cclen=69 t=386s
[22:51:34] it=126607 colorings=71800 lazy-girth=76630 last: m=88 classes=6 cclen=69 t=387s
[22:51:35] it=126903 colorings=72000 lazy-girth=76745 last: m=112 classes=8 cclen=54 t=388s
[22:51:36] it=127285 colorings=72200 lazy-girth=77046 last: m=88 classes=7 cclen=61 t=389s
[22:51:37] it=127660 colorings=72400 lazy-girth=77308 last: m=88 classes=7 cclen=68 t=390s
[22:51:39] it=128087 colorings=72600 lazy-girth=77606 last: m=88 classes=6 cclen=66 t=391s
[22:51:40] it=128508 colorings=72800 lazy-girth=77922 last: m=96 classes=7 cclen=65 t=393s
[22:51:42] it=128935 colorings=73000 lazy-girth=78200 last: m=88 classes=7 cclen=68 t=395s
[22:51:43] it=129339 colorings=73200 lazy-girth=78466 last: m=96 classes=7 cclen=68 t=396s
[22:51:45] it=129697 colorings=73400 lazy-girth=78702 last: m=80 classes=6 cclen=64 t=397s
[22:51:45] it=129984 colorings=73600 lazy-girth=78818 last: m=88 classes=7 cclen=68 t=398s
[22:51:46] it=130315 colorings=73800 lazy-girth=79004 last: m=88 classes=7 cclen=65 t=399s
[22:51:47] it=130689 colorings=74000 lazy-girth=79228 last: m=88 classes=6 cclen=69 t=400s
[22:51:48] it=131034 colorings=74200 lazy-girth=79414 last: m=88 classes=7 cclen=67 t=401s
[22:51:49] it=131345 colorings=74400 lazy-girth=79554 last: m=88 classes=6 cclen=69 t=402s
[22:51:50] it=131613 colorings=74600 lazy-girth=79642 last: m=88 classes=6 cclen=61 t=402s
[22:51:50] it=131911 colorings=74800 lazy-girth=79777 last: m=88 classes=7 cclen=68 t=403s
[22:51:51] it=132237 colorings=75000 lazy-girth=79964 last: m=104 classes=8 cclen=66 t=404s
[22:51:52] it=132686 colorings=75200 lazy-girth=80427 last: m=88 classes=6 cclen=66 t=405s
[22:51:53] it=133032 colorings=75400 lazy-girth=80683 last: m=88 classes=6 cclen=62 t=406s
[22:51:54] it=133336 colorings=75600 lazy-girth=80840 last: m=88 classes=6 cclen=68 t=407s
[22:51:54] it=133615 colorings=75800 lazy-girth=80949 last: m=104 classes=8 cclen=65 t=407s
[22:51:55] it=133939 colorings=76000 lazy-girth=81136 last: m=88 classes=6 cclen=68 t=408s
[22:51:56] it=134261 colorings=76200 lazy-girth=81321 last: m=88 classes=6 cclen=68 t=409s
[22:51:57] it=134575 colorings=76400 lazy-girth=81488 last: m=88 classes=7 cclen=67 t=410s
[22:51:58] it=134859 colorings=76600 lazy-girth=81610 last: m=88 classes=7 cclen=68 t=411s
[22:51:59] it=135147 colorings=76800 lazy-girth=81733 last: m=88 classes=7 cclen=66 t=412s
[22:52:00] it=135479 colorings=77000 lazy-girth=81917 last: m=88 classes=6 cclen=67 t=413s
[22:52:01] it=135813 colorings=77200 lazy-girth=82122 last: m=88 classes=7 cclen=67 t=414s
[22:52:01] it=136133 colorings=77400 lazy-girth=82282 last: m=80 classes=6 cclen=65 t=414s
[22:52:03] it=136435 colorings=77600 lazy-girth=82429 last: m=88 classes=6 cclen=69 t=415s
[22:52:03] it=136748 colorings=77800 lazy-girth=82597 last: m=88 classes=7 cclen=67 t=416s
[22:52:05] it=137058 colorings=78000 lazy-girth=82750 last: m=88 classes=6 cclen=69 t=417s
[22:52:05] it=137374 colorings=78200 lazy-girth=82909 last: m=88 classes=6 cclen=68 t=418s
[22:52:06] it=137681 colorings=78400 lazy-girth=83057 last: m=88 classes=6 cclen=69 t=419s
[22:52:07] it=138047 colorings=78600 lazy-girth=83260 last: m=88 classes=6 cclen=56 t=420s
[22:52:08] it=138334 colorings=78800 lazy-girth=83367 last: m=88 classes=7 cclen=68 t=421s
[22:52:09] it=138628 colorings=79000 lazy-girth=83486 last: m=88 classes=6 cclen=69 t=422s
[22:52:10] it=138920 colorings=79200 lazy-girth=83594 last: m=88 classes=6 cclen=69 t=422s
[22:52:10] it=139217 colorings=79400 lazy-girth=83702 last: m=88 classes=7 cclen=68 t=423s
[22:52:11] it=139528 colorings=79600 lazy-girth=83845 last: m=88 classes=7 cclen=68 t=424s
[22:52:12] it=139810 colorings=79800 lazy-girth=83933 last: m=88 classes=6 cclen=68 t=425s
[22:52:13] it=140102 colorings=80000 lazy-girth=84043 last: m=88 classes=6 cclen=68 t=425s
[22:52:14] it=140398 colorings=80200 lazy-girth=84143 last: m=88 classes=6 cclen=69 t=426s
[22:52:14] it=140671 colorings=80400 lazy-girth=84223 last: m=88 classes=6 cclen=69 t=427s
[22:52:15] it=141042 colorings=80600 lazy-girth=84425 last: m=80 classes=6 cclen=69 t=428s
[22:52:16] it=141290 colorings=80800 lazy-girth=84484 last: m=88 classes=7 cclen=68 t=429s
[22:52:17] it=141576 colorings=81000 lazy-girth=84581 last: m=88 classes=6 cclen=67 t=430s
[22:52:17] it=141839 colorings=81200 lazy-girth=84649 last: m=88 classes=7 cclen=67 t=430s
[22:52:18] it=142134 colorings=81400 lazy-girth=84758 last: m=88 classes=7 cclen=68 t=431s
[22:52:19] it=142422 colorings=81600 lazy-girth=84871 last: m=88 classes=7 cclen=66 t=432s
[22:52:20] it=142692 colorings=81800 lazy-girth=84951 last: m=88 classes=7 cclen=68 t=433s
[22:52:21] it=142962 colorings=82000 lazy-girth=85034 last: m=88 classes=7 cclen=66 t=434s
[22:52:22] it=143239 colorings=82200 lazy-girth=85122 last: m=80 classes=6 cclen=68 t=434s
[22:52:22] it=143528 colorings=82400 lazy-girth=85238 last: m=88 classes=7 cclen=68 t=435s
[22:52:23] it=143806 colorings=82600 lazy-girth=85338 last: m=80 classes=6 cclen=69 t=436s
[22:52:24] it=144205 colorings=82800 lazy-girth=85630 last: m=88 classes=7 cclen=68 t=437s
[22:52:25] it=144471 colorings=83000 lazy-girth=85704 last: m=88 classes=6 cclen=68 t=438s
[22:52:26] it=144708 colorings=83200 lazy-girth=85744 last: m=88 classes=6 cclen=69 t=439s
[22:52:27] it=144973 colorings=83400 lazy-girth=85822 last: m=96 classes=7 cclen=68 t=440s
[22:52:28] it=145290 colorings=83600 lazy-girth=85964 last: m=88 classes=7 cclen=68 t=441s
[22:52:28] it=145571 colorings=83800 lazy-girth=86052 last: m=88 classes=7 cclen=68 t=441s
[22:52:29] it=145853 colorings=84000 lazy-girth=86146 last: m=88 classes=6 cclen=67 t=442s
[22:52:30] it=146122 colorings=84200 lazy-girth=86223 last: m=88 classes=6 cclen=69 t=443s
[22:52:31] it=146422 colorings=84400 lazy-girth=86327 last: m=88 classes=6 cclen=65 t=444s
[22:52:32] it=146710 colorings=84600 lazy-girth=86420 last: m=88 classes=6 cclen=68 t=445s
[22:52:33] it=147012 colorings=84800 lazy-girth=86540 last: m=88 classes=6 cclen=67 t=446s
[22:52:33] it=147286 colorings=85000 lazy-girth=86620 last: m=88 classes=6 cclen=68 t=446s
[22:52:34] it=147552 colorings=85200 lazy-girth=86704 last: m=80 classes=6 cclen=68 t=447s
[22:52:35] it=147810 colorings=85400 lazy-girth=86771 last: m=88 classes=6 cclen=68 t=448s
[22:52:36] it=148098 colorings=85600 lazy-girth=86866 last: m=88 classes=7 cclen=68 t=448s
[22:52:36] it=148379 colorings=85800 lazy-girth=86957 last: m=88 classes=7 cclen=68 t=449s
[22:52:37] it=148655 colorings=86000 lazy-girth=87039 last: m=88 classes=6 cclen=68 t=450s
[22:52:38] it=148935 colorings=86200 lazy-girth=87132 last: m=88 classes=7 cclen=68 t=451s
[22:52:39] it=149235 colorings=86400 lazy-girth=87246 last: m=88 classes=6 cclen=69 t=452s
[22:52:40] it=149556 colorings=86600 lazy-girth=87370 last: m=88 classes=6 cclen=69 t=452s
[22:52:40] it=149849 colorings=86800 lazy-girth=87469 last: m=104 classes=7 cclen=67 t=453s
[22:52:41] it=150128 colorings=87000 lazy-girth=87555 last: m=88 classes=7 cclen=68 t=454s
[22:52:42] it=150434 colorings=87200 lazy-girth=87677 last: m=88 classes=7 cclen=67 t=455s
[22:52:43] it=150678 colorings=87400 lazy-girth=87729 last: m=88 classes=7 cclen=67 t=455s
[22:52:43] it=150994 colorings=87600 lazy-girth=87901 last: m=88 classes=6 cclen=67 t=456s
[22:52:44] it=151249 colorings=87800 lazy-girth=87959 last: m=88 classes=7 cclen=68 t=457s
[22:52:45] it=151464 colorings=88000 lazy-girth=87974 last: m=88 classes=7 cclen=68 t=457s
[22:52:46] it=151788 colorings=88200 lazy-girth=88108 last: m=88 classes=6 cclen=67 t=458s
[22:52:47] it=152098 colorings=88400 lazy-girth=88219 last: m=88 classes=6 cclen=66 t=459s
[22:52:47] it=152388 colorings=88600 lazy-girth=88311 last: m=80 classes=6 cclen=69 t=460s
[22:52:49] it=152704 colorings=88800 lazy-girth=88429 last: m=88 classes=6 cclen=64 t=461s
[22:52:50] it=152963 colorings=89000 lazy-girth=88488 last: m=88 classes=6 cclen=59 t=462s
[22:52:51] it=153303 colorings=89200 lazy-girth=88674 last: m=88 classes=7 cclen=67 t=464s
[22:52:52] it=153766 colorings=89400 lazy-girth=89091 last: m=88 classes=6 cclen=69 t=465s
[22:52:53] it=154122 colorings=89600 lazy-girth=89312 last: m=88 classes=6 cclen=68 t=466s
[22:52:54] it=154509 colorings=89800 lazy-girth=89569 last: m=88 classes=7 cclen=68 t=467s
[22:52:55] it=154873 colorings=90000 lazy-girth=89801 last: m=88 classes=6 cclen=69 t=468s
[22:52:56] it=155268 colorings=90200 lazy-girth=90077 last: m=96 classes=7 cclen=66 t=469s
[22:52:57] it=155579 colorings=90400 lazy-girth=90212 last: m=88 classes=6 cclen=66 t=470s
[22:52:58] it=155977 colorings=90600 lazy-girth=90472 last: m=88 classes=7 cclen=66 t=471s
[22:52:59] it=156339 colorings=90800 lazy-girth=90699 last: m=88 classes=6 cclen=69 t=472s
[22:53:01] it=156810 colorings=91000 lazy-girth=91105 last: m=96 classes=7 cclen=68 t=474s
[22:53:02] it=157234 colorings=91200 lazy-girth=91383 last: m=88 classes=6 cclen=68 t=475s
[22:53:03] it=157681 colorings=91400 lazy-girth=91753 last: m=88 classes=6 cclen=69 t=476s
[22:53:04] it=158087 colorings=91600 lazy-girth=92069 last: m=96 classes=7 cclen=68 t=477s
[22:53:05] it=158429 colorings=91800 lazy-girth=92261 last: m=88 classes=6 cclen=67 t=478s
[22:53:06] it=158902 colorings=92000 lazy-girth=92595 last: m=96 classes=6 cclen=69 t=479s
[22:53:07] it=159285 colorings=92200 lazy-girth=92824 last: m=88 classes=6 cclen=67 t=480s
[22:53:08] it=159644 colorings=92400 lazy-girth=93031 last: m=88 classes=6 cclen=69 t=481s
[22:53:09] it=159934 colorings=92600 lazy-girth=93153 last: m=88 classes=7 cclen=67 t=482s
[22:53:10] it=160307 colorings=92800 lazy-girth=93363 last: m=96 classes=7 cclen=67 t=483s
[22:53:11] it=160699 colorings=93000 lazy-girth=93646 last: m=88 classes=6 cclen=69 t=484s
[22:53:12] it=160997 colorings=93200 lazy-girth=93776 last: m=88 classes=6 cclen=69 t=485s
[22:53:12] it=161286 colorings=93400 lazy-girth=93896 last: m=88 classes=7 cclen=68 t=485s
[22:53:13] it=161558 colorings=93600 lazy-girth=93988 last: m=88 classes=6 cclen=69 t=486s
[22:53:14] it=161826 colorings=93800 lazy-girth=94070 last: m=88 classes=7 cclen=68 t=487s
[22:53:14] it=162105 colorings=94000 lazy-girth=94167 last: m=80 classes=6 cclen=67 t=487s
[22:53:15] it=162437 colorings=94200 lazy-girth=94373 last: m=88 classes=6 cclen=69 t=488s
[22:53:16] it=162717 colorings=94400 lazy-girth=94475 last: m=88 classes=6 cclen=66 t=489s
[22:53:17] it=163006 colorings=94600 lazy-girth=94578 last: m=88 classes=7 cclen=68 t=490s
[22:53:17] it=163261 colorings=94800 lazy-girth=94641 last: m=88 classes=7 cclen=67 t=490s
[22:53:18] it=163498 colorings=95000 lazy-girth=94679 last: m=88 classes=7 cclen=67 t=491s
[22:53:19] it=163751 colorings=95200 lazy-girth=94738 last: m=96 classes=7 cclen=67 t=491s
[22:53:19] it=164027 colorings=95400 lazy-girth=94819 last: m=88 classes=7 cclen=68 t=492s
[22:53:20] it=164247 colorings=95600 lazy-girth=94839 last: m=96 classes=7 cclen=68 t=493s
[22:53:21] it=164620 colorings=95800 lazy-girth=95114 last: m=88 classes=6 cclen=68 t=494s
[22:53:22] it=164937 colorings=96000 lazy-girth=95281 last: m=104 classes=7 cclen=65 t=495s
[22:53:23] it=165238 colorings=96200 lazy-girth=95423 last: m=88 classes=6 cclen=69 t=495s
[22:53:23] it=165584 colorings=96400 lazy-girth=95634 last: m=88 classes=7 cclen=67 t=496s
[22:53:24] it=165881 colorings=96600 lazy-girth=95766 last: m=80 classes=6 cclen=67 t=497s
[22:53:25] it=166185 colorings=96800 lazy-girth=95890 last: m=88 classes=7 cclen=68 t=498s
[22:53:26] it=166480 colorings=97000 lazy-girth=96001 last: m=96 classes=6 cclen=63 t=499s
[22:53:27] it=166853 colorings=97200 lazy-girth=96232 last: m=96 classes=7 cclen=56 t=500s
[22:53:28] it=167188 colorings=97400 lazy-girth=96408 last: m=88 classes=6 cclen=68 t=501s
[22:53:29] it=167545 colorings=97600 lazy-girth=96638 last: m=88 classes=6 cclen=68 t=502s
[22:53:30] it=167833 colorings=97800 lazy-girth=96761 last: m=80 classes=6 cclen=69 t=503s
[22:53:31] it=168102 colorings=98000 lazy-girth=96838 last: m=88 classes=7 cclen=68 t=504s
[22:53:32] it=168372 colorings=98200 lazy-girth=96926 last: m=88 classes=7 cclen=68 t=504s
[22:53:32] it=168720 colorings=98400 lazy-girth=97141 last: m=88 classes=7 cclen=68 t=505s
[22:53:33] it=169013 colorings=98600 lazy-girth=97267 last: m=88 classes=7 cclen=67 t=506s
[22:53:34] it=169379 colorings=98800 lazy-girth=97456 last: m=88 classes=7 cclen=68 t=507s
[22:53:35] it=169630 colorings=99000 lazy-girth=97516 last: m=88 classes=7 cclen=67 t=508s
[22:53:36] it=169881 colorings=99200 lazy-girth=97579 last: m=88 classes=7 cclen=68 t=509s
[22:53:36] it=170129 colorings=99400 lazy-girth=97642 last: m=88 classes=6 cclen=68 t=509s
[22:53:37] it=170375 colorings=99600 lazy-girth=97707 last: m=88 classes=6 cclen=68 t=510s
[22:53:38] it=170629 colorings=99800 lazy-girth=97789 last: m=88 classes=7 cclen=65 t=510s
[22:53:38] it=170907 colorings=100000 lazy-girth=97904 last: m=88 classes=6 cclen=67 t=511s
[22:53:39] it=171249 colorings=100200 lazy-girth=98086 last: m=88 classes=6 cclen=69 t=512s
[22:53:40] it=171544 colorings=100400 lazy-girth=98214 last: m=88 classes=6 cclen=63 t=513s
[22:53:41] it=171837 colorings=100600 lazy-girth=98342 last: m=88 classes=6 cclen=69 t=514s
[22:53:41] it=172152 colorings=100800 lazy-girth=98497 last: m=88 classes=6 cclen=66 t=514s
[22:53:42] it=172435 colorings=101000 lazy-girth=98608 last: m=88 classes=6 cclen=69 t=515s
[22:53:43] it=172696 colorings=101200 lazy-girth=98690 last: m=88 classes=6 cclen=67 t=516s
[22:53:44] it=173011 colorings=101400 lazy-girth=98838 last: m=88 classes=6 cclen=68 t=517s
[22:53:45] it=173333 colorings=101600 lazy-girth=99011 last: m=88 classes=6 cclen=67 t=517s
[22:53:45] it=173664 colorings=101800 lazy-girth=99169 last: m=104 classes=8 cclen=66 t=518s
[22:53:46] it=174057 colorings=102000 lazy-girth=99406 last: m=104 classes=7 cclen=55 t=519s
[22:53:47] it=174350 colorings=102200 lazy-girth=99508 last: m=88 classes=6 cclen=65 t=520s
[22:53:48] it=174704 colorings=102400 lazy-girth=99677 last: m=88 classes=7 cclen=66 t=521s
[22:53:49] it=175029 colorings=102600 lazy-girth=99846 last: m=88 classes=6 cclen=68 t=522s
[22:53:50] it=175332 colorings=102800 lazy-girth=99965 last: m=88 classes=7 cclen=68 t=523s
[22:53:54] it=175660 colorings=103000 lazy-girth=100108 last: m=88 classes=7 cclen=68 t=527s
[22:53:55] it=175924 colorings=103200 lazy-girth=100185 last: m=88 classes=6 cclen=68 t=528s
[22:53:56] it=176337 colorings=103400 lazy-girth=100430 last: m=88 classes=6 cclen=69 t=529s
[22:53:57] it=176668 colorings=103600 lazy-girth=100577 last: m=88 classes=6 cclen=65 t=530s
[22:53:58] it=176932 colorings=103800 lazy-girth=100648 last: m=88 classes=6 cclen=68 t=531s
[22:53:59] it=177262 colorings=104000 lazy-girth=100831 last: m=88 classes=6 cclen=67 t=532s
[22:54:00] it=177582 colorings=104200 lazy-girth=100963 last: m=88 classes=6 cclen=69 t=533s
[22:54:01] it=177897 colorings=104400 lazy-girth=101109 last: m=88 classes=6 cclen=67 t=534s
[22:54:02] it=178186 colorings=104600 lazy-girth=101215 last: m=88 classes=7 cclen=68 t=535s
[22:54:03] it=178592 colorings=104800 lazy-girth=101464 last: m=88 classes=7 cclen=68 t=536s
[22:54:04] it=178922 colorings=105000 lazy-girth=101616 last: m=88 classes=6 cclen=68 t=537s
[22:54:05] it=179285 colorings=105200 lazy-girth=101798 last: m=80 classes=6 cclen=69 t=538s
[22:54:06] it=179581 colorings=105400 lazy-girth=101906 last: m=88 classes=6 cclen=69 t=539s
[22:54:07] it=179868 colorings=105600 lazy-girth=102009 last: m=88 classes=7 cclen=68 t=539s
[22:54:07] it=180201 colorings=105800 lazy-girth=102169 last: m=96 classes=6 cclen=69 t=540s
[22:54:08] it=180504 colorings=106000 lazy-girth=102291 last: m=88 classes=6 cclen=67 t=541s
[22:54:09] it=180808 colorings=106200 lazy-girth=102406 last: m=88 classes=6 cclen=67 t=542s
[22:54:11] it=181180 colorings=106400 lazy-girth=102607 last: m=88 classes=6 cclen=68 t=543s
[22:54:11] it=181507 colorings=106600 lazy-girth=102763 last: m=88 classes=7 cclen=66 t=544s
[22:54:12] it=181776 colorings=106800 lazy-girth=102840 last: m=88 classes=6 cclen=63 t=545s
[22:54:13] it=182056 colorings=107000 lazy-girth=102922 last: m=88 classes=6 cclen=61 t=546s
[22:54:14] it=182385 colorings=107200 lazy-girth=103069 last: m=88 classes=6 cclen=69 t=547s
[22:54:15] it=182674 colorings=107400 lazy-girth=103173 last: m=80 classes=6 cclen=69 t=548s
[22:54:15] it=182952 colorings=107600 lazy-girth=103273 last: m=88 classes=6 cclen=69 t=548s
[22:54:17] it=183290 colorings=107800 lazy-girth=103435 last: m=88 classes=6 cclen=69 t=549s
[22:54:18] it=183552 colorings=108000 lazy-girth=103514 last: m=104 classes=8 cclen=59 t=550s
[22:54:19] it=183909 colorings=108200 lazy-girth=103687 last: m=80 classes=6 cclen=69 t=551s
[22:54:19] it=184175 colorings=108400 lazy-girth=103761 last: m=104 classes=8 cclen=58 t=552s
[22:54:20] it=184459 colorings=108600 lazy-girth=103852 last: m=88 classes=7 cclen=68 t=553s
[22:54:21] it=184689 colorings=108800 lazy-girth=103882 last: m=88 classes=7 cclen=68 t=554s
[22:54:22] it=185032 colorings=109000 lazy-girth=104091 last: m=88 classes=6 cclen=68 t=555s
[22:54:23] it=185478 colorings=109200 lazy-girth=104448 last: m=88 classes=7 cclen=68 t=556s
[22:54:24] it=185763 colorings=109400 lazy-girth=104574 last: m=88 classes=6 cclen=67 t=557s
[22:54:25] it=186147 colorings=109600 lazy-girth=104800 last: m=104 classes=7 cclen=66 t=558s
[22:54:26] it=186528 colorings=109800 lazy-girth=105046 last: m=88 classes=7 cclen=67 t=559s
[22:54:27] it=186819 colorings=110000 lazy-girth=105159 last: m=104 classes=8 cclen=63 t=559s
[22:54:27] it=187104 colorings=110200 lazy-girth=105258 last: m=88 classes=7 cclen=66 t=560s
[22:54:28] it=187400 colorings=110400 lazy-girth=105376 last: m=112 classes=8 cclen=67 t=561s
[22:54:29] it=187676 colorings=110600 lazy-girth=105472 last: m=88 classes=6 cclen=64 t=562s
[22:54:30] it=188084 colorings=110800 lazy-girth=105766 last: m=88 classes=6 cclen=69 t=563s
[22:54:31] it=188525 colorings=111000 lazy-girth=106085 last: m=96 classes=7 cclen=68 t=564s
[22:54:32] it=189044 colorings=111200 lazy-girth=106637 last: m=88 classes=6 cclen=68 t=565s
[22:54:33] it=189411 colorings=111400 lazy-girth=106830 last: m=88 classes=6 cclen=65 t=566s
[22:54:34] it=189722 colorings=111600 lazy-girth=106982 last: m=80 classes=6 cclen=69 t=567s
[22:54:35] it=190075 colorings=111800 lazy-girth=107186 last: m=80 classes=6 cclen=68 t=568s
[22:54:36] it=190440 colorings=112000 lazy-girth=107412 last: m=88 classes=6 cclen=67 t=569s
[22:54:37] it=190833 colorings=112200 lazy-girth=107661 last: m=96 classes=6 cclen=63 t=570s
[22:54:38] it=191224 colorings=112400 lazy-girth=107914 last: m=88 classes=7 cclen=68 t=571s
[22:54:38] it=191522 colorings=112600 lazy-girth=108045 last: m=88 classes=7 cclen=68 t=571s
[22:54:39] it=191875 colorings=112800 lazy-girth=108238 last: m=88 classes=6 cclen=67 t=572s
[22:54:40] it=192214 colorings=113000 lazy-girth=108416 last: m=88 classes=7 cclen=68 t=573s
[22:54:41] it=192502 colorings=113200 lazy-girth=108519 last: m=88 classes=6 cclen=67 t=574s
[22:54:42] it=192782 colorings=113400 lazy-girth=108631 last: m=104 classes=7 cclen=60 t=575s
[22:54:43] it=193327 colorings=113600 lazy-girth=109041 last: m=80 classes=6 cclen=69 t=576s
[22:54:45] it=193769 colorings=113800 lazy-girth=109482 last: m=88 classes=6 cclen=59 t=578s
[22:54:46] it=194155 colorings=114000 lazy-girth=109682 last: m=88 classes=6 cclen=68 t=579s
[22:54:47] it=194498 colorings=114200 lazy-girth=109871 last: m=88 classes=6 cclen=68 t=580s
[22:54:48] it=194824 colorings=114400 lazy-girth=110021 last: m=80 classes=6 cclen=69 t=581s
[22:54:49] it=195195 colorings=114600 lazy-girth=110249 last: m=88 classes=6 cclen=66 t=582s
[22:54:50] it=195529 colorings=114800 lazy-girth=110420 last: m=104 classes=8 cclen=64 t=582s
[22:54:50] it=195874 colorings=115000 lazy-girth=110594 last: m=88 classes=6 cclen=68 t=583s
[22:54:51] it=196283 colorings=115200 lazy-girth=110848 last: m=88 classes=7 cclen=68 t=584s
[22:54:52] it=196535 colorings=115400 lazy-girth=110922 last: m=88 classes=7 cclen=68 t=585s
[22:54:53] it=196884 colorings=115600 lazy-girth=111115 last: m=88 classes=6 cclen=68 t=586s
[22:54:54] it=197319 colorings=115800 lazy-girth=111509 last: m=88 classes=6 cclen=63 t=587s
[22:54:55] it=197632 colorings=116000 lazy-girth=111664 last: m=88 classes=6 cclen=69 t=588s
[22:54:56] it=197912 colorings=116200 lazy-girth=111754 last: m=88 classes=6 cclen=69 t=589s
[22:54:56] it=198202 colorings=116400 lazy-girth=111853 last: m=88 classes=7 cclen=68 t=589s
[22:54:57] it=198460 colorings=116600 lazy-girth=111920 last: m=88 classes=7 cclen=68 t=590s
[22:54:58] it=198736 colorings=116800 lazy-girth=112002 last: m=88 classes=6 cclen=68 t=591s
[22:54:59] it=199014 colorings=117000 lazy-girth=112102 last: m=88 classes=7 cclen=66 t=591s
[22:54:59] it=199338 colorings=117200 lazy-girth=112249 last: m=88 classes=6 cclen=69 t=592s
[22:55:00] it=199635 colorings=117400 lazy-girth=112370 last: m=96 classes=7 cclen=63 t=593s
[22:55:01] it=199914 colorings=117600 lazy-girth=112458 last: m=104 classes=8 cclen=60 t=594s
[22:55:01] it=200163 colorings=117800 lazy-girth=112512 last: m=88 classes=7 cclen=66 t=594s
[22:55:02] it=200401 colorings=118000 lazy-girth=112553 last: m=88 classes=6 cclen=69 t=595s
[22:55:03] it=200703 colorings=118200 lazy-girth=112680 last: m=88 classes=6 cclen=69 t=596s
[22:55:04] it=201093 colorings=118400 lazy-girth=112909 last: m=88 classes=6 cclen=68 t=597s
[22:55:05] it=201405 colorings=118600 lazy-girth=113059 last: m=88 classes=7 cclen=68 t=597s
[22:55:05] it=201655 colorings=118800 lazy-girth=113120 last: m=88 classes=7 cclen=67 t=598s
[22:55:06] it=201946 colorings=119000 lazy-girth=113241 last: m=88 classes=6 cclen=69 t=599s
[22:55:07] it=202241 colorings=119200 lazy-girth=113369 last: m=88 classes=7 cclen=68 t=600s
[22:55:07] it=202500 colorings=119400 lazy-girth=113438 last: m=88 classes=6 cclen=68 t=600s
[22:55:08] it=202762 colorings=119600 lazy-girth=113510 last: m=88 classes=6 cclen=69 t=601s
[22:55:09] it=203072 colorings=119800 lazy-girth=113645 last: m=88 classes=6 cclen=69 t=602s
[22:55:10] it=203377 colorings=120000 lazy-girth=113765 last: m=88 classes=6 cclen=67 t=603s
[22:55:11] it=203634 colorings=120200 lazy-girth=113825 last: m=96 classes=7 cclen=65 t=603s
[22:55:11] it=203898 colorings=120400 lazy-girth=113896 last: m=96 classes=7 cclen=66 t=604s
[22:55:12] it=204136 colorings=120600 lazy-girth=113937 last: m=88 classes=6 cclen=65 t=605s
[22:55:13] it=204424 colorings=120800 lazy-girth=114043 last: m=80 classes=6 cclen=69 t=605s
[22:55:13] it=204700 colorings=121000 lazy-girth=114139 last: m=88 classes=6 cclen=69 t=606s
[22:55:14] it=204954 colorings=121200 lazy-girth=114201 last: m=88 classes=6 cclen=69 t=607s
[22:55:15] it=205195 colorings=121400 lazy-girth=114246 last: m=88 classes=6 cclen=68 t=608s
[22:55:16] it=205478 colorings=121600 lazy-girth=114359 last: m=88 classes=7 cclen=68 t=609s
[22:55:17] it=205757 colorings=121800 lazy-girth=114453 last: m=88 classes=6 cclen=69 t=609s
[22:55:17] it=206027 colorings=122000 lazy-girth=114528 last: m=88 classes=6 cclen=69 t=610s
[22:55:18] it=206279 colorings=122200 lazy-girth=114602 last: m=88 classes=6 cclen=63 t=611s
[22:55:19] it=206550 colorings=122400 lazy-girth=114681 last: m=88 classes=6 cclen=69 t=612s
[22:55:20] it=206831 colorings=122600 lazy-girth=114783 last: m=88 classes=6 cclen=67 t=613s
[22:55:21] it=207127 colorings=122800 lazy-girth=114906 last: m=88 classes=6 cclen=69 t=614s
[22:55:22] it=207371 colorings=123000 lazy-girth=114964 last: m=88 classes=7 cclen=68 t=615s
[22:55:23] it=207615 colorings=123200 lazy-girth=115013 last: m=88 classes=7 cclen=68 t=615s
[22:55:23] it=207867 colorings=123400 lazy-girth=115065 last: m=104 classes=7 cclen=61 t=616s
[22:55:24] it=208119 colorings=123600 lazy-girth=115118 last: m=88 classes=7 cclen=68 t=617s
[22:55:25] it=208371 colorings=123800 lazy-girth=115177 last: m=88 classes=7 cclen=68 t=617s
[22:55:25] it=208605 colorings=124000 lazy-girth=115212 last: m=88 classes=7 cclen=68 t=618s
[22:55:26] it=208860 colorings=124200 lazy-girth=115270 last: m=112 classes=8 cclen=56 t=619s
[22:55:27] it=209089 colorings=124400 lazy-girth=115299 last: m=88 classes=7 cclen=68 t=620s
[22:55:28] it=209324 colorings=124600 lazy-girth=115338 last: m=88 classes=7 cclen=68 t=621s
[22:55:29] it=209570 colorings=124800 lazy-girth=115387 last: m=88 classes=7 cclen=68 t=622s
[22:55:29] it=209805 colorings=125000 lazy-girth=115433 last: m=88 classes=7 cclen=68 t=622s
[22:55:30] it=210049 colorings=125200 lazy-girth=115483 last: m=88 classes=7 cclen=67 t=623s
[22:55:31] it=210285 colorings=125400 lazy-girth=115519 last: m=88 classes=7 cclen=68 t=624s
[22:55:32] it=210533 colorings=125600 lazy-girth=115575 last: m=88 classes=7 cclen=67 t=625s
[22:55:33] it=210764 colorings=125800 lazy-girth=115608 last: m=88 classes=7 cclen=67 t=626s
[22:55:34] it=210983 colorings=126000 lazy-girth=115627 last: m=88 classes=6 cclen=68 t=626s
[22:55:35] it=211288 colorings=126200 lazy-girth=115771 last: m=88 classes=6 cclen=69 t=628s
[22:55:36] it=211585 colorings=126400 lazy-girth=115922 last: m=88 classes=6 cclen=63 t=629s
[22:55:37] it=211964 colorings=126600 lazy-girth=116179 last: m=88 classes=7 cclen=66 t=630s
[22:55:38] it=212246 colorings=126800 lazy-girth=116280 last: m=80 classes=6 cclen=68 t=631s
[22:55:39] it=212562 colorings=127000 lazy-girth=116428 last: m=88 classes=7 cclen=68 t=632s
[22:55:40] it=212855 colorings=127200 lazy-girth=116537 last: m=88 classes=6 cclen=63 t=633s
[22:55:41] it=213146 colorings=127400 lazy-girth=116644 last: m=96 classes=6 cclen=59 t=634s
[22:55:43] it=213549 colorings=127600 lazy-girth=116968 last: m=88 classes=6 cclen=69 t=635s
[22:55:44] it=214020 colorings=127800 lazy-girth=117362 last: m=88 classes=7 cclen=68 t=637s
[22:55:45] it=214363 colorings=128000 lazy-girth=117559 last: m=88 classes=7 cclen=67 t=638s
[22:55:46] it=214799 colorings=128200 lazy-girth=117858 last: m=88 classes=7 cclen=68 t=639s
[22:55:47] it=215124 colorings=128400 lazy-girth=118037 last: m=88 classes=7 cclen=68 t=640s
[22:55:48] it=215479 colorings=128600 lazy-girth=118276 last: m=88 classes=7 cclen=68 t=641s
[22:55:49] it=215819 colorings=128800 lazy-girth=118467 last: m=88 classes=7 cclen=67 t=642s
[22:55:50] it=216125 colorings=129000 lazy-girth=118602 last: m=80 classes=6 cclen=69 t=643s
[22:55:50] it=216451 colorings=129200 lazy-girth=118772 last: m=88 classes=7 cclen=68 t=643s
[22:55:51] it=216731 colorings=129400 lazy-girth=118860 last: m=80 classes=6 cclen=68 t=644s
[22:55:52] it=217016 colorings=129600 lazy-girth=118970 last: m=88 classes=7 cclen=68 t=645s
[22:55:53] it=217338 colorings=129800 lazy-girth=119137 last: m=88 classes=7 cclen=68 t=645s
[22:55:53] it=217627 colorings=130000 lazy-girth=119241 last: m=88 classes=7 cclen=68 t=646s
[22:55:54] it=217922 colorings=130200 lazy-girth=119360 last: m=88 classes=7 cclen=67 t=647s
[22:55:55] it=218159 colorings=130400 lazy-girth=119397 last: m=88 classes=7 cclen=68 t=647s
[22:55:55] it=218475 colorings=130600 lazy-girth=119565 last: m=88 classes=7 cclen=67 t=648s
[22:55:56] it=218742 colorings=130800 lazy-girth=119640 last: m=88 classes=6 cclen=69 t=649s
[22:55:57] it=219028 colorings=131000 lazy-girth=119757 last: m=88 classes=6 cclen=53 t=650s
[22:55:57] it=219338 colorings=131200 lazy-girth=119884 last: m=88 classes=6 cclen=62 t=650s
[22:55:58] it=219677 colorings=131400 lazy-girth=120051 last: m=88 classes=6 cclen=69 t=651s
[22:55:59] it=220041 colorings=131600 lazy-girth=120240 last: m=88 classes=6 cclen=67 t=652s
[22:56:01] it=220465 colorings=131800 lazy-girth=120567 last: m=88 classes=6 cclen=68 t=653s
[22:56:02] it=220886 colorings=132000 lazy-girth=120839 last: m=96 classes=6 cclen=68 t=655s
[22:56:03] it=221258 colorings=132200 lazy-girth=121020 last: m=80 classes=6 cclen=69 t=656s
[22:56:04] it=221568 colorings=132400 lazy-girth=121166 last: m=96 classes=6 cclen=68 t=656s
[22:56:05] it=221926 colorings=132600 lazy-girth=121373 last: m=88 classes=6 cclen=68 t=658s
[22:56:06] it=222262 colorings=132800 lazy-girth=121578 last: m=88 classes=7 cclen=68 t=659s
[22:56:07] it=222544 colorings=133000 lazy-girth=121702 last: m=88 classes=7 cclen=67 t=659s
[22:56:07] it=222827 colorings=133200 lazy-girth=121813 last: m=80 classes=6 cclen=68 t=660s
[22:56:08] it=223119 colorings=133400 lazy-girth=121939 last: m=88 classes=6 cclen=68 t=661s
[22:56:09] it=223393 colorings=133600 lazy-girth=122034 last: m=88 classes=7 cclen=68 t=662s
[22:56:10] it=223681 colorings=133800 lazy-girth=122159 last: m=88 classes=6 cclen=69 t=663s
[22:56:11] it=223944 colorings=134000 lazy-girth=122241 last: m=104 classes=7 cclen=53 t=663s
[22:56:11] it=224269 colorings=134200 lazy-girth=122455 last: m=104 classes=8 cclen=65 t=664s
[22:56:12] it=224554 colorings=134400 lazy-girth=122580 last: m=88 classes=7 cclen=68 t=665s
[22:56:13] it=224890 colorings=134600 lazy-girth=122754 last: m=88 classes=6 cclen=69 t=666s
[22:56:14] it=225179 colorings=134800 lazy-girth=122873 last: m=88 classes=7 cclen=68 t=667s
[22:56:14] it=225433 colorings=135000 lazy-girth=122940 last: m=88 classes=7 cclen=68 t=667s
[22:56:15] it=225686 colorings=135200 lazy-girth=123012 last: m=88 classes=7 cclen=68 t=668s
[22:56:16] it=225955 colorings=135400 lazy-girth=123093 last: m=88 classes=7 cclen=67 t=669s
[22:56:17] it=226226 colorings=135600 lazy-girth=123170 last: m=88 classes=6 cclen=68 t=669s
[22:56:17] it=226526 colorings=135800 lazy-girth=123289 last: m=88 classes=6 cclen=65 t=670s
[22:56:18] it=226804 colorings=136000 lazy-girth=123377 last: m=80 classes=6 cclen=63 t=671s
[22:56:19] it=227190 colorings=136200 lazy-girth=123585 last: m=88 classes=6 cclen=68 t=672s
[22:56:20] it=227474 colorings=136400 lazy-girth=123676 last: m=88 classes=6 cclen=69 t=673s
[22:56:21] it=227883 colorings=136600 lazy-girth=123952 last: m=88 classes=7 cclen=68 t=674s
[22:56:22] it=228087 colorings=136800 lazy-girth=123958 last: m=88 classes=6 cclen=68 t=675s
[22:56:22] it=228307 colorings=137000 lazy-girth=123983 last: m=104 classes=7 cclen=54 t=675s
[22:56:23] it=228533 colorings=137200 lazy-girth=124013 last: m=104 classes=8 cclen=62 t=676s
[22:56:24] it=228770 colorings=137400 lazy-girth=124057 last: m=88 classes=6 cclen=68 t=677s
[22:56:25] it=228999 colorings=137600 lazy-girth=124092 last: m=88 classes=7 cclen=68 t=678s
[22:56:25] it=229223 colorings=137800 lazy-girth=124125 last: m=104 classes=8 cclen=67 t=678s
[22:56:26] it=229474 colorings=138000 lazy-girth=124188 last: m=88 classes=6 cclen=69 t=679s
[22:56:27] it=229713 colorings=138200 lazy-girth=124227 last: m=88 classes=7 cclen=67 t=680s
[22:56:27] it=229928 colorings=138400 lazy-girth=124242 last: m=88 classes=7 cclen=68 t=680s
[22:56:28] it=230213 colorings=138600 lazy-girth=124339 last: m=88 classes=6 cclen=69 t=681s
[22:56:29] it=230486 colorings=138800 lazy-girth=124416 last: m=96 classes=6 cclen=68 t=682s
[22:56:30] it=230785 colorings=139000 lazy-girth=124524 last: m=88 classes=7 cclen=68 t=683s
[22:56:31] it=231087 colorings=139200 lazy-girth=124632 last: m=88 classes=6 cclen=62 t=684s
[22:56:32] it=231388 colorings=139400 lazy-girth=124737 last: m=88 classes=6 cclen=65 t=684s
[22:56:32] it=231646 colorings=139600 lazy-girth=124798 last: m=88 classes=6 cclen=60 t=685s
[22:56:33] it=231902 colorings=139800 lazy-girth=124855 last: m=88 classes=7 cclen=68 t=686s
[22:56:34] it=232237 colorings=140000 lazy-girth=124994 last: m=80 classes=6 cclen=66 t=687s
[22:56:42] it=232534 colorings=140200 lazy-girth=125094 last: m=88 classes=6 cclen=69 t=695s
[22:56:43] it=232789 colorings=140400 lazy-girth=125159 last: m=104 classes=7 cclen=56 t=696s
[22:56:44] it=233026 colorings=140600 lazy-girth=125203 last: m=80 classes=6 cclen=68 t=696s
[22:56:44] it=233286 colorings=140800 lazy-girth=125274 last: m=80 classes=6 cclen=68 t=697s
[22:56:45] it=233518 colorings=141000 lazy-girth=125306 last: m=88 classes=6 cclen=67 t=698s
[22:56:47] it=233808 colorings=141200 lazy-girth=125441 last: m=88 classes=6 cclen=63 t=700s
[22:56:48] it=234351 colorings=141400 lazy-girth=125844 last: m=88 classes=6 cclen=69 t=701s
[22:56:49] it=234744 colorings=141600 lazy-girth=126104 last: m=88 classes=7 cclen=68 t=702s
[22:56:50] it=235027 colorings=141800 lazy-girth=126227 last: m=88 classes=7 cclen=68 t=703s
[22:56:51] it=235349 colorings=142000 lazy-girth=126402 last: m=88 classes=7 cclen=68 t=704s
[22:56:52] it=235723 colorings=142200 lazy-girth=126731 last: m=88 classes=6 cclen=67 t=705s
[22:56:54] it=236107 colorings=142400 lazy-girth=126958 last: m=96 classes=6 cclen=64 t=706s
[22:56:55] it=236509 colorings=142600 lazy-girth=127208 last: m=88 classes=6 cclen=59 t=708s
[22:56:56] it=236921 colorings=142800 lazy-girth=127471 last: m=88 classes=6 cclen=69 t=709s
[22:56:57] it=237244 colorings=143000 lazy-girth=127625 last: m=80 classes=6 cclen=69 t=710s
[22:56:58] it=237558 colorings=143200 lazy-girth=127758 last: m=88 classes=6 cclen=69 t=711s
[22:56:59] it=237896 colorings=143400 lazy-girth=127930 last: m=88 classes=6 cclen=68 t=712s
[22:57:00] it=238180 colorings=143600 lazy-girth=128049 last: m=88 classes=7 cclen=68 t=712s
[22:57:00] it=238492 colorings=143800 lazy-girth=128180 last: m=88 classes=7 cclen=68 t=713s
[22:57:01] it=238785 colorings=144000 lazy-girth=128297 last: m=88 classes=7 cclen=68 t=714s
[22:57:02] it=239059 colorings=144200 lazy-girth=128386 last: m=80 classes=6 cclen=69 t=715s
[22:57:04] it=239352 colorings=144400 lazy-girth=128498 last: m=88 classes=6 cclen=64 t=717s
[22:57:05] it=239672 colorings=144600 lazy-girth=128642 last: m=88 classes=6 cclen=68 t=717s
[22:57:05] it=239976 colorings=144800 lazy-girth=128761 last: m=88 classes=7 cclen=68 t=718s
[22:57:06] it=240264 colorings=145000 lazy-girth=128866 last: m=88 classes=7 cclen=68 t=719s
[22:57:07] it=240547 colorings=145200 lazy-girth=128958 last: m=88 classes=6 cclen=66 t=720s
[22:57:08] it=240815 colorings=145400 lazy-girth=129047 last: m=88 classes=6 cclen=65 t=721s
[22:57:09] it=241113 colorings=145600 lazy-girth=129180 last: m=88 classes=7 cclen=68 t=722s
[22:57:10] it=241367 colorings=145800 lazy-girth=129244 last: m=88 classes=7 cclen=68 t=723s
[22:57:11] it=241613 colorings=146000 lazy-girth=129299 last: m=88 classes=7 cclen=68 t=723s
[22:57:11] it=241872 colorings=146200 lazy-girth=129386 last: m=88 classes=7 cclen=68 t=724s
[22:57:12] it=242141 colorings=146400 lazy-girth=129466 last: m=88 classes=7 cclen=68 t=725s
[22:57:13] it=242385 colorings=146600 lazy-girth=129514 last: m=104 classes=8 cclen=66 t=726s
[22:57:13] it=242643 colorings=146800 lazy-girth=129580 last: m=88 classes=7 cclen=68 t=726s
[22:57:15] it=242994 colorings=147000 lazy-girth=129820 last: m=88 classes=6 cclen=69 t=727s
[22:57:16] it=243319 colorings=147200 lazy-girth=129998 last: m=88 classes=7 cclen=66 t=729s
[22:57:17] it=243612 colorings=147400 lazy-girth=130111 last: m=88 classes=6 cclen=69 t=729s
[22:57:17] it=243889 colorings=147600 lazy-girth=130208 last: m=88 classes=6 cclen=69 t=730s
[22:57:18] it=244167 colorings=147800 lazy-girth=130313 last: m=88 classes=6 cclen=69 t=731s
[22:57:19] it=244471 colorings=148000 lazy-girth=130450 last: m=96 classes=6 cclen=68 t=732s
[22:57:21] it=244844 colorings=148200 lazy-girth=130635 last: m=88 classes=6 cclen=68 t=733s
[22:57:21] it=245120 colorings=148400 lazy-girth=130728 last: m=88 classes=6 cclen=69 t=734s
[22:57:22] it=245448 colorings=148600 lazy-girth=130945 last: m=88 classes=6 cclen=63 t=735s
[22:57:23] it=245798 colorings=148800 lazy-girth=131106 last: m=88 classes=6 cclen=69 t=736s
[22:57:24] it=246087 colorings=149000 lazy-girth=131203 last: m=88 classes=6 cclen=68 t=737s
[22:57:25] it=246345 colorings=149200 lazy-girth=131268 last: m=88 classes=7 cclen=68 t=738s
[22:57:26] it=246632 colorings=149400 lazy-girth=131383 last: m=88 classes=7 cclen=68 t=739s
[22:57:27] it=246926 colorings=149600 lazy-girth=131490 last: m=88 classes=7 cclen=68 t=739s
[22:57:28] it=247277 colorings=149800 lazy-girth=131684 last: m=88 classes=6 cclen=68 t=741s
[22:57:29] it=247606 colorings=150000 lazy-girth=131832 last: m=88 classes=6 cclen=68 t=742s
[22:57:29] it=247830 colorings=150200 lazy-girth=131858 last: m=88 classes=6 cclen=69 t=742s
[22:57:30] it=248064 colorings=150400 lazy-girth=131898 last: m=88 classes=7 cclen=66 t=743s
[22:57:31] it=248307 colorings=150600 lazy-girth=131944 last: m=96 classes=7 cclen=68 t=744s
[22:57:31] it=248541 colorings=150800 lazy-girth=131979 last: m=104 classes=7 cclen=60 t=744s
[22:57:32] it=248764 colorings=151000 lazy-girth=132006 last: m=88 classes=7 cclen=66 t=745s
[22:57:33] it=249023 colorings=151200 lazy-girth=132082 last: m=88 classes=6 cclen=67 t=746s
[22:57:34] it=249311 colorings=151400 lazy-girth=132185 last: m=88 classes=7 cclen=68 t=747s
[22:57:35] it=249579 colorings=151600 lazy-girth=132261 last: m=88 classes=6 cclen=68 t=748s
[22:57:36] it=249937 colorings=151800 lazy-girth=132427 last: m=88 classes=6 cclen=58 t=749s
[22:57:37] it=250266 colorings=152000 lazy-girth=132585 last: m=88 classes=6 cclen=64 t=750s
[22:57:38] it=250514 colorings=152200 lazy-girth=132643 last: m=88 classes=6 cclen=69 t=751s
[22:57:39] it=250856 colorings=152400 lazy-girth=132795 last: m=88 classes=6 cclen=67 t=752s
[22:57:40] it=251099 colorings=152600 lazy-girth=132854 last: m=88 classes=7 cclen=67 t=752s
[22:57:40] it=251342 colorings=152800 lazy-girth=132910 last: m=88 classes=6 cclen=67 t=753s
[22:57:41] it=251591 colorings=153000 lazy-girth=132967 last: m=88 classes=7 cclen=67 t=754s
[22:57:42] it=251834 colorings=153200 lazy-girth=133017 last: m=88 classes=6 cclen=68 t=755s
[22:57:43] it=252066 colorings=153400 lazy-girth=133060 last: m=88 classes=7 cclen=66 t=756s
[22:57:44] it=252307 colorings=153600 lazy-girth=133107 last: m=88 classes=6 cclen=69 t=757s
[22:57:45] it=252622 colorings=153800 lazy-girth=133257 last: m=88 classes=7 cclen=68 t=758s
[22:57:46] it=252972 colorings=154000 lazy-girth=133459 last: m=88 classes=7 cclen=68 t=759s
[22:57:47] it=253267 colorings=154200 lazy-girth=133568 last: m=88 classes=6 cclen=68 t=760s
[22:57:48] it=253517 colorings=154400 lazy-girth=133624 last: m=88 classes=7 cclen=68 t=761s
[22:57:49] it=253809 colorings=154600 lazy-girth=133738 last: m=88 classes=6 cclen=68 t=761s
[22:57:50] it=254128 colorings=154800 lazy-girth=133887 last: m=104 classes=7 cclen=63 t=763s
[22:57:51] it=254414 colorings=155000 lazy-girth=133995 last: m=88 classes=7 cclen=68 t=764s
[22:57:52] it=254723 colorings=155200 lazy-girth=134136 last: m=88 classes=6 cclen=69 t=765s
[22:57:53] it=255028 colorings=155400 lazy-girth=134255 last: m=88 classes=6 cclen=69 t=766s
[22:57:53] it=255281 colorings=155600 lazy-girth=134316 last: m=104 classes=7 cclen=63 t=766s
[22:57:55] it=255558 colorings=155800 lazy-girth=134402 last: m=96 classes=6 cclen=69 t=768s
[22:57:56] it=255840 colorings=156000 lazy-girth=134503 last: m=96 classes=7 cclen=68 t=769s
[22:57:57] it=256134 colorings=156200 lazy-girth=134621 last: m=88 classes=7 cclen=67 t=770s
[22:57:58] it=256383 colorings=156400 lazy-girth=134677 last: m=88 classes=7 cclen=68 t=771s
[22:57:59] it=256638 colorings=156600 lazy-girth=134739 last: m=88 classes=6 cclen=62 t=771s
[22:57:59] it=256889 colorings=156800 lazy-girth=134801 last: m=88 classes=7 cclen=68 t=772s
[22:58:00] it=257164 colorings=157000 lazy-girth=134895 last: m=88 classes=7 cclen=68 t=773s
[22:58:01] it=257448 colorings=157200 lazy-girth=135018 last: m=88 classes=7 cclen=67 t=774s
[22:58:02] it=257713 colorings=157400 lazy-girth=135098 last: m=88 classes=6 cclen=65 t=775s
[22:58:03] it=257997 colorings=157600 lazy-girth=135207 last: m=88 classes=6 cclen=67 t=776s
[22:58:04] it=258270 colorings=157800 lazy-girth=135283 last: m=88 classes=7 cclen=68 t=777s
[22:58:05] it=258576 colorings=158000 lazy-girth=135439 last: m=88 classes=7 cclen=67 t=778s
[22:58:06] it=258830 colorings=158200 lazy-girth=135500 last: m=88 classes=6 cclen=68 t=779s
[22:58:06] it=259096 colorings=158400 lazy-girth=135574 last: m=88 classes=6 cclen=68 t=779s
[22:58:07] it=259432 colorings=158600 lazy-girth=135732 last: m=88 classes=7 cclen=66 t=780s
[22:58:08] it=259725 colorings=158800 lazy-girth=135839 last: m=96 classes=6 cclen=64 t=781s
[22:58:10] it=260118 colorings=159000 lazy-girth=136089 last: m=88 classes=6 cclen=69 t=783s
[22:58:11] it=260478 colorings=159200 lazy-girth=136296 last: m=80 classes=6 cclen=67 t=784s
[22:58:12] it=260797 colorings=159400 lazy-girth=136430 last: m=88 classes=6 cclen=67 t=784s
[22:58:13] it=261105 colorings=159600 lazy-girth=136583 last: m=88 classes=7 cclen=68 t=785s
[22:58:13] it=261330 colorings=159800 lazy-girth=136608 last: m=88 classes=7 cclen=68 t=786s
[22:58:14] it=261561 colorings=160000 lazy-girth=136639 last: m=88 classes=7 cclen=68 t=787s
[22:58:14] it=261789 colorings=160200 lazy-girth=136667 last: m=88 classes=7 cclen=68 t=787s
[22:58:15] it=262086 colorings=160400 lazy-girth=136782 last: m=88 classes=7 cclen=68 t=788s
[22:58:16] it=262354 colorings=160600 lazy-girth=136863 last: m=88 classes=6 cclen=61 t=789s
[22:58:17] it=262627 colorings=160800 lazy-girth=136945 last: m=88 classes=6 cclen=69 t=790s
[22:58:18] it=262878 colorings=161000 lazy-girth=137004 last: m=88 classes=7 cclen=68 t=790s
[22:58:18] it=263094 colorings=161200 lazy-girth=137020 last: m=80 classes=6 cclen=68 t=791s
[22:58:19] it=263424 colorings=161400 lazy-girth=137185 last: m=88 classes=6 cclen=67 t=792s
[22:58:20] it=263780 colorings=161600 lazy-girth=137384 last: m=88 classes=6 cclen=69 t=793s
[22:58:22] it=264131 colorings=161800 lazy-girth=137588 last: m=88 classes=6 cclen=69 t=794s
[22:58:23] it=264416 colorings=162000 lazy-girth=137709 last: m=88 classes=7 cclen=68 t=796s
[22:58:24] it=264681 colorings=162200 lazy-girth=137791 last: m=88 classes=7 cclen=68 t=797s
[22:58:25] it=264939 colorings=162400 lazy-girth=137863 last: m=88 classes=6 cclen=69 t=797s
[22:58:25] it=265207 colorings=162600 lazy-girth=137939 last: m=88 classes=6 cclen=68 t=798s
[22:58:27] it=265532 colorings=162800 lazy-girth=138117 last: m=96 classes=6 cclen=67 t=800s
[22:58:28] it=265786 colorings=163000 lazy-girth=138193 last: m=88 classes=7 cclen=68 t=801s
[22:58:28] it=265998 colorings=163200 lazy-girth=138206 last: m=88 classes=7 cclen=68 t=801s
[22:58:29] it=266227 colorings=163400 lazy-girth=138246 last: m=88 classes=7 cclen=68 t=802s
[22:58:30] it=266545 colorings=163600 lazy-girth=138376 last: m=88 classes=6 cclen=69 t=803s
[22:58:31] it=266794 colorings=163800 lazy-girth=138430 last: m=88 classes=6 cclen=68 t=804s
[22:58:32] it=267052 colorings=164000 lazy-girth=138495 last: m=88 classes=7 cclen=68 t=805s
[22:58:33] it=267332 colorings=164200 lazy-girth=138602 last: m=88 classes=7 cclen=68 t=806s
[22:58:34] it=267567 colorings=164400 lazy-girth=138637 last: m=88 classes=6 cclen=69 t=807s
[22:58:36] it=267848 colorings=164600 lazy-girth=138721 last: m=80 classes=6 cclen=69 t=808s
[22:58:37] it=268122 colorings=164800 lazy-girth=138799 last: m=88 classes=6 cclen=68 t=810s
[22:58:39] it=268464 colorings=165000 lazy-girth=139038 last: m=88 classes=6 cclen=57 t=812s
[22:58:40] it=268911 colorings=165200 lazy-girth=139488 last: m=104 classes=7 cclen=43 t=813s
[22:58:42] it=269338 colorings=165400 lazy-girth=139825 last: m=88 classes=7 cclen=67 t=815s
[22:58:43] it=269729 colorings=165600 lazy-girth=140064 last: m=88 classes=7 cclen=67 t=816s
[22:58:44] it=270051 colorings=165800 lazy-girth=140220 last: m=88 classes=7 cclen=66 t=817s
[22:58:45] it=270340 colorings=166000 lazy-girth=140314 last: m=88 classes=7 cclen=66 t=818s
[22:58:47] it=270723 colorings=166200 lazy-girth=140543 last: m=88 classes=6 cclen=69 t=820s
[22:58:49] it=271091 colorings=166400 lazy-girth=140769 last: m=88 classes=6 cclen=69 t=821s
[22:58:50] it=271449 colorings=166600 lazy-girth=140972 last: m=88 classes=7 cclen=68 t=823s
[22:58:52] it=271829 colorings=166800 lazy-girth=141197 last: m=88 classes=6 cclen=68 t=824s
[22:58:53] it=272164 colorings=167000 lazy-girth=141365 last: m=80 classes=6 cclen=68 t=826s
[22:58:55] it=272497 colorings=167200 lazy-girth=141528 last: m=104 classes=8 cclen=64 t=828s
[22:58:56] it=272790 colorings=167400 lazy-girth=141636 last: m=88 classes=7 cclen=67 t=829s
[22:58:58] it=273119 colorings=167600 lazy-girth=141788 last: m=88 classes=6 cclen=68 t=831s
[22:58:59] it=273403 colorings=167800 lazy-girth=141882 last: m=88 classes=7 cclen=68 t=832s
[22:59:01] it=273672 colorings=168000 lazy-girth=141973 last: m=88 classes=7 cclen=67 t=833s
[22:59:02] it=273990 colorings=168200 lazy-girth=142112 last: m=88 classes=6 cclen=68 t=834s
[22:59:02] it=274298 colorings=168400 lazy-girth=142227 last: m=88 classes=7 cclen=62 t=835s
[22:59:03] it=274547 colorings=168600 lazy-girth=142280 last: m=88 classes=6 cclen=62 t=836s
[22:59:04] it=274816 colorings=168800 lazy-girth=142363 last: m=88 classes=6 cclen=68 t=837s
[22:59:06] it=275184 colorings=169000 lazy-girth=142566 last: m=88 classes=7 cclen=68 t=839s
[22:59:07] it=275474 colorings=169200 lazy-girth=142675 last: m=88 classes=6 cclen=69 t=840s
[22:59:08] it=275767 colorings=169400 lazy-girth=142777 last: m=104 classes=8 cclen=59 t=841s
[22:59:09] it=276017 colorings=169600 lazy-girth=142842 last: m=88 classes=7 cclen=68 t=842s
[22:59:10] it=276298 colorings=169800 lazy-girth=142930 last: m=80 classes=6 cclen=67 t=843s
[22:59:11] it=276565 colorings=170000 lazy-girth=143008 last: m=88 classes=7 cclen=67 t=844s
[22:59:12] it=276881 colorings=170200 lazy-girth=143141 last: m=88 classes=7 cclen=68 t=845s
[22:59:14] it=277165 colorings=170400 lazy-girth=143238 last: m=80 classes=6 cclen=69 t=847s
[22:59:16] it=277540 colorings=170600 lazy-girth=143456 last: m=96 classes=7 cclen=67 t=848s
[22:59:17] it=277853 colorings=170800 lazy-girth=143580 last: m=88 classes=6 cclen=69 t=850s
[22:59:19] it=278191 colorings=171000 lazy-girth=143740 last: m=88 classes=6 cclen=69 t=851s
[22:59:20] it=278500 colorings=171200 lazy-girth=143871 last: m=96 classes=7 cclen=64 t=853s
[22:59:21] it=278757 colorings=171400 lazy-girth=143940 last: m=88 classes=7 cclen=67 t=854s
[22:59:23] it=279031 colorings=171600 lazy-girth=144027 last: m=88 classes=6 cclen=68 t=855s
[22:59:23] it=279293 colorings=171800 lazy-girth=144122 last: m=88 classes=7 cclen=68 t=856s
[22:59:24] it=279529 colorings=172000 lazy-girth=144175 last: m=88 classes=7 cclen=68 t=857s
[22:59:25] it=279797 colorings=172200 lazy-girth=144260 last: m=88 classes=7 cclen=67 t=858s
[22:59:26] it=280050 colorings=172400 lazy-girth=144333 last: m=88 classes=7 cclen=67 t=859s
[22:59:27] it=280326 colorings=172600 lazy-girth=144414 last: m=88 classes=7 cclen=67 t=860s
[22:59:28] it=280594 colorings=172800 lazy-girth=144483 last: m=88 classes=7 cclen=68 t=861s
[22:59:30] it=280856 colorings=173000 lazy-girth=144552 last: m=88 classes=7 cclen=68 t=863s
[22:59:31] it=281140 colorings=173200 lazy-girth=144642 last: m=80 classes=6 cclen=69 t=864s
[22:59:33] it=281436 colorings=173400 lazy-girth=144743 last: m=88 classes=6 cclen=68 t=866s
[22:59:34] it=281725 colorings=173600 lazy-girth=144840 last: m=88 classes=7 cclen=68 t=867s
[22:59:35] it=281987 colorings=173800 lazy-girth=144907 last: m=88 classes=7 cclen=67 t=868s
[22:59:36] it=282207 colorings=174000 lazy-girth=144928 last: m=88 classes=7 cclen=67 t=869s
[22:59:37] it=282494 colorings=174200 lazy-girth=145027 last: m=80 classes=6 cclen=62 t=870s
[22:59:38] it=282730 colorings=174400 lazy-girth=145080 last: m=88 classes=7 cclen=67 t=871s
[22:59:39] it=282973 colorings=174600 lazy-girth=145127 last: m=88 classes=6 cclen=65 t=872s
[22:59:41] it=283337 colorings=174800 lazy-girth=145326 last: m=96 classes=6 cclen=64 t=874s
[22:59:42] it=283765 colorings=175000 lazy-girth=145616 last: m=80 classes=6 cclen=69 t=875s
[22:59:43] it=284108 colorings=175200 lazy-girth=145828 last: m=96 classes=7 cclen=66 t=876s
[22:59:45] it=284542 colorings=175400 lazy-girth=146131 last: m=88 classes=6 cclen=67 t=878s
[22:59:47] it=284862 colorings=175600 lazy-girth=146277 last: m=88 classes=6 cclen=67 t=879s
[22:59:48] it=285328 colorings=175800 lazy-girth=146642 last: m=88 classes=6 cclen=69 t=881s
[22:59:50] it=285786 colorings=176000 lazy-girth=146967 last: m=88 classes=6 cclen=67 t=883s
[22:59:51] it=286131 colorings=176200 lazy-girth=147149 last: m=88 classes=6 cclen=67 t=884s
[22:59:53] it=286554 colorings=176400 lazy-girth=147474 last: m=80 classes=6 cclen=69 t=886s
[22:59:54] it=286899 colorings=176600 lazy-girth=147663 last: m=96 classes=7 cclen=67 t=887s
[22:59:55] it=287275 colorings=176800 lazy-girth=147892 last: m=88 classes=6 cclen=69 t=888s
[22:59:56] it=287609 colorings=177000 lazy-girth=148072 last: m=88 classes=6 cclen=69 t=889s
[22:59:59] it=288059 colorings=177200 lazy-girth=148425 last: m=88 classes=6 cclen=66 t=892s
[23:00:01] it=288433 colorings=177400 lazy-girth=148705 last: m=88 classes=6 cclen=69 t=893s
[23:00:02] it=288761 colorings=177600 lazy-girth=148846 last: m=96 classes=7 cclen=63 t=895s
[23:00:04] it=289279 colorings=177800 lazy-girth=149298 last: m=88 classes=6 cclen=68 t=897s
[23:00:05] it=289622 colorings=178000 lazy-girth=149469 last: m=96 classes=6 cclen=64 t=898s
[23:00:14] it=289917 colorings=178200 lazy-girth=149591 last: m=88 classes=6 cclen=69 t=907s
[23:00:15] it=290281 colorings=178400 lazy-girth=149819 last: m=88 classes=6 cclen=66 t=908s
[23:00:16] it=290567 colorings=178600 lazy-girth=149916 last: m=88 classes=6 cclen=69 t=909s
[23:00:17] it=290873 colorings=178800 lazy-girth=150066 last: m=88 classes=6 cclen=64 t=910s
[23:00:19] it=291196 colorings=179000 lazy-girth=150228 last: m=88 classes=6 cclen=68 t=911s
[23:00:20] it=291501 colorings=179200 lazy-girth=150364 last: m=88 classes=6 cclen=69 t=912s
[23:00:21] it=291850 colorings=179400 lazy-girth=150580 last: m=88 classes=6 cclen=68 t=914s
[23:00:23] it=292226 colorings=179600 lazy-girth=150841 last: m=96 classes=7 cclen=68 t=915s
[23:00:24] it=292547 colorings=179800 lazy-girth=151020 last: m=88 classes=6 cclen=65 t=917s
[23:00:26] it=292841 colorings=180000 lazy-girth=151157 last: m=88 classes=6 cclen=68 t=919s
[23:00:29] it=293251 colorings=180200 lazy-girth=151400 last: m=104 classes=7 cclen=68 t=922s
[23:00:30] it=293545 colorings=180400 lazy-girth=151524 last: m=88 classes=7 cclen=57 t=923s
[23:00:31] it=293859 colorings=180600 lazy-girth=151682 last: m=88 classes=7 cclen=68 t=924s
[23:00:32] it=294112 colorings=180800 lazy-girth=151749 last: m=88 classes=6 cclen=66 t=925s
[23:00:34] it=294430 colorings=181000 lazy-girth=151898 last: m=88 classes=6 cclen=68 t=927s
[23:00:35] it=294737 colorings=181200 lazy-girth=152025 last: m=88 classes=7 cclen=68 t=928s
[23:00:36] it=295025 colorings=181400 lazy-girth=152130 last: m=80 classes=6 cclen=69 t=929s
[23:00:37] it=295339 colorings=181600 lazy-girth=152278 last: m=88 classes=6 cclen=67 t=930s
[23:00:38] it=295625 colorings=181800 lazy-girth=152393 last: m=88 classes=7 cclen=67 t=931s
[23:00:39] it=295910 colorings=182000 lazy-girth=152501 last: m=88 classes=6 cclen=69 t=932s
[23:00:40] it=296177 colorings=182200 lazy-girth=152577 last: m=96 classes=7 cclen=67 t=933s
[23:00:41] it=296553 colorings=182400 lazy-girth=152824 last: m=96 classes=7 cclen=65 t=934s
[23:00:43] it=296960 colorings=182600 lazy-girth=153115 last: m=88 classes=6 cclen=54 t=936s
[23:00:44] it=297264 colorings=182800 lazy-girth=153250 last: m=88 classes=7 cclen=68 t=937s
[23:00:45] it=297530 colorings=183000 lazy-girth=153330 last: m=88 classes=7 cclen=68 t=938s
[23:00:46] it=297794 colorings=183200 lazy-girth=153400 last: m=88 classes=6 cclen=69 t=939s
[23:00:47] it=298062 colorings=183400 lazy-girth=153483 last: m=88 classes=6 cclen=65 t=940s
[23:00:48] it=298309 colorings=183600 lazy-girth=153532 last: m=88 classes=7 cclen=67 t=940s
[23:00:48] it=298552 colorings=183800 lazy-girth=153594 last: m=88 classes=7 cclen=63 t=941s
[23:00:49] it=298798 colorings=184000 lazy-girth=153653 last: m=80 classes=6 cclen=63 t=942s
[23:00:50] it=299070 colorings=184200 lazy-girth=153746 last: m=88 classes=7 cclen=64 t=943s
[23:00:51] it=299353 colorings=184400 lazy-girth=153858 last: m=88 classes=7 cclen=66 t=944s
[23:00:52] it=299639 colorings=184600 lazy-girth=153952 last: m=88 classes=6 cclen=68 t=945s
[23:00:53] it=299948 colorings=184800 lazy-girth=154081 last: m=88 classes=7 cclen=67 t=946s
[23:00:54] it=300223 colorings=185000 lazy-girth=154177 last: m=88 classes=6 cclen=66 t=947s
[23:00:55] it=300546 colorings=185200 lazy-girth=154348 last: m=88 classes=7 cclen=68 t=948s
[23:00:56] it=300851 colorings=185400 lazy-girth=154493 last: m=88 classes=7 cclen=68 t=949s
[23:00:57] it=301170 colorings=185600 lazy-girth=154617 last: m=88 classes=6 cclen=69 t=950s
[23:00:58] it=301480 colorings=185800 lazy-girth=154739 last: m=88 classes=6 cclen=67 t=951s
[23:01:00] it=301816 colorings=186000 lazy-girth=154924 last: m=96 classes=6 cclen=68 t=953s
[23:01:02] it=302116 colorings=186200 lazy-girth=155044 last: m=88 classes=7 cclen=67 t=955s
[23:01:03] it=302381 colorings=186400 lazy-girth=155116 last: m=88 classes=6 cclen=68 t=956s
[23:01:05] it=302683 colorings=186600 lazy-girth=155230 last: m=88 classes=7 cclen=67 t=957s
[23:01:06] it=302926 colorings=186800 lazy-girth=155274 last: m=88 classes=7 cclen=68 t=959s
[23:01:07] it=303200 colorings=187000 lazy-girth=155355 last: m=88 classes=7 cclen=68 t=960s
[23:01:08] it=303470 colorings=187200 lazy-girth=155431 last: m=88 classes=7 cclen=66 t=961s
[23:01:09] it=303725 colorings=187400 lazy-girth=155487 last: m=88 classes=6 cclen=68 t=962s
[23:01:10] it=303966 colorings=187600 lazy-girth=155535 last: m=88 classes=6 cclen=68 t=963s
[23:01:11] it=304210 colorings=187800 lazy-girth=155580 last: m=88 classes=7 cclen=67 t=964s
[23:01:12] it=304494 colorings=188000 lazy-girth=155669 last: m=88 classes=6 cclen=68 t=965s
[23:01:13] it=304795 colorings=188200 lazy-girth=155778 last: m=88 classes=7 cclen=68 t=966s
[23:01:15] it=305033 colorings=188400 lazy-girth=155823 last: m=88 classes=7 cclen=68 t=967s
[23:01:16] it=305278 colorings=188600 lazy-girth=155878 last: m=88 classes=7 cclen=68 t=968s
[23:01:16] it=305545 colorings=188800 lazy-girth=155957 last: m=80 classes=6 cclen=69 t=969s
[23:01:17] it=305779 colorings=189000 lazy-girth=155993 last: m=88 classes=7 cclen=68 t=970s
[23:01:18] it=305984 colorings=189200 lazy-girth=156000 last: m=80 classes=6 cclen=68 t=971s
[23:01:20] it=306292 colorings=189400 lazy-girth=156117 last: m=80 classes=6 cclen=67 t=973s
[23:01:23] it=306598 colorings=189600 lazy-girth=156246 last: m=88 classes=6 cclen=69 t=976s
[23:01:25] it=306962 colorings=189800 lazy-girth=156473 last: m=88 classes=6 cclen=69 t=977s
[23:01:26] it=307310 colorings=190000 lazy-girth=156674 last: m=88 classes=6 cclen=69 t=979s
[23:01:27] it=307578 colorings=190200 lazy-girth=156756 last: m=88 classes=7 cclen=68 t=979s
[23:01:27] it=307833 colorings=190400 lazy-girth=156818 last: m=96 classes=7 cclen=66 t=980s
[23:01:28] it=308080 colorings=190600 lazy-girth=156872 last: m=88 classes=7 cclen=67 t=981s
[23:01:29] it=308340 colorings=190800 lazy-girth=156953 last: m=88 classes=7 cclen=67 t=982s
[23:01:30] it=308590 colorings=191000 lazy-girth=157020 last: m=88 classes=7 cclen=67 t=983s
[23:01:31] it=308895 colorings=191200 lazy-girth=157162 last: m=88 classes=7 cclen=68 t=984s
[23:01:32] it=309128 colorings=191400 lazy-girth=157196 last: m=88 classes=6 cclen=69 t=985s
[23:01:34] it=309471 colorings=191600 lazy-girth=157409 last: m=88 classes=6 cclen=62 t=987s
[23:01:35] it=309801 colorings=191800 lazy-girth=157579 last: m=88 classes=7 cclen=67 t=988s
[23:01:36] it=310060 colorings=192000 lazy-girth=157645 last: m=88 classes=6 cclen=60 t=989s
[23:01:37] it=310347 colorings=192200 lazy-girth=157739 last: m=88 classes=7 cclen=68 t=990s
[23:01:38] it=310645 colorings=192400 lazy-girth=157849 last: m=88 classes=7 cclen=67 t=991s
[23:01:39] it=310903 colorings=192600 lazy-girth=157915 last: m=88 classes=7 cclen=67 t=992s
[23:01:41] it=311162 colorings=192800 lazy-girth=157990 last: m=88 classes=6 cclen=63 t=994s
[23:01:42] it=311433 colorings=193000 lazy-girth=158070 last: m=96 classes=7 cclen=59 t=995s
[23:01:43] it=311725 colorings=193200 lazy-girth=158164 last: m=88 classes=6 cclen=69 t=996s
[23:01:44] it=311984 colorings=193400 lazy-girth=158232 last: m=88 classes=6 cclen=67 t=996s
[23:01:45] it=312285 colorings=193600 lazy-girth=158374 last: m=88 classes=7 cclen=68 t=997s
[23:01:45] it=312531 colorings=193800 lazy-girth=158424 last: m=88 classes=6 cclen=65 t=998s
[23:01:47] it=312864 colorings=194000 lazy-girth=158597 last: m=88 classes=6 cclen=68 t=1000s
[23:01:48] it=313148 colorings=194200 lazy-girth=158693 last: m=88 classes=6 cclen=69 t=1001s
[23:01:49] it=313532 colorings=194400 lazy-girth=158911 last: m=88 classes=6 cclen=66 t=1002s
[23:01:51] it=313799 colorings=194600 lazy-girth=158989 last: m=88 classes=7 cclen=68 t=1003s
[23:01:52] it=314113 colorings=194800 lazy-girth=159109 last: m=88 classes=6 cclen=69 t=1005s
[23:01:53] it=314347 colorings=195000 lazy-girth=159147 last: m=88 classes=7 cclen=68 t=1006s
[23:01:54] it=314655 colorings=195200 lazy-girth=159267 last: m=96 classes=6 cclen=66 t=1007s
[23:01:55] it=314898 colorings=195400 lazy-girth=159314 last: m=88 classes=6 cclen=67 t=1008s
[23:01:56] it=315151 colorings=195600 lazy-girth=159380 last: m=88 classes=7 cclen=68 t=1009s
[23:01:57] it=315373 colorings=195800 lazy-girth=159403 last: m=88 classes=7 cclen=68 t=1010s
[23:01:58] it=315591 colorings=196000 lazy-girth=159421 last: m=88 classes=7 cclen=67 t=1011s
[23:01:59] it=315799 colorings=196200 lazy-girth=159429 last: m=88 classes=7 cclen=66 t=1012s
[23:02:00] it=316020 colorings=196400 lazy-girth=159451 last: m=88 classes=7 cclen=68 t=1013s
[23:02:00] it=316231 colorings=196600 lazy-girth=159463 last: m=88 classes=7 cclen=68 t=1013s
[23:02:01] it=316456 colorings=196800 lazy-girth=159491 last: m=88 classes=7 cclen=68 t=1014s
[23:02:02] it=316707 colorings=197000 lazy-girth=159545 last: m=88 classes=6 cclen=68 t=1015s
[23:02:05] it=316958 colorings=197200 lazy-girth=159605 last: m=88 classes=6 cclen=67 t=1017s
[23:02:06] it=317383 colorings=197400 lazy-girth=159875 last: m=88 classes=6 cclen=69 t=1019s
[23:02:08] it=317739 colorings=197600 lazy-girth=160050 last: m=80 classes=6 cclen=68 t=1021s
[23:02:09] it=318087 colorings=197800 lazy-girth=160217 last: m=88 classes=6 cclen=69 t=1022s
[23:02:11] it=318418 colorings=198000 lazy-girth=160410 last: m=88 classes=7 cclen=68 t=1023s
[23:02:11] it=318687 colorings=198200 lazy-girth=160490 last: m=88 classes=6 cclen=68 t=1024s
[23:02:12] it=318984 colorings=198400 lazy-girth=160597 last: m=88 classes=6 cclen=69 t=1025s
[23:02:13] it=319213 colorings=198600 lazy-girth=160627 last: m=88 classes=7 cclen=68 t=1026s
[23:02:14] it=319454 colorings=198800 lazy-girth=160674 last: m=88 classes=7 cclen=60 t=1027s
[23:02:15] it=319706 colorings=199000 lazy-girth=160735 last: m=104 classes=7 cclen=66 t=1028s
[23:02:16] it=319957 colorings=199200 lazy-girth=160805 last: m=88 classes=7 cclen=67 t=1029s
[23:02:18] it=320239 colorings=199400 lazy-girth=160921 last: m=88 classes=6 cclen=67 t=1030s
[23:02:19] it=320508 colorings=199600 lazy-girth=161024 last: m=88 classes=6 cclen=67 t=1031s
[23:02:19] it=320755 colorings=199800 lazy-girth=161075 last: m=88 classes=7 cclen=67 t=1032s
[23:02:20] it=321044 colorings=200000 lazy-girth=161196 last: m=88 classes=7 cclen=68 t=1033s
[23:02:21] it=321318 colorings=200200 lazy-girth=161290 last: m=88 classes=6 cclen=69 t=1034s
[23:02:23] it=321622 colorings=200400 lazy-girth=161410 last: m=88 classes=7 cclen=67 t=1036s
[23:02:24] it=321871 colorings=200600 lazy-girth=161464 last: m=104 classes=8 cclen=58 t=1037s
[23:02:25] it=322140 colorings=200800 lazy-girth=161537 last: m=88 classes=6 cclen=69 t=1038s
[23:02:26] it=322410 colorings=201000 lazy-girth=161609 last: m=88 classes=7 cclen=67 t=1039s
[23:02:27] it=322688 colorings=201200 lazy-girth=161703 last: m=88 classes=7 cclen=67 t=1040s
[23:02:28] it=322968 colorings=201400 lazy-girth=161792 last: m=88 classes=7 cclen=67 t=1041s
[23:02:29] it=323256 colorings=201600 lazy-girth=161888 last: m=88 classes=7 cclen=68 t=1042s
[23:02:31] it=323554 colorings=201800 lazy-girth=161993 last: m=88 classes=7 cclen=68 t=1044s
[23:02:32] it=323823 colorings=202000 lazy-girth=162091 last: m=88 classes=6 cclen=66 t=1045s
[23:02:33] it=324063 colorings=202200 lazy-girth=162140 last: m=96 classes=7 cclen=67 t=1046s
[23:02:34] it=324294 colorings=202400 lazy-girth=162185 last: m=88 classes=7 cclen=68 t=1046s
[23:02:34] it=324514 colorings=202600 lazy-girth=162205 last: m=88 classes=7 cclen=67 t=1047s
[23:02:35] it=324741 colorings=202800 lazy-girth=162239 last: m=88 classes=7 cclen=67 t=1048s
[23:02:36] it=324990 colorings=203000 lazy-girth=162318 last: m=88 classes=7 cclen=68 t=1049s
[23:02:38] it=325245 colorings=203200 lazy-girth=162380 last: m=88 classes=7 cclen=68 t=1051s
[23:02:39] it=325516 colorings=203400 lazy-girth=162452 last: m=88 classes=6 cclen=69 t=1052s
[23:02:40] it=325782 colorings=203600 lazy-girth=162522 last: m=96 classes=7 cclen=66 t=1053s
[23:02:42] it=326076 colorings=203800 lazy-girth=162634 last: m=88 classes=6 cclen=67 t=1055s
[23:02:44] it=326350 colorings=204000 lazy-girth=162714 last: m=96 classes=6 cclen=62 t=1056s
[23:02:45] it=326643 colorings=204200 lazy-girth=162808 last: m=88 classes=6 cclen=65 t=1058s
[23:02:47] it=326890 colorings=204400 lazy-girth=162857 last: m=88 classes=6 cclen=68 t=1060s
[23:02:48] it=327175 colorings=204600 lazy-girth=162944 last: m=80 classes=6 cclen=69 t=1061s
[23:02:50] it=327425 colorings=204800 lazy-girth=162996 last: m=88 classes=6 cclen=68 t=1063s
[23:02:53] it=327748 colorings=205000 lazy-girth=163208 last: m=88 classes=7 cclen=68 t=1065s
[23:02:54] it=328009 colorings=205200 lazy-girth=163271 last: m=88 classes=7 cclen=68 t=1066s
[23:02:55] it=328362 colorings=205400 lazy-girth=163488 last: m=88 classes=7 cclen=67 t=1068s
[23:02:56] it=328643 colorings=205600 lazy-girth=163606 last: m=88 classes=7 cclen=67 t=1069s
[23:02:57] it=328921 colorings=205800 lazy-girth=163699 last: m=88 classes=6 cclen=68 t=1070s
[23:02:59] it=329289 colorings=206000 lazy-girth=163883 last: m=88 classes=6 cclen=68 t=1072s
[23:03:00] it=329633 colorings=206200 lazy-girth=164050 last: m=88 classes=6 cclen=69 t=1073s
[23:03:01] it=329886 colorings=206400 lazy-girth=164129 last: m=88 classes=7 cclen=68 t=1074s
[23:03:02] it=330163 colorings=206600 lazy-girth=164227 last: m=88 classes=6 cclen=66 t=1075s
[23:03:03] it=330398 colorings=206800 lazy-girth=164263 last: m=88 classes=7 cclen=68 t=1076s
[23:03:04] it=330635 colorings=207000 lazy-girth=164303 last: m=88 classes=7 cclen=68 t=1077s
[23:03:05] it=330863 colorings=207200 lazy-girth=164336 last: m=88 classes=6 cclen=69 t=1078s
[23:03:06] it=331108 colorings=207400 lazy-girth=164383 last: m=88 classes=7 cclen=68 t=1079s
[23:03:07] it=331346 colorings=207600 lazy-girth=164425 last: m=88 classes=6 cclen=68 t=1080s
[23:03:08] it=331592 colorings=207800 lazy-girth=164473 last: m=88 classes=6 cclen=68 t=1081s
[23:03:10] it=331849 colorings=208000 lazy-girth=164539 last: m=88 classes=7 cclen=67 t=1083s
[23:03:12] it=332090 colorings=208200 lazy-girth=164581 last: m=88 classes=6 cclen=68 t=1084s
[23:03:12] it=332338 colorings=208400 lazy-girth=164634 last: m=88 classes=7 cclen=68 t=1085s
[23:03:14] it=332589 colorings=208600 lazy-girth=164688 last: m=88 classes=7 cclen=67 t=1087s
[23:03:15] it=332844 colorings=208800 lazy-girth=164747 last: m=88 classes=6 cclen=69 t=1088s
[23:03:16] it=333078 colorings=209000 lazy-girth=164782 last: m=88 classes=7 cclen=68 t=1088s
[23:03:17] it=333334 colorings=209200 lazy-girth=164845 last: m=88 classes=7 cclen=67 t=1090s
[23:03:20] it=333569 colorings=209400 lazy-girth=164882 last: m=88 classes=7 cclen=68 t=1093s
[23:03:22] it=333825 colorings=209600 lazy-girth=164945 last: m=88 classes=7 cclen=68 t=1095s
[23:03:24] it=334043 colorings=209800 lazy-girth=164963 last: m=88 classes=7 cclen=67 t=1097s
[23:03:26] it=334282 colorings=210000 lazy-girth=165006 last: m=80 classes=6 cclen=69 t=1099s
[23:03:28] it=334517 colorings=210200 lazy-girth=165055 last: m=88 classes=6 cclen=69 t=1101s
[23:03:32] it=334743 colorings=210400 lazy-girth=165081 last: m=88 classes=7 cclen=67 t=1104s
[23:03:33] it=334968 colorings=210600 lazy-girth=165108 last: m=88 classes=6 cclen=66 t=1106s
[23:03:35] it=335180 colorings=210800 lazy-girth=165120 last: m=88 classes=7 cclen=67 t=1108s
[23:03:37] it=335472 colorings=211000 lazy-girth=165250 last: m=88 classes=7 cclen=66 t=1110s
[23:03:39] it=335791 colorings=211200 lazy-girth=165392 last: m=88 classes=6 cclen=67 t=1111s
[23:03:40] it=336082 colorings=211400 lazy-girth=165497 last: m=80 classes=6 cclen=68 t=1113s
[23:03:41] it=336375 colorings=211600 lazy-girth=165600 last: m=88 classes=6 cclen=66 t=1114s
[23:03:43] it=336666 colorings=211800 lazy-girth=165715 last: m=88 classes=6 cclen=69 t=1116s
[23:03:44] it=336911 colorings=212000 lazy-girth=165766 last: m=88 classes=7 cclen=68 t=1117s
[23:03:46] it=337168 colorings=212200 lazy-girth=165844 last: m=88 classes=7 cclen=67 t=1118s
[23:03:47] it=337477 colorings=212400 lazy-girth=165970 last: m=96 classes=7 cclen=65 t=1120s
[23:03:48] it=337735 colorings=212600 lazy-girth=166032 last: m=88 classes=6 cclen=66 t=1121s
[23:03:50] it=338005 colorings=212800 lazy-girth=166115 last: m=80 classes=6 cclen=67 t=1123s
[23:03:52] it=338345 colorings=213000 lazy-girth=166300 last: m=80 classes=6 cclen=65 t=1124s
[23:03:53] it=338642 colorings=213200 lazy-girth=166431 last: m=88 classes=7 cclen=65 t=1126s
[23:03:54] it=338882 colorings=213400 lazy-girth=166484 last: m=88 classes=7 cclen=68 t=1127s
[23:03:55] it=339103 colorings=213600 lazy-girth=166508 last: m=88 classes=7 cclen=68 t=1127s
[23:03:56] it=339346 colorings=213800 lazy-girth=166572 last: m=88 classes=6 cclen=63 t=1128s
[23:03:57] it=339636 colorings=214000 lazy-girth=166683 last: m=88 classes=7 cclen=68 t=1130s
[23:03:58] it=339937 colorings=214200 lazy-girth=166804 last: m=88 classes=7 cclen=68 t=1131s
[23:03:58] it=340203 colorings=214400 lazy-girth=166878 last: m=96 classes=6 cclen=68 t=1131s
[23:03:59] it=340460 colorings=214600 lazy-girth=166942 last: m=88 classes=7 cclen=68 t=1132s
[23:04:00] it=340716 colorings=214800 lazy-girth=166999 last: m=88 classes=6 cclen=69 t=1133s
[23:04:01] it=340979 colorings=215000 lazy-girth=167081 last: m=88 classes=6 cclen=67 t=1134s
[23:04:03] it=341245 colorings=215200 lazy-girth=167153 last: m=88 classes=6 cclen=69 t=1136s
[23:04:04] it=341493 colorings=215400 lazy-girth=167209 last: m=88 classes=7 cclen=68 t=1137s
[23:04:05] it=341775 colorings=215600 lazy-girth=167299 last: m=96 classes=6 cclen=69 t=1138s
[23:04:07] it=342011 colorings=215800 lazy-girth=167345 last: m=104 classes=8 cclen=58 t=1139s
[23:04:08] it=342305 colorings=216000 lazy-girth=167456 last: m=88 classes=6 cclen=65 t=1141s
[23:04:10] it=342592 colorings=216200 lazy-girth=167550 last: m=88 classes=6 cclen=69 t=1143s
[23:04:12] it=342857 colorings=216400 lazy-girth=167623 last: m=88 classes=6 cclen=68 t=1145s
[23:04:13] it=343120 colorings=216600 lazy-girth=167697 last: m=88 classes=7 cclen=68 t=1146s
[23:04:14] it=343384 colorings=216800 lazy-girth=167774 last: m=88 classes=7 cclen=68 t=1147s
[23:04:15] it=343649 colorings=217000 lazy-girth=167848 last: m=88 classes=6 cclen=69 t=1148s
[23:04:17] it=344017 colorings=217200 lazy-girth=168076 last: m=80 classes=6 cclen=68 t=1150s
[23:04:18] it=344357 colorings=217400 lazy-girth=168255 last: m=88 classes=7 cclen=68 t=1151s
[23:04:19] it=344626 colorings=217600 lazy-girth=168348 last: m=88 classes=6 cclen=68 t=1152s
[23:04:20] it=344977 colorings=217800 lazy-girth=168513 last: m=96 classes=6 cclen=62 t=1153s
[23:04:22] it=345310 colorings=218000 lazy-girth=168656 last: m=88 classes=6 cclen=69 t=1155s
[23:04:23] it=345570 colorings=218200 lazy-girth=168726 last: m=88 classes=7 cclen=68 t=1156s
[23:04:24] it=345850 colorings=218400 lazy-girth=168816 last: m=88 classes=6 cclen=69 t=1157s
[23:04:25] it=346082 colorings=218600 lazy-girth=168851 last: m=88 classes=7 cclen=68 t=1158s
[23:04:26] it=346329 colorings=218800 lazy-girth=168906 last: m=104 classes=8 cclen=65 t=1159s
[23:04:27] it=346597 colorings=219000 lazy-girth=168977 last: m=88 classes=6 cclen=68 t=1160s
[23:04:28] it=346841 colorings=219200 lazy-girth=169033 last: m=88 classes=7 cclen=68 t=1161s
[23:04:30] it=347158 colorings=219400 lazy-girth=169171 last: m=88 classes=6 cclen=69 t=1162s
[23:04:30] it=347401 colorings=219600 lazy-girth=169219 last: m=88 classes=7 cclen=68 t=1163s
[23:04:31] it=347639 colorings=219800 lazy-girth=169273 last: m=88 classes=6 cclen=53 t=1164s
[23:04:52] it=347858 colorings=220000 lazy-girth=169294 last: m=88 classes=7 cclen=68 t=1184s
[23:04:53] it=348101 colorings=220200 lazy-girth=169340 last: m=88 classes=7 cclen=67 t=1186s
[23:04:54] it=348364 colorings=220400 lazy-girth=169413 last: m=88 classes=7 cclen=68 t=1187s
[23:04:56] it=348658 colorings=220600 lazy-girth=169528 last: m=88 classes=7 cclen=68 t=1189s
[23:04:58] it=348889 colorings=220800 lazy-girth=169567 last: m=88 classes=7 cclen=68 t=1191s
[23:04:59] it=349121 colorings=221000 lazy-girth=169601 last: m=88 classes=7 cclen=68 t=1192s
[23:05:00] it=349395 colorings=221200 lazy-girth=169687 last: m=88 classes=7 cclen=67 t=1193s
[23:05:02] it=349627 colorings=221400 lazy-girth=169724 last: m=88 classes=6 cclen=68 t=1195s
[23:05:03] it=349844 colorings=221600 lazy-girth=169742 last: m=88 classes=7 cclen=68 t=1196s
[23:05:04] it=350059 colorings=221800 lazy-girth=169757 last: m=88 classes=7 cclen=61 t=1197s
[23:05:06] it=350332 colorings=222000 lazy-girth=169838 last: m=88 classes=7 cclen=67 t=1199s
[23:05:09] it=350605 colorings=222200 lazy-girth=169939 last: m=88 classes=7 cclen=67 t=1202s
[23:05:11] it=350865 colorings=222400 lazy-girth=170007 last: m=88 classes=6 cclen=69 t=1203s
[23:05:12] it=351155 colorings=222600 lazy-girth=170117 last: m=88 classes=6 cclen=69 t=1205s
[23:05:15] it=351494 colorings=222800 lazy-girth=170335 last: m=88 classes=7 cclen=68 t=1207s
[23:05:17] it=351775 colorings=223000 lazy-girth=170457 last: m=88 classes=7 cclen=68 t=1210s
[23:05:18] it=352023 colorings=223200 lazy-girth=170516 last: m=88 classes=6 cclen=69 t=1211s
[23:05:20] it=352303 colorings=223400 lazy-girth=170609 last: m=88 classes=7 cclen=67 t=1213s
[23:05:21] it=352583 colorings=223600 lazy-girth=170714 last: m=88 classes=7 cclen=66 t=1214s
[23:05:22] it=352844 colorings=223800 lazy-girth=170775 last: m=88 classes=6 cclen=69 t=1215s
[23:05:24] it=353156 colorings=224000 lazy-girth=170913 last: m=88 classes=6 cclen=68 t=1217s
[23:05:26] it=353459 colorings=224200 lazy-girth=171031 last: m=88 classes=6 cclen=69 t=1218s
[23:05:27] it=353727 colorings=224400 lazy-girth=171109 last: m=88 classes=7 cclen=67 t=1220s
[23:05:28] it=353964 colorings=224600 lazy-girth=171152 last: m=80 classes=6 cclen=68 t=1221s
[23:05:30] it=354252 colorings=224800 lazy-girth=171249 last: m=88 classes=6 cclen=68 t=1223s
[23:05:31] it=354475 colorings=225000 lazy-girth=171272 last: m=88 classes=7 cclen=67 t=1224s
[23:05:32] it=354693 colorings=225200 lazy-girth=171292 last: m=88 classes=6 cclen=67 t=1225s
[23:05:33] it=354921 colorings=225400 lazy-girth=171322 last: m=88 classes=7 cclen=68 t=1225s
[23:05:34] it=355145 colorings=225600 lazy-girth=171352 last: m=88 classes=7 cclen=57 t=1226s
[23:05:35] it=355374 colorings=225800 lazy-girth=171392 last: m=104 classes=7 cclen=63 t=1228s
[23:05:36] it=355655 colorings=226000 lazy-girth=171502 last: m=88 classes=6 cclen=68 t=1229s
[23:05:37] it=355922 colorings=226200 lazy-girth=171589 last: m=88 classes=6 cclen=68 t=1229s
[23:05:38] it=356190 colorings=226400 lazy-girth=171675 last: m=96 classes=7 cclen=67 t=1231s
[23:05:39] it=356467 colorings=226600 lazy-girth=171770 last: m=88 classes=7 cclen=68 t=1232s
[23:05:40] it=356703 colorings=226800 lazy-girth=171821 last: m=88 classes=7 cclen=67 t=1233s
[23:05:41] it=356982 colorings=227000 lazy-girth=171900 last: m=88 classes=7 cclen=68 t=1234s
[23:05:42] it=357213 colorings=227200 lazy-girth=171931 last: m=88 classes=7 cclen=68 t=1235s
[23:05:43] it=357457 colorings=227400 lazy-girth=171976 last: m=88 classes=7 cclen=68 t=1236s
[23:05:44] it=357699 colorings=227600 lazy-girth=172037 last: m=88 classes=7 cclen=68 t=1237s
[23:05:45] it=357974 colorings=227800 lazy-girth=172129 last: m=88 classes=7 cclen=68 t=1237s
[23:05:46] it=358217 colorings=228000 lazy-girth=172186 last: m=88 classes=7 cclen=67 t=1238s
[23:05:47] it=358462 colorings=228200 lazy-girth=172255 last: m=88 classes=6 cclen=68 t=1240s
[23:05:49] it=358678 colorings=228400 lazy-girth=172271 last: m=88 classes=6 cclen=68 t=1242s
[23:05:49] it=358907 colorings=228600 lazy-girth=172307 last: m=88 classes=7 cclen=68 t=1242s
[23:05:50] it=359159 colorings=228800 lazy-girth=172385 last: m=88 classes=6 cclen=64 t=1243s
[23:05:51] it=359395 colorings=229000 lazy-girth=172430 last: m=96 classes=7 cclen=68 t=1244s
[23:05:52] it=359633 colorings=229200 lazy-girth=172481 last: m=88 classes=7 cclen=67 t=1245s
[23:05:54] it=359892 colorings=229400 lazy-girth=172558 last: m=88 classes=7 cclen=67 t=1247s
[23:05:55] it=360118 colorings=229600 lazy-girth=172591 last: m=88 classes=7 cclen=68 t=1248s
[23:05:56] it=360339 colorings=229800 lazy-girth=172620 last: m=88 classes=7 cclen=67 t=1249s
[23:05:57] it=360582 colorings=230000 lazy-girth=172674 last: m=88 classes=6 cclen=64 t=1250s
[23:05:58] it=360828 colorings=230200 lazy-girth=172735 last: m=88 classes=7 cclen=68 t=1251s
[23:06:00] it=361084 colorings=230400 lazy-girth=172814 last: m=88 classes=7 cclen=66 t=1253s
[23:06:01] it=361338 colorings=230600 lazy-girth=172897 last: m=88 classes=7 cclen=68 t=1254s
[23:06:02] it=361577 colorings=230800 lazy-girth=172941 last: m=88 classes=7 cclen=68 t=1255s
[23:06:03] it=361825 colorings=231000 lazy-girth=173018 last: m=88 classes=6 cclen=66 t=1256s
[23:06:05] it=362084 colorings=231200 lazy-girth=173099 last: m=88 classes=6 cclen=69 t=1258s
[23:06:06] it=362376 colorings=231400 lazy-girth=173216 last: m=88 classes=7 cclen=66 t=1259s
[23:06:07] it=362638 colorings=231600 lazy-girth=173317 last: m=88 classes=7 cclen=67 t=1260s
[23:06:08] it=362899 colorings=231800 lazy-girth=173405 last: m=88 classes=6 cclen=69 t=1261s
[23:06:09] it=363148 colorings=232000 lazy-girth=173470 last: m=80 classes=6 cclen=66 t=1262s
[23:06:09] it=363390 colorings=232200 lazy-girth=173515 last: m=88 classes=6 cclen=69 t=1262s
[23:06:10] it=363611 colorings=232400 lazy-girth=173536 last: m=88 classes=6 cclen=69 t=1263s
[23:06:11] it=363816 colorings=232600 lazy-girth=173541 last: m=88 classes=6 cclen=69 t=1264s
[23:06:11] it=364026 colorings=232800 lazy-girth=173551 last: m=88 classes=6 cclen=65 t=1264s
[23:06:12] it=364268 colorings=233000 lazy-girth=173604 last: m=88 classes=6 cclen=67 t=1265s
[23:06:13] it=364508 colorings=233200 lazy-girth=173660 last: m=88 classes=7 cclen=68 t=1266s
[23:06:14] it=364765 colorings=233400 lazy-girth=173717 last: m=88 classes=6 cclen=69 t=1267s
[23:06:15] it=364996 colorings=233600 lazy-girth=173753 last: m=88 classes=6 cclen=68 t=1267s
[23:06:16] it=365252 colorings=233800 lazy-girth=173829 last: m=88 classes=6 cclen=66 t=1269s
[23:06:18] it=365522 colorings=234000 lazy-girth=173935 last: m=80 classes=6 cclen=68 t=1271s
[23:06:19] it=365775 colorings=234200 lazy-girth=173988 last: m=88 classes=6 cclen=61 t=1272s
[23:06:20] it=366036 colorings=234400 lazy-girth=174054 last: m=88 classes=6 cclen=69 t=1273s
[23:06:21] it=366259 colorings=234600 lazy-girth=174079 last: m=88 classes=7 cclen=68 t=1274s
[23:06:22] it=366503 colorings=234800 lazy-girth=174126 last: m=88 classes=7 cclen=68 t=1275s
[23:06:23] it=366727 colorings=235000 lazy-girth=174150 last: m=88 classes=6 cclen=68 t=1276s
[23:06:24] it=366955 colorings=235200 lazy-girth=174181 last: m=88 classes=6 cclen=69 t=1277s
[23:06:25] it=367193 colorings=235400 lazy-girth=174220 last: m=88 classes=6 cclen=67 t=1278s
[23:06:26] it=367491 colorings=235600 lazy-girth=174320 last: m=88 classes=6 cclen=67 t=1279s
[23:06:27] it=367727 colorings=235800 lazy-girth=174359 last: m=88 classes=6 cclen=68 t=1280s
[23:06:28] it=367946 colorings=236000 lazy-girth=174382 last: m=88 classes=7 cclen=67 t=1281s
[23:06:29] it=368181 colorings=236200 lazy-girth=174427 last: m=88 classes=7 cclen=67 t=1282s
[23:06:30] it=368409 colorings=236400 lazy-girth=174457 last: m=88 classes=6 cclen=58 t=1283s
[23:06:31] it=368636 colorings=236600 lazy-girth=174488 last: m=80 classes=6 cclen=69 t=1284s
[23:06:33] it=368860 colorings=236800 lazy-girth=174516 last: m=88 classes=6 cclen=69 t=1285s
[23:06:35] it=369107 colorings=237000 lazy-girth=174565 last: m=88 classes=6 cclen=68 t=1288s
[23:06:36] it=369383 colorings=237200 lazy-girth=174666 last: m=88 classes=7 cclen=68 t=1289s
[23:06:37] it=369696 colorings=237400 lazy-girth=174832 last: m=88 classes=7 cclen=68 t=1290s
[23:06:38] it=369980 colorings=237600 lazy-girth=174932 last: m=88 classes=7 cclen=68 t=1291s
[23:06:39] it=370223 colorings=237800 lazy-girth=174981 last: m=88 classes=7 cclen=67 t=1292s
[23:06:40] it=370489 colorings=238000 lazy-girth=175069 last: m=80 classes=6 cclen=67 t=1293s
[23:06:41] it=370723 colorings=238200 lazy-girth=175114 last: m=88 classes=7 cclen=68 t=1294s
[23:06:42] it=370982 colorings=238400 lazy-girth=175194 last: m=88 classes=7 cclen=66 t=1295s
[23:06:43] it=371262 colorings=238600 lazy-girth=175296 last: m=88 classes=7 cclen=67 t=1296s
[23:06:44] it=371475 colorings=238800 lazy-girth=175317 last: m=88 classes=7 cclen=64 t=1297s
[23:06:45] it=371726 colorings=239000 lazy-girth=175396 last: m=88 classes=6 cclen=68 t=1298s
[23:06:47] it=372030 colorings=239200 lazy-girth=175511 last: m=88 classes=7 cclen=68 t=1299s
[23:06:48] it=372325 colorings=239400 lazy-girth=175629 last: m=88 classes=7 cclen=67 t=1301s
[23:06:48] it=372556 colorings=239600 lazy-girth=175665 last: m=88 classes=6 cclen=69 t=1301s
[23:06:49] it=372818 colorings=239800 lazy-girth=175745 last: m=88 classes=6 cclen=68 t=1302s
[23:06:50] it=373056 colorings=240000 lazy-girth=175786 last: m=88 classes=6 cclen=69 t=1303s
[23:06:51] it=373291 colorings=240200 lazy-girth=175837 last: m=88 classes=7 cclen=60 t=1304s
[23:06:52] it=373513 colorings=240400 lazy-girth=175869 last: m=88 classes=6 cclen=62 t=1305s
[23:06:53] it=373745 colorings=240600 lazy-girth=175901 last: m=88 classes=7 cclen=68 t=1306s
[23:06:55] it=373999 colorings=240800 lazy-girth=175963 last: m=88 classes=6 cclen=69 t=1307s
[23:06:56] it=374268 colorings=241000 lazy-girth=176051 last: m=88 classes=6 cclen=66 t=1309s
[23:06:57] it=374521 colorings=241200 lazy-girth=176119 last: m=88 classes=6 cclen=69 t=1309s
[23:06:57] it=374758 colorings=241400 lazy-girth=176171 last: m=88 classes=7 cclen=68 t=1310s
[23:06:58] it=375000 colorings=241600 lazy-girth=176240 last: m=88 classes=6 cclen=68 t=1311s
[23:06:59] it=375248 colorings=241800 lazy-girth=176305 last: m=88 classes=6 cclen=67 t=1312s
[23:07:00] it=375532 colorings=242000 lazy-girth=176435 last: m=88 classes=7 cclen=67 t=1313s
[23:07:01] it=375773 colorings=242200 lazy-girth=176485 last: m=88 classes=6 cclen=69 t=1314s
[23:07:02] it=376065 colorings=242400 lazy-girth=176579 last: m=88 classes=6 cclen=59 t=1315s
[23:07:03] it=376311 colorings=242600 lazy-girth=176627 last: m=88 classes=7 cclen=68 t=1316s
[23:07:04] it=376588 colorings=242800 lazy-girth=176710 last: m=88 classes=6 cclen=67 t=1317s
[23:07:05] it=376859 colorings=243000 lazy-girth=176819 last: m=88 classes=6 cclen=68 t=1318s
[23:07:06] it=377088 colorings=243200 lazy-girth=176864 last: m=88 classes=6 cclen=69 t=1319s
[23:07:07] it=377365 colorings=243400 lazy-girth=176961 last: m=88 classes=6 cclen=60 t=1320s
[23:07:08] it=377668 colorings=243600 lazy-girth=177076 last: m=88 classes=6 cclen=69 t=1321s
[23:07:09] it=377944 colorings=243800 lazy-girth=177170 last: m=88 classes=6 cclen=68 t=1322s
[23:07:10] it=378185 colorings=244000 lazy-girth=177222 last: m=88 classes=7 cclen=68 t=1323s
[23:07:12] it=378497 colorings=244200 lazy-girth=177352 last: m=88 classes=7 cclen=68 t=1324s
[23:07:12] it=378741 colorings=244400 lazy-girth=177398 last: m=88 classes=6 cclen=68 t=1325s
[23:07:13] it=378959 colorings=244600 lazy-girth=177424 last: m=88 classes=7 cclen=68 t=1326s
[23:07:14] it=379217 colorings=244800 lazy-girth=177497 last: m=88 classes=6 cclen=69 t=1327s
[23:07:15] it=379502 colorings=245000 lazy-girth=177624 last: m=88 classes=7 cclen=67 t=1328s
[23:07:16] it=379759 colorings=245200 lazy-girth=177700 last: m=88 classes=7 cclen=66 t=1329s
[23:07:17] it=380012 colorings=245400 lazy-girth=177766 last: m=88 classes=6 cclen=69 t=1330s
[23:07:18] it=380307 colorings=245600 lazy-girth=177893 last: m=88 classes=6 cclen=64 t=1331s
[23:07:20] it=380622 colorings=245800 lazy-girth=178052 last: m=88 classes=6 cclen=69 t=1333s
[23:07:21] it=380887 colorings=246000 lazy-girth=178142 last: m=88 classes=6 cclen=68 t=1334s
[23:07:23] it=381154 colorings=246200 lazy-girth=178240 last: m=88 classes=7 cclen=68 t=1336s
[23:07:24] it=381396 colorings=246400 lazy-girth=178298 last: m=88 classes=6 cclen=66 t=1336s
[23:07:24] it=381644 colorings=246600 lazy-girth=178357 last: m=88 classes=7 cclen=68 t=1337s
[23:07:25] it=381901 colorings=246800 lazy-girth=178432 last: m=96 classes=7 cclen=68 t=1338s
[23:07:26] it=382155 colorings=247000 lazy-girth=178505 last: m=88 classes=7 cclen=65 t=1339s
[23:07:27] it=382401 colorings=247200 lazy-girth=178570 last: m=88 classes=7 cclen=68 t=1340s
[23:07:28] it=382629 colorings=247400 lazy-girth=178612 last: m=88 classes=7 cclen=67 t=1341s
[23:07:29] it=382847 colorings=247600 lazy-girth=178630 last: m=88 classes=7 cclen=67 t=1342s
[23:07:30] it=383129 colorings=247800 lazy-girth=178733 last: m=88 classes=7 cclen=67 t=1343s
[23:07:31] it=383385 colorings=248000 lazy-girth=178791 last: m=80 classes=6 cclen=68 t=1344s
[23:07:32] it=383606 colorings=248200 lazy-girth=178812 last: m=88 classes=7 cclen=68 t=1345s
[23:07:33] it=383812 colorings=248400 lazy-girth=178818 last: m=88 classes=7 cclen=67 t=1346s
[23:07:34] it=384092 colorings=248600 lazy-girth=178904 last: m=80 classes=6 cclen=67 t=1347s
[23:07:36] it=384363 colorings=248800 lazy-girth=178989 last: m=88 classes=6 cclen=68 t=1349s
[23:07:38] it=384610 colorings=249000 lazy-girth=179040 last: m=88 classes=7 cclen=68 t=1350s
[23:07:38] it=384842 colorings=249200 lazy-girth=179079 last: m=80 classes=6 cclen=68 t=1351s
[23:07:39] it=385080 colorings=249400 lazy-girth=179127 last: m=88 classes=7 cclen=67 t=1352s
[23:07:40] it=385289 colorings=249600 lazy-girth=179136 last: m=88 classes=7 cclen=67 t=1353s
[23:07:42] it=385518 colorings=249800 lazy-girth=179167 last: m=88 classes=6 cclen=68 t=1355s
[23:07:44] it=385793 colorings=250000 lazy-girth=179263 last: m=88 classes=6 cclen=66 t=1356s
[23:07:45] it=386040 colorings=250200 lazy-girth=179346 last: m=96 classes=6 cclen=69 t=1358s
[23:07:46] it=386251 colorings=250400 lazy-girth=179364 last: m=88 classes=6 cclen=66 t=1359s
[23:07:47] it=386464 colorings=250600 lazy-girth=179383 last: m=88 classes=7 cclen=68 t=1360s
[23:07:48] it=386674 colorings=250800 lazy-girth=179394 last: m=88 classes=7 cclen=68 t=1361s
[23:07:49] it=386886 colorings=251000 lazy-girth=179409 last: m=88 classes=7 cclen=68 t=1361s
[23:07:50] it=387094 colorings=251200 lazy-girth=179420 last: m=96 classes=7 cclen=65 t=1362s
[23:07:51] it=387312 colorings=251400 lazy-girth=179443 last: m=88 classes=7 cclen=67 t=1363s
[23:07:53] it=387623 colorings=251600 lazy-girth=179586 last: m=88 classes=6 cclen=68 t=1366s
[23:07:54] it=387856 colorings=251800 lazy-girth=179628 last: m=88 classes=6 cclen=69 t=1367s
[23:07:56] it=388110 colorings=252000 lazy-girth=179683 last: m=88 classes=6 cclen=69 t=1369s
[23:07:56] it=388325 colorings=252200 lazy-girth=179698 last: m=80 classes=6 cclen=68 t=1369s
[23:07:58] it=388578 colorings=252400 lazy-girth=179758 last: m=88 classes=6 cclen=67 t=1371s
[23:08:00] it=388815 colorings=252600 lazy-girth=179796 last: m=88 classes=6 cclen=67 t=1372s
[23:08:01] it=389061 colorings=252800 lazy-girth=179842 last: m=88 classes=6 cclen=69 t=1374s
[23:08:03] it=389296 colorings=253000 lazy-girth=179886 last: m=88 classes=7 cclen=68 t=1376s
[23:08:04] it=389500 colorings=253200 lazy-girth=179890 last: m=88 classes=7 cclen=60 t=1377s
[23:08:07] it=389729 colorings=253400 lazy-girth=179921 last: m=88 classes=6 cclen=69 t=1380s
[23:08:12] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=389920 colorings=253560 lazy-girth=179953 time=1385s


==> anc/search/logs/slice_Z30_r2_g6.log <==
[22:36:59] slice r=2 H=Z30 |H|=30 n=60 classes=60 girth>=6 mindeg>=3
[22:37:00] eager C3/C4 clauses: 30124
[22:37:03] it=662 colorings=200 lazy-girth=1182 last: m=120 classes=4 cclen=56 t=3s
[22:37:05] it=1115 colorings=400 lazy-girth=1649 last: m=120 classes=4 cclen=56 t=5s
[22:37:07] it=1581 colorings=600 lazy-girth=2279 last: m=120 classes=4 cclen=56 t=7s
[22:37:08] it=1921 colorings=800 lazy-girth=2546 last: m=120 classes=4 cclen=56 t=9s
[22:37:09] it=2264 colorings=1000 lazy-girth=2841 last: m=120 classes=4 cclen=56 t=10s
[22:37:11] it=2646 colorings=1200 lazy-girth=3168 last: m=120 classes=4 cclen=56 t=12s
[22:37:13] it=3048 colorings=1400 lazy-girth=3594 last: m=135 classes=5 cclen=54 t=13s
[22:37:14] it=3435 colorings=1600 lazy-girth=4017 last: m=120 classes=4 cclen=56 t=15s
[22:37:15] it=3779 colorings=1800 lazy-girth=4290 last: m=120 classes=4 cclen=56 t=16s
[22:37:16] it=4093 colorings=2000 lazy-girth=4491 last: m=120 classes=4 cclen=56 t=17s
[22:37:17] it=4408 colorings=2200 lazy-girth=4689 last: m=135 classes=5 cclen=52 t=18s
[22:37:18] it=4690 colorings=2400 lazy-girth=4825 last: m=120 classes=4 cclen=56 t=19s
[22:37:19] it=4994 colorings=2600 lazy-girth=5002 last: m=120 classes=4 cclen=55 t=19s
[22:37:20] it=5442 colorings=2800 lazy-girth=5467 last: m=120 classes=4 cclen=54 t=21s
[22:37:22] it=5785 colorings=3000 lazy-girth=5702 last: m=120 classes=4 cclen=56 t=22s
[22:37:23] it=6211 colorings=3200 lazy-girth=6114 last: m=120 classes=4 cclen=56 t=24s
[22:37:25] it=6668 colorings=3400 lazy-girth=6499 last: m=120 classes=4 cclen=56 t=26s
[22:37:27] it=7126 colorings=3600 lazy-girth=6918 last: m=135 classes=5 cclen=55 t=27s
[22:37:28] it=7533 colorings=3800 lazy-girth=7345 last: m=135 classes=5 cclen=55 t=29s
[22:37:30] it=7985 colorings=4000 lazy-girth=7843 last: m=135 classes=5 cclen=55 t=31s
[22:37:32] it=8390 colorings=4200 lazy-girth=8238 last: m=135 classes=5 cclen=55 t=32s
[22:37:34] it=8897 colorings=4400 lazy-girth=8778 last: m=105 classes=4 cclen=56 t=34s
[22:37:35] it=9344 colorings=4600 lazy-girth=9076 last: m=105 classes=4 cclen=56 t=36s
[22:37:36] it=9771 colorings=4800 lazy-girth=9343 last: m=135 classes=5 cclen=55 t=37s
[22:37:38] it=10299 colorings=5000 lazy-girth=9866 last: m=135 classes=5 cclen=55 t=39s
[22:37:40] it=10782 colorings=5200 lazy-girth=10273 last: m=105 classes=4 cclen=56 t=40s
[22:37:41] it=11279 colorings=5400 lazy-girth=10635 last: m=105 classes=4 cclen=54 t=42s
[22:37:43] it=11735 colorings=5600 lazy-girth=10932 last: m=135 classes=5 cclen=54 t=43s
[22:37:44] it=12046 colorings=5800 lazy-girth=11114 last: m=120 classes=4 cclen=56 t=44s
[22:37:45] it=12326 colorings=6000 lazy-girth=11241 last: m=120 classes=4 cclen=55 t=45s
[22:37:45] it=12621 colorings=6200 lazy-girth=11391 last: m=120 classes=4 cclen=56 t=46s
[22:37:47] it=12947 colorings=6400 lazy-girth=11592 last: m=120 classes=4 cclen=56 t=47s
[22:37:48] it=13451 colorings=6600 lazy-girth=11952 last: m=120 classes=4 cclen=56 t=49s
[22:37:50] it=13939 colorings=6800 lazy-girth=12426 last: m=120 classes=4 cclen=46 t=51s
[22:37:52] it=14236 colorings=7000 lazy-girth=12597 last: m=120 classes=4 cclen=56 t=52s
[22:37:53] it=14544 colorings=7200 lazy-girth=12748 last: m=120 classes=4 cclen=56 t=53s
[22:37:54] it=14821 colorings=7400 lazy-girth=12842 last: m=105 classes=4 cclen=56 t=54s
[22:37:55] it=15185 colorings=7600 lazy-girth=13129 last: m=120 classes=4 cclen=56 t=56s
[22:37:57] it=15586 colorings=7800 lazy-girth=13441 last: m=135 classes=5 cclen=52 t=57s
[22:37:58] it=15925 colorings=8000 lazy-girth=13668 last: m=120 classes=4 cclen=56 t=58s
[22:37:59] it=16233 colorings=8200 lazy-girth=13863 last: m=120 classes=4 cclen=56 t=59s
[22:38:00] it=16580 colorings=8400 lazy-girth=14099 last: m=135 classes=5 cclen=53 t=61s
[22:38:02] it=16994 colorings=8600 lazy-girth=14438 last: m=105 classes=4 cclen=56 t=63s
[22:38:04] it=17446 colorings=8800 lazy-girth=14810 last: m=120 classes=4 cclen=56 t=64s
[22:38:05] it=17811 colorings=9000 lazy-girth=15065 last: m=120 classes=4 cclen=56 t=66s
[22:38:07] it=18363 colorings=9200 lazy-girth=15555 last: m=150 classes=5 cclen=53 t=68s
[22:38:08] it=18649 colorings=9400 lazy-girth=15682 last: m=120 classes=4 cclen=56 t=69s
[22:38:09] it=18998 colorings=9600 lazy-girth=15910 last: m=105 classes=4 cclen=56 t=70s
[22:38:11] it=19423 colorings=9800 lazy-girth=16237 last: m=135 classes=5 cclen=55 t=72s
[22:38:13] it=19802 colorings=10000 lazy-girth=16437 last: m=135 classes=5 cclen=54 t=73s
[22:38:14] it=20205 colorings=10200 lazy-girth=16645 last: m=120 classes=4 cclen=56 t=75s
[22:38:16] it=20585 colorings=10400 lazy-girth=16914 last: m=120 classes=4 cclen=56 t=76s
[22:38:16] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=20886 colorings=10567 lazy-girth=17081 time=77s


==> anc/search/logs/slice_Z31_r2_g6.log <==
[22:35:46] slice r=2 H=Z31 |H|=31 n=62 classes=61 girth>=6 mindeg>=3
[22:35:46] eager C3/C4 clauses: 34000
[22:35:48] it=486 colorings=200 lazy-girth=706 last: m=124 classes=4 cclen=57 t=2s
[22:35:49] it=843 colorings=400 lazy-girth=1022 last: m=124 classes=4 cclen=57 t=3s
[22:35:50] it=1179 colorings=600 lazy-girth=1274 last: m=124 classes=4 cclen=57 t=4s
[22:35:51] it=1539 colorings=800 lazy-girth=1607 last: m=124 classes=4 cclen=57 t=5s
[22:35:52] it=1901 colorings=1000 lazy-girth=1905 last: m=124 classes=4 cclen=57 t=6s
[22:35:53] it=2250 colorings=1200 lazy-girth=2184 last: m=124 classes=4 cclen=57 t=7s
[22:35:54] it=2573 colorings=1400 lazy-girth=2395 last: m=124 classes=4 cclen=57 t=8s
[22:35:55] it=2885 colorings=1600 lazy-girth=2572 last: m=124 classes=4 cclen=57 t=9s
[22:35:56] it=3227 colorings=1800 lazy-girth=2769 last: m=124 classes=4 cclen=57 t=10s
[22:35:57] it=3497 colorings=2000 lazy-girth=2864 last: m=124 classes=4 cclen=57 t=11s
[22:35:58] it=3853 colorings=2200 lazy-girth=3246 last: m=124 classes=4 cclen=57 t=12s
[22:35:59] it=4241 colorings=2400 lazy-girth=3660 last: m=124 classes=4 cclen=57 t=13s
[22:36:01] it=4617 colorings=2600 lazy-girth=4009 last: m=124 classes=4 cclen=57 t=15s
[22:36:02] it=4999 colorings=2800 lazy-girth=4388 last: m=124 classes=4 cclen=57 t=16s
[22:36:03] it=5364 colorings=3000 lazy-girth=4723 last: m=124 classes=4 cclen=57 t=17s
[22:36:04] it=5697 colorings=3200 lazy-girth=4947 last: m=124 classes=4 cclen=57 t=18s
[22:36:05] it=6026 colorings=3400 lazy-girth=5148 last: m=124 classes=4 cclen=57 t=19s
[22:36:06] it=6345 colorings=3600 lazy-girth=5351 last: m=124 classes=4 cclen=57 t=20s
[22:36:07] it=6639 colorings=3800 lazy-girth=5499 last: m=124 classes=4 cclen=57 t=21s
[22:36:07] it=6955 colorings=4000 lazy-girth=5650 last: m=124 classes=4 cclen=57 t=21s
[22:36:09] it=7338 colorings=4200 lazy-girth=5983 last: m=124 classes=4 cclen=57 t=23s
[22:36:10] it=7708 colorings=4400 lazy-girth=6311 last: m=124 classes=4 cclen=57 t=24s
[22:36:12] it=8103 colorings=4600 lazy-girth=6685 last: m=124 classes=4 cclen=56 t=26s
[22:36:13] it=8459 colorings=4800 lazy-girth=6954 last: m=124 classes=4 cclen=57 t=27s
[22:36:14] it=8806 colorings=5000 lazy-girth=7190 last: m=124 classes=4 cclen=57 t=28s
[22:36:15] it=9137 colorings=5200 lazy-girth=7371 last: m=124 classes=4 cclen=57 t=29s
[22:36:16] it=9465 colorings=5400 lazy-girth=7560 last: m=124 classes=4 cclen=57 t=30s
[22:36:17] it=9794 colorings=5600 lazy-girth=7723 last: m=124 classes=4 cclen=57 t=31s
[22:36:18] it=10079 colorings=5800 lazy-girth=7833 last: m=124 classes=4 cclen=57 t=32s
[22:36:19] it=10373 colorings=6000 lazy-girth=7956 last: m=124 classes=4 cclen=57 t=33s
[22:36:20] it=10735 colorings=6200 lazy-girth=8254 last: m=124 classes=4 cclen=56 t=34s
[22:36:22] it=11118 colorings=6400 lazy-girth=8588 last: m=124 classes=4 cclen=57 t=36s
[22:36:23] it=11466 colorings=6600 lazy-girth=8849 last: m=124 classes=4 cclen=57 t=37s
[22:36:24] it=11830 colorings=6800 lazy-girth=9117 last: m=124 classes=4 cclen=57 t=38s
[22:36:25] it=12160 colorings=7000 lazy-girth=9337 last: m=124 classes=4 cclen=57 t=39s
[22:36:26] it=12462 colorings=7200 lazy-girth=9503 last: m=124 classes=4 cclen=57 t=40s
[22:36:27] it=12788 colorings=7400 lazy-girth=9688 last: m=124 classes=4 cclen=57 t=41s
[22:36:28] it=13108 colorings=7600 lazy-girth=9840 last: m=124 classes=4 cclen=57 t=42s
[22:36:29] it=13396 colorings=7800 lazy-girth=9940 last: m=124 classes=4 cclen=57 t=43s
[22:36:30] it=13702 colorings=8000 lazy-girth=10058 last: m=124 classes=4 cclen=57 t=44s
[22:36:31] it=14069 colorings=8200 lazy-girth=10385 last: m=124 classes=4 cclen=57 t=45s
[22:36:32] it=14432 colorings=8400 lazy-girth=10707 last: m=124 classes=4 cclen=57 t=46s
[22:36:34] it=14797 colorings=8600 lazy-girth=10993 last: m=124 classes=4 cclen=57 t=48s
[22:36:35] it=15129 colorings=8800 lazy-girth=11210 last: m=124 classes=4 cclen=57 t=49s
[22:36:36] it=15452 colorings=9000 lazy-girth=11426 last: m=124 classes=4 cclen=57 t=50s
[22:36:37] it=15778 colorings=9200 lazy-girth=11606 last: m=124 classes=4 cclen=57 t=51s
[22:36:38] it=16063 colorings=9400 lazy-girth=11735 last: m=124 classes=4 cclen=57 t=52s
[22:36:39] it=16370 colorings=9600 lazy-girth=11890 last: m=124 classes=4 cclen=57 t=53s
[22:36:40] it=16678 colorings=9800 lazy-girth=12021 last: m=124 classes=4 cclen=57 t=54s
[22:36:41] it=16978 colorings=10000 lazy-girth=12225 last: m=124 classes=4 cclen=56 t=55s
[22:36:42] it=17352 colorings=10200 lazy-girth=12574 last: m=124 classes=4 cclen=57 t=56s
[22:36:44] it=17744 colorings=10400 lazy-girth=12991 last: m=124 classes=4 cclen=57 t=58s
[22:36:45] it=18085 colorings=10600 lazy-girth=13250 last: m=124 classes=4 cclen=56 t=59s
[22:36:47] it=18445 colorings=10800 lazy-girth=13533 last: m=124 classes=4 cclen=54 t=61s
[22:36:49] it=18882 colorings=11000 lazy-girth=13967 last: m=124 classes=4 cclen=54 t=62s
[22:36:50] it=19237 colorings=11200 lazy-girth=14235 last: m=124 classes=4 cclen=57 t=64s
[22:36:51] it=19597 colorings=11400 lazy-girth=14513 last: m=124 classes=4 cclen=57 t=65s
[22:36:53] it=19957 colorings=11600 lazy-girth=14771 last: m=124 classes=4 cclen=57 t=67s
[22:36:54] it=20316 colorings=11800 lazy-girth=15041 last: m=124 classes=4 cclen=57 t=68s
[22:36:55] it=20646 colorings=12000 lazy-girth=15251 last: m=124 classes=4 cclen=57 t=69s
[22:36:57] it=21010 colorings=12200 lazy-girth=15519 last: m=124 classes=4 cclen=57 t=71s
[22:36:58] it=21336 colorings=12400 lazy-girth=15717 last: m=124 classes=4 cclen=57 t=72s
[22:36:59] it=21689 colorings=12600 lazy-girth=16004 last: m=124 classes=4 cclen=57 t=73s
[22:37:00] it=21991 colorings=12800 lazy-girth=16209 last: m=124 classes=4 cclen=57 t=74s
[22:37:02] it=22323 colorings=13000 lazy-girth=16423 last: m=124 classes=4 cclen=57 t=76s
[22:37:03] it=22667 colorings=13200 lazy-girth=16642 last: m=124 classes=4 cclen=57 t=77s
[22:37:04] it=22971 colorings=13400 lazy-girth=16786 last: m=124 classes=4 cclen=57 t=78s
[22:37:05] it=23284 colorings=13600 lazy-girth=16946 last: m=124 classes=4 cclen=57 t=79s
[22:37:06] it=23613 colorings=13800 lazy-girth=17128 last: m=124 classes=4 cclen=57 t=80s
[22:37:07] it=23894 colorings=14000 lazy-girth=17221 last: m=124 classes=4 cclen=57 t=81s
[22:37:08] it=24278 colorings=14200 lazy-girth=17527 last: m=124 classes=4 cclen=57 t=82s
[22:37:09] it=24628 colorings=14400 lazy-girth=17788 last: m=124 classes=4 cclen=57 t=83s
[22:37:10] it=24968 colorings=14600 lazy-girth=18019 last: m=124 classes=4 cclen=53 t=84s
[22:37:11] it=25302 colorings=14800 lazy-girth=18223 last: m=124 classes=4 cclen=54 t=85s
[22:37:12] it=25599 colorings=15000 lazy-girth=18366 last: m=124 classes=4 cclen=57 t=86s
[22:37:13] it=25871 colorings=15200 lazy-girth=18459 last: m=124 classes=4 cclen=57 t=87s
[22:37:14] it=26146 colorings=15400 lazy-girth=18561 last: m=124 classes=4 cclen=57 t=88s
[22:37:14] it=26451 colorings=15600 lazy-girth=18687 last: m=124 classes=4 cclen=57 t=88s
[22:37:16] it=26826 colorings=15800 lazy-girth=18978 last: m=124 classes=4 cclen=57 t=90s
[22:37:17] it=27163 colorings=16000 lazy-girth=19202 last: m=124 classes=4 cclen=57 t=91s
[22:37:18] it=27472 colorings=16200 lazy-girth=19392 last: m=124 classes=4 cclen=57 t=92s
[22:37:19] it=27788 colorings=16400 lazy-girth=19568 last: m=124 classes=4 cclen=57 t=93s
[22:37:20] it=28051 colorings=16600 lazy-girth=19661 last: m=124 classes=4 cclen=56 t=94s
[22:37:21] it=28363 colorings=16800 lazy-girth=19819 last: m=124 classes=4 cclen=57 t=95s
[22:37:22] it=28645 colorings=17000 lazy-girth=19923 last: m=124 classes=4 cclen=57 t=96s
[22:37:23] it=28929 colorings=17200 lazy-girth=20010 last: m=124 classes=4 cclen=57 t=97s
[22:37:24] it=29340 colorings=17400 lazy-girth=20398 last: m=124 classes=4 cclen=57 t=98s
[22:37:25] it=29691 colorings=17600 lazy-girth=20675 last: m=124 classes=4 cclen=56 t=99s
[22:37:27] it=30022 colorings=17800 lazy-girth=20893 last: m=124 classes=4 cclen=57 t=101s
[22:37:28] it=30321 colorings=18000 lazy-girth=21050 last: m=124 classes=4 cclen=57 t=102s
[22:37:29] it=30629 colorings=18200 lazy-girth=21200 last: m=124 classes=4 cclen=57 t=103s
[22:37:30] it=30911 colorings=18400 lazy-girth=21310 last: m=124 classes=4 cclen=57 t=104s
[22:37:31] it=31253 colorings=18600 lazy-girth=21534 last: m=124 classes=4 cclen=57 t=105s
[22:37:32] it=31597 colorings=18800 lazy-girth=21795 last: m=124 classes=4 cclen=57 t=106s
[22:37:33] it=31976 colorings=19000 lazy-girth=22096 last: m=124 classes=4 cclen=57 t=107s
[22:37:34] it=32302 colorings=19200 lazy-girth=22297 last: m=124 classes=4 cclen=57 t=108s
[22:37:35] it=32633 colorings=19400 lazy-girth=22494 last: m=124 classes=4 cclen=57 t=109s
[22:37:36] it=32903 colorings=19600 lazy-girth=22587 last: m=124 classes=4 cclen=57 t=110s
[22:37:37] it=33222 colorings=19800 lazy-girth=22726 last: m=124 classes=4 cclen=57 t=111s
[22:37:38] it=33569 colorings=20000 lazy-girth=22983 last: m=124 classes=4 cclen=57 t=112s
[22:37:40] it=33950 colorings=20200 lazy-girth=23334 last: m=124 classes=4 cclen=57 t=114s
[22:37:41] it=34351 colorings=20400 lazy-girth=23691 last: m=124 classes=4 cclen=57 t=115s
[22:37:42] it=34689 colorings=20600 lazy-girth=23911 last: m=124 classes=4 cclen=57 t=116s
[22:37:44] it=35068 colorings=20800 lazy-girth=24210 last: m=124 classes=4 cclen=57 t=118s
[22:37:45] it=35371 colorings=21000 lazy-girth=24375 last: m=124 classes=4 cclen=57 t=119s
[22:37:47] it=35711 colorings=21200 lazy-girth=24593 last: m=124 classes=4 cclen=57 t=120s
[22:37:48] it=36081 colorings=21400 lazy-girth=24866 last: m=124 classes=4 cclen=57 t=122s
[22:37:50] it=36427 colorings=21600 lazy-girth=25120 last: m=124 classes=4 cclen=57 t=123s
[22:37:51] it=36770 colorings=21800 lazy-girth=25351 last: m=124 classes=4 cclen=57 t=125s
[22:37:53] it=37113 colorings=22000 lazy-girth=25581 last: m=124 classes=4 cclen=57 t=126s
[22:37:54] it=37437 colorings=22200 lazy-girth=25776 last: m=124 classes=4 cclen=57 t=128s
[22:37:55] it=37746 colorings=22400 lazy-girth=25930 last: m=124 classes=4 cclen=57 t=129s
[22:37:56] it=38026 colorings=22600 lazy-girth=26048 last: m=124 classes=4 cclen=57 t=130s
[22:37:57] it=38320 colorings=22800 lazy-girth=26168 last: m=124 classes=4 cclen=57 t=131s
[22:37:59] it=38723 colorings=23000 lazy-girth=26537 last: m=124 classes=4 cclen=57 t=133s
[22:38:00] it=39062 colorings=23200 lazy-girth=26753 last: m=124 classes=4 cclen=57 t=134s
[22:38:02] it=39431 colorings=23400 lazy-girth=27037 last: m=124 classes=4 cclen=57 t=136s
[22:38:03] it=39754 colorings=23600 lazy-girth=27245 last: m=124 classes=4 cclen=56 t=137s
[22:38:05] it=40068 colorings=23800 lazy-girth=27413 last: m=124 classes=4 cclen=57 t=139s
[22:38:06] it=40388 colorings=24000 lazy-girth=27597 last: m=124 classes=4 cclen=57 t=140s
[22:38:07] it=40683 colorings=24200 lazy-girth=27744 last: m=124 classes=4 cclen=57 t=141s
[22:38:08] it=41012 colorings=24400 lazy-girth=27930 last: m=124 classes=4 cclen=56 t=142s
[22:38:10] it=41328 colorings=24600 lazy-girth=28120 last: m=124 classes=4 cclen=57 t=144s
[22:38:11] it=41629 colorings=24800 lazy-girth=28281 last: m=124 classes=4 cclen=57 t=145s
[22:38:12] it=41906 colorings=25000 lazy-girth=28385 last: m=124 classes=4 cclen=57 t=145s
[22:38:12] it=42182 colorings=25200 lazy-girth=28479 last: m=124 classes=4 cclen=57 t=146s
[22:38:13] it=42477 colorings=25400 lazy-girth=28600 last: m=124 classes=4 cclen=56 t=147s
[22:38:15] it=42804 colorings=25600 lazy-girth=28819 last: m=124 classes=4 cclen=57 t=149s
[22:38:16] it=43136 colorings=25800 lazy-girth=29048 last: m=124 classes=4 cclen=57 t=150s
[22:38:17] it=43411 colorings=26000 lazy-girth=29156 last: m=124 classes=4 cclen=57 t=151s
[22:38:18] it=43728 colorings=26200 lazy-girth=29307 last: m=124 classes=4 cclen=57 t=152s
[22:38:19] it=44039 colorings=26400 lazy-girth=29474 last: m=124 classes=4 cclen=57 t=153s
[22:38:21] it=44379 colorings=26600 lazy-girth=29709 last: m=124 classes=4 cclen=57 t=155s
[22:38:22] it=44738 colorings=26800 lazy-girth=29974 last: m=124 classes=4 cclen=57 t=156s
[22:38:24] it=45096 colorings=27000 lazy-girth=30221 last: m=124 classes=4 cclen=57 t=158s
[22:38:25] it=45414 colorings=27200 lazy-girth=30398 last: m=124 classes=4 cclen=52 t=159s
[22:38:26] it=45731 colorings=27400 lazy-girth=30582 last: m=124 classes=4 cclen=57 t=160s
[22:38:28] it=46069 colorings=27600 lazy-girth=30825 last: m=124 classes=4 cclen=57 t=162s
[22:38:29] it=46389 colorings=27800 lazy-girth=31018 last: m=124 classes=4 cclen=56 t=163s
[22:38:30] it=46703 colorings=28000 lazy-girth=31189 last: m=124 classes=4 cclen=57 t=164s
[22:38:32] it=46993 colorings=28200 lazy-girth=31306 last: m=124 classes=4 cclen=57 t=166s
[22:38:33] it=47321 colorings=28400 lazy-girth=31467 last: m=124 classes=4 cclen=57 t=167s
[22:38:35] it=47678 colorings=28600 lazy-girth=31724 last: m=124 classes=4 cclen=57 t=169s
[22:38:36] it=47949 colorings=28800 lazy-girth=31846 last: m=124 classes=4 cclen=57 t=170s
[22:38:38] it=48258 colorings=29000 lazy-girth=31992 last: m=124 classes=4 cclen=57 t=172s
[22:38:39] it=48561 colorings=29200 lazy-girth=32130 last: m=124 classes=4 cclen=57 t=173s
[22:38:40] it=48855 colorings=29400 lazy-girth=32310 last: m=124 classes=4 cclen=57 t=174s
[22:38:41] it=49143 colorings=29600 lazy-girth=32440 last: m=124 classes=4 cclen=57 t=175s
[22:38:43] it=49432 colorings=29800 lazy-girth=32560 last: m=124 classes=4 cclen=57 t=176s
[22:38:44] it=49708 colorings=30000 lazy-girth=32664 last: m=124 classes=4 cclen=57 t=178s
[22:38:45] it=50045 colorings=30200 lazy-girth=32890 last: m=124 classes=4 cclen=57 t=179s
[22:38:46] it=50360 colorings=30400 lazy-girth=33057 last: m=124 classes=4 cclen=57 t=180s
[22:38:48] it=50678 colorings=30600 lazy-girth=33211 last: m=124 classes=4 cclen=57 t=181s
[22:38:49] it=51026 colorings=30800 lazy-girth=33422 last: m=124 classes=4 cclen=57 t=183s
[22:38:50] it=51358 colorings=31000 lazy-girth=33631 last: m=124 classes=4 cclen=57 t=184s
[22:38:51] it=51648 colorings=31200 lazy-girth=33769 last: m=124 classes=4 cclen=57 t=185s
[22:38:52] it=51919 colorings=31400 lazy-girth=33851 last: m=124 classes=4 cclen=57 t=186s
[22:38:54] it=52283 colorings=31600 lazy-girth=34111 last: m=124 classes=4 cclen=57 t=188s
[22:38:56] it=52642 colorings=31800 lazy-girth=34359 last: m=124 classes=4 cclen=57 t=190s
[22:38:57] it=52952 colorings=32000 lazy-girth=34516 last: m=124 classes=4 cclen=57 t=191s
[22:38:58] it=53246 colorings=32200 lazy-girth=34648 last: m=124 classes=4 cclen=57 t=192s
[22:38:59] it=53550 colorings=32400 lazy-girth=34793 last: m=124 classes=4 cclen=55 t=193s
[22:39:00] it=53844 colorings=32600 lazy-girth=34930 last: m=124 classes=4 cclen=57 t=194s
[22:39:02] it=54126 colorings=32800 lazy-girth=35037 last: m=124 classes=4 cclen=57 t=195s
[22:39:03] it=54447 colorings=33000 lazy-girth=35243 last: m=124 classes=4 cclen=57 t=197s
[22:39:04] it=54721 colorings=33200 lazy-girth=35362 last: m=124 classes=4 cclen=55 t=198s
[22:39:05] it=55028 colorings=33400 lazy-girth=35517 last: m=124 classes=4 cclen=57 t=199s
[22:39:07] it=55355 colorings=33600 lazy-girth=35713 last: m=124 classes=4 cclen=57 t=200s
[22:39:08] it=55685 colorings=33800 lazy-girth=35898 last: m=124 classes=4 cclen=57 t=202s
[22:39:09] it=55995 colorings=34000 lazy-girth=36064 last: m=124 classes=4 cclen=57 t=203s
[22:39:10] it=56317 colorings=34200 lazy-girth=36256 last: m=124 classes=4 cclen=57 t=204s
[22:39:12] it=56648 colorings=34400 lazy-girth=36447 last: m=124 classes=4 cclen=57 t=206s
[22:39:13] it=56967 colorings=34600 lazy-girth=36630 last: m=124 classes=4 cclen=57 t=207s
[22:39:14] it=57277 colorings=34800 lazy-girth=36801 last: m=124 classes=4 cclen=57 t=208s
[22:39:16] it=57609 colorings=35000 lazy-girth=36987 last: m=124 classes=4 cclen=57 t=210s
[22:39:17] it=57912 colorings=35200 lazy-girth=37152 last: m=124 classes=4 cclen=57 t=211s
[22:39:18] it=58180 colorings=35400 lazy-girth=37241 last: m=124 classes=4 cclen=57 t=212s
[22:39:19] it=58473 colorings=35600 lazy-girth=37382 last: m=124 classes=4 cclen=57 t=213s
[22:39:21] it=58821 colorings=35800 lazy-girth=37605 last: m=124 classes=4 cclen=57 t=215s
[22:39:22] it=59122 colorings=36000 lazy-girth=37751 last: m=124 classes=4 cclen=57 t=216s
[22:39:23] it=59418 colorings=36200 lazy-girth=37878 last: m=124 classes=4 cclen=57 t=217s
[22:39:25] it=59734 colorings=36400 lazy-girth=38035 last: m=124 classes=4 cclen=57 t=219s
[22:39:26] it=60010 colorings=36600 lazy-girth=38143 last: m=124 classes=4 cclen=57 t=220s
[22:39:27] it=60312 colorings=36800 lazy-girth=38276 last: m=124 classes=4 cclen=57 t=221s
[22:39:28] it=60591 colorings=37000 lazy-girth=38377 last: m=124 classes=4 cclen=57 t=222s
[22:39:30] it=60854 colorings=37200 lazy-girth=38457 last: m=124 classes=4 cclen=57 t=224s
[22:39:30] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=60864 colorings=37210 lazy-girth=38457 time=224s


==> anc/search/logs/slice_Z3xD3_r2_g6.log <==
[22:43:58] slice r=2 H=Z3xD3 |H|=18 n=36 classes=38 girth>=6 mindeg>=3
[22:43:58] eager C3/C4 clauses: 7193
[22:44:00] it=563 colorings=200 lazy-girth=1180 last: m=63 classes=4 cclen=34 t=2s
[22:44:00] it=912 colorings=400 lazy-girth=1481 last: m=63 classes=4 cclen=34 t=2s
[22:44:01] it=1364 colorings=600 lazy-girth=1955 last: m=63 classes=4 cclen=33 t=3s
[22:44:02] it=1728 colorings=800 lazy-girth=2175 last: m=63 classes=4 cclen=34 t=4s
[22:44:02] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1746 colorings=816 lazy-girth=2178 time=4s


==> anc/search/logs/slice_Z3xD3_r3_g6.log <==
[00:12:24] slice r=3 H=Z3xD3 |H|=18 n=54 classes=84 girth>=6 mindeg>=3
[00:12:25] eager C3/C4 clauses: 45399
[00:12:26] it=496 colorings=200 lazy-girth=794 last: m=108 classes=6 cclen=77 t=2s
[00:12:27] it=990 colorings=400 lazy-girth=1545 last: m=108 classes=7 cclen=75 t=3s
[00:12:28] it=1510 colorings=600 lazy-girth=2311 last: m=108 classes=6 cclen=78 t=4s
[00:12:30] it=1927 colorings=800 lazy-girth=2987 last: m=126 classes=8 cclen=57 t=5s
[00:12:31] it=2389 colorings=1000 lazy-girth=3579 last: m=99 classes=6 cclen=78 t=7s
[00:12:32] it=2846 colorings=1200 lazy-girth=4101 last: m=117 classes=8 cclen=67 t=8s
[00:12:33] it=3276 colorings=1400 lazy-girth=4702 last: m=108 classes=7 cclen=77 t=9s
[00:12:34] it=3683 colorings=1600 lazy-girth=5222 last: m=126 classes=8 cclen=75 t=10s
[00:12:36] it=4203 colorings=1800 lazy-girth=5985 last: m=117 classes=8 cclen=65 t=12s
[00:12:38] it=4747 colorings=2000 lazy-girth=6893 last: m=108 classes=7 cclen=77 t=13s
[00:12:39] it=5262 colorings=2200 lazy-girth=7487 last: m=108 classes=7 cclen=76 t=14s
[00:12:40] it=5835 colorings=2400 lazy-girth=8188 last: m=108 classes=7 cclen=77 t=16s
[00:12:42] it=6390 colorings=2600 lazy-girth=9270 last: m=99 classes=6 cclen=78 t=17s
[00:12:43] it=6825 colorings=2800 lazy-girth=9786 last: m=108 classes=7 cclen=77 t=19s
[00:12:44] it=7307 colorings=3000 lazy-girth=10451 last: m=117 classes=8 cclen=71 t=20s
[00:12:46] it=7800 colorings=3200 lazy-girth=11220 last: m=126 classes=8 cclen=62 t=21s
[00:12:47] it=8374 colorings=3400 lazy-girth=12054 last: m=108 classes=8 cclen=70 t=23s
[00:12:48] it=8840 colorings=3600 lazy-girth=12673 last: m=99 classes=7 cclen=76 t=24s
[00:12:49] it=9281 colorings=3800 lazy-girth=13163 last: m=108 classes=7 cclen=77 t=25s
[00:12:51] it=9848 colorings=4000 lazy-girth=13827 last: m=108 classes=6 cclen=75 t=27s
[00:12:52] it=10265 colorings=4200 lazy-girth=14524 last: m=108 classes=7 cclen=76 t=28s
[00:12:53] it=10620 colorings=4400 lazy-girth=14959 last: m=99 classes=6 cclen=78 t=29s
[00:12:54] it=11026 colorings=4600 lazy-girth=15368 last: m=108 classes=7 cclen=77 t=30s
[00:12:55] it=11344 colorings=4800 lazy-girth=15586 last: m=117 classes=7 cclen=77 t=31s
[00:12:56] it=11702 colorings=5000 lazy-girth=15868 last: m=108 classes=7 cclen=77 t=31s
[00:12:57] it=12103 colorings=5200 lazy-girth=16283 last: m=108 classes=7 cclen=75 t=33s
[00:12:58] it=12474 colorings=5400 lazy-girth=16736 last: m=135 classes=9 cclen=60 t=34s
[00:12:59] it=12913 colorings=5600 lazy-girth=17387 last: m=108 classes=8 cclen=76 t=35s
[00:13:01] it=13463 colorings=5800 lazy-girth=18480 last: m=108 classes=7 cclen=77 t=37s
[00:13:02] it=13880 colorings=6000 lazy-girth=19072 last: m=108 classes=7 cclen=75 t=38s
[00:13:03] it=14209 colorings=6200 lazy-girth=19357 last: m=108 classes=7 cclen=77 t=38s
[00:13:04] it=14531 colorings=6400 lazy-girth=19641 last: m=108 classes=7 cclen=76 t=39s
[00:13:04] it=14935 colorings=6600 lazy-girth=20008 last: m=108 classes=7 cclen=77 t=40s
[00:13:05] it=15392 colorings=6800 lazy-girth=20482 last: m=117 classes=8 cclen=69 t=41s
[00:13:06] it=15811 colorings=7000 lazy-girth=20836 last: m=99 classes=7 cclen=76 t=42s
[00:13:07] it=16200 colorings=7200 lazy-girth=21132 last: m=99 classes=7 cclen=75 t=43s
[00:13:08] it=16557 colorings=7400 lazy-girth=21366 last: m=108 classes=8 cclen=71 t=44s
[00:13:09] it=16885 colorings=7600 lazy-girth=21577 last: m=108 classes=8 cclen=75 t=44s
[00:13:10] it=17339 colorings=7800 lazy-girth=21959 last: m=108 classes=7 cclen=73 t=45s
[00:13:11] it=17836 colorings=8000 lazy-girth=22565 last: m=108 classes=7 cclen=77 t=47s
[00:13:12] it=18358 colorings=8200 lazy-girth=23409 last: m=99 classes=7 cclen=77 t=48s
[00:13:14] it=18901 colorings=8400 lazy-girth=24276 last: m=108 classes=7 cclen=77 t=49s
[00:13:15] it=19512 colorings=8600 lazy-girth=25189 last: m=108 classes=7 cclen=77 t=51s
[00:13:16] it=20051 colorings=8800 lazy-girth=25928 last: m=108 classes=7 cclen=76 t=52s
[00:13:18] it=20607 colorings=9000 lazy-girth=26672 last: m=99 classes=7 cclen=72 t=54s
[00:13:19] it=21152 colorings=9200 lazy-girth=27414 last: m=108 classes=7 cclen=77 t=55s
[00:13:20] it=21562 colorings=9400 lazy-girth=27836 last: m=108 classes=7 cclen=77 t=56s
[00:13:22] it=22303 colorings=9600 lazy-girth=29162 last: m=108 classes=7 cclen=77 t=58s
[00:13:24] it=22786 colorings=9800 lazy-girth=29765 last: m=108 classes=7 cclen=75 t=59s
[00:13:25] it=23207 colorings=10000 lazy-girth=30158 last: m=117 classes=7 cclen=75 t=60s
[00:13:26] it=23670 colorings=10200 lazy-girth=30707 last: m=108 classes=7 cclen=77 t=62s
[00:13:27] it=24152 colorings=10400 lazy-girth=31331 last: m=108 classes=7 cclen=75 t=63s
[00:13:28] it=24535 colorings=10600 lazy-girth=31679 last: m=126 classes=9 cclen=71 t=64s
[00:13:29] it=24884 colorings=10800 lazy-girth=31969 last: m=108 classes=7 cclen=77 t=65s
[00:13:30] it=25274 colorings=11000 lazy-girth=32346 last: m=108 classes=7 cclen=76 t=66s
[00:13:31] it=25578 colorings=11200 lazy-girth=32558 last: m=108 classes=7 cclen=75 t=67s
[00:13:33] it=26168 colorings=11400 lazy-girth=33457 last: m=126 classes=8 cclen=73 t=68s
[00:13:34] it=26693 colorings=11600 lazy-girth=34082 last: m=108 classes=7 cclen=76 t=70s
[00:13:35] it=27166 colorings=11800 lazy-girth=34694 last: m=126 classes=8 cclen=67 t=71s
[00:13:36] it=27558 colorings=12000 lazy-girth=35097 last: m=108 classes=7 cclen=75 t=72s
[00:13:38] it=28079 colorings=12200 lazy-girth=35733 last: m=135 classes=8 cclen=66 t=73s
[00:13:39] it=28600 colorings=12400 lazy-girth=36301 last: m=108 classes=7 cclen=77 t=75s
[00:13:40] it=28933 colorings=12600 lazy-girth=36532 last: m=99 classes=7 cclen=77 t=75s
[00:13:41] it=29371 colorings=12800 lazy-girth=36950 last: m=108 classes=7 cclen=77 t=76s
[00:13:42] it=29866 colorings=13000 lazy-girth=37533 last: m=108 classes=7 cclen=77 t=78s
[00:13:43] it=30298 colorings=13200 lazy-girth=37879 last: m=99 classes=7 cclen=75 t=79s
[00:13:44] it=30685 colorings=13400 lazy-girth=38210 last: m=108 classes=8 cclen=76 t=80s
[00:13:45] it=31109 colorings=13600 lazy-girth=38600 last: m=135 classes=8 cclen=59 t=81s
[00:13:47] it=31678 colorings=13800 lazy-girth=39260 last: m=108 classes=8 cclen=76 t=83s
[00:13:48] it=32047 colorings=14000 lazy-girth=39523 last: m=108 classes=7 cclen=77 t=84s
[00:13:49] it=32608 colorings=14200 lazy-girth=40267 last: m=108 classes=7 cclen=77 t=85s
[00:13:50] it=32903 colorings=14400 lazy-girth=40433 last: m=108 classes=7 cclen=77 t=86s
[00:13:51] it=33405 colorings=14600 lazy-girth=40962 last: m=108 classes=7 cclen=77 t=87s
[00:13:52] it=33838 colorings=14800 lazy-girth=41325 last: m=108 classes=7 cclen=77 t=88s
[00:13:54] it=34337 colorings=15000 lazy-girth=41852 last: m=99 classes=7 cclen=77 t=89s
[00:13:54] it=34673 colorings=15200 lazy-girth=42052 last: m=99 classes=7 cclen=76 t=90s
[00:13:55] it=35025 colorings=15400 lazy-girth=42294 last: m=108 classes=7 cclen=77 t=91s
[00:13:57] it=35572 colorings=15600 lazy-girth=42811 last: m=108 classes=7 cclen=77 t=93s
[00:13:58] it=36175 colorings=15800 lazy-girth=43473 last: m=99 classes=7 cclen=77 t=94s
[00:14:00] it=36695 colorings=16000 lazy-girth=43929 last: m=135 classes=9 cclen=59 t=96s
[00:14:02] it=37584 colorings=16200 lazy-girth=45068 last: m=108 classes=8 cclen=76 t=98s
[00:14:04] it=38000 colorings=16400 lazy-girth=45471 last: m=117 classes=8 cclen=69 t=99s
[00:14:05] it=38498 colorings=16600 lazy-girth=46212 last: m=108 classes=7 cclen=75 t=101s
[00:14:06] it=38949 colorings=16800 lazy-girth=46864 last: m=99 classes=7 cclen=77 t=102s
[00:14:08] it=39461 colorings=17000 lazy-girth=47658 last: m=108 classes=7 cclen=77 t=104s
[00:14:09] it=39891 colorings=17200 lazy-girth=48129 last: m=108 classes=7 cclen=73 t=105s
[00:14:10] it=40301 colorings=17400 lazy-girth=48465 last: m=108 classes=8 cclen=76 t=106s
[00:14:12] it=40828 colorings=17600 lazy-girth=49280 last: m=108 classes=7 cclen=76 t=108s
[00:14:14] it=41468 colorings=17800 lazy-girth=50381 last: m=99 classes=7 cclen=75 t=109s
[00:14:15] it=41897 colorings=18000 lazy-girth=50953 last: m=108 classes=8 cclen=74 t=111s
[00:14:16] it=42196 colorings=18200 lazy-girth=51112 last: m=108 classes=7 cclen=77 t=111s
[00:14:17] it=42638 colorings=18400 lazy-girth=51609 last: m=108 classes=7 cclen=77 t=113s
[00:14:18] it=43167 colorings=18600 lazy-girth=52246 last: m=108 classes=7 cclen=77 t=114s
[00:14:20] it=43608 colorings=18800 lazy-girth=52718 last: m=108 classes=8 cclen=76 t=115s
[00:14:21] it=44286 colorings=19000 lazy-girth=53789 last: m=108 classes=7 cclen=66 t=117s
[00:14:23] it=44738 colorings=19200 lazy-girth=54331 last: m=108 classes=7 cclen=77 t=118s
[00:14:24] it=45238 colorings=19400 lazy-girth=55029 last: m=108 classes=8 cclen=76 t=120s
[00:14:25] it=45719 colorings=19600 lazy-girth=55579 last: m=117 classes=8 cclen=76 t=121s
[00:14:27] it=46215 colorings=19800 lazy-girth=56303 last: m=108 classes=7 cclen=75 t=122s
[00:14:28] it=46568 colorings=20000 lazy-girth=56724 last: m=99 classes=7 cclen=77 t=123s
[00:14:29] it=47062 colorings=20200 lazy-girth=57483 last: m=108 classes=7 cclen=75 t=125s
[00:14:30] it=47496 colorings=20400 lazy-girth=58009 last: m=108 classes=7 cclen=72 t=126s
[00:14:31] it=47828 colorings=20600 lazy-girth=58281 last: m=108 classes=7 cclen=76 t=127s
[00:14:32] it=48223 colorings=20800 lazy-girth=58669 last: m=108 classes=7 cclen=77 t=128s
[00:14:33] it=48645 colorings=21000 lazy-girth=59112 last: m=108 classes=7 cclen=76 t=129s
[00:14:34] it=49095 colorings=21200 lazy-girth=59666 last: m=108 classes=7 cclen=74 t=130s
[00:14:35] it=49455 colorings=21400 lazy-girth=59948 last: m=99 classes=7 cclen=77 t=131s
[00:14:37] it=49997 colorings=21600 lazy-girth=60694 last: m=117 classes=8 cclen=76 t=133s
[00:14:38] it=50430 colorings=21800 lazy-girth=61109 last: m=117 classes=8 cclen=75 t=134s
[00:14:40] it=51009 colorings=22000 lazy-girth=61936 last: m=108 classes=6 cclen=78 t=135s
[00:14:41] it=51684 colorings=22200 lazy-girth=62789 last: m=117 classes=7 cclen=71 t=137s
[00:14:43] it=52192 colorings=22400 lazy-girth=63336 last: m=108 classes=7 cclen=77 t=139s
[00:14:45] it=52716 colorings=22600 lazy-girth=63968 last: m=108 classes=7 cclen=76 t=140s
[00:14:46] it=53057 colorings=22800 lazy-girth=64197 last: m=99 classes=7 cclen=77 t=141s
[00:14:47] it=53602 colorings=23000 lazy-girth=64767 last: m=108 classes=7 cclen=77 t=143s
[00:14:48] it=54157 colorings=23200 lazy-girth=65442 last: m=108 classes=7 cclen=77 t=144s
[00:14:49] it=54500 colorings=23400 lazy-girth=65687 last: m=99 classes=7 cclen=76 t=145s
[00:14:51] it=55078 colorings=23600 lazy-girth=66374 last: m=108 classes=7 cclen=77 t=147s
[00:14:52] it=55543 colorings=23800 lazy-girth=66823 last: m=108 classes=7 cclen=76 t=148s
[00:14:54] it=56079 colorings=24000 lazy-girth=67312 last: m=108 classes=7 cclen=77 t=150s
[00:14:56] it=56527 colorings=24200 lazy-girth=67709 last: m=108 classes=7 cclen=77 t=151s
[00:14:57] it=56927 colorings=24400 lazy-girth=68038 last: m=108 classes=7 cclen=77 t=152s
[00:14:58] it=57549 colorings=24600 lazy-girth=68721 last: m=99 classes=7 cclen=76 t=154s
[00:14:59] it=57940 colorings=24800 lazy-girth=68979 last: m=99 classes=7 cclen=77 t=155s
[00:15:01] it=58358 colorings=25000 lazy-girth=69265 last: m=108 classes=7 cclen=76 t=156s
[00:15:02] it=58910 colorings=25200 lazy-girth=69816 last: m=108 classes=7 cclen=77 t=158s
[00:15:03] it=59208 colorings=25400 lazy-girth=69998 last: m=99 classes=7 cclen=76 t=159s
[00:15:04] it=59586 colorings=25600 lazy-girth=70210 last: m=108 classes=7 cclen=77 t=160s
[00:15:05] it=60000 colorings=25800 lazy-girth=70513 last: m=108 classes=7 cclen=75 t=161s
[00:15:06] it=60507 colorings=26000 lazy-girth=70962 last: m=108 classes=7 cclen=71 t=162s
[00:15:08] it=61002 colorings=26200 lazy-girth=71364 last: m=108 classes=7 cclen=76 t=164s
[00:15:09] it=61421 colorings=26400 lazy-girth=71834 last: m=108 classes=7 cclen=77 t=165s
[00:15:10] it=61801 colorings=26600 lazy-girth=72193 last: m=108 classes=8 cclen=71 t=166s
[00:15:11] it=62194 colorings=26800 lazy-girth=72534 last: m=108 classes=7 cclen=77 t=167s
[00:15:12] it=62627 colorings=27000 lazy-girth=72933 last: m=108 classes=7 cclen=76 t=168s
[00:15:13] it=63147 colorings=27200 lazy-girth=73386 last: m=108 classes=7 cclen=77 t=169s
[00:15:15] it=63593 colorings=27400 lazy-girth=74018 last: m=108 classes=7 cclen=77 t=170s
[00:15:15] it=63945 colorings=27600 lazy-girth=74331 last: m=108 classes=7 cclen=77 t=171s
[00:15:17] it=64355 colorings=27800 lazy-girth=74871 last: m=108 classes=7 cclen=77 t=172s
[00:15:18] it=64778 colorings=28000 lazy-girth=75371 last: m=108 classes=8 cclen=76 t=174s
[00:15:19] it=65099 colorings=28200 lazy-girth=75652 last: m=108 classes=8 cclen=67 t=174s
[00:15:20] it=65686 colorings=28400 lazy-girth=76494 last: m=108 classes=7 cclen=73 t=176s
[00:15:21] it=66116 colorings=28600 lazy-girth=76932 last: m=108 classes=7 cclen=76 t=177s
[00:15:22] it=66653 colorings=28800 lazy-girth=77586 last: m=108 classes=7 cclen=75 t=178s
[00:15:24] it=67128 colorings=29000 lazy-girth=78171 last: m=117 classes=7 cclen=77 t=179s
[00:15:25] it=67552 colorings=29200 lazy-girth=78688 last: m=108 classes=7 cclen=77 t=180s
[00:15:26] it=67954 colorings=29400 lazy-girth=79072 last: m=108 classes=7 cclen=77 t=181s
[00:15:27] it=68335 colorings=29600 lazy-girth=79431 last: m=108 classes=7 cclen=74 t=182s
[00:15:28] it=68954 colorings=29800 lazy-girth=80315 last: m=99 classes=7 cclen=77 t=184s
[00:15:30] it=69500 colorings=30000 lazy-girth=80996 last: m=108 classes=7 cclen=77 t=186s
[00:15:31] it=69934 colorings=30200 lazy-girth=81404 last: m=108 classes=7 cclen=76 t=187s
[00:15:32] it=70412 colorings=30400 lazy-girth=81949 last: m=108 classes=7 cclen=73 t=188s
[00:15:33] it=70879 colorings=30600 lazy-girth=82404 last: m=108 classes=7 cclen=77 t=189s
[00:15:35] it=71356 colorings=30800 lazy-girth=82884 last: m=108 classes=7 cclen=77 t=190s
[00:15:36] it=71764 colorings=31000 lazy-girth=83202 last: m=108 classes=8 cclen=76 t=191s
[00:15:37] it=72141 colorings=31200 lazy-girth=83473 last: m=108 classes=7 cclen=77 t=192s
[00:15:37] it=72437 colorings=31400 lazy-girth=83610 last: m=99 classes=7 cclen=77 t=193s
[00:15:38] it=72758 colorings=31600 lazy-girth=83848 last: m=108 classes=7 cclen=77 t=194s
[00:15:40] it=73240 colorings=31800 lazy-girth=84364 last: m=108 classes=8 cclen=74 t=195s
[00:15:41] it=73622 colorings=32000 lazy-girth=84700 last: m=108 classes=7 cclen=77 t=196s
[00:15:42] it=74183 colorings=32200 lazy-girth=85339 last: m=108 classes=7 cclen=77 t=198s
[00:15:43] it=74613 colorings=32400 lazy-girth=85740 last: m=99 classes=7 cclen=77 t=199s
[00:15:44] it=74997 colorings=32600 lazy-girth=86094 last: m=108 classes=7 cclen=45 t=200s
[00:15:45] it=75452 colorings=32800 lazy-girth=86538 last: m=108 classes=7 cclen=77 t=201s
[00:15:46] it=75730 colorings=33000 lazy-girth=86650 last: m=108 classes=7 cclen=77 t=202s
[00:15:47] it=76131 colorings=33200 lazy-girth=87007 last: m=108 classes=7 cclen=77 t=203s
[00:15:48] it=76534 colorings=33400 lazy-girth=87341 last: m=99 classes=7 cclen=77 t=204s
[00:15:49] it=76926 colorings=33600 lazy-girth=87671 last: m=108 classes=7 cclen=77 t=205s
[00:15:50] it=77207 colorings=33800 lazy-girth=87785 last: m=108 classes=7 cclen=77 t=206s
[00:15:51] it=77546 colorings=34000 lazy-girth=88012 last: m=108 classes=7 cclen=77 t=207s
[00:15:52] it=77952 colorings=34200 lazy-girth=88346 last: m=108 classes=7 cclen=77 t=208s
[00:15:53] it=78309 colorings=34400 lazy-girth=88599 last: m=108 classes=8 cclen=76 t=209s
[00:15:55] it=78707 colorings=34600 lazy-girth=89180 last: m=135 classes=9 cclen=72 t=210s
[00:15:56] it=79168 colorings=34800 lazy-girth=89795 last: m=108 classes=7 cclen=77 t=212s
[00:15:57] it=79583 colorings=35000 lazy-girth=90232 last: m=117 classes=8 cclen=61 t=213s
[00:16:00] it=80112 colorings=35200 lazy-girth=90855 last: m=117 classes=8 cclen=72 t=216s
[00:16:01] it=80451 colorings=35400 lazy-girth=91166 last: m=99 classes=7 cclen=77 t=217s
[00:16:02] it=80927 colorings=35600 lazy-girth=91788 last: m=108 classes=7 cclen=76 t=218s
[00:16:04] it=81444 colorings=35800 lazy-girth=92477 last: m=108 classes=7 cclen=76 t=220s
[00:16:05] it=81844 colorings=36000 lazy-girth=92856 last: m=108 classes=7 cclen=77 t=221s
[00:16:06] it=82331 colorings=36200 lazy-girth=93469 last: m=108 classes=7 cclen=71 t=222s
[00:16:08] it=82823 colorings=36400 lazy-girth=94107 last: m=135 classes=9 cclen=58 t=223s
[00:16:09] it=83265 colorings=36600 lazy-girth=94613 last: m=108 classes=7 cclen=77 t=224s
[00:16:10] it=83656 colorings=36800 lazy-girth=94973 last: m=108 classes=7 cclen=66 t=225s
[00:16:11] it=84170 colorings=37000 lazy-girth=95601 last: m=108 classes=7 cclen=74 t=227s
[00:16:12] it=84631 colorings=37200 lazy-girth=96040 last: m=108 classes=7 cclen=57 t=228s
[00:16:13] it=85064 colorings=37400 lazy-girth=96422 last: m=99 classes=7 cclen=77 t=229s
[00:16:14] it=85429 colorings=37600 lazy-girth=96702 last: m=108 classes=7 cclen=77 t=230s
[00:16:15] it=85760 colorings=37800 lazy-girth=96896 last: m=108 classes=8 cclen=76 t=231s
[00:16:16] it=86211 colorings=38000 lazy-girth=97404 last: m=108 classes=7 cclen=76 t=232s
[00:16:18] it=86741 colorings=38200 lazy-girth=98109 last: m=108 classes=7 cclen=77 t=233s
[00:16:19] it=87319 colorings=38400 lazy-girth=98881 last: m=108 classes=8 cclen=76 t=235s
[00:16:21] it=87787 colorings=38600 lazy-girth=99409 last: m=99 classes=7 cclen=76 t=236s
[00:16:22] it=88257 colorings=38800 lazy-girth=99956 last: m=108 classes=8 cclen=72 t=238s
[00:16:24] it=88760 colorings=39000 lazy-girth=100561 last: m=108 classes=8 cclen=76 t=239s
[00:16:25] it=89203 colorings=39200 lazy-girth=101037 last: m=108 classes=7 cclen=77 t=241s
[00:16:26] it=89516 colorings=39400 lazy-girth=101263 last: m=108 classes=7 cclen=75 t=241s
[00:16:27] it=89989 colorings=39600 lazy-girth=101776 last: m=99 classes=7 cclen=77 t=243s
[00:16:28] it=90360 colorings=39800 lazy-girth=102060 last: m=108 classes=7 cclen=76 t=244s
[00:16:29] it=90721 colorings=40000 lazy-girth=102353 last: m=99 classes=7 cclen=77 t=244s
[00:16:30] it=91061 colorings=40200 lazy-girth=102583 last: m=108 classes=7 cclen=75 t=245s
[00:16:30] it=91395 colorings=40400 lazy-girth=102810 last: m=99 classes=7 cclen=77 t=246s
[00:16:32] it=91904 colorings=40600 lazy-girth=103275 last: m=126 classes=8 cclen=64 t=248s
[00:16:33] it=92333 colorings=40800 lazy-girth=103631 last: m=108 classes=7 cclen=77 t=249s
[00:16:35] it=92859 colorings=41000 lazy-girth=104228 last: m=108 classes=7 cclen=77 t=250s
[00:16:36] it=93239 colorings=41200 lazy-girth=104585 last: m=99 classes=7 cclen=77 t=252s
[00:16:37] it=93685 colorings=41400 lazy-girth=105098 last: m=99 classes=7 cclen=72 t=253s
[00:16:38] it=94103 colorings=41600 lazy-girth=105560 last: m=99 classes=7 cclen=76 t=254s
[00:16:39] it=94433 colorings=41800 lazy-girth=105856 last: m=108 classes=8 cclen=76 t=255s
[00:16:40] it=94770 colorings=42000 lazy-girth=106167 last: m=108 classes=7 cclen=77 t=256s
[00:16:41] it=95081 colorings=42200 lazy-girth=106362 last: m=108 classes=8 cclen=72 t=256s
[00:16:42] it=95404 colorings=42400 lazy-girth=106547 last: m=108 classes=7 cclen=75 t=257s
[00:16:42] it=95694 colorings=42600 lazy-girth=106703 last: m=108 classes=8 cclen=72 t=258s
[00:16:43] it=96097 colorings=42800 lazy-girth=107005 last: m=108 classes=7 cclen=76 t=259s
[00:16:44] it=96452 colorings=43000 lazy-girth=107288 last: m=108 classes=7 cclen=76 t=260s
[00:16:45] it=96842 colorings=43200 lazy-girth=107672 last: m=108 classes=7 cclen=76 t=261s
[00:16:46] it=97318 colorings=43400 lazy-girth=108274 last: m=108 classes=7 cclen=75 t=262s
[00:16:47] it=97786 colorings=43600 lazy-girth=108851 last: m=117 classes=7 cclen=69 t=263s
[00:16:49] it=98326 colorings=43800 lazy-girth=109580 last: m=117 classes=7 cclen=76 t=265s
[00:16:51] it=98855 colorings=44000 lazy-girth=110294 last: m=135 classes=9 cclen=74 t=266s
[00:16:52] it=99293 colorings=44200 lazy-girth=110736 last: m=99 classes=7 cclen=69 t=267s
[00:16:53] it=99840 colorings=44400 lazy-girth=111352 last: m=108 classes=7 cclen=75 t=269s
[00:16:54] it=100269 colorings=44600 lazy-girth=111742 last: m=108 classes=7 cclen=77 t=270s
[00:16:55] it=100710 colorings=44800 lazy-girth=112125 last: m=108 classes=7 cclen=77 t=271s
[00:16:56] it=101067 colorings=45000 lazy-girth=112380 last: m=108 classes=7 cclen=76 t=272s
[00:16:57] it=101492 colorings=45200 lazy-girth=112737 last: m=108 classes=7 cclen=77 t=273s
[00:16:58] it=101898 colorings=45400 lazy-girth=113130 last: m=108 classes=7 cclen=74 t=274s
[00:16:59] it=102434 colorings=45600 lazy-girth=113744 last: m=108 classes=8 cclen=75 t=275s
[00:17:00] it=102809 colorings=45800 lazy-girth=114037 last: m=99 classes=7 cclen=74 t=276s
[00:17:01] it=103189 colorings=46000 lazy-girth=114342 last: m=108 classes=7 cclen=77 t=277s
[00:17:02] it=103486 colorings=46200 lazy-girth=114469 last: m=108 classes=7 cclen=77 t=278s
[00:17:03] it=103934 colorings=46400 lazy-girth=114869 last: m=99 classes=7 cclen=71 t=279s
[00:17:04] it=104279 colorings=46600 lazy-girth=115079 last: m=99 classes=7 cclen=77 t=280s
[00:17:05] it=104671 colorings=46800 lazy-girth=115387 last: m=108 classes=7 cclen=73 t=281s
[00:17:06] it=105073 colorings=47000 lazy-girth=115781 last: m=108 classes=7 cclen=76 t=282s
[00:17:07] it=105441 colorings=47200 lazy-girth=116058 last: m=108 classes=7 cclen=77 t=283s
[00:17:09] it=106030 colorings=47400 lazy-girth=116767 last: m=108 classes=7 cclen=65 t=285s
[00:17:11] it=106679 colorings=47600 lazy-girth=117798 last: m=108 classes=8 cclen=76 t=287s
[00:17:13] it=107247 colorings=47800 lazy-girth=118491 last: m=108 classes=7 cclen=71 t=289s
[00:17:14] it=107627 colorings=48000 lazy-girth=118802 last: m=99 classes=7 cclen=77 t=290s
[00:17:15] it=108098 colorings=48200 lazy-girth=119349 last: m=108 classes=8 cclen=76 t=291s
[00:17:16] it=108548 colorings=48400 lazy-girth=119844 last: m=99 classes=7 cclen=76 t=292s
[00:17:18] it=109000 colorings=48600 lazy-girth=120299 last: m=99 classes=7 cclen=77 t=293s
[00:17:20] it=109385 colorings=48800 lazy-girth=120652 last: m=108 classes=7 cclen=77 t=296s
[00:17:22] it=109904 colorings=49000 lazy-girth=121210 last: m=99 classes=7 cclen=77 t=297s
[00:17:22] it=110282 colorings=49200 lazy-girth=121500 last: m=108 classes=7 cclen=77 t=298s
[00:17:23] it=110636 colorings=49400 lazy-girth=121734 last: m=108 classes=7 cclen=77 t=299s
[00:17:24] it=110989 colorings=49600 lazy-girth=121988 last: m=108 classes=8 cclen=74 t=300s
[00:17:26] it=111370 colorings=49800 lazy-girth=122332 last: m=108 classes=7 cclen=77 t=301s
[00:17:27] it=111894 colorings=50000 lazy-girth=122920 last: m=108 classes=7 cclen=77 t=303s
[00:17:28] it=112410 colorings=50200 lazy-girth=123538 last: m=108 classes=7 cclen=76 t=304s
[00:17:29] it=112825 colorings=50400 lazy-girth=124010 last: m=108 classes=7 cclen=77 t=305s
[00:17:31] it=113298 colorings=50600 lazy-girth=124517 last: m=108 classes=7 cclen=75 t=307s
[00:17:32] it=113731 colorings=50800 lazy-girth=124939 last: m=99 classes=7 cclen=76 t=308s
[00:17:33] it=114163 colorings=51000 lazy-girth=125361 last: m=108 classes=8 cclen=75 t=309s
[00:17:35] it=114630 colorings=51200 lazy-girth=125866 last: m=108 classes=7 cclen=77 t=310s
[00:17:36] it=115038 colorings=51400 lazy-girth=126209 last: m=108 classes=7 cclen=73 t=312s
[00:17:37] it=115364 colorings=51600 lazy-girth=126451 last: m=108 classes=7 cclen=77 t=312s
[00:17:38] it=115791 colorings=51800 lazy-girth=126833 last: m=108 classes=7 cclen=73 t=314s
[00:17:39] it=116168 colorings=52000 lazy-girth=127172 last: m=108 classes=7 cclen=76 t=315s
[00:17:40] it=116535 colorings=52200 lazy-girth=127461 last: m=108 classes=7 cclen=77 t=316s
[00:17:42] it=117027 colorings=52400 lazy-girth=127987 last: m=108 classes=7 cclen=77 t=318s
[00:17:43] it=117555 colorings=52600 lazy-girth=128587 last: m=108 classes=7 cclen=77 t=319s
[00:17:44] it=117864 colorings=52800 lazy-girth=128755 last: m=99 classes=7 cclen=77 t=320s
[00:17:45] it=118210 colorings=53000 lazy-girth=128956 last: m=108 classes=7 cclen=77 t=321s
[00:17:46] it=118503 colorings=53200 lazy-girth=129094 last: m=108 classes=7 cclen=73 t=321s
[00:17:47] it=118978 colorings=53400 lazy-girth=129678 last: m=99 classes=7 cclen=77 t=323s
[00:17:48] it=119505 colorings=53600 lazy-girth=130348 last: m=108 classes=7 cclen=71 t=324s
[00:17:50] it=120016 colorings=53800 lazy-girth=130988 last: m=99 classes=7 cclen=76 t=325s
[00:17:50] it=120381 colorings=54000 lazy-girth=131260 last: m=99 classes=7 cclen=77 t=326s
[00:17:51] it=120661 colorings=54200 lazy-girth=131383 last: m=108 classes=7 cclen=76 t=327s
[00:17:52] it=121054 colorings=54400 lazy-girth=131745 last: m=99 classes=7 cclen=77 t=328s
[00:17:53] it=121415 colorings=54600 lazy-girth=132066 last: m=99 classes=7 cclen=77 t=329s
[00:17:55] it=121970 colorings=54800 lazy-girth=132724 last: m=99 classes=7 cclen=77 t=330s
[00:17:56] it=122388 colorings=55000 lazy-girth=133128 last: m=99 classes=7 cclen=77 t=331s
[00:17:57] it=123017 colorings=55200 lazy-girth=133924 last: m=108 classes=8 cclen=74 t=333s
[00:17:59] it=123555 colorings=55400 lazy-girth=134510 last: m=108 classes=7 cclen=77 t=335s
[00:18:00] it=124046 colorings=55600 lazy-girth=135074 last: m=108 classes=8 cclen=76 t=336s
[00:18:01] it=124423 colorings=55800 lazy-girth=135380 last: m=108 classes=8 cclen=75 t=337s
[00:18:02] it=124787 colorings=56000 lazy-girth=135658 last: m=108 classes=7 cclen=77 t=338s
[00:18:04] it=125287 colorings=56200 lazy-girth=136156 last: m=108 classes=7 cclen=77 t=340s
[00:18:05] it=125706 colorings=56400 lazy-girth=136544 last: m=108 classes=8 cclen=73 t=341s
[00:18:06] it=126038 colorings=56600 lazy-girth=136779 last: m=108 classes=8 cclen=76 t=342s
[00:18:07] it=126506 colorings=56800 lazy-girth=137289 last: m=108 classes=7 cclen=77 t=343s
[00:18:08] it=126946 colorings=57000 lazy-girth=137693 last: m=99 classes=7 cclen=77 t=344s
[00:18:10] it=127391 colorings=57200 lazy-girth=138028 last: m=108 classes=7 cclen=70 t=345s
[00:18:11] it=127798 colorings=57400 lazy-girth=138384 last: m=108 classes=7 cclen=77 t=346s
[00:18:12] it=128402 colorings=57600 lazy-girth=139191 last: m=108 classes=7 cclen=59 t=348s
[00:18:14] it=128818 colorings=57800 lazy-girth=139623 last: m=99 classes=7 cclen=75 t=349s
[00:18:15] it=129196 colorings=58000 lazy-girth=139907 last: m=108 classes=7 cclen=73 t=350s
[00:18:16] it=129597 colorings=58200 lazy-girth=140204 last: m=99 classes=7 cclen=77 t=351s
[00:18:17] it=130062 colorings=58400 lazy-girth=140622 last: m=108 classes=8 cclen=75 t=353s
[00:18:18] it=130528 colorings=58600 lazy-girth=141120 last: m=99 classes=7 cclen=77 t=354s
[00:18:20] it=131013 colorings=58800 lazy-girth=141690 last: m=108 classes=8 cclen=75 t=355s
[00:18:21] it=131453 colorings=59000 lazy-girth=142164 last: m=108 classes=7 cclen=77 t=356s
[00:18:22] it=131847 colorings=59200 lazy-girth=142507 last: m=108 classes=7 cclen=74 t=357s
[00:18:23] it=132282 colorings=59400 lazy-girth=142969 last: m=108 classes=7 cclen=75 t=358s
[00:18:24] it=132747 colorings=59600 lazy-girth=143478 last: m=108 classes=7 cclen=77 t=359s
[00:18:25] it=133310 colorings=59800 lazy-girth=144101 last: m=99 classes=7 cclen=77 t=361s
[00:18:26] it=133633 colorings=60000 lazy-girth=144298 last: m=108 classes=7 cclen=76 t=361s
[00:18:27] it=134033 colorings=60200 lazy-girth=144693 last: m=108 classes=7 cclen=77 t=363s
[00:18:28] it=134467 colorings=60400 lazy-girth=145106 last: m=108 classes=8 cclen=67 t=364s
[00:18:28] it=134763 colorings=60600 lazy-girth=145248 last: m=99 classes=7 cclen=77 t=364s
[00:18:29] it=135101 colorings=60800 lazy-girth=145487 last: m=99 classes=7 cclen=77 t=365s
[00:18:30] it=135465 colorings=61000 lazy-girth=145746 last: m=108 classes=8 cclen=74 t=366s
[00:18:31] it=135886 colorings=61200 lazy-girth=146096 last: m=108 classes=8 cclen=75 t=367s
[00:18:33] it=136343 colorings=61400 lazy-girth=146513 last: m=108 classes=7 cclen=77 t=368s
[00:18:34] it=136743 colorings=61600 lazy-girth=146856 last: m=99 classes=7 cclen=76 t=369s
[00:18:35] it=137169 colorings=61800 lazy-girth=147207 last: m=99 classes=7 cclen=76 t=370s
[00:18:36] it=137651 colorings=62000 lazy-girth=147632 last: m=99 classes=7 cclen=75 t=372s
[00:18:37] it=138178 colorings=62200 lazy-girth=148182 last: m=108 classes=7 cclen=76 t=373s
[00:18:38] it=138561 colorings=62400 lazy-girth=148474 last: m=99 classes=7 cclen=77 t=374s
[00:18:39] it=138860 colorings=62600 lazy-girth=148620 last: m=108 classes=7 cclen=75 t=375s
[00:18:40] it=139300 colorings=62800 lazy-girth=148958 last: m=108 classes=7 cclen=76 t=376s
[00:18:41] it=139716 colorings=63000 lazy-girth=149339 last: m=108 classes=7 cclen=77 t=377s
[00:18:42] it=140072 colorings=63200 lazy-girth=149569 last: m=99 classes=7 cclen=76 t=378s
[00:18:44] it=140468 colorings=63400 lazy-girth=149842 last: m=108 classes=8 cclen=75 t=379s
[00:18:45] it=140928 colorings=63600 lazy-girth=150276 last: m=108 classes=7 cclen=76 t=381s
[00:18:46] it=141355 colorings=63800 lazy-girth=150624 last: m=108 classes=7 cclen=77 t=382s
[00:18:47] it=141725 colorings=64000 lazy-girth=150918 last: m=99 classes=7 cclen=76 t=383s
[00:18:48] it=142061 colorings=64200 lazy-girth=151149 last: m=99 classes=7 cclen=71 t=384s
[00:18:49] it=142414 colorings=64400 lazy-girth=151377 last: m=108 classes=7 cclen=77 t=385s
[00:18:50] it=142770 colorings=64600 lazy-girth=151611 last: m=108 classes=8 cclen=75 t=386s
[00:18:51] it=143061 colorings=64800 lazy-girth=151744 last: m=108 classes=8 cclen=76 t=386s
[00:18:52] it=143466 colorings=65000 lazy-girth=152070 last: m=99 classes=7 cclen=77 t=387s
[00:18:53] it=143879 colorings=65200 lazy-girth=152470 last: m=108 classes=7 cclen=75 t=388s
[00:18:54] it=144293 colorings=65400 lazy-girth=152822 last: m=108 classes=7 cclen=77 t=389s
[00:18:57] it=144706 colorings=65600 lazy-girth=153136 last: m=108 classes=8 cclen=74 t=392s
[00:18:58] it=145066 colorings=65800 lazy-girth=153360 last: m=108 classes=7 cclen=77 t=393s
[00:18:58] it=145389 colorings=66000 lazy-girth=153545 last: m=108 classes=8 cclen=75 t=394s
[00:18:59] it=145715 colorings=66200 lazy-girth=153745 last: m=108 classes=8 cclen=74 t=395s
[00:19:00] it=146125 colorings=66400 lazy-girth=154033 last: m=108 classes=7 cclen=76 t=396s
[00:19:01] it=146506 colorings=66600 lazy-girth=154300 last: m=108 classes=7 cclen=77 t=397s
[00:19:02] it=146763 colorings=66800 lazy-girth=154413 last: m=108 classes=8 cclen=75 t=397s
[00:19:02] it=147054 colorings=67000 lazy-girth=154567 last: m=108 classes=7 cclen=77 t=398s
[00:19:03] it=147311 colorings=67200 lazy-girth=154663 last: m=108 classes=8 cclen=74 t=399s
[00:19:04] it=147546 colorings=67400 lazy-girth=154731 last: m=108 classes=8 cclen=74 t=400s
[00:19:05] it=147896 colorings=67600 lazy-girth=154975 last: m=99 classes=7 cclen=77 t=401s
[00:19:06] it=148285 colorings=67800 lazy-girth=155235 last: m=99 classes=7 cclen=73 t=402s
[00:19:07] it=148662 colorings=68000 lazy-girth=155488 last: m=108 classes=7 cclen=76 t=403s
[00:19:08] it=149080 colorings=68200 lazy-girth=155823 last: m=99 classes=7 cclen=76 t=404s
[00:19:10] it=149599 colorings=68400 lazy-girth=156453 last: m=108 classes=8 cclen=75 t=405s
[00:19:11] it=150065 colorings=68600 lazy-girth=156915 last: m=108 classes=7 cclen=76 t=407s
[00:19:12] it=150447 colorings=68800 lazy-girth=157226 last: m=99 classes=7 cclen=77 t=408s
[00:19:13] it=150766 colorings=69000 lazy-girth=157390 last: m=99 classes=7 cclen=73 t=408s
[00:19:13] it=151050 colorings=69200 lazy-girth=157503 last: m=108 classes=7 cclen=74 t=409s
[00:19:14] it=151330 colorings=69400 lazy-girth=157602 last: m=108 classes=7 cclen=73 t=410s
[00:19:15] it=151766 colorings=69600 lazy-girth=157932 last: m=99 classes=7 cclen=76 t=411s
[00:19:17] it=152175 colorings=69800 lazy-girth=158248 last: m=108 classes=7 cclen=77 t=412s
[00:19:18] it=152572 colorings=70000 lazy-girth=158544 last: m=108 classes=7 cclen=76 t=413s
[00:19:19] it=152981 colorings=70200 lazy-girth=158833 last: m=99 classes=7 cclen=77 t=415s
[00:19:20] it=153308 colorings=70400 lazy-girth=158989 last: m=108 classes=8 cclen=76 t=415s
[00:19:21] it=153722 colorings=70600 lazy-girth=159286 last: m=99 classes=7 cclen=75 t=417s
[00:19:22] it=154132 colorings=70800 lazy-girth=159617 last: m=108 classes=7 cclen=77 t=418s
[00:19:23] it=154501 colorings=71000 lazy-girth=159881 last: m=99 classes=7 cclen=77 t=419s
[00:19:24] it=154784 colorings=71200 lazy-girth=159989 last: m=99 classes=7 cclen=77 t=420s
[00:19:25] it=155092 colorings=71400 lazy-girth=160134 last: m=99 classes=7 cclen=74 t=420s
[00:19:26] it=155440 colorings=71600 lazy-girth=160336 last: m=99 classes=7 cclen=75 t=422s
[00:19:27] it=155774 colorings=71800 lazy-girth=160511 last: m=108 classes=7 cclen=76 t=423s
[00:19:28] it=156071 colorings=72000 lazy-girth=160621 last: m=99 classes=7 cclen=76 t=423s
[00:19:29] it=156370 colorings=72200 lazy-girth=160762 last: m=108 classes=7 cclen=74 t=424s
[00:19:30] it=156654 colorings=72400 lazy-girth=160887 last: m=108 classes=7 cclen=77 t=426s
[00:19:31] it=156995 colorings=72600 lazy-girth=161187 last: m=108 classes=7 cclen=76 t=427s
[00:19:32] it=157309 colorings=72800 lazy-girth=161445 last: m=108 classes=7 cclen=77 t=428s
[00:19:33] it=157661 colorings=73000 lazy-girth=161746 last: m=108 classes=7 cclen=77 t=429s
[00:19:34] it=158088 colorings=73200 lazy-girth=162076 last: m=99 classes=7 cclen=73 t=430s
[00:19:35] it=158383 colorings=73400 lazy-girth=162245 last: m=108 classes=7 cclen=76 t=431s
[00:19:37] it=158827 colorings=73600 lazy-girth=162654 last: m=108 classes=7 cclen=77 t=432s
[00:19:38] it=159255 colorings=73800 lazy-girth=163033 last: m=108 classes=7 cclen=75 t=433s
[00:19:39] it=159606 colorings=74000 lazy-girth=163272 last: m=108 classes=7 cclen=76 t=434s
[00:19:40] it=159999 colorings=74200 lazy-girth=163602 last: m=99 classes=7 cclen=76 t=436s
[00:19:41] it=160355 colorings=74400 lazy-girth=163881 last: m=108 classes=7 cclen=77 t=437s
[00:19:42] it=160774 colorings=74600 lazy-girth=164192 last: m=108 classes=7 cclen=76 t=438s
[00:19:43] it=161195 colorings=74800 lazy-girth=164510 last: m=108 classes=7 cclen=77 t=439s
[00:19:45] it=161592 colorings=75000 lazy-girth=164837 last: m=108 classes=7 cclen=77 t=441s
[00:19:46] it=161896 colorings=75200 lazy-girth=164987 last: m=108 classes=7 cclen=76 t=442s
[00:19:47] it=162231 colorings=75400 lazy-girth=165194 last: m=99 classes=7 cclen=77 t=443s
[00:19:48] it=162655 colorings=75600 lazy-girth=165671 last: m=108 classes=8 cclen=74 t=444s
[00:19:50] it=163132 colorings=75800 lazy-girth=166143 last: m=108 classes=8 cclen=76 t=445s
[00:19:50] it=163452 colorings=76000 lazy-girth=166338 last: m=108 classes=7 cclen=77 t=446s
[00:19:52] it=163917 colorings=76200 lazy-girth=166768 last: m=108 classes=8 cclen=76 t=448s
[00:19:53] it=164329 colorings=76400 lazy-girth=167196 last: m=108 classes=7 cclen=76 t=449s
[00:19:54] it=164728 colorings=76600 lazy-girth=167486 last: m=108 classes=7 cclen=77 t=450s
[00:19:56] it=165150 colorings=76800 lazy-girth=167852 last: m=108 classes=7 cclen=77 t=451s
[00:19:57] it=165518 colorings=77000 lazy-girth=168152 last: m=108 classes=8 cclen=76 t=453s
[00:19:58] it=165879 colorings=77200 lazy-girth=168442 last: m=108 classes=7 cclen=66 t=454s
[00:19:59] it=166262 colorings=77400 lazy-girth=168845 last: m=108 classes=7 cclen=77 t=455s
[00:20:01] it=166670 colorings=77600 lazy-girth=169248 last: m=108 classes=7 cclen=77 t=456s
[00:20:02] it=166968 colorings=77800 lazy-girth=169454 last: m=108 classes=7 cclen=76 t=457s
[00:20:03] it=167372 colorings=78000 lazy-girth=169894 last: m=108 classes=7 cclen=76 t=459s
[00:20:04] it=167635 colorings=78200 lazy-girth=170032 last: m=108 classes=7 cclen=77 t=459s
[00:20:05] it=167994 colorings=78400 lazy-girth=170359 last: m=99 classes=7 cclen=77 t=460s
[00:20:06] it=168459 colorings=78600 lazy-girth=170870 last: m=108 classes=7 cclen=76 t=462s
[00:20:07] it=168760 colorings=78800 lazy-girth=171054 last: m=108 classes=7 cclen=76 t=463s
[00:20:08] it=169080 colorings=79000 lazy-girth=171260 last: m=108 classes=7 cclen=76 t=464s
[00:20:09] it=169409 colorings=79200 lazy-girth=171499 last: m=108 classes=7 cclen=76 t=464s
[00:20:10] it=169744 colorings=79400 lazy-girth=171772 last: m=108 classes=7 cclen=77 t=465s
[00:20:11] it=170058 colorings=79600 lazy-girth=171960 last: m=108 classes=7 cclen=73 t=466s
[00:20:12] it=170415 colorings=79800 lazy-girth=172257 last: m=108 classes=8 cclen=72 t=468s
[00:20:14] it=170885 colorings=80000 lazy-girth=172692 last: m=108 classes=7 cclen=76 t=469s
[00:20:15] it=171336 colorings=80200 lazy-girth=173101 last: m=108 classes=7 cclen=57 t=471s
[00:20:16] it=171751 colorings=80400 lazy-girth=173468 last: m=108 classes=7 cclen=74 t=472s
[00:20:17] it=172125 colorings=80600 lazy-girth=173770 last: m=108 classes=7 cclen=77 t=473s
[00:20:18] it=172486 colorings=80800 lazy-girth=174017 last: m=108 classes=8 cclen=74 t=474s
[00:20:19] it=172893 colorings=81000 lazy-girth=174353 last: m=99 classes=7 cclen=76 t=475s
[00:20:20] it=173272 colorings=81200 lazy-girth=174658 last: m=108 classes=7 cclen=71 t=476s
[00:20:21] it=173606 colorings=81400 lazy-girth=174908 last: m=108 classes=8 cclen=76 t=477s
[00:20:22] it=173885 colorings=81600 lazy-girth=175053 last: m=99 classes=7 cclen=76 t=478s
[00:20:23] it=174238 colorings=81800 lazy-girth=175281 last: m=99 classes=7 cclen=76 t=479s
[00:20:28] it=174764 colorings=82000 lazy-girth=175888 last: m=108 classes=7 cclen=75 t=484s
[00:20:29] it=175038 colorings=82200 lazy-girth=176042 last: m=99 classes=7 cclen=77 t=485s
[00:20:30] it=175319 colorings=82400 lazy-girth=176195 last: m=108 classes=7 cclen=65 t=486s
[00:20:31] it=175815 colorings=82600 lazy-girth=176675 last: m=99 classes=7 cclen=77 t=487s
[00:20:32] it=176113 colorings=82800 lazy-girth=176814 last: m=108 classes=7 cclen=74 t=488s
[00:20:33] it=176476 colorings=83000 lazy-girth=177110 last: m=108 classes=7 cclen=77 t=489s
[00:20:34] it=176835 colorings=83200 lazy-girth=177358 last: m=99 classes=7 cclen=76 t=490s
[00:20:35] it=177104 colorings=83400 lazy-girth=177492 last: m=108 classes=7 cclen=71 t=491s
[00:20:36] it=177524 colorings=83600 lazy-girth=177819 last: m=99 classes=7 cclen=75 t=492s
[00:20:37] it=177840 colorings=83800 lazy-girth=177979 last: m=99 classes=7 cclen=77 t=493s
[00:20:38] it=178229 colorings=84000 lazy-girth=178244 last: m=99 classes=7 cclen=76 t=494s
[00:20:40] it=178602 colorings=84200 lazy-girth=178506 last: m=108 classes=7 cclen=77 t=495s
[00:20:41] it=178965 colorings=84400 lazy-girth=178759 last: m=108 classes=7 cclen=77 t=496s
[00:20:41] it=179293 colorings=84600 lazy-girth=178930 last: m=108 classes=7 cclen=74 t=497s
[00:20:42] it=179641 colorings=84800 lazy-girth=179174 last: m=108 classes=7 cclen=76 t=498s
[00:20:43] it=179937 colorings=85000 lazy-girth=179353 last: m=99 classes=7 cclen=76 t=499s
[00:20:44] it=180300 colorings=85200 lazy-girth=179615 last: m=108 classes=7 cclen=76 t=500s
[00:20:46] it=180673 colorings=85400 lazy-girth=179912 last: m=108 classes=7 cclen=74 t=501s
[00:20:47] it=180986 colorings=85600 lazy-girth=180086 last: m=108 classes=7 cclen=74 t=502s
[00:20:48] it=181431 colorings=85800 lazy-girth=180534 last: m=99 classes=7 cclen=74 t=504s
[00:20:49] it=181710 colorings=86000 lazy-girth=180673 last: m=108 classes=7 cclen=76 t=505s
[00:20:50] it=182092 colorings=86200 lazy-girth=181001 last: m=108 classes=7 cclen=76 t=506s
[00:20:52] it=182495 colorings=86400 lazy-girth=181314 last: m=108 classes=7 cclen=75 t=507s
[00:20:53] it=182848 colorings=86600 lazy-girth=181562 last: m=108 classes=7 cclen=77 t=508s
[00:20:54] it=183178 colorings=86800 lazy-girth=181743 last: m=108 classes=7 cclen=76 t=509s
[00:20:56] it=183765 colorings=87000 lazy-girth=182368 last: m=108 classes=7 cclen=76 t=512s
[00:20:58] it=184275 colorings=87200 lazy-girth=182885 last: m=108 classes=7 cclen=76 t=513s
[00:20:59] it=184738 colorings=87400 lazy-girth=183314 last: m=108 classes=7 cclen=75 t=515s
[00:21:01] it=185122 colorings=87600 lazy-girth=183647 last: m=108 classes=7 cclen=77 t=516s
[00:21:02] it=185575 colorings=87800 lazy-girth=184049 last: m=99 classes=7 cclen=77 t=518s
[00:21:04] it=185957 colorings=88000 lazy-girth=184363 last: m=99 classes=7 cclen=77 t=520s
[00:21:05] it=186298 colorings=88200 lazy-girth=184599 last: m=108 classes=8 cclen=74 t=520s
[00:21:06] it=186656 colorings=88400 lazy-girth=184889 last: m=99 classes=7 cclen=76 t=522s
[00:21:07] it=186937 colorings=88600 lazy-girth=185017 last: m=108 classes=7 cclen=74 t=522s
[00:21:09] it=187492 colorings=88800 lazy-girth=185539 last: m=108 classes=7 cclen=77 t=525s
[00:21:10] it=187772 colorings=89000 lazy-girth=185688 last: m=108 classes=7 cclen=75 t=525s
[00:21:11] it=188162 colorings=89200 lazy-girth=186006 last: m=99 classes=7 cclen=77 t=527s
[00:21:12] it=188501 colorings=89400 lazy-girth=186209 last: m=108 classes=7 cclen=76 t=528s
[00:21:13] it=188870 colorings=89600 lazy-girth=186481 last: m=108 classes=7 cclen=73 t=529s
[00:21:14] it=189163 colorings=89800 lazy-girth=186620 last: m=108 classes=7 cclen=77 t=530s
[00:21:15] it=189460 colorings=90000 lazy-girth=186762 last: m=108 classes=8 cclen=75 t=531s
[00:21:17] it=189869 colorings=90200 lazy-girth=187083 last: m=108 classes=7 cclen=76 t=532s
[00:21:18] it=190157 colorings=90400 lazy-girth=187212 last: m=108 classes=7 cclen=77 t=533s
[00:21:19] it=190572 colorings=90600 lazy-girth=187548 last: m=108 classes=7 cclen=75 t=535s
[00:21:20] it=190935 colorings=90800 lazy-girth=187808 last: m=108 classes=7 cclen=70 t=536s
[00:21:21] it=191241 colorings=91000 lazy-girth=187964 last: m=108 classes=7 cclen=70 t=537s
[00:21:22] it=191610 colorings=91200 lazy-girth=188232 last: m=108 classes=7 cclen=72 t=538s
[00:21:23] it=191987 colorings=91400 lazy-girth=188544 last: m=108 classes=7 cclen=77 t=539s
[00:21:24] it=192326 colorings=91600 lazy-girth=188785 last: m=108 classes=8 cclen=76 t=540s
[00:21:26] it=192786 colorings=91800 lazy-girth=189232 last: m=108 classes=7 cclen=74 t=542s
[00:21:27] it=193160 colorings=92000 lazy-girth=189518 last: m=99 classes=7 cclen=74 t=543s
[00:21:29] it=193570 colorings=92200 lazy-girth=189864 last: m=108 classes=7 cclen=77 t=544s
[00:21:30] it=193874 colorings=92400 lazy-girth=190018 last: m=108 classes=7 cclen=76 t=545s
[00:21:31] it=194177 colorings=92600 lazy-girth=190180 last: m=108 classes=8 cclen=72 t=546s
[00:21:32] it=194522 colorings=92800 lazy-girth=190378 last: m=108 classes=7 cclen=76 t=548s
[00:21:33] it=194811 colorings=93000 lazy-girth=190508 last: m=108 classes=8 cclen=75 t=548s
[00:21:34] it=195175 colorings=93200 lazy-girth=190778 last: m=108 classes=7 cclen=77 t=550s
[00:21:36] it=195581 colorings=93400 lazy-girth=191127 last: m=108 classes=7 cclen=75 t=552s
[00:21:38] it=195961 colorings=93600 lazy-girth=191438 last: m=99 classes=7 cclen=76 t=553s
[00:21:39] it=196309 colorings=93800 lazy-girth=191688 last: m=99 classes=7 cclen=77 t=555s
[00:21:40] it=196645 colorings=94000 lazy-girth=191925 last: m=108 classes=7 cclen=76 t=556s
[00:21:41] it=197037 colorings=94200 lazy-girth=192225 last: m=99 classes=7 cclen=77 t=557s
[00:21:43] it=197411 colorings=94400 lazy-girth=192515 last: m=99 classes=7 cclen=77 t=559s
[00:21:44] it=197731 colorings=94600 lazy-girth=192706 last: m=108 classes=7 cclen=76 t=560s
[00:21:46] it=198085 colorings=94800 lazy-girth=192948 last: m=108 classes=7 cclen=76 t=561s
[00:21:47] it=198442 colorings=95000 lazy-girth=193169 last: m=108 classes=8 cclen=76 t=563s
[00:21:48] it=198743 colorings=95200 lazy-girth=193298 last: m=108 classes=8 cclen=76 t=563s
[00:21:49] it=199094 colorings=95400 lazy-girth=193514 last: m=99 classes=7 cclen=76 t=565s
[00:21:50] it=199372 colorings=95600 lazy-girth=193641 last: m=108 classes=7 cclen=75 t=566s
[00:21:51] it=199709 colorings=95800 lazy-girth=193828 last: m=108 classes=8 cclen=71 t=567s
[00:21:53] it=200059 colorings=96000 lazy-girth=194045 last: m=108 classes=7 cclen=77 t=568s
[00:21:54] it=200352 colorings=96200 lazy-girth=194172 last: m=108 classes=7 cclen=74 t=570s
[00:21:55] it=200684 colorings=96400 lazy-girth=194365 last: m=99 classes=7 cclen=75 t=571s
[00:21:57] it=201011 colorings=96600 lazy-girth=194549 last: m=108 classes=8 cclen=76 t=572s
[00:21:58] it=201306 colorings=96800 lazy-girth=194716 last: m=108 classes=7 cclen=77 t=574s
[00:21:59] it=201592 colorings=97000 lazy-girth=194875 last: m=99 classes=7 cclen=76 t=575s
[00:22:00] it=201844 colorings=97200 lazy-girth=194960 last: m=108 classes=7 cclen=77 t=576s
[00:22:02] it=202147 colorings=97400 lazy-girth=195126 last: m=108 classes=8 cclen=75 t=577s
[00:22:07] it=202469 colorings=97600 lazy-girth=195312 last: m=108 classes=7 cclen=77 t=583s
[00:22:08] it=202827 colorings=97800 lazy-girth=195528 last: m=99 classes=7 cclen=77 t=584s
[00:22:09] it=203145 colorings=98000 lazy-girth=195699 last: m=108 classes=7 cclen=77 t=585s
[00:22:11] it=203467 colorings=98200 lazy-girth=195892 last: m=108 classes=7 cclen=77 t=586s
[00:22:12] it=203777 colorings=98400 lazy-girth=196054 last: m=108 classes=7 cclen=77 t=587s
[00:22:13] it=204049 colorings=98600 lazy-girth=196144 last: m=108 classes=7 cclen=76 t=588s
[00:22:14] it=204379 colorings=98800 lazy-girth=196323 last: m=108 classes=8 cclen=75 t=590s
[00:22:15] it=204675 colorings=99000 lazy-girth=196464 last: m=108 classes=7 cclen=77 t=591s
[00:22:16] it=204915 colorings=99200 lazy-girth=196525 last: m=108 classes=7 cclen=75 t=592s
[00:22:17] it=205184 colorings=99400 lazy-girth=196623 last: m=108 classes=7 cclen=77 t=593s
[00:22:18] it=205444 colorings=99600 lazy-girth=196704 last: m=99 classes=7 cclen=77 t=594s
[00:22:20] it=205717 colorings=99800 lazy-girth=196823 last: m=99 classes=7 cclen=76 t=596s
[00:22:21] it=206015 colorings=100000 lazy-girth=196965 last: m=99 classes=7 cclen=76 t=597s
[00:22:23] it=206307 colorings=100200 lazy-girth=197090 last: m=108 classes=7 cclen=77 t=599s
[00:22:25] it=206567 colorings=100400 lazy-girth=197171 last: m=108 classes=7 cclen=72 t=600s
[00:22:25] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=206615 colorings=100424 lazy-girth=197203 time=601s


==> anc/search/logs/slice_Z3xD4_r2_g6.log <==
[23:43:27] slice r=2 H=Z3xD4 |H|=24 n=48 classes=52 girth>=6 mindeg>=3
[23:43:27] eager C3/C4 clauses: 16604
[23:43:28] it=491 colorings=200 lazy-girth=714 last: m=96 classes=5 cclen=46 t=0s
[23:43:28] it=937 colorings=400 lazy-girth=1072 last: m=96 classes=4 cclen=48 t=1s
[23:43:28] it=1332 colorings=600 lazy-girth=1429 last: m=96 classes=5 cclen=43 t=1s
[23:43:29] it=1697 colorings=800 lazy-girth=1648 last: m=84 classes=4 cclen=46 t=1s
[23:43:29] it=1996 colorings=1000 lazy-girth=1752 last: m=96 classes=4 cclen=47 t=2s
[23:43:29] it=2311 colorings=1200 lazy-girth=1875 last: m=84 classes=4 cclen=48 t=2s
[23:43:29] it=2596 colorings=1400 lazy-girth=1960 last: m=84 classes=4 cclen=47 t=2s
[23:43:30] it=3065 colorings=1600 lazy-girth=2487 last: m=84 classes=4 cclen=48 t=3s
[23:43:30] it=3506 colorings=1800 lazy-girth=3023 last: m=96 classes=5 cclen=47 t=3s
[23:43:31] it=3915 colorings=2000 lazy-girth=3398 last: m=84 classes=4 cclen=48 t=3s
[23:43:31] it=4394 colorings=2200 lazy-girth=3746 last: m=84 classes=4 cclen=47 t=4s
[23:43:31] it=4872 colorings=2400 lazy-girth=4084 last: m=84 classes=5 cclen=47 t=4s
[23:43:31] it=5200 colorings=2600 lazy-girth=4317 last: m=84 classes=5 cclen=46 t=4s
[23:43:32] it=5517 colorings=2800 lazy-girth=4532 last: m=84 classes=5 cclen=47 t=4s
[23:43:32] it=5837 colorings=3000 lazy-girth=4749 last: m=84 classes=4 cclen=48 t=4s
[23:43:32] it=6117 colorings=3200 lazy-girth=4875 last: m=84 classes=4 cclen=47 t=5s
[23:43:32] it=6392 colorings=3400 lazy-girth=4995 last: m=84 classes=5 cclen=47 t=5s
[23:43:33] it=6885 colorings=3600 lazy-girth=5707 last: m=108 classes=5 cclen=47 t=5s
[23:43:33] it=7377 colorings=3800 lazy-girth=6319 last: m=84 classes=5 cclen=47 t=6s
[23:43:34] it=7920 colorings=4000 lazy-girth=7071 last: m=96 classes=4 cclen=48 t=6s
[23:43:34] it=8295 colorings=4200 lazy-girth=7297 last: m=96 classes=4 cclen=48 t=7s
[23:43:34] it=8601 colorings=4400 lazy-girth=7403 last: m=96 classes=4 cclen=48 t=7s
[23:43:34] it=9053 colorings=4600 lazy-girth=7967 last: m=96 classes=4 cclen=47 t=7s
[23:43:35] it=9580 colorings=4800 lazy-girth=8572 last: m=84 classes=4 cclen=48 t=8s
[23:43:35] it=9955 colorings=5000 lazy-girth=8854 last: m=84 classes=5 cclen=46 t=8s
[23:43:35] it=10318 colorings=5200 lazy-girth=9112 last: m=84 classes=5 cclen=47 t=8s
[23:43:36] it=10608 colorings=5400 lazy-girth=9268 last: m=84 classes=5 cclen=47 t=8s
[23:43:36] it=10888 colorings=5600 lazy-girth=9390 last: m=84 classes=5 cclen=47 t=9s
[23:43:36] it=11377 colorings=5800 lazy-girth=9872 last: m=96 classes=5 cclen=46 t=9s
[23:43:37] it=11772 colorings=6000 lazy-girth=10149 last: m=96 classes=6 cclen=43 t=9s
[23:43:37] it=12271 colorings=6200 lazy-girth=10581 last: m=96 classes=5 cclen=47 t=10s
[23:43:38] it=12895 colorings=6400 lazy-girth=11247 last: m=96 classes=5 cclen=47 t=11s
[23:43:38] it=13455 colorings=6600 lazy-girth=11821 last: m=96 classes=4 cclen=48 t=11s
[23:43:39] it=14056 colorings=6800 lazy-girth=12430 last: m=96 classes=5 cclen=47 t=12s
[23:43:39] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=14573 colorings=6975 lazy-girth=12848 time=12s


==> anc/search/logs/slice_Z3xD5_r2_g6.log <==
[22:38:17] slice r=2 H=Z3xD5 |H|=30 n=60 classes=64 girth>=6 mindeg>=3
[22:38:17] eager C3/C4 clauses: 36270
[22:38:19] it=418 colorings=200 lazy-girth=853 last: m=135 classes=5 cclen=59 t=2s
[22:38:21] it=862 colorings=400 lazy-girth=1621 last: m=120 classes=5 cclen=59 t=5s
[22:38:23] it=1200 colorings=600 lazy-girth=2056 last: m=120 classes=5 cclen=44 t=6s
[22:38:24] it=1568 colorings=800 lazy-girth=2601 last: m=135 classes=5 cclen=56 t=8s
[22:38:26] it=2020 colorings=1000 lazy-girth=3328 last: m=135 classes=5 cclen=58 t=10s
[22:38:28] it=2424 colorings=1200 lazy-girth=3928 last: m=135 classes=5 cclen=57 t=12s
[22:38:31] it=2848 colorings=1400 lazy-girth=4485 last: m=120 classes=5 cclen=57 t=14s
[22:38:33] it=3189 colorings=1600 lazy-girth=4783 last: m=120 classes=5 cclen=59 t=16s
[22:38:35] it=3574 colorings=1800 lazy-girth=5215 last: m=135 classes=5 cclen=55 t=18s
[22:38:37] it=3947 colorings=2000 lazy-girth=5588 last: m=120 classes=4 cclen=60 t=20s
[22:38:38] it=4316 colorings=2200 lazy-girth=5919 last: m=135 classes=5 cclen=57 t=21s
[22:38:40] it=4655 colorings=2400 lazy-girth=6304 last: m=150 classes=6 cclen=46 t=23s
[22:38:42] it=5113 colorings=2600 lazy-girth=7180 last: m=135 classes=5 cclen=59 t=26s
[22:38:45] it=5523 colorings=2800 lazy-girth=7862 last: m=120 classes=5 cclen=58 t=28s
[22:38:47] it=5953 colorings=3000 lazy-girth=8572 last: m=135 classes=5 cclen=56 t=30s
[22:38:49] it=6383 colorings=3200 lazy-girth=9179 last: m=150 classes=6 cclen=58 t=33s
[22:38:51] it=6796 colorings=3400 lazy-girth=9733 last: m=120 classes=4 cclen=59 t=35s
[22:38:53] it=7197 colorings=3600 lazy-girth=10187 last: m=150 classes=6 cclen=58 t=36s
[22:38:55] it=7569 colorings=3800 lazy-girth=10596 last: m=120 classes=5 cclen=59 t=38s
[22:38:57] it=7992 colorings=4000 lazy-girth=11386 last: m=135 classes=5 cclen=58 t=40s
[22:38:59] it=8422 colorings=4200 lazy-girth=12118 last: m=150 classes=6 cclen=57 t=42s
[22:39:01] it=8870 colorings=4400 lazy-girth=12956 last: m=120 classes=5 cclen=59 t=44s
[22:39:03] it=9300 colorings=4600 lazy-girth=13636 last: m=135 classes=5 cclen=59 t=47s
[22:39:05] it=9730 colorings=4800 lazy-girth=14225 last: m=135 classes=6 cclen=58 t=49s
[22:39:07] it=10161 colorings=5000 lazy-girth=14813 last: m=120 classes=4 cclen=58 t=51s
[22:39:09] it=10556 colorings=5200 lazy-girth=15285 last: m=105 classes=4 cclen=60 t=52s
[22:39:11] it=10905 colorings=5400 lazy-girth=15581 last: m=120 classes=5 cclen=53 t=54s
[22:39:12] it=11263 colorings=5600 lazy-girth=15857 last: m=120 classes=5 cclen=59 t=55s
[22:39:14] it=11627 colorings=5800 lazy-girth=16279 last: m=120 classes=5 cclen=59 t=57s
[22:39:16] it=12025 colorings=6000 lazy-girth=16954 last: m=120 classes=5 cclen=59 t=59s
[22:39:17] it=12418 colorings=6200 lazy-girth=17589 last: m=120 classes=5 cclen=59 t=61s
[22:39:19] it=12890 colorings=6400 lazy-girth=18321 last: m=120 classes=5 cclen=59 t=63s
[22:39:21] it=13318 colorings=6600 lazy-girth=18848 last: m=135 classes=5 cclen=58 t=65s
[22:39:23] it=13725 colorings=6800 lazy-girth=19264 last: m=135 classes=5 cclen=59 t=67s
[22:39:25] it=14110 colorings=7000 lazy-girth=19610 last: m=150 classes=6 cclen=42 t=68s
[22:39:27] it=14553 colorings=7200 lazy-girth=20220 last: m=120 classes=5 cclen=58 t=70s
[22:39:29] it=15021 colorings=7400 lazy-girth=20934 last: m=135 classes=5 cclen=59 t=73s
[22:39:32] it=15510 colorings=7600 lazy-girth=21704 last: m=135 classes=5 cclen=58 t=75s
[22:39:34] it=15936 colorings=7800 lazy-girth=22312 last: m=120 classes=5 cclen=59 t=78s
[22:39:36] it=16323 colorings=8000 lazy-girth=22618 last: m=135 classes=5 cclen=59 t=80s
[22:39:38] it=16688 colorings=8200 lazy-girth=22886 last: m=120 classes=5 cclen=59 t=81s
[22:39:40] it=17054 colorings=8400 lazy-girth=23223 last: m=120 classes=4 cclen=60 t=83s
[22:39:42] it=17521 colorings=8600 lazy-girth=23926 last: m=135 classes=5 cclen=57 t=85s
[22:39:44] it=17962 colorings=8800 lazy-girth=24505 last: m=105 classes=4 cclen=60 t=87s
[22:39:46] it=18368 colorings=9000 lazy-girth=25022 last: m=120 classes=5 cclen=59 t=89s
[22:39:47] it=18745 colorings=9200 lazy-girth=25417 last: m=120 classes=5 cclen=58 t=91s
[22:39:49] it=19166 colorings=9400 lazy-girth=26085 last: m=120 classes=5 cclen=59 t=93s
[22:39:51] it=19504 colorings=9600 lazy-girth=26528 last: m=120 classes=5 cclen=59 t=94s
[22:39:52] it=19868 colorings=9800 lazy-girth=26937 last: m=135 classes=5 cclen=57 t=96s
[22:39:54] it=20232 colorings=10000 lazy-girth=27271 last: m=105 classes=5 cclen=59 t=97s
[22:39:56] it=20650 colorings=10200 lazy-girth=28020 last: m=120 classes=5 cclen=59 t=99s
[22:39:57] it=20980 colorings=10400 lazy-girth=28418 last: m=135 classes=5 cclen=59 t=101s
[22:39:59] it=21372 colorings=10600 lazy-girth=28913 last: m=135 classes=5 cclen=59 t=103s
[22:40:01] it=21748 colorings=10800 lazy-girth=29307 last: m=120 classes=4 cclen=60 t=104s
[22:40:03] it=22108 colorings=11000 lazy-girth=29686 last: m=120 classes=5 cclen=59 t=106s
[22:40:04] it=22505 colorings=11200 lazy-girth=30084 last: m=120 classes=4 cclen=60 t=108s
[22:40:07] it=23037 colorings=11400 lazy-girth=31049 last: m=120 classes=4 cclen=60 t=110s
[22:40:09] it=23477 colorings=11600 lazy-girth=31695 last: m=120 classes=5 cclen=59 t=113s
[22:40:11] it=23952 colorings=11800 lazy-girth=32376 last: m=120 classes=5 cclen=59 t=115s
[22:40:13] it=24370 colorings=12000 lazy-girth=32810 last: m=120 classes=5 cclen=58 t=117s
[22:40:15] it=24729 colorings=12200 lazy-girth=33115 last: m=135 classes=5 cclen=54 t=119s
[22:40:20] it=25357 colorings=12400 lazy-girth=34295 last: m=120 classes=4 cclen=60 t=123s
[22:40:23] it=25817 colorings=12600 lazy-girth=34919 last: m=135 classes=5 cclen=59 t=126s
[22:40:25] it=26224 colorings=12800 lazy-girth=35369 last: m=135 classes=5 cclen=59 t=129s
[22:40:27] it=26650 colorings=13000 lazy-girth=35781 last: m=150 classes=6 cclen=57 t=131s
[22:40:30] it=27121 colorings=13200 lazy-girth=36420 last: m=120 classes=4 cclen=58 t=134s
[22:40:33] it=27541 colorings=13400 lazy-girth=36946 last: m=120 classes=4 cclen=60 t=136s
[22:40:35] it=27942 colorings=13600 lazy-girth=37319 last: m=105 classes=4 cclen=60 t=139s
[22:40:38] it=28419 colorings=13800 lazy-girth=38029 last: m=120 classes=4 cclen=60 t=141s
[22:40:40] it=28837 colorings=14000 lazy-girth=38501 last: m=135 classes=5 cclen=58 t=144s
[22:40:42] it=29193 colorings=14200 lazy-girth=38771 last: m=135 classes=5 cclen=57 t=146s
[22:40:44] it=29618 colorings=14400 lazy-girth=39219 last: m=135 classes=5 cclen=59 t=148s
[22:40:47] it=30066 colorings=14600 lazy-girth=39775 last: m=120 classes=5 cclen=59 t=150s
[22:40:49] it=30462 colorings=14800 lazy-girth=40157 last: m=135 classes=5 cclen=59 t=153s
[22:40:52] it=30953 colorings=15000 lazy-girth=40800 last: m=120 classes=5 cclen=59 t=155s
[22:40:55] it=31492 colorings=15200 lazy-girth=41500 last: m=120 classes=5 cclen=59 t=159s
[22:40:58] it=32016 colorings=15400 lazy-girth=42161 last: m=120 classes=5 cclen=59 t=162s
[22:41:01] it=32502 colorings=15600 lazy-girth=42710 last: m=135 classes=6 cclen=57 t=165s
[22:41:04] it=32964 colorings=15800 lazy-girth=43117 last: m=120 classes=5 cclen=59 t=167s
[22:41:05] it=33270 colorings=16000 lazy-girth=43284 last: m=135 classes=5 cclen=59 t=169s
[22:41:07] it=33650 colorings=16200 lazy-girth=43612 last: m=120 classes=5 cclen=59 t=171s
[22:41:09] it=34037 colorings=16400 lazy-girth=43952 last: m=135 classes=5 cclen=56 t=173s
[22:41:11] it=34383 colorings=16600 lazy-girth=44258 last: m=135 classes=5 cclen=59 t=175s
[22:41:13] it=34735 colorings=16800 lazy-girth=44537 last: m=135 classes=5 cclen=59 t=177s
[22:41:15] it=35074 colorings=17000 lazy-girth=44783 last: m=120 classes=5 cclen=59 t=179s
[22:41:17] it=35467 colorings=17200 lazy-girth=45120 last: m=120 classes=5 cclen=59 t=181s
[22:41:19] it=35843 colorings=17400 lazy-girth=45442 last: m=135 classes=5 cclen=50 t=183s
[22:41:21] it=36177 colorings=17600 lazy-girth=45698 last: m=135 classes=5 cclen=59 t=185s
[22:41:23] it=36546 colorings=17800 lazy-girth=46007 last: m=120 classes=5 cclen=59 t=187s
[22:41:25] it=36930 colorings=18000 lazy-girth=46310 last: m=120 classes=5 cclen=59 t=188s
[22:41:27] it=37279 colorings=18200 lazy-girth=46577 last: m=135 classes=5 cclen=57 t=190s
[22:41:29] it=37653 colorings=18400 lazy-girth=46877 last: m=120 classes=4 cclen=60 t=192s
[22:41:31] it=38007 colorings=18600 lazy-girth=47135 last: m=120 classes=5 cclen=59 t=194s
[22:41:32] it=38374 colorings=18800 lazy-girth=47402 last: m=120 classes=5 cclen=59 t=196s
[22:41:35] it=38741 colorings=19000 lazy-girth=47708 last: m=135 classes=5 cclen=58 t=198s
[22:41:36] it=39055 colorings=19200 lazy-girth=47881 last: m=120 classes=5 cclen=59 t=200s
[22:41:38] it=39413 colorings=19400 lazy-girth=48176 last: m=120 classes=5 cclen=57 t=202s
[22:41:40] it=39694 colorings=19600 lazy-girth=48333 last: m=135 classes=5 cclen=57 t=203s
[22:41:42] it=40049 colorings=19800 lazy-girth=48579 last: m=120 classes=5 cclen=59 t=205s
[22:41:43] it=40362 colorings=20000 lazy-girth=48764 last: m=120 classes=5 cclen=59 t=207s
[22:41:44] it=40610 colorings=20200 lazy-girth=48838 last: m=120 classes=5 cclen=59 t=208s
[22:41:46] it=40884 colorings=20400 lazy-girth=48960 last: m=120 classes=4 cclen=60 t=209s
[22:41:47] it=41121 colorings=20600 lazy-girth=49002 last: m=120 classes=5 cclen=59 t=210s
[22:41:47] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=41270 colorings=20737 lazy-girth=49015 time=211s


==> anc/search/logs/slice_Z3xDic2_r2_g6.log <==
[23:43:30] slice r=2 H=Z3xDic2 |H|=24 n=48 classes=48 girth>=6 mindeg>=3
[23:43:30] eager C3/C4 clauses: 15404
[23:43:30] it=399 colorings=200 lazy-girth=632 last: m=96 classes=4 cclen=39 t=1s
[23:43:31] it=714 colorings=400 lazy-girth=962 last: m=120 classes=5 cclen=43 t=1s
[23:43:31] it=1153 colorings=600 lazy-girth=1575 last: m=96 classes=4 cclen=44 t=1s
[23:43:32] it=1600 colorings=800 lazy-girth=2128 last: m=96 classes=4 cclen=30 t=2s
[23:43:32] it=1897 colorings=1000 lazy-girth=2324 last: m=96 classes=4 cclen=44 t=2s
[23:43:32] it=2228 colorings=1200 lazy-girth=2680 last: m=96 classes=4 cclen=44 t=2s
[23:43:33] it=2591 colorings=1400 lazy-girth=3097 last: m=120 classes=5 cclen=38 t=3s
[23:43:33] it=2989 colorings=1600 lazy-girth=3481 last: m=84 classes=4 cclen=44 t=3s
[23:43:33] it=3217 colorings=1800 lazy-girth=3534 last: m=84 classes=4 cclen=44 t=3s
[23:43:33] it=3467 colorings=2000 lazy-girth=3603 last: m=120 classes=5 cclen=43 t=3s
[23:43:34] it=3910 colorings=2200 lazy-girth=4242 last: m=84 classes=4 cclen=44 t=4s
[23:43:34] it=4149 colorings=2400 lazy-girth=4320 last: m=84 classes=4 cclen=44 t=4s
[23:43:34] it=4380 colorings=2600 lazy-girth=4375 last: m=84 classes=4 cclen=44 t=4s
[23:43:34] it=4742 colorings=2800 lazy-girth=4749 last: m=96 classes=4 cclen=44 t=5s
[23:43:35] it=5178 colorings=3000 lazy-girth=5221 last: m=120 classes=5 cclen=43 t=5s
[23:43:36] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5843 colorings=3158 lazy-girth=6314 time=6s


==> anc/search/logs/slice_Z3xZ3_r4_g6.log <==
[09:00:46] slice r=4 H=Z3xZ3 |H|=9 n=36 classes=70 girth>=6 mindeg>=3
[09:00:46] eager C3/C4 clauses: 18083
[09:00:48] it=921 colorings=200 lazy-girth=2624 last: m=63 classes=7 cclen=63 t=3s
[09:00:50] it=1647 colorings=400 lazy-girth=4210 last: m=63 classes=7 cclen=55 t=4s
[09:00:52] it=2206 colorings=600 lazy-girth=5224 last: m=63 classes=7 cclen=62 t=6s
[09:00:54] it=2896 colorings=800 lazy-girth=6675 last: m=63 classes=7 cclen=22 t=8s
[09:00:55] it=3603 colorings=1000 lazy-girth=8203 last: m=63 classes=7 cclen=63 t=9s
[09:00:57] it=4370 colorings=1200 lazy-girth=9429 last: m=63 classes=7 cclen=60 t=11s
[09:00:58] it=5032 colorings=1400 lazy-girth=10431 last: m=63 classes=7 cclen=61 t=12s
[09:00:59] it=5853 colorings=1600 lazy-girth=12053 last: m=63 classes=7 cclen=62 t=13s
[09:01:01] it=6769 colorings=1800 lazy-girth=13745 last: m=63 classes=7 cclen=61 t=15s
[09:14:20] it=8404 colorings=2000 lazy-girth=16776 last: m=63 classes=7 cclen=62 t=815s
[09:14:22] it=9280 colorings=2200 lazy-girth=17875 last: m=63 classes=7 cclen=58 t=816s
[09:14:23] it=10129 colorings=2400 lazy-girth=18953 last: m=63 classes=7 cclen=61 t=817s
[09:14:25] it=11217 colorings=2600 lazy-girth=20278 last: m=63 classes=7 cclen=61 t=819s
[09:14:26] it=11706 colorings=2800 lazy-girth=20788 last: m=63 classes=7 cclen=61 t=820s
[09:14:27] it=12454 colorings=3000 lazy-girth=21722 last: m=63 classes=7 cclen=60 t=821s
[09:14:27] it=13055 colorings=3200 lazy-girth=22285 last: m=63 classes=7 cclen=62 t=822s
[09:14:28] it=13669 colorings=3400 lazy-girth=22823 last: m=63 classes=7 cclen=62 t=822s
[09:14:29] it=14283 colorings=3600 lazy-girth=23424 last: m=63 classes=7 cclen=61 t=823s
[09:14:30] it=15172 colorings=3800 lazy-girth=24428 last: m=63 classes=7 cclen=60 t=825s
[09:14:31] it=15896 colorings=4000 lazy-girth=25114 last: m=63 classes=7 cclen=51 t=826s
[09:23:01] it=16568 colorings=4200 lazy-girth=25715 last: m=63 classes=7 cclen=50 t=1335s
[09:23:03] it=17435 colorings=4400 lazy-girth=26550 last: m=63 classes=7 cclen=62 t=1337s
[09:23:04] it=17907 colorings=4600 lazy-girth=26920 last: m=63 classes=7 cclen=57 t=1338s
[09:23:05] it=18449 colorings=4800 lazy-girth=27369 last: m=63 classes=7 cclen=62 t=1339s
[09:23:06] it=19034 colorings=5000 lazy-girth=27892 last: m=63 classes=7 cclen=62 t=1340s
[09:23:07] it=19664 colorings=5200 lazy-girth=28398 last: m=63 classes=7 cclen=62 t=1342s
[09:23:09] it=20345 colorings=5400 lazy-girth=29028 last: m=63 classes=7 cclen=62 t=1343s
[09:23:11] it=20880 colorings=5600 lazy-girth=29617 last: m=63 classes=7 cclen=59 t=1346s
[09:23:12] it=21361 colorings=5800 lazy-girth=30190 last: m=63 classes=7 cclen=63 t=1347s
[09:23:15] it=21819 colorings=6000 lazy-girth=30648 last: m=63 classes=7 cclen=61 t=1349s
[09:23:16] it=22401 colorings=6200 lazy-girth=31267 last: m=63 classes=7 cclen=63 t=1350s
[09:23:18] it=23010 colorings=6400 lazy-girth=31894 last: m=63 classes=7 cclen=62 t=1352s
[09:23:19] it=23471 colorings=6600 lazy-girth=32296 last: m=63 classes=7 cclen=57 t=1353s
[09:23:19] it=23988 colorings=6800 lazy-girth=32715 last: m=63 classes=7 cclen=62 t=1354s
[09:23:21] it=24860 colorings=7000 lazy-girth=33735 last: m=63 classes=7 cclen=63 t=1356s
[09:23:23] it=25511 colorings=7200 lazy-girth=34370 last: m=63 classes=7 cclen=63 t=1357s
[09:23:25] it=26484 colorings=7400 lazy-girth=35398 last: m=63 classes=7 cclen=63 t=1359s
[09:23:26] it=27166 colorings=7600 lazy-girth=36233 last: m=63 classes=7 cclen=62 t=1360s
[09:23:28] it=27752 colorings=7800 lazy-girth=36868 last: m=63 classes=7 cclen=62 t=1362s
[09:23:29] it=28204 colorings=8000 lazy-girth=37222 last: m=63 classes=7 cclen=51 t=1363s
[09:23:29] it=28761 colorings=8200 lazy-girth=37696 last: m=63 classes=7 cclen=54 t=1364s
[09:23:31] it=29381 colorings=8400 lazy-girth=38281 last: m=63 classes=7 cclen=62 t=1365s
[09:23:32] it=30046 colorings=8600 lazy-girth=38857 last: m=63 classes=7 cclen=54 t=1366s
[09:23:33] it=30586 colorings=8800 lazy-girth=39316 last: m=63 classes=7 cclen=52 t=1367s
[09:23:34] it=31412 colorings=9000 lazy-girth=40173 last: m=63 classes=7 cclen=61 t=1369s
[09:23:36] it=32409 colorings=9200 lazy-girth=41391 last: m=63 classes=7 cclen=63 t=1371s
[09:23:38] it=33451 colorings=9400 lazy-girth=42441 last: m=63 classes=7 cclen=62 t=1373s
[09:23:41] it=34299 colorings=9600 lazy-girth=43263 last: m=63 classes=7 cclen=59 t=1375s
[09:23:41] it=34680 colorings=9800 lazy-girth=43586 last: m=63 classes=7 cclen=62 t=1375s
[09:23:42] it=35145 colorings=10000 lazy-girth=44146 last: m=63 classes=7 cclen=55 t=1376s
[09:23:43] it=35621 colorings=10200 lazy-girth=44615 last: m=63 classes=7 cclen=62 t=1377s
[09:23:43] it=36141 colorings=10400 lazy-girth=45141 last: m=63 classes=7 cclen=58 t=1378s
[09:23:45] it=36905 colorings=10600 lazy-girth=46169 last: m=63 classes=7 cclen=57 t=1379s
[09:23:46] it=37718 colorings=10800 lazy-girth=47307 last: m=63 classes=7 cclen=60 t=1380s
[09:23:48] it=38785 colorings=11000 lazy-girth=48708 last: m=63 classes=7 cclen=63 t=1382s
[09:23:49] it=39294 colorings=11200 lazy-girth=49112 last: m=63 classes=7 cclen=54 t=1383s
[09:23:50] it=39812 colorings=11400 lazy-girth=49564 last: m=63 classes=7 cclen=61 t=1384s
[09:23:51] it=40576 colorings=11600 lazy-girth=50348 last: m=63 classes=7 cclen=63 t=1385s
[09:23:52] it=41391 colorings=11800 lazy-girth=51134 last: m=63 classes=7 cclen=60 t=1386s
[09:23:53] it=41947 colorings=12000 lazy-girth=51603 last: m=63 classes=7 cclen=62 t=1387s
[09:23:54] it=42615 colorings=12200 lazy-girth=52210 last: m=63 classes=7 cclen=62 t=1388s
[09:23:55] it=43266 colorings=12400 lazy-girth=52751 last: m=63 classes=7 cclen=62 t=1389s
[09:23:56] it=43866 colorings=12600 lazy-girth=53209 last: m=63 classes=7 cclen=63 t=1390s
[09:23:57] it=44342 colorings=12800 lazy-girth=53503 last: m=63 classes=7 cclen=63 t=1391s
[09:23:58] it=45130 colorings=13000 lazy-girth=54166 last: m=63 classes=7 cclen=62 t=1392s
[09:23:59] it=45748 colorings=13200 lazy-girth=54641 last: m=63 classes=7 cclen=62 t=1393s
[09:24:00] it=46297 colorings=13400 lazy-girth=55020 last: m=63 classes=7 cclen=58 t=1394s
[09:24:01] it=46810 colorings=13600 lazy-girth=55345 last: m=63 classes=7 cclen=55 t=1395s
[09:24:02] it=47458 colorings=13800 lazy-girth=55811 last: m=63 classes=7 cclen=54 t=1397s
[09:24:04] it=48419 colorings=14000 lazy-girth=56610 last: m=63 classes=7 cclen=45 t=1399s
[09:36:36] PARKED after 48515 models, 14021 colorings, 56693 lazy girth clauses, 2150s
[21:46:12] slice r=4 H=Z3xZ3 |H|=9 n=36 classes=70 girth>=6 mindeg>=3
[21:46:12] eager C3/C4 clauses: 18083
[21:46:13] RESUME: 70714 learned clauses reloaded from logs/slice_Z3xZ3_r4_g6.ckpt
[21:46:14] it=405 colorings=200 lazy-girth=392 last: m=63 classes=7 cclen=62 t=1s
[21:46:15] it=1085 colorings=400 lazy-girth=1373 last: m=63 classes=7 cclen=62 t=3s
[21:46:16] it=1542 colorings=600 lazy-girth=1864 last: m=63 classes=7 cclen=62 t=4s
[21:46:17] it=2103 colorings=800 lazy-girth=2632 last: m=63 classes=7 cclen=61 t=4s
[21:46:18] it=2834 colorings=1000 lazy-girth=3447 last: m=63 classes=7 cclen=63 t=5s
[21:46:20] it=3539 colorings=1200 lazy-girth=4168 last: m=63 classes=7 cclen=61 t=7s
[21:46:20] it=4126 colorings=1400 lazy-girth=4790 last: m=63 classes=7 cclen=60 t=8s
[21:46:21] it=4644 colorings=1600 lazy-girth=5200 last: m=63 classes=7 cclen=62 t=9s
[21:46:22] it=5030 colorings=1800 lazy-girth=5407 last: m=63 classes=7 cclen=63 t=10s
[21:46:23] it=5664 colorings=2000 lazy-girth=5945 last: m=63 classes=7 cclen=61 t=11s
[21:46:24] it=6410 colorings=2200 lazy-girth=6588 last: m=63 classes=7 cclen=52 t=12s
[21:46:25] it=7006 colorings=2400 lazy-girth=7063 last: m=63 classes=7 cclen=53 t=13s
[21:46:27] it=7667 colorings=2600 lazy-girth=7618 last: m=63 classes=7 cclen=54 t=15s
[21:46:29] it=8172 colorings=2800 lazy-girth=7954 last: m=63 classes=7 cclen=62 t=17s
[21:46:31] it=8901 colorings=3000 lazy-girth=8669 last: m=63 classes=7 cclen=62 t=18s
[21:46:32] it=9544 colorings=3200 lazy-girth=9178 last: m=63 classes=7 cclen=63 t=20s
[21:46:33] it=10258 colorings=3400 lazy-girth=9759 last: m=63 classes=7 cclen=53 t=21s
[21:46:34] it=10583 colorings=3600 lazy-girth=9898 last: m=63 classes=7 cclen=53 t=22s
[21:46:35] it=11230 colorings=3800 lazy-girth=10363 last: m=63 classes=7 cclen=62 t=23s
[21:46:37] it=12002 colorings=4000 lazy-girth=10974 last: m=63 classes=7 cclen=61 t=24s
[21:46:38] it=12544 colorings=4200 lazy-girth=11411 last: m=63 classes=7 cclen=63 t=26s
[21:46:40] it=13036 colorings=4400 lazy-girth=11828 last: m=63 classes=7 cclen=60 t=28s
[21:46:41] it=13627 colorings=4600 lazy-girth=12341 last: m=63 classes=7 cclen=61 t=29s
[21:46:43] it=14295 colorings=4800 lazy-girth=13076 last: m=63 classes=7 cclen=62 t=31s
[21:46:44] it=14975 colorings=5000 lazy-girth=13682 last: m=63 classes=7 cclen=62 t=32s
[21:46:47] it=15696 colorings=5200 lazy-girth=14314 last: m=63 classes=7 cclen=58 t=35s
[21:46:48] it=16140 colorings=5400 lazy-girth=14631 last: m=63 classes=7 cclen=63 t=36s
[21:46:49] it=16451 colorings=5600 lazy-girth=14838 last: m=63 classes=7 cclen=63 t=37s
[21:46:50] it=16971 colorings=5800 lazy-girth=15303 last: m=63 classes=7 cclen=44 t=38s
[21:46:53] it=17679 colorings=6000 lazy-girth=15931 last: m=63 classes=7 cclen=63 t=41s
[21:46:54] it=18241 colorings=6200 lazy-girth=16355 last: m=63 classes=7 cclen=49 t=42s
[21:46:57] it=18906 colorings=6400 lazy-girth=16893 last: m=63 classes=7 cclen=61 t=44s
[21:46:58] it=19617 colorings=6600 lazy-girth=17490 last: m=63 classes=7 cclen=55 t=46s
[21:47:00] it=20297 colorings=6800 lazy-girth=18122 last: m=63 classes=7 cclen=62 t=48s
[21:47:02] it=20809 colorings=7000 lazy-girth=18490 last: m=63 classes=7 cclen=61 t=50s
[21:47:04] it=21306 colorings=7200 lazy-girth=18824 last: m=63 classes=7 cclen=61 t=51s
[21:47:07] it=21788 colorings=7400 lazy-girth=19149 last: m=63 classes=7 cclen=63 t=55s
[21:47:08] it=22117 colorings=7600 lazy-girth=19308 last: m=63 classes=7 cclen=62 t=56s
[21:47:10] it=22529 colorings=7800 lazy-girth=19550 last: m=63 classes=7 cclen=57 t=58s
[21:47:12] it=22979 colorings=8000 lazy-girth=19839 last: m=63 classes=7 cclen=52 t=59s
[21:47:13] it=23430 colorings=8200 lazy-girth=20130 last: m=63 classes=7 cclen=62 t=61s
[21:47:15] it=23943 colorings=8400 lazy-girth=20491 last: m=63 classes=7 cclen=61 t=63s
[21:47:20] it=24659 colorings=8600 lazy-girth=21132 last: m=63 classes=7 cclen=62 t=68s
[21:47:23] it=25206 colorings=8800 lazy-girth=21549 last: m=63 classes=7 cclen=61 t=71s
[21:47:24] it=25633 colorings=9000 lazy-girth=21814 last: m=63 classes=7 cclen=63 t=72s
[21:47:26] it=26054 colorings=9200 lazy-girth=22059 last: m=63 classes=7 cclen=62 t=74s
[21:47:29] it=26646 colorings=9400 lazy-girth=22513 last: m=63 classes=7 cclen=60 t=77s
[21:47:35] it=27416 colorings=9600 lazy-girth=23139 last: m=63 classes=7 cclen=60 t=82s
[21:47:38] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=27776 colorings=9716 lazy-girth=23408 time=86s


==> anc/search/logs/slice_Z3xZ3_r7_g6.log <==
[03:36:46] slice r=7 H=Z3xZ3 |H|=9 n=63 classes=217 girth>=6 mindeg>=3
[03:36:48] eager C3/C4 clauses: 195020
[03:36:50] it=649 colorings=200 lazy-girth=2543 last: m=126 classes=14 cclen=195 t=4s
[03:36:53] it=1313 colorings=400 lazy-girth=4414 last: m=126 classes=14 cclen=197 t=7s
[03:36:54] it=1701 colorings=600 lazy-girth=4744 last: m=135 classes=15 cclen=199 t=8s
[03:36:55] it=2094 colorings=800 lazy-girth=5238 last: m=126 classes=14 cclen=201 t=9s
[03:36:57] it=2719 colorings=1000 lazy-girth=6090 last: m=117 classes=13 cclen=198 t=11s
[03:36:58] it=3171 colorings=1200 lazy-girth=6565 last: m=135 classes=15 cclen=193 t=12s
[03:36:59] it=3580 colorings=1400 lazy-girth=7016 last: m=117 classes=13 cclen=202 t=13s
[03:37:00] it=3981 colorings=1600 lazy-girth=7396 last: m=126 classes=14 cclen=192 t=15s
[03:37:02] it=4450 colorings=1800 lazy-girth=8328 last: m=126 classes=14 cclen=198 t=16s
[03:37:04] it=4898 colorings=2000 lazy-girth=9033 last: m=135 classes=15 cclen=200 t=18s
[03:37:05] it=5304 colorings=2200 lazy-girth=9438 last: m=126 classes=14 cclen=198 t=19s
[03:37:06] it=5689 colorings=2400 lazy-girth=9970 last: m=135 classes=15 cclen=187 t=21s
[03:37:08] it=6139 colorings=2600 lazy-girth=10621 last: m=135 classes=15 cclen=180 t=22s
[03:37:10] it=6628 colorings=2800 lazy-girth=11259 last: m=135 classes=15 cclen=201 t=24s
[03:37:12] it=7089 colorings=3000 lazy-girth=11926 last: m=135 classes=15 cclen=197 t=26s
[03:37:13] it=7512 colorings=3200 lazy-girth=12324 last: m=135 classes=15 cclen=190 t=27s
[03:37:15] it=7948 colorings=3400 lazy-girth=12852 last: m=135 classes=15 cclen=196 t=29s
[03:37:17] it=8418 colorings=3600 lazy-girth=13373 last: m=126 classes=14 cclen=201 t=31s
[03:37:18] it=8857 colorings=3800 lazy-girth=13821 last: m=135 classes=15 cclen=197 t=32s
[03:37:21] it=9271 colorings=4000 lazy-girth=14384 last: m=126 classes=14 cclen=196 t=35s
[03:37:22] it=9757 colorings=4200 lazy-girth=15008 last: m=126 classes=14 cclen=196 t=37s
[03:37:24] it=10252 colorings=4400 lazy-girth=15672 last: m=126 classes=14 cclen=175 t=38s
[03:37:25] it=10666 colorings=4600 lazy-girth=16079 last: m=126 classes=14 cclen=200 t=40s
[03:37:27] it=11070 colorings=4800 lazy-girth=16440 last: m=135 classes=15 cclen=186 t=41s
[03:37:28] it=11473 colorings=5000 lazy-girth=16765 last: m=135 classes=15 cclen=189 t=43s
[03:37:30] it=11894 colorings=5200 lazy-girth=17145 last: m=126 classes=14 cclen=201 t=44s
[03:37:32] it=12282 colorings=5400 lazy-girth=17463 last: m=135 classes=15 cclen=197 t=46s
[03:37:33] it=12616 colorings=5600 lazy-girth=17671 last: m=126 classes=14 cclen=189 t=47s
[03:37:35] it=13039 colorings=5800 lazy-girth=18185 last: m=126 classes=14 cclen=201 t=49s
[03:37:36] it=13431 colorings=6000 lazy-girth=18577 last: m=126 classes=14 cclen=193 t=50s
[03:37:37] it=13771 colorings=6200 lazy-girth=18790 last: m=126 classes=14 cclen=196 t=51s
[03:37:39] it=14150 colorings=6400 lazy-girth=19075 last: m=126 classes=14 cclen=194 t=53s
[03:37:40] it=14587 colorings=6600 lazy-girth=19577 last: m=126 classes=14 cclen=191 t=55s
[03:37:42] it=14983 colorings=6800 lazy-girth=19929 last: m=126 classes=14 cclen=191 t=56s
[03:37:43] it=15329 colorings=7000 lazy-girth=20161 last: m=126 classes=14 cclen=197 t=57s
[03:37:45] it=15710 colorings=7200 lazy-girth=20504 last: m=126 classes=14 cclen=192 t=59s
[03:37:46] it=15995 colorings=7400 lazy-girth=20605 last: m=126 classes=14 cclen=187 t=60s
[03:37:47] it=16297 colorings=7600 lazy-girth=20747 last: m=126 classes=14 cclen=201 t=61s
[03:37:48] it=16643 colorings=7800 lazy-girth=20975 last: m=126 classes=14 cclen=191 t=62s
[03:37:50] it=16994 colorings=8000 lazy-girth=21192 last: m=135 classes=15 cclen=198 t=64s
[03:37:51] it=17288 colorings=8200 lazy-girth=21318 last: m=126 classes=14 cclen=202 t=65s
[03:37:52] it=17612 colorings=8400 lazy-girth=21490 last: m=126 classes=14 cclen=203 t=66s
[03:37:54] it=18005 colorings=8600 lazy-girth=21861 last: m=135 classes=15 cclen=194 t=68s
[03:37:55] it=18357 colorings=8800 lazy-girth=22135 last: m=126 classes=14 cclen=196 t=70s
[03:37:56] it=18661 colorings=9000 lazy-girth=22285 last: m=126 classes=14 cclen=202 t=71s
[03:37:58] it=18989 colorings=9200 lazy-girth=22509 last: m=126 classes=14 cclen=201 t=72s
[03:37:59] it=19418 colorings=9400 lazy-girth=22855 last: m=135 classes=15 cclen=156 t=73s
[03:38:00] it=19740 colorings=9600 lazy-girth=23029 last: m=135 classes=15 cclen=197 t=75s
[03:38:02] it=20033 colorings=9800 lazy-girth=23146 last: m=126 classes=14 cclen=199 t=76s
[03:38:03] it=20331 colorings=10000 lazy-girth=23267 last: m=126 classes=14 cclen=201 t=77s
[03:38:04] it=20670 colorings=10200 lazy-girth=23451 last: m=135 classes=15 cclen=194 t=78s
[03:38:05] it=20958 colorings=10400 lazy-girth=23563 last: m=126 classes=14 cclen=199 t=79s
[03:38:06] it=21252 colorings=10600 lazy-girth=23685 last: m=126 classes=14 cclen=194 t=81s
[03:38:08] it=21572 colorings=10800 lazy-girth=23905 last: m=126 classes=14 cclen=189 t=82s
[03:38:10] it=21974 colorings=11000 lazy-girth=24242 last: m=126 classes=14 cclen=200 t=84s
[03:38:11] it=22277 colorings=11200 lazy-girth=24383 last: m=135 classes=15 cclen=175 t=85s
[03:38:13] it=22697 colorings=11400 lazy-girth=24754 last: m=126 classes=14 cclen=198 t=87s
[03:38:14] it=23178 colorings=11600 lazy-girth=25173 last: m=126 classes=14 cclen=194 t=89s
[03:38:16] it=23614 colorings=11800 lazy-girth=25540 last: m=126 classes=14 cclen=199 t=90s
[03:38:18] it=24000 colorings=12000 lazy-girth=25828 last: m=126 classes=14 cclen=202 t=92s
[03:38:19] it=24371 colorings=12200 lazy-girth=26087 last: m=126 classes=14 cclen=197 t=93s
[03:38:21] it=24714 colorings=12400 lazy-girth=26300 last: m=126 classes=14 cclen=180 t=95s
[03:38:23] it=25124 colorings=12600 lazy-girth=26592 last: m=126 classes=14 cclen=199 t=97s
[03:38:24] it=25441 colorings=12800 lazy-girth=26755 last: m=126 classes=14 cclen=191 t=98s
[03:38:25] it=25756 colorings=13000 lazy-girth=26909 last: m=126 classes=14 cclen=198 t=99s
[03:38:27] it=26157 colorings=13200 lazy-girth=27205 last: m=126 classes=14 cclen=190 t=101s
[03:38:29] it=26568 colorings=13400 lazy-girth=27556 last: m=126 classes=14 cclen=196 t=103s
[03:38:30] it=26918 colorings=13600 lazy-girth=27757 last: m=126 classes=14 cclen=198 t=104s
[03:38:32] it=27301 colorings=13800 lazy-girth=28038 last: m=126 classes=14 cclen=198 t=106s
[03:38:33] it=27659 colorings=14000 lazy-girth=28254 last: m=126 classes=14 cclen=190 t=108s
[03:38:35] it=27980 colorings=14200 lazy-girth=28413 last: m=135 classes=15 cclen=175 t=109s
[03:38:36] it=28323 colorings=14400 lazy-girth=28592 last: m=126 classes=14 cclen=200 t=110s
[03:38:38] it=28687 colorings=14600 lazy-girth=28806 last: m=135 classes=15 cclen=179 t=112s
[03:38:39] it=29011 colorings=14800 lazy-girth=28963 last: m=126 classes=14 cclen=187 t=113s
[03:38:41] it=29380 colorings=15000 lazy-girth=29182 last: m=126 classes=14 cclen=201 t=115s
[03:38:42] it=29709 colorings=15200 lazy-girth=29355 last: m=126 classes=14 cclen=187 t=116s
[03:38:43] it=30050 colorings=15400 lazy-girth=29556 last: m=135 classes=15 cclen=91 t=117s
[03:38:45] it=30393 colorings=15600 lazy-girth=29754 last: m=135 classes=15 cclen=197 t=119s
[03:38:46] it=30741 colorings=15800 lazy-girth=29932 last: m=126 classes=14 cclen=189 t=120s
[03:38:48] it=31116 colorings=16000 lazy-girth=30163 last: m=126 classes=14 cclen=200 t=122s
[03:38:49] it=31462 colorings=16200 lazy-girth=30352 last: m=126 classes=14 cclen=198 t=123s
[03:38:51] it=31802 colorings=16400 lazy-girth=30532 last: m=126 classes=14 cclen=200 t=125s
[03:38:52] it=32061 colorings=16600 lazy-girth=30607 last: m=126 classes=14 cclen=195 t=126s
[03:38:53] it=32339 colorings=16800 lazy-girth=30701 last: m=135 classes=15 cclen=200 t=127s
[03:38:54] it=32692 colorings=17000 lazy-girth=30888 last: m=135 classes=15 cclen=195 t=128s
[03:38:56] it=33036 colorings=17200 lazy-girth=31071 last: m=135 classes=15 cclen=188 t=130s
[03:38:58] it=33381 colorings=17400 lazy-girth=31245 last: m=135 classes=15 cclen=174 t=132s
[03:39:00] it=33683 colorings=17600 lazy-girth=31364 last: m=126 classes=14 cclen=188 t=134s
[03:39:02] it=34107 colorings=17800 lazy-girth=31988 last: m=135 classes=15 cclen=198 t=136s
[03:39:03] it=34427 colorings=18000 lazy-girth=32173 last: m=126 classes=14 cclen=201 t=137s
[03:39:04] it=34690 colorings=18200 lazy-girth=32251 last: m=126 classes=14 cclen=173 t=138s
[03:39:06] it=35052 colorings=18400 lazy-girth=32629 last: m=126 classes=14 cclen=172 t=140s
[03:39:07] it=35412 colorings=18600 lazy-girth=32876 last: m=126 classes=14 cclen=200 t=141s
[03:39:08] it=35773 colorings=18800 lazy-girth=33120 last: m=135 classes=15 cclen=194 t=142s
[03:39:09] it=36160 colorings=19000 lazy-girth=33413 last: m=135 classes=15 cclen=198 t=144s
[03:39:11] it=36538 colorings=19200 lazy-girth=33710 last: m=126 classes=14 cclen=199 t=145s
[03:39:13] it=36853 colorings=19400 lazy-girth=33868 last: m=126 classes=14 cclen=198 t=147s
[03:39:14] it=37119 colorings=19600 lazy-girth=33961 last: m=126 classes=14 cclen=199 t=148s
[03:39:15] it=37497 colorings=19800 lazy-girth=34253 last: m=126 classes=14 cclen=199 t=149s
[03:39:16] it=37849 colorings=20000 lazy-girth=34492 last: m=126 classes=14 cclen=200 t=150s
[03:39:17] it=38172 colorings=20200 lazy-girth=34687 last: m=135 classes=15 cclen=198 t=151s
[03:39:19] it=38592 colorings=20400 lazy-girth=35078 last: m=135 classes=15 cclen=159 t=153s
[03:39:20] it=38876 colorings=20600 lazy-girth=35214 last: m=135 classes=15 cclen=197 t=154s
[03:39:21] it=39227 colorings=20800 lazy-girth=35438 last: m=126 classes=14 cclen=195 t=155s
[03:39:22] it=39648 colorings=21000 lazy-girth=35753 last: m=126 classes=14 cclen=198 t=157s
[03:39:24] it=39990 colorings=21200 lazy-girth=35957 last: m=126 classes=14 cclen=183 t=158s
[03:39:25] it=40377 colorings=21400 lazy-girth=36407 last: m=126 classes=14 cclen=199 t=159s
[03:39:27] it=40788 colorings=21600 lazy-girth=36854 last: m=135 classes=15 cclen=196 t=161s
[03:39:28] it=41143 colorings=21800 lazy-girth=37087 last: m=126 classes=14 cclen=168 t=162s
[03:39:29] it=41524 colorings=22000 lazy-girth=37396 last: m=135 classes=15 cclen=194 t=163s
[03:39:31] it=41848 colorings=22200 lazy-girth=37601 last: m=126 classes=14 cclen=199 t=165s
[03:39:33] it=42207 colorings=22400 lazy-girth=37868 last: m=135 classes=15 cclen=199 t=167s
[03:39:35] it=42624 colorings=22600 lazy-girth=38306 last: m=126 classes=14 cclen=198 t=169s
[03:39:36] it=43019 colorings=22800 lazy-girth=38709 last: m=135 classes=15 cclen=195 t=170s
[03:39:37] it=43322 colorings=23000 lazy-girth=38877 last: m=135 classes=15 cclen=181 t=171s
[03:39:38] it=43621 colorings=23200 lazy-girth=39027 last: m=126 classes=14 cclen=198 t=172s
[03:39:39] it=43933 colorings=23400 lazy-girth=39194 last: m=126 classes=14 cclen=194 t=174s
[03:39:41] it=44252 colorings=23600 lazy-girth=39363 last: m=126 classes=14 cclen=193 t=175s
[03:39:42] it=44551 colorings=23800 lazy-girth=39510 last: m=135 classes=15 cclen=186 t=176s
[03:39:43] it=44917 colorings=24000 lazy-girth=39754 last: m=126 classes=14 cclen=170 t=177s
[03:39:45] it=45291 colorings=24200 lazy-girth=40028 last: m=126 classes=14 cclen=199 t=179s
[03:39:46] it=45615 colorings=24400 lazy-girth=40190 last: m=126 classes=14 cclen=198 t=180s
[03:39:47] it=45930 colorings=24600 lazy-girth=40349 last: m=126 classes=14 cclen=198 t=181s
[03:39:48] it=46222 colorings=24800 lazy-girth=40467 last: m=126 classes=14 cclen=202 t=182s
[03:39:49] it=46558 colorings=25000 lazy-girth=40677 last: m=126 classes=14 cclen=200 t=184s
[03:39:51] it=46841 colorings=25200 lazy-girth=40790 last: m=126 classes=14 cclen=198 t=185s
[03:39:52] it=47155 colorings=25400 lazy-girth=40951 last: m=135 classes=15 cclen=192 t=186s
[03:39:53] it=47515 colorings=25600 lazy-girth=41179 last: m=135 classes=15 cclen=175 t=188s
[03:39:55] it=47800 colorings=25800 lazy-girth=41287 last: m=126 classes=14 cclen=199 t=189s
[03:39:55] it=48034 colorings=26000 lazy-girth=41327 last: m=126 classes=14 cclen=197 t=190s
[03:39:57] it=48303 colorings=26200 lazy-girth=41408 last: m=126 classes=14 cclen=188 t=191s
[03:39:58] it=48585 colorings=26400 lazy-girth=41515 last: m=126 classes=14 cclen=199 t=192s
[03:39:59] it=48851 colorings=26600 lazy-girth=41597 last: m=126 classes=14 cclen=197 t=193s
[03:40:00] it=49098 colorings=26800 lazy-girth=41652 last: m=135 classes=15 cclen=197 t=194s
[03:40:01] it=49383 colorings=27000 lazy-girth=41760 last: m=126 classes=14 cclen=194 t=196s
[03:40:03] it=49674 colorings=27200 lazy-girth=41879 last: m=126 classes=14 cclen=202 t=197s
[03:40:05] it=50084 colorings=27400 lazy-girth=42284 last: m=135 classes=15 cclen=196 t=199s
[03:40:07] it=50495 colorings=27600 lazy-girth=42665 last: m=135 classes=15 cclen=174 t=201s
[03:40:09] it=50947 colorings=27800 lazy-girth=43189 last: m=126 classes=14 cclen=190 t=203s
[03:40:11] it=51373 colorings=28000 lazy-girth=43585 last: m=135 classes=15 cclen=198 t=205s
[03:40:12] it=51776 colorings=28200 lazy-girth=43904 last: m=135 classes=15 cclen=171 t=206s
[03:40:14] it=52208 colorings=28400 lazy-girth=44275 last: m=135 classes=15 cclen=197 t=208s
[03:40:16] it=52622 colorings=28600 lazy-girth=44649 last: m=135 classes=15 cclen=197 t=210s
[03:40:17] it=52975 colorings=28800 lazy-girth=44927 last: m=135 classes=15 cclen=199 t=211s
[03:40:19] it=53505 colorings=29000 lazy-girth=45512 last: m=126 classes=14 cclen=195 t=213s
[03:40:20] it=53793 colorings=29200 lazy-girth=45626 last: m=126 classes=14 cclen=199 t=215s
[03:40:22] it=54116 colorings=29400 lazy-girth=45801 last: m=126 classes=14 cclen=196 t=216s
[03:40:24] it=54501 colorings=29600 lazy-girth=46077 last: m=126 classes=14 cclen=201 t=218s
[03:40:25] it=54776 colorings=29800 lazy-girth=46179 last: m=135 classes=15 cclen=187 t=219s
[03:40:26] it=55080 colorings=30000 lazy-girth=46316 last: m=126 classes=14 cclen=202 t=220s
[03:40:28] it=55446 colorings=30200 lazy-girth=46558 last: m=135 classes=15 cclen=197 t=222s
[03:40:29] it=55800 colorings=30400 lazy-girth=46769 last: m=135 classes=15 cclen=196 t=223s
[03:40:31] it=56177 colorings=30600 lazy-girth=47037 last: m=135 classes=15 cclen=192 t=225s
[03:40:33] it=56518 colorings=30800 lazy-girth=47232 last: m=135 classes=15 cclen=195 t=227s
[03:40:36] it=56814 colorings=31000 lazy-girth=47354 last: m=135 classes=15 cclen=188 t=230s
[03:40:38] it=57258 colorings=31200 lazy-girth=47668 last: m=135 classes=15 cclen=183 t=232s
[03:40:40] it=57657 colorings=31400 lazy-girth=47933 last: m=126 classes=14 cclen=190 t=234s
[03:40:43] it=58204 colorings=31600 lazy-girth=48641 last: m=144 classes=16 cclen=195 t=237s
[03:40:45] it=58792 colorings=31800 lazy-girth=49428 last: m=126 classes=14 cclen=195 t=240s
[03:40:48] it=59314 colorings=32000 lazy-girth=49996 last: m=135 classes=15 cclen=190 t=242s
[03:40:50] it=59741 colorings=32200 lazy-girth=50322 last: m=135 classes=15 cclen=194 t=244s
[03:40:51] it=60187 colorings=32400 lazy-girth=50711 last: m=135 classes=15 cclen=198 t=246s
[03:40:53] it=60528 colorings=32600 lazy-girth=50906 last: m=135 classes=15 cclen=183 t=247s
[03:40:54] it=60841 colorings=32800 lazy-girth=51074 last: m=144 classes=16 cclen=197 t=248s
[03:40:56] it=61169 colorings=33000 lazy-girth=51227 last: m=126 classes=14 cclen=196 t=250s
[03:40:57] it=61513 colorings=33200 lazy-girth=51444 last: m=126 classes=14 cclen=200 t=251s
[03:40:59] it=61878 colorings=33400 lazy-girth=51690 last: m=135 classes=15 cclen=192 t=253s
[03:41:00] it=62259 colorings=33600 lazy-girth=51920 last: m=126 classes=14 cclen=198 t=255s
[03:41:02] it=62592 colorings=33800 lazy-girth=52111 last: m=126 classes=14 cclen=199 t=256s
[03:41:04] it=62969 colorings=34000 lazy-girth=52389 last: m=126 classes=14 cclen=194 t=258s
[03:41:05] it=63264 colorings=34200 lazy-girth=52517 last: m=135 classes=15 cclen=109 t=259s
[03:41:07] it=63628 colorings=34400 lazy-girth=52766 last: m=126 classes=14 cclen=202 t=261s
[03:41:08] it=63976 colorings=34600 lazy-girth=52985 last: m=126 classes=14 cclen=199 t=262s
[03:41:09] it=64308 colorings=34800 lazy-girth=53133 last: m=135 classes=15 cclen=199 t=264s
[03:41:11] it=64623 colorings=35000 lazy-girth=53256 last: m=135 classes=15 cclen=196 t=265s
[03:41:12] it=64918 colorings=35200 lazy-girth=53394 last: m=135 classes=15 cclen=199 t=266s
[03:41:14] it=65212 colorings=35400 lazy-girth=53502 last: m=135 classes=15 cclen=183 t=268s
[03:41:16] it=65626 colorings=35600 lazy-girth=53961 last: m=126 classes=14 cclen=201 t=270s
[03:41:18] it=66073 colorings=35800 lazy-girth=54405 last: m=126 classes=14 cclen=193 t=272s
[03:41:20] it=66607 colorings=36000 lazy-girth=55005 last: m=126 classes=14 cclen=201 t=274s
[03:41:21] it=66999 colorings=36200 lazy-girth=55416 last: m=135 classes=15 cclen=191 t=276s
[03:41:23] it=67296 colorings=36400 lazy-girth=55537 last: m=135 classes=15 cclen=199 t=277s
[03:41:24] it=67612 colorings=36600 lazy-girth=55735 last: m=126 classes=14 cclen=195 t=278s
[03:41:25] it=67927 colorings=36800 lazy-girth=55923 last: m=126 classes=14 cclen=187 t=279s
[03:41:26] it=68239 colorings=37000 lazy-girth=56103 last: m=126 classes=14 cclen=191 t=280s
[03:41:27] it=68508 colorings=37200 lazy-girth=56194 last: m=126 classes=14 cclen=202 t=281s
[03:41:28] it=68812 colorings=37400 lazy-girth=56334 last: m=126 classes=14 cclen=201 t=283s
[03:41:30] it=69107 colorings=37600 lazy-girth=56458 last: m=126 classes=14 cclen=186 t=284s
[03:41:31] it=69394 colorings=37800 lazy-girth=56571 last: m=126 classes=14 cclen=184 t=285s
[03:41:32] it=69732 colorings=38000 lazy-girth=56794 last: m=135 classes=15 cclen=196 t=286s
[03:41:34] it=70130 colorings=38200 lazy-girth=57185 last: m=126 classes=14 cclen=197 t=288s
[03:41:35] it=70453 colorings=38400 lazy-girth=57356 last: m=126 classes=14 cclen=200 t=289s
[03:41:36] it=70781 colorings=38600 lazy-girth=57542 last: m=126 classes=14 cclen=197 t=291s
[03:41:38] it=71050 colorings=38800 lazy-girth=57626 last: m=126 classes=14 cclen=190 t=292s
[03:41:39] it=71329 colorings=39000 lazy-girth=57748 last: m=135 classes=15 cclen=198 t=293s
[03:41:40] it=71625 colorings=39200 lazy-girth=57875 last: m=126 classes=14 cclen=199 t=294s
[03:41:41] it=71904 colorings=39400 lazy-girth=57984 last: m=126 classes=14 cclen=196 t=295s
[03:41:42] it=72172 colorings=39600 lazy-girth=58092 last: m=135 classes=15 cclen=194 t=297s
[03:41:43] it=72497 colorings=39800 lazy-girth=58278 last: m=126 classes=14 cclen=198 t=298s
[03:41:45] it=72820 colorings=40000 lazy-girth=58420 last: m=126 classes=14 cclen=182 t=299s
[03:41:46] it=73088 colorings=40200 lazy-girth=58501 last: m=135 classes=15 cclen=193 t=300s
[03:41:47] it=73416 colorings=40400 lazy-girth=58712 last: m=135 classes=15 cclen=181 t=301s
[03:41:48] it=73747 colorings=40600 lazy-girth=58906 last: m=126 classes=14 cclen=200 t=303s
[03:41:50] it=74092 colorings=40800 lazy-girth=59116 last: m=126 classes=14 cclen=188 t=304s
[03:41:51] it=74375 colorings=41000 lazy-girth=59226 last: m=126 classes=14 cclen=201 t=305s
[03:41:52] it=74642 colorings=41200 lazy-girth=59314 last: m=135 classes=15 cclen=193 t=306s
[03:41:53] it=74955 colorings=41400 lazy-girth=59458 last: m=135 classes=15 cclen=182 t=307s
[03:41:54] it=75243 colorings=41600 lazy-girth=59569 last: m=135 classes=15 cclen=188 t=309s
[03:41:56] it=75604 colorings=41800 lazy-girth=59833 last: m=135 classes=15 cclen=195 t=310s
[03:41:58] it=76027 colorings=42000 lazy-girth=60136 last: m=126 classes=14 cclen=202 t=312s
[03:41:59] it=76394 colorings=42200 lazy-girth=60379 last: m=126 classes=14 cclen=200 t=313s
[03:42:01] it=76734 colorings=42400 lazy-girth=60582 last: m=135 classes=15 cclen=192 t=315s
[03:42:02] it=77067 colorings=42600 lazy-girth=60751 last: m=135 classes=15 cclen=194 t=316s
[03:42:04] it=77425 colorings=42800 lazy-girth=60977 last: m=135 classes=15 cclen=169 t=318s
[03:42:05] it=77746 colorings=43000 lazy-girth=61141 last: m=126 classes=14 cclen=202 t=319s
[03:42:06] it=78083 colorings=43200 lazy-girth=61327 last: m=126 classes=14 cclen=196 t=321s
[03:42:08] it=78383 colorings=43400 lazy-girth=61460 last: m=126 classes=14 cclen=186 t=322s
[03:42:09] it=78764 colorings=43600 lazy-girth=61710 last: m=135 classes=15 cclen=199 t=323s
[03:42:10] it=79064 colorings=43800 lazy-girth=61837 last: m=126 classes=14 cclen=186 t=325s
[03:42:12] it=79374 colorings=44000 lazy-girth=61962 last: m=126 classes=14 cclen=197 t=326s
[03:42:13] it=79640 colorings=44200 lazy-girth=62035 last: m=126 classes=14 cclen=193 t=327s
[03:42:14] it=79878 colorings=44400 lazy-girth=62075 last: m=135 classes=15 cclen=196 t=328s
[03:42:16] it=80311 colorings=44600 lazy-girth=62436 last: m=126 classes=14 cclen=197 t=330s
[03:42:17] it=80654 colorings=44800 lazy-girth=62612 last: m=135 classes=15 cclen=198 t=331s
[03:42:18] it=80952 colorings=45000 lazy-girth=62734 last: m=126 classes=14 cclen=196 t=332s
[03:42:19] it=81203 colorings=45200 lazy-girth=62790 last: m=126 classes=14 cclen=200 t=333s
[03:42:20] it=81462 colorings=45400 lazy-girth=62855 last: m=126 classes=14 cclen=201 t=334s
[03:42:22] it=81782 colorings=45600 lazy-girth=63011 last: m=135 classes=15 cclen=192 t=336s
[03:42:23] it=82088 colorings=45800 lazy-girth=63150 last: m=126 classes=14 cclen=139 t=337s
[03:42:25] it=82460 colorings=46000 lazy-girth=63389 last: m=126 classes=14 cclen=189 t=339s
[03:42:27] it=82822 colorings=46200 lazy-girth=63606 last: m=135 classes=15 cclen=196 t=341s
[03:42:28] it=83115 colorings=46400 lazy-girth=63730 last: m=126 classes=14 cclen=198 t=342s
[03:42:30] it=83438 colorings=46600 lazy-girth=63869 last: m=135 classes=15 cclen=202 t=344s
[03:42:31] it=83731 colorings=46800 lazy-girth=63975 last: m=135 classes=15 cclen=199 t=345s
[03:42:33] it=84061 colorings=47000 lazy-girth=64164 last: m=126 classes=14 cclen=194 t=347s
[03:42:34] it=84353 colorings=47200 lazy-girth=64276 last: m=126 classes=14 cclen=187 t=348s
[03:42:36] it=84619 colorings=47400 lazy-girth=64363 last: m=126 classes=14 cclen=200 t=350s
[03:42:37] it=84928 colorings=47600 lazy-girth=64510 last: m=126 classes=14 cclen=199 t=352s
[03:42:39] it=85227 colorings=47800 lazy-girth=64624 last: m=126 classes=14 cclen=199 t=353s
[03:42:43] it=85876 colorings=48000 lazy-girth=65539 last: m=135 classes=15 cclen=198 t=357s
[03:42:45] it=86348 colorings=48200 lazy-girth=66005 last: m=126 classes=14 cclen=198 t=359s
[03:42:46] it=86761 colorings=48400 lazy-girth=66333 last: m=126 classes=14 cclen=201 t=361s
[03:42:48] it=87113 colorings=48600 lazy-girth=66551 last: m=126 classes=14 cclen=199 t=362s
[03:42:49] it=87461 colorings=48800 lazy-girth=66749 last: m=135 classes=15 cclen=199 t=364s
[03:42:51] it=87762 colorings=49000 lazy-girth=66874 last: m=126 classes=14 cclen=187 t=365s
[03:42:52] it=88127 colorings=49200 lazy-girth=67098 last: m=126 classes=14 cclen=197 t=366s
[03:42:53] it=88434 colorings=49400 lazy-girth=67238 last: m=135 classes=15 cclen=200 t=367s
[03:42:55] it=88832 colorings=49600 lazy-girth=67652 last: m=126 classes=14 cclen=199 t=369s
[03:42:57] it=89329 colorings=49800 lazy-girth=68155 last: m=126 classes=14 cclen=195 t=372s
[03:43:00] it=89783 colorings=50000 lazy-girth=68510 last: m=135 classes=15 cclen=195 t=374s
[03:43:02] it=90252 colorings=50200 lazy-girth=68972 last: m=126 classes=14 cclen=201 t=376s
[03:43:04] it=90643 colorings=50400 lazy-girth=69297 last: m=126 classes=14 cclen=196 t=378s
[03:43:06] it=91062 colorings=50600 lazy-girth=69672 last: m=126 classes=14 cclen=198 t=381s
[03:43:09] it=91506 colorings=50800 lazy-girth=70120 last: m=126 classes=14 cclen=197 t=383s
[03:43:11] it=91947 colorings=51000 lazy-girth=70459 last: m=135 classes=15 cclen=189 t=385s
[03:43:14] it=92487 colorings=51200 lazy-girth=70973 last: m=135 classes=15 cclen=190 t=388s
[03:43:16] it=93019 colorings=51400 lazy-girth=71510 last: m=135 classes=15 cclen=199 t=391s
[03:43:19] it=93409 colorings=51600 lazy-girth=71791 last: m=135 classes=15 cclen=136 t=393s
[03:43:21] it=93844 colorings=51800 lazy-girth=72116 last: m=126 classes=14 cclen=200 t=395s
[03:43:23] it=94217 colorings=52000 lazy-girth=72354 last: m=135 classes=15 cclen=188 t=398s
[03:43:25] it=94581 colorings=52200 lazy-girth=72560 last: m=126 classes=14 cclen=200 t=399s
[03:43:27] it=94939 colorings=52400 lazy-girth=72765 last: m=126 classes=14 cclen=201 t=402s
[03:43:31] it=95377 colorings=52600 lazy-girth=73146 last: m=144 classes=16 cclen=172 t=405s
[03:43:33] it=95818 colorings=52800 lazy-girth=73607 last: m=135 classes=15 cclen=189 t=407s
[03:43:35] it=96301 colorings=53000 lazy-girth=74041 last: m=126 classes=14 cclen=201 t=409s
[03:43:37] it=96775 colorings=53200 lazy-girth=74731 last: m=126 classes=14 cclen=190 t=411s
[03:43:39] it=97219 colorings=53400 lazy-girth=75255 last: m=126 classes=14 cclen=195 t=413s
[03:43:40] it=97664 colorings=53600 lazy-girth=75662 last: m=126 classes=14 cclen=192 t=415s
[03:43:42] it=97999 colorings=53800 lazy-girth=75857 last: m=135 classes=15 cclen=199 t=416s
[03:43:44] it=98483 colorings=54000 lazy-girth=76302 last: m=135 classes=15 cclen=192 t=418s
[03:43:46] it=98945 colorings=54200 lazy-girth=76700 last: m=135 classes=15 cclen=195 t=420s
[03:43:47] it=99362 colorings=54400 lazy-girth=77034 last: m=135 classes=15 cclen=183 t=422s
[03:43:49] it=99803 colorings=54600 lazy-girth=77444 last: m=135 classes=15 cclen=191 t=424s
[03:43:51] it=100077 colorings=54800 lazy-girth=77528 last: m=135 classes=15 cclen=198 t=425s
[03:43:52] it=100401 colorings=55000 lazy-girth=77705 last: m=135 classes=15 cclen=191 t=426s
[03:43:55] it=100960 colorings=55200 lazy-girth=78293 last: m=135 classes=15 cclen=198 t=429s
[03:43:57] it=101431 colorings=55400 lazy-girth=78787 last: m=126 classes=14 cclen=199 t=431s
[03:43:58] it=101697 colorings=55600 lazy-girth=78870 last: m=135 classes=15 cclen=192 t=432s
[03:43:59] it=101973 colorings=55800 lazy-girth=78967 last: m=126 classes=14 cclen=198 t=433s
[03:44:00] it=102239 colorings=56000 lazy-girth=79059 last: m=135 classes=15 cclen=195 t=434s
[03:44:02] it=102497 colorings=56200 lazy-girth=79151 last: m=126 classes=14 cclen=190 t=436s
[03:44:03] it=102839 colorings=56400 lazy-girth=79355 last: m=135 classes=15 cclen=195 t=437s
[03:44:05] it=103239 colorings=56600 lazy-girth=79690 last: m=135 classes=15 cclen=199 t=439s
[03:44:06] it=103593 colorings=56800 lazy-girth=79899 last: m=135 classes=15 cclen=200 t=441s
[03:44:08] it=103952 colorings=57000 lazy-girth=80147 last: m=126 classes=14 cclen=198 t=443s
[03:44:10] it=104306 colorings=57200 lazy-girth=80416 last: m=126 classes=14 cclen=201 t=444s
[03:44:11] it=104664 colorings=57400 lazy-girth=80681 last: m=135 classes=15 cclen=196 t=446s
[03:44:13] it=104990 colorings=57600 lazy-girth=80852 last: m=135 classes=15 cclen=196 t=447s
[03:44:14] it=105217 colorings=57800 lazy-girth=80883 last: m=135 classes=15 cclen=197 t=448s
[03:44:15] it=105508 colorings=58000 lazy-girth=81001 last: m=126 classes=14 cclen=198 t=450s
[03:44:17] it=105847 colorings=58200 lazy-girth=81214 last: m=135 classes=15 cclen=193 t=451s
[03:44:19] it=106234 colorings=58400 lazy-girth=81493 last: m=135 classes=15 cclen=182 t=453s
[03:44:21] it=106651 colorings=58600 lazy-girth=81899 last: m=135 classes=15 cclen=195 t=455s
[03:44:22] it=106986 colorings=58800 lazy-girth=82147 last: m=135 classes=15 cclen=195 t=456s
[03:44:24] it=107352 colorings=59000 lazy-girth=82411 last: m=135 classes=15 cclen=196 t=458s
[03:44:25] it=107753 colorings=59200 lazy-girth=82754 last: m=126 classes=14 cclen=197 t=460s
[03:44:27] it=108039 colorings=59400 lazy-girth=82880 last: m=135 classes=15 cclen=187 t=461s
[03:44:29] it=108371 colorings=59600 lazy-girth=83081 last: m=135 classes=15 cclen=199 t=463s
[03:44:30] it=108718 colorings=59800 lazy-girth=83292 last: m=135 classes=15 cclen=196 t=464s
[03:44:32] it=109040 colorings=60000 lazy-girth=83460 last: m=126 classes=14 cclen=200 t=466s
[03:44:33] it=109398 colorings=60200 lazy-girth=83687 last: m=126 classes=14 cclen=198 t=467s
[03:44:35] it=109690 colorings=60400 lazy-girth=83808 last: m=135 classes=15 cclen=197 t=469s
[03:44:36] it=109902 colorings=60600 lazy-girth=83822 last: m=135 classes=15 cclen=199 t=470s
[03:44:37] it=110224 colorings=60800 lazy-girth=83989 last: m=126 classes=14 cclen=193 t=471s
[03:44:39] it=110520 colorings=61000 lazy-girth=84110 last: m=126 classes=14 cclen=197 t=473s
[03:44:40] it=110797 colorings=61200 lazy-girth=84204 last: m=135 classes=15 cclen=162 t=474s
[03:44:42] it=111091 colorings=61400 lazy-girth=84331 last: m=126 classes=14 cclen=197 t=476s
[03:44:43] it=111331 colorings=61600 lazy-girth=84389 last: m=135 classes=15 cclen=180 t=477s
[03:44:44] it=111571 colorings=61800 lazy-girth=84434 last: m=135 classes=15 cclen=185 t=478s
[03:44:45] it=111838 colorings=62000 lazy-girth=84517 last: m=135 classes=15 cclen=178 t=479s
[03:44:46] it=112110 colorings=62200 lazy-girth=84609 last: m=135 classes=15 cclen=196 t=481s
[03:44:48] it=112482 colorings=62400 lazy-girth=84861 last: m=126 classes=14 cclen=199 t=482s
[03:44:50] it=112827 colorings=62600 lazy-girth=85059 last: m=135 classes=15 cclen=190 t=484s
[03:44:52] it=113230 colorings=62800 lazy-girth=85332 last: m=135 classes=15 cclen=189 t=486s
[03:44:53] it=113532 colorings=63000 lazy-girth=85483 last: m=126 classes=14 cclen=200 t=487s
[03:44:55] it=113843 colorings=63200 lazy-girth=85650 last: m=135 classes=15 cclen=197 t=489s
[03:44:56] it=114161 colorings=63400 lazy-girth=85827 last: m=135 classes=15 cclen=200 t=491s
[03:44:58] it=114481 colorings=63600 lazy-girth=85982 last: m=126 classes=14 cclen=196 t=492s
[03:44:59] it=114808 colorings=63800 lazy-girth=86177 last: m=135 classes=15 cclen=193 t=494s
[03:45:01] it=115099 colorings=64000 lazy-girth=86294 last: m=126 classes=14 cclen=199 t=495s
[03:45:02] it=115361 colorings=64200 lazy-girth=86367 last: m=135 classes=15 cclen=199 t=496s
[03:45:03] it=115645 colorings=64400 lazy-girth=86467 last: m=144 classes=16 cclen=197 t=498s
[03:45:05] it=115931 colorings=64600 lazy-girth=86571 last: m=126 classes=14 cclen=197 t=499s
[03:45:06] it=116250 colorings=64800 lazy-girth=86717 last: m=135 classes=15 cclen=193 t=501s
[03:45:08] it=116541 colorings=65000 lazy-girth=86834 last: m=135 classes=15 cclen=196 t=502s
[03:45:10] it=116843 colorings=65200 lazy-girth=86981 last: m=135 classes=15 cclen=198 t=504s
[03:45:11] it=117190 colorings=65400 lazy-girth=87172 last: m=135 classes=15 cclen=191 t=505s
[03:45:13] it=117505 colorings=65600 lazy-girth=87331 last: m=126 classes=14 cclen=197 t=507s
[03:45:14] it=117795 colorings=65800 lazy-girth=87444 last: m=135 classes=15 cclen=190 t=508s
[03:45:16] it=118122 colorings=66000 lazy-girth=87613 last: m=126 classes=14 cclen=197 t=510s
[03:45:18] it=118449 colorings=66200 lazy-girth=87768 last: m=135 classes=15 cclen=189 t=512s
[03:45:20] it=118763 colorings=66400 lazy-girth=87917 last: m=135 classes=15 cclen=186 t=514s
[03:45:21] it=119061 colorings=66600 lazy-girth=88051 last: m=135 classes=15 cclen=195 t=515s
[03:45:23] it=119418 colorings=66800 lazy-girth=88284 last: m=126 classes=14 cclen=202 t=517s
[03:45:25] it=119701 colorings=67000 lazy-girth=88392 last: m=135 classes=15 cclen=192 t=519s
[03:45:26] it=120007 colorings=67200 lazy-girth=88529 last: m=135 classes=15 cclen=199 t=521s
[03:45:29] it=120329 colorings=67400 lazy-girth=88718 last: m=126 classes=14 cclen=192 t=523s
[03:45:31] it=120600 colorings=67600 lazy-girth=88806 last: m=126 classes=14 cclen=201 t=525s
[03:45:33] it=120868 colorings=67800 lazy-girth=88878 last: m=135 classes=15 cclen=197 t=527s
[03:45:35] it=121153 colorings=68000 lazy-girth=89057 last: m=135 classes=15 cclen=190 t=529s
[03:45:36] it=121502 colorings=68200 lazy-girth=89400 last: m=135 classes=15 cclen=199 t=530s
[03:45:38] it=121867 colorings=68400 lazy-girth=89645 last: m=126 classes=14 cclen=177 t=532s
[03:45:39] it=122267 colorings=68600 lazy-girth=89959 last: m=135 classes=15 cclen=157 t=533s
[03:45:41] it=122643 colorings=68800 lazy-girth=90233 last: m=135 classes=15 cclen=158 t=535s
[03:45:42] it=123073 colorings=69000 lazy-girth=90597 last: m=135 classes=15 cclen=198 t=536s
[03:45:44] it=123470 colorings=69200 lazy-girth=90866 last: m=144 classes=16 cclen=194 t=538s
[03:45:45] it=123756 colorings=69400 lazy-girth=90978 last: m=126 classes=14 cclen=195 t=539s
[03:45:46] it=124116 colorings=69600 lazy-girth=91203 last: m=135 classes=15 cclen=190 t=541s
[03:45:48] it=124486 colorings=69800 lazy-girth=91421 last: m=135 classes=15 cclen=171 t=542s
[03:45:50] it=124822 colorings=70000 lazy-girth=91586 last: m=135 classes=15 cclen=150 t=544s
[03:45:51] it=125276 colorings=70200 lazy-girth=92027 last: m=126 classes=14 cclen=195 t=546s
[03:45:53] it=125683 colorings=70400 lazy-girth=92328 last: m=126 classes=14 cclen=197 t=547s
[03:45:54] it=126002 colorings=70600 lazy-girth=92476 last: m=126 classes=14 cclen=70 t=548s
[03:45:56] it=126376 colorings=70800 lazy-girth=92737 last: m=135 classes=15 cclen=190 t=550s
[03:45:58] it=126793 colorings=71000 lazy-girth=93051 last: m=126 classes=14 cclen=194 t=552s
[03:46:00] it=127130 colorings=71200 lazy-girth=93234 last: m=135 classes=15 cclen=171 t=554s
[03:46:01] it=127499 colorings=71400 lazy-girth=93571 last: m=126 classes=14 cclen=203 t=556s
[03:46:03] it=127859 colorings=71600 lazy-girth=93892 last: m=135 classes=15 cclen=197 t=557s
[03:46:05] it=128268 colorings=71800 lazy-girth=94251 last: m=135 classes=15 cclen=194 t=559s
[03:46:06] it=128578 colorings=72000 lazy-girth=94431 last: m=135 classes=15 cclen=192 t=560s
[03:46:08] it=128913 colorings=72200 lazy-girth=94636 last: m=126 classes=14 cclen=197 t=562s
[03:46:09] it=129260 colorings=72400 lazy-girth=94880 last: m=135 classes=15 cclen=184 t=563s
[03:46:11] it=129645 colorings=72600 lazy-girth=95171 last: m=135 classes=15 cclen=194 t=565s
[03:46:12] it=129954 colorings=72800 lazy-girth=95326 last: m=135 classes=15 cclen=197 t=566s
[03:46:14] it=130277 colorings=73000 lazy-girth=95490 last: m=126 classes=14 cclen=197 t=568s
[03:46:15] it=130600 colorings=73200 lazy-girth=95684 last: m=135 classes=15 cclen=199 t=569s
[03:46:16] it=130895 colorings=73400 lazy-girth=95811 last: m=126 classes=14 cclen=199 t=571s
[03:46:18] it=131222 colorings=73600 lazy-girth=95987 last: m=126 classes=14 cclen=195 t=572s
[03:46:20] it=131588 colorings=73800 lazy-girth=96235 last: m=126 classes=14 cclen=188 t=574s
[03:46:21] it=131933 colorings=74000 lazy-girth=96414 last: m=126 classes=14 cclen=199 t=575s
[03:46:23] it=132251 colorings=74200 lazy-girth=96575 last: m=135 classes=15 cclen=200 t=577s
[03:46:24] it=132531 colorings=74400 lazy-girth=96677 last: m=126 classes=14 cclen=198 t=578s
[03:46:25] it=132822 colorings=74600 lazy-girth=96794 last: m=135 classes=15 cclen=197 t=579s
[03:46:27] it=133156 colorings=74800 lazy-girth=96979 last: m=126 classes=14 cclen=198 t=581s
[03:46:28] it=133499 colorings=75000 lazy-girth=97176 last: m=126 classes=14 cclen=198 t=582s
[03:46:30] it=133834 colorings=75200 lazy-girth=97359 last: m=126 classes=14 cclen=195 t=584s
[03:46:31] it=134093 colorings=75400 lazy-girth=97428 last: m=135 classes=15 cclen=200 t=585s
[03:46:33] it=134407 colorings=75600 lazy-girth=97581 last: m=135 classes=15 cclen=188 t=587s
[03:46:34] it=134701 colorings=75800 lazy-girth=97693 last: m=135 classes=15 cclen=199 t=588s
[03:46:35] it=134990 colorings=76000 lazy-girth=97799 last: m=135 classes=15 cclen=197 t=589s
[03:46:36] it=135263 colorings=76200 lazy-girth=97901 last: m=144 classes=16 cclen=189 t=590s
[03:46:38] it=135507 colorings=76400 lazy-girth=97948 last: m=126 classes=14 cclen=195 t=592s
[03:46:39] it=135750 colorings=76600 lazy-girth=97997 last: m=135 classes=15 cclen=198 t=593s
[03:46:41] it=136025 colorings=76800 lazy-girth=98087 last: m=135 classes=15 cclen=188 t=595s
[03:46:42] it=136362 colorings=77000 lazy-girth=98281 last: m=126 classes=14 cclen=199 t=596s
[03:46:44] it=136691 colorings=77200 lazy-girth=98455 last: m=135 classes=15 cclen=91 t=598s
[03:46:46] it=137026 colorings=77400 lazy-girth=98652 last: m=126 classes=14 cclen=201 t=600s
[03:46:48] it=137350 colorings=77600 lazy-girth=98827 last: m=135 classes=15 cclen=200 t=602s
[03:46:49] it=137700 colorings=77800 lazy-girth=99047 last: m=135 classes=15 cclen=173 t=604s
[03:46:51] it=138075 colorings=78000 lazy-girth=99299 last: m=126 classes=14 cclen=200 t=606s
[03:46:53] it=138362 colorings=78200 lazy-girth=99401 last: m=135 classes=15 cclen=199 t=607s
[03:46:54] it=138662 colorings=78400 lazy-girth=99555 last: m=135 classes=15 cclen=194 t=609s
[03:46:56] it=138980 colorings=78600 lazy-girth=99722 last: m=135 classes=15 cclen=188 t=610s
[03:46:59] it=139375 colorings=78800 lazy-girth=99995 last: m=126 classes=14 cclen=199 t=613s
[03:47:01] it=139698 colorings=79000 lazy-girth=100182 last: m=126 classes=14 cclen=201 t=615s
[03:47:02] it=140051 colorings=79200 lazy-girth=100425 last: m=135 classes=15 cclen=194 t=617s
[03:47:04] it=140365 colorings=79400 lazy-girth=100566 last: m=126 classes=14 cclen=192 t=618s
[03:47:05] it=140679 colorings=79600 lazy-girth=100714 last: m=135 classes=15 cclen=177 t=620s
[03:47:07] it=141018 colorings=79800 lazy-girth=100913 last: m=126 classes=14 cclen=198 t=621s
[03:47:09] it=141322 colorings=80000 lazy-girth=101040 last: m=144 classes=16 cclen=181 t=623s
[03:47:11] it=141645 colorings=80200 lazy-girth=101212 last: m=126 classes=14 cclen=195 t=625s
[03:47:13] it=141947 colorings=80400 lazy-girth=101349 last: m=135 classes=15 cclen=198 t=627s
[03:47:14] it=142243 colorings=80600 lazy-girth=101468 last: m=135 classes=15 cclen=188 t=629s
[03:47:16] it=142530 colorings=80800 lazy-girth=101574 last: m=135 classes=15 cclen=199 t=630s
[03:47:18] it=142853 colorings=81000 lazy-girth=101728 last: m=135 classes=15 cclen=196 t=632s
[03:47:19] it=143175 colorings=81200 lazy-girth=101889 last: m=126 classes=14 cclen=194 t=634s
[03:47:22] it=143506 colorings=81400 lazy-girth=102073 last: m=126 classes=14 cclen=200 t=636s
[03:47:25] it=144003 colorings=81600 lazy-girth=102852 last: m=144 classes=16 cclen=197 t=640s
[03:47:27] it=144443 colorings=81800 lazy-girth=103335 last: m=126 classes=14 cclen=194 t=641s
[03:47:29] it=144866 colorings=82000 lazy-girth=103680 last: m=126 classes=14 cclen=196 t=643s
[03:47:31] it=145251 colorings=82200 lazy-girth=104049 last: m=126 classes=14 cclen=200 t=645s
[03:47:33] it=145749 colorings=82400 lazy-girth=104644 last: m=126 classes=14 cclen=198 t=647s
[03:47:35] it=146205 colorings=82600 lazy-girth=105075 last: m=135 classes=15 cclen=197 t=649s
[03:47:38] it=146827 colorings=82800 lazy-girth=106063 last: m=135 classes=15 cclen=187 t=652s
[03:47:40] it=147401 colorings=83000 lazy-girth=106848 last: m=126 classes=14 cclen=201 t=654s
[03:47:42] it=147878 colorings=83200 lazy-girth=107253 last: m=135 classes=15 cclen=194 t=656s
[03:47:44] it=148320 colorings=83400 lazy-girth=107647 last: m=135 classes=15 cclen=195 t=659s
[03:47:47] it=148809 colorings=83600 lazy-girth=108283 last: m=126 classes=14 cclen=197 t=661s
[03:47:48] it=149180 colorings=83800 lazy-girth=108571 last: m=126 classes=14 cclen=189 t=663s
[03:47:50] it=149526 colorings=84000 lazy-girth=108811 last: m=135 classes=15 cclen=200 t=664s
[03:47:51] it=149879 colorings=84200 lazy-girth=109074 last: m=135 classes=15 cclen=193 t=666s
[03:48:08] it=150228 colorings=84400 lazy-girth=109307 last: m=135 classes=15 cclen=199 t=682s
[03:48:10] it=150645 colorings=84600 lazy-girth=109649 last: m=126 classes=14 cclen=187 t=684s
[03:48:11] it=150954 colorings=84800 lazy-girth=109796 last: m=126 classes=14 cclen=197 t=685s
[03:48:13] it=151317 colorings=85000 lazy-girth=110064 last: m=126 classes=14 cclen=198 t=687s
[03:48:15] it=151758 colorings=85200 lazy-girth=110451 last: m=135 classes=15 cclen=197 t=690s
[03:48:18] it=152149 colorings=85400 lazy-girth=110748 last: m=126 classes=14 cclen=183 t=692s
[03:48:21] it=152655 colorings=85600 lazy-girth=111204 last: m=126 classes=14 cclen=200 t=695s
[03:48:23] it=153060 colorings=85800 lazy-girth=111489 last: m=126 classes=14 cclen=185 t=697s
[03:48:25] it=153434 colorings=86000 lazy-girth=111723 last: m=126 classes=14 cclen=186 t=700s
[03:48:27] it=153749 colorings=86200 lazy-girth=111881 last: m=126 classes=14 cclen=197 t=701s
[03:48:29] it=154088 colorings=86400 lazy-girth=112115 last: m=135 classes=15 cclen=199 t=703s
[03:48:31] it=154442 colorings=86600 lazy-girth=112322 last: m=135 classes=15 cclen=165 t=705s
[03:48:33] it=154815 colorings=86800 lazy-girth=112538 last: m=135 classes=15 cclen=185 t=707s
[03:48:35] it=155149 colorings=87000 lazy-girth=112721 last: m=126 classes=14 cclen=194 t=709s
[03:48:37] it=155460 colorings=87200 lazy-girth=112876 last: m=126 classes=14 cclen=198 t=711s
[03:48:39] it=155795 colorings=87400 lazy-girth=113075 last: m=126 classes=14 cclen=198 t=713s
[03:48:40] it=156090 colorings=87600 lazy-girth=113204 last: m=135 classes=15 cclen=195 t=714s
[03:48:43] it=156469 colorings=87800 lazy-girth=113449 last: m=126 classes=14 cclen=197 t=717s
[03:48:45] it=156790 colorings=88000 lazy-girth=113615 last: m=126 classes=14 cclen=186 t=719s
[03:48:47] it=157092 colorings=88200 lazy-girth=113753 last: m=135 classes=15 cclen=200 t=721s
[03:48:50] it=157667 colorings=88400 lazy-girth=114734 last: m=144 classes=16 cclen=193 t=724s
[03:48:52] it=158148 colorings=88600 lazy-girth=115287 last: m=126 classes=14 cclen=197 t=726s
[03:48:54] it=158591 colorings=88800 lazy-girth=115764 last: m=135 classes=15 cclen=195 t=728s
[03:48:55] it=158971 colorings=89000 lazy-girth=116136 last: m=126 classes=14 cclen=201 t=730s
[03:48:57] it=159275 colorings=89200 lazy-girth=116302 last: m=135 classes=15 cclen=198 t=731s
[03:48:58] it=159597 colorings=89400 lazy-girth=116492 last: m=135 classes=15 cclen=192 t=732s
[03:48:59] it=159892 colorings=89600 lazy-girth=116684 last: m=126 classes=14 cclen=201 t=733s
[03:49:00] it=160188 colorings=89800 lazy-girth=116822 last: m=126 classes=14 cclen=202 t=735s
[03:49:02] it=160496 colorings=90000 lazy-girth=116980 last: m=135 classes=15 cclen=191 t=736s
[03:49:04] it=160896 colorings=90200 lazy-girth=117454 last: m=126 classes=14 cclen=197 t=738s
[03:49:05] it=161343 colorings=90400 lazy-girth=117928 last: m=135 classes=15 cclen=196 t=740s
[03:49:08] it=161892 colorings=90600 lazy-girth=118625 last: m=126 classes=14 cclen=198 t=742s
[03:49:10] it=162323 colorings=90800 lazy-girth=119029 last: m=135 classes=15 cclen=196 t=744s
[03:49:11] it=162631 colorings=91000 lazy-girth=119186 last: m=126 classes=14 cclen=201 t=745s
[03:49:12] it=162871 colorings=91200 lazy-girth=119248 last: m=126 classes=14 cclen=200 t=746s
[03:49:13] it=163147 colorings=91400 lazy-girth=119358 last: m=126 classes=14 cclen=196 t=748s
[03:49:15] it=163425 colorings=91600 lazy-girth=119487 last: m=126 classes=14 cclen=198 t=749s
[03:49:16] it=163720 colorings=91800 lazy-girth=119621 last: m=126 classes=14 cclen=201 t=750s
[03:49:22] it=164015 colorings=92000 lazy-girth=119756 last: m=126 classes=14 cclen=200 t=756s
[03:49:24] it=164451 colorings=92200 lazy-girth=120220 last: m=126 classes=14 cclen=197 t=758s
[03:49:26] it=164848 colorings=92400 lazy-girth=120576 last: m=126 classes=14 cclen=182 t=760s
[03:49:28] it=165243 colorings=92600 lazy-girth=120874 last: m=126 classes=14 cclen=199 t=762s
[03:49:30] it=165613 colorings=92800 lazy-girth=121151 last: m=135 classes=15 cclen=191 t=764s
[03:49:31] it=165884 colorings=93000 lazy-girth=121242 last: m=126 classes=14 cclen=186 t=765s
[03:49:32] it=166137 colorings=93200 lazy-girth=121313 last: m=135 classes=15 cclen=198 t=766s
[03:49:34] it=166434 colorings=93400 lazy-girth=121458 last: m=135 classes=15 cclen=196 t=768s
[03:49:35] it=166787 colorings=93600 lazy-girth=121718 last: m=126 classes=14 cclen=200 t=770s
[03:49:37] it=167119 colorings=93800 lazy-girth=121912 last: m=126 classes=14 cclen=193 t=771s
[03:49:38] it=167428 colorings=94000 lazy-girth=122081 last: m=135 classes=15 cclen=195 t=773s
[03:49:40] it=167724 colorings=94200 lazy-girth=122213 last: m=135 classes=15 cclen=195 t=774s
[03:49:41] it=168025 colorings=94400 lazy-girth=122381 last: m=135 classes=15 cclen=196 t=775s
[03:49:43] it=168360 colorings=94600 lazy-girth=122595 last: m=135 classes=15 cclen=193 t=777s
[03:49:45] it=168704 colorings=94800 lazy-girth=122818 last: m=126 classes=14 cclen=197 t=779s
[03:49:47] it=169206 colorings=95000 lazy-girth=123360 last: m=126 classes=14 cclen=201 t=781s
[03:49:50] it=169606 colorings=95200 lazy-girth=123708 last: m=126 classes=14 cclen=197 t=784s
[03:49:52] it=169959 colorings=95400 lazy-girth=123949 last: m=135 classes=15 cclen=185 t=786s
[03:49:53] it=170293 colorings=95600 lazy-girth=124156 last: m=126 classes=14 cclen=197 t=788s
[03:49:55] it=170542 colorings=95800 lazy-girth=124222 last: m=135 classes=15 cclen=195 t=789s
[03:49:57] it=170942 colorings=96000 lazy-girth=124549 last: m=135 classes=15 cclen=188 t=791s
[03:49:58] it=171196 colorings=96200 lazy-girth=124614 last: m=135 classes=15 cclen=110 t=792s
[03:50:00] it=171563 colorings=96400 lazy-girth=124872 last: m=135 classes=15 cclen=169 t=794s
[03:50:02] it=171948 colorings=96600 lazy-girth=125146 last: m=135 classes=15 cclen=197 t=796s
[03:50:04] it=172325 colorings=96800 lazy-girth=125419 last: m=135 classes=15 cclen=192 t=798s
[03:50:06] it=172701 colorings=97000 lazy-girth=125685 last: m=126 classes=14 cclen=199 t=801s
[03:50:09] it=173032 colorings=97200 lazy-girth=125879 last: m=144 classes=16 cclen=191 t=803s
[03:50:11] it=173404 colorings=97400 lazy-girth=126161 last: m=135 classes=15 cclen=187 t=805s
[03:50:13] it=173728 colorings=97600 lazy-girth=126342 last: m=135 classes=15 cclen=188 t=808s
[03:50:15] it=174047 colorings=97800 lazy-girth=126510 last: m=135 classes=15 cclen=197 t=809s
[03:50:18] it=174402 colorings=98000 lazy-girth=126726 last: m=135 classes=15 cclen=197 t=812s
[03:50:21] it=174778 colorings=98200 lazy-girth=126985 last: m=135 classes=15 cclen=197 t=815s
[03:50:23] it=175111 colorings=98400 lazy-girth=127155 last: m=135 classes=15 cclen=168 t=817s
[03:50:26] it=175447 colorings=98600 lazy-girth=127334 last: m=135 classes=15 cclen=187 t=820s
[03:50:28] it=175741 colorings=98800 lazy-girth=127456 last: m=126 classes=14 cclen=202 t=822s
[03:50:30] it=176032 colorings=99000 lazy-girth=127578 last: m=126 classes=14 cclen=199 t=825s
[03:50:40] it=176373 colorings=99200 lazy-girth=127917 last: m=126 classes=14 cclen=191 t=834s
[03:50:42] it=176838 colorings=99400 lazy-girth=128491 last: m=126 classes=14 cclen=199 t=836s
[03:50:44] it=177273 colorings=99600 lazy-girth=129072 last: m=126 classes=14 cclen=196 t=838s
[03:50:46] it=177702 colorings=99800 lazy-girth=129533 last: m=135 classes=15 cclen=188 t=840s
[03:50:48] it=178201 colorings=100000 lazy-girth=130123 last: m=135 classes=15 cclen=193 t=842s
[03:50:50] it=178663 colorings=100200 lazy-girth=130566 last: m=126 classes=14 cclen=189 t=844s
[03:50:52] it=179126 colorings=100400 lazy-girth=131045 last: m=126 classes=14 cclen=200 t=846s
[03:50:53] it=179525 colorings=100600 lazy-girth=131380 last: m=126 classes=14 cclen=199 t=847s
[03:50:55] it=179976 colorings=100800 lazy-girth=131815 last: m=135 classes=15 cclen=198 t=849s
[03:50:57] it=180365 colorings=101000 lazy-girth=132135 last: m=135 classes=15 cclen=170 t=851s
[03:50:59] it=180800 colorings=101200 lazy-girth=132580 last: m=126 classes=14 cclen=196 t=854s
[03:51:02] it=181384 colorings=101400 lazy-girth=133440 last: m=135 classes=15 cclen=198 t=856s
[03:51:04] it=181902 colorings=101600 lazy-girth=134037 last: m=135 classes=15 cclen=190 t=858s
[03:51:07] it=182370 colorings=101800 lazy-girth=134572 last: m=135 classes=15 cclen=199 t=861s
[03:51:09] it=182826 colorings=102000 lazy-girth=135055 last: m=126 classes=14 cclen=195 t=863s
[03:51:11] it=183329 colorings=102200 lazy-girth=135641 last: m=135 classes=15 cclen=192 t=865s
[03:51:12] it=183721 colorings=102400 lazy-girth=135960 last: m=135 classes=15 cclen=199 t=867s
[03:51:14] it=184058 colorings=102600 lazy-girth=136164 last: m=135 classes=15 cclen=193 t=868s
[03:51:16] it=184434 colorings=102800 lazy-girth=136463 last: m=135 classes=15 cclen=198 t=870s
[03:51:17] it=184792 colorings=103000 lazy-girth=136703 last: m=135 classes=15 cclen=187 t=871s
[03:51:19] it=185110 colorings=103200 lazy-girth=136909 last: m=126 classes=14 cclen=196 t=873s
[03:51:21] it=185466 colorings=103400 lazy-girth=137147 last: m=126 classes=14 cclen=200 t=875s
[03:51:23] it=185924 colorings=103600 lazy-girth=137662 last: m=126 classes=14 cclen=194 t=877s
[03:51:24] it=186385 colorings=103800 lazy-girth=138118 last: m=126 classes=14 cclen=198 t=879s
[03:51:26] it=186776 colorings=104000 lazy-girth=138439 last: m=135 classes=15 cclen=196 t=880s
[03:51:28] it=187201 colorings=104200 lazy-girth=138789 last: m=135 classes=15 cclen=192 t=882s
[03:51:30] it=187622 colorings=104400 lazy-girth=139136 last: m=126 classes=14 cclen=200 t=884s
[03:51:32] it=188025 colorings=104600 lazy-girth=139471 last: m=135 classes=15 cclen=197 t=886s
[03:51:34] it=188399 colorings=104800 lazy-girth=139769 last: m=135 classes=15 cclen=196 t=888s
[03:51:35] it=188791 colorings=105000 lazy-girth=140058 last: m=135 classes=15 cclen=190 t=889s
[03:51:37] it=189175 colorings=105200 lazy-girth=140344 last: m=144 classes=16 cclen=160 t=891s
[03:51:38] it=189484 colorings=105400 lazy-girth=140509 last: m=126 classes=14 cclen=198 t=892s
[03:51:40] it=189887 colorings=105600 lazy-girth=140852 last: m=144 classes=16 cclen=146 t=894s
[03:51:42] it=190292 colorings=105800 lazy-girth=141223 last: m=126 classes=14 cclen=200 t=896s
[03:51:44] it=190653 colorings=106000 lazy-girth=141482 last: m=135 classes=15 cclen=200 t=898s
[03:51:46] it=191015 colorings=106200 lazy-girth=141722 last: m=135 classes=15 cclen=200 t=900s
[03:51:48] it=191410 colorings=106400 lazy-girth=142056 last: m=135 classes=15 cclen=193 t=902s
[03:51:49] it=191761 colorings=106600 lazy-girth=142280 last: m=126 classes=14 cclen=198 t=903s
[03:51:51] it=192138 colorings=106800 lazy-girth=142546 last: m=135 classes=15 cclen=194 t=905s
[03:51:53] it=192535 colorings=107000 lazy-girth=142841 last: m=135 classes=15 cclen=170 t=907s
[03:51:55] it=192913 colorings=107200 lazy-girth=143111 last: m=135 classes=15 cclen=178 t=910s
[03:51:57] it=193264 colorings=107400 lazy-girth=143328 last: m=135 classes=15 cclen=199 t=912s
[03:51:59] it=193611 colorings=107600 lazy-girth=143551 last: m=126 classes=14 cclen=198 t=913s
[03:52:01] it=193930 colorings=107800 lazy-girth=143743 last: m=126 classes=14 cclen=199 t=915s
[03:52:03] it=194273 colorings=108000 lazy-girth=143953 last: m=126 classes=14 cclen=195 t=917s
[03:52:05] it=194595 colorings=108200 lazy-girth=144129 last: m=135 classes=15 cclen=196 t=919s
[03:52:06] it=194942 colorings=108400 lazy-girth=144344 last: m=126 classes=14 cclen=189 t=920s
[03:52:08] it=195253 colorings=108600 lazy-girth=144508 last: m=126 classes=14 cclen=199 t=922s
[03:52:09] it=195578 colorings=108800 lazy-girth=144675 last: m=135 classes=15 cclen=195 t=923s
[03:52:11] it=195875 colorings=109000 lazy-girth=144794 last: m=135 classes=15 cclen=191 t=925s
[03:52:13] it=196234 colorings=109200 lazy-girth=145034 last: m=135 classes=15 cclen=191 t=927s
[03:52:15] it=196584 colorings=109400 lazy-girth=145254 last: m=135 classes=15 cclen=187 t=929s
[03:52:17] it=196915 colorings=109600 lazy-girth=145449 last: m=135 classes=15 cclen=197 t=931s
[03:52:18] it=197219 colorings=109800 lazy-girth=145582 last: m=135 classes=15 cclen=196 t=932s
[03:52:20] it=197529 colorings=110000 lazy-girth=145741 last: m=126 classes=14 cclen=199 t=934s
[03:52:21] it=197861 colorings=110200 lazy-girth=145926 last: m=126 classes=14 cclen=201 t=936s
[03:52:24] it=198245 colorings=110400 lazy-girth=146210 last: m=144 classes=16 cclen=186 t=938s
[03:52:26] it=198640 colorings=110600 lazy-girth=146518 last: m=144 classes=16 cclen=177 t=940s
[03:52:29] it=199032 colorings=110800 lazy-girth=146815 last: m=126 classes=14 cclen=202 t=943s
[03:52:38] it=199340 colorings=111000 lazy-girth=146978 last: m=135 classes=15 cclen=198 t=953s
[03:52:40] it=199649 colorings=111200 lazy-girth=147125 last: m=135 classes=15 cclen=184 t=954s
[03:52:42] it=199945 colorings=111400 lazy-girth=147258 last: m=135 classes=15 cclen=91 t=956s
[03:52:44] it=200258 colorings=111600 lazy-girth=147422 last: m=135 classes=15 cclen=196 t=958s
[03:52:46] it=200592 colorings=111800 lazy-girth=147627 last: m=126 classes=14 cclen=199 t=960s
[03:52:48] it=200916 colorings=112000 lazy-girth=147792 last: m=135 classes=15 cclen=200 t=962s
[03:52:50] it=201262 colorings=112200 lazy-girth=147989 last: m=126 classes=14 cclen=198 t=964s
[03:52:52] it=201573 colorings=112400 lazy-girth=148145 last: m=126 classes=14 cclen=198 t=966s
[03:52:53] it=201863 colorings=112600 lazy-girth=148267 last: m=135 classes=15 cclen=197 t=967s
[03:52:55] it=202177 colorings=112800 lazy-girth=148432 last: m=126 classes=14 cclen=198 t=970s
[03:52:57] it=202462 colorings=113000 lazy-girth=148552 last: m=135 classes=15 cclen=199 t=971s
[03:52:59] it=202818 colorings=113200 lazy-girth=148767 last: m=144 classes=16 cclen=187 t=974s
[03:53:02] it=203101 colorings=113400 lazy-girth=148889 last: m=135 classes=15 cclen=195 t=976s
[03:53:04] it=203433 colorings=113600 lazy-girth=149077 last: m=135 classes=15 cclen=197 t=978s
[03:53:06] it=203728 colorings=113800 lazy-girth=149206 last: m=135 classes=15 cclen=181 t=980s
[03:53:09] it=204068 colorings=114000 lazy-girth=149396 last: m=135 classes=15 cclen=192 t=983s
[03:53:12] it=204402 colorings=114200 lazy-girth=149580 last: m=135 classes=15 cclen=197 t=986s
[03:53:16] it=204792 colorings=114400 lazy-girth=149949 last: m=126 classes=14 cclen=197 t=990s
[03:53:18] it=205250 colorings=114600 lazy-girth=150438 last: m=126 classes=14 cclen=197 t=992s
[03:53:19] it=205539 colorings=114800 lazy-girth=150564 last: m=126 classes=14 cclen=198 t=994s
[03:53:21] it=205833 colorings=115000 lazy-girth=150696 last: m=135 classes=15 cclen=199 t=995s
[03:53:23] it=206288 colorings=115200 lazy-girth=151297 last: m=135 classes=15 cclen=181 t=997s
[03:53:25] it=206675 colorings=115400 lazy-girth=151656 last: m=126 classes=14 cclen=187 t=999s
[03:53:26] it=206971 colorings=115600 lazy-girth=151812 last: m=135 classes=15 cclen=195 t=1000s
[03:53:28] it=207332 colorings=115800 lazy-girth=152049 last: m=135 classes=15 cclen=201 t=1002s
[03:53:29] it=207749 colorings=116000 lazy-girth=152456 last: m=135 classes=15 cclen=195 t=1004s
[03:53:31] it=208054 colorings=116200 lazy-girth=152611 last: m=135 classes=15 cclen=201 t=1005s
[03:53:33] it=208386 colorings=116400 lazy-girth=152812 last: m=126 classes=14 cclen=193 t=1007s
[03:53:36] it=208963 colorings=116600 lazy-girth=153568 last: m=135 classes=15 cclen=188 t=1010s
[03:53:38] it=209384 colorings=116800 lazy-girth=153953 last: m=135 classes=15 cclen=194 t=1012s
[03:53:39] it=209738 colorings=117000 lazy-girth=154190 last: m=135 classes=15 cclen=198 t=1014s
[03:53:41] it=210059 colorings=117200 lazy-girth=154367 last: m=135 classes=15 cclen=196 t=1015s
[03:53:43] it=210416 colorings=117400 lazy-girth=154604 last: m=135 classes=15 cclen=177 t=1017s
[03:53:45] it=210734 colorings=117600 lazy-girth=154798 last: m=135 classes=15 cclen=193 t=1019s
[03:53:47] it=211168 colorings=117800 lazy-girth=155223 last: m=135 classes=15 cclen=194 t=1021s
[03:53:49] it=211608 colorings=118000 lazy-girth=155627 last: m=126 classes=14 cclen=194 t=1023s
[03:53:51] it=211975 colorings=118200 lazy-girth=155881 last: m=126 classes=14 cclen=198 t=1025s
[03:53:52] it=212314 colorings=118400 lazy-girth=156105 last: m=126 classes=14 cclen=192 t=1026s
[03:53:55] it=212707 colorings=118600 lazy-girth=156428 last: m=135 classes=15 cclen=185 t=1029s
[03:53:57] it=213044 colorings=118800 lazy-girth=156649 last: m=135 classes=15 cclen=178 t=1031s
[03:53:59] it=213444 colorings=119000 lazy-girth=156984 last: m=126 classes=14 cclen=192 t=1033s
[03:54:01] it=213805 colorings=119200 lazy-girth=157219 last: m=126 classes=14 cclen=199 t=1035s
[03:54:03] it=214118 colorings=119400 lazy-girth=157378 last: m=135 classes=15 cclen=201 t=1037s
[03:54:04] it=214400 colorings=119600 lazy-girth=157497 last: m=126 classes=14 cclen=200 t=1038s
[03:54:06] it=214801 colorings=119800 lazy-girth=157776 last: m=135 classes=15 cclen=197 t=1040s
[03:54:08] it=215124 colorings=120000 lazy-girth=157949 last: m=135 classes=15 cclen=186 t=1042s
[03:54:09] it=215420 colorings=120200 lazy-girth=158086 last: m=126 classes=14 cclen=192 t=1044s
[03:54:11] it=215725 colorings=120400 lazy-girth=158231 last: m=126 classes=14 cclen=199 t=1045s
[03:54:13] it=216073 colorings=120600 lazy-girth=158439 last: m=135 classes=15 cclen=197 t=1047s
[03:54:15] it=216407 colorings=120800 lazy-girth=158646 last: m=135 classes=15 cclen=190 t=1049s
[03:54:26] it=216776 colorings=121000 lazy-girth=158908 last: m=126 classes=14 cclen=193 t=1060s
[03:54:29] it=217145 colorings=121200 lazy-girth=159166 last: m=135 classes=15 cclen=189 t=1063s
[03:54:30] it=217477 colorings=121400 lazy-girth=159345 last: m=144 classes=16 cclen=165 t=1065s
[03:54:32] it=217782 colorings=121600 lazy-girth=159522 last: m=135 classes=15 cclen=198 t=1067s
[03:54:35] it=218117 colorings=121800 lazy-girth=159726 last: m=135 classes=15 cclen=201 t=1069s
[03:54:38] it=218442 colorings=122000 lazy-girth=159923 last: m=135 classes=15 cclen=192 t=1072s
[03:54:41] it=218804 colorings=122200 lazy-girth=160158 last: m=135 classes=15 cclen=195 t=1075s
[03:54:43] it=219138 colorings=122400 lazy-girth=160358 last: m=135 classes=15 cclen=188 t=1077s
[03:54:44] it=219395 colorings=122600 lazy-girth=160432 last: m=135 classes=15 cclen=186 t=1079s
[03:54:46] it=219678 colorings=122800 lazy-girth=160537 last: m=135 classes=15 cclen=191 t=1080s
[03:54:49] it=220003 colorings=123000 lazy-girth=160730 last: m=135 classes=15 cclen=197 t=1083s
[03:54:52] it=220293 colorings=123200 lazy-girth=160860 last: m=126 classes=14 cclen=199 t=1086s
[03:54:55] it=220609 colorings=123400 lazy-girth=161036 last: m=135 classes=15 cclen=199 t=1089s
[03:54:57] it=220865 colorings=123600 lazy-girth=161104 last: m=126 classes=14 cclen=193 t=1091s
[03:55:00] it=221166 colorings=123800 lazy-girth=161226 last: m=135 classes=15 cclen=197 t=1094s
[03:55:03] it=221455 colorings=124000 lazy-girth=161351 last: m=126 classes=14 cclen=199 t=1097s
[03:55:06] it=221887 colorings=124200 lazy-girth=161869 last: m=135 classes=15 cclen=195 t=1100s
[03:55:09] it=222412 colorings=124400 lazy-girth=162499 last: m=126 classes=14 cclen=198 t=1103s
[03:55:11] it=222787 colorings=124600 lazy-girth=162814 last: m=135 classes=15 cclen=191 t=1105s
[03:55:13] it=223149 colorings=124800 lazy-girth=163082 last: m=135 classes=15 cclen=197 t=1107s
[03:55:14] it=223458 colorings=125000 lazy-girth=163258 last: m=135 classes=15 cclen=181 t=1108s
[03:55:15] it=223767 colorings=125200 lazy-girth=163434 last: m=126 classes=14 cclen=199 t=1110s
[03:55:17] it=224062 colorings=125400 lazy-girth=163566 last: m=126 classes=14 cclen=191 t=1111s
[03:55:19] it=224458 colorings=125600 lazy-girth=163931 last: m=135 classes=15 cclen=195 t=1113s
[03:55:21] it=224844 colorings=125800 lazy-girth=164264 last: m=126 classes=14 cclen=196 t=1115s
[03:55:23] it=225226 colorings=126000 lazy-girth=164582 last: m=126 classes=14 cclen=197 t=1117s
[03:55:24] it=225576 colorings=126200 lazy-girth=164825 last: m=126 classes=14 cclen=194 t=1118s
[03:55:26] it=225961 colorings=126400 lazy-girth=165130 last: m=126 classes=14 cclen=197 t=1120s
[03:55:27] it=226330 colorings=126600 lazy-girth=165392 last: m=126 classes=14 cclen=194 t=1122s
[03:55:29] it=226595 colorings=126800 lazy-girth=165473 last: m=126 classes=14 cclen=197 t=1123s
[03:55:30] it=226888 colorings=127000 lazy-girth=165593 last: m=135 classes=15 cclen=199 t=1124s
[03:55:32] it=227223 colorings=127200 lazy-girth=165809 last: m=126 classes=14 cclen=196 t=1126s
[03:55:34] it=227563 colorings=127400 lazy-girth=166015 last: m=126 classes=14 cclen=187 t=1128s
[03:55:36] it=227958 colorings=127600 lazy-girth=166309 last: m=126 classes=14 cclen=195 t=1130s
[03:55:37] it=228319 colorings=127800 lazy-girth=166565 last: m=135 classes=15 cclen=197 t=1132s
[03:55:39] it=228654 colorings=128000 lazy-girth=166770 last: m=135 classes=15 cclen=194 t=1133s
[03:55:41] it=228986 colorings=128200 lazy-girth=166975 last: m=126 classes=14 cclen=197 t=1135s
[03:55:43] it=229336 colorings=128400 lazy-girth=167226 last: m=135 classes=15 cclen=196 t=1137s
[03:55:44] it=229636 colorings=128600 lazy-girth=167376 last: m=126 classes=14 cclen=198 t=1138s
[03:55:46] it=230058 colorings=128800 lazy-girth=167760 last: m=126 classes=14 cclen=199 t=1140s
[03:55:49] it=230485 colorings=129000 lazy-girth=168133 last: m=135 classes=15 cclen=200 t=1143s
[03:55:51] it=230850 colorings=129200 lazy-girth=168396 last: m=126 classes=14 cclen=199 t=1145s
[03:55:53] it=231208 colorings=129400 lazy-girth=168651 last: m=135 classes=15 cclen=199 t=1147s
[03:55:55] it=231664 colorings=129600 lazy-girth=169055 last: m=126 classes=14 cclen=202 t=1149s
[03:55:57] it=231978 colorings=129800 lazy-girth=169216 last: m=126 classes=14 cclen=201 t=1151s
[03:55:58] it=232306 colorings=130000 lazy-girth=169396 last: m=135 classes=15 cclen=195 t=1153s
[03:56:00] it=232607 colorings=130200 lazy-girth=169536 last: m=135 classes=15 cclen=195 t=1154s
[03:56:02] it=232903 colorings=130400 lazy-girth=169672 last: m=126 classes=14 cclen=197 t=1156s
[03:56:04] it=233321 colorings=130600 lazy-girth=170053 last: m=135 classes=15 cclen=181 t=1159s
[03:56:07] it=233710 colorings=130800 lazy-girth=170331 last: m=126 classes=14 cclen=196 t=1161s
[03:56:09] it=234036 colorings=131000 lazy-girth=170497 last: m=126 classes=14 cclen=199 t=1163s
[03:56:11] it=234330 colorings=131200 lazy-girth=170631 last: m=135 classes=15 cclen=189 t=1165s
[03:56:12] it=234626 colorings=131400 lazy-girth=170768 last: m=135 classes=15 cclen=200 t=1166s
[03:56:14] it=234942 colorings=131600 lazy-girth=170931 last: m=135 classes=15 cclen=197 t=1168s
[03:56:16] it=235320 colorings=131800 lazy-girth=171200 last: m=135 classes=15 cclen=174 t=1171s
[03:56:18] it=235646 colorings=132000 lazy-girth=171363 last: m=126 classes=14 cclen=182 t=1173s
[03:56:32] it=235925 colorings=132200 lazy-girth=171461 last: m=126 classes=14 cclen=180 t=1186s
[03:56:34] it=236216 colorings=132400 lazy-girth=171581 last: m=135 classes=15 cclen=197 t=1188s
[03:56:36] it=236483 colorings=132600 lazy-girth=171661 last: m=126 classes=14 cclen=192 t=1190s
[03:56:39] it=236839 colorings=132800 lazy-girth=171885 last: m=126 classes=14 cclen=194 t=1193s
[03:56:41] it=237141 colorings=133000 lazy-girth=172026 last: m=135 classes=15 cclen=199 t=1195s
[03:56:43] it=237449 colorings=133200 lazy-girth=172183 last: m=135 classes=15 cclen=185 t=1198s
[03:56:46] it=237746 colorings=133400 lazy-girth=172305 last: m=135 classes=15 cclen=193 t=1200s
[03:56:48] it=238013 colorings=133600 lazy-girth=172389 last: m=135 classes=15 cclen=193 t=1203s
[03:56:52] it=238380 colorings=133800 lazy-girth=172670 last: m=126 classes=14 cclen=199 t=1206s
[03:56:53] it=238771 colorings=134000 lazy-girth=172953 last: m=126 classes=14 cclen=197 t=1208s
[03:56:56] it=239219 colorings=134200 lazy-girth=173418 last: m=135 classes=15 cclen=201 t=1210s
[03:56:57] it=239586 colorings=134400 lazy-girth=173670 last: m=126 classes=14 cclen=200 t=1211s
[03:56:59] it=239900 colorings=134600 lazy-girth=173817 last: m=126 classes=14 cclen=200 t=1213s
[03:57:01] it=240290 colorings=134800 lazy-girth=174123 last: m=126 classes=14 cclen=197 t=1215s
[03:57:02] it=240697 colorings=135000 lazy-girth=174493 last: m=126 classes=14 cclen=199 t=1217s
[03:57:04] it=241096 colorings=135200 lazy-girth=174805 last: m=126 classes=14 cclen=201 t=1218s
[03:57:06] it=241445 colorings=135400 lazy-girth=175043 last: m=126 classes=14 cclen=197 t=1220s
[03:57:09] it=241923 colorings=135600 lazy-girth=175520 last: m=126 classes=14 cclen=199 t=1223s
[03:57:10] it=242259 colorings=135800 lazy-girth=175718 last: m=126 classes=14 cclen=196 t=1224s
[03:57:12] it=242569 colorings=136000 lazy-girth=175885 last: m=126 classes=14 cclen=200 t=1226s
[03:57:14] it=242973 colorings=136200 lazy-girth=176219 last: m=126 classes=14 cclen=186 t=1228s
[03:57:16] it=243345 colorings=136400 lazy-girth=176474 last: m=135 classes=15 cclen=200 t=1230s
[03:57:18] it=243725 colorings=136600 lazy-girth=176742 last: m=144 classes=16 cclen=198 t=1232s
[03:57:20] it=244046 colorings=136800 lazy-girth=176912 last: m=126 classes=14 cclen=197 t=1234s
[03:57:22] it=244379 colorings=137000 lazy-girth=177102 last: m=135 classes=15 cclen=199 t=1236s
[03:57:24] it=244794 colorings=137200 lazy-girth=177445 last: m=135 classes=15 cclen=199 t=1238s
[03:57:26] it=245169 colorings=137400 lazy-girth=177712 last: m=126 classes=14 cclen=199 t=1240s
[03:57:28] it=245507 colorings=137600 lazy-girth=177905 last: m=126 classes=14 cclen=197 t=1242s
[03:57:29] it=245836 colorings=137800 lazy-girth=178079 last: m=126 classes=14 cclen=185 t=1244s
[03:57:31] it=246225 colorings=138000 lazy-girth=178317 last: m=126 classes=14 cclen=190 t=1245s
[03:57:33] it=246548 colorings=138200 lazy-girth=178491 last: m=126 classes=14 cclen=179 t=1247s
[03:57:35] it=246841 colorings=138400 lazy-girth=178610 last: m=135 classes=15 cclen=198 t=1249s
[03:57:37] it=247131 colorings=138600 lazy-girth=178739 last: m=126 classes=14 cclen=198 t=1251s
[03:57:39] it=247459 colorings=138800 lazy-girth=178924 last: m=135 classes=15 cclen=195 t=1253s
[03:57:40] it=247745 colorings=139000 lazy-girth=179039 last: m=135 classes=15 cclen=200 t=1254s
[03:57:41] it=248031 colorings=139200 lazy-girth=179165 last: m=126 classes=14 cclen=196 t=1255s
[03:57:43] it=248380 colorings=139400 lazy-girth=179388 last: m=126 classes=14 cclen=185 t=1257s
[03:57:45] it=248708 colorings=139600 lazy-girth=179551 last: m=126 classes=14 cclen=189 t=1259s
[03:57:46] it=249017 colorings=139800 lazy-girth=179694 last: m=135 classes=15 cclen=191 t=1261s
[03:57:48] it=249326 colorings=140000 lazy-girth=179828 last: m=135 classes=15 cclen=195 t=1262s
[03:57:50] it=249635 colorings=140200 lazy-girth=179989 last: m=135 classes=15 cclen=189 t=1264s
[03:57:52] it=249942 colorings=140400 lazy-girth=180136 last: m=135 classes=15 cclen=185 t=1266s
[03:57:54] it=250313 colorings=140600 lazy-girth=180389 last: m=135 classes=15 cclen=189 t=1268s
[03:57:56] it=250596 colorings=140800 lazy-girth=180496 last: m=135 classes=15 cclen=178 t=1270s
[03:57:58] it=250944 colorings=141000 lazy-girth=180692 last: m=126 classes=14 cclen=195 t=1272s
[03:58:00] it=251227 colorings=141200 lazy-girth=180801 last: m=126 classes=14 cclen=198 t=1274s
[03:58:01] it=251505 colorings=141400 lazy-girth=180892 last: m=135 classes=15 cclen=194 t=1276s
[03:58:03] it=251795 colorings=141600 lazy-girth=181017 last: m=135 classes=15 cclen=196 t=1277s
[03:58:06] it=252152 colorings=141800 lazy-girth=181226 last: m=135 classes=15 cclen=187 t=1280s
[03:58:08] it=252500 colorings=142000 lazy-girth=181434 last: m=135 classes=15 cclen=199 t=1282s
[03:58:11] it=252816 colorings=142200 lazy-girth=181569 last: m=135 classes=15 cclen=195 t=1285s
[03:58:13] it=253111 colorings=142400 lazy-girth=181696 last: m=135 classes=15 cclen=191 t=1288s
[03:58:17] it=253417 colorings=142600 lazy-girth=181840 last: m=135 classes=15 cclen=182 t=1291s
[03:58:20] it=253913 colorings=142800 lazy-girth=182438 last: m=135 classes=15 cclen=192 t=1295s
[03:58:23] it=254461 colorings=143000 lazy-girth=183111 last: m=135 classes=15 cclen=177 t=1297s
[03:58:26] it=254971 colorings=143200 lazy-girth=183655 last: m=135 classes=15 cclen=197 t=1300s
[03:58:28] it=255436 colorings=143400 lazy-girth=184204 last: m=126 classes=14 cclen=198 t=1302s
[03:58:30] it=255928 colorings=143600 lazy-girth=184763 last: m=135 classes=15 cclen=175 t=1305s
[03:58:33] it=256362 colorings=143800 lazy-girth=185205 last: m=135 classes=15 cclen=193 t=1307s
[03:58:35] it=256748 colorings=144000 lazy-girth=185507 last: m=126 classes=14 cclen=200 t=1309s
[03:58:37] it=257230 colorings=144200 lazy-girth=185975 last: m=135 classes=15 cclen=197 t=1311s
[03:58:38] it=257526 colorings=144400 lazy-girth=186118 last: m=135 classes=15 cclen=195 t=1313s
[03:58:40] it=257840 colorings=144600 lazy-girth=186290 last: m=135 classes=15 cclen=197 t=1314s
[03:58:42] it=258254 colorings=144800 lazy-girth=186691 last: m=135 classes=15 cclen=198 t=1316s
[03:58:57] it=258610 colorings=145000 lazy-girth=186961 last: m=135 classes=15 cclen=199 t=1331s
[03:58:59] it=259016 colorings=145200 lazy-girth=187282 last: m=126 classes=14 cclen=199 t=1334s
[03:59:01] it=259347 colorings=145400 lazy-girth=187476 last: m=126 classes=14 cclen=200 t=1335s
[03:59:03] it=259755 colorings=145600 lazy-girth=187850 last: m=135 classes=15 cclen=198 t=1338s
[03:59:06] it=260178 colorings=145800 lazy-girth=188271 last: m=126 classes=14 cclen=194 t=1340s
[03:59:08] it=260568 colorings=146000 lazy-girth=188583 last: m=135 classes=15 cclen=197 t=1343s
[03:59:10] it=260899 colorings=146200 lazy-girth=188767 last: m=135 classes=15 cclen=199 t=1344s
[03:59:12] it=261244 colorings=146400 lazy-girth=188981 last: m=135 classes=15 cclen=197 t=1346s
[03:59:13] it=261569 colorings=146600 lazy-girth=189155 last: m=126 classes=14 cclen=197 t=1348s
[03:59:15] it=261853 colorings=146800 lazy-girth=189265 last: m=135 classes=15 cclen=202 t=1349s
[03:59:17] it=262206 colorings=147000 lazy-girth=189491 last: m=135 classes=15 cclen=198 t=1351s
[03:59:18] it=262499 colorings=147200 lazy-girth=189606 last: m=135 classes=15 cclen=190 t=1352s
[03:59:20] it=262833 colorings=147400 lazy-girth=189816 last: m=126 classes=14 cclen=193 t=1355s
[03:59:22] it=263150 colorings=147600 lazy-girth=189991 last: m=135 classes=15 cclen=200 t=1356s
[03:59:24] it=263501 colorings=147800 lazy-girth=190209 last: m=126 classes=14 cclen=193 t=1358s
[03:59:26] it=263863 colorings=148000 lazy-girth=190465 last: m=135 classes=15 cclen=197 t=1361s
[03:59:29] it=264218 colorings=148200 lazy-girth=190704 last: m=135 classes=15 cclen=199 t=1363s
[03:59:31] it=264527 colorings=148400 lazy-girth=190874 last: m=135 classes=15 cclen=194 t=1365s
[03:59:32] it=264812 colorings=148600 lazy-girth=190998 last: m=135 classes=15 cclen=201 t=1366s
[03:59:34] it=265120 colorings=148800 lazy-girth=191155 last: m=126 classes=14 cclen=201 t=1368s
[03:59:35] it=265414 colorings=149000 lazy-girth=191279 last: m=135 classes=15 cclen=197 t=1370s
[03:59:38] it=265712 colorings=149200 lazy-girth=191424 last: m=126 classes=14 cclen=197 t=1372s
[03:59:39] it=266033 colorings=149400 lazy-girth=191579 last: m=135 classes=15 cclen=188 t=1374s
[03:59:41] it=266336 colorings=149600 lazy-girth=191737 last: m=126 classes=14 cclen=196 t=1376s
[03:59:44] it=266708 colorings=149800 lazy-girth=192007 last: m=126 classes=14 cclen=187 t=1378s
[03:59:47] it=267027 colorings=150000 lazy-girth=192185 last: m=135 classes=15 cclen=197 t=1381s
[03:59:48] it=267339 colorings=150200 lazy-girth=192340 last: m=135 classes=15 cclen=190 t=1382s
[03:59:51] it=267666 colorings=150400 lazy-girth=192517 last: m=135 classes=15 cclen=197 t=1385s
[03:59:54] it=267998 colorings=150600 lazy-girth=192713 last: m=144 classes=16 cclen=197 t=1388s
[03:59:57] it=268318 colorings=150800 lazy-girth=192878 last: m=126 classes=14 cclen=202 t=1391s
[03:59:59] it=268647 colorings=151000 lazy-girth=193057 last: m=135 classes=15 cclen=179 t=1394s
[04:00:02] it=268953 colorings=151200 lazy-girth=193196 last: m=135 classes=15 cclen=199 t=1396s
[04:00:04] it=269265 colorings=151400 lazy-girth=193354 last: m=135 classes=15 cclen=201 t=1398s
[04:00:06] it=269552 colorings=151600 lazy-girth=193468 last: m=126 classes=14 cclen=200 t=1400s
[04:00:08] it=269866 colorings=151800 lazy-girth=193625 last: m=126 classes=14 cclen=197 t=1402s
[04:00:11] it=270149 colorings=152000 lazy-girth=193741 last: m=135 classes=15 cclen=166 t=1405s
[04:00:12] it=270430 colorings=152200 lazy-girth=193851 last: m=135 classes=15 cclen=198 t=1407s
[04:00:15] it=270727 colorings=152400 lazy-girth=193973 last: m=126 classes=14 cclen=201 t=1409s
[04:00:17] it=271034 colorings=152600 lazy-girth=194113 last: m=126 classes=14 cclen=190 t=1411s
[04:00:19] it=271318 colorings=152800 lazy-girth=194218 last: m=126 classes=14 cclen=196 t=1413s
[04:00:21] it=271585 colorings=153000 lazy-girth=194301 last: m=135 classes=15 cclen=201 t=1415s
[04:00:24] it=271908 colorings=153200 lazy-girth=194469 last: m=135 classes=15 cclen=198 t=1418s
[04:00:27] it=272186 colorings=153400 lazy-girth=194577 last: m=135 classes=15 cclen=198 t=1421s
[04:00:30] it=272561 colorings=153600 lazy-girth=194914 last: m=135 classes=15 cclen=139 t=1424s
[04:00:31] it=272871 colorings=153800 lazy-girth=195083 last: m=126 classes=14 cclen=201 t=1425s
[04:00:33] it=273223 colorings=154000 lazy-girth=195332 last: m=126 classes=14 cclen=203 t=1427s
[04:00:34] it=273539 colorings=154200 lazy-girth=195498 last: m=126 classes=14 cclen=201 t=1428s
[04:00:36] it=273883 colorings=154400 lazy-girth=195718 last: m=126 classes=14 cclen=199 t=1430s
[04:00:37] it=274214 colorings=154600 lazy-girth=195925 last: m=126 classes=14 cclen=202 t=1431s
[04:00:38] it=274489 colorings=154800 lazy-girth=196018 last: m=135 classes=15 cclen=199 t=1433s
[04:00:40] it=274851 colorings=155000 lazy-girth=196339 last: m=126 classes=14 cclen=200 t=1434s
[04:00:41] it=275190 colorings=155200 lazy-girth=196581 last: m=126 classes=14 cclen=194 t=1435s
[04:00:43] it=275519 colorings=155400 lazy-girth=196771 last: m=135 classes=15 cclen=181 t=1437s
[04:00:44] it=275835 colorings=155600 lazy-girth=196947 last: m=126 classes=14 cclen=197 t=1438s
[04:00:45] it=276196 colorings=155800 lazy-girth=197176 last: m=126 classes=14 cclen=202 t=1440s
[04:00:47] it=276570 colorings=156000 lazy-girth=197465 last: m=135 classes=15 cclen=197 t=1441s
[04:00:49] it=276876 colorings=156200 lazy-girth=197626 last: m=135 classes=15 cclen=202 t=1443s
[04:00:51] it=277341 colorings=156400 lazy-girth=198200 last: m=135 classes=15 cclen=139 t=1445s
[04:00:52] it=277699 colorings=156600 lazy-girth=198447 last: m=135 classes=15 cclen=200 t=1446s
[04:00:54] it=278044 colorings=156800 lazy-girth=198645 last: m=135 classes=15 cclen=181 t=1448s
[04:00:55] it=278391 colorings=157000 lazy-girth=198869 last: m=135 classes=15 cclen=199 t=1449s
[04:00:57] it=278724 colorings=157200 lazy-girth=199063 last: m=135 classes=15 cclen=199 t=1451s
[04:00:58] it=279019 colorings=157400 lazy-girth=199200 last: m=126 classes=14 cclen=191 t=1452s
[04:01:00] it=279350 colorings=157600 lazy-girth=199380 last: m=126 classes=14 cclen=199 t=1454s
[04:01:01] it=279706 colorings=157800 lazy-girth=199617 last: m=126 classes=14 cclen=202 t=1456s
[04:01:03] it=280039 colorings=158000 lazy-girth=199804 last: m=144 classes=16 cclen=195 t=1457s
[04:01:04] it=280395 colorings=158200 lazy-girth=200041 last: m=135 classes=15 cclen=193 t=1458s
[04:01:06] it=280811 colorings=158400 lazy-girth=200388 last: m=126 classes=14 cclen=193 t=1461s
[04:01:08] it=281134 colorings=158600 lazy-girth=200573 last: m=126 classes=14 cclen=200 t=1462s
[04:01:09] it=281452 colorings=158800 lazy-girth=200748 last: m=126 classes=14 cclen=196 t=1463s
[04:01:11] it=281823 colorings=159000 lazy-girth=201021 last: m=135 classes=15 cclen=197 t=1465s
[04:01:14] it=282171 colorings=159200 lazy-girth=201265 last: m=135 classes=15 cclen=187 t=1468s
[04:01:15] it=282522 colorings=159400 lazy-girth=201495 last: m=126 classes=14 cclen=196 t=1470s
[04:01:17] it=282849 colorings=159600 lazy-girth=201701 last: m=126 classes=14 cclen=200 t=1471s
[04:01:19] it=283176 colorings=159800 lazy-girth=201898 last: m=126 classes=14 cclen=196 t=1473s
[04:01:20] it=283509 colorings=160000 lazy-girth=202092 last: m=135 classes=15 cclen=198 t=1474s
[04:01:22] it=283802 colorings=160200 lazy-girth=202217 last: m=126 classes=14 cclen=199 t=1476s
[04:01:23] it=284091 colorings=160400 lazy-girth=202337 last: m=135 classes=15 cclen=152 t=1477s
[04:01:24] it=284385 colorings=160600 lazy-girth=202461 last: m=135 classes=15 cclen=190 t=1479s
[04:01:26] it=284681 colorings=160800 lazy-girth=202591 last: m=135 classes=15 cclen=192 t=1480s
[04:01:27] it=284980 colorings=161000 lazy-girth=202729 last: m=135 classes=15 cclen=202 t=1481s
[04:01:42] it=285278 colorings=161200 lazy-girth=202860 last: m=135 classes=15 cclen=194 t=1496s
[04:01:45] it=285676 colorings=161400 lazy-girth=203145 last: m=126 classes=14 cclen=193 t=1499s
[04:01:47] it=286004 colorings=161600 lazy-girth=203346 last: m=126 classes=14 cclen=199 t=1501s
[04:01:48] it=286265 colorings=161800 lazy-girth=203422 last: m=126 classes=14 cclen=198 t=1503s
[04:01:50] it=286580 colorings=162000 lazy-girth=203600 last: m=135 classes=15 cclen=196 t=1505s
[04:01:53] it=286892 colorings=162200 lazy-girth=203757 last: m=135 classes=15 cclen=196 t=1507s
[04:01:54] it=287188 colorings=162400 lazy-girth=203907 last: m=126 classes=14 cclen=202 t=1508s
[04:01:56] it=287497 colorings=162600 lazy-girth=204054 last: m=135 classes=15 cclen=189 t=1510s
[04:01:58] it=287790 colorings=162800 lazy-girth=204176 last: m=126 classes=14 cclen=194 t=1512s
[04:02:00] it=288106 colorings=163000 lazy-girth=204344 last: m=135 classes=15 cclen=188 t=1515s
[04:02:02] it=288401 colorings=163200 lazy-girth=204469 last: m=135 classes=15 cclen=201 t=1516s
[04:02:05] it=288710 colorings=163400 lazy-girth=204617 last: m=135 classes=15 cclen=158 t=1519s
[04:02:07] it=289039 colorings=163600 lazy-girth=204794 last: m=135 classes=15 cclen=198 t=1521s
[04:02:11] it=289573 colorings=163800 lazy-girth=205474 last: m=126 classes=14 cclen=198 t=1525s
[04:02:13] it=290085 colorings=164000 lazy-girth=206149 last: m=144 classes=16 cclen=187 t=1528s
[04:02:17] it=290745 colorings=164200 lazy-girth=207085 last: m=126 classes=14 cclen=194 t=1531s
[04:02:20] it=291276 colorings=164400 lazy-girth=207703 last: m=126 classes=14 cclen=203 t=1534s
[04:02:22] it=291684 colorings=164600 lazy-girth=208098 last: m=135 classes=15 cclen=176 t=1536s
[04:02:23] it=291988 colorings=164800 lazy-girth=208250 last: m=126 classes=14 cclen=202 t=1537s
[04:02:25] it=292311 colorings=165000 lazy-girth=208441 last: m=135 classes=15 cclen=193 t=1539s
[04:02:26] it=292613 colorings=165200 lazy-girth=208582 last: m=126 classes=14 cclen=198 t=1541s
[04:02:28] it=292921 colorings=165400 lazy-girth=208727 last: m=126 classes=14 cclen=199 t=1542s
[04:02:29] it=293239 colorings=165600 lazy-girth=208891 last: m=126 classes=14 cclen=200 t=1543s
[04:02:30] it=293575 colorings=165800 lazy-girth=209071 last: m=135 classes=15 cclen=189 t=1545s
[04:02:32] it=293906 colorings=166000 lazy-girth=209246 last: m=126 classes=14 cclen=198 t=1546s
[04:02:33] it=294257 colorings=166200 lazy-girth=209481 last: m=126 classes=14 cclen=197 t=1548s
[04:02:35] it=294633 colorings=166400 lazy-girth=209752 last: m=135 classes=15 cclen=192 t=1550s
[04:02:37] it=294956 colorings=166600 lazy-girth=209940 last: m=135 classes=15 cclen=196 t=1551s
[04:02:39] it=295322 colorings=166800 lazy-girth=210224 last: m=135 classes=15 cclen=187 t=1553s
[04:02:40] it=295642 colorings=167000 lazy-girth=210370 last: m=135 classes=15 cclen=184 t=1555s
[04:02:42] it=295992 colorings=167200 lazy-girth=210580 last: m=135 classes=15 cclen=195 t=1556s
[04:02:44] it=296320 colorings=167400 lazy-girth=210773 last: m=126 classes=14 cclen=189 t=1558s
[04:02:46] it=296678 colorings=167600 lazy-girth=210988 last: m=126 classes=14 cclen=198 t=1560s
[04:02:49] it=297127 colorings=167800 lazy-girth=211375 last: m=135 classes=15 cclen=200 t=1563s
[04:02:51] it=297543 colorings=168000 lazy-girth=211734 last: m=135 classes=15 cclen=190 t=1566s
[04:02:54] it=297878 colorings=168200 lazy-girth=211935 last: m=126 classes=14 cclen=185 t=1568s
[04:02:55] it=298224 colorings=168400 lazy-girth=212157 last: m=135 classes=15 cclen=198 t=1570s
[04:02:58] it=298578 colorings=168600 lazy-girth=212370 last: m=135 classes=15 cclen=196 t=1572s
[04:02:59] it=298887 colorings=168800 lazy-girth=212522 last: m=126 classes=14 cclen=199 t=1573s
[04:03:01] it=299177 colorings=169000 lazy-girth=212642 last: m=126 classes=14 cclen=200 t=1575s
[04:03:03] it=299521 colorings=169200 lazy-girth=212850 last: m=135 classes=15 cclen=196 t=1578s
[04:03:05] it=299838 colorings=169400 lazy-girth=213016 last: m=135 classes=15 cclen=193 t=1580s
[04:03:07] it=300186 colorings=169600 lazy-girth=213217 last: m=135 classes=15 cclen=193 t=1581s
[04:03:10] it=300580 colorings=169800 lazy-girth=213495 last: m=126 classes=14 cclen=196 t=1584s
[04:03:12] it=300932 colorings=170000 lazy-girth=213715 last: m=126 classes=14 cclen=201 t=1586s
[04:03:14] it=301253 colorings=170200 lazy-girth=213879 last: m=126 classes=14 cclen=198 t=1588s
[04:03:16] it=301591 colorings=170400 lazy-girth=214064 last: m=135 classes=15 cclen=181 t=1590s
[04:03:18] it=301953 colorings=170600 lazy-girth=214275 last: m=126 classes=14 cclen=197 t=1593s
[04:03:22] it=302294 colorings=170800 lazy-girth=214476 last: m=135 classes=15 cclen=201 t=1596s
[04:03:24] it=302621 colorings=171000 lazy-girth=214632 last: m=135 classes=15 cclen=199 t=1598s
[04:03:28] it=303061 colorings=171200 lazy-girth=214999 last: m=126 classes=14 cclen=201 t=1602s
[04:03:30] it=303481 colorings=171400 lazy-girth=215346 last: m=135 classes=15 cclen=201 t=1604s
[04:03:32] it=303845 colorings=171600 lazy-girth=215616 last: m=126 classes=14 cclen=197 t=1607s
[04:03:35] it=304294 colorings=171800 lazy-girth=215999 last: m=135 classes=15 cclen=195 t=1609s
[04:03:37] it=304657 colorings=172000 lazy-girth=216198 last: m=126 classes=14 cclen=199 t=1611s
[04:03:39] it=305044 colorings=172200 lazy-girth=216452 last: m=126 classes=14 cclen=196 t=1613s
[04:03:41] it=305404 colorings=172400 lazy-girth=216688 last: m=126 classes=14 cclen=177 t=1615s
[04:03:43] it=305784 colorings=172600 lazy-girth=216941 last: m=126 classes=14 cclen=198 t=1617s
[04:03:45] it=306158 colorings=172800 lazy-girth=217209 last: m=135 classes=15 cclen=194 t=1619s
[04:03:47] it=306504 colorings=173000 lazy-girth=217412 last: m=135 classes=15 cclen=191 t=1621s
[04:03:49] it=306822 colorings=173200 lazy-girth=217585 last: m=135 classes=15 cclen=196 t=1623s
[04:03:51] it=307200 colorings=173400 lazy-girth=217840 last: m=126 classes=14 cclen=189 t=1625s
[04:03:53] it=307544 colorings=173600 lazy-girth=218038 last: m=126 classes=14 cclen=198 t=1627s
[04:03:54] it=307887 colorings=173800 lazy-girth=218222 last: m=135 classes=15 cclen=191 t=1629s
[04:03:56] it=308239 colorings=174000 lazy-girth=218435 last: m=126 classes=14 cclen=192 t=1630s
[04:03:58] it=308586 colorings=174200 lazy-girth=218658 last: m=126 classes=14 cclen=187 t=1632s
[04:04:00] it=308965 colorings=174400 lazy-girth=218921 last: m=135 classes=15 cclen=186 t=1635s
[04:04:02] it=309326 colorings=174600 lazy-girth=219118 last: m=126 classes=14 cclen=198 t=1636s
[04:04:04] it=309665 colorings=174800 lazy-girth=219285 last: m=135 classes=15 cclen=192 t=1638s
[04:04:06] it=309988 colorings=175000 lazy-girth=219453 last: m=135 classes=15 cclen=194 t=1640s
[04:04:07] it=310301 colorings=175200 lazy-girth=219623 last: m=135 classes=15 cclen=197 t=1641s
[04:04:09] it=310632 colorings=175400 lazy-girth=219793 last: m=135 classes=15 cclen=198 t=1643s
[04:04:11] it=310971 colorings=175600 lazy-girth=219958 last: m=135 classes=15 cclen=199 t=1645s
[04:04:13] it=311291 colorings=175800 lazy-girth=220107 last: m=135 classes=15 cclen=187 t=1647s
[04:04:14] it=311597 colorings=176000 lazy-girth=220236 last: m=135 classes=15 cclen=197 t=1648s
[04:04:16] it=311929 colorings=176200 lazy-girth=220393 last: m=126 classes=14 cclen=192 t=1650s
[04:04:18] it=312244 colorings=176400 lazy-girth=220543 last: m=135 classes=15 cclen=181 t=1652s
[04:04:20] it=312608 colorings=176600 lazy-girth=220772 last: m=135 classes=15 cclen=197 t=1654s
[04:04:22] it=312949 colorings=176800 lazy-girth=220949 last: m=144 classes=16 cclen=177 t=1657s
[04:04:24] it=313241 colorings=177000 lazy-girth=221065 last: m=135 classes=15 cclen=193 t=1659s
[04:04:26] it=313531 colorings=177200 lazy-girth=221181 last: m=126 classes=14 cclen=200 t=1661s
[04:04:29] it=313945 colorings=177400 lazy-girth=221575 last: m=135 classes=15 cclen=189 t=1663s
[04:04:31] it=314366 colorings=177600 lazy-girth=221959 last: m=135 classes=15 cclen=198 t=1666s
[04:04:34] it=314759 colorings=177800 lazy-girth=222256 last: m=126 classes=14 cclen=189 t=1668s
[04:04:36] it=315146 colorings=178000 lazy-girth=222604 last: m=144 classes=16 cclen=195 t=1670s
[04:04:39] it=315605 colorings=178200 lazy-girth=223010 last: m=144 classes=16 cclen=193 t=1673s
[04:04:42] it=316010 colorings=178400 lazy-girth=223377 last: m=135 classes=15 cclen=202 t=1676s
[04:04:57] it=316430 colorings=178600 lazy-girth=223752 last: m=135 classes=15 cclen=182 t=1691s
[04:05:00] it=316813 colorings=178800 lazy-girth=224062 last: m=135 classes=15 cclen=201 t=1694s
[04:05:03] it=317268 colorings=179000 lazy-girth=224448 last: m=135 classes=15 cclen=197 t=1697s
[04:05:06] it=317735 colorings=179200 lazy-girth=224842 last: m=135 classes=15 cclen=194 t=1700s
[04:05:10] it=318176 colorings=179400 lazy-girth=225208 last: m=126 classes=14 cclen=198 t=1704s
[04:05:12] it=318506 colorings=179600 lazy-girth=225389 last: m=135 classes=15 cclen=199 t=1706s
[04:05:13] it=318826 colorings=179800 lazy-girth=225562 last: m=144 classes=16 cclen=196 t=1707s
[04:05:15] it=319134 colorings=180000 lazy-girth=225718 last: m=126 classes=14 cclen=194 t=1709s
[04:05:17] it=319459 colorings=180200 lazy-girth=225877 last: m=126 classes=14 cclen=202 t=1711s
[04:05:19] it=319839 colorings=180400 lazy-girth=226135 last: m=144 classes=16 cclen=162 t=1714s
[04:05:21] it=320140 colorings=180600 lazy-girth=226264 last: m=135 classes=15 cclen=201 t=1715s
[04:05:23] it=320466 colorings=180800 lazy-girth=226429 last: m=135 classes=15 cclen=200 t=1717s
[04:05:26] it=320891 colorings=181000 lazy-girth=226754 last: m=135 classes=15 cclen=200 t=1720s
[04:05:28] it=321239 colorings=181200 lazy-girth=226961 last: m=126 classes=14 cclen=198 t=1722s
[04:05:31] it=321625 colorings=181400 lazy-girth=227244 last: m=135 classes=15 cclen=192 t=1725s
[04:05:33] it=321953 colorings=181600 lazy-girth=227412 last: m=135 classes=15 cclen=197 t=1727s
[04:05:35] it=322341 colorings=181800 lazy-girth=227691 last: m=135 classes=15 cclen=200 t=1730s
[04:05:37] it=322680 colorings=182000 lazy-girth=227910 last: m=135 classes=15 cclen=190 t=1732s
[04:05:40] it=323017 colorings=182200 lazy-girth=228121 last: m=126 classes=14 cclen=198 t=1734s
[04:05:42] it=323330 colorings=182400 lazy-girth=228261 last: m=135 classes=15 cclen=196 t=1736s
[04:05:44] it=323653 colorings=182600 lazy-girth=228451 last: m=126 classes=14 cclen=194 t=1738s
[04:05:47] it=323983 colorings=182800 lazy-girth=228638 last: m=135 classes=15 cclen=201 t=1741s
[04:05:50] it=324298 colorings=183000 lazy-girth=228807 last: m=135 classes=15 cclen=200 t=1744s
[04:05:52] it=324600 colorings=183200 lazy-girth=228939 last: m=126 classes=14 cclen=196 t=1746s
[04:05:54] it=324919 colorings=183400 lazy-girth=229098 last: m=126 classes=14 cclen=199 t=1748s
[04:05:57] it=325254 colorings=183600 lazy-girth=229287 last: m=135 classes=15 cclen=198 t=1751s
[04:05:59] it=325563 colorings=183800 lazy-girth=229429 last: m=135 classes=15 cclen=174 t=1753s
[04:06:02] it=325902 colorings=184000 lazy-girth=229615 last: m=135 classes=15 cclen=197 t=1756s
[04:06:05] it=326231 colorings=184200 lazy-girth=229799 last: m=135 classes=15 cclen=197 t=1759s
[04:06:07] it=326553 colorings=184400 lazy-girth=229965 last: m=126 classes=14 cclen=187 t=1762s
[04:06:11] it=326874 colorings=184600 lazy-girth=230131 last: m=126 classes=14 cclen=179 t=1765s
[04:06:14] it=327189 colorings=184800 lazy-girth=230278 last: m=135 classes=15 cclen=187 t=1768s
[04:06:17] it=327492 colorings=185000 lazy-girth=230402 last: m=135 classes=15 cclen=189 t=1771s
[04:06:21] it=328058 colorings=185200 lazy-girth=231418 last: m=135 classes=15 cclen=197 t=1775s
[04:06:22] it=328496 colorings=185400 lazy-girth=231873 last: m=126 classes=14 cclen=201 t=1777s
[04:06:25] it=328980 colorings=185600 lazy-girth=232504 last: m=126 classes=14 cclen=199 t=1779s
[04:06:26] it=329378 colorings=185800 lazy-girth=232866 last: m=135 classes=15 cclen=188 t=1781s
[04:06:28] it=329808 colorings=186000 lazy-girth=233300 last: m=126 classes=14 cclen=193 t=1782s
[04:06:30] it=330183 colorings=186200 lazy-girth=233616 last: m=135 classes=15 cclen=187 t=1784s
[04:06:32] it=330624 colorings=186400 lazy-girth=234090 last: m=135 classes=15 cclen=198 t=1787s
[04:06:34] it=331014 colorings=186600 lazy-girth=234463 last: m=126 classes=14 cclen=189 t=1788s
[04:06:36] it=331436 colorings=186800 lazy-girth=234920 last: m=126 classes=14 cclen=201 t=1790s
[04:06:38] it=331822 colorings=187000 lazy-girth=235250 last: m=135 classes=15 cclen=200 t=1792s
[04:06:39] it=332212 colorings=187200 lazy-girth=235607 last: m=135 classes=15 cclen=196 t=1794s
[04:06:41] it=332573 colorings=187400 lazy-girth=235879 last: m=126 classes=14 cclen=175 t=1795s
[04:06:43] it=332921 colorings=187600 lazy-girth=236170 last: m=135 classes=15 cclen=196 t=1797s
[04:06:45] it=333301 colorings=187800 lazy-girth=236569 last: m=135 classes=15 cclen=195 t=1799s
[04:06:47] it=333786 colorings=188000 lazy-girth=237134 last: m=126 classes=14 cclen=196 t=1801s
[04:06:48] it=334154 colorings=188200 lazy-girth=237442 last: m=126 classes=14 cclen=200 t=1802s
[04:06:50] it=334550 colorings=188400 lazy-girth=237811 last: m=135 classes=15 cclen=198 t=1804s
[04:06:52] it=334971 colorings=188600 lazy-girth=238200 last: m=135 classes=15 cclen=196 t=1806s
[04:06:54] it=335386 colorings=188800 lazy-girth=238596 last: m=126 classes=14 cclen=201 t=1809s
[04:06:56] it=335781 colorings=189000 lazy-girth=238910 last: m=126 classes=14 cclen=201 t=1810s
[04:06:58] it=336189 colorings=189200 lazy-girth=239268 last: m=126 classes=14 cclen=203 t=1812s
[04:07:00] it=336566 colorings=189400 lazy-girth=239517 last: m=135 classes=15 cclen=199 t=1814s
[04:07:01] it=336875 colorings=189600 lazy-girth=239665 last: m=135 classes=15 cclen=191 t=1815s
[04:07:03] it=337235 colorings=189800 lazy-girth=239903 last: m=126 classes=14 cclen=198 t=1817s
[04:07:04] it=337561 colorings=190000 lazy-girth=240072 last: m=126 classes=14 cclen=195 t=1819s
[04:07:07] it=337913 colorings=190200 lazy-girth=240305 last: m=135 classes=15 cclen=198 t=1821s
[04:07:08] it=338232 colorings=190400 lazy-girth=240482 last: m=135 classes=15 cclen=200 t=1823s
[04:07:10] it=338548 colorings=190600 lazy-girth=240665 last: m=126 classes=14 cclen=202 t=1824s
[04:07:12] it=338916 colorings=190800 lazy-girth=240956 last: m=135 classes=15 cclen=188 t=1826s
[04:07:14] it=339318 colorings=191000 lazy-girth=241307 last: m=135 classes=15 cclen=185 t=1829s
[04:07:17] it=339740 colorings=191200 lazy-girth=241667 last: m=135 classes=15 cclen=195 t=1831s
[04:07:19] it=340153 colorings=191400 lazy-girth=242026 last: m=135 classes=15 cclen=183 t=1833s
[04:07:21] it=340513 colorings=191600 lazy-girth=242286 last: m=126 classes=14 cclen=198 t=1835s
[04:07:23] it=340863 colorings=191800 lazy-girth=242526 last: m=135 classes=15 cclen=197 t=1837s
[04:07:26] it=341171 colorings=192000 lazy-girth=242689 last: m=135 classes=15 cclen=196 t=1840s
[04:07:28] it=341604 colorings=192200 lazy-girth=243113 last: m=126 classes=14 cclen=197 t=1842s
[04:07:30] it=342002 colorings=192400 lazy-girth=243445 last: m=126 classes=14 cclen=193 t=1844s
[04:07:45] it=342367 colorings=192600 lazy-girth=243702 last: m=126 classes=14 cclen=195 t=1860s
[04:07:47] it=342699 colorings=192800 lazy-girth=243889 last: m=135 classes=15 cclen=193 t=1862s
[04:07:50] it=343073 colorings=193000 lazy-girth=244162 last: m=135 classes=15 cclen=194 t=1864s
[04:07:53] it=343453 colorings=193200 lazy-girth=244437 last: m=135 classes=15 cclen=184 t=1867s
[04:07:54] it=343758 colorings=193400 lazy-girth=244597 last: m=135 classes=15 cclen=199 t=1868s
[04:07:56] it=344084 colorings=193600 lazy-girth=244791 last: m=135 classes=15 cclen=196 t=1870s
[04:07:59] it=344465 colorings=193800 lazy-girth=245065 last: m=126 classes=14 cclen=191 t=1873s
[04:08:01] it=344829 colorings=194000 lazy-girth=245344 last: m=135 classes=15 cclen=173 t=1875s
[04:08:03] it=345132 colorings=194200 lazy-girth=245503 last: m=126 classes=14 cclen=200 t=1877s
[04:08:06] it=345514 colorings=194400 lazy-girth=245786 last: m=126 classes=14 cclen=198 t=1880s
[04:08:08] it=345873 colorings=194600 lazy-girth=246014 last: m=135 classes=15 cclen=187 t=1882s
[04:08:10] it=346162 colorings=194800 lazy-girth=246142 last: m=135 classes=15 cclen=195 t=1884s
[04:08:11] it=346413 colorings=195000 lazy-girth=246200 last: m=135 classes=15 cclen=199 t=1885s
[04:08:12] it=346678 colorings=195200 lazy-girth=246285 last: m=135 classes=15 cclen=130 t=1887s
[04:08:15] it=346962 colorings=195400 lazy-girth=246401 last: m=135 classes=15 cclen=197 t=1889s
[04:08:17] it=347253 colorings=195600 lazy-girth=246525 last: m=135 classes=15 cclen=191 t=1891s
[04:08:19] it=347559 colorings=195800 lazy-girth=246685 last: m=144 classes=16 cclen=197 t=1893s
[04:08:21] it=347885 colorings=196000 lazy-girth=246857 last: m=135 classes=15 cclen=186 t=1895s
[04:08:23] it=348251 colorings=196200 lazy-girth=247110 last: m=135 classes=15 cclen=197 t=1897s
[04:08:25] it=348532 colorings=196400 lazy-girth=247212 last: m=126 classes=14 cclen=189 t=1899s
[04:08:27] it=348845 colorings=196600 lazy-girth=247380 last: m=135 classes=15 cclen=197 t=1901s
[04:08:30] it=349171 colorings=196800 lazy-girth=247557 last: m=126 classes=14 cclen=199 t=1904s
[04:08:32] it=349490 colorings=197000 lazy-girth=247731 last: m=135 classes=15 cclen=199 t=1906s
[04:08:34] it=349783 colorings=197200 lazy-girth=247849 last: m=144 classes=16 cclen=196 t=1908s
[04:08:36] it=350131 colorings=197400 lazy-girth=248057 last: m=135 classes=15 cclen=187 t=1911s
[04:08:39] it=350438 colorings=197600 lazy-girth=248197 last: m=135 classes=15 cclen=195 t=1913s
[04:08:40] it=350689 colorings=197800 lazy-girth=248257 last: m=135 classes=15 cclen=190 t=1914s
[04:08:42] it=350939 colorings=198000 lazy-girth=248319 last: m=135 classes=15 cclen=190 t=1916s
[04:08:44] it=351219 colorings=198200 lazy-girth=248431 last: m=135 classes=15 cclen=196 t=1918s
[04:08:48] it=351572 colorings=198400 lazy-girth=248739 last: m=126 classes=14 cclen=201 t=1922s
[04:08:51] it=352125 colorings=198600 lazy-girth=249528 last: m=135 classes=15 cclen=193 t=1925s
[04:08:52] it=352559 colorings=198800 lazy-girth=249960 last: m=135 classes=15 cclen=193 t=1927s
[04:08:54] it=352920 colorings=199000 lazy-girth=250228 last: m=135 classes=15 cclen=187 t=1928s
[04:08:56] it=353297 colorings=199200 lazy-girth=250529 last: m=135 classes=15 cclen=188 t=1930s
[04:08:57] it=353645 colorings=199400 lazy-girth=250794 last: m=126 classes=14 cclen=201 t=1931s
[04:08:59] it=353998 colorings=199600 lazy-girth=251044 last: m=135 classes=15 cclen=196 t=1933s
[04:09:00] it=354330 colorings=199800 lazy-girth=251259 last: m=126 classes=14 cclen=199 t=1934s
[04:09:01] it=354660 colorings=200000 lazy-girth=251460 last: m=135 classes=15 cclen=195 t=1935s
[04:09:02] it=354945 colorings=200200 lazy-girth=251578 last: m=126 classes=14 cclen=200 t=1937s
[04:09:03] it=355226 colorings=200400 lazy-girth=251682 last: m=135 classes=15 cclen=195 t=1938s
[04:09:05] it=355504 colorings=200600 lazy-girth=251783 last: m=135 classes=15 cclen=196 t=1939s
[04:09:06] it=355795 colorings=200800 lazy-girth=251906 last: m=126 classes=14 cclen=201 t=1940s
[04:09:07] it=356082 colorings=201000 lazy-girth=252022 last: m=135 classes=15 cclen=177 t=1941s
[04:09:08] it=356357 colorings=201200 lazy-girth=252119 last: m=144 classes=16 cclen=197 t=1942s
[04:09:09] it=356669 colorings=201400 lazy-girth=252266 last: m=135 classes=15 cclen=191 t=1944s
[04:09:11] it=357026 colorings=201600 lazy-girth=252480 last: m=126 classes=14 cclen=199 t=1946s
[04:09:13] it=357343 colorings=201800 lazy-girth=252662 last: m=126 classes=14 cclen=203 t=1947s
[04:09:14] it=357673 colorings=202000 lazy-girth=252865 last: m=126 classes=14 cclen=200 t=1948s
[04:09:16] it=357975 colorings=202200 lazy-girth=253001 last: m=126 classes=14 cclen=188 t=1950s
[04:09:18] it=358359 colorings=202400 lazy-girth=253319 last: m=126 classes=14 cclen=196 t=1952s
[04:09:20] it=358750 colorings=202600 lazy-girth=253627 last: m=135 classes=15 cclen=199 t=1954s
[04:09:21] it=359077 colorings=202800 lazy-girth=253796 last: m=126 classes=14 cclen=200 t=1955s
[04:09:23] it=359416 colorings=203000 lazy-girth=254001 last: m=126 classes=14 cclen=197 t=1957s
[04:09:24] it=359736 colorings=203200 lazy-girth=254167 last: m=135 classes=15 cclen=195 t=1959s
[04:09:26] it=360046 colorings=203400 lazy-girth=254328 last: m=126 classes=14 cclen=200 t=1960s
[04:09:27] it=360368 colorings=203600 lazy-girth=254502 last: m=126 classes=14 cclen=185 t=1961s
[04:09:29] it=360698 colorings=203800 lazy-girth=254713 last: m=126 classes=14 cclen=188 t=1963s
[04:09:31] it=361074 colorings=204000 lazy-girth=254997 last: m=135 classes=15 cclen=193 t=1965s
[04:09:33] it=361381 colorings=204200 lazy-girth=255147 last: m=135 classes=15 cclen=198 t=1967s
[04:09:36] it=361752 colorings=204400 lazy-girth=255407 last: m=126 classes=14 cclen=198 t=1970s
[04:09:37] it=362057 colorings=204600 lazy-girth=255556 last: m=126 classes=14 cclen=198 t=1971s
[04:09:39] it=362414 colorings=204800 lazy-girth=255802 last: m=126 classes=14 cclen=201 t=1974s
[04:09:41] it=362725 colorings=205000 lazy-girth=255958 last: m=126 classes=14 cclen=200 t=1975s
[04:09:43] it=363056 colorings=205200 lazy-girth=256150 last: m=135 classes=15 cclen=190 t=1977s
[04:09:45] it=363351 colorings=205400 lazy-girth=256272 last: m=126 classes=14 cclen=199 t=1979s
[04:09:47] it=363703 colorings=205600 lazy-girth=256496 last: m=135 classes=15 cclen=191 t=1981s
[04:09:48] it=363995 colorings=205800 lazy-girth=256615 last: m=135 classes=15 cclen=197 t=1983s
[04:09:50] it=364314 colorings=206000 lazy-girth=256762 last: m=126 classes=14 cclen=203 t=1984s
[04:09:52] it=364610 colorings=206200 lazy-girth=256887 last: m=135 classes=15 cclen=198 t=1986s
[04:09:54] it=364914 colorings=206400 lazy-girth=257030 last: m=135 classes=15 cclen=189 t=1988s
[04:09:56] it=365220 colorings=206600 lazy-girth=257177 last: m=135 classes=15 cclen=195 t=1990s
[04:09:59] it=365507 colorings=206800 lazy-girth=257304 last: m=135 classes=15 cclen=200 t=1993s
[04:10:00] it=365785 colorings=207000 lazy-girth=257414 last: m=135 classes=15 cclen=195 t=1995s
[04:10:03] it=366061 colorings=207200 lazy-girth=257517 last: m=126 classes=14 cclen=188 t=1998s
[04:10:06] it=366448 colorings=207400 lazy-girth=257901 last: m=144 classes=16 cclen=156 t=2000s
[04:10:08] it=366849 colorings=207600 lazy-girth=258275 last: m=135 classes=15 cclen=188 t=2002s
[04:10:09] it=367239 colorings=207800 lazy-girth=258619 last: m=135 classes=15 cclen=181 t=2004s
[04:10:11] it=367582 colorings=208000 lazy-girth=258813 last: m=126 classes=14 cclen=197 t=2005s
[04:10:12] it=367973 colorings=208200 lazy-girth=259142 last: m=126 classes=14 cclen=197 t=2007s
[04:10:15] it=368405 colorings=208400 lazy-girth=259516 last: m=135 classes=15 cclen=202 t=2009s
[04:10:17] it=368921 colorings=208600 lazy-girth=260203 last: m=144 classes=16 cclen=197 t=2011s
[04:10:19] it=369408 colorings=208800 lazy-girth=260763 last: m=144 classes=16 cclen=199 t=2014s
[04:10:22] it=369956 colorings=209000 lazy-girth=261309 last: m=135 classes=15 cclen=200 t=2016s
[04:10:24] it=370476 colorings=209200 lazy-girth=261766 last: m=126 classes=14 cclen=198 t=2019s
[04:10:27] it=370926 colorings=209400 lazy-girth=262166 last: m=135 classes=15 cclen=182 t=2021s
[04:10:30] it=371591 colorings=209600 lazy-girth=263178 last: m=126 classes=14 cclen=200 t=2024s
[04:10:32] it=372076 colorings=209800 lazy-girth=263775 last: m=144 classes=16 cclen=193 t=2027s
[04:10:35] it=372605 colorings=210000 lazy-girth=264398 last: m=126 classes=14 cclen=203 t=2029s
[04:10:37] it=373010 colorings=210200 lazy-girth=264730 last: m=135 classes=15 cclen=198 t=2031s
[04:10:38] it=373345 colorings=210400 lazy-girth=264914 last: m=135 classes=15 cclen=198 t=2033s
[04:10:41] it=373783 colorings=210600 lazy-girth=265315 last: m=126 classes=14 cclen=199 t=2035s
[04:10:42] it=374107 colorings=210800 lazy-girth=265501 last: m=135 classes=15 cclen=197 t=2036s
[04:10:45] it=374528 colorings=211000 lazy-girth=265876 last: m=117 classes=13 cclen=199 t=2039s
[04:10:47] it=374938 colorings=211200 lazy-girth=266192 last: m=135 classes=15 cclen=187 t=2041s
[04:10:49] it=375402 colorings=211400 lazy-girth=266593 last: m=135 classes=15 cclen=174 t=2043s
[04:10:51] it=375802 colorings=211600 lazy-girth=266898 last: m=126 classes=14 cclen=183 t=2045s
[04:10:53] it=376172 colorings=211800 lazy-girth=267144 last: m=135 classes=15 cclen=195 t=2047s
[04:10:56] it=376614 colorings=212000 lazy-girth=267536 last: m=135 classes=15 cclen=194 t=2050s
[04:10:59] it=377007 colorings=212200 lazy-girth=267813 last: m=135 classes=15 cclen=130 t=2053s
[04:11:01] it=377378 colorings=212400 lazy-girth=268041 last: m=126 classes=14 cclen=199 t=2055s
[04:11:02] it=377690 colorings=212600 lazy-girth=268195 last: m=135 classes=15 cclen=188 t=2056s
[04:11:04] it=378025 colorings=212800 lazy-girth=268389 last: m=135 classes=15 cclen=179 t=2059s
[04:11:07] it=378409 colorings=213000 lazy-girth=268688 last: m=126 classes=14 cclen=194 t=2061s
[04:11:09] it=378770 colorings=213200 lazy-girth=268948 last: m=135 classes=15 cclen=187 t=2063s
[04:11:12] it=379229 colorings=213400 lazy-girth=269359 last: m=135 classes=15 cclen=189 t=2066s
[04:11:14] it=379666 colorings=213600 lazy-girth=269679 last: m=126 classes=14 cclen=199 t=2068s
[04:11:17] it=380132 colorings=213800 lazy-girth=270033 last: m=126 classes=14 cclen=200 t=2071s
[04:11:21] it=380623 colorings=214000 lazy-girth=270473 last: m=135 classes=15 cclen=201 t=2075s
[04:11:25] it=381076 colorings=214200 lazy-girth=270902 last: m=135 classes=15 cclen=196 t=2079s
[04:11:28] it=381459 colorings=214400 lazy-girth=271161 last: m=135 classes=15 cclen=157 t=2082s
[04:11:30] it=381853 colorings=214600 lazy-girth=271419 last: m=135 classes=15 cclen=199 t=2084s
[04:11:33] it=382265 colorings=214800 lazy-girth=271723 last: m=135 classes=15 cclen=194 t=2088s
[04:11:37] it=382688 colorings=215000 lazy-girth=272064 last: m=135 classes=15 cclen=194 t=2091s
[04:11:40] it=383162 colorings=215200 lazy-girth=272458 last: m=135 classes=15 cclen=189 t=2095s
[04:11:44] it=383586 colorings=215400 lazy-girth=272830 last: m=126 classes=14 cclen=179 t=2099s
[04:11:46] it=383996 colorings=215600 lazy-girth=273201 last: m=135 classes=15 cclen=198 t=2100s
[04:11:48] it=384370 colorings=215800 lazy-girth=273487 last: m=135 classes=15 cclen=198 t=2102s
[04:11:49] it=384717 colorings=216000 lazy-girth=273696 last: m=135 classes=15 cclen=200 t=2104s
[04:11:51] it=385072 colorings=216200 lazy-girth=273928 last: m=126 classes=14 cclen=201 t=2105s
[04:11:52] it=385369 colorings=216400 lazy-girth=274067 last: m=135 classes=15 cclen=194 t=2106s
[04:11:54] it=385717 colorings=216600 lazy-girth=274293 last: m=135 classes=15 cclen=193 t=2108s
[04:11:56] it=386115 colorings=216800 lazy-girth=274597 last: m=135 classes=15 cclen=190 t=2110s
[04:11:58] it=386509 colorings=217000 lazy-girth=274892 last: m=126 classes=14 cclen=195 t=2112s
[04:12:00] it=386888 colorings=217200 lazy-girth=275149 last: m=126 classes=14 cclen=143 t=2114s
[04:12:01] it=387251 colorings=217400 lazy-girth=275391 last: m=126 classes=14 cclen=200 t=2115s
[04:12:02] it=387533 colorings=217600 lazy-girth=275501 last: m=126 classes=14 cclen=199 t=2117s
[04:12:04] it=387807 colorings=217800 lazy-girth=275594 last: m=135 classes=15 cclen=184 t=2118s
[04:12:05] it=388097 colorings=218000 lazy-girth=275706 last: m=135 classes=15 cclen=192 t=2119s
[04:12:06] it=388417 colorings=218200 lazy-girth=275857 last: m=126 classes=14 cclen=199 t=2121s
[04:12:07] it=388682 colorings=218400 lazy-girth=275934 last: m=126 classes=14 cclen=196 t=2122s
[04:12:09] it=388985 colorings=218600 lazy-girth=276073 last: m=135 classes=15 cclen=191 t=2123s
[04:12:11] it=389397 colorings=218800 lazy-girth=276434 last: m=126 classes=14 cclen=197 t=2125s
[04:12:13] it=389769 colorings=219000 lazy-girth=276690 last: m=135 classes=15 cclen=193 t=2127s
[04:12:15] it=390129 colorings=219200 lazy-girth=276951 last: m=126 classes=14 cclen=198 t=2129s
[04:12:17] it=390531 colorings=219400 lazy-girth=277237 last: m=135 classes=15 cclen=201 t=2131s
[04:12:19] it=390918 colorings=219600 lazy-girth=277489 last: m=135 classes=15 cclen=198 t=2133s
[04:12:20] it=391220 colorings=219800 lazy-girth=277619 last: m=144 classes=16 cclen=171 t=2134s
[04:12:21] it=391513 colorings=220000 lazy-girth=277730 last: m=135 classes=15 cclen=198 t=2136s
[04:12:23] it=391817 colorings=220200 lazy-girth=277852 last: m=126 classes=14 cclen=199 t=2137s
[04:12:25] it=392148 colorings=220400 lazy-girth=278014 last: m=135 classes=15 cclen=201 t=2139s
[04:12:27] it=392500 colorings=220600 lazy-girth=278204 last: m=135 classes=15 cclen=195 t=2141s
[04:12:29] it=392912 colorings=220800 lazy-girth=278558 last: m=126 classes=14 cclen=195 t=2143s
[04:12:31] it=393261 colorings=221000 lazy-girth=278783 last: m=126 classes=14 cclen=198 t=2145s
[04:12:33] it=393649 colorings=221200 lazy-girth=279078 last: m=135 classes=15 cclen=143 t=2147s
[04:12:35] it=393999 colorings=221400 lazy-girth=279309 last: m=135 classes=15 cclen=196 t=2149s
[04:12:37] it=394390 colorings=221600 lazy-girth=279627 last: m=126 classes=14 cclen=200 t=2152s
[04:12:40] it=394784 colorings=221800 lazy-girth=279926 last: m=126 classes=14 cclen=200 t=2154s
[04:12:42] it=395118 colorings=222000 lazy-girth=280114 last: m=135 classes=15 cclen=143 t=2156s
[04:12:44] it=395503 colorings=222200 lazy-girth=280412 last: m=126 classes=14 cclen=182 t=2158s
[04:12:46] it=395873 colorings=222400 lazy-girth=280658 last: m=126 classes=14 cclen=201 t=2160s
[04:12:49] it=396288 colorings=222600 lazy-girth=280948 last: m=135 classes=15 cclen=180 t=2163s
[04:12:51] it=396585 colorings=222800 lazy-girth=281065 last: m=135 classes=15 cclen=198 t=2165s
[04:12:54] it=396969 colorings=223000 lazy-girth=281333 last: m=144 classes=16 cclen=199 t=2168s
[04:12:56] it=397364 colorings=223200 lazy-girth=281635 last: m=135 classes=15 cclen=192 t=2170s
[04:12:59] it=397752 colorings=223400 lazy-girth=281904 last: m=126 classes=14 cclen=198 t=2173s
[04:13:02] it=398100 colorings=223600 lazy-girth=282117 last: m=126 classes=14 cclen=189 t=2176s
[04:13:04] it=398423 colorings=223800 lazy-girth=282292 last: m=135 classes=15 cclen=200 t=2178s
[04:13:06] it=398769 colorings=224000 lazy-girth=282499 last: m=126 classes=14 cclen=196 t=2180s
[04:13:08] it=399087 colorings=224200 lazy-girth=282645 last: m=135 classes=15 cclen=191 t=2182s
[04:13:10] it=399415 colorings=224400 lazy-girth=282801 last: m=126 classes=14 cclen=198 t=2185s
[04:13:13] it=399818 colorings=224600 lazy-girth=283065 last: m=135 classes=15 cclen=191 t=2187s
[04:13:16] it=400126 colorings=224800 lazy-girth=283222 last: m=135 classes=15 cclen=189 t=2190s
[04:13:19] it=400445 colorings=225000 lazy-girth=283374 last: m=135 classes=15 cclen=192 t=2193s
[04:13:23] it=400749 colorings=225200 lazy-girth=283531 last: m=135 classes=15 cclen=184 t=2198s
[04:13:25] it=401161 colorings=225400 lazy-girth=283885 last: m=126 classes=14 cclen=199 t=2200s
[04:13:27] it=401524 colorings=225600 lazy-girth=284130 last: m=135 classes=15 cclen=200 t=2201s
[04:13:29] it=401872 colorings=225800 lazy-girth=284342 last: m=126 classes=14 cclen=181 t=2203s
[04:13:30] it=402209 colorings=226000 lazy-girth=284529 last: m=135 classes=15 cclen=197 t=2204s
[04:13:32] it=402565 colorings=226200 lazy-girth=284764 last: m=126 classes=14 cclen=182 t=2206s
[04:13:34] it=402910 colorings=226400 lazy-girth=284958 last: m=135 classes=15 cclen=188 t=2208s
[04:13:36] it=403370 colorings=226600 lazy-girth=285350 last: m=135 classes=15 cclen=200 t=2211s
[04:13:38] it=403717 colorings=226800 lazy-girth=285550 last: m=135 classes=15 cclen=197 t=2212s
[04:13:40] it=404078 colorings=227000 lazy-girth=285735 last: m=126 classes=14 cclen=200 t=2214s
[04:13:41] it=404419 colorings=227200 lazy-girth=285940 last: m=126 classes=14 cclen=200 t=2215s
[04:13:43] it=404775 colorings=227400 lazy-girth=286137 last: m=135 classes=15 cclen=198 t=2217s
[04:13:45] it=405141 colorings=227600 lazy-girth=286389 last: m=126 classes=14 cclen=195 t=2219s
[04:13:47] it=405590 colorings=227800 lazy-girth=286778 last: m=126 classes=14 cclen=199 t=2222s
[04:13:50] it=405967 colorings=228000 lazy-girth=287044 last: m=135 classes=15 cclen=196 t=2225s
[04:13:54] it=406476 colorings=228200 lazy-girth=287555 last: m=144 classes=16 cclen=196 t=2228s
[04:13:56] it=406840 colorings=228400 lazy-girth=287791 last: m=135 classes=15 cclen=197 t=2230s
[04:13:58] it=407192 colorings=228600 lazy-girth=287988 last: m=135 classes=15 cclen=200 t=2232s
[04:14:00] it=407535 colorings=228800 lazy-girth=288197 last: m=126 classes=14 cclen=200 t=2234s
[04:14:02] it=407915 colorings=229000 lazy-girth=288456 last: m=135 classes=15 cclen=183 t=2237s
[04:14:04] it=408258 colorings=229200 lazy-girth=288628 last: m=135 classes=15 cclen=200 t=2238s
[04:14:06] it=408574 colorings=229400 lazy-girth=288773 last: m=135 classes=15 cclen=193 t=2240s
[04:14:08] it=408877 colorings=229600 lazy-girth=288900 last: m=135 classes=15 cclen=197 t=2242s
[04:14:09] it=409208 colorings=229800 lazy-girth=289064 last: m=135 classes=15 cclen=198 t=2243s
[04:14:11] it=409535 colorings=230000 lazy-girth=289228 last: m=126 classes=14 cclen=196 t=2245s
[04:14:13] it=409856 colorings=230200 lazy-girth=289374 last: m=135 classes=15 cclen=192 t=2247s
[04:14:14] it=410147 colorings=230400 lazy-girth=289477 last: m=126 classes=14 cclen=188 t=2249s
[04:14:17] it=410529 colorings=230600 lazy-girth=289731 last: m=135 classes=15 cclen=198 t=2251s
[04:14:19] it=410861 colorings=230800 lazy-girth=289917 last: m=135 classes=15 cclen=194 t=2253s
[04:14:20] it=411206 colorings=231000 lazy-girth=290109 last: m=135 classes=15 cclen=199 t=2255s
[04:14:22] it=411533 colorings=231200 lazy-girth=290256 last: m=135 classes=15 cclen=200 t=2256s
[04:14:24] it=411841 colorings=231400 lazy-girth=290391 last: m=126 classes=14 cclen=192 t=2258s
[04:14:28] it=412239 colorings=231600 lazy-girth=290657 last: m=126 classes=14 cclen=197 t=2262s
[04:14:30] it=412522 colorings=231800 lazy-girth=290756 last: m=135 classes=15 cclen=187 t=2264s
[04:14:31] it=412785 colorings=232000 lazy-girth=290839 last: m=126 classes=14 cclen=200 t=2266s
[04:14:34] it=413084 colorings=232200 lazy-girth=290995 last: m=135 classes=15 cclen=197 t=2268s
[04:14:39] it=413490 colorings=232400 lazy-girth=291295 last: m=135 classes=15 cclen=197 t=2273s
[04:14:43] it=413851 colorings=232600 lazy-girth=291512 last: m=135 classes=15 cclen=192 t=2277s
[04:14:46] it=414136 colorings=232800 lazy-girth=291621 last: m=135 classes=15 cclen=185 t=2281s
[04:14:49] it=414444 colorings=233000 lazy-girth=291754 last: m=126 classes=14 cclen=197 t=2283s
[04:14:52] it=414759 colorings=233200 lazy-girth=291911 last: m=135 classes=15 cclen=201 t=2286s
[04:14:56] it=415081 colorings=233400 lazy-girth=292096 last: m=135 classes=15 cclen=200 t=2290s
[04:15:01] it=415391 colorings=233600 lazy-girth=292239 last: m=135 classes=15 cclen=196 t=2295s
[04:15:04] it=415705 colorings=233800 lazy-girth=292394 last: m=135 classes=15 cclen=199 t=2298s
[04:15:07] it=415973 colorings=234000 lazy-girth=292483 last: m=135 classes=15 cclen=177 t=2301s
[04:15:10] it=416400 colorings=234200 lazy-girth=292847 last: m=135 classes=15 cclen=199 t=2305s
[04:15:13] it=416731 colorings=234400 lazy-girth=293048 last: m=126 classes=14 cclen=200 t=2307s
[04:15:15] it=417093 colorings=234600 lazy-girth=293274 last: m=135 classes=15 cclen=199 t=2309s
[04:15:18] it=417417 colorings=234800 lazy-girth=293465 last: m=135 classes=15 cclen=196 t=2312s
[04:15:20] it=417712 colorings=235000 lazy-girth=293596 last: m=126 classes=14 cclen=201 t=2314s
[04:15:22] it=418095 colorings=235200 lazy-girth=293901 last: m=135 classes=15 cclen=150 t=2316s
[04:15:25] it=418445 colorings=235400 lazy-girth=294101 last: m=126 classes=14 cclen=198 t=2319s
[04:15:28] it=418868 colorings=235600 lazy-girth=294456 last: m=135 classes=15 cclen=201 t=2322s
[04:15:31] it=419289 colorings=235800 lazy-girth=294775 last: m=135 classes=15 cclen=197 t=2326s
[04:15:34] it=419640 colorings=236000 lazy-girth=295003 last: m=135 classes=15 cclen=187 t=2328s
[04:15:36] it=420008 colorings=236200 lazy-girth=295241 last: m=126 classes=14 cclen=201 t=2330s
[04:15:39] it=420374 colorings=236400 lazy-girth=295472 last: m=135 classes=15 cclen=195 t=2333s
[04:15:41] it=420694 colorings=236600 lazy-girth=295652 last: m=126 classes=14 cclen=201 t=2335s
[04:15:44] it=421052 colorings=236800 lazy-girth=295853 last: m=135 classes=15 cclen=198 t=2338s
[04:15:48] it=421381 colorings=237000 lazy-girth=296046 last: m=126 classes=14 cclen=197 t=2342s
[04:15:51] it=421752 colorings=237200 lazy-girth=296287 last: m=126 classes=14 cclen=188 t=2345s
[04:15:55] it=422083 colorings=237400 lazy-girth=296462 last: m=126 classes=14 cclen=195 t=2349s
[04:15:59] it=422454 colorings=237600 lazy-girth=296804 last: m=135 classes=15 cclen=180 t=2353s
[04:16:00] it=422889 colorings=237800 lazy-girth=297273 last: m=126 classes=14 cclen=201 t=2355s
[04:16:02] it=423264 colorings=238000 lazy-girth=297572 last: m=126 classes=14 cclen=198 t=2356s
[04:16:03] it=423639 colorings=238200 lazy-girth=297835 last: m=135 classes=15 cclen=193 t=2358s
[04:16:05] it=423990 colorings=238400 lazy-girth=298062 last: m=135 classes=15 cclen=155 t=2359s
[04:16:06] it=424306 colorings=238600 lazy-girth=298227 last: m=135 classes=15 cclen=184 t=2361s
[04:16:08] it=424620 colorings=238800 lazy-girth=298381 last: m=126 classes=14 cclen=201 t=2362s
[04:16:09] it=425002 colorings=239000 lazy-girth=298650 last: m=126 classes=14 cclen=197 t=2364s
[04:16:11] it=425418 colorings=239200 lazy-girth=299058 last: m=135 classes=15 cclen=198 t=2366s
[04:16:13] it=425742 colorings=239400 lazy-girth=299232 last: m=135 classes=15 cclen=184 t=2367s
[04:16:14] it=426023 colorings=239600 lazy-girth=299356 last: m=135 classes=15 cclen=194 t=2368s
[04:16:15] it=426297 colorings=239800 lazy-girth=299466 last: m=135 classes=15 cclen=179 t=2370s
[04:16:17] it=426613 colorings=240000 lazy-girth=299636 last: m=126 classes=14 cclen=201 t=2371s
[04:16:19] it=426958 colorings=240200 lazy-girth=299874 last: m=126 classes=14 cclen=193 t=2373s
[04:16:21] it=427405 colorings=240400 lazy-girth=300259 last: m=144 classes=16 cclen=192 t=2375s
[04:16:22] it=427678 colorings=240600 lazy-girth=300353 last: m=135 classes=15 cclen=200 t=2376s
[04:16:24] it=428098 colorings=240800 lazy-girth=300723 last: m=135 classes=15 cclen=196 t=2378s
[04:16:25] it=428370 colorings=241000 lazy-girth=300826 last: m=126 classes=14 cclen=195 t=2379s
[04:16:27] it=428836 colorings=241200 lazy-girth=301271 last: m=126 classes=14 cclen=185 t=2381s
[04:16:29] it=429228 colorings=241400 lazy-girth=301556 last: m=135 classes=15 cclen=196 t=2383s
[04:16:32] it=429600 colorings=241600 lazy-girth=301803 last: m=135 classes=15 cclen=198 t=2386s
[04:16:33] it=429904 colorings=241800 lazy-girth=301957 last: m=135 classes=15 cclen=200 t=2387s
[04:16:34] it=430190 colorings=242000 lazy-girth=302071 last: m=126 classes=14 cclen=192 t=2389s
[04:16:36] it=430460 colorings=242200 lazy-girth=302161 last: m=126 classes=14 cclen=197 t=2390s
[04:16:37] it=430767 colorings=242400 lazy-girth=302317 last: m=135 classes=15 cclen=201 t=2392s
[04:16:39] it=431090 colorings=242600 lazy-girth=302480 last: m=135 classes=15 cclen=196 t=2393s
[04:16:42] it=431488 colorings=242800 lazy-girth=302775 last: m=135 classes=15 cclen=193 t=2396s
[04:16:44] it=431880 colorings=243000 lazy-girth=303071 last: m=126 classes=14 cclen=197 t=2398s
[04:16:46] it=432229 colorings=243200 lazy-girth=303296 last: m=135 classes=15 cclen=186 t=2400s
[04:16:48] it=432589 colorings=243400 lazy-girth=303540 last: m=144 classes=16 cclen=194 t=2402s
[04:16:50] it=432946 colorings=243600 lazy-girth=303763 last: m=135 classes=15 cclen=199 t=2404s
[04:16:52] it=433276 colorings=243800 lazy-girth=303954 last: m=126 classes=14 cclen=142 t=2406s
[04:16:54] it=433664 colorings=244000 lazy-girth=304233 last: m=135 classes=15 cclen=183 t=2408s
[04:16:58] it=434096 colorings=244200 lazy-girth=304590 last: m=144 classes=16 cclen=196 t=2412s
[04:16:59] it=434388 colorings=244400 lazy-girth=304698 last: m=135 classes=15 cclen=200 t=2413s
[04:17:01] it=434655 colorings=244600 lazy-girth=304788 last: m=144 classes=16 cclen=196 t=2415s
[04:17:02] it=434923 colorings=244800 lazy-girth=304871 last: m=126 classes=14 cclen=194 t=2417s
[04:17:05] it=435307 colorings=245000 lazy-girth=305118 last: m=135 classes=15 cclen=193 t=2419s
[04:17:08] it=435679 colorings=245200 lazy-girth=305365 last: m=135 classes=15 cclen=172 t=2422s
[04:17:10] it=435970 colorings=245400 lazy-girth=305484 last: m=135 classes=15 cclen=183 t=2424s
[04:17:12] it=436275 colorings=245600 lazy-girth=305644 last: m=135 classes=15 cclen=198 t=2426s
[04:17:14] it=436609 colorings=245800 lazy-girth=305830 last: m=126 classes=14 cclen=200 t=2428s
[04:17:18] it=437011 colorings=246000 lazy-girth=306220 last: m=126 classes=14 cclen=193 t=2432s
[04:17:20] it=437379 colorings=246200 lazy-girth=306489 last: m=135 classes=15 cclen=195 t=2434s
[04:17:23] it=437805 colorings=246400 lazy-girth=306848 last: m=135 classes=15 cclen=194 t=2437s
[04:17:24] it=438093 colorings=246600 lazy-girth=306953 last: m=126 classes=14 cclen=198 t=2438s
[04:17:26] it=438415 colorings=246800 lazy-girth=307122 last: m=144 classes=16 cclen=197 t=2440s
[04:17:27] it=438709 colorings=247000 lazy-girth=307243 last: m=135 classes=15 cclen=189 t=2441s
[04:17:29] it=438996 colorings=247200 lazy-girth=307344 last: m=135 classes=15 cclen=179 t=2443s
[04:17:30] it=439295 colorings=247400 lazy-girth=307479 last: m=135 classes=15 cclen=171 t=2444s
[04:17:32] it=439611 colorings=247600 lazy-girth=307623 last: m=135 classes=15 cclen=195 t=2446s
[04:17:34] it=439952 colorings=247800 lazy-girth=307844 last: m=135 classes=15 cclen=191 t=2448s
[04:17:36] it=440313 colorings=248000 lazy-girth=308123 last: m=135 classes=15 cclen=199 t=2450s
[04:17:38] it=440672 colorings=248200 lazy-girth=308351 last: m=126 classes=14 cclen=197 t=2452s
[04:17:40] it=441011 colorings=248400 lazy-girth=308533 last: m=135 classes=15 cclen=197 t=2454s
[04:17:42] it=441354 colorings=248600 lazy-girth=308733 last: m=135 classes=15 cclen=188 t=2456s
[04:17:44] it=441711 colorings=248800 lazy-girth=308954 last: m=135 classes=15 cclen=190 t=2458s
[04:17:47] it=442056 colorings=249000 lazy-girth=309155 last: m=135 classes=15 cclen=180 t=2461s
[04:17:49] it=442398 colorings=249200 lazy-girth=309347 last: m=135 classes=15 cclen=197 t=2463s
[04:17:51] it=442659 colorings=249400 lazy-girth=309424 last: m=135 classes=15 cclen=199 t=2465s
[04:17:54] it=443053 colorings=249600 lazy-girth=309665 last: m=135 classes=15 cclen=198 t=2468s
[04:17:57] it=443415 colorings=249800 lazy-girth=309885 last: m=126 classes=14 cclen=195 t=2471s
[04:18:01] it=443818 colorings=250000 lazy-girth=310209 last: m=135 classes=15 cclen=200 t=2476s
[04:18:04] it=444134 colorings=250200 lazy-girth=310349 last: m=126 classes=14 cclen=198 t=2478s
[04:18:07] it=444484 colorings=250400 lazy-girth=310560 last: m=126 classes=14 cclen=202 t=2481s
[04:18:11] it=444808 colorings=250600 lazy-girth=310719 last: m=135 classes=15 cclen=196 t=2485s
[04:18:15] it=445123 colorings=250800 lazy-girth=310890 last: m=126 classes=14 cclen=203 t=2489s
[04:18:17] it=445589 colorings=251000 lazy-girth=311372 last: m=135 classes=15 cclen=191 t=2491s
[04:18:19] it=445967 colorings=251200 lazy-girth=311633 last: m=135 classes=15 cclen=191 t=2493s
[04:18:22] it=446445 colorings=251400 lazy-girth=312123 last: m=135 classes=15 cclen=195 t=2496s
[04:18:25] it=446922 colorings=251600 lazy-girth=312642 last: m=135 classes=15 cclen=197 t=2499s
[04:18:27] it=447308 colorings=251800 lazy-girth=312984 last: m=126 classes=14 cclen=199 t=2501s
[04:18:30] it=447787 colorings=252000 lazy-girth=313438 last: m=126 classes=14 cclen=192 t=2504s
[04:18:33] it=448205 colorings=252200 lazy-girth=313815 last: m=135 classes=15 cclen=193 t=2507s
[04:18:37] it=448658 colorings=252400 lazy-girth=314270 last: m=135 classes=15 cclen=194 t=2511s
[04:18:39] it=448972 colorings=252600 lazy-girth=314424 last: m=135 classes=15 cclen=188 t=2513s
[04:18:42] it=449377 colorings=252800 lazy-girth=314734 last: m=135 classes=15 cclen=183 t=2516s
[04:18:44] it=449741 colorings=253000 lazy-girth=314988 last: m=126 classes=14 cclen=197 t=2518s
[04:18:47] it=450102 colorings=253200 lazy-girth=315238 last: m=135 classes=15 cclen=170 t=2521s
[04:18:49] it=450437 colorings=253400 lazy-girth=315435 last: m=135 classes=15 cclen=195 t=2524s
[04:18:51] it=450733 colorings=253600 lazy-girth=315581 last: m=135 classes=15 cclen=179 t=2525s
[04:18:54] it=451089 colorings=253800 lazy-girth=315821 last: m=135 classes=15 cclen=190 t=2528s
[04:18:55] it=451351 colorings=254000 lazy-girth=315900 last: m=135 classes=15 cclen=194 t=2530s
[04:18:57] it=451629 colorings=254200 lazy-girth=316009 last: m=135 classes=15 cclen=194 t=2532s
[04:18:59] it=451927 colorings=254400 lazy-girth=316144 last: m=135 classes=15 cclen=195 t=2533s
[04:19:02] it=452221 colorings=254600 lazy-girth=316282 last: m=126 classes=14 cclen=194 t=2536s
[04:19:04] it=452546 colorings=254800 lazy-girth=316457 last: m=135 classes=15 cclen=201 t=2538s
[04:19:06] it=452842 colorings=255000 lazy-girth=316592 last: m=135 classes=15 cclen=145 t=2541s
[04:19:10] it=453138 colorings=255200 lazy-girth=316712 last: m=135 classes=15 cclen=190 t=2544s
[04:19:13] it=453431 colorings=255400 lazy-girth=316835 last: m=126 classes=14 cclen=196 t=2547s
[04:19:17] it=453829 colorings=255600 lazy-girth=317139 last: m=135 classes=15 cclen=178 t=2552s
[04:19:20] it=454229 colorings=255800 lazy-girth=317433 last: m=135 classes=15 cclen=191 t=2554s
[04:19:22] it=454556 colorings=256000 lazy-girth=317609 last: m=126 classes=14 cclen=199 t=2556s
[04:19:24] it=454924 colorings=256200 lazy-girth=317861 last: m=144 classes=16 cclen=189 t=2559s
[04:19:27] it=455270 colorings=256400 lazy-girth=318066 last: m=135 classes=15 cclen=200 t=2561s
[04:19:30] it=455671 colorings=256600 lazy-girth=318362 last: m=135 classes=15 cclen=197 t=2564s
[04:19:33] it=456047 colorings=256800 lazy-girth=318599 last: m=135 classes=15 cclen=199 t=2567s
[04:19:36] it=456364 colorings=257000 lazy-girth=318761 last: m=135 classes=15 cclen=193 t=2570s
[04:19:37] it=456638 colorings=257200 lazy-girth=318852 last: m=135 classes=15 cclen=193 t=2571s
[04:19:40] it=456977 colorings=257400 lazy-girth=319045 last: m=135 classes=15 cclen=189 t=2574s
[04:19:43] it=457316 colorings=257600 lazy-girth=319243 last: m=135 classes=15 cclen=195 t=2577s
[04:19:46] it=457722 colorings=257800 lazy-girth=319565 last: m=126 classes=14 cclen=200 t=2580s
[04:19:48] it=458056 colorings=258000 lazy-girth=319758 last: m=144 classes=16 cclen=199 t=2582s
[04:19:50] it=458380 colorings=258200 lazy-girth=319931 last: m=126 classes=14 cclen=203 t=2585s
[04:19:52] it=458725 colorings=258400 lazy-girth=320138 last: m=135 classes=15 cclen=196 t=2586s
[04:19:54] it=459054 colorings=258600 lazy-girth=320294 last: m=126 classes=14 cclen=200 t=2588s
[04:19:56] it=459407 colorings=258800 lazy-girth=320509 last: m=126 classes=14 cclen=201 t=2591s
[04:19:59] it=459759 colorings=259000 lazy-girth=320719 last: m=135 classes=15 cclen=196 t=2593s
[04:20:02] it=460144 colorings=259200 lazy-girth=320974 last: m=135 classes=15 cclen=174 t=2596s
[04:20:04] it=460474 colorings=259400 lazy-girth=321149 last: m=126 classes=14 cclen=202 t=2599s
[04:20:09] it=460845 colorings=259600 lazy-girth=321694 last: m=135 classes=15 cclen=182 t=2603s
[04:20:12] it=461294 colorings=259800 lazy-girth=322193 last: m=135 classes=15 cclen=195 t=2606s
[04:20:15] it=461816 colorings=260000 lazy-girth=322858 last: m=135 classes=15 cclen=195 t=2609s
[04:20:18] it=462316 colorings=260200 lazy-girth=323388 last: m=126 classes=14 cclen=189 t=2613s
[04:20:22] it=462861 colorings=260400 lazy-girth=323988 last: m=126 classes=14 cclen=192 t=2616s
[04:20:27] it=463657 colorings=260600 lazy-girth=325409 last: m=126 classes=14 cclen=198 t=2621s
[04:20:30] it=464150 colorings=260800 lazy-girth=326157 last: m=135 classes=15 cclen=192 t=2624s
[04:20:33] it=464653 colorings=261000 lazy-girth=326771 last: m=126 classes=14 cclen=196 t=2627s
[04:20:36] it=465092 colorings=261200 lazy-girth=327204 last: m=126 classes=14 cclen=202 t=2630s
[04:20:38] it=465565 colorings=261400 lazy-girth=327699 last: m=135 classes=15 cclen=174 t=2632s
[04:20:40] it=465995 colorings=261600 lazy-girth=328013 last: m=135 classes=15 cclen=184 t=2635s
[04:20:42] it=466405 colorings=261800 lazy-girth=328333 last: m=135 classes=15 cclen=193 t=2637s
[04:20:45] it=466769 colorings=262000 lazy-girth=328586 last: m=126 classes=14 cclen=192 t=2639s
[04:20:48] it=467248 colorings=262200 lazy-girth=329140 last: m=126 classes=14 cclen=185 t=2643s
[04:20:51] it=467653 colorings=262400 lazy-girth=329487 last: m=135 classes=15 cclen=199 t=2646s
[04:20:55] it=468063 colorings=262600 lazy-girth=329849 last: m=135 classes=15 cclen=196 t=2649s
[04:20:58] it=468468 colorings=262800 lazy-girth=330255 last: m=126 classes=14 cclen=196 t=2652s
[04:21:00] it=468965 colorings=263000 lazy-girth=330773 last: m=135 classes=15 cclen=161 t=2654s
[04:21:02] it=469361 colorings=263200 lazy-girth=331104 last: m=135 classes=15 cclen=145 t=2656s
[04:21:04] it=469819 colorings=263400 lazy-girth=331539 last: m=135 classes=15 cclen=198 t=2658s
[04:21:07] it=470274 colorings=263600 lazy-girth=332065 last: m=135 classes=15 cclen=199 t=2661s
[04:21:08] it=470622 colorings=263800 lazy-girth=332344 last: m=126 classes=14 cclen=200 t=2662s
[04:21:10] it=470949 colorings=264000 lazy-girth=332571 last: m=126 classes=14 cclen=202 t=2664s
[04:21:12] it=471320 colorings=264200 lazy-girth=332880 last: m=126 classes=14 cclen=200 t=2667s
[04:21:14] it=471656 colorings=264400 lazy-girth=333153 last: m=135 classes=15 cclen=153 t=2668s
[04:21:16] it=472079 colorings=264600 lazy-girth=333541 last: m=126 classes=14 cclen=199 t=2670s
[04:21:18] it=472483 colorings=264800 lazy-girth=333832 last: m=126 classes=14 cclen=201 t=2673s
[04:21:21] it=472963 colorings=265000 lazy-girth=334431 last: m=135 classes=15 cclen=185 t=2675s
[04:21:25] it=473449 colorings=265200 lazy-girth=334967 last: m=126 classes=14 cclen=201 t=2679s
[04:21:28] it=473885 colorings=265400 lazy-girth=335355 last: m=135 classes=15 cclen=196 t=2682s
[04:21:30] it=474242 colorings=265600 lazy-girth=335598 last: m=126 classes=14 cclen=198 t=2684s
[04:21:32] it=474561 colorings=265800 lazy-girth=335754 last: m=135 classes=15 cclen=201 t=2686s
[04:21:34] it=474925 colorings=266000 lazy-girth=335973 last: m=135 classes=15 cclen=198 t=2688s
[04:21:35] it=475206 colorings=266200 lazy-girth=336077 last: m=135 classes=15 cclen=194 t=2690s
[04:21:39] it=475646 colorings=266400 lazy-girth=336521 last: m=126 classes=14 cclen=201 t=2693s
[04:21:49] it=476329 colorings=266600 lazy-girth=337555 last: m=135 classes=15 cclen=198 t=2703s
[04:21:53] it=477205 colorings=266800 lazy-girth=340000 last: m=126 classes=14 cclen=197 t=2708s
[04:21:58] it=477996 colorings=267000 lazy-girth=341348 last: m=126 classes=14 cclen=185 t=2712s
[04:22:02] it=478718 colorings=267200 lazy-girth=342270 last: m=126 classes=14 cclen=184 t=2716s
[04:22:07] it=479547 colorings=267400 lazy-girth=343917 last: m=135 classes=15 cclen=196 t=2721s
[04:22:10] it=480074 colorings=267600 lazy-girth=344583 last: m=135 classes=15 cclen=194 t=2725s
[04:22:13] it=480591 colorings=267800 lazy-girth=345035 last: m=135 classes=15 cclen=175 t=2727s
[04:22:17] it=481269 colorings=268000 lazy-girth=345925 last: m=126 classes=14 cclen=200 t=2732s
[04:22:21] it=481740 colorings=268200 lazy-girth=346360 last: m=135 classes=15 cclen=168 t=2735s
[04:22:23] it=482127 colorings=268400 lazy-girth=346653 last: m=126 classes=14 cclen=184 t=2737s
[04:22:26] it=482682 colorings=268600 lazy-girth=347162 last: m=126 classes=14 cclen=201 t=2740s
[04:22:29] it=483117 colorings=268800 lazy-girth=347498 last: m=135 classes=15 cclen=193 t=2743s
[04:22:31] it=483563 colorings=269000 lazy-girth=347813 last: m=126 classes=14 cclen=201 t=2746s
[04:22:35] it=484038 colorings=269200 lazy-girth=348187 last: m=126 classes=14 cclen=177 t=2749s
[04:22:39] it=484598 colorings=269400 lazy-girth=348670 last: m=126 classes=14 cclen=193 t=2753s
[04:22:43] it=485098 colorings=269600 lazy-girth=349000 last: m=126 classes=14 cclen=197 t=2757s
[04:22:48] it=485784 colorings=269800 lazy-girth=350732 last: m=135 classes=15 cclen=192 t=2762s
[04:22:51] it=486375 colorings=270000 lazy-girth=351273 last: m=135 classes=15 cclen=191 t=2765s
[04:22:54] it=486893 colorings=270200 lazy-girth=351823 last: m=135 classes=15 cclen=182 t=2768s
[04:22:58] it=487445 colorings=270400 lazy-girth=352343 last: m=135 classes=15 cclen=182 t=2772s
[04:23:02] it=488148 colorings=270600 lazy-girth=352972 last: m=135 classes=15 cclen=179 t=2776s
[04:23:06] it=488664 colorings=270800 lazy-girth=353371 last: m=135 classes=15 cclen=200 t=2780s
[04:23:10] it=489298 colorings=271000 lazy-girth=353923 last: m=126 classes=14 cclen=197 t=2784s
[04:23:13] it=489853 colorings=271200 lazy-girth=354406 last: m=135 classes=15 cclen=198 t=2787s
[04:23:16] it=490427 colorings=271400 lazy-girth=354854 last: m=126 classes=14 cclen=201 t=2790s
[04:23:19] it=490980 colorings=271600 lazy-girth=355276 last: m=135 classes=15 cclen=199 t=2794s
[04:23:56] it=491587 colorings=271800 lazy-girth=355774 last: m=135 classes=15 cclen=196 t=2830s
[04:24:00] it=492192 colorings=272000 lazy-girth=356424 last: m=135 classes=15 cclen=198 t=2834s
[04:24:03] it=492712 colorings=272200 lazy-girth=356976 last: m=135 classes=15 cclen=193 t=2837s
[04:24:07] it=493422 colorings=272400 lazy-girth=357755 last: m=126 classes=14 cclen=192 t=2841s
[04:24:11] it=494011 colorings=272600 lazy-girth=358364 last: m=135 classes=15 cclen=177 t=2845s
[04:24:14] it=494619 colorings=272800 lazy-girth=359046 last: m=135 classes=15 cclen=194 t=2849s
[04:24:18] it=495272 colorings=273000 lazy-girth=359633 last: m=135 classes=15 cclen=151 t=2852s
[04:24:22] it=495885 colorings=273200 lazy-girth=360146 last: m=126 classes=14 cclen=199 t=2856s
[04:24:24] it=496390 colorings=273400 lazy-girth=360492 last: m=135 classes=15 cclen=195 t=2859s
[04:24:28] it=496970 colorings=273600 lazy-girth=360930 last: m=126 classes=14 cclen=203 t=2862s
[04:24:32] it=497451 colorings=273800 lazy-girth=361252 last: m=126 classes=14 cclen=200 t=2867s
[04:24:36] it=497999 colorings=274000 lazy-girth=361747 last: m=135 classes=15 cclen=199 t=2870s
[04:24:39] it=498638 colorings=274200 lazy-girth=362306 last: m=126 classes=14 cclen=197 t=2874s
[04:24:45] it=499264 colorings=274400 lazy-girth=362887 last: m=126 classes=14 cclen=200 t=2879s
[04:24:52] it=499960 colorings=274600 lazy-girth=363479 last: m=126 classes=14 cclen=197 t=2886s
[04:24:56] it=500445 colorings=274800 lazy-girth=363813 last: m=135 classes=15 cclen=187 t=2890s
[04:25:00] it=500996 colorings=275000 lazy-girth=364229 last: m=126 classes=14 cclen=189 t=2894s
[04:25:05] it=501537 colorings=275200 lazy-girth=364618 last: m=126 classes=14 cclen=194 t=2899s
[04:25:10] it=502280 colorings=275400 lazy-girth=365307 last: m=126 classes=14 cclen=200 t=2904s
[04:25:13] it=502767 colorings=275600 lazy-girth=365634 last: m=135 classes=15 cclen=190 t=2908s
[04:25:17] it=503316 colorings=275800 lazy-girth=366060 last: m=126 classes=14 cclen=191 t=2911s
[04:25:20] it=503859 colorings=276000 lazy-girth=366504 last: m=126 classes=14 cclen=191 t=2915s
[04:25:26] it=504522 colorings=276200 lazy-girth=367081 last: m=126 classes=14 cclen=197 t=2920s
[04:25:30] it=505147 colorings=276400 lazy-girth=367600 last: m=126 classes=14 cclen=203 t=2924s
[04:25:33] it=505686 colorings=276600 lazy-girth=368001 last: m=135 classes=15 cclen=173 t=2927s
[04:25:37] it=506404 colorings=276800 lazy-girth=368610 last: m=126 classes=14 cclen=200 t=2932s
[04:25:41] it=506983 colorings=277000 lazy-girth=369078 last: m=126 classes=14 cclen=153 t=2935s
[04:25:44] it=507548 colorings=277200 lazy-girth=369494 last: m=126 classes=14 cclen=201 t=2938s
[04:25:47] it=508134 colorings=277400 lazy-girth=369929 last: m=126 classes=14 cclen=199 t=2941s
[04:25:52] it=508782 colorings=277600 lazy-girth=370421 last: m=135 classes=15 cclen=192 t=2946s
[04:25:55] it=509226 colorings=277800 lazy-girth=370711 last: m=135 classes=15 cclen=186 t=2949s
[04:25:58] it=509768 colorings=278000 lazy-girth=371138 last: m=135 classes=15 cclen=193 t=2953s
[04:26:03] it=510526 colorings=278200 lazy-girth=371804 last: m=126 classes=14 cclen=183 t=2958s
[04:26:07] it=511113 colorings=278400 lazy-girth=372248 last: m=126 classes=14 cclen=196 t=2961s
[04:26:12] it=511792 colorings=278600 lazy-girth=372819 last: m=126 classes=14 cclen=198 t=2966s
[04:26:16] it=512408 colorings=278800 lazy-girth=373325 last: m=126 classes=14 cclen=193 t=2970s
[04:26:21] it=513036 colorings=279000 lazy-girth=373829 last: m=126 classes=14 cclen=191 t=2975s
[04:26:27] it=513666 colorings=279200 lazy-girth=374359 last: m=126 classes=14 cclen=193 t=2981s
[04:26:36] it=514607 colorings=279400 lazy-girth=375220 last: m=126 classes=14 cclen=190 t=2990s
[04:26:57] it=515240 colorings=279600 lazy-girth=375719 last: m=126 classes=14 cclen=193 t=3011s
[04:27:03] it=515840 colorings=279800 lazy-girth=376169 last: m=126 classes=14 cclen=203 t=3018s
[04:27:10] it=516413 colorings=280000 lazy-girth=376601 last: m=135 classes=15 cclen=191 t=3024s
[04:27:15] it=516996 colorings=280200 lazy-girth=377064 last: m=135 classes=15 cclen=195 t=3029s
[04:27:20] it=517493 colorings=280400 lazy-girth=377432 last: m=135 classes=15 cclen=197 t=3034s
[04:27:24] it=518015 colorings=280600 lazy-girth=377789 last: m=126 classes=14 cclen=190 t=3038s
[04:27:32] it=518859 colorings=280800 lazy-girth=378535 last: m=126 classes=14 cclen=189 t=3046s
[04:27:40] it=519663 colorings=281000 lazy-girth=379234 last: m=126 classes=14 cclen=197 t=3054s
[04:27:48] it=520408 colorings=281200 lazy-girth=379862 last: m=135 classes=15 cclen=172 t=3062s
[04:27:55] it=521065 colorings=281400 lazy-girth=380382 last: m=126 classes=14 cclen=195 t=3069s
[04:28:02] it=521647 colorings=281600 lazy-girth=380813 last: m=126 classes=14 cclen=184 t=3076s
[04:28:09] it=522322 colorings=281800 lazy-girth=381348 last: m=135 classes=15 cclen=198 t=3083s
[04:28:15] it=522872 colorings=282000 lazy-girth=381741 last: m=126 classes=14 cclen=192 t=3089s
[04:28:20] it=523526 colorings=282200 lazy-girth=382261 last: m=126 classes=14 cclen=189 t=3095s
[04:28:28] it=524170 colorings=282400 lazy-girth=382779 last: m=126 classes=14 cclen=197 t=3102s
[04:28:35] it=524745 colorings=282600 lazy-girth=383201 last: m=126 classes=14 cclen=183 t=3109s
[04:28:39] it=525189 colorings=282800 lazy-girth=383483 last: m=126 classes=14 cclen=198 t=3113s
[04:28:48] it=526006 colorings=283000 lazy-girth=384194 last: m=126 classes=14 cclen=190 t=3123s
[04:28:56] it=526620 colorings=283200 lazy-girth=384675 last: m=126 classes=14 cclen=199 t=3130s
[04:29:06] it=527267 colorings=283400 lazy-girth=385186 last: m=135 classes=15 cclen=188 t=3140s
[04:29:11] it=527828 colorings=283600 lazy-girth=385592 last: m=126 classes=14 cclen=189 t=3145s
[04:29:52] it=528518 colorings=283800 lazy-girth=386151 last: m=126 classes=14 cclen=192 t=3186s
[04:30:00] it=529135 colorings=284000 lazy-girth=386643 last: m=126 classes=14 cclen=174 t=3194s
[04:30:08] it=529735 colorings=284200 lazy-girth=387092 last: m=126 classes=14 cclen=193 t=3203s
[04:30:21] it=530457 colorings=284400 lazy-girth=387689 last: m=126 classes=14 cclen=199 t=3215s
[04:30:38] it=531292 colorings=284600 lazy-girth=388414 last: m=126 classes=14 cclen=199 t=3232s
[04:30:45] it=532043 colorings=284800 lazy-girth=389969 last: m=135 classes=15 cclen=199 t=3239s
[04:30:49] it=532685 colorings=285000 lazy-girth=391231 last: m=135 classes=15 cclen=182 t=3243s
[04:30:53] it=533110 colorings=285200 lazy-girth=391744 last: m=126 classes=14 cclen=189 t=3247s
[04:30:55] it=533455 colorings=285400 lazy-girth=392019 last: m=126 classes=14 cclen=193 t=3250s
[04:30:59] it=533764 colorings=285600 lazy-girth=392167 last: m=126 classes=14 cclen=194 t=3253s
[04:31:00] it=534067 colorings=285800 lazy-girth=392283 last: m=135 classes=15 cclen=200 t=3255s
[04:31:02] it=534366 colorings=286000 lazy-girth=392386 last: m=135 classes=15 cclen=179 t=3256s
[04:31:04] it=534806 colorings=286200 lazy-girth=392830 last: m=126 classes=14 cclen=175 t=3259s
[04:31:07] it=535343 colorings=286400 lazy-girth=393390 last: m=126 classes=14 cclen=191 t=3261s
[04:31:09] it=535789 colorings=286600 lazy-girth=393808 last: m=126 classes=14 cclen=194 t=3263s
[04:31:11] it=536229 colorings=286800 lazy-girth=394193 last: m=135 classes=15 cclen=197 t=3265s
[04:31:13] it=536584 colorings=287000 lazy-girth=394451 last: m=126 classes=14 cclen=199 t=3267s
[04:31:15] it=536953 colorings=287200 lazy-girth=394692 last: m=135 classes=15 cclen=184 t=3269s
[04:31:17] it=537334 colorings=287400 lazy-girth=394950 last: m=135 classes=15 cclen=170 t=3271s
[04:31:20] it=537709 colorings=287600 lazy-girth=395251 last: m=135 classes=15 cclen=188 t=3274s
[04:31:22] it=538078 colorings=287800 lazy-girth=395581 last: m=126 classes=14 cclen=195 t=3276s
[04:31:24] it=538468 colorings=288000 lazy-girth=395892 last: m=144 classes=16 cclen=136 t=3278s
[04:31:26] it=538818 colorings=288200 lazy-girth=396091 last: m=126 classes=14 cclen=190 t=3280s
[04:31:29] it=539307 colorings=288400 lazy-girth=396698 last: m=135 classes=15 cclen=150 t=3283s
[04:31:31] it=539677 colorings=288600 lazy-girth=397053 last: m=126 classes=14 cclen=198 t=3285s
[04:31:35] it=540384 colorings=288800 lazy-girth=399476 last: m=126 classes=14 cclen=189 t=3289s
[04:31:36] it=540767 colorings=289000 lazy-girth=399839 last: m=126 classes=14 cclen=182 t=3290s
[04:31:38] it=541165 colorings=289200 lazy-girth=400447 last: m=126 classes=14 cclen=181 t=3292s
[04:31:42] it=541982 colorings=289400 lazy-girth=402127 last: m=126 classes=14 cclen=181 t=3296s
[04:31:43] it=542242 colorings=289600 lazy-girth=402239 last: m=126 classes=14 cclen=179 t=3297s
[04:31:45] it=542588 colorings=289800 lazy-girth=402538 last: m=126 classes=14 cclen=187 t=3299s
[04:31:46] it=542840 colorings=290000 lazy-girth=402615 last: m=126 classes=14 cclen=188 t=3300s
[04:31:47] it=543129 colorings=290200 lazy-girth=402762 last: m=126 classes=14 cclen=183 t=3301s
[04:31:48] it=543430 colorings=290400 lazy-girth=402930 last: m=126 classes=14 cclen=192 t=3303s
[04:31:50] it=543674 colorings=290600 lazy-girth=403006 last: m=126 classes=14 cclen=191 t=3304s
[04:31:51] it=543946 colorings=290800 lazy-girth=403163 last: m=126 classes=14 cclen=200 t=3305s
[04:31:52] it=544185 colorings=291000 lazy-girth=403225 last: m=126 classes=14 cclen=197 t=3306s
[04:31:53] it=544434 colorings=291200 lazy-girth=403295 last: m=126 classes=14 cclen=166 t=3307s
[04:31:55] it=544862 colorings=291400 lazy-girth=403783 last: m=135 classes=15 cclen=199 t=3309s
[04:31:57] it=545421 colorings=291600 lazy-girth=404412 last: m=126 classes=14 cclen=188 t=3312s
[04:31:59] it=545760 colorings=291800 lazy-girth=404649 last: m=135 classes=15 cclen=195 t=3313s
[04:32:01] it=546266 colorings=292000 lazy-girth=405369 last: m=135 classes=15 cclen=175 t=3316s
[04:32:03] it=546700 colorings=292200 lazy-girth=405787 last: m=135 classes=15 cclen=198 t=3317s
[04:32:06] it=547172 colorings=292400 lazy-girth=406247 last: m=126 classes=14 cclen=192 t=3320s
[04:32:07] it=547469 colorings=292600 lazy-girth=406417 last: m=135 classes=15 cclen=166 t=3321s
[04:32:09] it=547832 colorings=292800 lazy-girth=406742 last: m=126 classes=14 cclen=196 t=3323s
[04:32:10] it=548155 colorings=293000 lazy-girth=406920 last: m=126 classes=14 cclen=190 t=3324s
[04:32:12] it=548594 colorings=293200 lazy-girth=407403 last: m=135 classes=15 cclen=194 t=3326s
[04:32:15] it=549158 colorings=293400 lazy-girth=408090 last: m=135 classes=15 cclen=164 t=3329s
[04:32:17] it=549516 colorings=293600 lazy-girth=408325 last: m=135 classes=15 cclen=187 t=3331s
[04:32:18] it=549828 colorings=293800 lazy-girth=408491 last: m=135 classes=15 cclen=169 t=3332s
[04:32:20] it=550233 colorings=294000 lazy-girth=408764 last: m=135 classes=15 cclen=187 t=3334s
[04:32:22] it=550706 colorings=294200 lazy-girth=409296 last: m=135 classes=15 cclen=196 t=3336s
[04:32:24] it=551109 colorings=294400 lazy-girth=409581 last: m=135 classes=15 cclen=197 t=3338s
[04:32:26] it=551553 colorings=294600 lazy-girth=409989 last: m=126 classes=14 cclen=196 t=3341s
[04:32:29] it=552001 colorings=294800 lazy-girth=410331 last: m=135 classes=15 cclen=174 t=3344s
[04:32:32] it=552485 colorings=295000 lazy-girth=410729 last: m=126 classes=14 cclen=185 t=3346s
[04:32:34] it=552899 colorings=295200 lazy-girth=411038 last: m=126 classes=14 cclen=202 t=3348s
[04:32:36] it=553308 colorings=295400 lazy-girth=411323 last: m=126 classes=14 cclen=201 t=3350s
[04:32:38] it=553782 colorings=295600 lazy-girth=411754 last: m=135 classes=15 cclen=194 t=3352s
[04:32:41] it=554292 colorings=295800 lazy-girth=412315 last: m=135 classes=15 cclen=157 t=3355s
[04:32:43] it=554765 colorings=296000 lazy-girth=412778 last: m=126 classes=14 cclen=189 t=3357s
[04:32:45] it=555191 colorings=296200 lazy-girth=413152 last: m=126 classes=14 cclen=188 t=3359s
[04:32:47] it=555551 colorings=296400 lazy-girth=413399 last: m=126 classes=14 cclen=200 t=3361s
[04:32:49] it=555961 colorings=296600 lazy-girth=413791 last: m=126 classes=14 cclen=189 t=3363s
[04:32:50] it=556332 colorings=296800 lazy-girth=414078 last: m=126 classes=14 cclen=199 t=3365s
[04:32:52] it=556703 colorings=297000 lazy-girth=414349 last: m=126 classes=14 cclen=194 t=3367s
[04:32:54] it=557120 colorings=297200 lazy-girth=414713 last: m=126 classes=14 cclen=197 t=3368s
[04:32:56] it=557479 colorings=297400 lazy-girth=414947 last: m=135 classes=15 cclen=194 t=3370s
[04:32:58] it=557827 colorings=297600 lazy-girth=415179 last: m=126 classes=14 cclen=201 t=3372s
[04:33:00] it=558197 colorings=297800 lazy-girth=415450 last: m=126 classes=14 cclen=185 t=3374s
[04:33:02] it=558570 colorings=298000 lazy-girth=415767 last: m=135 classes=15 cclen=197 t=3376s
[04:33:04] it=558942 colorings=298200 lazy-girth=416057 last: m=135 classes=15 cclen=169 t=3378s
[04:33:06] it=559283 colorings=298400 lazy-girth=416277 last: m=135 classes=15 cclen=198 t=3380s
[04:33:07] it=559625 colorings=298600 lazy-girth=416510 last: m=126 classes=14 cclen=199 t=3382s
[04:33:09] it=559950 colorings=298800 lazy-girth=416670 last: m=135 classes=15 cclen=174 t=3383s
[04:33:10] it=560258 colorings=299000 lazy-girth=416805 last: m=135 classes=15 cclen=200 t=3385s
[04:33:12] it=560543 colorings=299200 lazy-girth=416925 last: m=135 classes=15 cclen=199 t=3386s
[04:33:14] it=560861 colorings=299400 lazy-girth=417085 last: m=126 classes=14 cclen=202 t=3388s
[04:33:16] it=561200 colorings=299600 lazy-girth=417269 last: m=126 classes=14 cclen=199 t=3390s
[04:33:19] it=561608 colorings=299800 lazy-girth=417634 last: m=135 classes=15 cclen=194 t=3393s
[04:33:21] it=561962 colorings=300000 lazy-girth=417845 last: m=126 classes=14 cclen=195 t=3395s
[04:33:23] it=562361 colorings=300200 lazy-girth=418129 last: m=135 classes=15 cclen=201 t=3397s
[04:33:25] it=562709 colorings=300400 lazy-girth=418354 last: m=135 classes=15 cclen=184 t=3399s
[04:33:27] it=563139 colorings=300600 lazy-girth=418695 last: m=126 classes=14 cclen=196 t=3401s
[04:33:30] it=563564 colorings=300800 lazy-girth=419052 last: m=135 classes=15 cclen=195 t=3404s
[04:33:32] it=563911 colorings=301000 lazy-girth=419269 last: m=135 classes=15 cclen=198 t=3406s
[04:33:34] it=564343 colorings=301200 lazy-girth=419625 last: m=135 classes=15 cclen=139 t=3409s
[04:33:37] it=564765 colorings=301400 lazy-girth=419947 last: m=126 classes=14 cclen=192 t=3411s
[04:33:40] it=565185 colorings=301600 lazy-girth=420270 last: m=135 classes=15 cclen=192 t=3414s
[04:33:43] it=565538 colorings=301800 lazy-girth=420481 last: m=135 classes=15 cclen=200 t=3417s
[04:33:44] it=565847 colorings=302000 lazy-girth=420618 last: m=135 classes=15 cclen=197 t=3419s
[04:33:47] it=566229 colorings=302200 lazy-girth=420871 last: m=126 classes=14 cclen=198 t=3421s
[04:33:49] it=566592 colorings=302400 lazy-girth=421092 last: m=126 classes=14 cclen=198 t=3423s
[04:33:51] it=566912 colorings=302600 lazy-girth=421246 last: m=135 classes=15 cclen=197 t=3425s
[04:33:53] it=567289 colorings=302800 lazy-girth=421469 last: m=126 classes=14 cclen=199 t=3427s
[04:33:56] it=567658 colorings=303000 lazy-girth=421694 last: m=126 classes=14 cclen=183 t=3431s
[04:34:00] it=568017 colorings=303200 lazy-girth=421896 last: m=126 classes=14 cclen=200 t=3434s
[04:34:04] it=568335 colorings=303400 lazy-girth=422055 last: m=126 classes=14 cclen=198 t=3438s
[04:34:07] it=568856 colorings=303600 lazy-girth=422733 last: m=135 classes=15 cclen=195 t=3442s
[04:34:10] it=569298 colorings=303800 lazy-girth=423222 last: m=144 classes=16 cclen=200 t=3444s
[04:34:12] it=569659 colorings=304000 lazy-girth=423475 last: m=135 classes=15 cclen=190 t=3447s
[04:34:15] it=570118 colorings=304200 lazy-girth=423965 last: m=135 classes=15 cclen=197 t=3450s
[04:34:18] it=570554 colorings=304400 lazy-girth=424391 last: m=126 classes=14 cclen=199 t=3452s
[04:34:21] it=570973 colorings=304600 lazy-girth=424718 last: m=135 classes=15 cclen=167 t=3455s
[04:34:23] it=571387 colorings=304800 lazy-girth=425110 last: m=126 classes=14 cclen=199 t=3457s
[04:34:25] it=571758 colorings=305000 lazy-girth=425394 last: m=135 classes=15 cclen=197 t=3459s
[04:34:27] it=572156 colorings=305200 lazy-girth=425710 last: m=135 classes=15 cclen=198 t=3461s
[04:34:29] it=572524 colorings=305400 lazy-girth=425965 last: m=126 classes=14 cclen=198 t=3463s
[04:34:31] it=572850 colorings=305600 lazy-girth=426178 last: m=126 classes=14 cclen=194 t=3465s
[04:34:34] it=573216 colorings=305800 lazy-girth=426452 last: m=126 classes=14 cclen=197 t=3468s
[04:34:37] it=573792 colorings=306000 lazy-girth=427248 last: m=135 classes=15 cclen=192 t=3471s
[04:34:39] it=574135 colorings=306200 lazy-girth=427484 last: m=135 classes=15 cclen=189 t=3473s
[04:34:42] it=574534 colorings=306400 lazy-girth=427809 last: m=126 classes=14 cclen=199 t=3476s
[04:34:44] it=574844 colorings=306600 lazy-girth=427969 last: m=126 classes=14 cclen=195 t=3478s
[04:34:47] it=575266 colorings=306800 lazy-girth=428381 last: m=126 classes=14 cclen=201 t=3481s
[04:34:49] it=575678 colorings=307000 lazy-girth=428681 last: m=135 classes=15 cclen=189 t=3483s
[04:34:52] it=576084 colorings=307200 lazy-girth=428992 last: m=126 classes=14 cclen=184 t=3486s
[04:34:54] it=576397 colorings=307400 lazy-girth=429132 last: m=135 classes=15 cclen=200 t=3488s
[04:34:56] it=576772 colorings=307600 lazy-girth=429390 last: m=126 classes=14 cclen=191 t=3490s
[04:34:59] it=577169 colorings=307800 lazy-girth=429669 last: m=135 classes=15 cclen=184 t=3493s
[04:35:02] it=577520 colorings=308000 lazy-girth=429862 last: m=126 classes=14 cclen=198 t=3496s
[04:35:04] it=577882 colorings=308200 lazy-girth=430107 last: m=135 classes=15 cclen=196 t=3499s
[04:35:08] it=578288 colorings=308400 lazy-girth=430406 last: m=126 classes=14 cclen=200 t=3502s
[04:35:10] it=578619 colorings=308600 lazy-girth=430589 last: m=126 classes=14 cclen=197 t=3504s
[04:35:12] it=578929 colorings=308800 lazy-girth=430735 last: m=135 classes=15 cclen=197 t=3507s
[04:35:15] it=579232 colorings=309000 lazy-girth=430880 last: m=135 classes=15 cclen=197 t=3509s
[04:35:18] it=579562 colorings=309200 lazy-girth=431059 last: m=126 classes=14 cclen=194 t=3512s
[04:35:20] it=579834 colorings=309400 lazy-girth=431147 last: m=126 classes=14 cclen=195 t=3514s
[04:35:22] it=580123 colorings=309600 lazy-girth=431257 last: m=135 classes=15 cclen=196 t=3516s
[04:35:25] it=580479 colorings=309800 lazy-girth=431534 last: m=135 classes=15 cclen=192 t=3519s
[04:35:27] it=580866 colorings=310000 lazy-girth=431875 last: m=126 classes=14 cclen=199 t=3521s
[04:35:30] it=581314 colorings=310200 lazy-girth=432354 last: m=135 classes=15 cclen=168 t=3524s
[04:35:33] it=581786 colorings=310400 lazy-girth=432865 last: m=135 classes=15 cclen=200 t=3527s
[04:35:36] it=582187 colorings=310600 lazy-girth=433189 last: m=126 classes=14 cclen=199 t=3530s
[04:35:37] it=582529 colorings=310800 lazy-girth=433426 last: m=135 classes=15 cclen=188 t=3532s
[04:35:39] it=582858 colorings=311000 lazy-girth=433629 last: m=135 classes=15 cclen=197 t=3533s
[04:35:41] it=583201 colorings=311200 lazy-girth=433852 last: m=135 classes=15 cclen=197 t=3535s
[04:35:43] it=583565 colorings=311400 lazy-girth=434121 last: m=135 classes=15 cclen=192 t=3537s
[04:35:46] it=583904 colorings=311600 lazy-girth=434341 last: m=126 classes=14 cclen=201 t=3540s
[04:35:49] it=584297 colorings=311800 lazy-girth=434611 last: m=126 classes=14 cclen=194 t=3543s
[04:35:50] it=584594 colorings=312000 lazy-girth=434734 last: m=135 classes=15 cclen=177 t=3544s
[04:35:52] it=584925 colorings=312200 lazy-girth=434919 last: m=126 classes=14 cclen=177 t=3546s
[04:35:54] it=585231 colorings=312400 lazy-girth=435053 last: m=135 classes=15 cclen=183 t=3548s
[04:35:56] it=585531 colorings=312600 lazy-girth=435175 last: m=135 classes=15 cclen=195 t=3550s
[04:35:57] it=585827 colorings=312800 lazy-girth=435309 last: m=135 classes=15 cclen=197 t=3552s
[04:36:02] it=586356 colorings=313000 lazy-girth=435836 last: m=135 classes=15 cclen=197 t=3556s
[04:36:06] it=586815 colorings=313200 lazy-girth=436224 last: m=135 classes=15 cclen=191 t=3560s
[04:36:09] it=587191 colorings=313400 lazy-girth=436474 last: m=126 classes=14 cclen=191 t=3563s
[04:36:12] it=587540 colorings=313600 lazy-girth=436699 last: m=135 classes=15 cclen=190 t=3566s
[04:36:15] it=587950 colorings=313800 lazy-girth=436968 last: m=126 classes=14 cclen=197 t=3569s
[04:36:18] it=588313 colorings=314000 lazy-girth=437187 last: m=135 classes=15 cclen=195 t=3572s
[04:36:20] it=588645 colorings=314200 lazy-girth=437353 last: m=126 classes=14 cclen=202 t=3574s
[04:36:24] it=589045 colorings=314400 lazy-girth=437643 last: m=126 classes=14 cclen=201 t=3578s
[04:36:28] it=589428 colorings=314600 lazy-girth=437900 last: m=126 classes=14 cclen=200 t=3582s
[04:36:30] it=589719 colorings=314800 lazy-girth=438030 last: m=144 classes=16 cclen=177 t=3584s
[04:36:34] it=590087 colorings=315000 lazy-girth=438249 last: m=135 classes=15 cclen=194 t=3588s
[04:36:38] it=590451 colorings=315200 lazy-girth=438451 last: m=135 classes=15 cclen=194 t=3592s
[04:36:40] it=590847 colorings=315400 lazy-girth=438750 last: m=135 classes=15 cclen=200 t=3595s
[04:36:43] it=591217 colorings=315600 lazy-girth=439010 last: m=126 classes=14 cclen=195 t=3597s
[04:36:45] it=591569 colorings=315800 lazy-girth=439240 last: m=144 classes=16 cclen=190 t=3599s
[04:36:46] PARKED after 591717 models, 315886 colorings, 439312 lazy girth clauses, 3600s
[12:47:50] slice r=7 H=Z3xZ3 |H|=9 n=63 classes=217 girth>=6 mindeg>=3
[12:47:53] eager C3/C4 clauses: 195020
[12:48:39] RESUME: 755198 learned clauses reloaded from logs/slice_Z3xZ3_r7_g6.ckpt
[12:48:48] it=874 colorings=200 lazy-girth=2999 last: m=135 classes=15 cclen=185 t=58s
[12:48:54] it=1610 colorings=400 lazy-girth=4588 last: m=135 classes=15 cclen=187 t=65s
[12:49:00] it=2288 colorings=600 lazy-girth=5779 last: m=135 classes=15 cclen=199 t=70s
[12:49:06] it=2977 colorings=800 lazy-girth=6878 last: m=135 classes=15 cclen=193 t=76s
[12:49:16] it=3539 colorings=1000 lazy-girth=7553 last: m=135 classes=15 cclen=180 t=86s
[12:49:20] it=4068 colorings=1200 lazy-girth=8349 last: m=135 classes=15 cclen=197 t=90s
[12:49:23] it=4499 colorings=1400 lazy-girth=8775 last: m=135 classes=15 cclen=197 t=93s
[12:49:26] it=4934 colorings=1600 lazy-girth=9166 last: m=135 classes=15 cclen=191 t=97s
[12:49:30] it=5428 colorings=1800 lazy-girth=9675 last: m=126 classes=14 cclen=197 t=100s
[12:49:35] it=5946 colorings=2000 lazy-girth=10204 last: m=144 classes=16 cclen=190 t=105s
[12:49:38] it=6397 colorings=2200 lazy-girth=10599 last: m=135 classes=15 cclen=187 t=108s
[12:49:42] it=6861 colorings=2400 lazy-girth=10982 last: m=135 classes=15 cclen=192 t=112s
[12:49:46] it=7289 colorings=2600 lazy-girth=11416 last: m=126 classes=14 cclen=197 t=116s
[12:49:50] it=7813 colorings=2800 lazy-girth=12008 last: m=126 classes=14 cclen=201 t=120s
[12:49:54] it=8266 colorings=3000 lazy-girth=12481 last: m=135 classes=15 cclen=130 t=125s
[12:50:26] it=8767 colorings=3200 lazy-girth=13182 last: m=135 classes=15 cclen=198 t=156s
[12:50:29] it=9310 colorings=3400 lazy-girth=14021 last: m=135 classes=15 cclen=186 t=159s
[12:50:32] it=9821 colorings=3600 lazy-girth=14710 last: m=135 classes=15 cclen=195 t=162s
[12:50:34] it=10176 colorings=3800 lazy-girth=15056 last: m=126 classes=14 cclen=202 t=164s
[12:50:38] it=10763 colorings=4000 lazy-girth=15907 last: m=135 classes=15 cclen=196 t=168s
[12:50:41] it=11198 colorings=4200 lazy-girth=16350 last: m=126 classes=14 cclen=187 t=171s
[12:50:44] it=11636 colorings=4400 lazy-girth=16746 last: m=126 classes=14 cclen=201 t=174s
[12:50:48] it=12129 colorings=4600 lazy-girth=17187 last: m=144 classes=16 cclen=167 t=178s
[12:50:52] it=12656 colorings=4800 lazy-girth=17711 last: m=144 classes=16 cclen=200 t=182s
[12:50:57] it=13034 colorings=5000 lazy-girth=17970 last: m=135 classes=15 cclen=198 t=187s
[12:51:03] it=13510 colorings=5200 lazy-girth=18488 last: m=135 classes=15 cclen=184 t=193s
[12:51:09] it=13997 colorings=5400 lazy-girth=19041 last: m=135 classes=15 cclen=195 t=199s
[12:51:12] it=14437 colorings=5600 lazy-girth=19500 last: m=135 classes=15 cclen=195 t=202s
[12:51:16] it=14863 colorings=5800 lazy-girth=19890 last: m=135 classes=15 cclen=193 t=206s
[12:51:18] it=15194 colorings=6000 lazy-girth=20125 last: m=126 classes=14 cclen=196 t=208s
[12:51:24] it=15750 colorings=6200 lazy-girth=20831 last: m=126 classes=14 cclen=196 t=214s
[12:51:28] it=16247 colorings=6400 lazy-girth=21376 last: m=135 classes=15 cclen=192 t=218s
[12:51:33] it=16752 colorings=6600 lazy-girth=21871 last: m=135 classes=15 cclen=182 t=223s
[12:51:36] it=17078 colorings=6800 lazy-girth=22051 last: m=135 classes=15 cclen=191 t=226s
[12:51:40] it=17481 colorings=7000 lazy-girth=22324 last: m=126 classes=14 cclen=200 t=230s
[12:51:46] it=17958 colorings=7200 lazy-girth=22815 last: m=135 classes=15 cclen=178 t=237s
[12:51:49] it=18297 colorings=7400 lazy-girth=23021 last: m=126 classes=14 cclen=201 t=239s
[12:51:53] it=18676 colorings=7600 lazy-girth=23299 last: m=126 classes=14 cclen=195 t=243s
[12:51:56] it=19043 colorings=7800 lazy-girth=23549 last: m=135 classes=15 cclen=154 t=246s
[12:51:59] it=19474 colorings=8000 lazy-girth=23928 last: m=126 classes=14 cclen=190 t=249s
[12:52:23] it=20003 colorings=8200 lazy-girth=24426 last: m=135 classes=15 cclen=198 t=273s
[12:52:27] it=20378 colorings=8400 lazy-girth=24687 last: m=135 classes=15 cclen=181 t=277s
[12:52:32] it=20719 colorings=8600 lazy-girth=24885 last: m=144 classes=16 cclen=189 t=282s
[12:52:38] it=21051 colorings=8800 lazy-girth=25069 last: m=135 classes=15 cclen=190 t=288s
[12:52:42] it=21578 colorings=9000 lazy-girth=26048 last: m=126 classes=14 cclen=192 t=292s
[12:52:47] it=22230 colorings=9200 lazy-girth=27239 last: m=126 classes=14 cclen=199 t=297s
[12:52:50] it=22727 colorings=9400 lazy-girth=27830 last: m=135 classes=15 cclen=200 t=300s
[12:52:53] it=23111 colorings=9600 lazy-girth=28160 last: m=126 classes=14 cclen=200 t=304s
[12:52:56] it=23490 colorings=9800 lazy-girth=28436 last: m=126 classes=14 cclen=198 t=306s
[12:52:58] it=23837 colorings=10000 lazy-girth=28669 last: m=135 classes=15 cclen=199 t=308s
[12:53:00] it=24200 colorings=10200 lazy-girth=28973 last: m=135 classes=15 cclen=195 t=310s
[12:53:03] it=24640 colorings=10400 lazy-girth=29422 last: m=126 classes=14 cclen=193 t=313s
[12:53:06] it=24948 colorings=10600 lazy-girth=29575 last: m=135 classes=15 cclen=195 t=316s
[12:53:09] it=25304 colorings=10800 lazy-girth=29830 last: m=135 classes=15 cclen=199 t=319s
[12:53:11] it=25661 colorings=11000 lazy-girth=30094 last: m=135 classes=15 cclen=195 t=321s
[12:53:12] it=25963 colorings=11200 lazy-girth=30213 last: m=135 classes=15 cclen=202 t=323s
[12:53:15] it=26340 colorings=11400 lazy-girth=30480 last: m=135 classes=15 cclen=146 t=325s
[12:53:18] it=26718 colorings=11600 lazy-girth=30739 last: m=126 classes=14 cclen=192 t=328s
[12:53:21] it=27096 colorings=11800 lazy-girth=30995 last: m=135 classes=15 cclen=197 t=331s
[12:53:24] it=27430 colorings=12000 lazy-girth=31200 last: m=135 classes=15 cclen=200 t=334s
[12:53:27] it=27779 colorings=12200 lazy-girth=31402 last: m=126 classes=14 cclen=199 t=337s
[12:53:31] it=28151 colorings=12400 lazy-girth=31634 last: m=135 classes=15 cclen=194 t=341s
[12:53:34] it=28485 colorings=12600 lazy-girth=31830 last: m=135 classes=15 cclen=201 t=344s
[12:53:37] it=28881 colorings=12800 lazy-girth=32108 last: m=135 classes=15 cclen=195 t=347s
[12:53:39] it=29227 colorings=13000 lazy-girth=32318 last: m=126 classes=14 cclen=175 t=349s
[12:53:43] it=29697 colorings=13200 lazy-girth=32701 last: m=135 classes=15 cclen=149 t=353s
[12:53:49] it=30107 colorings=13400 lazy-girth=33010 last: m=126 classes=14 cclen=199 t=359s
[12:54:29] it=30449 colorings=13600 lazy-girth=33235 last: m=135 classes=15 cclen=198 t=399s
[12:54:33] it=30771 colorings=13800 lazy-girth=33386 last: m=126 classes=14 cclen=193 t=403s
[12:54:37] it=31127 colorings=14000 lazy-girth=33617 last: m=126 classes=14 cclen=196 t=407s
[12:54:42] it=31484 colorings=14200 lazy-girth=33845 last: m=135 classes=15 cclen=198 t=412s
[12:54:48] it=31813 colorings=14400 lazy-girth=34018 last: m=126 classes=14 cclen=194 t=418s
[12:54:50] it=32065 colorings=14600 lazy-girth=34075 last: m=135 classes=15 cclen=163 t=420s
[12:54:53] it=32357 colorings=14800 lazy-girth=34210 last: m=135 classes=15 cclen=200 t=423s
[12:54:59] it=32658 colorings=15000 lazy-girth=34365 last: m=135 classes=15 cclen=197 t=429s
[12:55:01] it=33004 colorings=15200 lazy-girth=34654 last: m=126 classes=14 cclen=200 t=431s
[12:55:02] it=33260 colorings=15400 lazy-girth=34718 last: m=126 classes=14 cclen=191 t=432s
[12:55:03] it=33496 colorings=15600 lazy-girth=34770 last: m=126 classes=14 cclen=191 t=433s
[12:55:05] it=33742 colorings=15800 lazy-girth=34830 last: m=126 classes=14 cclen=189 t=435s
[12:55:06] it=33990 colorings=16000 lazy-girth=34898 last: m=126 classes=14 cclen=194 t=436s
[12:55:08] it=34297 colorings=16200 lazy-girth=35048 last: m=126 classes=14 cclen=195 t=438s
[12:55:09] it=34595 colorings=16400 lazy-girth=35179 last: m=135 classes=15 cclen=179 t=439s
[12:55:11] it=34903 colorings=16600 lazy-girth=35337 last: m=126 classes=14 cclen=198 t=441s
[12:55:13] it=35211 colorings=16800 lazy-girth=35472 last: m=126 classes=14 cclen=195 t=443s
[12:55:15] it=35487 colorings=17000 lazy-girth=35564 last: m=126 classes=14 cclen=196 t=445s
[12:55:18] it=35864 colorings=17200 lazy-girth=35920 last: m=126 classes=14 cclen=198 t=448s
[12:55:20] it=36282 colorings=17400 lazy-girth=36279 last: m=135 classes=15 cclen=190 t=450s
[12:55:22] it=36662 colorings=17600 lazy-girth=36586 last: m=126 classes=14 cclen=199 t=452s
[12:55:24] it=37019 colorings=17800 lazy-girth=36867 last: m=135 classes=15 cclen=201 t=454s
[12:55:27] it=37394 colorings=18000 lazy-girth=37105 last: m=126 classes=14 cclen=198 t=457s
[12:55:29] it=37768 colorings=18200 lazy-girth=37368 last: m=126 classes=14 cclen=197 t=459s
[12:55:32] it=38131 colorings=18400 lazy-girth=37633 last: m=126 classes=14 cclen=194 t=462s
[12:55:36] it=38558 colorings=18600 lazy-girth=38022 last: m=126 classes=14 cclen=198 t=466s
[12:55:40] it=38927 colorings=18800 lazy-girth=38291 last: m=126 classes=14 cclen=195 t=470s
[12:55:44] it=39241 colorings=19000 lazy-girth=38445 last: m=126 classes=14 cclen=198 t=474s
[12:55:47] it=39617 colorings=19200 lazy-girth=38703 last: m=126 classes=14 cclen=198 t=478s
[12:55:50] it=39949 colorings=19400 lazy-girth=38869 last: m=135 classes=15 cclen=187 t=480s
[12:55:55] it=40334 colorings=19600 lazy-girth=39147 last: m=135 classes=15 cclen=193 t=485s
[12:55:56] it=40637 colorings=19800 lazy-girth=39299 last: m=126 classes=14 cclen=202 t=486s
[12:55:58] it=40914 colorings=20000 lazy-girth=39402 last: m=135 classes=15 cclen=196 t=488s
[12:55:59] it=41145 colorings=20200 lazy-girth=39436 last: m=126 classes=14 cclen=197 t=489s
[12:56:00] it=41392 colorings=20400 lazy-girth=39489 last: m=135 classes=15 cclen=189 t=490s
[12:56:02] it=41636 colorings=20600 lazy-girth=39541 last: m=126 classes=14 cclen=201 t=492s
[12:56:04] it=41956 colorings=20800 lazy-girth=39674 last: m=126 classes=14 cclen=202 t=494s
[12:56:07] it=42298 colorings=21000 lazy-girth=39869 last: m=135 classes=15 cclen=199 t=497s
[12:56:10] it=42593 colorings=21200 lazy-girth=39992 last: m=135 classes=15 cclen=187 t=500s
[12:56:12] it=42902 colorings=21400 lazy-girth=40141 last: m=135 classes=15 cclen=200 t=503s
[12:56:15] it=43203 colorings=21600 lazy-girth=40265 last: m=126 classes=14 cclen=196 t=505s
[12:56:19] it=43560 colorings=21800 lazy-girth=40471 last: m=126 classes=14 cclen=201 t=509s
[12:56:21] it=43882 colorings=22000 lazy-girth=40637 last: m=135 classes=15 cclen=191 t=511s
[12:56:22] it=44169 colorings=22200 lazy-girth=40743 last: m=126 classes=14 cclen=199 t=512s
[12:56:25] it=44483 colorings=22400 lazy-girth=40911 last: m=135 classes=15 cclen=200 t=515s
[12:56:27] it=44799 colorings=22600 lazy-girth=41067 last: m=126 classes=14 cclen=200 t=517s
[12:56:30] it=45104 colorings=22800 lazy-girth=41200 last: m=135 classes=15 cclen=196 t=520s
[12:56:31] it=45376 colorings=23000 lazy-girth=41301 last: m=135 classes=15 cclen=194 t=521s
[12:56:34] it=45689 colorings=23200 lazy-girth=41458 last: m=135 classes=15 cclen=187 t=524s
[12:56:38] it=46038 colorings=23400 lazy-girth=41674 last: m=126 classes=14 cclen=199 t=528s
[12:56:41] it=46342 colorings=23600 lazy-girth=41818 last: m=126 classes=14 cclen=196 t=531s
[13:03:05] it=46718 colorings=23800 lazy-girth=42070 last: m=126 classes=14 cclen=189 t=915s
[13:03:09] it=47111 colorings=24000 lazy-girth=42374 last: m=126 classes=14 cclen=193 t=919s
[13:03:11] it=47390 colorings=24200 lazy-girth=42473 last: m=126 classes=14 cclen=194 t=921s
[13:03:15] it=47693 colorings=24400 lazy-girth=42610 last: m=126 classes=14 cclen=199 t=925s
[13:03:18] it=48014 colorings=24600 lazy-girth=42776 last: m=135 classes=15 cclen=194 t=928s
[13:03:22] it=48498 colorings=24800 lazy-girth=43514 last: m=126 classes=14 cclen=197 t=932s
[13:03:25] it=48911 colorings=25000 lazy-girth=43890 last: m=126 classes=14 cclen=201 t=935s
[13:03:28] it=49320 colorings=25200 lazy-girth=44276 last: m=126 classes=14 cclen=201 t=938s
[13:03:31] it=49709 colorings=25400 lazy-girth=44575 last: m=135 classes=15 cclen=202 t=941s
[13:03:35] it=50211 colorings=25600 lazy-girth=45218 last: m=126 classes=14 cclen=198 t=945s
[13:03:38] it=50617 colorings=25800 lazy-girth=45569 last: m=126 classes=14 cclen=201 t=948s
[13:03:41] it=51054 colorings=26000 lazy-girth=45967 last: m=135 classes=15 cclen=188 t=951s
[13:03:44] it=51430 colorings=26200 lazy-girth=46197 last: m=135 classes=15 cclen=197 t=954s
[13:03:46] it=51712 colorings=26400 lazy-girth=46289 last: m=126 classes=14 cclen=160 t=956s
[13:03:49] it=52076 colorings=26600 lazy-girth=46528 last: m=126 classes=14 cclen=196 t=959s
[13:03:51] it=52378 colorings=26800 lazy-girth=46687 last: m=126 classes=14 cclen=164 t=961s
[13:03:53] it=52680 colorings=27000 lazy-girth=46814 last: m=135 classes=15 cclen=195 t=963s
[13:03:55] it=52947 colorings=27200 lazy-girth=46890 last: m=135 classes=15 cclen=195 t=965s
[13:03:57] it=53264 colorings=27400 lazy-girth=47064 last: m=126 classes=14 cclen=184 t=967s
[13:04:00] it=53568 colorings=27600 lazy-girth=47219 last: m=135 classes=15 cclen=197 t=970s
[13:04:02] it=53869 colorings=27800 lazy-girth=47369 last: m=126 classes=14 cclen=142 t=972s
[13:04:05] it=54192 colorings=28000 lazy-girth=47541 last: m=126 classes=14 cclen=184 t=975s
[13:04:07] it=54470 colorings=28200 lazy-girth=47652 last: m=135 classes=15 cclen=199 t=978s
[13:04:10] it=54841 colorings=28400 lazy-girth=47932 last: m=135 classes=15 cclen=189 t=981s
[13:04:12] it=55169 colorings=28600 lazy-girth=48115 last: m=144 classes=16 cclen=196 t=982s
[13:04:15] it=55540 colorings=28800 lazy-girth=48375 last: m=126 classes=14 cclen=198 t=985s
[13:04:17] it=55862 colorings=29000 lazy-girth=48557 last: m=135 classes=15 cclen=173 t=987s
[13:04:19] it=56175 colorings=29200 lazy-girth=48702 last: m=126 classes=14 cclen=197 t=989s
[13:04:22] it=56518 colorings=29400 lazy-girth=48905 last: m=135 classes=15 cclen=194 t=992s
[13:04:24] it=56822 colorings=29600 lazy-girth=49033 last: m=135 classes=15 cclen=199 t=994s
[13:04:26] it=57093 colorings=29800 lazy-girth=49122 last: m=126 classes=14 cclen=198 t=996s
[13:04:29] it=57445 colorings=30000 lazy-girth=49335 last: m=135 classes=15 cclen=199 t=999s
[13:04:31] it=57747 colorings=30200 lazy-girth=49477 last: m=135 classes=15 cclen=193 t=1001s
[13:04:34] it=58067 colorings=30400 lazy-girth=49658 last: m=144 classes=16 cclen=196 t=1004s
[13:04:37] it=58452 colorings=30600 lazy-girth=49937 last: m=135 classes=15 cclen=190 t=1007s
[13:04:40] it=58789 colorings=30800 lazy-girth=50135 last: m=126 classes=14 cclen=201 t=1010s
[13:04:42] it=59118 colorings=31000 lazy-girth=50311 last: m=135 classes=15 cclen=200 t=1012s
[13:04:45] it=59476 colorings=31200 lazy-girth=50521 last: m=135 classes=15 cclen=198 t=1015s
[13:04:47] it=59757 colorings=31400 lazy-girth=50628 last: m=135 classes=15 cclen=190 t=1017s
[13:04:48] it=60048 colorings=31600 lazy-girth=50737 last: m=135 classes=15 cclen=182 t=1019s
[13:04:52] it=60354 colorings=31800 lazy-girth=50872 last: m=135 classes=15 cclen=196 t=1022s
[13:04:55] it=60647 colorings=32000 lazy-girth=50979 last: m=126 classes=14 cclen=164 t=1025s
[13:04:57] it=60947 colorings=32200 lazy-girth=51099 last: m=126 classes=14 cclen=195 t=1027s
[13:05:00] it=61251 colorings=32400 lazy-girth=51270 last: m=135 classes=15 cclen=187 t=1030s
[13:05:01] it=61561 colorings=32600 lazy-girth=51407 last: m=135 classes=15 cclen=199 t=1032s
[13:05:03] it=61859 colorings=32800 lazy-girth=51543 last: m=135 classes=15 cclen=195 t=1033s
[13:05:05] it=62176 colorings=33000 lazy-girth=51712 last: m=135 classes=15 cclen=196 t=1035s
[13:05:07] it=62479 colorings=33200 lazy-girth=51864 last: m=135 classes=15 cclen=199 t=1037s
[13:05:09] it=62790 colorings=33400 lazy-girth=52010 last: m=135 classes=15 cclen=181 t=1039s
[13:05:11] it=63067 colorings=33600 lazy-girth=52112 last: m=126 classes=14 cclen=196 t=1041s
[13:05:13] it=63366 colorings=33800 lazy-girth=52240 last: m=135 classes=15 cclen=193 t=1043s
[13:05:15] it=63647 colorings=34000 lazy-girth=52335 last: m=135 classes=15 cclen=187 t=1045s
[13:05:16] it=63912 colorings=34200 lazy-girth=52413 last: m=135 classes=15 cclen=197 t=1047s
[13:05:19] it=64207 colorings=34400 lazy-girth=52534 last: m=135 classes=15 cclen=196 t=1049s
[13:05:21] it=64472 colorings=34600 lazy-girth=52618 last: m=135 classes=15 cclen=199 t=1051s
[13:05:24] it=64803 colorings=34800 lazy-girth=52825 last: m=135 classes=15 cclen=198 t=1055s
[13:05:27] it=65114 colorings=35000 lazy-girth=52966 last: m=135 classes=15 cclen=182 t=1057s
[13:05:29] it=65418 colorings=35200 lazy-girth=53110 last: m=135 classes=15 cclen=172 t=1059s
[13:05:31] it=65712 colorings=35400 lazy-girth=53236 last: m=135 classes=15 cclen=194 t=1061s
[13:05:34] it=66011 colorings=35600 lazy-girth=53378 last: m=135 classes=15 cclen=194 t=1064s
[13:05:35] it=66306 colorings=35800 lazy-girth=53512 last: m=135 classes=15 cclen=196 t=1066s
[13:05:38] it=66626 colorings=36000 lazy-girth=53670 last: m=135 classes=15 cclen=198 t=1068s
[13:05:40] it=66931 colorings=36200 lazy-girth=53817 last: m=135 classes=15 cclen=200 t=1070s
[13:05:43] it=67216 colorings=36400 lazy-girth=53923 last: m=135 classes=15 cclen=198 t=1073s
[13:05:46] it=67519 colorings=36600 lazy-girth=54077 last: m=126 classes=14 cclen=202 t=1076s
[13:05:51] it=67935 colorings=36800 lazy-girth=54436 last: m=135 classes=15 cclen=191 t=1081s
[13:05:55] it=68316 colorings=37000 lazy-girth=54700 last: m=135 classes=15 cclen=192 t=1085s
[13:05:58] it=68668 colorings=37200 lazy-girth=54923 last: m=135 classes=15 cclen=195 t=1088s
[13:06:00] it=68978 colorings=37400 lazy-girth=55067 last: m=135 classes=15 cclen=199 t=1090s
[13:06:03] it=69276 colorings=37600 lazy-girth=55197 last: m=126 classes=14 cclen=202 t=1093s
[13:06:05] it=69561 colorings=37800 lazy-girth=55300 last: m=135 classes=15 cclen=200 t=1095s
[13:06:35] it=69868 colorings=38000 lazy-girth=55458 last: m=135 classes=15 cclen=192 t=1126s
[13:06:39] it=70153 colorings=38200 lazy-girth=55564 last: m=135 classes=15 cclen=193 t=1129s
[13:06:42] it=70469 colorings=38400 lazy-girth=55707 last: m=135 classes=15 cclen=183 t=1132s
[13:06:45] it=70760 colorings=38600 lazy-girth=55837 last: m=135 classes=15 cclen=196 t=1135s
[13:06:48] it=71051 colorings=38800 lazy-girth=55951 last: m=135 classes=15 cclen=195 t=1138s
[13:06:51] it=71382 colorings=39000 lazy-girth=56137 last: m=126 classes=14 cclen=201 t=1141s
[13:06:53] it=71669 colorings=39200 lazy-girth=56250 last: m=135 classes=15 cclen=199 t=1143s
[13:06:56] it=71992 colorings=39400 lazy-girth=56432 last: m=126 classes=14 cclen=200 t=1146s
[13:06:59] it=72290 colorings=39600 lazy-girth=56554 last: m=135 classes=15 cclen=198 t=1149s
[13:07:03] it=72580 colorings=39800 lazy-girth=56672 last: m=126 classes=14 cclen=202 t=1153s
[13:07:06] it=72896 colorings=40000 lazy-girth=56821 last: m=135 classes=15 cclen=201 t=1156s
[13:07:08] it=73192 colorings=40200 lazy-girth=56934 last: m=135 classes=15 cclen=188 t=1158s
[13:07:10] it=73502 colorings=40400 lazy-girth=57074 last: m=135 classes=15 cclen=185 t=1160s
[13:07:13] it=73793 colorings=40600 lazy-girth=57175 last: m=135 classes=15 cclen=197 t=1163s
[13:07:15] it=74067 colorings=40800 lazy-girth=57264 last: m=135 classes=15 cclen=200 t=1165s
[13:07:18] it=74360 colorings=41000 lazy-girth=57370 last: m=135 classes=15 cclen=198 t=1168s
[13:07:20] it=74670 colorings=41200 lazy-girth=57515 last: m=135 classes=15 cclen=194 t=1171s
[13:07:23] it=74971 colorings=41400 lazy-girth=57635 last: m=135 classes=15 cclen=200 t=1173s
[13:07:25] it=75231 colorings=41600 lazy-girth=57700 last: m=135 classes=15 cclen=194 t=1175s
[13:07:28] it=75533 colorings=41800 lazy-girth=57825 last: m=144 classes=16 cclen=197 t=1178s
[13:07:32] it=75826 colorings=42000 lazy-girth=57939 last: m=135 classes=15 cclen=195 t=1182s
[13:07:34] it=76091 colorings=42200 lazy-girth=58021 last: m=135 classes=15 cclen=191 t=1184s
[13:07:35] it=76373 colorings=42400 lazy-girth=58113 last: m=135 classes=15 cclen=169 t=1185s
[13:07:38] it=76658 colorings=42600 lazy-girth=58211 last: m=135 classes=15 cclen=198 t=1188s
[13:07:41] it=76972 colorings=42800 lazy-girth=58351 last: m=135 classes=15 cclen=184 t=1191s
[13:07:44] it=77291 colorings=43000 lazy-girth=58510 last: m=135 classes=15 cclen=160 t=1194s
[13:07:49] it=77590 colorings=43200 lazy-girth=58645 last: m=135 classes=15 cclen=178 t=1199s
[13:07:51] it=77890 colorings=43400 lazy-girth=58762 last: m=144 classes=16 cclen=196 t=1202s
[13:07:54] it=78137 colorings=43600 lazy-girth=58812 last: m=135 classes=15 cclen=193 t=1204s
[13:08:00] it=78685 colorings=43800 lazy-girth=59520 last: m=135 classes=15 cclen=197 t=1210s
[13:08:04] it=79377 colorings=44000 lazy-girth=60513 last: m=135 classes=15 cclen=186 t=1214s
[13:08:08] it=79820 colorings=44200 lazy-girth=60949 last: m=135 classes=15 cclen=173 t=1218s
[13:08:12] it=80310 colorings=44400 lazy-girth=61407 last: m=135 classes=15 cclen=197 t=1222s
[13:08:15] it=80877 colorings=44600 lazy-girth=62058 last: m=126 classes=14 cclen=179 t=1225s
[13:08:18] it=81322 colorings=44800 lazy-girth=62463 last: m=126 classes=14 cclen=198 t=1228s
[13:08:21] it=81745 colorings=45000 lazy-girth=62835 last: m=126 classes=14 cclen=196 t=1231s
[13:08:23] it=82058 colorings=45200 lazy-girth=62995 last: m=126 classes=14 cclen=182 t=1233s
[13:08:25] it=82440 colorings=45400 lazy-girth=63271 last: m=126 classes=14 cclen=186 t=1235s
[13:08:27] it=82828 colorings=45600 lazy-girth=63513 last: m=135 classes=15 cclen=199 t=1237s
[13:08:30] it=83172 colorings=45800 lazy-girth=63688 last: m=135 classes=15 cclen=196 t=1240s
[13:08:33] it=83556 colorings=46000 lazy-girth=63940 last: m=135 classes=15 cclen=197 t=1243s
[13:08:36] it=83942 colorings=46200 lazy-girth=64179 last: m=135 classes=15 cclen=182 t=1246s
[13:08:39] it=84364 colorings=46400 lazy-girth=64463 last: m=135 classes=15 cclen=187 t=1249s
[13:08:42] it=84867 colorings=46600 lazy-girth=64888 last: m=135 classes=15 cclen=175 t=1252s
[13:08:45] it=85209 colorings=46800 lazy-girth=65076 last: m=135 classes=15 cclen=195 t=1255s
[13:08:48] it=85566 colorings=47000 lazy-girth=65315 last: m=135 classes=15 cclen=197 t=1258s
[13:08:51] it=85910 colorings=47200 lazy-girth=65509 last: m=135 classes=15 cclen=177 t=1261s
[13:08:54] it=86235 colorings=47400 lazy-girth=65665 last: m=135 classes=15 cclen=190 t=1264s
[13:08:57] it=86613 colorings=47600 lazy-girth=65901 last: m=126 classes=14 cclen=188 t=1267s
[13:09:00] it=86976 colorings=47800 lazy-girth=66097 last: m=135 classes=15 cclen=197 t=1270s
[13:09:03] it=87341 colorings=48000 lazy-girth=66365 last: m=135 classes=15 cclen=199 t=1273s
[13:09:07] it=87718 colorings=48200 lazy-girth=66618 last: m=126 classes=14 cclen=194 t=1277s
[13:09:12] it=88135 colorings=48400 lazy-girth=66949 last: m=135 classes=15 cclen=195 t=1282s
[13:09:17] it=88594 colorings=48600 lazy-girth=67338 last: m=135 classes=15 cclen=198 t=1287s
[13:09:24] it=88987 colorings=48800 lazy-girth=67571 last: m=135 classes=15 cclen=199 t=1294s
[13:09:28] it=89340 colorings=49000 lazy-girth=67762 last: m=144 classes=16 cclen=197 t=1298s
[13:09:32] it=89793 colorings=49200 lazy-girth=68098 last: m=135 classes=15 cclen=190 t=1302s
[13:09:37] it=90285 colorings=49400 lazy-girth=68516 last: m=135 classes=15 cclen=193 t=1307s
[13:09:40] it=90654 colorings=49600 lazy-girth=68754 last: m=135 classes=15 cclen=197 t=1311s
[13:09:44] it=91016 colorings=49800 lazy-girth=68968 last: m=135 classes=15 cclen=194 t=1314s
[13:09:47] it=91372 colorings=50000 lazy-girth=69184 last: m=126 classes=14 cclen=200 t=1317s
[13:09:51] it=91745 colorings=50200 lazy-girth=69444 last: m=126 classes=14 cclen=192 t=1321s
[13:09:55] it=92116 colorings=50400 lazy-girth=69717 last: m=135 classes=15 cclen=200 t=1326s
[13:09:58] it=92530 colorings=50600 lazy-girth=70084 last: m=135 classes=15 cclen=195 t=1329s
[13:10:01] it=93005 colorings=50800 lazy-girth=70530 last: m=135 classes=15 cclen=200 t=1331s
[13:10:05] it=93519 colorings=51000 lazy-girth=71035 last: m=126 classes=14 cclen=195 t=1335s
[13:10:08] it=93947 colorings=51200 lazy-girth=71380 last: m=135 classes=15 cclen=193 t=1338s
[13:10:11] it=94312 colorings=51400 lazy-girth=71611 last: m=135 classes=15 cclen=178 t=1341s
[13:10:13] it=94650 colorings=51600 lazy-girth=71803 last: m=126 classes=14 cclen=200 t=1343s
[13:10:16] it=94998 colorings=51800 lazy-girth=71980 last: m=135 classes=15 cclen=188 t=1346s
[13:10:19] it=95375 colorings=52000 lazy-girth=72233 last: m=135 classes=15 cclen=197 t=1349s
[13:10:21] it=95732 colorings=52200 lazy-girth=72472 last: m=126 classes=14 cclen=200 t=1351s
[13:10:25] it=96135 colorings=52400 lazy-girth=72763 last: m=135 classes=15 cclen=193 t=1355s
[13:10:29] it=96490 colorings=52600 lazy-girth=72978 last: m=135 classes=15 cclen=193 t=1359s
[13:10:31] it=96798 colorings=52800 lazy-girth=73108 last: m=135 classes=15 cclen=197 t=1361s
[13:10:34] it=97160 colorings=53000 lazy-girth=73313 last: m=135 classes=15 cclen=196 t=1364s
[13:11:19] it=97618 colorings=53200 lazy-girth=73737 last: m=135 classes=15 cclen=196 t=1409s
[13:11:24] it=98031 colorings=53400 lazy-girth=74089 last: m=126 classes=14 cclen=200 t=1414s
[13:11:27] it=98414 colorings=53600 lazy-girth=74351 last: m=126 classes=14 cclen=198 t=1417s
[13:11:30] it=98768 colorings=53800 lazy-girth=74578 last: m=135 classes=15 cclen=186 t=1420s
[13:11:33] it=99252 colorings=54000 lazy-girth=75023 last: m=135 classes=15 cclen=185 t=1423s
[13:11:36] it=99684 colorings=54200 lazy-girth=75393 last: m=135 classes=15 cclen=187 t=1427s
[13:11:39] it=100065 colorings=54400 lazy-girth=75632 last: m=135 classes=15 cclen=186 t=1429s
[13:11:42] it=100470 colorings=54600 lazy-girth=75914 last: m=126 classes=14 cclen=199 t=1432s
[13:11:45] it=100878 colorings=54800 lazy-girth=76165 last: m=135 classes=15 cclen=133 t=1435s
[13:11:48] it=101269 colorings=55000 lazy-girth=76428 last: m=135 classes=15 cclen=196 t=1438s
[13:11:51] it=101671 colorings=55200 lazy-girth=76699 last: m=135 classes=15 cclen=196 t=1441s
[13:11:54] it=102083 colorings=55400 lazy-girth=76976 last: m=135 classes=15 cclen=196 t=1444s
[13:11:58] it=102485 colorings=55600 lazy-girth=77248 last: m=126 classes=14 cclen=199 t=1448s
[13:12:02] it=102957 colorings=55800 lazy-girth=77635 last: m=135 classes=15 cclen=198 t=1452s
[13:12:04] it=103337 colorings=56000 lazy-girth=77864 last: m=126 classes=14 cclen=191 t=1454s
[13:12:08] it=103696 colorings=56200 lazy-girth=78055 last: m=135 classes=15 cclen=197 t=1458s
[13:12:11] it=104064 colorings=56400 lazy-girth=78257 last: m=135 classes=15 cclen=186 t=1461s
[13:12:14] it=104423 colorings=56600 lazy-girth=78450 last: m=135 classes=15 cclen=194 t=1464s
[13:12:16] it=104760 colorings=56800 lazy-girth=78620 last: m=135 classes=15 cclen=191 t=1466s
[13:12:20] it=105114 colorings=57000 lazy-girth=78832 last: m=126 classes=14 cclen=192 t=1470s
[13:12:23] it=105470 colorings=57200 lazy-girth=79035 last: m=126 classes=14 cclen=185 t=1473s
[13:12:25] it=105844 colorings=57400 lazy-girth=79263 last: m=126 classes=14 cclen=200 t=1475s
[13:12:28] it=106195 colorings=57600 lazy-girth=79464 last: m=135 classes=15 cclen=200 t=1478s
[13:12:32] it=106536 colorings=57800 lazy-girth=79666 last: m=126 classes=14 cclen=193 t=1482s
[13:12:35] it=106883 colorings=58000 lazy-girth=79862 last: m=135 classes=15 cclen=197 t=1485s
[13:12:39] it=107354 colorings=58200 lazy-girth=80242 last: m=135 classes=15 cclen=199 t=1489s
[13:12:43] it=107801 colorings=58400 lazy-girth=80565 last: m=135 classes=15 cclen=198 t=1493s
[13:12:47] it=108128 colorings=58600 lazy-girth=80725 last: m=135 classes=15 cclen=181 t=1497s
[13:12:52] it=108612 colorings=58800 lazy-girth=81104 last: m=135 classes=15 cclen=200 t=1502s
[13:12:54] it=108933 colorings=59000 lazy-girth=81271 last: m=135 classes=15 cclen=190 t=1504s
[13:12:57] it=109244 colorings=59200 lazy-girth=81413 last: m=135 classes=15 cclen=186 t=1507s
[13:13:00] it=109561 colorings=59400 lazy-girth=81565 last: m=135 classes=15 cclen=200 t=1511s
[13:13:02] it=109809 colorings=59600 lazy-girth=81619 last: m=126 classes=14 cclen=197 t=1512s
[13:13:05] it=110110 colorings=59800 lazy-girth=81737 last: m=135 classes=15 cclen=184 t=1515s
[13:13:09] it=110392 colorings=60000 lazy-girth=81842 last: m=135 classes=15 cclen=181 t=1519s
[13:13:15] it=110749 colorings=60200 lazy-girth=82107 last: m=135 classes=15 cclen=197 t=1525s
[13:13:19] it=111087 colorings=60400 lazy-girth=82310 last: m=126 classes=14 cclen=201 t=1529s
[13:13:22] it=111440 colorings=60600 lazy-girth=82516 last: m=135 classes=15 cclen=195 t=1532s
[13:13:24] it=111744 colorings=60800 lazy-girth=82651 last: m=135 classes=15 cclen=187 t=1535s
[13:13:28] it=112051 colorings=61000 lazy-girth=82790 last: m=135 classes=15 cclen=193 t=1538s
[13:13:31] it=112388 colorings=61200 lazy-girth=82971 last: m=135 classes=15 cclen=171 t=1541s
[13:13:33] it=112706 colorings=61400 lazy-girth=83129 last: m=135 classes=15 cclen=189 t=1543s
[13:13:36] it=113055 colorings=61600 lazy-girth=83349 last: m=135 classes=15 cclen=198 t=1546s
[13:13:39] it=113384 colorings=61800 lazy-girth=83541 last: m=135 classes=15 cclen=197 t=1549s
[13:13:42] it=113725 colorings=62000 lazy-girth=83723 last: m=135 classes=15 cclen=202 t=1552s
[13:13:46] it=114128 colorings=62200 lazy-girth=84018 last: m=126 classes=14 cclen=183 t=1556s
[13:13:48] it=114428 colorings=62400 lazy-girth=84156 last: m=144 classes=16 cclen=199 t=1558s
[13:13:50] it=114731 colorings=62600 lazy-girth=84286 last: m=135 classes=15 cclen=188 t=1560s
[13:13:54] it=115088 colorings=62800 lazy-girth=84523 last: m=135 classes=15 cclen=188 t=1565s
[13:13:57] it=115394 colorings=63000 lazy-girth=84673 last: m=126 classes=14 cclen=195 t=1567s
[13:14:00] it=115710 colorings=63200 lazy-girth=84832 last: m=126 classes=14 cclen=193 t=1570s
[13:14:04] it=116145 colorings=63400 lazy-girth=85191 last: m=135 classes=15 cclen=191 t=1574s
[13:14:07] it=116519 colorings=63600 lazy-girth=85423 last: m=144 classes=16 cclen=196 t=1577s
[13:14:09] it=116804 colorings=63800 lazy-girth=85524 last: m=126 classes=14 cclen=197 t=1579s
[13:14:11] it=117087 colorings=64000 lazy-girth=85622 last: m=144 classes=16 cclen=194 t=1581s
[13:14:12] it=117362 colorings=64200 lazy-girth=85714 last: m=144 classes=16 cclen=193 t=1583s
[13:14:15] it=117626 colorings=64400 lazy-girth=85790 last: m=135 classes=15 cclen=186 t=1585s
[13:14:17] it=117906 colorings=64600 lazy-girth=85897 last: m=126 classes=14 cclen=192 t=1587s
[13:14:19] it=118180 colorings=64800 lazy-girth=85991 last: m=144 classes=16 cclen=195 t=1589s
[13:14:21] it=118447 colorings=65000 lazy-girth=86061 last: m=144 classes=16 cclen=195 t=1591s
[13:14:24] it=118693 colorings=65200 lazy-girth=86112 last: m=135 classes=15 cclen=199 t=1594s
[13:14:26] it=118939 colorings=65400 lazy-girth=86169 last: m=135 classes=15 cclen=194 t=1596s
[13:14:28] it=119259 colorings=65600 lazy-girth=86333 last: m=135 classes=15 cclen=197 t=1598s
[13:14:31] it=119569 colorings=65800 lazy-girth=86493 last: m=126 classes=14 cclen=200 t=1601s
[13:14:34] it=119878 colorings=66000 lazy-girth=86648 last: m=126 classes=14 cclen=191 t=1605s
[13:14:39] it=120243 colorings=66200 lazy-girth=86879 last: m=135 classes=15 cclen=190 t=1609s
[13:14:41] it=120544 colorings=66400 lazy-girth=87010 last: m=135 classes=15 cclen=191 t=1611s
[13:14:44] it=120846 colorings=66600 lazy-girth=87150 last: m=135 classes=15 cclen=200 t=1614s
[13:14:46] it=121178 colorings=66800 lazy-girth=87339 last: m=135 classes=15 cclen=191 t=1616s
[13:14:49] it=121562 colorings=67000 lazy-girth=87593 last: m=135 classes=15 cclen=200 t=1619s
[13:14:53] it=121875 colorings=67200 lazy-girth=87734 last: m=126 classes=14 cclen=193 t=1623s
[13:14:56] it=122193 colorings=67400 lazy-girth=87898 last: m=135 classes=15 cclen=186 t=1626s
[13:15:31] it=122468 colorings=67600 lazy-girth=87984 last: m=135 classes=15 cclen=197 t=1661s
[13:15:34] it=122765 colorings=67800 lazy-girth=88108 last: m=135 classes=15 cclen=187 t=1664s
[13:15:37] it=123099 colorings=68000 lazy-girth=88277 last: m=135 classes=15 cclen=199 t=1667s
[13:15:40] it=123428 colorings=68200 lazy-girth=88450 last: m=144 classes=16 cclen=194 t=1670s
[13:15:44] it=123780 colorings=68400 lazy-girth=88660 last: m=126 classes=14 cclen=197 t=1674s
[13:15:46] it=124103 colorings=68600 lazy-girth=88833 last: m=135 classes=15 cclen=199 t=1676s
[13:15:49] it=124405 colorings=68800 lazy-girth=88975 last: m=135 classes=15 cclen=194 t=1679s
[13:15:51] it=124730 colorings=69000 lazy-girth=89143 last: m=135 classes=15 cclen=200 t=1681s
[13:15:55] it=125094 colorings=69200 lazy-girth=89356 last: m=135 classes=15 cclen=194 t=1686s
[13:16:01] it=125490 colorings=69400 lazy-girth=89641 last: m=135 classes=15 cclen=196 t=1691s
[13:16:06] it=125827 colorings=69600 lazy-girth=89836 last: m=135 classes=15 cclen=199 t=1696s
[13:16:09] it=126105 colorings=69800 lazy-girth=89933 last: m=135 classes=15 cclen=175 t=1700s
[13:16:12] it=126340 colorings=70000 lazy-girth=89972 last: m=135 classes=15 cclen=190 t=1702s
[13:16:15] it=126600 colorings=70200 lazy-girth=90038 last: m=135 classes=15 cclen=183 t=1705s
[13:16:18] it=126931 colorings=70400 lazy-girth=90190 last: m=135 classes=15 cclen=201 t=1708s
[13:16:21] it=127167 colorings=70600 lazy-girth=90231 last: m=135 classes=15 cclen=193 t=1711s
[13:16:25] it=127499 colorings=70800 lazy-girth=90401 last: m=135 classes=15 cclen=199 t=1715s
[13:16:30] it=127821 colorings=71000 lazy-girth=90576 last: m=126 classes=14 cclen=188 t=1720s
[13:16:35] it=128125 colorings=71200 lazy-girth=90711 last: m=135 classes=15 cclen=188 t=1725s
[13:16:37] it=128408 colorings=71400 lazy-girth=90815 last: m=135 classes=15 cclen=199 t=1728s
[13:16:41] it=128738 colorings=71600 lazy-girth=90988 last: m=126 classes=14 cclen=198 t=1731s
[13:16:43] it=129015 colorings=71800 lazy-girth=91081 last: m=135 classes=15 cclen=185 t=1734s
[13:16:46] it=129252 colorings=72000 lazy-girth=91124 last: m=135 classes=15 cclen=198 t=1736s
[13:16:52] it=129547 colorings=72200 lazy-girth=91237 last: m=126 classes=14 cclen=200 t=1742s
[13:16:56] it=129860 colorings=72400 lazy-girth=91380 last: m=126 classes=14 cclen=200 t=1746s
[13:17:00] it=130135 colorings=72600 lazy-girth=91470 last: m=135 classes=15 cclen=201 t=1750s
[13:17:03] it=130389 colorings=72800 lazy-girth=91534 last: m=135 classes=15 cclen=199 t=1753s
[13:17:06] it=130667 colorings=73000 lazy-girth=91630 last: m=135 classes=15 cclen=199 t=1756s
[13:17:11] it=130970 colorings=73200 lazy-girth=91766 last: m=126 classes=14 cclen=191 t=1761s
[13:17:14] it=131353 colorings=73400 lazy-girth=92015 last: m=135 classes=15 cclen=198 t=1765s
[13:17:18] it=131685 colorings=73600 lazy-girth=92189 last: m=126 classes=14 cclen=202 t=1768s
[13:17:22] it=131998 colorings=73800 lazy-girth=92346 last: m=135 classes=15 cclen=195 t=1772s
[13:17:25] it=132356 colorings=74000 lazy-girth=92542 last: m=135 classes=15 cclen=197 t=1775s
[13:17:28] it=132649 colorings=74200 lazy-girth=92656 last: m=126 classes=14 cclen=197 t=1778s
[13:17:31] it=132929 colorings=74400 lazy-girth=92752 last: m=126 classes=14 cclen=200 t=1781s
[13:17:36] it=133208 colorings=74600 lazy-girth=92844 last: m=135 classes=15 cclen=164 t=1786s
[13:17:42] it=133489 colorings=74800 lazy-girth=92954 last: m=135 classes=15 cclen=202 t=1792s
[13:17:49] it=133778 colorings=75000 lazy-girth=93065 last: m=135 classes=15 cclen=182 t=1799s
[13:17:55] it=134043 colorings=75200 lazy-girth=93138 last: m=135 classes=15 cclen=201 t=1805s
[13:17:58] it=134331 colorings=75400 lazy-girth=93243 last: m=135 classes=15 cclen=195 t=1808s
[13:18:10] it=134672 colorings=75600 lazy-girth=93427 last: m=126 classes=14 cclen=201 t=1820s
[13:19:04] it=134979 colorings=75800 lazy-girth=93551 last: m=126 classes=14 cclen=193 t=1874s
[13:19:08] it=135343 colorings=76000 lazy-girth=93745 last: m=135 classes=15 cclen=199 t=1878s
[13:19:12] it=135677 colorings=76200 lazy-girth=93903 last: m=135 classes=15 cclen=199 t=1882s
[13:19:20] it=136030 colorings=76400 lazy-girth=94097 last: m=135 classes=15 cclen=199 t=1890s
[13:19:25] it=136313 colorings=76600 lazy-girth=94196 last: m=126 classes=14 cclen=197 t=1895s
[13:19:33] it=136595 colorings=76800 lazy-girth=94304 last: m=135 classes=15 cclen=185 t=1903s
[13:19:37] it=136872 colorings=77000 lazy-girth=94390 last: m=135 classes=15 cclen=200 t=1907s
[13:19:40] it=137150 colorings=77200 lazy-girth=94475 last: m=135 classes=15 cclen=190 t=1910s
[13:19:49] it=137437 colorings=77400 lazy-girth=94577 last: m=135 classes=15 cclen=196 t=1919s
[13:20:29] it=137947 colorings=77600 lazy-girth=95126 last: m=126 classes=14 cclen=197 t=1959s
[13:20:34] it=138787 colorings=77800 lazy-girth=96206 last: m=135 classes=15 cclen=194 t=1964s
[13:20:37] it=139210 colorings=78000 lazy-girth=96531 last: m=135 classes=15 cclen=199 t=1967s
[13:20:41] it=139691 colorings=78200 lazy-girth=96956 last: m=135 classes=15 cclen=197 t=1971s
[13:20:45] it=140208 colorings=78400 lazy-girth=97437 last: m=126 classes=14 cclen=202 t=1976s
[13:20:51] it=140751 colorings=78600 lazy-girth=97940 last: m=126 classes=14 cclen=200 t=1981s
[13:20:55] it=141158 colorings=78800 lazy-girth=98252 last: m=126 classes=14 cclen=192 t=1985s
[13:20:57] it=141531 colorings=79000 lazy-girth=98481 last: m=135 classes=15 cclen=198 t=1987s
[13:21:00] it=141891 colorings=79200 lazy-girth=98696 last: m=126 classes=14 cclen=198 t=1990s
[13:21:02] it=142267 colorings=79400 lazy-girth=98939 last: m=135 classes=15 cclen=199 t=1992s
[13:21:05] it=142631 colorings=79600 lazy-girth=99167 last: m=135 classes=15 cclen=193 t=1995s
[13:21:07] it=143004 colorings=79800 lazy-girth=99406 last: m=135 classes=15 cclen=193 t=1997s
[13:21:10] it=143389 colorings=80000 lazy-girth=99662 last: m=135 classes=15 cclen=193 t=2000s
[13:21:13] it=143768 colorings=80200 lazy-girth=99914 last: m=135 classes=15 cclen=187 t=2003s
[13:21:16] it=144166 colorings=80400 lazy-girth=100191 last: m=135 classes=15 cclen=196 t=2006s
[13:21:19] it=144523 colorings=80600 lazy-girth=100409 last: m=135 classes=15 cclen=196 t=2009s
[13:21:23] it=144913 colorings=80800 lazy-girth=100681 last: m=135 classes=15 cclen=191 t=2013s
[13:21:26] it=145330 colorings=81000 lazy-girth=100973 last: m=135 classes=15 cclen=196 t=2016s
[13:21:29] it=145697 colorings=81200 lazy-girth=101201 last: m=135 classes=15 cclen=190 t=2019s
[13:21:31] it=146057 colorings=81400 lazy-girth=101420 last: m=135 classes=15 cclen=201 t=2021s
[13:21:34] it=146438 colorings=81600 lazy-girth=101653 last: m=126 classes=14 cclen=192 t=2024s
[13:21:37] it=146775 colorings=81800 lazy-girth=101826 last: m=126 classes=14 cclen=200 t=2027s
[13:21:39] it=147100 colorings=82000 lazy-girth=101982 last: m=126 classes=14 cclen=191 t=2029s
[13:21:43] it=147588 colorings=82200 lazy-girth=102397 last: m=135 classes=15 cclen=180 t=2033s
[13:21:46] it=147933 colorings=82400 lazy-girth=102575 last: m=135 classes=15 cclen=198 t=2036s
[13:21:49] it=148263 colorings=82600 lazy-girth=102748 last: m=126 classes=14 cclen=200 t=2039s
[13:21:53] it=148662 colorings=82800 lazy-girth=103044 last: m=126 classes=14 cclen=197 t=2043s
[13:21:56] it=149027 colorings=83000 lazy-girth=103310 last: m=126 classes=14 cclen=199 t=2046s
[13:21:58] it=149338 colorings=83200 lazy-girth=103456 last: m=126 classes=14 cclen=187 t=2048s
[13:22:00] it=149627 colorings=83400 lazy-girth=103573 last: m=135 classes=15 cclen=182 t=2050s
[13:22:03] it=149954 colorings=83600 lazy-girth=103748 last: m=126 classes=14 cclen=192 t=2053s
[13:22:05] it=150301 colorings=83800 lazy-girth=103961 last: m=135 classes=15 cclen=194 t=2056s
[13:22:10] it=150678 colorings=84000 lazy-girth=104225 last: m=135 classes=15 cclen=194 t=2060s
[13:22:14] it=151056 colorings=84200 lazy-girth=104471 last: m=135 classes=15 cclen=182 t=2064s
[13:22:17] it=151452 colorings=84400 lazy-girth=104763 last: m=135 classes=15 cclen=198 t=2067s
[13:22:20] it=151801 colorings=84600 lazy-girth=104971 last: m=126 classes=14 cclen=181 t=2070s
[13:22:24] it=152248 colorings=84800 lazy-girth=105331 last: m=126 classes=14 cclen=192 t=2074s
[13:22:30] it=152722 colorings=85000 lazy-girth=105714 last: m=135 classes=15 cclen=195 t=2080s
[13:22:34] it=153092 colorings=85200 lazy-girth=105923 last: m=135 classes=15 cclen=192 t=2084s
[13:22:40] it=153450 colorings=85400 lazy-girth=106136 last: m=135 classes=15 cclen=179 t=2090s
[13:22:43] it=153769 colorings=85600 lazy-girth=106295 last: m=126 classes=14 cclen=195 t=2093s
[13:22:48] it=154080 colorings=85800 lazy-girth=106435 last: m=126 classes=14 cclen=200 t=2098s
[13:22:52] it=154392 colorings=86000 lazy-girth=106568 last: m=135 classes=15 cclen=198 t=2102s
[13:22:57] it=154768 colorings=86200 lazy-girth=106823 last: m=126 classes=14 cclen=199 t=2107s
[13:28:50] it=155155 colorings=86400 lazy-girth=107109 last: m=135 classes=15 cclen=196 t=2460s
[13:28:55] it=155494 colorings=86600 lazy-girth=107295 last: m=135 classes=15 cclen=198 t=2465s
[13:29:02] it=155869 colorings=86800 lazy-girth=107542 last: m=135 classes=15 cclen=182 t=2472s
[13:29:09] it=156247 colorings=87000 lazy-girth=107812 last: m=135 classes=15 cclen=186 t=2480s
[13:29:15] it=156584 colorings=87200 lazy-girth=108017 last: m=135 classes=15 cclen=192 t=2485s
[13:29:20] it=156887 colorings=87400 lazy-girth=108161 last: m=135 classes=15 cclen=198 t=2490s
[13:29:27] it=157260 colorings=87600 lazy-girth=108440 last: m=126 classes=14 cclen=198 t=2497s
[13:29:34] it=157627 colorings=87800 lazy-girth=108696 last: m=135 classes=15 cclen=122 t=2504s
[13:32:40] it=158006 colorings=88000 lazy-girth=108928 last: m=135 classes=15 cclen=199 t=2690s
[13:32:47] it=158345 colorings=88200 lazy-girth=109130 last: m=135 classes=15 cclen=197 t=2697s
[13:32:54] it=158700 colorings=88400 lazy-girth=109367 last: m=135 classes=15 cclen=190 t=2704s
[13:36:44] it=159053 colorings=88600 lazy-girth=109603 last: m=126 classes=14 cclen=195 t=2934s
[13:36:52] it=159403 colorings=88800 lazy-girth=109840 last: m=135 classes=15 cclen=130 t=2942s
[13:36:58] it=159769 colorings=89000 lazy-girth=110078 last: m=126 classes=14 cclen=202 t=2949s
[13:37:08] it=160161 colorings=89200 lazy-girth=110352 last: m=126 classes=14 cclen=199 t=2958s
[13:52:25] it=160544 colorings=89400 lazy-girth=110613 last: m=135 classes=15 cclen=157 t=3875s
[13:52:36] it=160924 colorings=89600 lazy-girth=110851 last: m=135 classes=15 cclen=195 t=3886s
[13:52:43] it=161251 colorings=89800 lazy-girth=111033 last: m=126 classes=14 cclen=200 t=3893s
[13:52:50] it=161622 colorings=90000 lazy-girth=111251 last: m=126 classes=14 cclen=197 t=3900s
[13:52:59] it=162000 colorings=90200 lazy-girth=111472 last: m=135 classes=15 cclen=200 t=3909s
[13:53:07] it=162346 colorings=90400 lazy-girth=111652 last: m=135 classes=15 cclen=198 t=3917s
[14:10:31] it=162683 colorings=90600 lazy-girth=111824 last: m=135 classes=15 cclen=194 t=4961s
[14:11:47] it=163074 colorings=90800 lazy-girth=112118 last: m=126 classes=14 cclen=181 t=5037s
[14:11:56] it=163421 colorings=91000 lazy-girth=112324 last: m=135 classes=15 cclen=173 t=5046s
[14:12:02] it=163779 colorings=91200 lazy-girth=112563 last: m=135 classes=15 cclen=198 t=5052s
[14:12:09] it=164150 colorings=91400 lazy-girth=112804 last: m=135 classes=15 cclen=188 t=5059s
[14:12:19] it=164515 colorings=91600 lazy-girth=113039 last: m=126 classes=14 cclen=199 t=5069s
[14:12:25] it=164837 colorings=91800 lazy-girth=113220 last: m=135 classes=15 cclen=193 t=5075s
[14:12:31] it=165177 colorings=92000 lazy-girth=113419 last: m=135 classes=15 cclen=193 t=5081s
[14:19:50] it=165523 colorings=92200 lazy-girth=113626 last: m=126 classes=14 cclen=200 t=5520s
[14:20:04] it=165835 colorings=92400 lazy-girth=113771 last: m=135 classes=15 cclen=198 t=5534s
[14:20:18] it=166174 colorings=92600 lazy-girth=113970 last: m=126 classes=14 cclen=200 t=5548s
[14:20:20] it=166495 colorings=92800 lazy-girth=114144 last: m=126 classes=14 cclen=194 t=5550s
[14:20:22] it=166804 colorings=93000 lazy-girth=114287 last: m=126 classes=14 cclen=200 t=5552s
[14:20:26] it=167136 colorings=93200 lazy-girth=114486 last: m=135 classes=15 cclen=199 t=5556s
[14:20:28] it=167462 colorings=93400 lazy-girth=114659 last: m=135 classes=15 cclen=190 t=5558s
[14:20:32] it=167834 colorings=93600 lazy-girth=114913 last: m=135 classes=15 cclen=190 t=5562s
[14:29:59] it=168128 colorings=93800 lazy-girth=115034 last: m=135 classes=15 cclen=201 t=6129s
[14:30:01] it=168444 colorings=94000 lazy-girth=115181 last: m=135 classes=15 cclen=164 t=6131s
[14:30:05] it=168744 colorings=94200 lazy-girth=115304 last: m=135 classes=15 cclen=191 t=6135s
[14:30:09] it=169084 colorings=94400 lazy-girth=115475 last: m=135 classes=15 cclen=189 t=6139s
[14:30:14] it=169416 colorings=94600 lazy-girth=115650 last: m=144 classes=16 cclen=194 t=6144s
[14:30:20] it=169829 colorings=94800 lazy-girth=115953 last: m=135 classes=15 cclen=194 t=6150s
[14:30:23] it=170139 colorings=95000 lazy-girth=116110 last: m=135 classes=15 cclen=200 t=6153s
[14:30:26] it=170479 colorings=95200 lazy-girth=116289 last: m=135 classes=15 cclen=195 t=6156s
[14:30:30] it=170829 colorings=95400 lazy-girth=116501 last: m=135 classes=15 cclen=198 t=6160s
[14:30:34] it=171200 colorings=95600 lazy-girth=116737 last: m=135 classes=15 cclen=179 t=6164s
[14:30:37] it=171527 colorings=95800 lazy-girth=116904 last: m=126 classes=14 cclen=199 t=6167s
[14:30:40] it=171844 colorings=96000 lazy-girth=117051 last: m=135 classes=15 cclen=197 t=6170s
[14:30:43] it=172156 colorings=96200 lazy-girth=117212 last: m=126 classes=14 cclen=197 t=6173s
[14:45:49] it=172505 colorings=96400 lazy-girth=117410 last: m=135 classes=15 cclen=91 t=7079s
[15:02:02] it=172830 colorings=96600 lazy-girth=117580 last: m=126 classes=14 cclen=195 t=8052s
[15:07:23] it=173131 colorings=96800 lazy-girth=117717 last: m=126 classes=14 cclen=171 t=8373s
[15:07:29] it=173437 colorings=97000 lazy-girth=117856 last: m=126 classes=14 cclen=202 t=8379s
[15:07:32] it=173760 colorings=97200 lazy-girth=118008 last: m=126 classes=14 cclen=194 t=8382s
[15:07:34] it=174024 colorings=97400 lazy-girth=118085 last: m=126 classes=14 cclen=198 t=8384s
[15:07:37] it=174317 colorings=97600 lazy-girth=118203 last: m=135 classes=15 cclen=196 t=8387s
[15:07:40] it=174630 colorings=97800 lazy-girth=118358 last: m=135 classes=15 cclen=198 t=8390s
[15:07:43] it=174919 colorings=98000 lazy-girth=118462 last: m=135 classes=15 cclen=183 t=8393s
[15:07:47] it=175194 colorings=98200 lazy-girth=118571 last: m=126 classes=14 cclen=191 t=8397s
[15:07:50] it=175477 colorings=98400 lazy-girth=118672 last: m=126 classes=14 cclen=198 t=8400s
[15:07:52] it=175788 colorings=98600 lazy-girth=118804 last: m=135 classes=15 cclen=198 t=8402s
[15:07:55] it=176062 colorings=98800 lazy-girth=118893 last: m=126 classes=14 cclen=163 t=8405s
[15:07:58] it=176351 colorings=99000 lazy-girth=119007 last: m=126 classes=14 cclen=188 t=8408s
[15:08:01] it=176642 colorings=99200 lazy-girth=119122 last: m=126 classes=14 cclen=188 t=8411s
[15:08:06] it=176918 colorings=99400 lazy-girth=119215 last: m=126 classes=14 cclen=199 t=8416s
[15:08:10] it=177180 colorings=99600 lazy-girth=119286 last: m=135 classes=15 cclen=199 t=8420s
[15:08:15] it=177520 colorings=99800 lazy-girth=119509 last: m=126 classes=14 cclen=161 t=8425s
[15:08:19] it=177919 colorings=100000 lazy-girth=119837 last: m=117 classes=13 cclen=198 t=8429s
[15:08:21] it=178214 colorings=100200 lazy-girth=119979 last: m=135 classes=15 cclen=199 t=8431s
[15:08:24] it=178528 colorings=100400 lazy-girth=120130 last: m=126 classes=14 cclen=198 t=8434s
[15:08:26] it=178831 colorings=100600 lazy-girth=120257 last: m=135 classes=15 cclen=198 t=8436s
[15:08:29] it=179119 colorings=100800 lazy-girth=120364 last: m=126 classes=14 cclen=200 t=8439s
[15:08:31] it=179429 colorings=101000 lazy-girth=120512 last: m=126 classes=14 cclen=199 t=8441s
[15:08:34] it=179726 colorings=101200 lazy-girth=120644 last: m=135 classes=15 cclen=188 t=8444s
[15:08:38] it=180055 colorings=101400 lazy-girth=120825 last: m=126 classes=14 cclen=202 t=8448s
[15:08:41] it=180316 colorings=101600 lazy-girth=120910 last: m=135 classes=15 cclen=199 t=8451s
[15:08:44] it=180624 colorings=101800 lazy-girth=121040 last: m=126 classes=14 cclen=197 t=8454s
[15:08:46] it=180917 colorings=102000 lazy-girth=121160 last: m=135 classes=15 cclen=196 t=8456s
[15:08:49] it=181190 colorings=102200 lazy-girth=121255 last: m=144 classes=16 cclen=190 t=8459s
[15:08:51] it=181471 colorings=102400 lazy-girth=121356 last: m=135 classes=15 cclen=91 t=8461s
[15:08:55] it=181766 colorings=102600 lazy-girth=121467 last: m=126 classes=14 cclen=195 t=8465s
[15:08:59] it=182061 colorings=102800 lazy-girth=121587 last: m=126 classes=14 cclen=201 t=8469s
[15:09:02] it=182335 colorings=103000 lazy-girth=121672 last: m=135 classes=15 cclen=193 t=8472s
[15:09:05] it=182596 colorings=103200 lazy-girth=121744 last: m=135 classes=15 cclen=199 t=8475s
[15:09:06] it=182827 colorings=103400 lazy-girth=121781 last: m=135 classes=15 cclen=192 t=8477s
[15:09:10] it=183085 colorings=103600 lazy-girth=121851 last: m=135 classes=15 cclen=188 t=8480s
[15:09:12] it=183328 colorings=103800 lazy-girth=121897 last: m=126 classes=14 cclen=201 t=8482s
[15:09:17] it=183581 colorings=104000 lazy-girth=121968 last: m=126 classes=14 cclen=198 t=8487s
[15:09:20] it=183847 colorings=104200 lazy-girth=122043 last: m=135 classes=15 cclen=186 t=8490s
[15:09:23] it=184091 colorings=104400 lazy-girth=122090 last: m=135 classes=15 cclen=199 t=8493s
[15:09:27] it=184420 colorings=104600 lazy-girth=122299 last: m=135 classes=15 cclen=194 t=8497s
[15:09:30] it=184741 colorings=104800 lazy-girth=122479 last: m=135 classes=15 cclen=194 t=8500s
[15:09:32] it=185021 colorings=105000 lazy-girth=122589 last: m=126 classes=14 cclen=201 t=8503s
[15:09:34] it=185291 colorings=105200 lazy-girth=122674 last: m=135 classes=15 cclen=202 t=8504s
[15:09:36] it=185545 colorings=105400 lazy-girth=122740 last: m=135 classes=15 cclen=157 t=8507s
[15:09:42] it=185862 colorings=105600 lazy-girth=122902 last: m=126 classes=14 cclen=190 t=8512s
[15:09:46] it=186250 colorings=105800 lazy-girth=123166 last: m=135 classes=15 cclen=191 t=8516s
[15:09:49] it=186615 colorings=106000 lazy-girth=123384 last: m=135 classes=15 cclen=193 t=8520s
[15:09:52] it=186928 colorings=106200 lazy-girth=123539 last: m=144 classes=16 cclen=199 t=8522s
[15:09:55] it=187193 colorings=106400 lazy-girth=123618 last: m=135 classes=15 cclen=197 t=8525s
[15:09:57] it=187518 colorings=106600 lazy-girth=123774 last: m=126 classes=14 cclen=189 t=8528s
[15:10:00] it=187796 colorings=106800 lazy-girth=123873 last: m=126 classes=14 cclen=201 t=8530s
[15:10:02] it=188067 colorings=107000 lazy-girth=123959 last: m=135 classes=15 cclen=195 t=8532s
[15:10:04] it=188329 colorings=107200 lazy-girth=124041 last: m=126 classes=14 cclen=192 t=8534s
[15:10:06] it=188601 colorings=107400 lazy-girth=124123 last: m=126 classes=14 cclen=188 t=8536s
[15:10:12] it=188902 colorings=107600 lazy-girth=124273 last: m=126 classes=14 cclen=144 t=8542s
[15:10:17] it=189250 colorings=107800 lazy-girth=124479 last: m=135 classes=15 cclen=196 t=8547s
[15:10:21] it=189564 colorings=108000 lazy-girth=124629 last: m=126 classes=14 cclen=195 t=8551s
[15:10:27] it=189921 colorings=108200 lazy-girth=124855 last: m=126 classes=14 cclen=191 t=8557s
[15:10:30] it=190288 colorings=108400 lazy-girth=125130 last: m=126 classes=14 cclen=202 t=8560s
[15:10:33] it=190608 colorings=108600 lazy-girth=125316 last: m=135 classes=15 cclen=179 t=8563s
[15:10:35] it=190984 colorings=108800 lazy-girth=125569 last: m=135 classes=15 cclen=186 t=8566s
[15:10:38] it=191300 colorings=109000 lazy-girth=125711 last: m=135 classes=15 cclen=200 t=8568s
[15:10:41] it=191650 colorings=109200 lazy-girth=125910 last: m=135 classes=15 cclen=195 t=8571s
[15:10:46] it=192082 colorings=109400 lazy-girth=126289 last: m=126 classes=14 cclen=195 t=8576s
[15:10:48] it=192395 colorings=109600 lazy-girth=126456 last: m=135 classes=15 cclen=196 t=8579s
[15:10:53] it=192773 colorings=109800 lazy-girth=126726 last: m=126 classes=14 cclen=155 t=8583s
[15:11:00] it=193138 colorings=110000 lazy-girth=126967 last: m=126 classes=14 cclen=194 t=8590s
[15:11:05] it=193485 colorings=110200 lazy-girth=127192 last: m=126 classes=14 cclen=200 t=8595s
[15:11:08] it=193778 colorings=110400 lazy-girth=127309 last: m=126 classes=14 cclen=194 t=8598s
[15:11:12] it=194089 colorings=110600 lazy-girth=127460 last: m=135 classes=15 cclen=196 t=8602s
[15:11:16] it=194476 colorings=110800 lazy-girth=127717 last: m=126 classes=14 cclen=199 t=8606s
[15:11:19] it=194893 colorings=111000 lazy-girth=128038 last: m=126 classes=14 cclen=200 t=8609s
[15:11:21] it=195266 colorings=111200 lazy-girth=128307 last: m=126 classes=14 cclen=202 t=8611s
[15:11:24] it=195661 colorings=111400 lazy-girth=128565 last: m=126 classes=14 cclen=197 t=8614s
[15:11:26] it=196050 colorings=111600 lazy-girth=128824 last: m=126 classes=14 cclen=200 t=8617s
[15:11:30] it=196468 colorings=111800 lazy-girth=129105 last: m=126 classes=14 cclen=199 t=8620s
[15:11:41] it=196927 colorings=112000 lazy-girth=129470 last: m=126 classes=14 cclen=200 t=8631s
[15:11:45] it=197319 colorings=112200 lazy-girth=129730 last: m=135 classes=15 cclen=199 t=8635s
[15:11:47] it=197636 colorings=112400 lazy-girth=129881 last: m=126 classes=14 cclen=200 t=8637s
[15:11:52] it=197934 colorings=112600 lazy-girth=130016 last: m=126 classes=14 cclen=195 t=8643s
[15:11:54] it=198288 colorings=112800 lazy-girth=130219 last: m=126 classes=14 cclen=165 t=8645s
[15:11:57] it=198656 colorings=113000 lazy-girth=130438 last: m=135 classes=15 cclen=194 t=8647s
[15:12:00] it=198999 colorings=113200 lazy-girth=130638 last: m=126 classes=14 cclen=193 t=8650s
[15:12:04] it=199354 colorings=113400 lazy-girth=130842 last: m=135 classes=15 cclen=187 t=8654s
[15:12:08] it=199738 colorings=113600 lazy-girth=131094 last: m=135 classes=15 cclen=175 t=8658s
[15:12:11] it=200200 colorings=113800 lazy-girth=131463 last: m=126 classes=14 cclen=199 t=8661s
[15:12:14] it=200613 colorings=114000 lazy-girth=131751 last: m=126 classes=14 cclen=199 t=8664s
[15:12:17] it=200974 colorings=114200 lazy-girth=131956 last: m=126 classes=14 cclen=196 t=8667s
[15:12:21] it=201346 colorings=114400 lazy-girth=132165 last: m=126 classes=14 cclen=200 t=8671s
[15:12:28] it=201724 colorings=114600 lazy-girth=132408 last: m=126 classes=14 cclen=197 t=8678s
[15:12:34] it=202148 colorings=114800 lazy-girth=132710 last: m=135 classes=15 cclen=185 t=8684s
[15:12:41] it=202564 colorings=115000 lazy-girth=133022 last: m=126 classes=14 cclen=199 t=8691s
[15:12:46] it=203036 colorings=115200 lazy-girth=133406 last: m=135 classes=15 cclen=199 t=8696s
[15:12:53] it=203431 colorings=115400 lazy-girth=133683 last: m=126 classes=14 cclen=192 t=8703s
[15:13:03] it=203848 colorings=115600 lazy-girth=133996 last: m=135 classes=15 cclen=196 t=8713s
[15:13:07] it=204250 colorings=115800 lazy-girth=134323 last: m=126 classes=14 cclen=196 t=8717s
[15:13:10] it=204615 colorings=116000 lazy-girth=134562 last: m=126 classes=14 cclen=195 t=8720s
[15:13:14] it=204988 colorings=116200 lazy-girth=134820 last: m=126 classes=14 cclen=188 t=8724s
[15:13:16] it=205288 colorings=116400 lazy-girth=134960 last: m=135 classes=15 cclen=196 t=8726s
[15:13:19] it=205677 colorings=116600 lazy-girth=135234 last: m=126 classes=14 cclen=202 t=8729s
[15:13:23] it=206103 colorings=116800 lazy-girth=135550 last: m=126 classes=14 cclen=199 t=8733s
[15:13:26] it=206429 colorings=117000 lazy-girth=135710 last: m=126 classes=14 cclen=198 t=8736s
[15:13:31] it=206850 colorings=117200 lazy-girth=136050 last: m=126 classes=14 cclen=183 t=8741s
[15:13:41] it=207248 colorings=117400 lazy-girth=136321 last: m=135 classes=15 cclen=182 t=8751s
[15:13:44] it=207553 colorings=117600 lazy-girth=136464 last: m=126 classes=14 cclen=200 t=8754s
[15:13:47] it=207913 colorings=117800 lazy-girth=136670 last: m=126 classes=14 cclen=191 t=8757s
[15:13:53] it=208233 colorings=118000 lazy-girth=136854 last: m=126 classes=14 cclen=194 t=8763s
[15:13:56] it=208581 colorings=118200 lazy-girth=137040 last: m=126 classes=14 cclen=192 t=8766s
[15:14:00] it=208947 colorings=118400 lazy-girth=137279 last: m=135 classes=15 cclen=197 t=8770s
[15:14:03] it=209286 colorings=118600 lazy-girth=137479 last: m=135 classes=15 cclen=193 t=8773s
[15:14:08] it=209609 colorings=118800 lazy-girth=137641 last: m=126 classes=14 cclen=200 t=8778s
[15:14:13] it=209895 colorings=119000 lazy-girth=137765 last: m=126 classes=14 cclen=195 t=8783s
[15:14:15] it=210168 colorings=119200 lazy-girth=137860 last: m=126 classes=14 cclen=198 t=8785s
[15:14:20] it=210493 colorings=119400 lazy-girth=138032 last: m=126 classes=14 cclen=177 t=8790s
[15:14:21] it=210767 colorings=119600 lazy-girth=138131 last: m=135 classes=15 cclen=199 t=8791s
[15:14:24] it=211032 colorings=119800 lazy-girth=138206 last: m=135 classes=15 cclen=196 t=8794s
[15:14:26] it=211298 colorings=120000 lazy-girth=138281 last: m=135 classes=15 cclen=192 t=8796s
[15:14:28] it=211554 colorings=120200 lazy-girth=138349 last: m=135 classes=15 cclen=189 t=8798s
[15:14:32] it=211798 colorings=120400 lazy-girth=138399 last: m=135 classes=15 cclen=197 t=8802s
[15:14:35] it=212075 colorings=120600 lazy-girth=138502 last: m=126 classes=14 cclen=194 t=8805s
[15:14:37] it=212341 colorings=120800 lazy-girth=138583 last: m=135 classes=15 cclen=176 t=8807s
[15:14:41] it=212600 colorings=121000 lazy-girth=138653 last: m=135 classes=15 cclen=192 t=8811s
[15:14:48] it=212887 colorings=121200 lazy-girth=138766 last: m=126 classes=14 cclen=198 t=8818s
[15:14:51] it=213155 colorings=121400 lazy-girth=138848 last: m=126 classes=14 cclen=201 t=8821s
[15:14:54] it=213429 colorings=121600 lazy-girth=138944 last: m=135 classes=15 cclen=195 t=8824s
[15:14:57] it=213690 colorings=121800 lazy-girth=139021 last: m=135 classes=15 cclen=198 t=8827s
[15:15:00] it=213961 colorings=122000 lazy-girth=139107 last: m=135 classes=15 cclen=200 t=8830s
[15:15:06] it=214214 colorings=122200 lazy-girth=139167 last: m=126 classes=14 cclen=198 t=8836s
[15:15:11] it=214584 colorings=122400 lazy-girth=139423 last: m=126 classes=14 cclen=200 t=8841s
[15:15:16] it=214898 colorings=122600 lazy-girth=139576 last: m=126 classes=14 cclen=195 t=8846s
[15:15:20] it=215241 colorings=122800 lazy-girth=139761 last: m=126 classes=14 cclen=200 t=8850s
[15:15:24] it=215585 colorings=123000 lazy-girth=139961 last: m=135 classes=15 cclen=199 t=8855s
[15:15:29] it=215887 colorings=123200 lazy-girth=140100 last: m=126 classes=14 cclen=198 t=8859s
[15:15:35] it=216167 colorings=123400 lazy-girth=140194 last: m=135 classes=15 cclen=198 t=8865s
[15:15:38] it=216543 colorings=123600 lazy-girth=140441 last: m=135 classes=15 cclen=197 t=8868s
[15:15:42] it=216900 colorings=123800 lazy-girth=140645 last: m=126 classes=14 cclen=195 t=8872s
[15:15:51] it=217253 colorings=124000 lazy-girth=140847 last: m=135 classes=15 cclen=196 t=8881s
[15:15:57] it=217588 colorings=124200 lazy-girth=141035 last: m=126 classes=14 cclen=195 t=8887s
[15:16:02] it=217883 colorings=124400 lazy-girth=141164 last: m=126 classes=14 cclen=192 t=8892s
[15:16:06] it=218193 colorings=124600 lazy-girth=141307 last: m=135 classes=15 cclen=193 t=8896s
[15:16:12] it=218542 colorings=124800 lazy-girth=141510 last: m=135 classes=15 cclen=198 t=8902s
[15:16:19] it=218902 colorings=125000 lazy-girth=141714 last: m=135 classes=15 cclen=199 t=8909s
[15:16:27] it=219277 colorings=125200 lazy-girth=141935 last: m=135 classes=15 cclen=198 t=8917s
[15:16:40] it=219643 colorings=125400 lazy-girth=142158 last: m=126 classes=14 cclen=199 t=8930s
[15:16:49] it=220011 colorings=125600 lazy-girth=142385 last: m=135 classes=15 cclen=191 t=8939s
[15:17:04] it=220403 colorings=125800 lazy-girth=142649 last: m=126 classes=14 cclen=200 t=8954s
[15:17:22] it=220988 colorings=126000 lazy-girth=144336 last: m=135 classes=15 cclen=198 t=8972s
[15:17:27] it=221385 colorings=126200 lazy-girth=144698 last: m=135 classes=15 cclen=196 t=8977s
[15:17:33] it=222007 colorings=126400 lazy-girth=145750 last: m=135 classes=15 cclen=178 t=8983s
[15:17:39] it=222645 colorings=126600 lazy-girth=146678 last: m=135 classes=15 cclen=194 t=8989s
[15:17:45] it=223157 colorings=126800 lazy-girth=147322 last: m=135 classes=15 cclen=186 t=8995s
[15:17:49] it=223654 colorings=127000 lazy-girth=147895 last: m=126 classes=14 cclen=195 t=8999s
[15:17:52] it=224123 colorings=127200 lazy-girth=148414 last: m=144 classes=16 cclen=186 t=9002s
[15:17:55] it=224576 colorings=127400 lazy-girth=148847 last: m=126 classes=14 cclen=182 t=9005s
[15:17:58] it=225031 colorings=127600 lazy-girth=149254 last: m=135 classes=15 cclen=194 t=9008s
[15:18:02] it=225531 colorings=127800 lazy-girth=149807 last: m=144 classes=16 cclen=197 t=9013s
[15:18:07] it=226024 colorings=128000 lazy-girth=150273 last: m=135 classes=15 cclen=182 t=9017s
[15:18:10] it=226367 colorings=128200 lazy-girth=150534 last: m=135 classes=15 cclen=172 t=9020s
[15:18:13] it=226763 colorings=128400 lazy-girth=150879 last: m=135 classes=15 cclen=180 t=9023s
[15:18:17] it=227204 colorings=128600 lazy-girth=151250 last: m=135 classes=15 cclen=195 t=9027s
[15:18:21] it=227615 colorings=128800 lazy-girth=151531 last: m=126 classes=14 cclen=198 t=9031s
[15:18:27] it=228220 colorings=129000 lazy-girth=152440 last: m=135 classes=15 cclen=173 t=9037s
[15:18:31] it=228686 colorings=129200 lazy-girth=153003 last: m=135 classes=15 cclen=181 t=9041s
[15:18:34] it=229068 colorings=129400 lazy-girth=153351 last: m=135 classes=15 cclen=187 t=9044s
[15:18:40] it=229639 colorings=129600 lazy-girth=154028 last: m=135 classes=15 cclen=195 t=9050s
[15:18:44] it=230157 colorings=129800 lazy-girth=154490 last: m=135 classes=15 cclen=200 t=9054s
[15:18:49] it=230646 colorings=130000 lazy-girth=154923 last: m=126 classes=14 cclen=191 t=9059s
[15:18:53] it=231124 colorings=130200 lazy-girth=155336 last: m=126 classes=14 cclen=199 t=9064s
[15:18:59] it=231572 colorings=130400 lazy-girth=155762 last: m=135 classes=15 cclen=186 t=9069s
[15:19:04] it=232078 colorings=130600 lazy-girth=156279 last: m=135 classes=15 cclen=177 t=9074s
[15:19:07] it=232392 colorings=130800 lazy-girth=156479 last: m=135 classes=15 cclen=195 t=9077s
[15:19:10] it=232769 colorings=131000 lazy-girth=156763 last: m=135 classes=15 cclen=182 t=9080s
[15:19:17] it=233203 colorings=131200 lazy-girth=157157 last: m=135 classes=15 cclen=181 t=9087s
[15:19:20] it=233510 colorings=131400 lazy-girth=157312 last: m=135 classes=15 cclen=201 t=9090s
[15:19:24] it=233891 colorings=131600 lazy-girth=157571 last: m=135 classes=15 cclen=195 t=9094s
[15:19:28] it=234394 colorings=131800 lazy-girth=158070 last: m=135 classes=15 cclen=193 t=9099s
[15:19:32] it=234806 colorings=132000 lazy-girth=158419 last: m=126 classes=14 cclen=199 t=9102s
[15:19:37] it=235204 colorings=132200 lazy-girth=158747 last: m=126 classes=14 cclen=197 t=9107s
[15:19:40] it=235570 colorings=132400 lazy-girth=158992 last: m=135 classes=15 cclen=190 t=9110s
[15:19:44] it=235980 colorings=132600 lazy-girth=159303 last: m=135 classes=15 cclen=158 t=9114s
[15:19:48] it=236362 colorings=132800 lazy-girth=159590 last: m=135 classes=15 cclen=198 t=9118s
[15:19:54] it=236815 colorings=133000 lazy-girth=160006 last: m=135 classes=15 cclen=199 t=9124s
[15:20:00] it=237302 colorings=133200 lazy-girth=160390 last: m=135 classes=15 cclen=194 t=9130s
[15:20:08] it=237741 colorings=133400 lazy-girth=160773 last: m=135 classes=15 cclen=181 t=9138s
[15:20:14] it=238169 colorings=133600 lazy-girth=161119 last: m=135 classes=15 cclen=194 t=9144s
[15:20:22] it=238722 colorings=133800 lazy-girth=161729 last: m=135 classes=15 cclen=152 t=9152s
[15:20:25] it=239111 colorings=134000 lazy-girth=162104 last: m=135 classes=15 cclen=198 t=9155s
[15:20:28] it=239424 colorings=134200 lazy-girth=162295 last: m=126 classes=14 cclen=199 t=9158s
[15:20:32] it=239837 colorings=134400 lazy-girth=162683 last: m=135 classes=15 cclen=200 t=9162s
[15:20:35] it=240225 colorings=134600 lazy-girth=163065 last: m=135 classes=15 cclen=185 t=9165s
[15:20:38] it=240538 colorings=134800 lazy-girth=163241 last: m=126 classes=14 cclen=173 t=9168s
[15:20:42] it=240950 colorings=135000 lazy-girth=163626 last: m=135 classes=15 cclen=194 t=9172s
[15:20:47] it=241336 colorings=135200 lazy-girth=163944 last: m=135 classes=15 cclen=190 t=9177s
[15:20:51] it=241704 colorings=135400 lazy-girth=164208 last: m=135 classes=15 cclen=191 t=9181s
[15:20:55] it=242049 colorings=135600 lazy-girth=164442 last: m=135 classes=15 cclen=198 t=9185s
[15:20:59] it=242422 colorings=135800 lazy-girth=164759 last: m=135 classes=15 cclen=171 t=9189s
[15:21:04] it=242782 colorings=136000 lazy-girth=165040 last: m=135 classes=15 cclen=183 t=9194s
[15:21:09] it=243122 colorings=136200 lazy-girth=165254 last: m=126 classes=14 cclen=193 t=9199s
[15:21:14] it=243488 colorings=136400 lazy-girth=165539 last: m=135 classes=15 cclen=186 t=9204s
[15:21:20] it=243972 colorings=136600 lazy-girth=165936 last: m=135 classes=15 cclen=176 t=9210s
[15:21:24] it=244363 colorings=136800 lazy-girth=166220 last: m=135 classes=15 cclen=161 t=9215s
[15:21:28] it=244744 colorings=137000 lazy-girth=166469 last: m=135 classes=15 cclen=191 t=9219s
[15:21:32] it=245120 colorings=137200 lazy-girth=166704 last: m=135 classes=15 cclen=187 t=9222s
[15:21:36] it=245543 colorings=137400 lazy-girth=166968 last: m=126 classes=14 cclen=200 t=9226s
[15:21:41] it=245943 colorings=137600 lazy-girth=167234 last: m=126 classes=14 cclen=193 t=9231s
[15:21:46] it=246365 colorings=137800 lazy-girth=167548 last: m=126 classes=14 cclen=179 t=9236s
[15:21:52] it=246813 colorings=138000 lazy-girth=167902 last: m=135 classes=15 cclen=179 t=9242s
[15:21:57] it=247269 colorings=138200 lazy-girth=168318 last: m=135 classes=15 cclen=192 t=9248s
[15:22:04] it=247706 colorings=138400 lazy-girth=168710 last: m=126 classes=14 cclen=196 t=9254s
[15:22:07] it=248083 colorings=138600 lazy-girth=168975 last: m=126 classes=14 cclen=197 t=9257s
[15:22:09] it=248387 colorings=138800 lazy-girth=169099 last: m=135 classes=15 cclen=166 t=9259s
[15:22:12] it=248719 colorings=139000 lazy-girth=169287 last: m=135 classes=15 cclen=198 t=9262s
[15:22:18] it=249135 colorings=139200 lazy-girth=169601 last: m=126 classes=14 cclen=197 t=9268s
[15:22:24] it=249519 colorings=139400 lazy-girth=169931 last: m=126 classes=14 cclen=197 t=9274s
[15:22:27] it=249835 colorings=139600 lazy-girth=170116 last: m=135 classes=15 cclen=196 t=9277s
[15:22:30] it=250132 colorings=139800 lazy-girth=170263 last: m=126 classes=14 cclen=200 t=9280s
[15:22:33] it=250435 colorings=140000 lazy-girth=170447 last: m=135 classes=15 cclen=186 t=9283s
[15:22:36] it=250699 colorings=140200 lazy-girth=170553 last: m=135 classes=15 cclen=198 t=9286s
[15:22:40] it=251011 colorings=140400 lazy-girth=170709 last: m=126 classes=14 cclen=192 t=9290s
[15:22:44] it=251335 colorings=140600 lazy-girth=170876 last: m=135 classes=15 cclen=194 t=9294s
[15:22:49] it=251625 colorings=140800 lazy-girth=171010 last: m=126 classes=14 cclen=191 t=9299s
[15:22:52] it=251930 colorings=141000 lazy-girth=171143 last: m=126 classes=14 cclen=194 t=9302s
[15:22:56] it=252222 colorings=141200 lazy-girth=171259 last: m=135 classes=15 cclen=193 t=9306s
[15:23:01] it=252498 colorings=141400 lazy-girth=171364 last: m=126 classes=14 cclen=195 t=9311s
[15:23:08] it=252855 colorings=141600 lazy-girth=171649 last: m=126 classes=14 cclen=182 t=9318s
[15:23:14] it=253236 colorings=141800 lazy-girth=171962 last: m=135 classes=15 cclen=193 t=9324s
[15:23:20] it=253607 colorings=142000 lazy-girth=172245 last: m=135 classes=15 cclen=185 t=9330s
[15:23:26] it=253947 colorings=142200 lazy-girth=172508 last: m=135 classes=15 cclen=192 t=9336s
[15:23:33] it=254436 colorings=142400 lazy-girth=173090 last: m=135 classes=15 cclen=183 t=9344s
[15:23:37] it=254783 colorings=142600 lazy-girth=173331 last: m=126 classes=14 cclen=186 t=9347s
[15:23:42] it=255181 colorings=142800 lazy-girth=173671 last: m=135 classes=15 cclen=188 t=9353s
[15:23:46] it=255533 colorings=143000 lazy-girth=173929 last: m=126 classes=14 cclen=189 t=9356s
[15:23:50] it=255882 colorings=143200 lazy-girth=174156 last: m=135 classes=15 cclen=198 t=9360s
[15:23:53] it=256178 colorings=143400 lazy-girth=174284 last: m=126 classes=14 cclen=200 t=9363s
[15:23:56] it=256503 colorings=143600 lazy-girth=174476 last: m=126 classes=14 cclen=200 t=9366s
[15:26:58] it=256824 colorings=143800 lazy-girth=174647 last: m=126 classes=14 cclen=197 t=9548s
[15:27:05] it=257231 colorings=144000 lazy-girth=175106 last: m=135 classes=15 cclen=157 t=9555s
[15:27:10] it=257807 colorings=144200 lazy-girth=175871 last: m=135 classes=15 cclen=166 t=9560s
[15:27:14] it=258280 colorings=144400 lazy-girth=176492 last: m=135 classes=15 cclen=193 t=9564s
[15:27:16] it=258632 colorings=144600 lazy-girth=176767 last: m=135 classes=15 cclen=180 t=9566s
[15:27:20] it=259046 colorings=144800 lazy-girth=177141 last: m=135 classes=15 cclen=192 t=9570s
[15:27:23] it=259455 colorings=145000 lazy-girth=177437 last: m=135 classes=15 cclen=193 t=9573s
[15:27:28] it=259929 colorings=145200 lazy-girth=177897 last: m=126 classes=14 cclen=191 t=9578s
[15:27:32] it=260323 colorings=145400 lazy-girth=178173 last: m=135 classes=15 cclen=188 t=9582s
[15:27:36] it=260806 colorings=145600 lazy-girth=178599 last: m=126 classes=14 cclen=200 t=9586s
[15:27:40] it=261139 colorings=145800 lazy-girth=178797 last: m=135 classes=15 cclen=197 t=9590s
[15:27:44] it=261511 colorings=146000 lazy-girth=179079 last: m=126 classes=14 cclen=176 t=9594s
[15:27:48] it=261843 colorings=146200 lazy-girth=179278 last: m=126 classes=14 cclen=199 t=9598s
[15:27:52] it=262217 colorings=146400 lazy-girth=179522 last: m=135 classes=15 cclen=181 t=9602s
[15:27:57] it=262620 colorings=146600 lazy-girth=179832 last: m=135 classes=15 cclen=192 t=9607s
[15:28:01] it=263049 colorings=146800 lazy-girth=180169 last: m=126 classes=14 cclen=194 t=9611s
[15:28:05] it=263436 colorings=147000 lazy-girth=180469 last: m=135 classes=15 cclen=197 t=9616s
[15:28:09] it=263839 colorings=147200 lazy-girth=180749 last: m=135 classes=15 cclen=198 t=9620s
[15:28:13] it=264153 colorings=147400 lazy-girth=180911 last: m=135 classes=15 cclen=197 t=9623s
[15:28:17] it=264467 colorings=147600 lazy-girth=181072 last: m=126 classes=14 cclen=197 t=9627s
[15:28:19] it=264752 colorings=147800 lazy-girth=181182 last: m=135 classes=15 cclen=192 t=9629s
[15:28:21] it=265031 colorings=148000 lazy-girth=181290 last: m=126 classes=14 cclen=201 t=9631s
[15:28:25] it=265339 colorings=148200 lazy-girth=181437 last: m=135 classes=15 cclen=201 t=9635s
[15:28:31] it=265699 colorings=148400 lazy-girth=181690 last: m=135 classes=15 cclen=196 t=9641s
[15:28:35] it=266034 colorings=148600 lazy-girth=181885 last: m=126 classes=14 cclen=199 t=9645s
[15:28:40] it=266363 colorings=148800 lazy-girth=182069 last: m=135 classes=15 cclen=200 t=9650s
[15:28:45] it=266695 colorings=149000 lazy-girth=182263 last: m=135 classes=15 cclen=198 t=9655s
[15:28:50] it=267029 colorings=149200 lazy-girth=182439 last: m=135 classes=15 cclen=181 t=9660s
[15:28:57] it=267352 colorings=149400 lazy-girth=182617 last: m=135 classes=15 cclen=182 t=9667s
[15:29:02] it=267695 colorings=149600 lazy-girth=182836 last: m=126 classes=14 cclen=197 t=9672s
[15:29:05] it=268051 colorings=149800 lazy-girth=183043 last: m=126 classes=14 cclen=157 t=9675s
[15:29:09] it=268502 colorings=150000 lazy-girth=183441 last: m=126 classes=14 cclen=154 t=9679s
[15:29:13] it=268915 colorings=150200 lazy-girth=183752 last: m=126 classes=14 cclen=199 t=9683s
[15:29:16] it=269289 colorings=150400 lazy-girth=183975 last: m=126 classes=14 cclen=202 t=9686s
[15:29:20] it=269620 colorings=150600 lazy-girth=184144 last: m=126 classes=14 cclen=199 t=9690s
[15:29:27] it=270038 colorings=150800 lazy-girth=184468 last: m=126 classes=14 cclen=196 t=9697s
[15:29:34] it=270640 colorings=151000 lazy-girth=185110 last: m=135 classes=15 cclen=194 t=9704s
[15:29:41] it=270995 colorings=151200 lazy-girth=185289 last: m=126 classes=14 cclen=200 t=9711s
[15:29:48] it=271467 colorings=151400 lazy-girth=185680 last: m=135 classes=15 cclen=200 t=9718s
[15:29:57] it=271920 colorings=151600 lazy-girth=186037 last: m=126 classes=14 cclen=202 t=9727s
[15:30:02] it=272351 colorings=151800 lazy-girth=186461 last: m=135 classes=15 cclen=194 t=9732s
[15:30:06] it=272745 colorings=152000 lazy-girth=186803 last: m=126 classes=14 cclen=193 t=9736s
[15:30:09] it=273098 colorings=152200 lazy-girth=187061 last: m=135 classes=15 cclen=176 t=9739s
[15:30:12] it=273425 colorings=152400 lazy-girth=187242 last: m=135 classes=15 cclen=192 t=9743s
[15:30:16] it=273751 colorings=152600 lazy-girth=187448 last: m=126 classes=14 cclen=139 t=9746s
[15:30:19] it=274120 colorings=152800 lazy-girth=187686 last: m=135 classes=15 cclen=198 t=9749s
[15:30:23] it=274501 colorings=153000 lazy-girth=187953 last: m=135 classes=15 cclen=185 t=9753s
[15:30:27] it=274814 colorings=153200 lazy-girth=188118 last: m=135 classes=15 cclen=197 t=9757s
[15:30:32] it=275162 colorings=153400 lazy-girth=188354 last: m=135 classes=15 cclen=197 t=9763s
[15:30:41] it=275572 colorings=153600 lazy-girth=188667 last: m=135 classes=15 cclen=197 t=9771s
[15:30:45] it=275889 colorings=153800 lazy-girth=188832 last: m=135 classes=15 cclen=197 t=9775s
[15:30:49] it=276193 colorings=154000 lazy-girth=188968 last: m=135 classes=15 cclen=91 t=9779s
[15:30:57] it=276693 colorings=154200 lazy-girth=189473 last: m=135 classes=15 cclen=197 t=9787s
[15:31:02] it=277043 colorings=154400 lazy-girth=189697 last: m=135 classes=15 cclen=194 t=9792s
[15:31:05] it=277338 colorings=154600 lazy-girth=189825 last: m=135 classes=15 cclen=180 t=9795s
[15:32:04] it=277716 colorings=154800 lazy-girth=190085 last: m=135 classes=15 cclen=194 t=9854s
[15:32:10] it=278076 colorings=155000 lazy-girth=190318 last: m=135 classes=15 cclen=192 t=9860s
[15:32:14] it=278380 colorings=155200 lazy-girth=190442 last: m=135 classes=15 cclen=194 t=9864s
[15:32:20] it=278797 colorings=155400 lazy-girth=190738 last: m=135 classes=15 cclen=187 t=9870s
[15:32:23] it=279099 colorings=155600 lazy-girth=190872 last: m=135 classes=15 cclen=199 t=9874s
[15:32:29] it=279418 colorings=155800 lazy-girth=191056 last: m=135 classes=15 cclen=199 t=9879s
[15:32:31] it=279661 colorings=156000 lazy-girth=191106 last: m=135 classes=15 cclen=130 t=9881s
[15:32:36] it=279976 colorings=156200 lazy-girth=191249 last: m=135 classes=15 cclen=194 t=9886s
[15:32:41] it=280350 colorings=156400 lazy-girth=191466 last: m=135 classes=15 cclen=198 t=9891s
[15:32:45] it=280637 colorings=156600 lazy-girth=191575 last: m=135 classes=15 cclen=198 t=9895s
[15:32:50] it=280952 colorings=156800 lazy-girth=191736 last: m=135 classes=15 cclen=199 t=9900s
[15:33:03] it=281358 colorings=157000 lazy-girth=192029 last: m=135 classes=15 cclen=192 t=9913s
[15:33:09] it=281699 colorings=157200 lazy-girth=192200 last: m=135 classes=15 cclen=194 t=9920s
[15:33:16] it=282008 colorings=157400 lazy-girth=192341 last: m=126 classes=14 cclen=200 t=9926s
[15:33:23] it=282339 colorings=157600 lazy-girth=192505 last: m=126 classes=14 cclen=190 t=9934s
[15:33:26] it=282640 colorings=157800 lazy-girth=192635 last: m=135 classes=15 cclen=200 t=9936s
[15:33:31] it=282982 colorings=158000 lazy-girth=192825 last: m=144 classes=16 cclen=173 t=9941s
[15:33:35] it=283315 colorings=158200 lazy-girth=193011 last: m=135 classes=15 cclen=158 t=9945s
[15:33:38] it=283599 colorings=158400 lazy-girth=193125 last: m=126 classes=14 cclen=184 t=9948s
[15:33:40] it=283866 colorings=158600 lazy-girth=193204 last: m=135 classes=15 cclen=200 t=9950s
[15:33:44] it=284163 colorings=158800 lazy-girth=193337 last: m=126 classes=14 cclen=199 t=9954s
[15:33:48] it=284480 colorings=159000 lazy-girth=193489 last: m=126 classes=14 cclen=198 t=9958s
[15:33:52] it=284752 colorings=159200 lazy-girth=193574 last: m=135 classes=15 cclen=193 t=9962s
[15:33:59] it=285107 colorings=159400 lazy-girth=193791 last: m=135 classes=15 cclen=197 t=9969s
[15:34:02] it=285363 colorings=159600 lazy-girth=193866 last: m=135 classes=15 cclen=201 t=9972s
[15:34:05] it=285624 colorings=159800 lazy-girth=193954 last: m=126 classes=14 cclen=198 t=9975s
[15:34:09] it=285912 colorings=160000 lazy-girth=194065 last: m=135 classes=15 cclen=199 t=9979s
[15:34:13] it=286216 colorings=160200 lazy-girth=194198 last: m=135 classes=15 cclen=199 t=9983s
[15:34:16] it=286481 colorings=160400 lazy-girth=194282 last: m=135 classes=15 cclen=181 t=9986s
[15:34:21] it=286772 colorings=160600 lazy-girth=194406 last: m=135 classes=15 cclen=192 t=9991s
[15:34:26] it=287050 colorings=160800 lazy-girth=194502 last: m=126 classes=14 cclen=193 t=9997s
[15:34:32] it=287408 colorings=161000 lazy-girth=194764 last: m=135 classes=15 cclen=195 t=10002s
[15:34:38] it=287755 colorings=161200 lazy-girth=194998 last: m=135 classes=15 cclen=194 t=10008s
[15:34:44] it=288100 colorings=161400 lazy-girth=195203 last: m=135 classes=15 cclen=197 t=10014s
[15:34:50] it=288449 colorings=161600 lazy-girth=195430 last: m=126 classes=14 cclen=194 t=10020s
[15:35:03] it=288798 colorings=161800 lazy-girth=195643 last: m=135 classes=15 cclen=200 t=10033s
[15:35:12] it=289148 colorings=162000 lazy-girth=195846 last: m=144 classes=16 cclen=195 t=10042s
[15:35:21] it=289675 colorings=162200 lazy-girth=196669 last: m=135 classes=15 cclen=201 t=10051s
[15:35:27] it=290225 colorings=162400 lazy-girth=197364 last: m=135 classes=15 cclen=180 t=10057s
[15:35:30] it=290594 colorings=162600 lazy-girth=197649 last: m=135 classes=15 cclen=192 t=10060s
[15:35:34] it=290962 colorings=162800 lazy-girth=197944 last: m=135 classes=15 cclen=170 t=10064s
[15:35:39] it=291387 colorings=163000 lazy-girth=198354 last: m=135 classes=15 cclen=197 t=10069s
[15:35:44] it=291796 colorings=163200 lazy-girth=198709 last: m=135 classes=15 cclen=194 t=10074s
[15:35:49] it=292202 colorings=163400 lazy-girth=199036 last: m=135 classes=15 cclen=191 t=10079s
[15:35:52] it=292501 colorings=163600 lazy-girth=199180 last: m=135 classes=15 cclen=201 t=10083s
[15:35:55] it=292788 colorings=163800 lazy-girth=199283 last: m=135 classes=15 cclen=194 t=10085s
[15:35:57] it=293082 colorings=164000 lazy-girth=199406 last: m=135 classes=15 cclen=168 t=10088s
[15:36:01] it=293390 colorings=164200 lazy-girth=199573 last: m=135 classes=15 cclen=198 t=10091s
[15:36:03] it=293676 colorings=164400 lazy-girth=199684 last: m=126 classes=14 cclen=197 t=10093s
[15:36:06] it=293945 colorings=164600 lazy-girth=199772 last: m=135 classes=15 cclen=195 t=10096s
[15:36:09] it=294229 colorings=164800 lazy-girth=199883 last: m=135 classes=15 cclen=196 t=10099s
[15:36:16] it=294538 colorings=165000 lazy-girth=200032 last: m=135 classes=15 cclen=192 t=10106s
[15:36:20] it=294879 colorings=165200 lazy-girth=200217 last: m=135 classes=15 cclen=188 t=10110s
[15:36:24] it=295165 colorings=165400 lazy-girth=200340 last: m=135 classes=15 cclen=184 t=10114s
[15:36:29] it=295493 colorings=165600 lazy-girth=200505 last: m=135 classes=15 cclen=200 t=10119s
[15:36:34] it=295838 colorings=165800 lazy-girth=200697 last: m=135 classes=15 cclen=185 t=10124s
[15:36:41] it=296142 colorings=166000 lazy-girth=200846 last: m=135 classes=15 cclen=192 t=10131s
[15:36:48] it=296434 colorings=166200 lazy-girth=200958 last: m=135 classes=15 cclen=176 t=10138s
[15:38:04] it=296788 colorings=166400 lazy-girth=201172 last: m=135 classes=15 cclen=167 t=10215s
[15:38:13] it=297162 colorings=166600 lazy-girth=201520 last: m=135 classes=15 cclen=192 t=10223s
[15:38:19] it=297557 colorings=166800 lazy-girth=201909 last: m=135 classes=15 cclen=190 t=10229s
[15:38:25] it=297954 colorings=167000 lazy-girth=202338 last: m=135 classes=15 cclen=195 t=10235s
[15:38:29] it=298353 colorings=167200 lazy-girth=202711 last: m=126 classes=14 cclen=197 t=10239s
[15:38:32] it=298707 colorings=167400 lazy-girth=202985 last: m=135 classes=15 cclen=187 t=10242s
[15:38:35] it=299045 colorings=167600 lazy-girth=203220 last: m=126 classes=14 cclen=197 t=10245s
[15:38:40] it=299413 colorings=167800 lazy-girth=203543 last: m=135 classes=15 cclen=193 t=10250s
[15:38:44] it=299768 colorings=168000 lazy-girth=203785 last: m=135 classes=15 cclen=185 t=10254s
[15:38:48] it=300085 colorings=168200 lazy-girth=203953 last: m=135 classes=15 cclen=193 t=10258s
[15:38:53] it=300408 colorings=168400 lazy-girth=204122 last: m=126 classes=14 cclen=189 t=10263s
[15:38:57] it=300730 colorings=168600 lazy-girth=204316 last: m=135 classes=15 cclen=194 t=10267s
[15:39:00] it=301017 colorings=168800 lazy-girth=204423 last: m=126 classes=14 cclen=195 t=10270s
[15:39:03] it=301316 colorings=169000 lazy-girth=204565 last: m=135 classes=15 cclen=173 t=10274s
[15:39:08] it=301627 colorings=169200 lazy-girth=204724 last: m=126 classes=14 cclen=189 t=10278s
[15:39:13] it=301936 colorings=169400 lazy-girth=204867 last: m=126 classes=14 cclen=200 t=10283s
[15:39:19] it=302336 colorings=169600 lazy-girth=205296 last: m=135 classes=15 cclen=197 t=10289s
[15:39:22] it=302659 colorings=169800 lazy-girth=205508 last: m=126 classes=14 cclen=199 t=10292s
[15:39:26] it=303058 colorings=170000 lazy-girth=205887 last: m=135 classes=15 cclen=196 t=10296s
[15:39:29] it=303396 colorings=170200 lazy-girth=206129 last: m=135 classes=15 cclen=195 t=10299s
[15:39:32] it=303705 colorings=170400 lazy-girth=206284 last: m=135 classes=15 cclen=198 t=10302s
[15:39:36] it=304026 colorings=170600 lazy-girth=206460 last: m=135 classes=15 cclen=176 t=10306s
[15:39:40] it=304366 colorings=170800 lazy-girth=206697 last: m=135 classes=15 cclen=178 t=10310s
[15:39:43] it=304668 colorings=171000 lazy-girth=206857 last: m=135 classes=15 cclen=190 t=10313s
[15:39:49] it=305036 colorings=171200 lazy-girth=207125 last: m=135 classes=15 cclen=188 t=10319s
[15:39:52] it=305337 colorings=171400 lazy-girth=207288 last: m=135 classes=15 cclen=199 t=10323s
[15:39:56] it=305599 colorings=171600 lazy-girth=207378 last: m=126 classes=14 cclen=190 t=10326s
[15:40:00] it=305899 colorings=171800 lazy-girth=207538 last: m=135 classes=15 cclen=197 t=10330s
[15:40:06] it=306312 colorings=172000 lazy-girth=207921 last: m=135 classes=15 cclen=197 t=10336s
[15:40:10] it=306697 colorings=172200 lazy-girth=208223 last: m=135 classes=15 cclen=199 t=10340s
[15:40:12] it=307019 colorings=172400 lazy-girth=208405 last: m=135 classes=15 cclen=193 t=10342s
[15:40:15] it=307371 colorings=172600 lazy-girth=208620 last: m=135 classes=15 cclen=197 t=10346s
[15:40:18] it=307691 colorings=172800 lazy-girth=208777 last: m=135 classes=15 cclen=183 t=10348s
[15:40:22] it=307979 colorings=173000 lazy-girth=208889 last: m=135 classes=15 cclen=193 t=10352s
[15:40:25] it=308308 colorings=173200 lazy-girth=209065 last: m=135 classes=15 cclen=199 t=10355s
[15:40:29] it=308620 colorings=173400 lazy-girth=209215 last: m=126 classes=14 cclen=193 t=10359s
[15:40:32] it=308938 colorings=173600 lazy-girth=209369 last: m=135 classes=15 cclen=169 t=10362s
[15:40:35] it=309268 colorings=173800 lazy-girth=209547 last: m=126 classes=14 cclen=202 t=10366s
[15:40:39] it=309606 colorings=174000 lazy-girth=209740 last: m=135 classes=15 cclen=199 t=10369s
[15:40:43] it=309928 colorings=174200 lazy-girth=209904 last: m=135 classes=15 cclen=184 t=10373s
[15:40:48] it=310267 colorings=174400 lazy-girth=210098 last: m=126 classes=14 cclen=201 t=10378s
[15:40:50] it=310559 colorings=174600 lazy-girth=210222 last: m=135 classes=15 cclen=133 t=10380s
[15:40:53] it=310862 colorings=174800 lazy-girth=210359 last: m=126 classes=14 cclen=198 t=10383s
[15:40:56] it=311171 colorings=175000 lazy-girth=210506 last: m=126 classes=14 cclen=195 t=10386s
[15:41:00] it=311459 colorings=175200 lazy-girth=210630 last: m=135 classes=15 cclen=197 t=10390s
[15:41:07] it=311916 colorings=175400 lazy-girth=211150 last: m=126 classes=14 cclen=198 t=10397s
[15:41:10] it=312243 colorings=175600 lazy-girth=211346 last: m=126 classes=14 cclen=192 t=10400s
[15:41:13] it=312593 colorings=175800 lazy-girth=211579 last: m=135 classes=15 cclen=195 t=10403s
[15:41:16] it=312921 colorings=176000 lazy-girth=211791 last: m=135 classes=15 cclen=184 t=10406s
[15:41:19] it=313279 colorings=176200 lazy-girth=212029 last: m=126 classes=14 cclen=203 t=10409s
[15:41:22] it=313605 colorings=176400 lazy-girth=212200 last: m=126 classes=14 cclen=201 t=10412s
[15:41:25] it=313946 colorings=176600 lazy-girth=212406 last: m=135 classes=15 cclen=197 t=10415s
[15:41:28] it=314284 colorings=176800 lazy-girth=212601 last: m=135 classes=15 cclen=158 t=10418s
[15:41:30] it=314593 colorings=177000 lazy-girth=212738 last: m=135 classes=15 cclen=179 t=10420s
[15:41:36] it=314937 colorings=177200 lazy-girth=212978 last: m=135 classes=15 cclen=174 t=10426s
[15:41:40] it=315242 colorings=177400 lazy-girth=213139 last: m=126 classes=14 cclen=195 t=10430s
[15:41:43] it=315534 colorings=177600 lazy-girth=213266 last: m=135 classes=15 cclen=199 t=10433s
[15:41:46] it=315830 colorings=177800 lazy-girth=213409 last: m=135 classes=15 cclen=196 t=10436s
[15:41:52] it=316322 colorings=178000 lazy-girth=213901 last: m=126 classes=14 cclen=199 t=10443s
[15:41:55] it=316666 colorings=178200 lazy-girth=214085 last: m=126 classes=14 cclen=191 t=10445s
[15:41:57] it=316966 colorings=178400 lazy-girth=214213 last: m=126 classes=14 cclen=200 t=10447s
[15:41:59] it=317233 colorings=178600 lazy-girth=214286 last: m=126 classes=14 cclen=198 t=10449s
[15:42:01] it=317513 colorings=178800 lazy-girth=214379 last: m=126 classes=14 cclen=200 t=10451s
[15:42:03] it=317822 colorings=179000 lazy-girth=214497 last: m=126 classes=14 cclen=167 t=10453s
[15:42:06] it=318107 colorings=179200 lazy-girth=214594 last: m=135 classes=15 cclen=198 t=10456s
[15:42:08] it=318373 colorings=179400 lazy-girth=214673 last: m=126 classes=14 cclen=200 t=10458s
[15:42:10] it=318680 colorings=179600 lazy-girth=214808 last: m=126 classes=14 cclen=194 t=10460s
[15:42:13] it=319020 colorings=179800 lazy-girth=215017 last: m=126 classes=14 cclen=194 t=10463s
[15:42:16] it=319350 colorings=180000 lazy-girth=215176 last: m=126 classes=14 cclen=201 t=10466s
[15:42:19] it=319665 colorings=180200 lazy-girth=215320 last: m=126 classes=14 cclen=193 t=10469s
[15:42:22] it=320005 colorings=180400 lazy-girth=215484 last: m=135 classes=15 cclen=201 t=10472s
[15:42:24] it=320321 colorings=180600 lazy-girth=215627 last: m=126 classes=14 cclen=197 t=10474s
[15:42:26] it=320604 colorings=180800 lazy-girth=215733 last: m=126 classes=14 cclen=199 t=10477s
[15:42:29] it=320906 colorings=181000 lazy-girth=215851 last: m=126 classes=14 cclen=185 t=10479s
[15:42:31] it=321205 colorings=181200 lazy-girth=215971 last: m=126 classes=14 cclen=197 t=10482s
[15:42:34] it=321490 colorings=181400 lazy-girth=216078 last: m=126 classes=14 cclen=195 t=10484s
[15:42:36] it=321772 colorings=181600 lazy-girth=216177 last: m=135 classes=15 cclen=201 t=10486s
[15:42:39] it=322078 colorings=181800 lazy-girth=216298 last: m=135 classes=15 cclen=197 t=10490s
[15:42:45] it=322372 colorings=182000 lazy-girth=216406 last: m=135 classes=15 cclen=199 t=10495s
[15:42:48] it=322674 colorings=182200 lazy-girth=216530 last: m=126 classes=14 cclen=198 t=10498s
[15:42:51] it=322992 colorings=182400 lazy-girth=216677 last: m=126 classes=14 cclen=201 t=10501s
[15:42:54] it=323276 colorings=182600 lazy-girth=216775 last: m=135 classes=15 cclen=186 t=10504s
[15:42:58] it=323549 colorings=182800 lazy-girth=216862 last: m=126 classes=14 cclen=198 t=10508s
[15:43:01] it=323849 colorings=183000 lazy-girth=216984 last: m=135 classes=15 cclen=199 t=10511s
[15:43:05] it=324135 colorings=183200 lazy-girth=217091 last: m=126 classes=14 cclen=196 t=10515s
[15:43:13] it=324467 colorings=183400 lazy-girth=217273 last: m=135 classes=15 cclen=188 t=10523s
[15:43:20] it=324729 colorings=183600 lazy-girth=217375 last: m=126 classes=14 cclen=184 t=10530s
[15:43:34] it=325154 colorings=183800 lazy-girth=217734 last: m=135 classes=15 cclen=188 t=10544s
[15:43:46] it=325598 colorings=184000 lazy-girth=218077 last: m=135 classes=15 cclen=199 t=10556s
[15:43:56] it=326018 colorings=184200 lazy-girth=218371 last: m=135 classes=15 cclen=165 t=10566s
[15:44:01] it=326373 colorings=184400 lazy-girth=218579 last: m=126 classes=14 cclen=172 t=10571s
[15:44:07] it=326707 colorings=184600 lazy-girth=218758 last: m=135 classes=15 cclen=181 t=10577s
[15:44:15] it=327032 colorings=184800 lazy-girth=218952 last: m=135 classes=15 cclen=178 t=10585s
[15:44:22] it=327326 colorings=185000 lazy-girth=219089 last: m=135 classes=15 cclen=197 t=10592s
[15:44:32] it=327648 colorings=185200 lazy-girth=219254 last: m=126 classes=14 cclen=197 t=10602s
[15:44:43] it=328036 colorings=185400 lazy-girth=219520 last: m=135 classes=15 cclen=189 t=10613s
[15:44:47] it=328352 colorings=185600 lazy-girth=219680 last: m=135 classes=15 cclen=186 t=10617s
[15:44:52] it=328668 colorings=185800 lazy-girth=219827 last: m=135 classes=15 cclen=183 t=10622s
[15:45:00] it=328974 colorings=186000 lazy-girth=219975 last: m=135 classes=15 cclen=195 t=10630s
[15:45:12] it=329335 colorings=186200 lazy-girth=220188 last: m=135 classes=15 cclen=176 t=10642s
[15:45:20] it=329672 colorings=186400 lazy-girth=220379 last: m=135 classes=15 cclen=199 t=10650s
[15:45:27] it=330025 colorings=186600 lazy-girth=220567 last: m=135 classes=15 cclen=168 t=10657s
[15:45:43] it=330406 colorings=186800 lazy-girth=220809 last: m=135 classes=15 cclen=180 t=10673s
[15:45:47] it=330687 colorings=187000 lazy-girth=220904 last: m=135 classes=15 cclen=195 t=10677s
[15:45:53] it=330960 colorings=187200 lazy-girth=220996 last: m=135 classes=15 cclen=185 t=10683s
[15:45:59] it=331254 colorings=187400 lazy-girth=221116 last: m=135 classes=15 cclen=191 t=10689s
[15:46:08] it=331558 colorings=187600 lazy-girth=221263 last: m=135 classes=15 cclen=194 t=10698s
[15:46:22] it=331919 colorings=187800 lazy-girth=221491 last: m=135 classes=15 cclen=195 t=10712s
[15:46:33] it=332215 colorings=188000 lazy-girth=221621 last: m=135 classes=15 cclen=189 t=10723s
[15:46:40] it=332489 colorings=188200 lazy-girth=221709 last: m=135 classes=15 cclen=197 t=10730s
[15:46:49] it=332762 colorings=188400 lazy-girth=221800 last: m=135 classes=15 cclen=186 t=10739s
[15:47:05] it=333250 colorings=188600 lazy-girth=222659 last: m=135 classes=15 cclen=196 t=10755s
[15:47:12] it=333848 colorings=188800 lazy-girth=223634 last: m=135 classes=15 cclen=179 t=10762s
[15:47:20] it=334665 colorings=189000 lazy-girth=225083 last: m=135 classes=15 cclen=197 t=10770s
[15:47:24] it=335092 colorings=189200 lazy-girth=225441 last: m=135 classes=15 cclen=200 t=10774s
[15:47:29] it=335623 colorings=189400 lazy-girth=226084 last: m=135 classes=15 cclen=196 t=10779s
[15:47:32] it=336057 colorings=189600 lazy-girth=226482 last: m=126 classes=14 cclen=199 t=10782s
[15:47:39] it=336728 colorings=189800 lazy-girth=227762 last: m=135 classes=15 cclen=193 t=10789s
[15:47:47] it=337355 colorings=190000 lazy-girth=228689 last: m=135 classes=15 cclen=198 t=10797s
[15:47:52] it=337780 colorings=190200 lazy-girth=229106 last: m=135 classes=15 cclen=180 t=10802s
[15:47:58] it=338277 colorings=190400 lazy-girth=229651 last: m=126 classes=14 cclen=194 t=10808s
[15:48:07] it=338740 colorings=190600 lazy-girth=230119 last: m=135 classes=15 cclen=200 t=10817s
[15:48:13] it=339167 colorings=190800 lazy-girth=230606 last: m=135 classes=15 cclen=183 t=10823s
[15:48:22] it=339712 colorings=191000 lazy-girth=231294 last: m=126 classes=14 cclen=192 t=10832s
[15:48:30] it=340167 colorings=191200 lazy-girth=231694 last: m=135 classes=15 cclen=176 t=10840s
[15:48:38] it=340664 colorings=191400 lazy-girth=232167 last: m=135 classes=15 cclen=166 t=10848s
[15:48:44] it=341133 colorings=191600 lazy-girth=232539 last: m=126 classes=14 cclen=198 t=10854s
[15:48:50] it=341537 colorings=191800 lazy-girth=232830 last: m=135 classes=15 cclen=186 t=10860s
[15:49:00] it=341992 colorings=192000 lazy-girth=233208 last: m=135 classes=15 cclen=192 t=10870s
[15:49:09] it=342666 colorings=192200 lazy-girth=234397 last: m=135 classes=15 cclen=196 t=10879s
[15:49:14] it=343175 colorings=192400 lazy-girth=234988 last: m=144 classes=16 cclen=190 t=10884s
[15:49:22] it=343685 colorings=192600 lazy-girth=235588 last: m=135 classes=15 cclen=199 t=10892s
[15:49:29] it=344162 colorings=192800 lazy-girth=236081 last: m=135 classes=15 cclen=186 t=10899s
[15:49:39] it=344631 colorings=193000 lazy-girth=236554 last: m=126 classes=14 cclen=198 t=10909s
[15:49:47] it=345234 colorings=193200 lazy-girth=237460 last: m=135 classes=15 cclen=196 t=10917s
[15:49:58] it=345863 colorings=193400 lazy-girth=238446 last: m=135 classes=15 cclen=194 t=10928s
[15:50:03] it=346314 colorings=193600 lazy-girth=238903 last: m=135 classes=15 cclen=196 t=10933s
[15:50:09] it=346741 colorings=193800 lazy-girth=239368 last: m=135 classes=15 cclen=197 t=10939s
[15:50:12] it=347069 colorings=194000 lazy-girth=239583 last: m=126 classes=14 cclen=198 t=10943s
[15:50:18] it=347422 colorings=194200 lazy-girth=239841 last: m=126 classes=14 cclen=198 t=10948s
[15:50:22] it=347733 colorings=194400 lazy-girth=240000 last: m=135 classes=15 cclen=198 t=10952s
[15:50:29] it=348172 colorings=194600 lazy-girth=240417 last: m=126 classes=14 cclen=202 t=10959s
[15:50:35] it=348563 colorings=194800 lazy-girth=240741 last: m=135 classes=15 cclen=186 t=10966s
[15:50:44] it=348874 colorings=195000 lazy-girth=240899 last: m=135 classes=15 cclen=196 t=10974s
[15:50:49] it=349197 colorings=195200 lazy-girth=241063 last: m=135 classes=15 cclen=176 t=10979s
[15:50:58] it=349652 colorings=195400 lazy-girth=241598 last: m=135 classes=15 cclen=195 t=10988s
[15:51:09] it=350121 colorings=195600 lazy-girth=242229 last: m=135 classes=15 cclen=197 t=10999s
[15:51:21] it=350645 colorings=195800 lazy-girth=242993 last: m=135 classes=15 cclen=186 t=11011s
[15:51:34] it=351132 colorings=196000 lazy-girth=243570 last: m=126 classes=14 cclen=190 t=11024s
[15:51:43] it=351546 colorings=196200 lazy-girth=243958 last: m=126 classes=14 cclen=197 t=11033s
[15:51:52] it=351926 colorings=196400 lazy-girth=244275 last: m=135 classes=15 cclen=199 t=11042s
[15:52:00] it=352326 colorings=196600 lazy-girth=244629 last: m=135 classes=15 cclen=198 t=11050s
[15:52:04] it=352783 colorings=196800 lazy-girth=245090 last: m=135 classes=15 cclen=180 t=11054s
[15:52:11] it=353171 colorings=197000 lazy-girth=245379 last: m=135 classes=15 cclen=196 t=11061s
[15:52:13] it=353454 colorings=197200 lazy-girth=245486 last: m=135 classes=15 cclen=178 t=11063s
[15:52:18] it=353755 colorings=197400 lazy-girth=245609 last: m=135 classes=15 cclen=171 t=11068s
[15:52:22] it=354094 colorings=197600 lazy-girth=245817 last: m=135 classes=15 cclen=190 t=11072s
[15:52:23] it=354414 colorings=197800 lazy-girth=245989 last: m=135 classes=15 cclen=198 t=11073s
[15:52:25] it=354716 colorings=198000 lazy-girth=246120 last: m=135 classes=15 cclen=197 t=11075s
[15:52:27] it=355041 colorings=198200 lazy-girth=246282 last: m=135 classes=15 cclen=199 t=11077s
[15:52:30] it=355354 colorings=198400 lazy-girth=246429 last: m=135 classes=15 cclen=190 t=11080s
[15:52:33] it=355659 colorings=198600 lazy-girth=246559 last: m=135 classes=15 cclen=194 t=11083s
[15:52:35] it=356043 colorings=198800 lazy-girth=246799 last: m=135 classes=15 cclen=190 t=11085s
[15:52:37] it=356319 colorings=199000 lazy-girth=246892 last: m=135 classes=15 cclen=197 t=11087s
[15:52:40] it=356597 colorings=199200 lazy-girth=246986 last: m=135 classes=15 cclen=192 t=11090s
[15:52:42] it=356875 colorings=199400 lazy-girth=247080 last: m=135 classes=15 cclen=200 t=11092s
[15:52:44] it=357132 colorings=199600 lazy-girth=247148 last: m=135 classes=15 cclen=196 t=11094s
[15:52:47] it=357389 colorings=199800 lazy-girth=247210 last: m=135 classes=15 cclen=197 t=11097s
[15:52:51] it=357629 colorings=200000 lazy-girth=247256 last: m=135 classes=15 cclen=162 t=11101s
[15:52:57] it=358321 colorings=200200 lazy-girth=248868 last: m=135 classes=15 cclen=190 t=11108s
[15:53:00] it=358856 colorings=200400 lazy-girth=249452 last: m=126 classes=14 cclen=195 t=11110s
[15:53:03] it=359357 colorings=200600 lazy-girth=249931 last: m=126 classes=14 cclen=199 t=11113s
[15:53:06] it=360009 colorings=200800 lazy-girth=250894 last: m=135 classes=15 cclen=197 t=11116s
[15:53:09] it=360636 colorings=201000 lazy-girth=251646 last: m=135 classes=15 cclen=201 t=11119s
[15:53:13] it=361426 colorings=201200 lazy-girth=252739 last: m=126 classes=14 cclen=191 t=11123s
[15:53:21] it=362388 colorings=201400 lazy-girth=254166 last: m=126 classes=14 cclen=180 t=11132s
[15:53:29] it=363090 colorings=201600 lazy-girth=255032 last: m=126 classes=14 cclen=195 t=11139s
[15:53:36] it=363915 colorings=201800 lazy-girth=256424 last: m=126 classes=14 cclen=199 t=11146s
[15:53:41] it=364642 colorings=202000 lazy-girth=257487 last: m=135 classes=15 cclen=190 t=11151s
[15:53:48] it=365410 colorings=202200 lazy-girth=258635 last: m=135 classes=15 cclen=195 t=11158s
[15:53:56] it=366165 colorings=202400 lazy-girth=259658 last: m=135 classes=15 cclen=192 t=11167s
[15:54:10] it=367135 colorings=202600 lazy-girth=261147 last: m=126 classes=14 cclen=186 t=11180s
[15:54:28] it=368138 colorings=202800 lazy-girth=262606 last: m=126 classes=14 cclen=188 t=11198s
[15:54:44] it=368752 colorings=203000 lazy-girth=263634 last: m=126 classes=14 cclen=198 t=11214s
[15:54:49] it=369430 colorings=203200 lazy-girth=265212 last: m=126 classes=14 cclen=194 t=11219s
[15:54:52] it=369880 colorings=203400 lazy-girth=265750 last: m=135 classes=15 cclen=188 t=11222s
[15:54:54] it=370226 colorings=203600 lazy-girth=265966 last: m=135 classes=15 cclen=194 t=11225s
[15:54:57] it=370540 colorings=203800 lazy-girth=266117 last: m=126 classes=14 cclen=198 t=11227s
[15:54:59] it=370869 colorings=204000 lazy-girth=266303 last: m=126 classes=14 cclen=187 t=11230s
[15:55:02] it=371169 colorings=204200 lazy-girth=266436 last: m=126 classes=14 cclen=200 t=11232s
[15:55:05] it=371436 colorings=204400 lazy-girth=266521 last: m=135 classes=15 cclen=197 t=11235s
[15:55:10] it=372094 colorings=204600 lazy-girth=267686 last: m=126 classes=14 cclen=195 t=11240s
[15:55:13] it=372467 colorings=204800 lazy-girth=267971 last: m=135 classes=15 cclen=195 t=11243s
[15:55:15] it=372775 colorings=205000 lazy-girth=268119 last: m=135 classes=15 cclen=182 t=11245s
[15:55:17] it=373020 colorings=205200 lazy-girth=268173 last: m=135 classes=15 cclen=188 t=11247s
[15:55:21] it=373401 colorings=205400 lazy-girth=268537 last: m=126 classes=14 cclen=198 t=11251s
[15:55:24] it=373794 colorings=205600 lazy-girth=268882 last: m=126 classes=14 cclen=190 t=11254s
[15:55:26] it=374089 colorings=205800 lazy-girth=269003 last: m=135 classes=15 cclen=198 t=11256s
[15:55:28] it=374391 colorings=206000 lazy-girth=269145 last: m=126 classes=14 cclen=201 t=11258s
[15:55:31] it=374696 colorings=206200 lazy-girth=269287 last: m=126 classes=14 cclen=197 t=11261s
[15:55:34] it=374953 colorings=206400 lazy-girth=269354 last: m=126 classes=14 cclen=200 t=11264s
[15:55:39] it=375473 colorings=206600 lazy-girth=270008 last: m=126 classes=14 cclen=195 t=11269s
[15:55:43] it=375774 colorings=206800 lazy-girth=270146 last: m=135 classes=15 cclen=190 t=11273s
[15:55:47] it=376139 colorings=207000 lazy-girth=270397 last: m=126 classes=14 cclen=201 t=11278s
[15:55:52] it=376432 colorings=207200 lazy-girth=270516 last: m=135 classes=15 cclen=192 t=11282s
[15:55:57] it=376772 colorings=207400 lazy-girth=270701 last: m=126 classes=14 cclen=202 t=11287s
[15:56:00] it=377088 colorings=207600 lazy-girth=270859 last: m=126 classes=14 cclen=197 t=11290s
[15:56:02] it=377352 colorings=207800 lazy-girth=270948 last: m=135 classes=15 cclen=127 t=11292s
[15:56:06] it=377720 colorings=208000 lazy-girth=271226 last: m=126 classes=14 cclen=199 t=11296s
[15:56:09] it=378005 colorings=208200 lazy-girth=271326 last: m=126 classes=14 cclen=192 t=11299s
[15:56:11] it=378309 colorings=208400 lazy-girth=271484 last: m=135 classes=15 cclen=197 t=11302s
[15:56:15] it=378630 colorings=208600 lazy-girth=271639 last: m=135 classes=15 cclen=194 t=11305s
[15:56:19] it=378913 colorings=208800 lazy-girth=271740 last: m=135 classes=15 cclen=172 t=11309s
[15:56:26] it=379285 colorings=209000 lazy-girth=271992 last: m=126 classes=14 cclen=196 t=11316s
[15:56:29] it=379580 colorings=209200 lazy-girth=272104 last: m=126 classes=14 cclen=193 t=11319s
[15:56:32] it=379850 colorings=209400 lazy-girth=272183 last: m=135 classes=15 cclen=190 t=11322s
[15:56:36] it=380146 colorings=209600 lazy-girth=272298 last: m=135 classes=15 cclen=198 t=11326s
[15:56:44] it=380447 colorings=209800 lazy-girth=272433 last: m=135 classes=15 cclen=200 t=11334s
[15:56:48] it=380701 colorings=210000 lazy-girth=272497 last: m=126 classes=14 cclen=192 t=11338s
[15:56:52] it=380986 colorings=210200 lazy-girth=272606 last: m=126 classes=14 cclen=197 t=11342s
[15:56:56] it=381235 colorings=210400 lazy-girth=272668 last: m=126 classes=14 cclen=195 t=11346s
[15:57:00] it=381502 colorings=210600 lazy-girth=272741 last: m=126 classes=14 cclen=196 t=11350s
[15:57:02] it=381735 colorings=210800 lazy-girth=272778 last: m=135 classes=15 cclen=191 t=11353s
[15:57:07] it=381989 colorings=211000 lazy-girth=272836 last: m=126 classes=14 cclen=199 t=11357s
[15:57:12] it=382231 colorings=211200 lazy-girth=272884 last: m=126 classes=14 cclen=195 t=11363s
[15:57:19] it=382463 colorings=211400 lazy-girth=272922 last: m=135 classes=15 cclen=198 t=11369s
[15:57:29] it=382707 colorings=211600 lazy-girth=272970 last: m=135 classes=15 cclen=199 t=11379s
[15:57:39] it=383260 colorings=211800 lazy-girth=274068 last: m=126 classes=14 cclen=190 t=11389s
[15:57:45] it=383980 colorings=212000 lazy-girth=275344 last: m=126 classes=14 cclen=197 t=11395s
[15:57:58] it=384546 colorings=212200 lazy-girth=276072 last: m=135 classes=15 cclen=178 t=11408s
[15:58:03] it=384995 colorings=212400 lazy-girth=276493 last: m=126 classes=14 cclen=199 t=11413s
[15:58:16] it=385712 colorings=212600 lazy-girth=277743 last: m=135 classes=15 cclen=199 t=11426s
[15:58:21] it=386193 colorings=212800 lazy-girth=278510 last: m=126 classes=14 cclen=196 t=11431s
[15:58:29] it=386745 colorings=213000 lazy-girth=279414 last: m=135 classes=15 cclen=191 t=11439s
[15:58:37] it=387222 colorings=213200 lazy-girth=280285 last: m=135 classes=15 cclen=174 t=11447s
[15:58:41] it=387640 colorings=213400 lazy-girth=280641 last: m=135 classes=15 cclen=183 t=11451s
[15:58:46] it=388087 colorings=213600 lazy-girth=281114 last: m=135 classes=15 cclen=195 t=11456s
[15:58:50] it=388567 colorings=213800 lazy-girth=281621 last: m=135 classes=15 cclen=193 t=11460s
[16:03:07] it=389050 colorings=214000 lazy-girth=282109 last: m=126 classes=14 cclen=192 t=11717s
[16:03:11] it=389531 colorings=214200 lazy-girth=282657 last: m=135 classes=15 cclen=91 t=11722s
[16:03:17] it=389968 colorings=214400 lazy-girth=283046 last: m=135 classes=15 cclen=199 t=11727s
[16:03:22] it=390416 colorings=214600 lazy-girth=283454 last: m=126 classes=14 cclen=184 t=11732s
[16:03:26] it=390880 colorings=214800 lazy-girth=283850 last: m=135 classes=15 cclen=185 t=11736s
[16:03:31] it=391428 colorings=215000 lazy-girth=284359 last: m=126 classes=14 cclen=199 t=11741s
[16:03:37] it=391816 colorings=215200 lazy-girth=284722 last: m=135 classes=15 cclen=195 t=11747s
[16:03:44] it=392283 colorings=215400 lazy-girth=285169 last: m=135 classes=15 cclen=195 t=11754s
[16:03:50] it=392657 colorings=215600 lazy-girth=285476 last: m=126 classes=14 cclen=197 t=11760s
[16:03:51] it=392904 colorings=215800 lazy-girth=285536 last: m=135 classes=15 cclen=201 t=11761s
[16:03:52] it=393150 colorings=216000 lazy-girth=285592 last: m=126 classes=14 cclen=192 t=11762s
[16:03:54] it=393414 colorings=216200 lazy-girth=285687 last: m=135 classes=15 cclen=195 t=11764s
[16:03:57] it=393762 colorings=216400 lazy-girth=285952 last: m=126 classes=14 cclen=198 t=11767s
[16:04:00] it=394096 colorings=216600 lazy-girth=286152 last: m=135 classes=15 cclen=197 t=11770s
[16:04:04] it=394568 colorings=216800 lazy-girth=286578 last: m=135 classes=15 cclen=199 t=11774s
[16:04:07] it=394893 colorings=217000 lazy-girth=286740 last: m=135 classes=15 cclen=184 t=11777s
[16:04:10] it=395287 colorings=217200 lazy-girth=287027 last: m=126 classes=14 cclen=191 t=11780s
[16:04:17] it=395704 colorings=217400 lazy-girth=287365 last: m=135 classes=15 cclen=180 t=11787s
[16:04:19] it=396003 colorings=217600 lazy-girth=287505 last: m=126 classes=14 cclen=199 t=11789s
[16:04:23] it=396349 colorings=217800 lazy-girth=287706 last: m=135 classes=15 cclen=184 t=11793s
[16:04:26] it=396654 colorings=218000 lazy-girth=287852 last: m=126 classes=14 cclen=190 t=11796s
[16:04:31] it=397160 colorings=218200 lazy-girth=288360 last: m=126 classes=14 cclen=201 t=11801s
[16:04:34] it=397515 colorings=218400 lazy-girth=288581 last: m=126 classes=14 cclen=193 t=11805s
[16:04:40] it=397950 colorings=218600 lazy-girth=288959 last: m=135 classes=15 cclen=189 t=11810s
[16:04:43] it=398321 colorings=218800 lazy-girth=289199 last: m=126 classes=14 cclen=196 t=11813s
[16:04:47] it=398694 colorings=219000 lazy-girth=289423 last: m=135 classes=15 cclen=196 t=11817s
[16:04:51] it=399142 colorings=219200 lazy-girth=289795 last: m=144 classes=16 cclen=188 t=11821s
[16:04:56] it=399613 colorings=219400 lazy-girth=290181 last: m=126 classes=14 cclen=195 t=11826s
[16:05:03] it=400072 colorings=219600 lazy-girth=290566 last: m=126 classes=14 cclen=195 t=11833s
[16:05:07] it=400444 colorings=219800 lazy-girth=290808 last: m=135 classes=15 cclen=199 t=11837s
[16:05:16] it=400798 colorings=220000 lazy-girth=291003 last: m=126 classes=14 cclen=196 t=11846s
[16:05:22] it=401180 colorings=220200 lazy-girth=291299 last: m=135 classes=15 cclen=201 t=11852s
[16:05:25] it=401575 colorings=220400 lazy-girth=291636 last: m=126 classes=14 cclen=186 t=11855s
[16:05:27] it=401925 colorings=220600 lazy-girth=291889 last: m=126 classes=14 cclen=192 t=11857s
[16:05:30] it=402238 colorings=220800 lazy-girth=292028 last: m=135 classes=15 cclen=193 t=11860s
[16:05:34] it=402639 colorings=221000 lazy-girth=292335 last: m=126 classes=14 cclen=201 t=11864s
[16:05:39] it=403165 colorings=221200 lazy-girth=292830 last: m=126 classes=14 cclen=194 t=11869s
[16:05:43] it=403543 colorings=221400 lazy-girth=293101 last: m=126 classes=14 cclen=197 t=11873s
[16:05:46] it=403908 colorings=221600 lazy-girth=293345 last: m=135 classes=15 cclen=196 t=11876s
[16:05:51] it=404273 colorings=221800 lazy-girth=293571 last: m=135 classes=15 cclen=180 t=11881s
[16:05:57] it=404687 colorings=222000 lazy-girth=293864 last: m=135 classes=15 cclen=187 t=11887s
[16:06:07] it=405112 colorings=222200 lazy-girth=294180 last: m=126 classes=14 cclen=191 t=11897s
[16:06:11] it=405517 colorings=222400 lazy-girth=294416 last: m=135 classes=15 cclen=201 t=11901s
[16:06:14] it=405885 colorings=222600 lazy-girth=294619 last: m=126 classes=14 cclen=199 t=11904s
[16:06:17] it=406290 colorings=222800 lazy-girth=294866 last: m=135 classes=15 cclen=177 t=11907s
[16:06:21] it=406667 colorings=223000 lazy-girth=295103 last: m=126 classes=14 cclen=200 t=11911s
[16:06:24] it=407014 colorings=223200 lazy-girth=295292 last: m=126 classes=14 cclen=193 t=11914s
[16:06:30] it=407332 colorings=223400 lazy-girth=295436 last: m=126 classes=14 cclen=193 t=11920s
[16:06:34] it=407686 colorings=223600 lazy-girth=295680 last: m=126 classes=14 cclen=200 t=11924s
[16:06:38] it=408025 colorings=223800 lazy-girth=295861 last: m=135 classes=15 cclen=179 t=11928s
[16:06:43] it=408475 colorings=224000 lazy-girth=296190 last: m=126 classes=14 cclen=198 t=11933s
[16:06:47] it=408822 colorings=224200 lazy-girth=296384 last: m=135 classes=15 cclen=201 t=11937s
[16:06:52] it=409312 colorings=224400 lazy-girth=296776 last: m=126 classes=14 cclen=193 t=11942s
[16:06:56] it=409691 colorings=224600 lazy-girth=296996 last: m=135 classes=15 cclen=195 t=11946s
[16:07:00] it=409978 colorings=224800 lazy-girth=297106 last: m=135 classes=15 cclen=195 t=11950s
[16:07:10] it=410365 colorings=225000 lazy-girth=297344 last: m=135 classes=15 cclen=155 t=11960s
[16:07:17] it=410732 colorings=225200 lazy-girth=297587 last: m=126 classes=14 cclen=198 t=11967s
[16:07:21] it=411035 colorings=225400 lazy-girth=297737 last: m=135 classes=15 cclen=194 t=11971s
[16:07:26] it=411458 colorings=225600 lazy-girth=298068 last: m=135 classes=15 cclen=153 t=11976s
[16:07:28] it=411742 colorings=225800 lazy-girth=298185 last: m=126 classes=14 cclen=168 t=11978s
[16:07:31] it=412038 colorings=226000 lazy-girth=298308 last: m=126 classes=14 cclen=201 t=11981s
[16:07:37] it=412359 colorings=226200 lazy-girth=298464 last: m=126 classes=14 cclen=198 t=11987s
[16:07:41] it=412687 colorings=226400 lazy-girth=298632 last: m=135 classes=15 cclen=198 t=11991s
[16:07:43] it=412957 colorings=226600 lazy-girth=298714 last: m=126 classes=14 cclen=196 t=11993s
[16:07:45] it=413251 colorings=226800 lazy-girth=298835 last: m=135 classes=15 cclen=190 t=11995s
[16:07:48] it=413582 colorings=227000 lazy-girth=299005 last: m=126 classes=14 cclen=199 t=11998s
[16:07:52] it=413893 colorings=227200 lazy-girth=299155 last: m=126 classes=14 cclen=191 t=12002s
[16:07:57] it=414212 colorings=227400 lazy-girth=299310 last: m=126 classes=14 cclen=195 t=12007s
[16:08:04] it=414606 colorings=227600 lazy-girth=299615 last: m=135 classes=15 cclen=192 t=12014s
[16:08:11] it=414967 colorings=227800 lazy-girth=299851 last: m=126 classes=14 cclen=198 t=12021s
[16:08:24] it=415433 colorings=228000 lazy-girth=300210 last: m=126 classes=14 cclen=194 t=12034s
[16:08:34] it=415807 colorings=228200 lazy-girth=300450 last: m=135 classes=15 cclen=202 t=12044s
[16:08:46] it=416126 colorings=228400 lazy-girth=300605 last: m=135 classes=15 cclen=200 t=12056s
[16:08:51] it=416421 colorings=228600 lazy-girth=300723 last: m=135 classes=15 cclen=199 t=12061s
[16:08:57] it=416727 colorings=228800 lazy-girth=300856 last: m=126 classes=14 cclen=198 t=12068s
[16:09:01] it=417021 colorings=229000 lazy-girth=300973 last: m=135 classes=15 cclen=197 t=12071s
[16:09:09] it=417366 colorings=229200 lazy-girth=301170 last: m=135 classes=15 cclen=196 t=12079s
[16:09:13] it=417685 colorings=229400 lazy-girth=301331 last: m=126 classes=14 cclen=199 t=12083s
[16:09:19] it=417996 colorings=229600 lazy-girth=301481 last: m=126 classes=14 cclen=196 t=12089s
[16:09:27] it=418321 colorings=229800 lazy-girth=301655 last: m=135 classes=15 cclen=199 t=12097s
[16:09:31] it=418612 colorings=230000 lazy-girth=301782 last: m=126 classes=14 cclen=201 t=12102s
[16:09:39] it=418881 colorings=230200 lazy-girth=301862 last: m=135 classes=15 cclen=197 t=12109s
[16:09:47] it=419197 colorings=230400 lazy-girth=302019 last: m=135 classes=15 cclen=196 t=12117s
[16:09:54] it=419520 colorings=230600 lazy-girth=302183 last: m=135 classes=15 cclen=142 t=12124s
[16:09:59] it=419835 colorings=230800 lazy-girth=302353 last: m=135 classes=15 cclen=196 t=12130s
[16:10:04] it=420097 colorings=231000 lazy-girth=302427 last: m=126 classes=14 cclen=199 t=12134s
[16:10:07] it=420392 colorings=231200 lazy-girth=302532 last: m=135 classes=15 cclen=199 t=12137s
[16:10:15] it=420714 colorings=231400 lazy-girth=302696 last: m=135 classes=15 cclen=200 t=12145s
[16:10:21] it=421057 colorings=231600 lazy-girth=302890 last: m=126 classes=14 cclen=186 t=12151s
[16:10:26] it=421343 colorings=231800 lazy-girth=303005 last: m=135 classes=15 cclen=133 t=12156s
[16:10:37] it=421726 colorings=232000 lazy-girth=303240 last: m=126 classes=14 cclen=202 t=12167s
[16:10:41] it=422045 colorings=232200 lazy-girth=303391 last: m=135 classes=15 cclen=175 t=12171s
[16:10:47] it=422389 colorings=232400 lazy-girth=303614 last: m=126 classes=14 cclen=199 t=12178s
[16:10:53] it=422727 colorings=232600 lazy-girth=303806 last: m=135 classes=15 cclen=198 t=12183s
[16:11:05] it=423085 colorings=232800 lazy-girth=304009 last: m=135 classes=15 cclen=194 t=12195s
[16:11:12] it=423417 colorings=233000 lazy-girth=304174 last: m=135 classes=15 cclen=182 t=12202s
[16:11:43] it=424077 colorings=233200 lazy-girth=305234 last: m=135 classes=15 cclen=194 t=12234s
[16:12:02] it=424927 colorings=233400 lazy-girth=306396 last: m=135 classes=15 cclen=196 t=12253s
[16:12:08] it=425421 colorings=233600 lazy-girth=306861 last: m=135 classes=15 cclen=194 t=12258s
[16:12:12] it=425826 colorings=233800 lazy-girth=307244 last: m=135 classes=15 cclen=197 t=12262s
[16:12:19] it=426273 colorings=234000 lazy-girth=307634 last: m=135 classes=15 cclen=193 t=12269s
[16:12:30] it=426921 colorings=234200 lazy-girth=308450 last: m=135 classes=15 cclen=179 t=12280s
[16:12:40] it=427388 colorings=234400 lazy-girth=308973 last: m=135 classes=15 cclen=182 t=12290s
[16:12:59] it=428005 colorings=234600 lazy-girth=309738 last: m=126 classes=14 cclen=189 t=12309s
[16:13:09] it=428482 colorings=234800 lazy-girth=310243 last: m=135 classes=15 cclen=195 t=12319s
[16:13:23] it=429028 colorings=235000 lazy-girth=310862 last: m=135 classes=15 cclen=178 t=12333s
[16:13:40] it=429645 colorings=235200 lazy-girth=311587 last: m=135 classes=15 cclen=177 t=12350s
[16:13:45] it=430197 colorings=235400 lazy-girth=312109 last: m=135 classes=15 cclen=196 t=12355s
[16:13:57] it=430821 colorings=235600 lazy-girth=312933 last: m=135 classes=15 cclen=189 t=12367s
[16:14:22] it=431473 colorings=235800 lazy-girth=313795 last: m=135 classes=15 cclen=172 t=12392s
[16:14:46] it=432133 colorings=236000 lazy-girth=314778 last: m=135 classes=15 cclen=184 t=12416s
[16:15:01] it=432697 colorings=236200 lazy-girth=315338 last: m=135 classes=15 cclen=177 t=12431s
[16:15:37] it=433218 colorings=236400 lazy-girth=315916 last: m=135 classes=15 cclen=185 t=12467s
[16:16:12] it=433921 colorings=236600 lazy-girth=316745 last: m=135 classes=15 cclen=197 t=12502s
[16:16:38] it=434582 colorings=236800 lazy-girth=317494 last: m=135 classes=15 cclen=199 t=12528s
[16:17:11] it=435093 colorings=237000 lazy-girth=318075 last: m=135 classes=15 cclen=186 t=12561s
[16:17:19] it=435569 colorings=237200 lazy-girth=318601 last: m=135 classes=15 cclen=199 t=12569s
[16:17:27] it=435990 colorings=237400 lazy-girth=319008 last: m=135 classes=15 cclen=181 t=12577s
[16:17:32] it=436430 colorings=237600 lazy-girth=319457 last: m=135 classes=15 cclen=193 t=12582s
[16:17:40] it=436944 colorings=237800 lazy-girth=319947 last: m=135 classes=15 cclen=188 t=12590s
[16:17:49] it=437437 colorings=238000 lazy-girth=320479 last: m=135 classes=15 cclen=179 t=12599s
[16:17:54] it=437788 colorings=238200 lazy-girth=320716 last: m=135 classes=15 cclen=189 t=12604s
[16:17:59] it=438140 colorings=238400 lazy-girth=320960 last: m=135 classes=15 cclen=194 t=12609s
[16:18:05] it=438555 colorings=238600 lazy-girth=321305 last: m=135 classes=15 cclen=173 t=12615s
[16:18:12] it=438989 colorings=238800 lazy-girth=321655 last: m=135 classes=15 cclen=171 t=12622s
[16:18:20] it=439289 colorings=239000 lazy-girth=321798 last: m=135 classes=15 cclen=199 t=12630s
[16:18:35] it=439805 colorings=239200 lazy-girth=322413 last: m=135 classes=15 cclen=199 t=12645s
[16:18:44] it=440304 colorings=239400 lazy-girth=322898 last: m=135 classes=15 cclen=169 t=12654s
[16:18:52] it=440712 colorings=239600 lazy-girth=323234 last: m=135 classes=15 cclen=188 t=12662s
[16:19:04] it=441233 colorings=239800 lazy-girth=323817 last: m=135 classes=15 cclen=197 t=12674s
[16:19:13] it=441587 colorings=240000 lazy-girth=324044 last: m=135 classes=15 cclen=180 t=12683s
[16:19:34] it=442307 colorings=240200 lazy-girth=325053 last: m=135 classes=15 cclen=196 t=12704s
[16:19:41] it=442693 colorings=240400 lazy-girth=325386 last: m=135 classes=15 cclen=199 t=12711s
[16:19:50] it=443136 colorings=240600 lazy-girth=325850 last: m=135 classes=15 cclen=169 t=12720s
[16:20:00] it=443487 colorings=240800 lazy-girth=326094 last: m=135 classes=15 cclen=192 t=12730s
[16:20:05] it=443847 colorings=241000 lazy-girth=326375 last: m=135 classes=15 cclen=189 t=12735s
[16:20:07] it=444122 colorings=241200 lazy-girth=326486 last: m=135 classes=15 cclen=194 t=12737s
[16:20:10] it=444394 colorings=241400 lazy-girth=326587 last: m=135 classes=15 cclen=191 t=12740s
[16:20:15] it=444689 colorings=241600 lazy-girth=326731 last: m=135 classes=15 cclen=202 t=12745s
[16:20:18] it=444949 colorings=241800 lazy-girth=326815 last: m=135 classes=15 cclen=177 t=12748s
[16:20:23] it=445279 colorings=242000 lazy-girth=327023 last: m=135 classes=15 cclen=197 t=12753s
[16:20:29] it=445591 colorings=242200 lazy-girth=327187 last: m=135 classes=15 cclen=187 t=12759s
[16:20:46] it=445995 colorings=242400 lazy-girth=327526 last: m=135 classes=15 cclen=200 t=12776s
[16:20:57] it=446550 colorings=242600 lazy-girth=328194 last: m=135 classes=15 cclen=198 t=12787s
[16:21:09] it=447044 colorings=242800 lazy-girth=328666 last: m=135 classes=15 cclen=179 t=12799s
[16:21:18] it=447359 colorings=243000 lazy-girth=328873 last: m=135 classes=15 cclen=177 t=12808s
[16:21:25] it=447611 colorings=243200 lazy-girth=328963 last: m=135 classes=15 cclen=180 t=12815s
[16:21:31] it=447994 colorings=243400 lazy-girth=329292 last: m=135 classes=15 cclen=179 t=12821s
[16:21:45] it=448435 colorings=243600 lazy-girth=329711 last: m=135 classes=15 cclen=197 t=12835s
[16:21:49] it=448756 colorings=243800 lazy-girth=329887 last: m=135 classes=15 cclen=186 t=12839s
[16:22:05] it=449174 colorings=244000 lazy-girth=330278 last: m=135 classes=15 cclen=189 t=12855s
[16:22:26] it=449532 colorings=244200 lazy-girth=330531 last: m=135 classes=15 cclen=200 t=12876s
[16:22:38] it=449996 colorings=244400 lazy-girth=331021 last: m=135 classes=15 cclen=191 t=12888s
[16:22:56] it=450359 colorings=244600 lazy-girth=331304 last: m=135 classes=15 cclen=190 t=12906s
[16:23:26] it=451062 colorings=244800 lazy-girth=332361 last: m=135 classes=15 cclen=175 t=12936s
[16:23:55] it=451685 colorings=245000 lazy-girth=333271 last: m=135 classes=15 cclen=198 t=12965s
[16:24:01] it=452153 colorings=245200 lazy-girth=333807 last: m=126 classes=14 cclen=194 t=12971s
[16:24:08] it=452602 colorings=245400 lazy-girth=334402 last: m=144 classes=16 cclen=197 t=12978s
[16:24:12] it=452940 colorings=245600 lazy-girth=334645 last: m=144 classes=16 cclen=174 t=12982s
[16:24:22] it=453403 colorings=245800 lazy-girth=335134 last: m=135 classes=15 cclen=193 t=12992s
[16:27:08] it=453758 colorings=246000 lazy-girth=335380 last: m=135 classes=15 cclen=196 t=13159s
[16:27:19] it=454102 colorings=246200 lazy-girth=335585 last: m=135 classes=15 cclen=183 t=13169s
[16:27:30] it=454566 colorings=246400 lazy-girth=336082 last: m=135 classes=15 cclen=195 t=13181s
[16:27:40] it=454968 colorings=246600 lazy-girth=336389 last: m=135 classes=15 cclen=198 t=13190s
[16:27:57] it=455413 colorings=246800 lazy-girth=336909 last: m=144 classes=16 cclen=170 t=13207s
[16:28:03] it=456097 colorings=247000 lazy-girth=338306 last: m=135 classes=15 cclen=200 t=13213s
[16:28:06] it=456477 colorings=247200 lazy-girth=338690 last: m=135 classes=15 cclen=191 t=13216s
[16:28:11] it=456916 colorings=247400 lazy-girth=339130 last: m=135 classes=15 cclen=195 t=13221s
[16:28:16] it=457294 colorings=247600 lazy-girth=339457 last: m=126 classes=14 cclen=197 t=13226s
[16:28:23] it=457805 colorings=247800 lazy-girth=340110 last: m=135 classes=15 cclen=196 t=13233s
[16:28:30] it=458284 colorings=248000 lazy-girth=340633 last: m=126 classes=14 cclen=203 t=13240s
[16:28:36] it=458848 colorings=248200 lazy-girth=341294 last: m=135 classes=15 cclen=196 t=13246s
[16:28:39] it=459197 colorings=248400 lazy-girth=341567 last: m=135 classes=15 cclen=193 t=13249s
[16:28:42] it=459499 colorings=248600 lazy-girth=341715 last: m=135 classes=15 cclen=182 t=13253s
[16:28:46] it=459814 colorings=248800 lazy-girth=341910 last: m=135 classes=15 cclen=199 t=13256s
[16:28:51] it=460356 colorings=249000 lazy-girth=342560 last: m=135 classes=15 cclen=179 t=13262s
[16:28:56] it=460773 colorings=249200 lazy-girth=342983 last: m=135 classes=15 cclen=176 t=13266s
[16:29:01] it=461211 colorings=249400 lazy-girth=343401 last: m=126 classes=14 cclen=193 t=13271s
[16:29:06] it=461590 colorings=249600 lazy-girth=343707 last: m=135 classes=15 cclen=127 t=13276s
[16:29:12] it=462027 colorings=249800 lazy-girth=344099 last: m=135 classes=15 cclen=200 t=13282s
[16:29:17] it=462381 colorings=250000 lazy-girth=344338 last: m=135 classes=15 cclen=189 t=13287s
[16:29:25] it=462904 colorings=250200 lazy-girth=344961 last: m=126 classes=14 cclen=201 t=13295s
[16:29:38] it=463708 colorings=250400 lazy-girth=346192 last: m=135 classes=15 cclen=188 t=13308s
[16:29:49] it=464335 colorings=250600 lazy-girth=346897 last: m=126 classes=14 cclen=193 t=13319s
[16:30:06] it=465105 colorings=250800 lazy-girth=348273 last: m=135 classes=15 cclen=182 t=13336s
[16:30:13] it=465543 colorings=251000 lazy-girth=348692 last: m=135 classes=15 cclen=199 t=13343s
[16:30:22] it=466059 colorings=251200 lazy-girth=349244 last: m=126 classes=14 cclen=198 t=13352s
[16:30:29] it=466447 colorings=251400 lazy-girth=349548 last: m=135 classes=15 cclen=196 t=13359s
[16:30:36] it=466812 colorings=251600 lazy-girth=349819 last: m=135 classes=15 cclen=171 t=13366s
[16:30:42] it=467106 colorings=251800 lazy-girth=349973 last: m=135 classes=15 cclen=176 t=13372s
[16:30:50] it=467520 colorings=252000 lazy-girth=350397 last: m=135 classes=15 cclen=197 t=13380s
[16:31:03] it=468023 colorings=252200 lazy-girth=350921 last: m=135 classes=15 cclen=194 t=13393s
[16:31:15] it=468480 colorings=252400 lazy-girth=351353 last: m=135 classes=15 cclen=195 t=13405s
[16:31:23] it=468952 colorings=252600 lazy-girth=351800 last: m=135 classes=15 cclen=183 t=13413s
[16:31:28] it=469295 colorings=252800 lazy-girth=352013 last: m=135 classes=15 cclen=187 t=13418s
[16:31:34] it=469691 colorings=253000 lazy-girth=352321 last: m=126 classes=14 cclen=200 t=13425s
[16:31:38] it=470006 colorings=253200 lazy-girth=352485 last: m=135 classes=15 cclen=166 t=13429s
[16:31:44] it=470379 colorings=253400 lazy-girth=352745 last: m=135 classes=15 cclen=192 t=13434s
[16:31:52] it=470733 colorings=253600 lazy-girth=352974 last: m=126 classes=14 cclen=181 t=13442s
[16:32:01] it=471170 colorings=253800 lazy-girth=353359 last: m=135 classes=15 cclen=190 t=13451s
[16:32:13] it=471585 colorings=254000 lazy-girth=353741 last: m=135 classes=15 cclen=190 t=13463s
[16:32:32] it=472078 colorings=254200 lazy-girth=354248 last: m=126 classes=14 cclen=187 t=13482s
[16:32:51] it=472677 colorings=254400 lazy-girth=354897 last: m=135 classes=15 cclen=197 t=13501s
[16:33:09] it=473198 colorings=254600 lazy-girth=355406 last: m=126 classes=14 cclen=198 t=13519s
[16:33:20] it=473576 colorings=254800 lazy-girth=355666 last: m=135 classes=15 cclen=200 t=13530s
[16:33:24] it=473886 colorings=255000 lazy-girth=355817 last: m=126 classes=14 cclen=201 t=13534s
[16:33:36] it=474313 colorings=255200 lazy-girth=356166 last: m=135 classes=15 cclen=184 t=13546s
[16:33:54] it=474739 colorings=255400 lazy-girth=356496 last: m=135 classes=15 cclen=198 t=13564s
[16:34:00] it=475068 colorings=255600 lazy-girth=356646 last: m=126 classes=14 cclen=189 t=13570s
[16:34:06] it=475396 colorings=255800 lazy-girth=356854 last: m=135 classes=15 cclen=187 t=13576s
[16:34:12] it=475688 colorings=256000 lazy-girth=356975 last: m=135 classes=15 cclen=173 t=13582s
[16:34:21] it=476042 colorings=256200 lazy-girth=357178 last: m=135 classes=15 cclen=196 t=13591s
[16:34:32] it=476416 colorings=256400 lazy-girth=357422 last: m=135 classes=15 cclen=193 t=13602s
[16:34:44] it=476874 colorings=256600 lazy-girth=357795 last: m=126 classes=14 cclen=195 t=13615s
[16:35:00] it=477284 colorings=256800 lazy-girth=358085 last: m=135 classes=15 cclen=196 t=13631s
[16:35:07] it=477618 colorings=257000 lazy-girth=358247 last: m=135 classes=15 cclen=186 t=13637s
[16:35:14] it=477957 colorings=257200 lazy-girth=358424 last: m=135 classes=15 cclen=195 t=13644s
[16:35:27] it=478477 colorings=257400 lazy-girth=359243 last: m=135 classes=15 cclen=198 t=13657s
[16:35:33] it=478935 colorings=257600 lazy-girth=359814 last: m=135 classes=15 cclen=194 t=13663s
[16:35:38] it=479326 colorings=257800 lazy-girth=360173 last: m=135 classes=15 cclen=200 t=13668s
[16:35:43] it=479734 colorings=258000 lazy-girth=360605 last: m=135 classes=15 cclen=194 t=13673s
[16:35:47] it=480121 colorings=258200 lazy-girth=360908 last: m=126 classes=14 cclen=196 t=13677s
[16:35:50] it=480504 colorings=258400 lazy-girth=361205 last: m=126 classes=14 cclen=186 t=13680s
[16:35:54] it=480855 colorings=258600 lazy-girth=361418 last: m=135 classes=15 cclen=197 t=13684s
[16:35:59] it=481265 colorings=258800 lazy-girth=361814 last: m=126 classes=14 cclen=193 t=13689s
[16:36:04] it=481627 colorings=259000 lazy-girth=362056 last: m=135 classes=15 cclen=178 t=13694s
[16:36:10] it=482068 colorings=259200 lazy-girth=362458 last: m=135 classes=15 cclen=192 t=13700s
[16:36:14] it=482382 colorings=259400 lazy-girth=362609 last: m=135 classes=15 cclen=196 t=13704s
[16:36:20] it=482778 colorings=259600 lazy-girth=362891 last: m=135 classes=15 cclen=188 t=13710s
[16:36:29] it=483083 colorings=259800 lazy-girth=363017 last: m=135 classes=15 cclen=180 t=13720s
[16:36:35] it=483369 colorings=260000 lazy-girth=363133 last: m=135 classes=15 cclen=191 t=13725s
[16:36:39] it=483696 colorings=260200 lazy-girth=363320 last: m=135 classes=15 cclen=168 t=13729s
[16:36:44] it=484061 colorings=260400 lazy-girth=363586 last: m=135 classes=15 cclen=194 t=13734s
[16:36:48] it=484389 colorings=260600 lazy-girth=363759 last: m=135 classes=15 cclen=183 t=13738s
[16:36:51] it=484656 colorings=260800 lazy-girth=363852 last: m=135 classes=15 cclen=185 t=13741s
[16:36:56] it=485046 colorings=261000 lazy-girth=364164 last: m=135 classes=15 cclen=200 t=13746s
[16:36:59] it=485401 colorings=261200 lazy-girth=364394 last: m=135 classes=15 cclen=200 t=13749s
[16:37:03] it=485762 colorings=261400 lazy-girth=364622 last: m=135 classes=15 cclen=200 t=13754s
[16:37:09] it=486102 colorings=261600 lazy-girth=364840 last: m=135 classes=15 cclen=194 t=13759s
[16:37:16] it=486551 colorings=261800 lazy-girth=365240 last: m=126 classes=14 cclen=198 t=13766s
[16:37:21] it=486908 colorings=262000 lazy-girth=365473 last: m=135 classes=15 cclen=198 t=13771s
[16:37:27] it=487245 colorings=262200 lazy-girth=365695 last: m=126 classes=14 cclen=199 t=13777s
[16:37:31] it=487564 colorings=262400 lazy-girth=365843 last: m=126 classes=14 cclen=193 t=13781s
[16:37:36] it=487867 colorings=262600 lazy-girth=365984 last: m=135 classes=15 cclen=198 t=13786s
[16:37:42] it=488185 colorings=262800 lazy-girth=366151 last: m=135 classes=15 cclen=184 t=13792s
[16:37:50] it=488492 colorings=263000 lazy-girth=366316 last: m=135 classes=15 cclen=185 t=13800s
[16:37:54] it=488766 colorings=263200 lazy-girth=366411 last: m=126 classes=14 cclen=179 t=13804s
[16:37:58] it=489066 colorings=263400 lazy-girth=366541 last: m=126 classes=14 cclen=197 t=13808s
[16:38:02] it=489328 colorings=263600 lazy-girth=366628 last: m=135 classes=15 cclen=185 t=13813s
[16:38:09] it=489710 colorings=263800 lazy-girth=367021 last: m=126 classes=14 cclen=196 t=13819s
[16:38:14] it=490211 colorings=264000 lazy-girth=367652 last: m=126 classes=14 cclen=194 t=13824s
[16:38:19] it=490676 colorings=264200 lazy-girth=368155 last: m=126 classes=14 cclen=197 t=13829s
[16:38:25] it=491212 colorings=264400 lazy-girth=368790 last: m=126 classes=14 cclen=190 t=13835s
[16:38:29] it=491626 colorings=264600 lazy-girth=369148 last: m=135 classes=15 cclen=200 t=13839s
[16:38:34] it=492021 colorings=264800 lazy-girth=369486 last: m=126 classes=14 cclen=198 t=13844s
[16:38:37] it=492369 colorings=265000 lazy-girth=369711 last: m=135 classes=15 cclen=161 t=13847s
[16:38:42] it=492785 colorings=265200 lazy-girth=370075 last: m=135 classes=15 cclen=186 t=13852s
[16:38:45] it=493108 colorings=265400 lazy-girth=370243 last: m=135 classes=15 cclen=179 t=13855s
[16:38:50] it=493549 colorings=265600 lazy-girth=370702 last: m=135 classes=15 cclen=188 t=13860s
[16:38:55] it=493942 colorings=265800 lazy-girth=371039 last: m=135 classes=15 cclen=190 t=13865s
[16:38:59] it=494325 colorings=266000 lazy-girth=371326 last: m=126 classes=14 cclen=192 t=13869s
[16:39:05] it=494754 colorings=266200 lazy-girth=371773 last: m=135 classes=15 cclen=170 t=13875s
[16:39:09] it=495106 colorings=266400 lazy-girth=372011 last: m=135 classes=15 cclen=194 t=13879s
[16:39:13] it=495431 colorings=266600 lazy-girth=372230 last: m=135 classes=15 cclen=179 t=13883s
[16:39:20] it=495805 colorings=266800 lazy-girth=372534 last: m=135 classes=15 cclen=194 t=13890s
[16:39:26] it=496166 colorings=267000 lazy-girth=372790 last: m=135 classes=15 cclen=195 t=13896s
[16:39:31] it=496584 colorings=267200 lazy-girth=373143 last: m=135 classes=15 cclen=196 t=13901s
[16:39:37] it=496958 colorings=267400 lazy-girth=373402 last: m=135 classes=15 cclen=200 t=13908s
[16:39:48] it=497385 colorings=267600 lazy-girth=373763 last: m=135 classes=15 cclen=199 t=13918s
[16:39:56] it=497791 colorings=267800 lazy-girth=374070 last: m=135 classes=15 cclen=187 t=13926s
[16:40:01] it=498121 colorings=268000 lazy-girth=374285 last: m=135 classes=15 cclen=197 t=13931s
[16:40:13] it=498560 colorings=268200 lazy-girth=374727 last: m=126 classes=14 cclen=196 t=13943s
[16:40:26] it=498906 colorings=268400 lazy-girth=374942 last: m=135 classes=15 cclen=193 t=13956s
[16:40:33] it=499232 colorings=268600 lazy-girth=375122 last: m=135 classes=15 cclen=195 t=13963s
[16:40:38] it=499547 colorings=268800 lazy-girth=375283 last: m=126 classes=14 cclen=196 t=13968s
[16:40:42] it=499873 colorings=269000 lazy-girth=375452 last: m=126 classes=14 cclen=193 t=13973s
[16:40:50] it=500333 colorings=269200 lazy-girth=375958 last: m=135 classes=15 cclen=186 t=13980s
[16:40:59] it=500803 colorings=269400 lazy-girth=376430 last: m=126 classes=14 cclen=192 t=13989s
[16:41:04] it=501171 colorings=269600 lazy-girth=376696 last: m=135 classes=15 cclen=182 t=13994s
[16:41:11] it=501549 colorings=269800 lazy-girth=376965 last: m=126 classes=14 cclen=197 t=14001s
[16:41:18] it=501893 colorings=270000 lazy-girth=377158 last: m=135 classes=15 cclen=198 t=14008s
[16:41:27] it=502291 colorings=270200 lazy-girth=377460 last: m=135 classes=15 cclen=199 t=14018s
[16:41:34] it=502604 colorings=270400 lazy-girth=377613 last: m=135 classes=15 cclen=191 t=14024s
[16:41:44] it=503132 colorings=270600 lazy-girth=378346 last: m=135 classes=15 cclen=198 t=14034s
[16:41:51] it=503560 colorings=270800 lazy-girth=378770 last: m=135 classes=15 cclen=199 t=14041s
[16:41:58] it=504027 colorings=271000 lazy-girth=379255 last: m=126 classes=14 cclen=189 t=14048s
[16:42:03] it=504354 colorings=271200 lazy-girth=379438 last: m=135 classes=15 cclen=198 t=14054s
[16:42:09] it=504736 colorings=271400 lazy-girth=379734 last: m=126 classes=14 cclen=202 t=14059s
[16:42:14] it=505114 colorings=271600 lazy-girth=379981 last: m=135 classes=15 cclen=199 t=14064s
[16:42:19] it=505475 colorings=271800 lazy-girth=380205 last: m=126 classes=14 cclen=187 t=14069s
[16:42:21] it=505785 colorings=272000 lazy-girth=380351 last: m=135 classes=15 cclen=192 t=14071s
[16:42:35] it=506189 colorings=272200 lazy-girth=380684 last: m=126 classes=14 cclen=201 t=14085s
[16:42:39] it=506493 colorings=272400 lazy-girth=380832 last: m=135 classes=15 cclen=176 t=14090s
[16:42:45] it=506805 colorings=272600 lazy-girth=380985 last: m=135 classes=15 cclen=187 t=14095s
[16:42:50] it=507167 colorings=272800 lazy-girth=381228 last: m=135 classes=15 cclen=177 t=14100s
[16:42:59] it=507588 colorings=273000 lazy-girth=381551 last: m=135 classes=15 cclen=199 t=14109s
[16:43:05] it=507952 colorings=273200 lazy-girth=381788 last: m=126 classes=14 cclen=194 t=14115s
[16:43:08] it=508265 colorings=273400 lazy-girth=381940 last: m=135 classes=15 cclen=198 t=14118s
[16:43:13] it=508610 colorings=273600 lazy-girth=382153 last: m=135 classes=15 cclen=179 t=14123s
[16:43:18] it=508955 colorings=273800 lazy-girth=382358 last: m=135 classes=15 cclen=133 t=14128s
[16:43:26] it=509328 colorings=274000 lazy-girth=382620 last: m=135 classes=15 cclen=194 t=14136s
[16:43:31] it=509668 colorings=274200 lazy-girth=382826 last: m=135 classes=15 cclen=200 t=14141s
[16:43:36] it=509971 colorings=274400 lazy-girth=382990 last: m=126 classes=14 cclen=193 t=14146s
[16:43:42] it=510283 colorings=274600 lazy-girth=383158 last: m=135 classes=15 cclen=197 t=14153s
[16:43:47] it=510567 colorings=274800 lazy-girth=383271 last: m=135 classes=15 cclen=194 t=14157s
[16:43:51] it=510855 colorings=275000 lazy-girth=383390 last: m=135 classes=15 cclen=197 t=14161s
[16:43:58] it=511171 colorings=275200 lazy-girth=383543 last: m=135 classes=15 cclen=197 t=14168s
[16:44:03] it=511652 colorings=275400 lazy-girth=384081 last: m=126 classes=14 cclen=199 t=14173s
[16:44:07] it=512036 colorings=275600 lazy-girth=384363 last: m=126 classes=14 cclen=197 t=14177s
[16:44:13] it=512486 colorings=275800 lazy-girth=384824 last: m=135 classes=15 cclen=176 t=14183s
[16:44:15] it=512825 colorings=276000 lazy-girth=385022 last: m=135 classes=15 cclen=195 t=14186s
[16:44:19] it=513183 colorings=276200 lazy-girth=385263 last: m=126 classes=14 cclen=195 t=14189s
[16:44:25] it=513646 colorings=276400 lazy-girth=385756 last: m=135 classes=15 cclen=190 t=14195s
[16:44:31] it=514097 colorings=276600 lazy-girth=386226 last: m=135 classes=15 cclen=173 t=14202s
[16:44:38] it=514569 colorings=276800 lazy-girth=386705 last: m=135 classes=15 cclen=192 t=14209s
[16:44:44] it=514939 colorings=277000 lazy-girth=386965 last: m=135 classes=15 cclen=198 t=14214s
[16:44:49] it=515262 colorings=277200 lazy-girth=387161 last: m=135 classes=15 cclen=194 t=14219s
[16:44:58] it=515685 colorings=277400 lazy-girth=387562 last: m=135 classes=15 cclen=174 t=14228s
[16:45:09] it=516121 colorings=277600 lazy-girth=387952 last: m=135 classes=15 cclen=195 t=14240s
[16:45:14] it=516464 colorings=277800 lazy-girth=388159 last: m=135 classes=15 cclen=188 t=14244s
[16:45:24] it=516851 colorings=278000 lazy-girth=388454 last: m=135 classes=15 cclen=198 t=14254s
[16:45:34] it=517238 colorings=278200 lazy-girth=388728 last: m=135 classes=15 cclen=196 t=14264s
[16:45:40] it=517574 colorings=278400 lazy-girth=388915 last: m=135 classes=15 cclen=197 t=14270s
[16:45:57] it=517919 colorings=278600 lazy-girth=389133 last: m=126 classes=14 cclen=195 t=14288s
[16:46:01] it=518205 colorings=278800 lazy-girth=389252 last: m=126 classes=14 cclen=203 t=14291s
[16:46:10] it=518615 colorings=279000 lazy-girth=389585 last: m=135 classes=15 cclen=199 t=14300s
[16:46:16] it=518954 colorings=279200 lazy-girth=389777 last: m=135 classes=15 cclen=201 t=14306s
[16:46:24] it=519272 colorings=279400 lazy-girth=389940 last: m=126 classes=14 cclen=186 t=14314s
[16:46:32] it=519572 colorings=279600 lazy-girth=390077 last: m=135 classes=15 cclen=173 t=14322s
[16:46:41] it=519876 colorings=279800 lazy-girth=390235 last: m=135 classes=15 cclen=197 t=14331s
[16:46:46] it=520154 colorings=280000 lazy-girth=390334 last: m=135 classes=15 cclen=191 t=14336s
[16:46:58] it=520501 colorings=280200 lazy-girth=390535 last: m=135 classes=15 cclen=199 t=14348s
[16:47:18] it=520892 colorings=280400 lazy-girth=390835 last: m=135 classes=15 cclen=199 t=14368s
[16:47:39] it=521539 colorings=280600 lazy-girth=391763 last: m=135 classes=15 cclen=184 t=14389s
[16:47:51] it=521990 colorings=280800 lazy-girth=392184 last: m=135 classes=15 cclen=185 t=14401s
[16:47:56] it=522326 colorings=281000 lazy-girth=392371 last: m=126 classes=14 cclen=202 t=14406s
[16:48:03] it=522711 colorings=281200 lazy-girth=392675 last: m=135 classes=15 cclen=201 t=14413s
[16:48:11] it=523089 colorings=281400 lazy-girth=392990 last: m=135 classes=15 cclen=192 t=14421s
[16:48:17] it=523434 colorings=281600 lazy-girth=393183 last: m=135 classes=15 cclen=195 t=14427s
[16:48:31] it=523865 colorings=281800 lazy-girth=393568 last: m=126 classes=14 cclen=196 t=14441s
[16:48:38] it=524237 colorings=282000 lazy-girth=393838 last: m=135 classes=15 cclen=184 t=14448s
[16:48:48] it=524619 colorings=282200 lazy-girth=394127 last: m=135 classes=15 cclen=196 t=14458s
[16:48:57] it=525006 colorings=282400 lazy-girth=394410 last: m=135 classes=15 cclen=177 t=14467s
[16:49:05] it=525370 colorings=282600 lazy-girth=394657 last: m=135 classes=15 cclen=192 t=14475s
[16:49:22] it=525715 colorings=282800 lazy-girth=394894 last: m=135 classes=15 cclen=198 t=14492s
[16:49:31] it=526016 colorings=283000 lazy-girth=395044 last: m=135 classes=15 cclen=161 t=14501s
[16:49:42] it=526395 colorings=283200 lazy-girth=395344 last: m=135 classes=15 cclen=196 t=14512s
[16:49:50] it=526785 colorings=283400 lazy-girth=395655 last: m=135 classes=15 cclen=192 t=14520s
[16:49:57] it=527117 colorings=283600 lazy-girth=395858 last: m=135 classes=15 cclen=182 t=14527s
[16:50:07] it=527490 colorings=283800 lazy-girth=396118 last: m=135 classes=15 cclen=185 t=14537s
[16:50:14] it=527827 colorings=284000 lazy-girth=396326 last: m=126 classes=14 cclen=194 t=14544s
[16:50:19] it=528127 colorings=284200 lazy-girth=396458 last: m=126 classes=14 cclen=198 t=14549s
[16:50:24] it=528423 colorings=284400 lazy-girth=396576 last: m=135 classes=15 cclen=186 t=14554s
[16:50:39] it=528859 colorings=284600 lazy-girth=396933 last: m=135 classes=15 cclen=196 t=14569s
[16:50:46] it=529213 colorings=284800 lazy-girth=397168 last: m=135 classes=15 cclen=196 t=14576s
[16:50:52] it=529548 colorings=285000 lazy-girth=397355 last: m=126 classes=14 cclen=197 t=14582s
[16:50:58] it=529865 colorings=285200 lazy-girth=397524 last: m=135 classes=15 cclen=198 t=14588s
[16:51:05] it=530173 colorings=285400 lazy-girth=397668 last: m=135 classes=15 cclen=176 t=14595s
[16:51:12] it=530508 colorings=285600 lazy-girth=397857 last: m=126 classes=14 cclen=196 t=14602s
[16:51:20] it=530860 colorings=285800 lazy-girth=398075 last: m=126 classes=14 cclen=198 t=14610s
[16:51:27] it=531215 colorings=286000 lazy-girth=398291 last: m=135 classes=15 cclen=160 t=14617s
[16:51:31] it=531513 colorings=286200 lazy-girth=398422 last: m=135 classes=15 cclen=153 t=14621s
[16:51:35] it=531787 colorings=286400 lazy-girth=398513 last: m=135 classes=15 cclen=194 t=14625s
[16:51:39] it=532088 colorings=286600 lazy-girth=398637 last: m=135 classes=15 cclen=199 t=14629s
[16:51:43] it=532386 colorings=286800 lazy-girth=398764 last: m=126 classes=14 cclen=196 t=14633s
[16:51:47] it=532685 colorings=287000 lazy-girth=398896 last: m=126 classes=14 cclen=197 t=14637s
[16:51:51] it=532987 colorings=287200 lazy-girth=399030 last: m=126 classes=14 cclen=200 t=14641s
[16:51:57] it=533333 colorings=287400 lazy-girth=399211 last: m=126 classes=14 cclen=199 t=14647s
[16:52:02] it=533675 colorings=287600 lazy-girth=399410 last: m=126 classes=14 cclen=202 t=14652s
[16:52:07] it=533993 colorings=287800 lazy-girth=399564 last: m=135 classes=15 cclen=197 t=14657s
[16:52:13] it=534377 colorings=288000 lazy-girth=399805 last: m=135 classes=15 cclen=186 t=14663s
[16:52:16] it=534650 colorings=288200 lazy-girth=399900 last: m=135 classes=15 cclen=200 t=14666s
[16:52:19] it=534914 colorings=288400 lazy-girth=399984 last: m=135 classes=15 cclen=195 t=14669s
[16:52:25] it=535246 colorings=288600 lazy-girth=400148 last: m=126 classes=14 cclen=199 t=14675s
[16:52:30] it=535557 colorings=288800 lazy-girth=400301 last: m=135 classes=15 cclen=193 t=14680s
[16:52:37] it=535861 colorings=289000 lazy-girth=400430 last: m=135 classes=15 cclen=191 t=14687s
[16:52:42] it=536156 colorings=289200 lazy-girth=400547 last: m=126 classes=14 cclen=182 t=14692s
[16:52:50] it=536479 colorings=289400 lazy-girth=400704 last: m=126 classes=14 cclen=191 t=14700s
[16:52:55] it=536800 colorings=289600 lazy-girth=400867 last: m=126 classes=14 cclen=199 t=14706s
[16:53:01] it=537109 colorings=289800 lazy-girth=401005 last: m=126 classes=14 cclen=195 t=14711s
[16:53:07] it=537412 colorings=290000 lazy-girth=401124 last: m=126 classes=14 cclen=200 t=14717s
[16:53:12] it=537672 colorings=290200 lazy-girth=401193 last: m=135 classes=15 cclen=197 t=14722s
[16:53:18] it=537972 colorings=290400 lazy-girth=401328 last: m=135 classes=15 cclen=181 t=14729s
[16:53:28] it=538262 colorings=290600 lazy-girth=401432 last: m=135 classes=15 cclen=196 t=14738s
[16:53:39] it=538687 colorings=290800 lazy-girth=401805 last: m=144 classes=16 cclen=195 t=14749s
[16:53:46] it=539054 colorings=291000 lazy-girth=402029 last: m=135 classes=15 cclen=178 t=14756s
[16:53:51] it=539413 colorings=291200 lazy-girth=402288 last: m=144 classes=16 cclen=194 t=14761s
[16:53:57] it=539749 colorings=291400 lazy-girth=402498 last: m=135 classes=15 cclen=190 t=14767s
[16:54:05] it=540081 colorings=291600 lazy-girth=402679 last: m=126 classes=14 cclen=201 t=14775s
[16:54:16] it=540475 colorings=291800 lazy-girth=402980 last: m=135 classes=15 cclen=194 t=14786s
[16:54:24] it=540825 colorings=292000 lazy-girth=403206 last: m=135 classes=15 cclen=196 t=14794s
[16:54:31] it=541192 colorings=292200 lazy-girth=403436 last: m=126 classes=14 cclen=195 t=14801s
[16:54:41] it=541570 colorings=292400 lazy-girth=403696 last: m=135 classes=15 cclen=190 t=14811s
[16:54:45] it=541912 colorings=292600 lazy-girth=403891 last: m=135 classes=15 cclen=197 t=14815s
[16:54:53] it=542311 colorings=292800 lazy-girth=404199 last: m=135 classes=15 cclen=188 t=14823s
[16:54:59] it=542622 colorings=293000 lazy-girth=404354 last: m=126 classes=14 cclen=199 t=14829s
[16:55:03] it=542919 colorings=293200 lazy-girth=404475 last: m=135 classes=15 cclen=175 t=14833s
[16:55:12] it=543241 colorings=293400 lazy-girth=404638 last: m=144 classes=16 cclen=194 t=14842s
[16:55:18] it=543516 colorings=293600 lazy-girth=404735 last: m=135 classes=15 cclen=166 t=14848s
[16:55:27] it=543835 colorings=293800 lazy-girth=404903 last: m=135 classes=15 cclen=138 t=14857s
[16:55:35] it=544175 colorings=294000 lazy-girth=405114 last: m=135 classes=15 cclen=189 t=14865s
[16:55:42] it=544443 colorings=294200 lazy-girth=405201 last: m=135 classes=15 cclen=197 t=14873s
[16:55:49] it=544774 colorings=294400 lazy-girth=405372 last: m=135 classes=15 cclen=182 t=14879s
[16:56:01] it=545104 colorings=294600 lazy-girth=405554 last: m=135 classes=15 cclen=200 t=14891s
[16:56:07] it=545385 colorings=294800 lazy-girth=405664 last: m=135 classes=15 cclen=201 t=14897s
[16:56:18] it=545742 colorings=295000 lazy-girth=405891 last: m=135 classes=15 cclen=186 t=14909s
[16:56:28] it=546113 colorings=295200 lazy-girth=406175 last: m=135 classes=15 cclen=197 t=14918s
[16:59:29] it=546499 colorings=295400 lazy-girth=406493 last: m=135 classes=15 cclen=199 t=15100s
[16:59:41] it=546826 colorings=295600 lazy-girth=406680 last: m=144 classes=16 cclen=185 t=15111s
[16:59:53] it=547134 colorings=295800 lazy-girth=406836 last: m=135 classes=15 cclen=179 t=15123s
[17:00:04] it=547547 colorings=296000 lazy-girth=407189 last: m=135 classes=15 cclen=202 t=15134s
[17:00:18] it=547917 colorings=296200 lazy-girth=407433 last: m=135 classes=15 cclen=185 t=15148s
[17:00:27] it=548235 colorings=296400 lazy-girth=407596 last: m=135 classes=15 cclen=182 t=15157s
[17:00:58] it=548588 colorings=296600 lazy-girth=407809 last: m=135 classes=15 cclen=194 t=15188s
[17:03:37] it=549078 colorings=296800 lazy-girth=408331 last: m=135 classes=15 cclen=198 t=15347s
[17:03:47] it=549381 colorings=297000 lazy-girth=408521 last: m=135 classes=15 cclen=191 t=15357s
[17:03:54] it=549654 colorings=297200 lazy-girth=408647 last: m=135 classes=15 cclen=178 t=15364s
[17:04:01] it=549905 colorings=297400 lazy-girth=408753 last: m=135 classes=15 cclen=200 t=15371s
[17:04:10] it=550169 colorings=297600 lazy-girth=408846 last: m=135 classes=15 cclen=172 t=15381s
[17:04:18] it=550467 colorings=297800 lazy-girth=409003 last: m=135 classes=15 cclen=185 t=15388s
[17:04:28] it=550760 colorings=298000 lazy-girth=409132 last: m=135 classes=15 cclen=193 t=15398s
[17:04:41] it=551096 colorings=298200 lazy-girth=409334 last: m=135 classes=15 cclen=195 t=15411s
[17:04:57] it=551423 colorings=298400 lazy-girth=409542 last: m=135 classes=15 cclen=183 t=15427s
[17:05:11] it=551775 colorings=298600 lazy-girth=409782 last: m=135 classes=15 cclen=172 t=15441s
[17:05:39] it=552201 colorings=298800 lazy-girth=410174 last: m=135 classes=15 cclen=201 t=15469s
[17:06:00] it=552583 colorings=299000 lazy-girth=410464 last: m=135 classes=15 cclen=188 t=15490s
[17:06:13] it=552912 colorings=299200 lazy-girth=410644 last: m=135 classes=15 cclen=188 t=15503s
[17:06:48] it=553325 colorings=299400 lazy-girth=411006 last: m=135 classes=15 cclen=200 t=15538s
[17:07:52] it=553864 colorings=299600 lazy-girth=411576 last: m=126 classes=14 cclen=200 t=15602s
[17:08:44] it=554275 colorings=299800 lazy-girth=411945 last: m=135 classes=15 cclen=187 t=15654s
[17:09:02] it=554644 colorings=300000 lazy-girth=412218 last: m=135 classes=15 cclen=196 t=15672s
[17:09:22] it=554970 colorings=300200 lazy-girth=412410 last: m=135 classes=15 cclen=194 t=15692s
[17:09:42] it=555304 colorings=300400 lazy-girth=412615 last: m=135 classes=15 cclen=187 t=15712s
[17:10:04] it=555689 colorings=300600 lazy-girth=412925 last: m=135 classes=15 cclen=191 t=15734s
[17:10:31] it=556012 colorings=300800 lazy-girth=413119 last: m=135 classes=15 cclen=196 t=15761s
[17:10:46] it=556369 colorings=301000 lazy-girth=413368 last: m=135 classes=15 cclen=199 t=15776s
[17:11:03] it=556673 colorings=301200 lazy-girth=413517 last: m=135 classes=15 cclen=190 t=15793s
[17:11:40] it=557090 colorings=301400 lazy-girth=413881 last: m=135 classes=15 cclen=179 t=15830s
[17:12:00] it=557400 colorings=301600 lazy-girth=414064 last: m=135 classes=15 cclen=195 t=15850s
[17:12:18] it=557672 colorings=301800 lazy-girth=414168 last: m=135 classes=15 cclen=149 t=15868s
[17:12:40] it=558016 colorings=302000 lazy-girth=414378 last: m=135 classes=15 cclen=198 t=15891s
[17:13:13] it=558371 colorings=302200 lazy-girth=414594 last: m=135 classes=15 cclen=177 t=15923s
[17:13:38] it=558708 colorings=302400 lazy-girth=414821 last: m=135 classes=15 cclen=178 t=15948s
[17:14:01] it=559044 colorings=302600 lazy-girth=415034 last: m=135 classes=15 cclen=191 t=15972s
[17:14:34] it=559363 colorings=302800 lazy-girth=415213 last: m=135 classes=15 cclen=195 t=16004s
[17:15:05] it=559689 colorings=303000 lazy-girth=415387 last: m=135 classes=15 cclen=151 t=16035s
[17:15:27] it=560002 colorings=303200 lazy-girth=415554 last: m=135 classes=15 cclen=174 t=16057s
[17:15:43] it=560348 colorings=303400 lazy-girth=415803 last: m=135 classes=15 cclen=196 t=16074s
[17:15:56] it=560653 colorings=303600 lazy-girth=415965 last: m=135 classes=15 cclen=182 t=16086s
[17:16:16] it=561014 colorings=303800 lazy-girth=416243 last: m=135 classes=15 cclen=161 t=16106s
[17:16:38] it=561406 colorings=304000 lazy-girth=416585 last: m=135 classes=15 cclen=199 t=16128s
[17:17:12] it=561822 colorings=304200 lazy-girth=416947 last: m=135 classes=15 cclen=194 t=16162s
[17:17:35] it=562202 colorings=304400 lazy-girth=417241 last: m=135 classes=15 cclen=192 t=16185s
[17:17:49] it=562523 colorings=304600 lazy-girth=417423 last: m=135 classes=15 cclen=189 t=16199s
[17:18:07] it=562858 colorings=304800 lazy-girth=417655 last: m=135 classes=15 cclen=196 t=16217s
[17:18:33] it=563231 colorings=305000 lazy-girth=417913 last: m=135 classes=15 cclen=199 t=16243s
[17:18:55] it=563545 colorings=305200 lazy-girth=418125 last: m=135 classes=15 cclen=179 t=16265s
[17:19:26] it=563884 colorings=305400 lazy-girth=418347 last: m=135 classes=15 cclen=196 t=16297s
[17:20:05] it=564254 colorings=305600 lazy-girth=418643 last: m=135 classes=15 cclen=186 t=16335s
[17:21:00] it=564617 colorings=305800 lazy-girth=418904 last: m=135 classes=15 cclen=173 t=16390s
[17:21:33] it=564919 colorings=306000 lazy-girth=419048 last: m=135 classes=15 cclen=199 t=16423s
[17:21:45] it=565270 colorings=306200 lazy-girth=419279 last: m=135 classes=15 cclen=198 t=16435s
[17:22:10] it=565594 colorings=306400 lazy-girth=419465 last: m=135 classes=15 cclen=173 t=16460s
[17:22:45] it=566074 colorings=306600 lazy-girth=420089 last: m=144 classes=16 cclen=198 t=16495s
[17:22:58] it=566658 colorings=306800 lazy-girth=420866 last: m=135 classes=15 cclen=194 t=16508s
[17:23:06] it=567061 colorings=307000 lazy-girth=421203 last: m=135 classes=15 cclen=178 t=16517s
[17:23:16] it=567547 colorings=307200 lazy-girth=421839 last: m=135 classes=15 cclen=197 t=16526s
[17:26:43] it=567994 colorings=307400 lazy-girth=422308 last: m=126 classes=14 cclen=202 t=16733s
[17:26:48] it=568393 colorings=307600 lazy-girth=422692 last: m=135 classes=15 cclen=161 t=16738s
[17:26:56] it=568843 colorings=307800 lazy-girth=423175 last: m=135 classes=15 cclen=196 t=16746s
[17:27:02] it=569227 colorings=308000 lazy-girth=423496 last: m=135 classes=15 cclen=193 t=16752s
[17:27:08] it=569584 colorings=308200 lazy-girth=423759 last: m=126 classes=14 cclen=197 t=16758s
[17:27:16] it=569953 colorings=308400 lazy-girth=424030 last: m=126 classes=14 cclen=194 t=16766s
[17:27:28] it=570390 colorings=308600 lazy-girth=424463 last: m=126 classes=14 cclen=202 t=16778s
[17:27:32] it=570721 colorings=308800 lazy-girth=424676 last: m=135 classes=15 cclen=190 t=16783s
[17:27:43] it=571236 colorings=309000 lazy-girth=425339 last: m=135 classes=15 cclen=156 t=16793s
[17:27:53] it=571721 colorings=309200 lazy-girth=425874 last: m=135 classes=15 cclen=182 t=16803s
[17:28:05] it=572071 colorings=309400 lazy-girth=426116 last: m=135 classes=15 cclen=161 t=16815s
[17:28:19] it=572495 colorings=309600 lazy-girth=426483 last: m=135 classes=15 cclen=193 t=16829s
[17:28:27] it=572847 colorings=309800 lazy-girth=426732 last: m=135 classes=15 cclen=106 t=16837s
[17:28:37] it=573209 colorings=310000 lazy-girth=427002 last: m=126 classes=14 cclen=200 t=16847s
[17:28:43] it=573629 colorings=310200 lazy-girth=427379 last: m=126 classes=14 cclen=195 t=16853s
[17:28:51] it=574042 colorings=310400 lazy-girth=427725 last: m=135 classes=15 cclen=196 t=16861s
[17:28:56] it=574380 colorings=310600 lazy-girth=427918 last: m=135 classes=15 cclen=198 t=16866s
[17:29:07] it=574819 colorings=310800 lazy-girth=428286 last: m=135 classes=15 cclen=197 t=16877s
[17:29:15] it=575247 colorings=311000 lazy-girth=428639 last: m=135 classes=15 cclen=194 t=16885s
[17:29:33] it=575761 colorings=311200 lazy-girth=429168 last: m=135 classes=15 cclen=186 t=16903s
[17:29:42] it=576175 colorings=311400 lazy-girth=429551 last: m=135 classes=15 cclen=173 t=16912s
[17:29:46] it=576503 colorings=311600 lazy-girth=429750 last: m=135 classes=15 cclen=201 t=16917s
[17:29:52] it=576865 colorings=311800 lazy-girth=429985 last: m=135 classes=15 cclen=193 t=16922s
[17:29:58] it=577204 colorings=312000 lazy-girth=430197 last: m=135 classes=15 cclen=197 t=16928s
[17:30:04] it=577553 colorings=312200 lazy-girth=430406 last: m=135 classes=15 cclen=193 t=16934s
[17:30:12] it=577893 colorings=312400 lazy-girth=430610 last: m=135 classes=15 cclen=200 t=16942s
[17:30:21] it=578322 colorings=312600 lazy-girth=430929 last: m=135 classes=15 cclen=198 t=16951s
[17:30:28] it=578743 colorings=312800 lazy-girth=431397 last: m=126 classes=14 cclen=202 t=16958s
[17:30:37] it=579383 colorings=313000 lazy-girth=432494 last: m=135 classes=15 cclen=200 t=16968s
[17:30:41] it=579879 colorings=313200 lazy-girth=433094 last: m=135 classes=15 cclen=195 t=16972s
[17:30:45] it=580399 colorings=313400 lazy-girth=433676 last: m=135 classes=15 cclen=187 t=16976s
[17:30:50] it=580852 colorings=313600 lazy-girth=434119 last: m=135 classes=15 cclen=200 t=16980s
[17:30:56] it=581257 colorings=313800 lazy-girth=434445 last: m=135 classes=15 cclen=190 t=16986s
[17:31:00] it=581657 colorings=314000 lazy-girth=434747 last: m=135 classes=15 cclen=193 t=16990s
[17:31:02] it=582077 colorings=314200 lazy-girth=435048 last: m=135 classes=15 cclen=190 t=16992s
[17:31:07] it=582614 colorings=314400 lazy-girth=435723 last: m=135 classes=15 cclen=198 t=16997s
[17:31:11] it=583025 colorings=314600 lazy-girth=436080 last: m=135 classes=15 cclen=194 t=17001s
[17:31:16] it=583427 colorings=314800 lazy-girth=436424 last: m=135 classes=15 cclen=194 t=17006s
[17:31:19] it=583870 colorings=315000 lazy-girth=436837 last: m=135 classes=15 cclen=194 t=17009s
[17:31:22] it=584282 colorings=315200 lazy-girth=437177 last: m=135 classes=15 cclen=199 t=17012s
[17:31:25] it=584659 colorings=315400 lazy-girth=437446 last: m=135 classes=15 cclen=189 t=17015s
[17:31:28] it=585023 colorings=315600 lazy-girth=437699 last: m=126 classes=14 cclen=201 t=17018s
[17:31:31] it=585340 colorings=315800 lazy-girth=437862 last: m=126 classes=14 cclen=199 t=17021s
[17:31:34] it=585641 colorings=316000 lazy-girth=438014 last: m=135 classes=15 cclen=194 t=17024s
[17:31:39] it=586051 colorings=316200 lazy-girth=438362 last: m=135 classes=15 cclen=196 t=17029s
[17:31:42] it=586412 colorings=316400 lazy-girth=438649 last: m=126 classes=14 cclen=200 t=17032s
[17:31:45] it=586767 colorings=316600 lazy-girth=438884 last: m=135 classes=15 cclen=194 t=17035s
[17:31:50] it=587304 colorings=316800 lazy-girth=439605 last: m=135 classes=15 cclen=185 t=17040s
[17:31:54] it=587699 colorings=317000 lazy-girth=439880 last: m=126 classes=14 cclen=200 t=17044s
[17:31:57] it=588073 colorings=317200 lazy-girth=440152 last: m=135 classes=15 cclen=179 t=17047s
[17:32:01] it=588427 colorings=317400 lazy-girth=440367 last: m=135 classes=15 cclen=195 t=17051s
[17:32:05] it=588821 colorings=317600 lazy-girth=440674 last: m=135 classes=15 cclen=194 t=17055s
[17:32:07] it=589133 colorings=317800 lazy-girth=440821 last: m=126 classes=14 cclen=196 t=17058s
[17:32:10] it=589467 colorings=318000 lazy-girth=440994 last: m=135 classes=15 cclen=199 t=17060s
[17:32:12] it=589805 colorings=318200 lazy-girth=441158 last: m=126 classes=14 cclen=198 t=17062s
[17:32:16] it=590174 colorings=318400 lazy-girth=441386 last: m=135 classes=15 cclen=198 t=17066s
[17:32:28] it=590569 colorings=318600 lazy-girth=441661 last: m=135 classes=15 cclen=186 t=17078s
[17:32:32] it=591006 colorings=318800 lazy-girth=442019 last: m=135 classes=15 cclen=194 t=17082s
[17:32:37] it=591348 colorings=319000 lazy-girth=442263 last: m=135 classes=15 cclen=197 t=17087s
[17:32:44] it=591825 colorings=319200 lazy-girth=442818 last: m=135 classes=15 cclen=192 t=17095s
[17:32:50] it=592269 colorings=319400 lazy-girth=443234 last: m=126 classes=14 cclen=199 t=17100s
[17:32:56] it=592644 colorings=319600 lazy-girth=443539 last: m=135 classes=15 cclen=188 t=17106s
[17:33:05] it=593059 colorings=319800 lazy-girth=443902 last: m=135 classes=15 cclen=171 t=17115s
[17:33:13] it=593442 colorings=320000 lazy-girth=444191 last: m=126 classes=14 cclen=194 t=17123s
[17:33:19] it=593811 colorings=320200 lazy-girth=444443 last: m=135 classes=15 cclen=181 t=17129s
[17:33:25] it=594220 colorings=320400 lazy-girth=444779 last: m=135 classes=15 cclen=195 t=17135s
[17:33:30] it=594597 colorings=320600 lazy-girth=445053 last: m=135 classes=15 cclen=184 t=17140s
[17:33:36] it=594962 colorings=320800 lazy-girth=445317 last: m=135 classes=15 cclen=193 t=17146s
[17:33:45] it=595339 colorings=321000 lazy-girth=445571 last: m=135 classes=15 cclen=196 t=17155s
[17:33:48] it=595737 colorings=321200 lazy-girth=445857 last: m=135 classes=15 cclen=196 t=17158s
[17:33:50] it=596102 colorings=321400 lazy-girth=446079 last: m=135 classes=15 cclen=192 t=17160s
[17:33:53] it=596453 colorings=321600 lazy-girth=446271 last: m=135 classes=15 cclen=190 t=17163s
[17:33:58] it=596803 colorings=321800 lazy-girth=446477 last: m=135 classes=15 cclen=138 t=17169s
[17:34:13] it=597250 colorings=322000 lazy-girth=446965 last: m=126 classes=14 cclen=186 t=17183s
[17:34:17] it=597654 colorings=322200 lazy-girth=447280 last: m=135 classes=15 cclen=196 t=17187s
[17:34:23] it=598191 colorings=322400 lazy-girth=447911 last: m=126 classes=14 cclen=201 t=17193s
[17:34:29] it=598659 colorings=322600 lazy-girth=448348 last: m=135 classes=15 cclen=91 t=17199s
[17:34:32] it=599024 colorings=322800 lazy-girth=448604 last: m=126 classes=14 cclen=193 t=17202s
[17:34:33] it=599309 colorings=323000 lazy-girth=448700 last: m=126 classes=14 cclen=189 t=17204s
[17:34:36] it=599590 colorings=323200 lazy-girth=448814 last: m=126 classes=14 cclen=198 t=17206s
[17:34:41] it=599980 colorings=323400 lazy-girth=449111 last: m=126 classes=14 cclen=200 t=17211s
[17:34:43] it=600289 colorings=323600 lazy-girth=449251 last: m=135 classes=15 cclen=201 t=17214s
[17:34:47] it=600602 colorings=323800 lazy-girth=449401 last: m=126 classes=14 cclen=198 t=17218s
[17:34:56] it=600950 colorings=324000 lazy-girth=449596 last: m=135 classes=15 cclen=174 t=17227s
[17:35:01] it=601252 colorings=324200 lazy-girth=449732 last: m=135 classes=15 cclen=192 t=17231s
[17:35:06] it=601562 colorings=324400 lazy-girth=449884 last: m=126 classes=14 cclen=190 t=17237s
[17:35:18] it=601987 colorings=324600 lazy-girth=450396 last: m=126 classes=14 cclen=189 t=17248s
[17:35:22] it=602447 colorings=324800 lazy-girth=450934 last: m=126 classes=14 cclen=200 t=17252s
[17:35:27] it=602921 colorings=325000 lazy-girth=451414 last: m=126 classes=14 cclen=201 t=17257s
[17:35:29] it=603283 colorings=325200 lazy-girth=451672 last: m=135 classes=15 cclen=197 t=17259s
[17:35:32] it=603623 colorings=325400 lazy-girth=451882 last: m=126 classes=14 cclen=195 t=17262s
[17:35:35] it=603971 colorings=325600 lazy-girth=452095 last: m=135 classes=15 cclen=201 t=17265s
[17:35:37] it=604274 colorings=325800 lazy-girth=452255 last: m=126 classes=14 cclen=196 t=17268s
[17:35:41] it=604618 colorings=326000 lazy-girth=452466 last: m=135 classes=15 cclen=192 t=17271s
[17:35:43] it=604918 colorings=326200 lazy-girth=452588 last: m=135 classes=15 cclen=186 t=17273s
[17:35:46] it=605205 colorings=326400 lazy-girth=452713 last: m=135 classes=15 cclen=193 t=17276s
[17:35:49] it=605542 colorings=326600 lazy-girth=452898 last: m=135 classes=15 cclen=189 t=17279s
[17:35:53] it=605889 colorings=326800 lazy-girth=453110 last: m=126 classes=14 cclen=201 t=17283s
[17:35:55] it=606157 colorings=327000 lazy-girth=453194 last: m=135 classes=15 cclen=194 t=17286s
[17:35:58] it=606436 colorings=327200 lazy-girth=453294 last: m=126 classes=14 cclen=194 t=17288s
[17:36:00] it=606704 colorings=327400 lazy-girth=453376 last: m=135 classes=15 cclen=197 t=17290s
[17:36:03] it=606961 colorings=327600 lazy-girth=453448 last: m=126 classes=14 cclen=199 t=17293s
[17:36:05] it=607249 colorings=327800 lazy-girth=453548 last: m=135 classes=15 cclen=197 t=17296s
[17:36:08] it=607510 colorings=328000 lazy-girth=453623 last: m=135 classes=15 cclen=146 t=17298s
[17:36:12] it=607806 colorings=328200 lazy-girth=453739 last: m=126 classes=14 cclen=189 t=17302s
[17:36:15] it=608097 colorings=328400 lazy-girth=453858 last: m=135 classes=15 cclen=141 t=17305s
[17:36:18] it=608339 colorings=328600 lazy-girth=453911 last: m=135 classes=15 cclen=200 t=17308s
[17:36:22] it=608626 colorings=328800 lazy-girth=454024 last: m=126 classes=14 cclen=201 t=17312s
[17:36:26] it=608914 colorings=329000 lazy-girth=454140 last: m=126 classes=14 cclen=196 t=17316s
[17:36:31] it=609288 colorings=329200 lazy-girth=454463 last: m=135 classes=15 cclen=186 t=17321s
[17:36:35] it=609736 colorings=329400 lazy-girth=454941 last: m=126 classes=14 cclen=203 t=17326s
[17:36:40] it=610149 colorings=329600 lazy-girth=455291 last: m=126 classes=14 cclen=192 t=17330s
[17:36:45] it=610549 colorings=329800 lazy-girth=455600 last: m=135 classes=15 cclen=193 t=17335s
[17:36:51] it=610960 colorings=330000 lazy-girth=455924 last: m=135 classes=15 cclen=196 t=17341s
[17:36:56] it=611337 colorings=330200 lazy-girth=456181 last: m=135 classes=15 cclen=197 t=17346s
[17:37:04] it=611759 colorings=330400 lazy-girth=456490 last: m=126 classes=14 cclen=195 t=17354s
[17:37:15] it=612119 colorings=330600 lazy-girth=456766 last: m=126 classes=14 cclen=198 t=17365s
[17:37:17] it=612482 colorings=330800 lazy-girth=457027 last: m=126 classes=14 cclen=203 t=17367s
[17:37:21] it=612907 colorings=331000 lazy-girth=457361 last: m=126 classes=14 cclen=194 t=17371s
[17:37:26] it=613377 colorings=331200 lazy-girth=457804 last: m=135 classes=15 cclen=186 t=17376s
[17:37:30] it=613785 colorings=331400 lazy-girth=458125 last: m=126 classes=14 cclen=184 t=17380s
[17:37:33] it=614161 colorings=331600 lazy-girth=458401 last: m=135 classes=15 cclen=192 t=17383s
[17:37:36] it=614582 colorings=331800 lazy-girth=458742 last: m=126 classes=14 cclen=192 t=17386s
[17:37:39] it=614876 colorings=332000 lazy-girth=458875 last: m=126 classes=14 cclen=200 t=17389s
[17:37:44] it=615232 colorings=332200 lazy-girth=459101 last: m=135 classes=15 cclen=198 t=17395s
[17:37:47] it=615525 colorings=332400 lazy-girth=459232 last: m=135 classes=15 cclen=196 t=17397s
[17:37:51] it=615867 colorings=332600 lazy-girth=459429 last: m=126 classes=14 cclen=198 t=17401s
[17:37:54] it=616218 colorings=332800 lazy-girth=459639 last: m=126 classes=14 cclen=200 t=17404s
[17:38:01] it=616550 colorings=333000 lazy-girth=459812 last: m=126 classes=14 cclen=198 t=17411s
[17:38:05] it=616899 colorings=333200 lazy-girth=460020 last: m=135 classes=15 cclen=199 t=17415s
[17:38:09] it=617219 colorings=333400 lazy-girth=460183 last: m=126 classes=14 cclen=189 t=17419s
[17:38:17] it=617690 colorings=333600 lazy-girth=460618 last: m=135 classes=15 cclen=181 t=17427s
[17:38:22] it=618122 colorings=333800 lazy-girth=460952 last: m=135 classes=15 cclen=201 t=17432s
[17:38:29] it=618624 colorings=334000 lazy-girth=461427 last: m=135 classes=15 cclen=197 t=17439s
[17:38:35] it=618971 colorings=334200 lazy-girth=461657 last: m=135 classes=15 cclen=190 t=17445s
[17:38:42] it=619438 colorings=334400 lazy-girth=462067 last: m=135 classes=15 cclen=185 t=17452s
[17:38:50] it=619813 colorings=334600 lazy-girth=462317 last: m=126 classes=14 cclen=192 t=17460s
[17:39:01] it=620344 colorings=334800 lazy-girth=462817 last: m=126 classes=14 cclen=199 t=17471s
[17:39:13] it=620740 colorings=335000 lazy-girth=463095 last: m=135 classes=15 cclen=199 t=17483s
[17:39:17] it=621051 colorings=335200 lazy-girth=463235 last: m=126 classes=14 cclen=200 t=17487s
[17:39:23] it=621426 colorings=335400 lazy-girth=463518 last: m=126 classes=14 cclen=191 t=17493s
[17:39:28] it=621795 colorings=335600 lazy-girth=463750 last: m=135 classes=15 cclen=183 t=17498s
[17:39:35] it=622129 colorings=335800 lazy-girth=463947 last: m=135 classes=15 cclen=191 t=17505s
[17:39:40] it=622489 colorings=336000 lazy-girth=464171 last: m=126 classes=14 cclen=196 t=17510s
[17:39:43] it=622795 colorings=336200 lazy-girth=464302 last: m=126 classes=14 cclen=192 t=17513s
[17:39:46] it=623102 colorings=336400 lazy-girth=464441 last: m=126 classes=14 cclen=194 t=17516s
[17:39:49] it=623396 colorings=336600 lazy-girth=464581 last: m=135 classes=15 cclen=199 t=17519s
[17:39:56] it=623679 colorings=336800 lazy-girth=464680 last: m=135 classes=15 cclen=200 t=17526s
[17:40:01] it=624020 colorings=337000 lazy-girth=464863 last: m=126 classes=14 cclen=197 t=17531s
[17:40:06] it=624400 colorings=337200 lazy-girth=465116 last: m=126 classes=14 cclen=194 t=17536s
[17:40:09] it=624730 colorings=337400 lazy-girth=465274 last: m=126 classes=14 cclen=202 t=17539s
[17:40:13] it=625041 colorings=337600 lazy-girth=465431 last: m=126 classes=14 cclen=198 t=17544s
[17:40:16] it=625361 colorings=337800 lazy-girth=465597 last: m=126 classes=14 cclen=184 t=17546s
[17:40:22] it=625654 colorings=338000 lazy-girth=465709 last: m=135 classes=15 cclen=192 t=17552s
[17:40:31] it=626032 colorings=338200 lazy-girth=465976 last: m=135 classes=15 cclen=195 t=17561s
[17:40:35] it=626399 colorings=338400 lazy-girth=466203 last: m=135 classes=15 cclen=188 t=17565s
[17:40:45] it=626736 colorings=338600 lazy-girth=466380 last: m=135 classes=15 cclen=199 t=17575s
[17:40:49] it=627046 colorings=338800 lazy-girth=466527 last: m=135 classes=15 cclen=197 t=17579s
[17:40:52] it=627388 colorings=339000 lazy-girth=466728 last: m=135 classes=15 cclen=198 t=17582s
[17:40:56] it=627716 colorings=339200 lazy-girth=466896 last: m=126 classes=14 cclen=199 t=17586s
[17:41:00] it=628026 colorings=339400 lazy-girth=467046 last: m=126 classes=14 cclen=193 t=17590s
[17:41:04] it=628342 colorings=339600 lazy-girth=467192 last: m=126 classes=14 cclen=196 t=17594s
[17:41:07] it=628625 colorings=339800 lazy-girth=467305 last: m=135 classes=15 cclen=193 t=17597s
[17:41:09] it=628894 colorings=340000 lazy-girth=467391 last: m=135 classes=15 cclen=188 t=17600s
[17:41:13] it=629173 colorings=340200 lazy-girth=467483 last: m=135 classes=15 cclen=197 t=17603s
[17:41:17] it=629459 colorings=340400 lazy-girth=467600 last: m=126 classes=14 cclen=199 t=17607s
[17:41:23] it=629791 colorings=340600 lazy-girth=467781 last: m=126 classes=14 cclen=199 t=17613s
[17:41:27] it=630097 colorings=340800 lazy-girth=467905 last: m=126 classes=14 cclen=192 t=17617s
[17:41:33] it=630415 colorings=341000 lazy-girth=468050 last: m=135 classes=15 cclen=198 t=17623s
[17:41:50] it=630845 colorings=341200 lazy-girth=468447 last: m=126 classes=14 cclen=201 t=17640s
[17:42:03] it=631240 colorings=341400 lazy-girth=468751 last: m=135 classes=15 cclen=193 t=17654s
[17:42:17] it=631617 colorings=341600 lazy-girth=469031 last: m=135 classes=15 cclen=194 t=17668s
[17:42:24] it=631962 colorings=341800 lazy-girth=469247 last: m=135 classes=15 cclen=199 t=17674s
[17:42:41] it=632398 colorings=342000 lazy-girth=469615 last: m=135 classes=15 cclen=197 t=17691s
[17:42:59] it=632808 colorings=342200 lazy-girth=469971 last: m=135 classes=15 cclen=191 t=17709s
[17:43:12] it=633257 colorings=342400 lazy-girth=470334 last: m=135 classes=15 cclen=187 t=17722s
[17:43:43] it=633821 colorings=342600 lazy-girth=470847 last: m=135 classes=15 cclen=195 t=17753s
[17:44:01] it=634216 colorings=342800 lazy-girth=471118 last: m=135 classes=15 cclen=199 t=17771s
[17:44:21] it=634609 colorings=343000 lazy-girth=471399 last: m=135 classes=15 cclen=191 t=17791s
[17:44:46] it=634954 colorings=343200 lazy-girth=471601 last: m=135 classes=15 cclen=193 t=17816s
[17:45:00] it=635280 colorings=343400 lazy-girth=471774 last: m=135 classes=15 cclen=192 t=17830s
[17:45:16] it=635810 colorings=343600 lazy-girth=472415 last: m=135 classes=15 cclen=173 t=17846s
[17:45:24] it=636324 colorings=343800 lazy-girth=473030 last: m=126 classes=14 cclen=185 t=17854s
[17:45:33] it=636735 colorings=344000 lazy-girth=473363 last: m=135 classes=15 cclen=177 t=17863s
[17:45:39] it=637102 colorings=344200 lazy-girth=473636 last: m=126 classes=14 cclen=199 t=17869s
[18:14:42] slice r=7 H=Z3xZ3 |H|=9 n=63 classes=217 girth>=6 mindeg>=3
[18:14:43] eager C3/C4 clauses: 195020
[18:15:35] RESUME: 1573034 learned clauses reloaded from logs/slice_Z3xZ3_r7_g6.ckpt
[18:15:39] it=588 colorings=200 lazy-girth=1307 last: m=126 classes=14 cclen=197 t=57s
[18:15:41] it=1117 colorings=400 lazy-girth=2015 last: m=135 classes=15 cclen=192 t=59s
[18:15:43] it=1529 colorings=600 lazy-girth=2468 last: m=126 classes=14 cclen=201 t=61s
[18:15:48] it=1798 colorings=800 lazy-girth=2574 last: m=126 classes=14 cclen=198 t=66s
[18:15:49] it=2074 colorings=1000 lazy-girth=2678 last: m=117 classes=13 cclen=198 t=67s
[18:15:52] it=2540 colorings=1200 lazy-girth=3333 last: m=126 classes=14 cclen=198 t=70s
[18:15:55] it=3054 colorings=1400 lazy-girth=3930 last: m=135 classes=15 cclen=184 t=73s
[18:15:57] it=3389 colorings=1600 lazy-girth=4123 last: m=126 classes=14 cclen=200 t=75s
[18:15:59] it=3817 colorings=1800 lazy-girth=4530 last: m=126 classes=14 cclen=188 t=77s
[18:16:02] it=4165 colorings=2000 lazy-girth=4796 last: m=126 classes=14 cclen=199 t=80s
[18:16:04] it=4487 colorings=2200 lazy-girth=4961 last: m=126 classes=14 cclen=195 t=82s
[18:16:32] it=4782 colorings=2400 lazy-girth=5088 last: m=126 classes=14 cclen=195 t=110s
[18:16:36] it=5181 colorings=2600 lazy-girth=5553 last: m=135 classes=15 cclen=191 t=114s
[18:16:38] it=5514 colorings=2800 lazy-girth=5732 last: m=135 classes=15 cclen=158 t=116s
[18:16:41] it=5844 colorings=3000 lazy-girth=5942 last: m=126 classes=14 cclen=191 t=118s
[18:16:43] it=6187 colorings=3200 lazy-girth=6140 last: m=126 classes=14 cclen=198 t=121s
[18:16:46] it=6511 colorings=3400 lazy-girth=6307 last: m=135 classes=15 cclen=199 t=124s
[18:16:48] it=6830 colorings=3600 lazy-girth=6444 last: m=126 classes=14 cclen=199 t=126s
[18:16:50] it=7091 colorings=3800 lazy-girth=6510 last: m=135 classes=15 cclen=195 t=128s
[18:16:54] it=7440 colorings=4000 lazy-girth=6893 last: m=135 classes=15 cclen=198 t=131s
[18:16:56] it=7807 colorings=4200 lazy-girth=7210 last: m=126 classes=14 cclen=194 t=134s
[18:16:59] it=8172 colorings=4400 lazy-girth=7470 last: m=126 classes=14 cclen=198 t=136s
[18:17:00] it=8457 colorings=4600 lazy-girth=7575 last: m=135 classes=15 cclen=191 t=138s
[18:17:02] it=8812 colorings=4800 lazy-girth=7818 last: m=126 classes=14 cclen=200 t=140s
[18:17:06] it=9123 colorings=5000 lazy-girth=7983 last: m=126 classes=14 cclen=199 t=144s
[18:17:08] it=9406 colorings=5200 lazy-girth=8076 last: m=126 classes=14 cclen=191 t=146s
[18:17:10] it=9692 colorings=5400 lazy-girth=8178 last: m=126 classes=14 cclen=200 t=148s
[18:17:11] it=9944 colorings=5600 lazy-girth=8234 last: m=126 classes=14 cclen=196 t=149s
[18:17:15] it=10266 colorings=5800 lazy-girth=8452 last: m=135 classes=15 cclen=197 t=153s
[18:17:17] it=10571 colorings=6000 lazy-girth=8599 last: m=135 classes=15 cclen=198 t=154s
[18:17:18] it=10844 colorings=6200 lazy-girth=8695 last: m=126 classes=14 cclen=201 t=156s
[18:17:40] it=11153 colorings=6400 lazy-girth=8848 last: m=126 classes=14 cclen=191 t=178s
[18:17:43] it=11443 colorings=6600 lazy-girth=8964 last: m=135 classes=15 cclen=190 t=180s
[18:17:46] it=11723 colorings=6800 lazy-girth=9056 last: m=135 classes=15 cclen=192 t=184s
[18:17:48] it=11970 colorings=7000 lazy-girth=9105 last: m=126 classes=14 cclen=199 t=186s
[18:17:51] it=12220 colorings=7200 lazy-girth=9161 last: m=135 classes=15 cclen=179 t=189s
[18:17:53] it=12556 colorings=7400 lazy-girth=9354 last: m=135 classes=15 cclen=195 t=191s
[18:17:55] it=12848 colorings=7600 lazy-girth=9465 last: m=126 classes=14 cclen=199 t=192s
[18:17:56] it=13170 colorings=7800 lazy-girth=9606 last: m=135 classes=15 cclen=197 t=194s
[18:17:58] it=13468 colorings=8000 lazy-girth=9714 last: m=126 classes=14 cclen=200 t=196s
[18:18:01] it=13751 colorings=8200 lazy-girth=9806 last: m=135 classes=15 cclen=183 t=198s
[18:18:02] it=14028 colorings=8400 lazy-girth=9935 last: m=135 classes=15 cclen=197 t=200s
[18:18:04] it=14330 colorings=8600 lazy-girth=10092 last: m=126 classes=14 cclen=169 t=202s
[18:18:08] it=14617 colorings=8800 lazy-girth=10206 last: m=135 classes=15 cclen=195 t=206s
[18:18:10] it=14910 colorings=9000 lazy-girth=10310 last: m=135 classes=15 cclen=197 t=207s
[18:18:13] it=15180 colorings=9200 lazy-girth=10392 last: m=135 classes=15 cclen=198 t=211s
[18:18:15] it=15444 colorings=9400 lazy-girth=10462 last: m=135 classes=15 cclen=197 t=213s
[18:18:19] it=15708 colorings=9600 lazy-girth=10535 last: m=126 classes=14 cclen=197 t=217s
[18:18:21] it=16000 colorings=9800 lazy-girth=10657 last: m=126 classes=14 cclen=183 t=219s
[18:18:23] it=16278 colorings=10000 lazy-girth=10745 last: m=135 classes=15 cclen=200 t=221s
[18:18:26] it=16561 colorings=10200 lazy-girth=10847 last: m=126 classes=14 cclen=161 t=224s
[18:18:28] it=16844 colorings=10400 lazy-girth=10940 last: m=135 classes=15 cclen=196 t=226s
[18:18:30] it=17093 colorings=10600 lazy-girth=10991 last: m=126 classes=14 cclen=198 t=228s
[18:19:13] it=17357 colorings=10800 lazy-girth=11064 last: m=135 classes=15 cclen=194 t=271s
[18:19:20] it=17608 colorings=11000 lazy-girth=11123 last: m=135 classes=15 cclen=177 t=278s
[18:19:23] it=17870 colorings=11200 lazy-girth=11194 last: m=126 classes=14 cclen=195 t=280s
[18:19:25] it=18149 colorings=11400 lazy-girth=11287 last: m=135 classes=15 cclen=194 t=283s
[18:19:30] it=18413 colorings=11600 lazy-girth=11354 last: m=135 classes=15 cclen=199 t=288s
[18:19:32] it=18659 colorings=11800 lazy-girth=11404 last: m=135 classes=15 cclen=195 t=289s
[18:19:34] it=18928 colorings=12000 lazy-girth=11478 last: m=135 classes=15 cclen=193 t=292s
[18:19:37] it=19199 colorings=12200 lazy-girth=11558 last: m=126 classes=14 cclen=203 t=295s
[18:19:40] it=19434 colorings=12400 lazy-girth=11597 last: m=126 classes=14 cclen=199 t=298s
[18:19:44] it=19678 colorings=12600 lazy-girth=11644 last: m=135 classes=15 cclen=139 t=302s
[18:19:47] it=19957 colorings=12800 lazy-girth=11725 last: m=126 classes=14 cclen=198 t=305s
[18:19:49] it=20211 colorings=13000 lazy-girth=11782 last: m=135 classes=15 cclen=199 t=307s
[18:19:54] it=20453 colorings=13200 lazy-girth=11827 last: m=126 classes=14 cclen=202 t=312s
[18:19:58] it=20714 colorings=13400 lazy-girth=11889 last: m=126 classes=14 cclen=199 t=316s
[18:20:01] it=20980 colorings=13600 lazy-girth=11956 last: m=135 classes=15 cclen=129 t=319s
[18:20:03] it=21225 colorings=13800 lazy-girth=12002 last: m=135 classes=15 cclen=192 t=321s
[18:20:06] it=21465 colorings=14000 lazy-girth=12044 last: m=135 classes=15 cclen=193 t=324s
[18:20:09] it=21711 colorings=14200 lazy-girth=12091 last: m=144 classes=16 cclen=191 t=327s
[18:20:12] it=21954 colorings=14400 lazy-girth=12134 last: m=135 classes=15 cclen=188 t=330s
[18:20:14] it=22202 colorings=14600 lazy-girth=12185 last: m=126 classes=14 cclen=199 t=332s
[18:20:17] it=22438 colorings=14800 lazy-girth=12222 last: m=126 classes=14 cclen=197 t=335s
[18:20:20] it=22697 colorings=15000 lazy-girth=12284 last: m=135 classes=15 cclen=191 t=338s
[18:20:26] it=22949 colorings=15200 lazy-girth=12340 last: m=135 classes=15 cclen=199 t=344s
[18:20:30] it=23559 colorings=15400 lazy-girth=13497 last: m=126 classes=14 cclen=182 t=348s
[18:20:33] it=24067 colorings=15600 lazy-girth=14161 last: m=135 classes=15 cclen=198 t=351s
[18:21:56] slice r=7 H=Z3xZ3 |H|=9 n=63 classes=217 girth>=6 mindeg>=3
[18:21:58] eager C3/C4 clauses: 195020
[18:22:45] RESUME: 1602932 learned clauses reloaded from logs/slice_Z3xZ3_r7_g6.ckpt
[18:22:49] it=611 colorings=200 lazy-girth=1216 last: m=135 classes=15 cclen=182 t=53s
[18:22:52] it=1024 colorings=400 lazy-girth=1640 last: m=144 classes=16 cclen=181 t=56s
[18:22:54] it=1474 colorings=600 lazy-girth=2141 last: m=135 classes=15 cclen=198 t=58s
[18:23:03] it=2014 colorings=800 lazy-girth=2914 last: m=135 classes=15 cclen=196 t=67s
[18:23:06] it=2513 colorings=1000 lazy-girth=3501 last: m=135 classes=15 cclen=195 t=70s
[18:23:08] it=2926 colorings=1200 lazy-girth=3845 last: m=135 classes=15 cclen=200 t=72s
[18:23:11] it=3413 colorings=1400 lazy-girth=4429 last: m=135 classes=15 cclen=168 t=75s
[18:23:16] it=3986 colorings=1600 lazy-girth=5207 last: m=135 classes=15 cclen=121 t=80s
[18:23:19] it=4427 colorings=1800 lazy-girth=5640 last: m=135 classes=15 cclen=189 t=83s
[18:23:49] it=4952 colorings=2000 lazy-girth=6347 last: m=126 classes=14 cclen=198 t=113s
[18:23:51] it=5373 colorings=2200 lazy-girth=6753 last: m=135 classes=15 cclen=195 t=115s
[18:23:54] it=5751 colorings=2400 lazy-girth=7056 last: m=126 classes=14 cclen=199 t=117s
[18:23:56] it=6128 colorings=2600 lazy-girth=7338 last: m=126 classes=14 cclen=199 t=120s
[18:23:59] it=6582 colorings=2800 lazy-girth=7831 last: m=126 classes=14 cclen=196 t=123s
[18:24:03] it=7104 colorings=3000 lazy-girth=8424 last: m=135 classes=15 cclen=200 t=127s
[18:24:05] it=7516 colorings=3200 lazy-girth=8810 last: m=135 classes=15 cclen=192 t=129s
[18:24:09] it=8076 colorings=3400 lazy-girth=9582 last: m=126 classes=14 cclen=197 t=133s
[18:24:12] it=8512 colorings=3600 lazy-girth=9985 last: m=126 classes=14 cclen=189 t=136s
[18:24:15] it=8953 colorings=3800 lazy-girth=10393 last: m=144 classes=16 cclen=197 t=139s
[18:24:19] it=9322 colorings=4000 lazy-girth=10668 last: m=135 classes=15 cclen=172 t=143s
[18:24:21] it=9699 colorings=4200 lazy-girth=10952 last: m=135 classes=15 cclen=197 t=145s
[18:24:24] it=10109 colorings=4400 lazy-girth=11316 last: m=126 classes=14 cclen=195 t=148s
[18:24:27] it=10520 colorings=4600 lazy-girth=11639 last: m=126 classes=14 cclen=197 t=151s
[18:24:29] it=10899 colorings=4800 lazy-girth=11887 last: m=135 classes=15 cclen=189 t=153s
[18:24:31] it=11298 colorings=5000 lazy-girth=12183 last: m=135 classes=15 cclen=198 t=155s
[18:24:55] it=11655 colorings=5200 lazy-girth=12417 last: m=144 classes=16 cclen=197 t=179s
[18:24:58] it=11966 colorings=5400 lazy-girth=12552 last: m=135 classes=15 cclen=193 t=182s
[18:25:01] it=12282 colorings=5600 lazy-girth=12700 last: m=135 classes=15 cclen=194 t=185s
[18:25:04] it=12645 colorings=5800 lazy-girth=12930 last: m=126 classes=14 cclen=188 t=187s
[18:25:08] it=13096 colorings=6000 lazy-girth=13300 last: m=135 classes=15 cclen=200 t=192s
[18:25:12] it=13437 colorings=6200 lazy-girth=13510 last: m=126 classes=14 cclen=192 t=196s
[18:25:14] it=13750 colorings=6400 lazy-girth=13657 last: m=126 classes=14 cclen=186 t=198s
[18:25:15] it=14045 colorings=6600 lazy-girth=13771 last: m=135 classes=15 cclen=185 t=199s
[18:25:17] it=14344 colorings=6800 lazy-girth=13900 last: m=126 classes=14 cclen=201 t=201s
[18:25:19] it=14657 colorings=7000 lazy-girth=14046 last: m=126 classes=14 cclen=196 t=203s
[18:25:23] it=14990 colorings=7200 lazy-girth=14251 last: m=135 classes=15 cclen=198 t=207s
[18:25:26] it=15355 colorings=7400 lazy-girth=14507 last: m=135 classes=15 cclen=194 t=210s
[18:25:31] it=15724 colorings=7600 lazy-girth=14772 last: m=135 classes=15 cclen=179 t=215s
[18:25:34] it=16061 colorings=7800 lazy-girth=14937 last: m=135 classes=15 cclen=199 t=218s
[18:25:36] it=16364 colorings=8000 lazy-girth=15073 last: m=135 classes=15 cclen=196 t=220s
[18:25:39] it=16686 colorings=8200 lazy-girth=15237 last: m=126 classes=14 cclen=201 t=223s
[18:25:44] it=16999 colorings=8400 lazy-girth=15416 last: m=135 classes=15 cclen=201 t=228s
[18:25:46] it=17338 colorings=8600 lazy-girth=15603 last: m=126 classes=14 cclen=198 t=230s
[18:25:51] it=17683 colorings=8800 lazy-girth=15831 last: m=135 classes=15 cclen=197 t=235s
[18:25:53] it=18038 colorings=9000 lazy-girth=16058 last: m=126 classes=14 cclen=196 t=237s
[18:25:55] it=18339 colorings=9200 lazy-girth=16184 last: m=126 classes=14 cclen=182 t=239s
[18:25:57] it=18633 colorings=9400 lazy-girth=16313 last: m=126 classes=14 cclen=200 t=241s
[18:26:33] it=18969 colorings=9600 lazy-girth=16508 last: m=135 classes=15 cclen=198 t=277s
[18:26:36] it=19317 colorings=9800 lazy-girth=16711 last: m=135 classes=15 cclen=197 t=280s
[18:26:43] it=19685 colorings=10000 lazy-girth=16969 last: m=126 classes=14 cclen=179 t=286s
[18:26:46] it=19976 colorings=10200 lazy-girth=17095 last: m=126 classes=14 cclen=199 t=290s
[18:26:53] it=20285 colorings=10400 lazy-girth=17249 last: m=135 classes=15 cclen=195 t=297s
[18:27:06] it=20620 colorings=10600 lazy-girth=17442 last: m=135 classes=15 cclen=198 t=309s
[18:27:09] it=21085 colorings=10800 lazy-girth=17954 last: m=135 classes=15 cclen=195 t=313s
[18:27:12] it=21576 colorings=11000 lazy-girth=18463 last: m=135 classes=15 cclen=200 t=316s
[18:27:15] it=22088 colorings=11200 lazy-girth=19139 last: m=135 classes=15 cclen=187 t=319s
[18:27:18] it=22541 colorings=11400 lazy-girth=19556 last: m=135 classes=15 cclen=196 t=322s
[18:27:20] it=22896 colorings=11600 lazy-girth=19781 last: m=126 classes=14 cclen=201 t=323s
[18:27:25] it=23251 colorings=11800 lazy-girth=20019 last: m=135 classes=15 cclen=196 t=329s
[18:27:28] it=23682 colorings=12000 lazy-girth=20445 last: m=126 classes=14 cclen=194 t=332s
[18:27:30] it=24050 colorings=12200 lazy-girth=20703 last: m=126 classes=14 cclen=199 t=334s
[18:27:32] it=24445 colorings=12400 lazy-girth=21067 last: m=126 classes=14 cclen=186 t=336s
[18:27:35] it=24822 colorings=12600 lazy-girth=21348 last: m=126 classes=14 cclen=188 t=339s
[18:27:37] it=25200 colorings=12800 lazy-girth=21651 last: m=126 classes=14 cclen=197 t=341s
[18:27:39] it=25560 colorings=13000 lazy-girth=21919 last: m=135 classes=15 cclen=197 t=343s
[18:27:44] it=25860 colorings=13200 lazy-girth=22071 last: m=126 classes=14 cclen=199 t=348s
[18:27:46] it=26174 colorings=13400 lazy-girth=22208 last: m=135 classes=15 cclen=201 t=350s
[18:27:48] it=26499 colorings=13600 lazy-girth=22378 last: m=135 classes=15 cclen=188 t=352s
[18:27:50] it=26867 colorings=13800 lazy-girth=22644 last: m=126 classes=14 cclen=193 t=354s
[18:27:52] it=27214 colorings=14000 lazy-girth=22833 last: m=126 classes=14 cclen=198 t=356s
[18:27:57] it=27574 colorings=14200 lazy-girth=23060 last: m=144 classes=16 cclen=180 t=361s
[18:28:00] it=27986 colorings=14400 lazy-girth=23382 last: m=126 classes=14 cclen=199 t=364s
[18:28:02] it=28341 colorings=14600 lazy-girth=23583 last: m=126 classes=14 cclen=195 t=366s
[18:28:04] it=28688 colorings=14800 lazy-girth=23771 last: m=135 classes=15 cclen=170 t=368s
[18:29:00] it=28971 colorings=15000 lazy-girth=23891 last: m=135 classes=15 cclen=194 t=424s
[18:29:02] it=29317 colorings=15200 lazy-girth=24086 last: m=135 classes=15 cclen=200 t=426s
[18:29:05] it=29642 colorings=15400 lazy-girth=24258 last: m=135 classes=15 cclen=196 t=429s
[18:29:07] it=29941 colorings=15600 lazy-girth=24384 last: m=126 classes=14 cclen=201 t=431s
[18:29:11] it=30242 colorings=15800 lazy-girth=24541 last: m=135 classes=15 cclen=185 t=435s
[18:29:18] it=30598 colorings=16000 lazy-girth=24783 last: m=126 classes=14 cclen=174 t=442s
[18:29:22] it=30926 colorings=16200 lazy-girth=24951 last: m=135 classes=15 cclen=190 t=446s
[18:29:26] it=31275 colorings=16400 lazy-girth=25175 last: m=135 classes=15 cclen=192 t=450s
[18:29:29] it=31606 colorings=16600 lazy-girth=25361 last: m=135 classes=15 cclen=197 t=453s
[18:29:39] it=31964 colorings=16800 lazy-girth=25614 last: m=135 classes=15 cclen=198 t=463s
[18:29:47] it=32333 colorings=17000 lazy-girth=25873 last: m=126 classes=14 cclen=201 t=471s
[18:29:51] it=32680 colorings=17200 lazy-girth=26095 last: m=126 classes=14 cclen=190 t=475s
[18:29:58] it=33025 colorings=17400 lazy-girth=26289 last: m=144 classes=16 cclen=187 t=482s
[18:30:03] it=33342 colorings=17600 lazy-girth=26444 last: m=135 classes=15 cclen=167 t=487s
[18:30:12] it=33666 colorings=17800 lazy-girth=26613 last: m=135 classes=15 cclen=184 t=496s
[18:30:20] it=34025 colorings=18000 lazy-girth=26910 last: m=135 classes=15 cclen=189 t=504s
[18:30:27] it=34602 colorings=18200 lazy-girth=27628 last: m=126 classes=14 cclen=166 t=510s
[18:30:32] it=35107 colorings=18400 lazy-girth=28199 last: m=126 classes=14 cclen=194 t=516s
[18:30:34] it=35512 colorings=18600 lazy-girth=28533 last: m=135 classes=15 cclen=185 t=518s
[18:30:37] it=35932 colorings=18800 lazy-girth=28896 last: m=126 classes=14 cclen=195 t=521s
[18:30:41] it=36365 colorings=19000 lazy-girth=29269 last: m=135 classes=15 cclen=195 t=525s
[18:30:44] it=36830 colorings=19200 lazy-girth=29665 last: m=135 classes=15 cclen=184 t=528s
[18:31:33] it=37204 colorings=19400 lazy-girth=29943 last: m=135 classes=15 cclen=197 t=577s
[18:31:36] it=37632 colorings=19600 lazy-girth=30373 last: m=135 classes=15 cclen=184 t=579s
[18:31:38] it=38138 colorings=19800 lazy-girth=31021 last: m=135 classes=15 cclen=196 t=582s
[18:31:40] it=38523 colorings=20000 lazy-girth=31319 last: m=135 classes=15 cclen=194 t=584s
[18:31:43] it=38936 colorings=20200 lazy-girth=31712 last: m=126 classes=14 cclen=199 t=587s
[18:31:45] it=39288 colorings=20400 lazy-girth=31973 last: m=135 classes=15 cclen=197 t=589s
[18:31:47] it=39713 colorings=20600 lazy-girth=32344 last: m=126 classes=14 cclen=200 t=591s
[18:31:49] it=40038 colorings=20800 lazy-girth=32530 last: m=135 classes=15 cclen=191 t=593s
[18:31:51] it=40411 colorings=21000 lazy-girth=32807 last: m=135 classes=15 cclen=199 t=595s
[18:31:57] it=40879 colorings=21200 lazy-girth=33220 last: m=135 classes=15 cclen=200 t=601s
[18:32:00] it=41354 colorings=21400 lazy-girth=33685 last: m=135 classes=15 cclen=197 t=604s
[18:32:04] it=41917 colorings=21600 lazy-girth=34344 last: m=135 classes=15 cclen=184 t=608s
[18:32:09] it=42371 colorings=21800 lazy-girth=34708 last: m=135 classes=15 cclen=184 t=613s
[18:32:12] it=42737 colorings=22000 lazy-girth=34914 last: m=135 classes=15 cclen=198 t=616s
[18:32:15] it=43106 colorings=22200 lazy-girth=35152 last: m=135 classes=15 cclen=167 t=619s
[18:32:18] it=43578 colorings=22400 lazy-girth=35684 last: m=126 classes=14 cclen=202 t=621s
[18:32:20] it=43992 colorings=22600 lazy-girth=36049 last: m=144 classes=16 cclen=91 t=624s
[18:32:28] it=44411 colorings=22800 lazy-girth=36433 last: m=126 classes=14 cclen=201 t=632s
[18:32:31] it=44917 colorings=23000 lazy-girth=36973 last: m=135 classes=15 cclen=190 t=635s
[18:32:34] it=45354 colorings=23200 lazy-girth=37343 last: m=135 classes=15 cclen=197 t=638s
[18:32:37] it=45754 colorings=23400 lazy-girth=37634 last: m=126 classes=14 cclen=199 t=641s
[18:32:41] it=46134 colorings=23600 lazy-girth=37890 last: m=135 classes=15 cclen=198 t=645s
[18:32:45] it=46561 colorings=23800 lazy-girth=38310 last: m=126 classes=14 cclen=201 t=649s
[18:32:51] it=46986 colorings=24000 lazy-girth=38748 last: m=135 classes=15 cclen=196 t=654s
[18:32:53] it=47384 colorings=24200 lazy-girth=39097 last: m=126 classes=14 cclen=200 t=657s
[18:32:56] it=47737 colorings=24400 lazy-girth=39355 last: m=126 classes=14 cclen=198 t=660s
[18:32:59] it=48090 colorings=24600 lazy-girth=39615 last: m=144 classes=16 cclen=158 t=663s
[18:33:03] it=48474 colorings=24800 lazy-girth=39936 last: m=126 classes=14 cclen=203 t=667s
[18:33:05] it=48864 colorings=25000 lazy-girth=40210 last: m=135 classes=15 cclen=173 t=669s
[18:33:08] it=49254 colorings=25200 lazy-girth=40509 last: m=135 classes=15 cclen=195 t=672s
[18:33:11] it=49617 colorings=25400 lazy-girth=40765 last: m=135 classes=15 cclen=184 t=675s
[18:33:17] it=49993 colorings=25600 lazy-girth=41046 last: m=126 classes=14 cclen=186 t=681s
[18:33:20] it=50347 colorings=25800 lazy-girth=41280 last: m=126 classes=14 cclen=198 t=684s
[18:33:24] it=50767 colorings=26000 lazy-girth=41593 last: m=135 classes=15 cclen=172 t=688s
[18:33:29] it=51156 colorings=26200 lazy-girth=41878 last: m=135 classes=15 cclen=189 t=692s
[18:33:31] it=51500 colorings=26400 lazy-girth=42072 last: m=144 classes=16 cclen=200 t=695s
[18:33:35] it=51873 colorings=26600 lazy-girth=42306 last: m=135 classes=15 cclen=198 t=699s
[18:33:40] it=52221 colorings=26800 lazy-girth=42517 last: m=135 classes=15 cclen=187 t=704s
[18:33:42] it=52543 colorings=27000 lazy-girth=42672 last: m=135 classes=15 cclen=195 t=706s
[18:33:43] it=52865 colorings=27200 lazy-girth=42822 last: m=135 classes=15 cclen=139 t=707s
[18:33:48] it=53201 colorings=27400 lazy-girth=42999 last: m=126 classes=14 cclen=187 t=712s
[18:33:54] it=53564 colorings=27600 lazy-girth=43252 last: m=135 classes=15 cclen=199 t=718s
[18:34:58] it=53958 colorings=27800 lazy-girth=43533 last: m=135 classes=15 cclen=193 t=782s
[18:35:00] it=54266 colorings=28000 lazy-girth=43663 last: m=135 classes=15 cclen=190 t=784s
[18:35:05] it=54620 colorings=28200 lazy-girth=43877 last: m=135 classes=15 cclen=195 t=789s
[18:35:12] it=54975 colorings=28400 lazy-girth=44105 last: m=135 classes=15 cclen=195 t=796s
[18:35:23] it=55390 colorings=28600 lazy-girth=44418 last: m=126 classes=14 cclen=195 t=807s
[18:35:30] it=55744 colorings=28800 lazy-girth=44637 last: m=126 classes=14 cclen=201 t=814s
[18:35:41] it=56218 colorings=29000 lazy-girth=45244 last: m=126 classes=14 cclen=198 t=825s
[18:35:45] it=56781 colorings=29200 lazy-girth=45924 last: m=135 classes=15 cclen=199 t=829s
[18:35:47] it=57193 colorings=29400 lazy-girth=46257 last: m=126 classes=14 cclen=196 t=831s
[18:35:50] it=57610 colorings=29600 lazy-girth=46609 last: m=126 classes=14 cclen=199 t=834s
[18:35:59] it=58167 colorings=29800 lazy-girth=47307 last: m=135 classes=15 cclen=182 t=843s
[18:36:01] it=58517 colorings=30000 lazy-girth=47528 last: m=135 classes=15 cclen=198 t=845s
[18:36:03] it=58838 colorings=30200 lazy-girth=47707 last: m=126 classes=14 cclen=187 t=847s
[18:36:06] it=59245 colorings=30400 lazy-girth=48059 last: m=135 classes=15 cclen=191 t=850s
[18:36:09] it=59628 colorings=30600 lazy-girth=48338 last: m=126 classes=14 cclen=196 t=853s
[18:36:15] it=60012 colorings=30800 lazy-girth=48604 last: m=135 classes=15 cclen=198 t=859s
[18:36:20] it=60429 colorings=31000 lazy-girth=48972 last: m=135 classes=15 cclen=195 t=864s
[18:36:24] it=60846 colorings=31200 lazy-girth=49340 last: m=126 classes=14 cclen=201 t=868s
[18:36:27] it=61267 colorings=31400 lazy-girth=49686 last: m=135 classes=15 cclen=199 t=871s
[18:36:31] it=61643 colorings=31600 lazy-girth=49968 last: m=135 classes=15 cclen=192 t=875s
[18:36:34] it=61982 colorings=31800 lazy-girth=50152 last: m=126 classes=14 cclen=200 t=878s
[18:36:38] it=62396 colorings=32000 lazy-girth=50487 last: m=135 classes=15 cclen=199 t=881s
[18:36:42] it=62753 colorings=32200 lazy-girth=50711 last: m=135 classes=15 cclen=201 t=885s
[18:36:44] it=63068 colorings=32400 lazy-girth=50888 last: m=135 classes=15 cclen=178 t=888s
[18:37:49] it=63407 colorings=32600 lazy-girth=51064 last: m=126 classes=14 cclen=185 t=953s
[18:37:57] it=63752 colorings=32800 lazy-girth=51270 last: m=135 classes=15 cclen=192 t=961s
[18:38:04] it=64086 colorings=33000 lazy-girth=51457 last: m=144 classes=16 cclen=171 t=968s
[18:38:13] it=64524 colorings=33200 lazy-girth=51866 last: m=135 classes=15 cclen=200 t=977s
[18:38:19] it=65007 colorings=33400 lazy-girth=52371 last: m=135 classes=15 cclen=184 t=983s
[18:38:25] it=65430 colorings=33600 lazy-girth=52785 last: m=135 classes=15 cclen=198 t=989s
[18:38:30] it=65782 colorings=33800 lazy-girth=53002 last: m=135 classes=15 cclen=180 t=994s
[18:38:33] it=66089 colorings=34000 lazy-girth=53148 last: m=126 classes=14 cclen=192 t=997s
[18:38:39] it=66494 colorings=34200 lazy-girth=53469 last: m=135 classes=15 cclen=197 t=1003s
[18:38:46] it=66827 colorings=34400 lazy-girth=53669 last: m=135 classes=15 cclen=197 t=1010s
[18:38:52] it=67180 colorings=34600 lazy-girth=53899 last: m=135 classes=15 cclen=199 t=1016s
[18:39:02] it=67724 colorings=34800 lazy-girth=54648 last: m=126 classes=14 cclen=198 t=1026s
[18:39:05] it=68185 colorings=35000 lazy-girth=55168 last: m=126 classes=14 cclen=197 t=1029s
[18:39:08] it=68548 colorings=35200 lazy-girth=55457 last: m=135 classes=15 cclen=192 t=1031s
[18:39:10] it=68905 colorings=35400 lazy-girth=55740 last: m=135 classes=15 cclen=200 t=1034s
[18:39:13] it=69381 colorings=35600 lazy-girth=56247 last: m=126 classes=14 cclen=196 t=1037s
[18:39:17] it=69837 colorings=35800 lazy-girth=56611 last: m=126 classes=14 cclen=198 t=1040s
[18:39:20] it=70273 colorings=36000 lazy-girth=56928 last: m=135 classes=15 cclen=198 t=1043s
[18:39:23] it=70679 colorings=36200 lazy-girth=57230 last: m=135 classes=15 cclen=196 t=1047s
[18:39:32] it=71134 colorings=36400 lazy-girth=57668 last: m=135 classes=15 cclen=192 t=1056s
[18:39:38] it=71575 colorings=36600 lazy-girth=58105 last: m=135 classes=15 cclen=193 t=1062s
[18:39:42] it=71985 colorings=36800 lazy-girth=58443 last: m=126 classes=14 cclen=194 t=1066s
[18:39:47] it=72348 colorings=37000 lazy-girth=58688 last: m=126 classes=14 cclen=197 t=1071s
[18:39:50] it=72666 colorings=37200 lazy-girth=58841 last: m=135 classes=15 cclen=198 t=1074s
[18:39:53] it=72976 colorings=37400 lazy-girth=58991 last: m=144 classes=16 cclen=200 t=1076s
[18:40:00] it=73367 colorings=37600 lazy-girth=59269 last: m=135 classes=15 cclen=130 t=1084s
[18:41:21] it=73795 colorings=37800 lazy-girth=59613 last: m=126 classes=14 cclen=200 t=1165s
[18:41:25] it=74183 colorings=38000 lazy-girth=59874 last: m=135 classes=15 cclen=197 t=1169s
[18:41:29] it=74554 colorings=38200 lazy-girth=60125 last: m=135 classes=15 cclen=161 t=1173s
[18:41:33] it=74860 colorings=38400 lazy-girth=60287 last: m=135 classes=15 cclen=195 t=1177s
[18:41:37] it=75183 colorings=38600 lazy-girth=60455 last: m=135 classes=15 cclen=196 t=1181s
[18:41:51] it=75564 colorings=38800 lazy-girth=60718 last: m=135 classes=15 cclen=188 t=1195s
[18:41:59] it=75932 colorings=39000 lazy-girth=61008 last: m=135 classes=15 cclen=199 t=1203s
[18:42:01] it=76299 colorings=39200 lazy-girth=61299 last: m=135 classes=15 cclen=194 t=1205s
[18:42:03] it=76585 colorings=39400 lazy-girth=61419 last: m=126 classes=14 cclen=202 t=1207s
[18:42:06] it=76961 colorings=39600 lazy-girth=61710 last: m=126 classes=14 cclen=197 t=1210s
[18:42:08] it=77294 colorings=39800 lazy-girth=61900 last: m=135 classes=15 cclen=189 t=1212s
[18:42:10] it=77616 colorings=40000 lazy-girth=62098 last: m=126 classes=14 cclen=201 t=1213s
[18:42:11] it=77926 colorings=40200 lazy-girth=62251 last: m=126 classes=14 cclen=181 t=1215s
[18:42:13] it=78213 colorings=40400 lazy-girth=62361 last: m=117 classes=13 cclen=200 t=1217s
[18:42:14] it=78498 colorings=40600 lazy-girth=62461 last: m=135 classes=15 cclen=144 t=1218s
[18:42:18] it=78766 colorings=40800 lazy-girth=62549 last: m=126 classes=14 cclen=173 t=1222s
[18:42:21] it=79087 colorings=41000 lazy-girth=62709 last: m=135 classes=15 cclen=156 t=1224s
[18:42:23] it=79404 colorings=41200 lazy-girth=62892 last: m=126 classes=14 cclen=186 t=1227s
[18:42:25] it=79695 colorings=41400 lazy-girth=63009 last: m=126 classes=14 cclen=197 t=1229s
[18:42:26] it=79967 colorings=41600 lazy-girth=63103 last: m=135 classes=15 cclen=195 t=1230s
[18:42:28] it=80236 colorings=41800 lazy-girth=63186 last: m=144 classes=16 cclen=163 t=1232s
[18:42:31] it=80518 colorings=42000 lazy-girth=63292 last: m=126 classes=14 cclen=182 t=1234s
[18:42:33] it=80789 colorings=42200 lazy-girth=63379 last: m=126 classes=14 cclen=199 t=1237s
[18:42:35] it=81084 colorings=42400 lazy-girth=63508 last: m=135 classes=15 cclen=183 t=1239s
[18:42:41] it=81416 colorings=42600 lazy-girth=63692 last: m=126 classes=14 cclen=193 t=1245s
[18:42:44] it=81733 colorings=42800 lazy-girth=63857 last: m=135 classes=15 cclen=201 t=1248s
[18:42:46] it=82023 colorings=43000 lazy-girth=63986 last: m=135 classes=15 cclen=190 t=1250s
[18:42:49] it=82337 colorings=43200 lazy-girth=64136 last: m=126 classes=14 cclen=195 t=1253s
[18:42:59] it=82626 colorings=43400 lazy-girth=64246 last: m=135 classes=15 cclen=188 t=1263s
[18:43:05] it=83143 colorings=43600 lazy-girth=64918 last: m=126 classes=14 cclen=198 t=1269s
[18:43:07] it=83465 colorings=43800 lazy-girth=65125 last: m=135 classes=15 cclen=186 t=1271s
[18:43:09] it=83804 colorings=44000 lazy-girth=65328 last: m=126 classes=14 cclen=186 t=1273s
[18:43:11] it=84089 colorings=44200 lazy-girth=65445 last: m=126 classes=14 cclen=196 t=1275s
[18:43:13] it=84403 colorings=44400 lazy-girth=65625 last: m=135 classes=15 cclen=195 t=1277s
[18:43:14] it=84682 colorings=44600 lazy-girth=65726 last: m=126 classes=14 cclen=196 t=1278s
[18:43:15] it=84935 colorings=44800 lazy-girth=65790 last: m=126 classes=14 cclen=197 t=1279s
[18:43:17] it=85196 colorings=45000 lazy-girth=65862 last: m=126 classes=14 cclen=199 t=1281s
[18:43:18] it=85454 colorings=45200 lazy-girth=65939 last: m=126 classes=14 cclen=195 t=1282s
[18:43:20] it=85757 colorings=45400 lazy-girth=66099 last: m=126 classes=14 cclen=189 t=1284s
[18:43:24] it=86299 colorings=45600 lazy-girth=66664 last: m=135 classes=15 cclen=190 t=1288s
[18:43:26] it=86658 colorings=45800 lazy-girth=66873 last: m=126 classes=14 cclen=190 t=1290s
[18:43:30] it=86971 colorings=46000 lazy-girth=67048 last: m=135 classes=15 cclen=189 t=1293s
[18:43:32] it=87269 colorings=46200 lazy-girth=67174 last: m=126 classes=14 cclen=196 t=1296s
[18:43:34] it=87533 colorings=46400 lazy-girth=67253 last: m=126 classes=14 cclen=196 t=1298s
[18:43:35] it=87779 colorings=46600 lazy-girth=67306 last: m=126 classes=14 cclen=189 t=1299s
[18:43:38] it=88072 colorings=46800 lazy-girth=67433 last: m=126 classes=14 cclen=190 t=1302s
[18:43:40] it=88314 colorings=47000 lazy-girth=67485 last: m=126 classes=14 cclen=202 t=1304s
[18:43:42] it=88556 colorings=47200 lazy-girth=67533 last: m=126 classes=14 cclen=201 t=1306s
[18:43:50] it=88828 colorings=47400 lazy-girth=67616 last: m=126 classes=14 cclen=196 t=1314s
[18:43:52] it=89117 colorings=47600 lazy-girth=67735 last: m=126 classes=14 cclen=199 t=1316s
[18:43:55] it=89396 colorings=47800 lazy-girth=67829 last: m=135 classes=15 cclen=200 t=1319s
[18:43:56] it=89630 colorings=48000 lazy-girth=67870 last: m=126 classes=14 cclen=184 t=1320s
[18:43:58] it=89861 colorings=48200 lazy-girth=67906 last: m=126 classes=14 cclen=177 t=1322s
[18:44:01] it=90150 colorings=48400 lazy-girth=68020 last: m=126 classes=14 cclen=200 t=1325s
[18:44:03] it=90405 colorings=48600 lazy-girth=68085 last: m=126 classes=14 cclen=195 t=1327s
[18:44:06] it=90661 colorings=48800 lazy-girth=68165 last: m=126 classes=14 cclen=201 t=1330s
[18:44:08] it=90939 colorings=49000 lazy-girth=68250 last: m=126 classes=14 cclen=192 t=1332s
[18:44:11] it=91177 colorings=49200 lazy-girth=68298 last: m=126 classes=14 cclen=199 t=1335s
[18:44:15] it=91439 colorings=49400 lazy-girth=68393 last: m=135 classes=15 cclen=191 t=1339s
[18:44:21] it=92007 colorings=49600 lazy-girth=69227 last: m=135 classes=15 cclen=195 t=1345s
[18:44:30] it=92324 colorings=49800 lazy-girth=69416 last: m=126 classes=14 cclen=197 t=1354s
[18:44:32] it=92633 colorings=50000 lazy-girth=69585 last: m=126 classes=14 cclen=189 t=1356s
[18:44:35] it=92951 colorings=50200 lazy-girth=69772 last: m=126 classes=14 cclen=197 t=1359s
[18:44:37] it=93232 colorings=50400 lazy-girth=69891 last: m=126 classes=14 cclen=195 t=1361s
[18:44:43] it=93561 colorings=50600 lazy-girth=70101 last: m=135 classes=15 cclen=187 t=1367s
[18:44:46] it=93901 colorings=50800 lazy-girth=70325 last: m=135 classes=15 cclen=174 t=1370s
[18:44:49] it=94177 colorings=51000 lazy-girth=70421 last: m=126 classes=14 cclen=168 t=1373s
[18:44:51] it=94470 colorings=51200 lazy-girth=70543 last: m=126 classes=14 cclen=203 t=1375s
[18:44:53] it=94707 colorings=51400 lazy-girth=70586 last: m=135 classes=15 cclen=197 t=1377s
[18:44:55] it=94955 colorings=51600 lazy-girth=70641 last: m=144 classes=16 cclen=109 t=1379s
[18:44:58] it=95264 colorings=51800 lazy-girth=70792 last: m=126 classes=14 cclen=197 t=1382s
[18:45:01] it=95557 colorings=52000 lazy-girth=70926 last: m=126 classes=14 cclen=196 t=1385s
[18:45:06] it=95813 colorings=52200 lazy-girth=70995 last: m=126 classes=14 cclen=200 t=1390s
[18:45:08] it=96040 colorings=52400 lazy-girth=71022 last: m=126 classes=14 cclen=170 t=1392s
[18:46:37] it=96271 colorings=52600 lazy-girth=71056 last: m=126 classes=14 cclen=203 t=1481s
[18:46:43] it=96561 colorings=52800 lazy-girth=71172 last: m=135 classes=15 cclen=201 t=1487s
[18:46:47] it=96904 colorings=53000 lazy-girth=71402 last: m=135 classes=15 cclen=198 t=1491s
[18:46:49] it=97218 colorings=53200 lazy-girth=71572 last: m=135 classes=15 cclen=197 t=1493s
[18:46:52] it=97605 colorings=53400 lazy-girth=71878 last: m=126 classes=14 cclen=199 t=1496s
[18:46:55] it=97980 colorings=53600 lazy-girth=72162 last: m=126 classes=14 cclen=195 t=1499s
[18:46:58] it=98302 colorings=53800 lazy-girth=72325 last: m=135 classes=15 cclen=190 t=1502s
[18:47:00] it=98621 colorings=54000 lazy-girth=72505 last: m=126 classes=14 cclen=201 t=1504s
[18:47:02] it=98898 colorings=54200 lazy-girth=72611 last: m=135 classes=15 cclen=184 t=1506s
[18:47:05] it=99249 colorings=54400 lazy-girth=72829 last: m=135 classes=15 cclen=198 t=1509s
[18:47:07] it=99550 colorings=54600 lazy-girth=72973 last: m=135 classes=15 cclen=196 t=1511s
[18:47:09] it=99823 colorings=54800 lazy-girth=73063 last: m=126 classes=14 cclen=195 t=1513s
[18:47:14] it=100107 colorings=55000 lazy-girth=73161 last: m=135 classes=15 cclen=196 t=1518s
[18:47:18] it=100441 colorings=55200 lazy-girth=73339 last: m=126 classes=14 cclen=201 t=1522s
[18:47:20] it=100725 colorings=55400 lazy-girth=73454 last: m=135 classes=15 cclen=198 t=1524s
[18:47:23] it=101004 colorings=55600 lazy-girth=73571 last: m=126 classes=14 cclen=198 t=1527s
[18:47:28] it=101323 colorings=55800 lazy-girth=73721 last: m=126 classes=14 cclen=189 t=1532s
[18:47:31] it=101621 colorings=56000 lazy-girth=73837 last: m=135 classes=15 cclen=199 t=1535s
[18:47:34] it=101916 colorings=56200 lazy-girth=73968 last: m=135 classes=15 cclen=197 t=1538s
[18:47:38] it=102223 colorings=56400 lazy-girth=74119 last: m=135 classes=15 cclen=201 t=1542s
[18:47:43] it=102505 colorings=56600 lazy-girth=74217 last: m=126 classes=14 cclen=199 t=1547s
[18:47:53] it=102889 colorings=56800 lazy-girth=74552 last: m=135 classes=15 cclen=198 t=1557s
[18:47:56] it=103277 colorings=57000 lazy-girth=74869 last: m=135 classes=15 cclen=199 t=1560s
[18:47:58] it=103577 colorings=57200 lazy-girth=74995 last: m=135 classes=15 cclen=199 t=1562s
[18:48:00] it=103863 colorings=57400 lazy-girth=75101 last: m=126 classes=14 cclen=202 t=1564s
[18:48:02] it=104154 colorings=57600 lazy-girth=75219 last: m=126 classes=14 cclen=193 t=1566s
[18:48:05] it=104511 colorings=57800 lazy-girth=75416 last: m=144 classes=16 cclen=199 t=1569s
[18:48:07] it=104815 colorings=58000 lazy-girth=75566 last: m=135 classes=15 cclen=198 t=1571s
[18:48:09] it=105090 colorings=58200 lazy-girth=75664 last: m=126 classes=14 cclen=199 t=1573s
[18:48:12] it=105422 colorings=58400 lazy-girth=75854 last: m=135 classes=15 cclen=201 t=1576s
[18:48:14] it=105788 colorings=58600 lazy-girth=76127 last: m=135 classes=15 cclen=191 t=1578s
[18:48:18] it=106117 colorings=58800 lazy-girth=76342 last: m=126 classes=14 cclen=198 t=1581s
[18:48:20] it=106436 colorings=59000 lazy-girth=76513 last: m=135 classes=15 cclen=150 t=1584s
[18:48:23] it=106734 colorings=59200 lazy-girth=76637 last: m=126 classes=14 cclen=200 t=1587s
[18:48:26] it=107013 colorings=59400 lazy-girth=76745 last: m=135 classes=15 cclen=199 t=1590s
[18:48:30] it=107303 colorings=59600 lazy-girth=76884 last: m=126 classes=14 cclen=196 t=1594s
[18:48:33] it=107575 colorings=59800 lazy-girth=76968 last: m=126 classes=14 cclen=202 t=1597s
[18:48:36] it=107872 colorings=60000 lazy-girth=77108 last: m=135 classes=15 cclen=197 t=1600s
[18:48:39] it=108145 colorings=60200 lazy-girth=77198 last: m=126 classes=14 cclen=186 t=1602s
[18:48:42] it=108435 colorings=60400 lazy-girth=77308 last: m=135 classes=15 cclen=198 t=1606s
[18:48:44] it=108691 colorings=60600 lazy-girth=77373 last: m=135 classes=15 cclen=184 t=1608s
[18:48:47] it=108966 colorings=60800 lazy-girth=77462 last: m=126 classes=14 cclen=190 t=1610s
[18:48:49] it=109224 colorings=61000 lazy-girth=77537 last: m=126 classes=14 cclen=199 t=1613s
[18:48:51] it=109457 colorings=61200 lazy-girth=77576 last: m=135 classes=15 cclen=199 t=1615s
[18:48:57] it=109776 colorings=61400 lazy-girth=77742 last: m=126 classes=14 cclen=192 t=1620s
[18:49:10] it=110159 colorings=61600 lazy-girth=78021 last: m=135 classes=15 cclen=197 t=1634s
[18:49:13] it=110478 colorings=61800 lazy-girth=78188 last: m=135 classes=15 cclen=200 t=1637s
[18:49:16] it=110837 colorings=62000 lazy-girth=78411 last: m=135 classes=15 cclen=197 t=1640s
[18:49:19] it=111152 colorings=62200 lazy-girth=78587 last: m=126 classes=14 cclen=198 t=1643s
[18:49:22] it=111537 colorings=62400 lazy-girth=78846 last: m=126 classes=14 cclen=194 t=1646s
[18:49:27] it=111934 colorings=62600 lazy-girth=79120 last: m=126 classes=14 cclen=201 t=1651s
[18:49:29] it=112261 colorings=62800 lazy-girth=79283 last: m=126 classes=14 cclen=197 t=1653s
[18:49:39] it=112617 colorings=63000 lazy-girth=79496 last: m=135 classes=15 cclen=174 t=1663s
[18:49:43] it=112956 colorings=63200 lazy-girth=79671 last: m=135 classes=15 cclen=198 t=1667s
[18:49:45] it=113260 colorings=63400 lazy-girth=79799 last: m=126 classes=14 cclen=199 t=1669s
[18:49:54] it=113562 colorings=63600 lazy-girth=79930 last: m=126 classes=14 cclen=201 t=1678s
[18:49:59] it=113924 colorings=63800 lazy-girth=80130 last: m=135 classes=15 cclen=195 t=1683s
[18:50:02] it=114207 colorings=64000 lazy-girth=80230 last: m=135 classes=15 cclen=176 t=1686s
[18:50:04] it=114467 colorings=64200 lazy-girth=80305 last: m=126 classes=14 cclen=189 t=1688s
[18:50:07] it=114745 colorings=64400 lazy-girth=80407 last: m=135 classes=15 cclen=174 t=1691s
[18:50:09] it=115022 colorings=64600 lazy-girth=80498 last: m=135 classes=15 cclen=198 t=1693s
[18:50:13] it=115305 colorings=64800 lazy-girth=80608 last: m=126 classes=14 cclen=196 t=1696s
[18:50:15] it=115569 colorings=65000 lazy-girth=80677 last: m=135 classes=15 cclen=188 t=1699s
[18:50:18] it=115832 colorings=65200 lazy-girth=80747 last: m=135 classes=15 cclen=196 t=1702s
[18:50:23] it=116111 colorings=65400 lazy-girth=80848 last: m=126 classes=14 cclen=195 t=1706s
[18:52:10] it=116420 colorings=65600 lazy-girth=80981 last: m=135 classes=15 cclen=199 t=1814s
[18:52:15] it=116922 colorings=65800 lazy-girth=81734 last: m=135 classes=15 cclen=197 t=1819s
[18:52:18] it=117273 colorings=66000 lazy-girth=81994 last: m=135 classes=15 cclen=192 t=1821s
[18:52:21] it=117674 colorings=66200 lazy-girth=82355 last: m=135 classes=15 cclen=176 t=1825s
[18:52:24] it=118095 colorings=66400 lazy-girth=82746 last: m=126 classes=14 cclen=179 t=1828s
[18:52:26] it=118426 colorings=66600 lazy-girth=82958 last: m=135 classes=15 cclen=202 t=1830s
[18:52:30] it=118801 colorings=66800 lazy-girth=83282 last: m=126 classes=14 cclen=199 t=1834s
[18:52:33] it=119180 colorings=67000 lazy-girth=83593 last: m=126 classes=14 cclen=192 t=1837s
[18:52:36] it=119514 colorings=67200 lazy-girth=83799 last: m=126 classes=14 cclen=195 t=1840s
[18:52:40] it=119896 colorings=67400 lazy-girth=84091 last: m=135 classes=15 cclen=177 t=1844s
[18:52:43] it=120252 colorings=67600 lazy-girth=84310 last: m=135 classes=15 cclen=198 t=1847s
[18:52:48] it=120643 colorings=67800 lazy-girth=84607 last: m=126 classes=14 cclen=198 t=1852s
[18:52:51] it=120965 colorings=68000 lazy-girth=84797 last: m=135 classes=15 cclen=197 t=1855s
[18:52:55] it=121292 colorings=68200 lazy-girth=85001 last: m=135 classes=15 cclen=189 t=1859s
[18:52:58] it=121634 colorings=68400 lazy-girth=85197 last: m=144 classes=16 cclen=197 t=1862s
[18:53:08] it=121972 colorings=68600 lazy-girth=85395 last: m=135 classes=15 cclen=168 t=1872s
[18:53:14] it=122296 colorings=68800 lazy-girth=85566 last: m=135 classes=15 cclen=196 t=1878s
[18:53:18] it=122621 colorings=69000 lazy-girth=85752 last: m=135 classes=15 cclen=190 t=1882s
[18:53:20] it=122897 colorings=69200 lazy-girth=85874 last: m=135 classes=15 cclen=192 t=1884s
[18:53:28] it=123235 colorings=69400 lazy-girth=86117 last: m=135 classes=15 cclen=199 t=1892s
[18:53:32] it=123622 colorings=69600 lazy-girth=86420 last: m=135 classes=15 cclen=186 t=1896s
[18:53:34] it=123888 colorings=69800 lazy-girth=86503 last: m=135 classes=15 cclen=189 t=1898s
[18:53:36] it=124162 colorings=70000 lazy-girth=86610 last: m=135 classes=15 cclen=196 t=1900s
[18:53:38] it=124432 colorings=70200 lazy-girth=86701 last: m=126 classes=14 cclen=193 t=1902s
[18:53:41] it=124730 colorings=70400 lazy-girth=86846 last: m=135 classes=15 cclen=191 t=1905s
[18:53:45] it=125034 colorings=70600 lazy-girth=87011 last: m=135 classes=15 cclen=194 t=1909s
[18:53:49] it=125369 colorings=70800 lazy-girth=87190 last: m=135 classes=15 cclen=196 t=1913s
[18:53:52] it=125687 colorings=71000 lazy-girth=87363 last: m=135 classes=15 cclen=197 t=1916s
[18:54:03] it=125987 colorings=71200 lazy-girth=87499 last: m=126 classes=14 cclen=194 t=1927s
[18:54:07] it=126307 colorings=71400 lazy-girth=87679 last: m=135 classes=15 cclen=193 t=1931s
[18:54:10] it=126608 colorings=71600 lazy-girth=87808 last: m=135 classes=15 cclen=196 t=1934s
[18:54:13] it=126894 colorings=71800 lazy-girth=87915 last: m=135 classes=15 cclen=164 t=1937s
[18:54:16] it=127192 colorings=72000 lazy-girth=88047 last: m=135 classes=15 cclen=196 t=1940s
[18:54:20] it=127489 colorings=72200 lazy-girth=88185 last: m=126 classes=14 cclen=202 t=1944s
[18:54:24] it=127795 colorings=72400 lazy-girth=88337 last: m=126 classes=14 cclen=202 t=1948s
[18:54:29] it=128091 colorings=72600 lazy-girth=88478 last: m=135 classes=15 cclen=200 t=1953s
[18:54:41] it=128375 colorings=72800 lazy-girth=88585 last: m=135 classes=15 cclen=185 t=1965s
[18:54:47] it=128649 colorings=73000 lazy-girth=88701 last: m=135 classes=15 cclen=178 t=1971s
[18:54:54] it=128926 colorings=73200 lazy-girth=88850 last: m=126 classes=14 cclen=199 t=1978s
[18:54:56] it=129200 colorings=73400 lazy-girth=88957 last: m=126 classes=14 cclen=197 t=1980s
[18:54:58] it=129488 colorings=73600 lazy-girth=89073 last: m=126 classes=14 cclen=195 t=1982s
[18:55:03] it=129862 colorings=73800 lazy-girth=89402 last: m=135 classes=15 cclen=193 t=1987s
[18:55:07] it=130178 colorings=74000 lazy-girth=89570 last: m=126 classes=14 cclen=201 t=1991s
[18:55:10] it=130483 colorings=74200 lazy-girth=89713 last: m=135 classes=15 cclen=191 t=1994s
[18:55:14] it=130780 colorings=74400 lazy-girth=89854 last: m=135 classes=15 cclen=198 t=1998s
[18:55:17] it=131067 colorings=74600 lazy-girth=89970 last: m=126 classes=14 cclen=200 t=2001s
[18:55:22] it=131364 colorings=74800 lazy-girth=90126 last: m=126 classes=14 cclen=196 t=2006s
[18:55:30] it=131690 colorings=75000 lazy-girth=90347 last: m=135 classes=15 cclen=192 t=2014s
[18:55:37] it=131987 colorings=75200 lazy-girth=90496 last: m=126 classes=14 cclen=201 t=2021s
[18:55:42] it=132265 colorings=75400 lazy-girth=90597 last: m=126 classes=14 cclen=200 t=2026s
[18:55:45] it=132493 colorings=75600 lazy-girth=90631 last: m=126 classes=14 cclen=194 t=2029s
[18:55:49] it=132786 colorings=75800 lazy-girth=90778 last: m=135 classes=15 cclen=196 t=2033s
[18:55:54] it=133043 colorings=76000 lazy-girth=90867 last: m=135 classes=15 cclen=167 t=2038s
[18:55:59] it=133370 colorings=76200 lazy-girth=91055 last: m=126 classes=14 cclen=197 t=2043s
[18:56:03] it=133735 colorings=76400 lazy-girth=91302 last: m=126 classes=14 cclen=191 t=2047s
[18:56:05] it=134035 colorings=76600 lazy-girth=91439 last: m=126 classes=14 cclen=198 t=2049s
[18:56:08] it=134376 colorings=76800 lazy-girth=91624 last: m=126 classes=14 cclen=192 t=2052s
[18:56:10] it=134644 colorings=77000 lazy-girth=91704 last: m=135 classes=15 cclen=198 t=2054s
[18:56:13] it=134990 colorings=77200 lazy-girth=91904 last: m=126 classes=14 cclen=197 t=2057s
[18:56:16] it=135298 colorings=77400 lazy-girth=92053 last: m=135 classes=15 cclen=197 t=2060s
[18:56:18] it=135596 colorings=77600 lazy-girth=92169 last: m=135 classes=15 cclen=191 t=2062s
[18:56:22] it=135900 colorings=77800 lazy-girth=92301 last: m=135 classes=15 cclen=195 t=2066s
[18:56:27] it=136282 colorings=78000 lazy-girth=92563 last: m=135 classes=15 cclen=194 t=2071s
[18:56:30] it=136617 colorings=78200 lazy-girth=92753 last: m=135 classes=15 cclen=186 t=2074s
[18:56:35] it=136947 colorings=78400 lazy-girth=92942 last: m=126 classes=14 cclen=201 t=2079s
[18:56:38] it=137241 colorings=78600 lazy-girth=93061 last: m=126 classes=14 cclen=203 t=2082s
[18:56:44] it=137591 colorings=78800 lazy-girth=93270 last: m=135 classes=15 cclen=176 t=2087s
[18:58:18] it=137894 colorings=79000 lazy-girth=93404 last: m=135 classes=15 cclen=200 t=2182s
[18:58:22] it=138170 colorings=79200 lazy-girth=93507 last: m=135 classes=15 cclen=198 t=2186s
[18:58:25] it=138450 colorings=79400 lazy-girth=93606 last: m=126 classes=14 cclen=201 t=2189s
[18:58:28] it=138717 colorings=79600 lazy-girth=93690 last: m=135 classes=15 cclen=195 t=2192s
[18:58:33] it=139013 colorings=79800 lazy-girth=93801 last: m=126 classes=14 cclen=183 t=2197s
[18:58:42] it=139320 colorings=80000 lazy-girth=93963 last: m=126 classes=14 cclen=200 t=2206s
[18:58:53] it=139685 colorings=80200 lazy-girth=94214 last: m=135 classes=15 cclen=188 t=2217s
[18:58:57] it=140088 colorings=80400 lazy-girth=94503 last: m=135 classes=15 cclen=199 t=2221s
[18:59:07] it=140435 colorings=80600 lazy-girth=94710 last: m=135 classes=15 cclen=189 t=2231s
[18:59:13] it=140852 colorings=80800 lazy-girth=95030 last: m=126 classes=14 cclen=195 t=2237s
[18:59:17] it=141191 colorings=81000 lazy-girth=95223 last: m=126 classes=14 cclen=192 t=2241s
[18:59:26] it=141585 colorings=81200 lazy-girth=95530 last: m=135 classes=15 cclen=169 t=2250s
[18:59:31] it=142065 colorings=81400 lazy-girth=95917 last: m=126 classes=14 cclen=200 t=2255s
[18:59:36] it=142431 colorings=81600 lazy-girth=96159 last: m=126 classes=14 cclen=201 t=2260s
[18:59:46] it=142831 colorings=81800 lazy-girth=96450 last: m=135 classes=15 cclen=192 t=2270s
[18:59:49] it=143196 colorings=82000 lazy-girth=96692 last: m=126 classes=14 cclen=181 t=2273s
[18:59:53] it=143566 colorings=82200 lazy-girth=96935 last: m=135 classes=15 cclen=198 t=2276s
[18:59:56] it=143858 colorings=82400 lazy-girth=97054 last: m=135 classes=15 cclen=191 t=2280s
[18:59:58] it=144176 colorings=82600 lazy-girth=97203 last: m=126 classes=14 cclen=197 t=2282s
[19:00:01] it=144469 colorings=82800 lazy-girth=97321 last: m=126 classes=14 cclen=196 t=2284s
[19:00:04] it=144752 colorings=83000 lazy-girth=97418 last: m=135 classes=15 cclen=196 t=2288s
[19:00:06] it=145011 colorings=83200 lazy-girth=97486 last: m=135 classes=15 cclen=197 t=2290s
[19:00:09] it=145302 colorings=83400 lazy-girth=97589 last: m=135 classes=15 cclen=167 t=2293s
[19:00:13] it=145603 colorings=83600 lazy-girth=97713 last: m=126 classes=14 cclen=201 t=2297s
[19:00:16] it=145899 colorings=83800 lazy-girth=97849 last: m=135 classes=15 cclen=195 t=2300s
[19:00:19] it=146190 colorings=84000 lazy-girth=97960 last: m=135 classes=15 cclen=192 t=2303s
[19:00:22] it=146479 colorings=84200 lazy-girth=98086 last: m=126 classes=14 cclen=194 t=2306s
[19:00:26] it=146765 colorings=84400 lazy-girth=98196 last: m=126 classes=14 cclen=196 t=2310s
[19:00:33] it=147033 colorings=84600 lazy-girth=98277 last: m=135 classes=15 cclen=199 t=2317s
[19:00:35] it=147332 colorings=84800 lazy-girth=98399 last: m=126 classes=14 cclen=198 t=2319s
[19:00:41] it=147617 colorings=85000 lazy-girth=98510 last: m=135 classes=15 cclen=192 t=2325s
[19:00:46] it=147910 colorings=85200 lazy-girth=98627 last: m=126 classes=14 cclen=199 t=2330s
[19:00:53] it=148170 colorings=85400 lazy-girth=98703 last: m=126 classes=14 cclen=197 t=2336s
[19:00:57] it=148438 colorings=85600 lazy-girth=98789 last: m=135 classes=15 cclen=198 t=2341s
[19:01:04] it=148719 colorings=85800 lazy-girth=98892 last: m=126 classes=14 cclen=190 t=2348s
[19:01:07] it=149017 colorings=86000 lazy-girth=99023 last: m=135 classes=15 cclen=201 t=2351s
[19:01:16] it=149348 colorings=86200 lazy-girth=99200 last: m=126 classes=14 cclen=198 t=2359s
[19:01:19] it=149616 colorings=86400 lazy-girth=99290 last: m=135 classes=15 cclen=195 t=2363s
[19:01:23] it=149876 colorings=86600 lazy-girth=99359 last: m=126 classes=14 cclen=188 t=2367s
[19:01:28] it=150149 colorings=86800 lazy-girth=99464 last: m=135 classes=15 cclen=197 t=2372s
[19:01:36] it=150439 colorings=87000 lazy-girth=99583 last: m=126 classes=14 cclen=199 t=2380s
[19:01:39] it=150740 colorings=87200 lazy-girth=99721 last: m=126 classes=14 cclen=199 t=2383s
[19:01:42] it=151054 colorings=87400 lazy-girth=99858 last: m=126 classes=14 cclen=199 t=2386s
[19:01:46] it=151402 colorings=87600 lazy-girth=100064 last: m=135 classes=15 cclen=200 t=2390s
[19:01:53] it=151747 colorings=87800 lazy-girth=100251 last: m=135 classes=15 cclen=187 t=2397s
[19:01:56] it=152051 colorings=88000 lazy-girth=100384 last: m=135 classes=15 cclen=168 t=2400s
[19:02:00] it=152355 colorings=88200 lazy-girth=100516 last: m=126 classes=14 cclen=201 t=2404s
[19:02:02] it=152657 colorings=88400 lazy-girth=100637 last: m=126 classes=14 cclen=202 t=2406s
[19:02:07] it=152976 colorings=88600 lazy-girth=100782 last: m=135 classes=15 cclen=195 t=2411s
[19:02:14] it=153321 colorings=88800 lazy-girth=100988 last: m=126 classes=14 cclen=192 t=2418s
[19:03:42] it=153686 colorings=89000 lazy-girth=101203 last: m=135 classes=15 cclen=198 t=2506s
[19:03:51] it=154000 colorings=89200 lazy-girth=101355 last: m=135 classes=15 cclen=190 t=2515s
[19:03:54] it=154344 colorings=89400 lazy-girth=101606 last: m=135 classes=15 cclen=197 t=2518s
[19:03:57] it=154713 colorings=89600 lazy-girth=101867 last: m=135 classes=15 cclen=193 t=2521s
[19:04:01] it=155143 colorings=89800 lazy-girth=102253 last: m=135 classes=15 cclen=198 t=2524s
[19:04:05] it=155572 colorings=90000 lazy-girth=102627 last: m=126 classes=14 cclen=168 t=2529s
[19:04:07] it=155909 colorings=90200 lazy-girth=102812 last: m=135 classes=15 cclen=198 t=2531s
[19:04:10] it=156221 colorings=90400 lazy-girth=102978 last: m=126 classes=14 cclen=199 t=2534s
[19:04:13] it=156578 colorings=90600 lazy-girth=103233 last: m=135 classes=15 cclen=197 t=2537s
[19:04:16] it=156903 colorings=90800 lazy-girth=103417 last: m=135 classes=15 cclen=197 t=2540s
[19:04:18] it=157219 colorings=91000 lazy-girth=103583 last: m=135 classes=15 cclen=198 t=2542s
[19:04:24] it=157532 colorings=91200 lazy-girth=103743 last: m=135 classes=15 cclen=200 t=2548s
[19:04:28] it=157845 colorings=91400 lazy-girth=103890 last: m=126 classes=14 cclen=191 t=2552s
[19:04:33] it=158485 colorings=91600 lazy-girth=104794 last: m=135 classes=15 cclen=177 t=2557s
[19:04:36] it=158937 colorings=91800 lazy-girth=105194 last: m=135 classes=15 cclen=195 t=2560s
[19:04:38] it=159334 colorings=92000 lazy-girth=105482 last: m=135 classes=15 cclen=197 t=2562s
[19:04:40] it=159723 colorings=92200 lazy-girth=105766 last: m=126 classes=14 cclen=202 t=2564s
[19:04:42] it=160152 colorings=92400 lazy-girth=106133 last: m=135 classes=15 cclen=199 t=2566s
[19:04:45] it=160535 colorings=92600 lazy-girth=106433 last: m=135 classes=15 cclen=178 t=2568s
[19:04:47] it=160948 colorings=92800 lazy-girth=106817 last: m=126 classes=14 cclen=196 t=2571s
[19:04:48] it=161267 colorings=93000 lazy-girth=107011 last: m=135 classes=15 cclen=193 t=2572s
[19:04:50] it=161586 colorings=93200 lazy-girth=107175 last: m=135 classes=15 cclen=191 t=2574s
[19:04:52] it=161864 colorings=93400 lazy-girth=107276 last: m=135 classes=15 cclen=194 t=2576s
[19:04:54] it=162199 colorings=93600 lazy-girth=107477 last: m=135 classes=15 cclen=188 t=2578s
[19:04:57] it=162520 colorings=93800 lazy-girth=107645 last: m=135 classes=15 cclen=184 t=2581s
[19:04:59] it=162857 colorings=94000 lazy-girth=107849 last: m=135 classes=15 cclen=198 t=2583s
[19:05:01] it=163214 colorings=94200 lazy-girth=108075 last: m=135 classes=15 cclen=195 t=2585s
[19:05:03] it=163583 colorings=94400 lazy-girth=108321 last: m=126 classes=14 cclen=179 t=2587s
[19:05:05] it=163921 colorings=94600 lazy-girth=108526 last: m=135 classes=15 cclen=195 t=2589s
[19:05:10] it=164269 colorings=94800 lazy-girth=108743 last: m=135 classes=15 cclen=196 t=2594s
[19:05:12] it=164610 colorings=95000 lazy-girth=108928 last: m=135 classes=15 cclen=201 t=2596s
[19:05:15] it=164930 colorings=95200 lazy-girth=109092 last: m=126 classes=14 cclen=202 t=2599s
[19:05:17] it=165277 colorings=95400 lazy-girth=109293 last: m=135 classes=15 cclen=192 t=2601s
[19:05:19] it=165631 colorings=95600 lazy-girth=109496 last: m=135 classes=15 cclen=199 t=2603s
[19:05:22] it=165955 colorings=95800 lazy-girth=109657 last: m=135 classes=15 cclen=166 t=2606s
[19:05:24] it=166260 colorings=96000 lazy-girth=109799 last: m=135 classes=15 cclen=200 t=2608s
[19:05:26] it=166550 colorings=96200 lazy-girth=109911 last: m=135 classes=15 cclen=198 t=2610s
[19:05:30] it=166923 colorings=96400 lazy-girth=110159 last: m=135 classes=15 cclen=173 t=2614s
[19:05:33] it=167246 colorings=96600 lazy-girth=110328 last: m=135 classes=15 cclen=195 t=2617s
[19:05:35] it=167549 colorings=96800 lazy-girth=110451 last: m=135 classes=15 cclen=192 t=2619s
[19:05:37] it=167861 colorings=97000 lazy-girth=110601 last: m=135 classes=15 cclen=192 t=2621s
[19:05:44] it=168155 colorings=97200 lazy-girth=110724 last: m=126 classes=14 cclen=187 t=2628s
[19:05:58] it=168785 colorings=97400 lazy-girth=111571 last: m=135 classes=15 cclen=198 t=2642s
[19:06:01] it=169295 colorings=97600 lazy-girth=112037 last: m=135 classes=15 cclen=191 t=2645s
[19:06:04] it=169712 colorings=97800 lazy-girth=112365 last: m=126 classes=14 cclen=185 t=2648s
[19:06:08] it=170154 colorings=98000 lazy-girth=112755 last: m=135 classes=15 cclen=199 t=2651s
[19:06:10] it=170559 colorings=98200 lazy-girth=113070 last: m=135 classes=15 cclen=192 t=2654s
[19:06:12] it=170908 colorings=98400 lazy-girth=113294 last: m=135 classes=15 cclen=193 t=2656s
[19:06:16] it=171327 colorings=98600 lazy-girth=113626 last: m=126 classes=14 cclen=197 t=2660s
[19:06:21] it=171790 colorings=98800 lazy-girth=114027 last: m=135 classes=15 cclen=172 t=2665s
[19:06:26] it=172320 colorings=99000 lazy-girth=114550 last: m=135 classes=15 cclen=196 t=2670s
[19:06:31] it=172719 colorings=99200 lazy-girth=114858 last: m=126 classes=14 cclen=196 t=2675s
[19:06:50] it=173174 colorings=99400 lazy-girth=115246 last: m=126 classes=14 cclen=199 t=2693s
[19:06:57] it=173673 colorings=99600 lazy-girth=115673 last: m=126 classes=14 cclen=201 t=2700s
[19:07:05] it=174091 colorings=99800 lazy-girth=115994 last: m=135 classes=15 cclen=186 t=2709s
[19:07:08] it=174487 colorings=100000 lazy-girth=116311 last: m=135 classes=15 cclen=195 t=2712s
[19:07:10] it=174948 colorings=100200 lazy-girth=116774 last: m=135 classes=15 cclen=184 t=2714s
[19:07:13] it=175404 colorings=100400 lazy-girth=117154 last: m=144 classes=16 cclen=157 t=2717s
[19:07:16] it=175757 colorings=100600 lazy-girth=117367 last: m=135 classes=15 cclen=200 t=2719s
[19:07:18] it=176169 colorings=100800 lazy-girth=117670 last: m=126 classes=14 cclen=189 t=2722s
[19:07:22] it=176553 colorings=101000 lazy-girth=117928 last: m=135 classes=15 cclen=196 t=2725s
[19:07:24] it=176917 colorings=101200 lazy-girth=118169 last: m=135 classes=15 cclen=195 t=2728s
[19:07:27] it=177254 colorings=101400 lazy-girth=118366 last: m=135 classes=15 cclen=148 t=2731s
[19:07:30] it=177611 colorings=101600 lazy-girth=118587 last: m=135 classes=15 cclen=199 t=2734s
[19:07:33] it=177926 colorings=101800 lazy-girth=118738 last: m=126 classes=14 cclen=198 t=2737s
[19:07:41] it=178256 colorings=102000 lazy-girth=118911 last: m=126 classes=14 cclen=199 t=2744s
[19:07:43] it=178552 colorings=102200 lazy-girth=119037 last: m=135 classes=15 cclen=182 t=2747s
[19:07:47] it=178859 colorings=102400 lazy-girth=119177 last: m=135 classes=15 cclen=200 t=2750s
[19:07:52] it=179238 colorings=102600 lazy-girth=119447 last: m=126 classes=14 cclen=200 t=2755s
[19:07:54] it=179658 colorings=102800 lazy-girth=119788 last: m=135 classes=15 cclen=197 t=2758s
[19:07:56] it=179968 colorings=103000 lazy-girth=119946 last: m=126 classes=14 cclen=197 t=2760s
[19:07:59] it=180307 colorings=103200 lazy-girth=120147 last: m=135 classes=15 cclen=197 t=2762s
[19:08:01] it=180638 colorings=103400 lazy-girth=120315 last: m=126 classes=14 cclen=200 t=2765s
[19:08:04] it=181094 colorings=103600 lazy-girth=120729 last: m=126 classes=14 cclen=198 t=2768s
[19:08:06] it=181459 colorings=103800 lazy-girth=120983 last: m=135 classes=15 cclen=162 t=2770s
[19:08:08] it=181778 colorings=104000 lazy-girth=121130 last: m=135 classes=15 cclen=197 t=2772s
[19:08:10] it=182122 colorings=104200 lazy-girth=121328 last: m=135 classes=15 cclen=177 t=2774s
[19:08:12] it=182387 colorings=104400 lazy-girth=121407 last: m=135 classes=15 cclen=184 t=2776s
[19:08:14] it=182698 colorings=104600 lazy-girth=121553 last: m=135 classes=15 cclen=136 t=2778s
[19:08:16] it=182961 colorings=104800 lazy-girth=121631 last: m=135 classes=15 cclen=189 t=2780s
[19:08:19] it=183250 colorings=105000 lazy-girth=121742 last: m=126 classes=14 cclen=200 t=2783s
[19:08:21] it=183532 colorings=105200 lazy-girth=121832 last: m=126 classes=14 cclen=197 t=2785s
[19:08:23] it=183798 colorings=105400 lazy-girth=121902 last: m=135 classes=15 cclen=176 t=2787s
[19:08:30] it=184138 colorings=105600 lazy-girth=122094 last: m=126 classes=14 cclen=186 t=2794s
[19:08:32] it=184485 colorings=105800 lazy-girth=122294 last: m=135 classes=15 cclen=183 t=2796s
[19:08:36] it=184837 colorings=106000 lazy-girth=122508 last: m=135 classes=15 cclen=198 t=2800s
[19:08:39] it=185147 colorings=106200 lazy-girth=122654 last: m=135 classes=15 cclen=181 t=2803s
[19:08:42] it=185447 colorings=106400 lazy-girth=122773 last: m=135 classes=15 cclen=199 t=2806s
[19:08:47] it=185777 colorings=106600 lazy-girth=122963 last: m=126 classes=14 cclen=197 t=2811s
[19:08:50] it=186094 colorings=106800 lazy-girth=123122 last: m=135 classes=15 cclen=196 t=2814s
[19:10:49] it=186436 colorings=107000 lazy-girth=123324 last: m=135 classes=15 cclen=188 t=2933s
[19:11:06] it=186789 colorings=107200 lazy-girth=123556 last: m=135 classes=15 cclen=199 t=2950s
[19:11:11] it=187116 colorings=107400 lazy-girth=123744 last: m=135 classes=15 cclen=198 t=2955s
[19:11:14] it=187426 colorings=107600 lazy-girth=123893 last: m=135 classes=15 cclen=194 t=2958s
[19:11:16] it=187718 colorings=107800 lazy-girth=124011 last: m=135 classes=15 cclen=195 t=2960s
[19:11:19] it=188053 colorings=108000 lazy-girth=124201 last: m=135 classes=15 cclen=197 t=2963s
[19:11:21] it=188346 colorings=108200 lazy-girth=124329 last: m=135 classes=15 cclen=191 t=2965s
[19:11:23] it=188645 colorings=108400 lazy-girth=124458 last: m=126 classes=14 cclen=194 t=2967s
[19:11:26] it=188963 colorings=108600 lazy-girth=124607 last: m=135 classes=15 cclen=193 t=2970s
[19:11:30] it=189319 colorings=108800 lazy-girth=124831 last: m=135 classes=15 cclen=198 t=2974s
[19:11:34] it=189674 colorings=109000 lazy-girth=125063 last: m=126 classes=14 cclen=197 t=2978s
[19:11:37] it=190020 colorings=109200 lazy-girth=125259 last: m=135 classes=15 cclen=193 t=2981s
[19:11:41] it=190330 colorings=109400 lazy-girth=125410 last: m=126 classes=14 cclen=197 t=2985s
[19:11:44] it=190653 colorings=109600 lazy-girth=125592 last: m=126 classes=14 cclen=201 t=2988s
[19:11:48] it=190970 colorings=109800 lazy-girth=125760 last: m=126 classes=14 cclen=190 t=2992s
[19:11:51] it=191295 colorings=110000 lazy-girth=125916 last: m=126 classes=14 cclen=197 t=2995s
[19:11:54] it=191585 colorings=110200 lazy-girth=126027 last: m=126 classes=14 cclen=187 t=2998s
[19:11:56] it=191853 colorings=110400 lazy-girth=126111 last: m=135 classes=15 cclen=197 t=3000s
[19:12:06] it=192191 colorings=110600 lazy-girth=126306 last: m=135 classes=15 cclen=194 t=3010s
[19:12:12] it=192507 colorings=110800 lazy-girth=126478 last: m=135 classes=15 cclen=197 t=3015s
[19:12:15] it=192813 colorings=111000 lazy-girth=126616 last: m=126 classes=14 cclen=193 t=3019s
[19:12:18] it=193122 colorings=111200 lazy-girth=126764 last: m=135 classes=15 cclen=198 t=3022s
[19:12:21] it=193442 colorings=111400 lazy-girth=126934 last: m=126 classes=14 cclen=193 t=3025s
[19:12:25] it=193757 colorings=111600 lazy-girth=127092 last: m=126 classes=14 cclen=197 t=3029s
[19:12:27] it=194030 colorings=111800 lazy-girth=127195 last: m=135 classes=15 cclen=198 t=3031s
[19:12:30] it=194319 colorings=112000 lazy-girth=127308 last: m=135 classes=15 cclen=201 t=3033s
[19:12:33] it=194605 colorings=112200 lazy-girth=127412 last: m=126 classes=14 cclen=192 t=3037s
[19:12:40] it=194927 colorings=112400 lazy-girth=127588 last: m=135 classes=15 cclen=180 t=3044s
[19:12:44] it=195275 colorings=112600 lazy-girth=127808 last: m=135 classes=15 cclen=194 t=3048s
[19:12:48] it=195568 colorings=112800 lazy-girth=127934 last: m=126 classes=14 cclen=179 t=3052s
[19:12:51] it=195861 colorings=113000 lazy-girth=128051 last: m=135 classes=15 cclen=199 t=3055s
[19:12:54] it=196159 colorings=113200 lazy-girth=128174 last: m=135 classes=15 cclen=201 t=3058s
[19:12:57] it=196501 colorings=113400 lazy-girth=128356 last: m=135 classes=15 cclen=200 t=3061s
[19:13:00] it=196823 colorings=113600 lazy-girth=128507 last: m=135 classes=15 cclen=190 t=3064s
[19:13:12] it=197123 colorings=113800 lazy-girth=128628 last: m=135 classes=15 cclen=198 t=3076s
[19:13:17] it=197440 colorings=114000 lazy-girth=128771 last: m=126 classes=14 cclen=195 t=3080s
[19:13:20] it=197742 colorings=114200 lazy-girth=128897 last: m=144 classes=16 cclen=194 t=3084s
[19:13:23] it=198035 colorings=114400 lazy-girth=129014 last: m=135 classes=15 cclen=182 t=3087s
[19:13:31] it=198333 colorings=114600 lazy-girth=129135 last: m=135 classes=15 cclen=195 t=3095s
[19:13:34] it=198613 colorings=114800 lazy-girth=129238 last: m=135 classes=15 cclen=192 t=3098s
[19:13:37] it=198905 colorings=115000 lazy-girth=129341 last: m=135 classes=15 cclen=198 t=3101s
[19:13:39] it=199176 colorings=115200 lazy-girth=129416 last: m=135 classes=15 cclen=187 t=3103s
[19:13:43] it=199450 colorings=115400 lazy-girth=129508 last: m=135 classes=15 cclen=197 t=3107s
[19:13:47] it=199741 colorings=115600 lazy-girth=129620 last: m=135 classes=15 cclen=192 t=3111s
[19:13:50] it=200006 colorings=115800 lazy-girth=129700 last: m=126 classes=14 cclen=194 t=3114s
[19:13:55] it=200329 colorings=116000 lazy-girth=129860 last: m=126 classes=14 cclen=195 t=3119s
[19:13:59] it=200621 colorings=116200 lazy-girth=129984 last: m=126 classes=14 cclen=201 t=3123s
[19:14:05] it=200921 colorings=116400 lazy-girth=130112 last: m=126 classes=14 cclen=150 t=3129s
[19:14:11] it=201227 colorings=116600 lazy-girth=130257 last: m=135 classes=15 cclen=200 t=3134s
[19:14:17] it=201520 colorings=116800 lazy-girth=130374 last: m=126 classes=14 cclen=196 t=3141s
[19:14:22] it=201803 colorings=117000 lazy-girth=130467 last: m=135 classes=15 cclen=197 t=3145s
[19:14:29] it=202093 colorings=117200 lazy-girth=130582 last: m=135 classes=15 cclen=193 t=3153s
[19:14:36] it=202387 colorings=117400 lazy-girth=130706 last: m=126 classes=14 cclen=200 t=3159s
[19:14:42] it=202706 colorings=117600 lazy-girth=130861 last: m=135 classes=15 cclen=181 t=3166s
[19:14:45] it=203015 colorings=117800 lazy-girth=130999 last: m=126 classes=14 cclen=194 t=3169s
[19:14:47] it=203343 colorings=118000 lazy-girth=131166 last: m=135 classes=15 cclen=197 t=3171s
[19:14:49] it=203631 colorings=118200 lazy-girth=131280 last: m=135 classes=15 cclen=196 t=3173s
[19:14:52] it=203925 colorings=118400 lazy-girth=131408 last: m=135 classes=15 cclen=176 t=3176s
[19:14:54] it=204204 colorings=118600 lazy-girth=131512 last: m=126 classes=14 cclen=196 t=3178s
[19:14:57] it=204532 colorings=118800 lazy-girth=131685 last: m=126 classes=14 cclen=201 t=3181s
[19:15:00] it=204856 colorings=119000 lazy-girth=131839 last: m=135 classes=15 cclen=201 t=3184s
[19:15:02] it=205154 colorings=119200 lazy-girth=131974 last: m=135 classes=15 cclen=169 t=3186s
[19:15:05] it=205441 colorings=119400 lazy-girth=132087 last: m=135 classes=15 cclen=192 t=3189s
[19:15:07] it=205719 colorings=119600 lazy-girth=132187 last: m=135 classes=15 cclen=191 t=3191s
[19:15:11] it=206024 colorings=119800 lazy-girth=132316 last: m=126 classes=14 cclen=199 t=3195s
[19:15:14] it=206308 colorings=120000 lazy-girth=132422 last: m=135 classes=15 cclen=197 t=3198s
[19:15:16] it=206579 colorings=120200 lazy-girth=132510 last: m=135 classes=15 cclen=199 t=3200s
[19:15:20] it=206861 colorings=120400 lazy-girth=132615 last: m=135 classes=15 cclen=182 t=3204s
[19:15:23] it=207148 colorings=120600 lazy-girth=132724 last: m=126 classes=14 cclen=191 t=3207s
[19:15:27] it=207420 colorings=120800 lazy-girth=132808 last: m=135 classes=15 cclen=193 t=3210s
[19:15:31] it=207738 colorings=121000 lazy-girth=132972 last: m=135 classes=15 cclen=184 t=3215s
[19:15:35] it=208014 colorings=121200 lazy-girth=133090 last: m=135 classes=15 cclen=184 t=3218s
[19:15:38] it=208351 colorings=121400 lazy-girth=133282 last: m=135 classes=15 cclen=192 t=3222s
[19:15:41] it=208665 colorings=121600 lazy-girth=133426 last: m=126 classes=14 cclen=200 t=3225s
[19:15:44] it=208937 colorings=121800 lazy-girth=133514 last: m=135 classes=15 cclen=191 t=3228s
[19:15:47] it=209212 colorings=122000 lazy-girth=133610 last: m=135 classes=15 cclen=195 t=3231s
[19:15:50] it=209497 colorings=122200 lazy-girth=133725 last: m=126 classes=14 cclen=199 t=3234s
[19:15:53] it=209788 colorings=122400 lazy-girth=133830 last: m=135 classes=15 cclen=198 t=3237s
[19:16:01] it=210070 colorings=122600 lazy-girth=133924 last: m=126 classes=14 cclen=199 t=3245s
[19:16:08] it=210356 colorings=122800 lazy-girth=134034 last: m=126 classes=14 cclen=198 t=3252s
[19:16:14] it=210631 colorings=123000 lazy-girth=134142 last: m=126 classes=14 cclen=202 t=3258s
[19:16:23] it=210914 colorings=123200 lazy-girth=134249 last: m=126 classes=14 cclen=191 t=3266s
[19:16:26] it=211214 colorings=123400 lazy-girth=134373 last: m=135 classes=15 cclen=188 t=3270s
[19:16:28] it=211502 colorings=123600 lazy-girth=134490 last: m=135 classes=15 cclen=197 t=3272s
[19:16:32] it=211834 colorings=123800 lazy-girth=134671 last: m=135 classes=15 cclen=188 t=3276s
[19:16:37] it=212159 colorings=124000 lazy-girth=134845 last: m=126 classes=14 cclen=196 t=3281s
[19:18:19] it=212505 colorings=124200 lazy-girth=135022 last: m=126 classes=14 cclen=200 t=3383s
[19:18:27] it=212846 colorings=124400 lazy-girth=135203 last: m=144 classes=16 cclen=195 t=3391s
[19:18:36] it=213154 colorings=124600 lazy-girth=135338 last: m=135 classes=15 cclen=199 t=3400s
[19:18:42] it=213428 colorings=124800 lazy-girth=135448 last: m=135 classes=15 cclen=196 t=3406s
[19:18:47] it=213730 colorings=125000 lazy-girth=135604 last: m=135 classes=15 cclen=193 t=3411s
[19:18:52] it=214060 colorings=125200 lazy-girth=135807 last: m=135 classes=15 cclen=198 t=3416s
[19:18:56] it=214375 colorings=125400 lazy-girth=135956 last: m=135 classes=15 cclen=194 t=3420s
[19:19:00] it=214650 colorings=125600 lazy-girth=136053 last: m=135 classes=15 cclen=171 t=3423s
[19:19:04] it=214972 colorings=125800 lazy-girth=136227 last: m=126 classes=14 cclen=198 t=3428s
[19:19:08] it=215229 colorings=126000 lazy-girth=136296 last: m=126 classes=14 cclen=197 t=3432s
[19:19:17] it=215536 colorings=126200 lazy-girth=136432 last: m=135 classes=15 cclen=193 t=3441s
[19:19:22] it=215825 colorings=126400 lazy-girth=136549 last: m=135 classes=15 cclen=191 t=3446s
[19:19:27] it=216090 colorings=126600 lazy-girth=136637 last: m=135 classes=15 cclen=179 t=3451s
[19:19:31] it=216366 colorings=126800 lazy-girth=136730 last: m=135 classes=15 cclen=198 t=3455s
[19:19:34] it=216665 colorings=127000 lazy-girth=136860 last: m=126 classes=14 cclen=187 t=3458s
[19:19:38] it=216957 colorings=127200 lazy-girth=136969 last: m=135 classes=15 cclen=198 t=3462s
[19:19:42] it=217214 colorings=127400 lazy-girth=137036 last: m=126 classes=14 cclen=200 t=3466s
[19:19:52] it=217558 colorings=127600 lazy-girth=137246 last: m=135 classes=15 cclen=192 t=3476s
[19:19:55] it=217851 colorings=127800 lazy-girth=137368 last: m=135 classes=15 cclen=201 t=3479s
[19:19:59] it=218191 colorings=128000 lazy-girth=137559 last: m=126 classes=14 cclen=193 t=3483s
[19:20:02] it=218488 colorings=128200 lazy-girth=137697 last: m=126 classes=14 cclen=197 t=3486s
[19:20:09] it=218790 colorings=128400 lazy-girth=137839 last: m=135 classes=15 cclen=196 t=3493s
[19:20:20] it=219082 colorings=128600 lazy-girth=137956 last: m=126 classes=14 cclen=187 t=3504s
[19:20:25] it=219362 colorings=128800 lazy-girth=138056 last: m=135 classes=15 cclen=193 t=3509s
[19:20:29] it=219631 colorings=129000 lazy-girth=138156 last: m=135 classes=15 cclen=198 t=3513s
[19:20:33] it=219902 colorings=129200 lazy-girth=138239 last: m=135 classes=15 cclen=191 t=3517s
[19:20:36] it=220161 colorings=129400 lazy-girth=138314 last: m=135 classes=15 cclen=198 t=3520s
[19:20:41] it=220432 colorings=129600 lazy-girth=138395 last: m=126 classes=14 cclen=197 t=3525s
[19:20:48] it=220704 colorings=129800 lazy-girth=138478 last: m=135 classes=15 cclen=199 t=3532s
[19:20:58] it=221088 colorings=130000 lazy-girth=138732 last: m=126 classes=14 cclen=200 t=3542s
[19:21:04] it=221415 colorings=130200 lazy-girth=138901 last: m=126 classes=14 cclen=70 t=3548s
[19:21:11] it=221729 colorings=130400 lazy-girth=139046 last: m=126 classes=14 cclen=199 t=3554s
[19:21:22] it=222020 colorings=130600 lazy-girth=139159 last: m=135 classes=15 cclen=199 t=3566s
[19:21:32] it=222339 colorings=130800 lazy-girth=139310 last: m=135 classes=15 cclen=201 t=3576s
[19:21:39] it=222631 colorings=131000 lazy-girth=139417 last: m=126 classes=14 cclen=193 t=3583s
[19:21:46] it=222934 colorings=131200 lazy-girth=139548 last: m=126 classes=14 cclen=198 t=3590s
[19:21:55] it=223244 colorings=131400 lazy-girth=139718 last: m=126 classes=14 cclen=191 t=3599s
[19:21:59] it=223548 colorings=131600 lazy-girth=139846 last: m=126 classes=14 cclen=198 t=3603s
[19:22:06] it=223817 colorings=131800 lazy-girth=139935 last: m=126 classes=14 cclen=200 t=3610s
[19:22:13] it=224086 colorings=132000 lazy-girth=140034 last: m=135 classes=15 cclen=194 t=3617s
[19:22:24] it=224394 colorings=132200 lazy-girth=140164 last: m=126 classes=14 cclen=200 t=3628s
[19:22:32] it=224691 colorings=132400 lazy-girth=140293 last: m=135 classes=15 cclen=198 t=3636s
[19:22:38] it=225028 colorings=132600 lazy-girth=140463 last: m=135 classes=15 cclen=190 t=3642s
[19:22:47] it=225497 colorings=132800 lazy-girth=141117 last: m=135 classes=15 cclen=193 t=3651s
[19:22:50] it=225893 colorings=133000 lazy-girth=141385 last: m=135 classes=15 cclen=195 t=3654s
[19:22:53] it=226246 colorings=133200 lazy-girth=141596 last: m=135 classes=15 cclen=199 t=3657s
[19:22:57] it=226660 colorings=133400 lazy-girth=141995 last: m=135 classes=15 cclen=192 t=3661s
[19:23:00] it=227032 colorings=133600 lazy-girth=142259 last: m=135 classes=15 cclen=191 t=3664s
[19:23:03] it=227382 colorings=133800 lazy-girth=142457 last: m=126 classes=14 cclen=201 t=3667s
[19:23:07] it=227709 colorings=134000 lazy-girth=142633 last: m=126 classes=14 cclen=194 t=3670s
[19:23:10] it=228048 colorings=134200 lazy-girth=142837 last: m=135 classes=15 cclen=198 t=3674s
[19:23:12] it=228288 colorings=134400 lazy-girth=142884 last: m=135 classes=15 cclen=192 t=3676s
[19:23:14] it=228562 colorings=134600 lazy-girth=142980 last: m=135 classes=15 cclen=193 t=3678s
[19:23:27] it=228901 colorings=134800 lazy-girth=143168 last: m=126 classes=14 cclen=176 t=3691s
[19:23:33] it=229262 colorings=135000 lazy-girth=143376 last: m=135 classes=15 cclen=186 t=3697s
[19:23:37] it=229569 colorings=135200 lazy-girth=143515 last: m=135 classes=15 cclen=200 t=3701s
[19:23:42] it=229889 colorings=135400 lazy-girth=143660 last: m=135 classes=15 cclen=194 t=3706s
[19:23:50] it=230234 colorings=135600 lazy-girth=143847 last: m=135 classes=15 cclen=190 t=3714s
[19:23:56] it=230572 colorings=135800 lazy-girth=144125 last: m=135 classes=15 cclen=130 t=3720s
[19:23:59] it=230947 colorings=136000 lazy-girth=144407 last: m=144 classes=16 cclen=193 t=3723s
[19:24:03] it=231332 colorings=136200 lazy-girth=144703 last: m=135 classes=15 cclen=196 t=3726s
[19:24:06] it=231671 colorings=136400 lazy-girth=144913 last: m=126 classes=14 cclen=182 t=3729s
[19:24:09] it=232035 colorings=136600 lazy-girth=145180 last: m=135 classes=15 cclen=130 t=3733s
[19:24:12] it=232344 colorings=136800 lazy-girth=145346 last: m=135 classes=15 cclen=187 t=3735s
[19:24:16] it=232669 colorings=137000 lazy-girth=145528 last: m=135 classes=15 cclen=192 t=3740s
[19:25:55] it=233117 colorings=137200 lazy-girth=145929 last: m=135 classes=15 cclen=192 t=3839s
[19:26:06] it=233518 colorings=137400 lazy-girth=146196 last: m=126 classes=14 cclen=197 t=3850s
[19:26:13] it=233904 colorings=137600 lazy-girth=146450 last: m=126 classes=14 cclen=192 t=3857s
[19:26:17] it=234242 colorings=137800 lazy-girth=146642 last: m=135 classes=15 cclen=182 t=3861s
[19:26:24] it=234659 colorings=138000 lazy-girth=146910 last: m=135 classes=15 cclen=178 t=3867s
[19:26:30] it=235020 colorings=138200 lazy-girth=147147 last: m=126 classes=14 cclen=200 t=3874s
[19:26:37] it=235349 colorings=138400 lazy-girth=147327 last: m=135 classes=15 cclen=173 t=3881s
[19:26:44] it=235659 colorings=138600 lazy-girth=147468 last: m=135 classes=15 cclen=194 t=3888s
[19:26:49] it=235934 colorings=138800 lazy-girth=147588 last: m=135 classes=15 cclen=191 t=3893s
[19:26:53] it=236305 colorings=139000 lazy-girth=147864 last: m=135 classes=15 cclen=196 t=3897s
[19:26:57] it=236702 colorings=139200 lazy-girth=148127 last: m=135 classes=15 cclen=176 t=3901s
[19:27:05] it=237056 colorings=139400 lazy-girth=148324 last: m=135 classes=15 cclen=175 t=3909s
[19:27:18] it=237507 colorings=139600 lazy-girth=148669 last: m=135 classes=15 cclen=196 t=3922s
[19:27:23] it=237841 colorings=139800 lazy-girth=148850 last: m=135 classes=15 cclen=189 t=3927s
[19:27:29] it=238205 colorings=140000 lazy-girth=149050 last: m=135 classes=15 cclen=170 t=3933s
[19:27:35] it=238508 colorings=140200 lazy-girth=149183 last: m=135 classes=15 cclen=198 t=3939s
[19:27:39] it=238833 colorings=140400 lazy-girth=149337 last: m=135 classes=15 cclen=197 t=3943s
[19:27:43] it=239130 colorings=140600 lazy-girth=149476 last: m=135 classes=15 cclen=190 t=3947s
[19:27:46] it=239404 colorings=140800 lazy-girth=149568 last: m=135 classes=15 cclen=194 t=3949s
[19:27:49] it=239695 colorings=141000 lazy-girth=149675 last: m=135 classes=15 cclen=182 t=3953s
[19:27:55] it=240021 colorings=141200 lazy-girth=149838 last: m=135 classes=15 cclen=197 t=3959s
[19:28:06] it=240440 colorings=141400 lazy-girth=150129 last: m=135 classes=15 cclen=192 t=3970s
[19:28:15] it=240815 colorings=141600 lazy-girth=150357 last: m=135 classes=15 cclen=199 t=3979s
[19:28:19] it=241110 colorings=141800 lazy-girth=150482 last: m=135 classes=15 cclen=193 t=3983s
[19:28:28] it=241496 colorings=142000 lazy-girth=150720 last: m=135 classes=15 cclen=197 t=3992s
[19:28:34] it=241824 colorings=142200 lazy-girth=150878 last: m=135 classes=15 cclen=194 t=3998s
[19:28:37] it=242142 colorings=142400 lazy-girth=151024 last: m=135 classes=15 cclen=192 t=4001s
[19:28:40] it=242461 colorings=142600 lazy-girth=151169 last: m=135 classes=15 cclen=197 t=4004s
[19:28:44] it=242738 colorings=142800 lazy-girth=151262 last: m=135 classes=15 cclen=194 t=4008s
[19:28:48] it=243040 colorings=143000 lazy-girth=151386 last: m=144 classes=16 cclen=198 t=4012s
[19:28:54] it=243318 colorings=143200 lazy-girth=151483 last: m=135 classes=15 cclen=195 t=4018s
[19:29:01] it=243590 colorings=143400 lazy-girth=151578 last: m=135 classes=15 cclen=192 t=4025s
[19:29:05] it=243873 colorings=143600 lazy-girth=151687 last: m=135 classes=15 cclen=196 t=4029s
[19:29:10] it=244174 colorings=143800 lazy-girth=151825 last: m=135 classes=15 cclen=193 t=4034s
[19:29:20] it=244536 colorings=144000 lazy-girth=152034 last: m=135 classes=15 cclen=179 t=4044s
[19:29:43] it=245010 colorings=144200 lazy-girth=152385 last: m=135 classes=15 cclen=198 t=4067s
[19:30:07] it=245395 colorings=144400 lazy-girth=152621 last: m=135 classes=15 cclen=186 t=4091s
[19:30:13] it=245627 colorings=144600 lazy-girth=152658 last: m=135 classes=15 cclen=188 t=4097s
[19:30:20] it=245901 colorings=144800 lazy-girth=152756 last: m=135 classes=15 cclen=183 t=4104s
[19:30:34] it=246248 colorings=145000 lazy-girth=152937 last: m=135 classes=15 cclen=178 t=4118s
[19:30:51] it=246636 colorings=145200 lazy-girth=153167 last: m=135 classes=15 cclen=192 t=4135s
[19:31:06] it=246937 colorings=145400 lazy-girth=153301 last: m=135 classes=15 cclen=197 t=4150s
[19:32:47] it=247284 colorings=145600 lazy-girth=153477 last: m=135 classes=15 cclen=182 t=4251s
[19:33:37] it=247974 colorings=145800 lazy-girth=154642 last: m=126 classes=14 cclen=200 t=4301s
[19:33:40] it=248245 colorings=146000 lazy-girth=154745 last: m=135 classes=15 cclen=197 t=4304s
[19:33:44] it=248636 colorings=146200 lazy-girth=155002 last: m=135 classes=15 cclen=194 t=4308s
[19:33:49] it=249026 colorings=146400 lazy-girth=155261 last: m=135 classes=15 cclen=198 t=4313s
[19:33:52] it=249331 colorings=146600 lazy-girth=155422 last: m=135 classes=15 cclen=191 t=4316s
[19:33:57] it=249589 colorings=146800 lazy-girth=155508 last: m=135 classes=15 cclen=191 t=4321s
[19:34:00] it=249924 colorings=147000 lazy-girth=155701 last: m=135 classes=15 cclen=181 t=4323s
[19:34:03] it=250206 colorings=147200 lazy-girth=155826 last: m=135 classes=15 cclen=194 t=4327s
[19:34:06] it=250472 colorings=147400 lazy-girth=155917 last: m=135 classes=15 cclen=180 t=4330s
[19:34:10] it=250777 colorings=147600 lazy-girth=156042 last: m=144 classes=16 cclen=193 t=4334s
[19:34:16] it=251114 colorings=147800 lazy-girth=156212 last: m=135 classes=15 cclen=181 t=4340s
[19:34:26] it=251516 colorings=148000 lazy-girth=156479 last: m=135 classes=15 cclen=200 t=4350s
[19:34:31] it=251818 colorings=148200 lazy-girth=156618 last: m=135 classes=15 cclen=190 t=4355s
[19:34:44] it=252216 colorings=148400 lazy-girth=156870 last: m=135 classes=15 cclen=186 t=4368s
[19:34:48] it=252544 colorings=148600 lazy-girth=157062 last: m=135 classes=15 cclen=194 t=4372s
[19:34:51] it=252834 colorings=148800 lazy-girth=157199 last: m=135 classes=15 cclen=194 t=4374s
[19:34:55] it=253142 colorings=149000 lazy-girth=157353 last: m=135 classes=15 cclen=191 t=4379s
[19:34:58] it=253421 colorings=149200 lazy-girth=157460 last: m=135 classes=15 cclen=201 t=4382s
[19:35:03] it=253711 colorings=149400 lazy-girth=157586 last: m=135 classes=15 cclen=130 t=4387s
[19:35:06] it=253971 colorings=149600 lazy-girth=157682 last: m=135 classes=15 cclen=192 t=4390s
[19:35:10] it=254238 colorings=149800 lazy-girth=157777 last: m=135 classes=15 cclen=175 t=4394s
[19:35:21] it=254634 colorings=150000 lazy-girth=158042 last: m=135 classes=15 cclen=196 t=4405s
[19:35:28] it=254976 colorings=150200 lazy-girth=158206 last: m=135 classes=15 cclen=193 t=4412s
[19:35:34] it=255302 colorings=150400 lazy-girth=158389 last: m=135 classes=15 cclen=180 t=4418s
[19:35:47] it=255700 colorings=150600 lazy-girth=158640 last: m=135 classes=15 cclen=178 t=4431s
[19:35:58] it=256076 colorings=150800 lazy-girth=158866 last: m=135 classes=15 cclen=183 t=4441s
[19:36:06] it=256407 colorings=151000 lazy-girth=159049 last: m=135 classes=15 cclen=192 t=4450s
[19:36:13] it=256729 colorings=151200 lazy-girth=159204 last: m=135 classes=15 cclen=195 t=4457s
[19:36:24] it=257106 colorings=151400 lazy-girth=159430 last: m=135 classes=15 cclen=193 t=4468s
[19:36:37] it=257434 colorings=151600 lazy-girth=159589 last: m=135 classes=15 cclen=186 t=4481s
[19:36:43] it=257661 colorings=151800 lazy-girth=159640 last: m=135 classes=15 cclen=186 t=4487s
[19:36:51] it=257982 colorings=152000 lazy-girth=159810 last: m=135 classes=15 cclen=198 t=4494s
[19:36:57] it=258268 colorings=152200 lazy-girth=159940 last: m=135 classes=15 cclen=151 t=4501s
[19:37:03] it=258572 colorings=152400 lazy-girth=160077 last: m=135 classes=15 cclen=200 t=4507s
[19:37:10] it=258827 colorings=152600 lazy-girth=160162 last: m=135 classes=15 cclen=193 t=4513s
[19:37:22] it=259167 colorings=152800 lazy-girth=160355 last: m=135 classes=15 cclen=184 t=4526s
[19:37:36] it=259492 colorings=153000 lazy-girth=160497 last: m=126 classes=14 cclen=197 t=4539s
[19:37:43] it=259748 colorings=153200 lazy-girth=160564 last: m=135 classes=15 cclen=179 t=4546s
[19:37:50] it=260041 colorings=153400 lazy-girth=160690 last: m=135 classes=15 cclen=198 t=4554s
[19:39:56] it=260423 colorings=153600 lazy-girth=160908 last: m=135 classes=15 cclen=196 t=4680s
[19:40:04] it=260655 colorings=153800 lazy-girth=160948 last: m=135 classes=15 cclen=200 t=4688s
[19:40:18] it=261002 colorings=154000 lazy-girth=161126 last: m=135 classes=15 cclen=198 t=4702s
[19:40:33] it=261390 colorings=154200 lazy-girth=161377 last: m=135 classes=15 cclen=184 t=4717s
[19:40:54] it=261747 colorings=154400 lazy-girth=161570 last: m=135 classes=15 cclen=191 t=4738s
[19:41:19] it=262077 colorings=154600 lazy-girth=161738 last: m=135 classes=15 cclen=195 t=4763s
[19:41:41] it=262376 colorings=154800 lazy-girth=161865 last: m=135 classes=15 cclen=190 t=4785s
[19:42:25] it=262799 colorings=155000 lazy-girth=162122 last: m=135 classes=15 cclen=196 t=4829s
[19:42:43] it=263402 colorings=155200 lazy-girth=162995 last: m=135 classes=15 cclen=195 t=4847s
[19:42:53] it=263834 colorings=155400 lazy-girth=163436 last: m=135 classes=15 cclen=187 t=4856s
[19:43:15] it=264260 colorings=155600 lazy-girth=163913 last: m=135 classes=15 cclen=193 t=4879s
[19:43:26] it=264718 colorings=155800 lazy-girth=164387 last: m=135 classes=15 cclen=176 t=4890s
[19:43:40] it=265080 colorings=156000 lazy-girth=164684 last: m=135 classes=15 cclen=190 t=4904s
[19:43:51] it=265470 colorings=156200 lazy-girth=165026 last: m=135 classes=15 cclen=193 t=4915s
[19:44:02] it=265769 colorings=156400 lazy-girth=165228 last: m=135 classes=15 cclen=198 t=4926s
[19:44:16] it=266121 colorings=156600 lazy-girth=165426 last: m=135 classes=15 cclen=176 t=4940s
[19:44:25] it=266571 colorings=156800 lazy-girth=165999 last: m=126 classes=14 cclen=197 t=4949s
[19:44:29] it=266964 colorings=157000 lazy-girth=166308 last: m=135 classes=15 cclen=195 t=4953s
[19:44:36] it=267341 colorings=157200 lazy-girth=166640 last: m=126 classes=14 cclen=191 t=4960s
[19:44:39] it=267747 colorings=157400 lazy-girth=166959 last: m=126 classes=14 cclen=186 t=4963s
[19:44:43] it=268047 colorings=157600 lazy-girth=167126 last: m=126 classes=14 cclen=198 t=4966s
[19:44:47] it=268386 colorings=157800 lazy-girth=167337 last: m=135 classes=15 cclen=198 t=4970s
[19:44:49] it=268733 colorings=158000 lazy-girth=167567 last: m=135 classes=15 cclen=139 t=4973s
[19:44:51] it=269025 colorings=158200 lazy-girth=167702 last: m=126 classes=14 cclen=188 t=4975s
[19:44:53] it=269289 colorings=158400 lazy-girth=167788 last: m=126 classes=14 cclen=196 t=4977s
[19:44:58] it=269686 colorings=158600 lazy-girth=168079 last: m=126 classes=14 cclen=193 t=4982s
[19:45:01] it=269995 colorings=158800 lazy-girth=168222 last: m=126 classes=14 cclen=195 t=4985s
[19:45:05] it=270288 colorings=159000 lazy-girth=168351 last: m=126 classes=14 cclen=193 t=4989s
[19:45:14] it=270545 colorings=159200 lazy-girth=168428 last: m=126 classes=14 cclen=197 t=4998s
[19:45:23] it=270784 colorings=159400 lazy-girth=168473 last: m=126 classes=14 cclen=199 t=5007s
[19:45:25] it=271006 colorings=159600 lazy-girth=168501 last: m=126 classes=14 cclen=194 t=5009s
[19:45:27] it=271228 colorings=159800 lazy-girth=168530 last: m=126 classes=14 cclen=198 t=5011s
[19:45:33] it=271472 colorings=160000 lazy-girth=168593 last: m=135 classes=15 cclen=183 t=5017s
[19:45:38] it=271714 colorings=160200 lazy-girth=168653 last: m=126 classes=14 cclen=190 t=5022s
[19:45:44] it=271976 colorings=160400 lazy-girth=168726 last: m=126 classes=14 cclen=200 t=5028s
[19:45:49] it=272215 colorings=160600 lazy-girth=168772 last: m=126 classes=14 cclen=191 t=5032s
[19:46:00] it=272474 colorings=160800 lazy-girth=168853 last: m=135 classes=15 cclen=182 t=5044s
[19:46:04] it=272764 colorings=161000 lazy-girth=168992 last: m=126 classes=14 cclen=203 t=5048s
[19:46:06] it=273034 colorings=161200 lazy-girth=169098 last: m=144 classes=16 cclen=177 t=5050s
[19:46:12] it=273321 colorings=161400 lazy-girth=169227 last: m=126 classes=14 cclen=197 t=5056s
[19:46:15] it=273612 colorings=161600 lazy-girth=169365 last: m=135 classes=15 cclen=197 t=5059s
[19:46:18] it=273863 colorings=161800 lazy-girth=169437 last: m=126 classes=14 cclen=201 t=5062s
[19:46:20] it=274096 colorings=162000 lazy-girth=169486 last: m=126 classes=14 cclen=202 t=5064s
[19:46:31] it=274347 colorings=162200 lazy-girth=169564 last: m=126 classes=14 cclen=194 t=5075s
[19:46:33] it=274564 colorings=162400 lazy-girth=169586 last: m=126 classes=14 cclen=199 t=5077s
[19:46:40] it=274831 colorings=162600 lazy-girth=169703 last: m=126 classes=14 cclen=183 t=5084s
[19:46:48] it=275175 colorings=162800 lazy-girth=169933 last: m=135 classes=15 cclen=195 t=5092s
[19:46:54] it=275555 colorings=163000 lazy-girth=170261 last: m=135 classes=15 cclen=197 t=5098s
[19:46:58] it=275864 colorings=163200 lazy-girth=170417 last: m=126 classes=14 cclen=139 t=5102s
[19:47:04] it=276234 colorings=163400 lazy-girth=170744 last: m=135 classes=15 cclen=199 t=5108s
[19:47:13] it=276767 colorings=163600 lazy-girth=171236 last: m=135 classes=15 cclen=195 t=5117s
[19:47:26] it=277183 colorings=163800 lazy-girth=171601 last: m=126 classes=14 cclen=189 t=5130s
[19:47:47] it=277685 colorings=164000 lazy-girth=172135 last: m=135 classes=15 cclen=195 t=5151s
[19:47:50] it=277984 colorings=164200 lazy-girth=172283 last: m=135 classes=15 cclen=190 t=5154s
[19:47:52] it=278260 colorings=164400 lazy-girth=172378 last: m=126 classes=14 cclen=196 t=5156s
[19:47:58] it=278620 colorings=164600 lazy-girth=172633 last: m=126 classes=14 cclen=192 t=5162s
[19:48:06] it=278978 colorings=164800 lazy-girth=172885 last: m=135 classes=15 cclen=191 t=5169s
[19:48:15] it=279419 colorings=165000 lazy-girth=173324 last: m=126 classes=14 cclen=201 t=5178s
[19:48:23] it=279851 colorings=165200 lazy-girth=173762 last: m=135 classes=15 cclen=183 t=5187s
[19:48:26] it=280152 colorings=165400 lazy-girth=173888 last: m=135 classes=15 cclen=196 t=5190s
[19:48:35] it=280533 colorings=165600 lazy-girth=174211 last: m=135 classes=15 cclen=196 t=5199s
[19:48:42] it=280916 colorings=165800 lazy-girth=174510 last: m=126 classes=14 cclen=187 t=5206s
[19:48:47] it=281280 colorings=166000 lazy-girth=174771 last: m=135 classes=15 cclen=197 t=5211s
[19:48:54] it=281647 colorings=166200 lazy-girth=175005 last: m=126 classes=14 cclen=202 t=5218s
[19:48:56] it=281904 colorings=166400 lazy-girth=175072 last: m=135 classes=15 cclen=194 t=5220s
[19:48:57] it=282157 colorings=166600 lazy-girth=175140 last: m=126 classes=14 cclen=180 t=5221s
[19:48:58] it=282419 colorings=166800 lazy-girth=175220 last: m=126 classes=14 cclen=201 t=5222s
[19:49:00] it=282699 colorings=167000 lazy-girth=175320 last: m=135 classes=15 cclen=197 t=5224s
[19:49:02] it=282984 colorings=167200 lazy-girth=175420 last: m=126 classes=14 cclen=200 t=5226s
[19:49:09] it=283362 colorings=167400 lazy-girth=175708 last: m=135 classes=15 cclen=197 t=5233s
[19:49:20] it=283714 colorings=167600 lazy-girth=175934 last: m=126 classes=14 cclen=195 t=5244s
[19:49:23] it=284015 colorings=167800 lazy-girth=176081 last: m=135 classes=15 cclen=199 t=5247s
[19:49:27] it=284308 colorings=168000 lazy-girth=176208 last: m=126 classes=14 cclen=198 t=5251s
[19:49:31] it=284648 colorings=168200 lazy-girth=176397 last: m=135 classes=15 cclen=196 t=5255s
[19:49:34] it=284934 colorings=168400 lazy-girth=176518 last: m=144 classes=16 cclen=172 t=5258s
[19:49:37] it=285236 colorings=168600 lazy-girth=176662 last: m=126 classes=14 cclen=201 t=5261s
[19:49:40] it=285497 colorings=168800 lazy-girth=176737 last: m=135 classes=15 cclen=196 t=5264s
[19:50:03] it=285868 colorings=169000 lazy-girth=177018 last: m=135 classes=15 cclen=199 t=5287s
[19:50:15] it=286200 colorings=169200 lazy-girth=177201 last: m=126 classes=14 cclen=197 t=5299s
[19:50:20] it=286483 colorings=169400 lazy-girth=177309 last: m=126 classes=14 cclen=190 t=5304s
[19:50:28] it=286839 colorings=169600 lazy-girth=177550 last: m=126 classes=14 cclen=200 t=5312s
[19:50:31] it=287117 colorings=169800 lazy-girth=177636 last: m=126 classes=14 cclen=197 t=5314s
[19:50:34] it=287456 colorings=170000 lazy-girth=177820 last: m=135 classes=15 cclen=193 t=5318s
[19:50:39] it=287757 colorings=170200 lazy-girth=177963 last: m=135 classes=15 cclen=179 t=5323s
[19:50:46] it=288074 colorings=170400 lazy-girth=178135 last: m=135 classes=15 cclen=183 t=5330s
[19:51:04] it=288545 colorings=170600 lazy-girth=178556 last: m=126 classes=14 cclen=200 t=5348s
[19:51:07] it=288821 colorings=170800 lazy-girth=178641 last: m=135 classes=15 cclen=200 t=5351s
[19:51:10] it=289105 colorings=171000 lazy-girth=178739 last: m=135 classes=15 cclen=189 t=5354s
[19:51:16] it=289414 colorings=171200 lazy-girth=178910 last: m=135 classes=15 cclen=176 t=5360s
[19:51:26] it=289731 colorings=171400 lazy-girth=179102 last: m=126 classes=14 cclen=200 t=5370s
[19:51:29] it=290008 colorings=171600 lazy-girth=179193 last: m=135 classes=15 cclen=198 t=5373s
[19:51:31] it=290288 colorings=171800 lazy-girth=179291 last: m=135 classes=15 cclen=194 t=5375s
[19:51:33] it=290557 colorings=172000 lazy-girth=179373 last: m=135 classes=15 cclen=188 t=5377s
[19:51:36] it=290827 colorings=172200 lazy-girth=179449 last: m=135 classes=15 cclen=189 t=5380s
[19:51:39] it=291079 colorings=172400 lazy-girth=179515 last: m=135 classes=15 cclen=195 t=5383s
[19:51:42] it=291341 colorings=172600 lazy-girth=179595 last: m=135 classes=15 cclen=198 t=5386s
[19:51:44] it=291618 colorings=172800 lazy-girth=179691 last: m=126 classes=14 cclen=195 t=5388s
[19:51:47] it=291879 colorings=173000 lazy-girth=179764 last: m=135 classes=15 cclen=193 t=5391s
[19:51:53] it=292195 colorings=173200 lazy-girth=179910 last: m=126 classes=14 cclen=195 t=5397s
[19:51:57] it=292482 colorings=173400 lazy-girth=180006 last: m=135 classes=15 cclen=165 t=5401s
[19:52:01] it=292748 colorings=173600 lazy-girth=180090 last: m=126 classes=14 cclen=201 t=5405s
[19:52:08] it=293023 colorings=173800 lazy-girth=180185 last: m=135 classes=15 cclen=186 t=5412s
[19:52:19] it=293363 colorings=174000 lazy-girth=180395 last: m=135 classes=15 cclen=193 t=5423s
[19:52:34] it=293720 colorings=174200 lazy-girth=180629 last: m=135 classes=15 cclen=194 t=5438s
[19:52:44] it=294058 colorings=174400 lazy-girth=180830 last: m=135 classes=15 cclen=183 t=5448s
[19:52:57] it=294390 colorings=174600 lazy-girth=181008 last: m=135 classes=15 cclen=200 t=5461s
[19:53:18] it=294756 colorings=174800 lazy-girth=181240 last: m=135 classes=15 cclen=176 t=5482s
[19:53:29] it=295058 colorings=175000 lazy-girth=181395 last: m=135 classes=15 cclen=181 t=5493s
[19:53:45] it=295419 colorings=175200 lazy-girth=181625 last: m=144 classes=16 cclen=175 t=5508s
[19:53:49] it=295744 colorings=175400 lazy-girth=181826 last: m=144 classes=16 cclen=191 t=5513s
[19:53:55] it=296069 colorings=175600 lazy-girth=182006 last: m=135 classes=15 cclen=195 t=5519s
[19:54:03] it=296391 colorings=175800 lazy-girth=182188 last: m=135 classes=15 cclen=189 t=5527s
[19:54:10] it=296698 colorings=176000 lazy-girth=182345 last: m=144 classes=16 cclen=195 t=5534s
[19:54:24] it=297145 colorings=176200 lazy-girth=182866 last: m=144 classes=16 cclen=194 t=5548s
[19:54:28] it=297577 colorings=176400 lazy-girth=183282 last: m=135 classes=15 cclen=179 t=5552s
[19:54:33] it=298011 colorings=176600 lazy-girth=183663 last: m=126 classes=14 cclen=201 t=5557s
[19:54:37] it=298328 colorings=176800 lazy-girth=183869 last: m=135 classes=15 cclen=198 t=5561s
[19:54:40] it=298644 colorings=177000 lazy-girth=184055 last: m=126 classes=14 cclen=186 t=5564s
[19:54:42] it=298958 colorings=177200 lazy-girth=184214 last: m=135 classes=15 cclen=198 t=5566s
[19:54:45] it=299273 colorings=177400 lazy-girth=184380 last: m=135 classes=15 cclen=195 t=5569s
[19:54:59] it=299743 colorings=177600 lazy-girth=184850 last: m=135 classes=15 cclen=193 t=5583s
[19:55:10] it=300219 colorings=177800 lazy-girth=185342 last: m=135 classes=15 cclen=197 t=5594s
[19:55:18] it=300678 colorings=178000 lazy-girth=185738 last: m=135 classes=15 cclen=176 t=5602s
[19:55:25] it=301071 colorings=178200 lazy-girth=186031 last: m=126 classes=14 cclen=198 t=5609s
[19:55:29] it=301411 colorings=178400 lazy-girth=186214 last: m=135 classes=15 cclen=193 t=5613s
[19:55:35] it=301738 colorings=178600 lazy-girth=186407 last: m=135 classes=15 cclen=198 t=5619s
[19:55:43] it=302154 colorings=178800 lazy-girth=186743 last: m=135 classes=15 cclen=176 t=5627s
[19:55:48] it=302464 colorings=179000 lazy-girth=186887 last: m=135 classes=15 cclen=199 t=5632s
[19:56:00] it=302826 colorings=179200 lazy-girth=187123 last: m=135 classes=15 cclen=197 t=5644s
[19:56:05] it=303095 colorings=179400 lazy-girth=187214 last: m=126 classes=14 cclen=173 t=5649s
[19:56:11] it=303377 colorings=179600 lazy-girth=187331 last: m=126 classes=14 cclen=191 t=5655s
[19:56:28] it=303792 colorings=179800 lazy-girth=187689 last: m=126 classes=14 cclen=194 t=5672s
[19:56:39] it=304121 colorings=180000 lazy-girth=187880 last: m=135 classes=15 cclen=199 t=5683s
[19:56:47] it=304426 colorings=180200 lazy-girth=188024 last: m=126 classes=14 cclen=193 t=5691s
[19:56:56] it=304758 colorings=180400 lazy-girth=188201 last: m=126 classes=14 cclen=184 t=5700s
[19:57:12] it=305115 colorings=180600 lazy-girth=188439 last: m=135 classes=15 cclen=200 t=5716s
[19:57:22] it=305455 colorings=180800 lazy-girth=188626 last: m=135 classes=15 cclen=200 t=5726s
[19:57:28] it=305722 colorings=181000 lazy-girth=188732 last: m=135 classes=15 cclen=200 t=5732s
[19:57:34] it=306010 colorings=181200 lazy-girth=188870 last: m=126 classes=14 cclen=200 t=5738s
[19:57:41] it=306393 colorings=181400 lazy-girth=189134 last: m=126 classes=14 cclen=184 t=5745s
[19:57:45] it=306675 colorings=181600 lazy-girth=189249 last: m=126 classes=14 cclen=190 t=5749s
[19:57:50] it=307009 colorings=181800 lazy-girth=189450 last: m=135 classes=15 cclen=139 t=5753s
[19:57:54] it=307332 colorings=182000 lazy-girth=189630 last: m=126 classes=14 cclen=190 t=5758s
[19:58:06] it=307633 colorings=182200 lazy-girth=189785 last: m=126 classes=14 cclen=198 t=5770s
[19:58:20] it=307964 colorings=182400 lazy-girth=190034 last: m=135 classes=15 cclen=199 t=5784s
[19:58:28] it=308337 colorings=182600 lazy-girth=190309 last: m=126 classes=14 cclen=196 t=5792s
[19:58:30] it=308600 colorings=182800 lazy-girth=190410 last: m=126 classes=14 cclen=198 t=5794s
[19:58:32] it=308883 colorings=183000 lazy-girth=190524 last: m=126 classes=14 cclen=194 t=5796s
[19:58:34] it=309162 colorings=183200 lazy-girth=190638 last: m=135 classes=15 cclen=190 t=5798s
[19:58:43] it=309541 colorings=183400 lazy-girth=190906 last: m=135 classes=15 cclen=187 t=5807s
[19:58:50] it=309881 colorings=183600 lazy-girth=191123 last: m=135 classes=15 cclen=192 t=5814s
[19:58:58] it=310184 colorings=183800 lazy-girth=191269 last: m=135 classes=15 cclen=192 t=5822s
[19:59:05] it=310578 colorings=184000 lazy-girth=191524 last: m=126 classes=14 cclen=201 t=5829s
[19:59:11] it=310923 colorings=184200 lazy-girth=191769 last: m=135 classes=15 cclen=199 t=5835s
[19:59:25] it=311298 colorings=184400 lazy-girth=192073 last: m=135 classes=15 cclen=196 t=5849s
[19:59:30] it=311639 colorings=184600 lazy-girth=192288 last: m=126 classes=14 cclen=201 t=5854s
[19:59:32] it=311906 colorings=184800 lazy-girth=192372 last: m=135 classes=15 cclen=199 t=5856s
[19:59:35] it=312172 colorings=185000 lazy-girth=192457 last: m=126 classes=14 cclen=197 t=5858s
[19:59:41] it=312539 colorings=185200 lazy-girth=192699 last: m=126 classes=14 cclen=186 t=5865s
[19:59:44] it=312837 colorings=185400 lazy-girth=192819 last: m=126 classes=14 cclen=193 t=5868s
[19:59:46] it=313134 colorings=185600 lazy-girth=192945 last: m=135 classes=15 cclen=195 t=5870s
[19:59:50] it=313465 colorings=185800 lazy-girth=193121 last: m=126 classes=14 cclen=200 t=5874s
[19:59:53] it=313778 colorings=186000 lazy-girth=193273 last: m=126 classes=14 cclen=196 t=5877s
[19:59:58] it=314121 colorings=186200 lazy-girth=193465 last: m=126 classes=14 cclen=192 t=5882s
[20:00:02] it=314443 colorings=186400 lazy-girth=193621 last: m=135 classes=15 cclen=198 t=5886s
[20:00:06] it=314738 colorings=186600 lazy-girth=193750 last: m=135 classes=15 cclen=200 t=5890s
[20:00:10] it=315038 colorings=186800 lazy-girth=193873 last: m=126 classes=14 cclen=200 t=5894s
[20:00:13] it=315336 colorings=187000 lazy-girth=194006 last: m=135 classes=15 cclen=187 t=5897s
[20:00:18] it=315682 colorings=187200 lazy-girth=194218 last: m=126 classes=14 cclen=201 t=5902s
[20:00:23] it=315994 colorings=187400 lazy-girth=194361 last: m=126 classes=14 cclen=193 t=5907s
[20:00:27] it=316293 colorings=187600 lazy-girth=194485 last: m=135 classes=15 cclen=189 t=5911s
[20:00:33] it=316594 colorings=187800 lazy-girth=194629 last: m=126 classes=14 cclen=201 t=5917s
[20:00:43] it=316919 colorings=188000 lazy-girth=194793 last: m=126 classes=14 cclen=195 t=5927s
[20:01:04] it=317296 colorings=188200 lazy-girth=195045 last: m=135 classes=15 cclen=171 t=5948s
[20:01:18] it=317597 colorings=188400 lazy-girth=195221 last: m=135 classes=15 cclen=201 t=5962s
[20:01:28] it=317950 colorings=188600 lazy-girth=195444 last: m=135 classes=15 cclen=186 t=5972s
[20:01:47] it=318381 colorings=188800 lazy-girth=195755 last: m=135 classes=15 cclen=169 t=5991s
[20:02:18] it=318761 colorings=189000 lazy-girth=195989 last: m=126 classes=14 cclen=197 t=6022s
[20:02:27] it=319080 colorings=189200 lazy-girth=196164 last: m=135 classes=15 cclen=194 t=6031s
[20:02:35] it=319373 colorings=189400 lazy-girth=196300 last: m=135 classes=15 cclen=176 t=6039s
[20:02:40] it=319627 colorings=189600 lazy-girth=196373 last: m=135 classes=15 cclen=174 t=6043s
[20:02:49] it=319919 colorings=189800 lazy-girth=196497 last: m=135 classes=15 cclen=163 t=6053s
[20:03:00] it=320202 colorings=190000 lazy-girth=196616 last: m=135 classes=15 cclen=191 t=6063s
[20:03:29] it=320525 colorings=190200 lazy-girth=196798 last: m=135 classes=15 cclen=186 t=6092s
[20:03:36] it=320834 colorings=190400 lazy-girth=196958 last: m=126 classes=14 cclen=195 t=6100s
[20:03:52] it=321222 colorings=190600 lazy-girth=197241 last: m=135 classes=15 cclen=194 t=6116s
[20:04:03] it=321517 colorings=190800 lazy-girth=197384 last: m=135 classes=15 cclen=198 t=6127s
[20:04:15] it=321800 colorings=191000 lazy-girth=197509 last: m=135 classes=15 cclen=183 t=6139s
[20:04:23] it=322065 colorings=191200 lazy-girth=197605 last: m=135 classes=15 cclen=196 t=6147s
[20:04:35] it=322374 colorings=191400 lazy-girth=197760 last: m=135 classes=15 cclen=183 t=6159s
[20:04:51] it=322685 colorings=191600 lazy-girth=197921 last: m=135 classes=15 cclen=191 t=6175s
[20:05:01] it=322954 colorings=191800 lazy-girth=198017 last: m=135 classes=15 cclen=198 t=6185s
[20:05:17] it=323261 colorings=192000 lazy-girth=198155 last: m=126 classes=14 cclen=196 t=6201s
[20:05:31] it=323556 colorings=192200 lazy-girth=198283 last: m=135 classes=15 cclen=188 t=6215s
[20:05:50] it=323814 colorings=192400 lazy-girth=198360 last: m=126 classes=14 cclen=201 t=6234s
[20:06:13] it=324091 colorings=192600 lazy-girth=198475 last: m=135 classes=15 cclen=176 t=6257s
[20:06:33] it=324375 colorings=192800 lazy-girth=198604 last: m=135 classes=15 cclen=139 t=6277s
[20:06:51] it=324798 colorings=193000 lazy-girth=199126 last: m=135 classes=15 cclen=182 t=6295s
[20:06:56] it=325219 colorings=193200 lazy-girth=199659 last: m=135 classes=15 cclen=183 t=6300s
[20:07:00] it=325578 colorings=193400 lazy-girth=199912 last: m=135 classes=15 cclen=173 t=6304s
[20:07:08] it=325915 colorings=193600 lazy-girth=200147 last: m=135 classes=15 cclen=181 t=6312s
[20:07:11] it=326204 colorings=193800 lazy-girth=200284 last: m=135 classes=15 cclen=199 t=6315s
[20:07:16] it=326631 colorings=194000 lazy-girth=200732 last: m=135 classes=15 cclen=195 t=6320s
[20:07:18] it=327021 colorings=194200 lazy-girth=201043 last: m=135 classes=15 cclen=195 t=6322s
[20:07:21] it=327400 colorings=194400 lazy-girth=201296 last: m=135 classes=15 cclen=190 t=6324s
[20:07:23] it=327776 colorings=194600 lazy-girth=201569 last: m=135 classes=15 cclen=190 t=6327s
[20:07:29] it=328170 colorings=194800 lazy-girth=201899 last: m=135 classes=15 cclen=189 t=6332s
[20:07:32] it=328593 colorings=195000 lazy-girth=202238 last: m=135 classes=15 cclen=197 t=6336s
[20:07:35] it=328977 colorings=195200 lazy-girth=202508 last: m=126 classes=14 cclen=198 t=6339s
[20:07:38] it=329364 colorings=195400 lazy-girth=202783 last: m=126 classes=14 cclen=199 t=6341s
[20:07:40] it=329699 colorings=195600 lazy-girth=202979 last: m=126 classes=14 cclen=202 t=6344s
[20:07:42] it=330024 colorings=195800 lazy-girth=203139 last: m=126 classes=14 cclen=197 t=6346s
[20:07:46] it=330372 colorings=196000 lazy-girth=203337 last: m=135 classes=15 cclen=194 t=6350s
[20:07:50] it=330678 colorings=196200 lazy-girth=203486 last: m=135 classes=15 cclen=192 t=6354s
[20:07:55] it=331011 colorings=196400 lazy-girth=203678 last: m=135 classes=15 cclen=196 t=6359s
[20:07:58] it=331299 colorings=196600 lazy-girth=203805 last: m=126 classes=14 cclen=197 t=6362s
[20:08:03] it=331589 colorings=196800 lazy-girth=203927 last: m=135 classes=15 cclen=185 t=6367s
[20:08:11] it=332002 colorings=197000 lazy-girth=204340 last: m=126 classes=14 cclen=199 t=6375s
[20:08:18] it=332485 colorings=197200 lazy-girth=204836 last: m=126 classes=14 cclen=197 t=6382s
[20:08:21] it=332856 colorings=197400 lazy-girth=205054 last: m=126 classes=14 cclen=200 t=6385s
[20:08:26] it=333181 colorings=197600 lazy-girth=205230 last: m=135 classes=15 cclen=196 t=6390s
[20:08:31] it=333482 colorings=197800 lazy-girth=205358 last: m=135 classes=15 cclen=188 t=6395s
[20:08:34] it=333780 colorings=198000 lazy-girth=205518 last: m=135 classes=15 cclen=196 t=6397s
[20:08:38] it=334082 colorings=198200 lazy-girth=205672 last: m=135 classes=15 cclen=198 t=6402s
[20:08:43] it=334373 colorings=198400 lazy-girth=205790 last: m=135 classes=15 cclen=189 t=6407s
[20:08:46] it=334645 colorings=198600 lazy-girth=205885 last: m=135 classes=15 cclen=183 t=6409s
[20:08:48] it=334882 colorings=198800 lazy-girth=205925 last: m=135 classes=15 cclen=200 t=6412s
[20:08:50] it=335165 colorings=199000 lazy-girth=206041 last: m=135 classes=15 cclen=199 t=6414s
[20:08:53] it=335415 colorings=199200 lazy-girth=206101 last: m=135 classes=15 cclen=180 t=6417s
[20:08:58] it=335728 colorings=199400 lazy-girth=206245 last: m=126 classes=14 cclen=198 t=6422s
[20:09:01] it=335992 colorings=199600 lazy-girth=206329 last: m=126 classes=14 cclen=196 t=6425s
[20:09:05] it=336321 colorings=199800 lazy-girth=206510 last: m=135 classes=15 cclen=194 t=6429s
[20:09:10] it=336652 colorings=200000 lazy-girth=206689 last: m=135 classes=15 cclen=161 t=6434s
[20:09:12] it=336953 colorings=200200 lazy-girth=206820 last: m=135 classes=15 cclen=200 t=6436s
[20:09:16] it=337220 colorings=200400 lazy-girth=206910 last: m=135 classes=15 cclen=196 t=6440s
[20:09:20] it=337490 colorings=200600 lazy-girth=207010 last: m=135 classes=15 cclen=195 t=6444s
[20:09:25] it=337746 colorings=200800 lazy-girth=207086 last: m=135 classes=15 cclen=196 t=6449s
[20:09:32] it=338078 colorings=201000 lazy-girth=207285 last: m=135 classes=15 cclen=187 t=6456s
[20:09:35] it=338371 colorings=201200 lazy-girth=207420 last: m=126 classes=14 cclen=200 t=6459s
[20:09:38] it=338675 colorings=201400 lazy-girth=207567 last: m=135 classes=15 cclen=197 t=6462s
[20:09:43] it=339038 colorings=201600 lazy-girth=207798 last: m=126 classes=14 cclen=196 t=6467s
[20:09:45] it=339325 colorings=201800 lazy-girth=207898 last: m=126 classes=14 cclen=193 t=6469s
[20:09:52] it=339607 colorings=202000 lazy-girth=207989 last: m=126 classes=14 cclen=200 t=6476s
[20:09:56] it=339880 colorings=202200 lazy-girth=208098 last: m=126 classes=14 cclen=196 t=6480s
[20:10:06] it=340179 colorings=202400 lazy-girth=208236 last: m=135 classes=15 cclen=200 t=6490s
[20:10:12] it=340492 colorings=202600 lazy-girth=208390 last: m=126 classes=14 cclen=196 t=6496s
[20:10:17] it=340775 colorings=202800 lazy-girth=208495 last: m=126 classes=14 cclen=191 t=6501s
[20:10:18] it=341020 colorings=203000 lazy-girth=208547 last: m=126 classes=14 cclen=193 t=6502s
[20:10:22] it=341296 colorings=203200 lazy-girth=208649 last: m=126 classes=14 cclen=198 t=6505s
[20:10:25] it=341639 colorings=203400 lazy-girth=208835 last: m=135 classes=15 cclen=196 t=6509s
[20:10:28] it=341955 colorings=203600 lazy-girth=208974 last: m=126 classes=14 cclen=203 t=6512s
[20:10:31] it=342265 colorings=203800 lazy-girth=209119 last: m=126 classes=14 cclen=200 t=6515s
[20:10:34] it=342596 colorings=204000 lazy-girth=209283 last: m=126 classes=14 cclen=194 t=6518s
[20:10:38] it=342951 colorings=204200 lazy-girth=209492 last: m=126 classes=14 cclen=196 t=6521s
[20:10:42] it=343294 colorings=204400 lazy-girth=209668 last: m=135 classes=15 cclen=180 t=6526s
[20:10:46] it=343643 colorings=204600 lazy-girth=209850 last: m=126 classes=14 cclen=192 t=6530s
[20:10:52] it=344043 colorings=204800 lazy-girth=210169 last: m=135 classes=15 cclen=189 t=6536s
[20:10:55] it=344560 colorings=205000 lazy-girth=210755 last: m=135 classes=15 cclen=195 t=6538s
[20:10:57] it=344970 colorings=205200 lazy-girth=211049 last: m=135 classes=15 cclen=184 t=6541s
[20:10:58] it=345288 colorings=205400 lazy-girth=211225 last: m=135 classes=15 cclen=194 t=6542s
[20:11:00] it=345635 colorings=205600 lazy-girth=211439 last: m=135 classes=15 cclen=197 t=6544s
[20:11:03] it=345946 colorings=205800 lazy-girth=211605 last: m=135 classes=15 cclen=182 t=6547s
[20:11:04] it=346242 colorings=206000 lazy-girth=211735 last: m=135 classes=15 cclen=191 t=6548s
[20:11:06] it=346585 colorings=206200 lazy-girth=211949 last: m=135 classes=15 cclen=182 t=6550s
[20:11:08] it=346877 colorings=206400 lazy-girth=212074 last: m=135 classes=15 cclen=198 t=6552s
[20:11:10] it=347185 colorings=206600 lazy-girth=212214 last: m=135 classes=15 cclen=186 t=6554s
[20:11:14] it=347578 colorings=206800 lazy-girth=212493 last: m=135 classes=15 cclen=201 t=6558s
[20:11:17] it=347962 colorings=207000 lazy-girth=212760 last: m=135 classes=15 cclen=179 t=6561s
[20:11:19] it=348325 colorings=207200 lazy-girth=212993 last: m=126 classes=14 cclen=198 t=6562s
[20:11:20] it=348673 colorings=207400 lazy-girth=213213 last: m=135 classes=15 cclen=194 t=6564s
[20:16:41] it=349079 colorings=207600 lazy-girth=213522 last: m=135 classes=15 cclen=177 t=6885s
[20:16:44] it=349368 colorings=207800 lazy-girth=213636 last: m=135 classes=15 cclen=198 t=6888s
[20:16:49] it=349749 colorings=208000 lazy-girth=213922 last: m=135 classes=15 cclen=198 t=6893s
[20:16:52] it=350144 colorings=208200 lazy-girth=214210 last: m=126 classes=14 cclen=187 t=6896s
[20:16:55] it=350571 colorings=208400 lazy-girth=214574 last: m=126 classes=14 cclen=201 t=6899s
[20:16:57] it=350904 colorings=208600 lazy-girth=214760 last: m=135 classes=15 cclen=195 t=6901s
[20:17:00] it=351275 colorings=208800 lazy-girth=214978 last: m=135 classes=15 cclen=195 t=6903s
[20:17:02] it=351591 colorings=209000 lazy-girth=215135 last: m=135 classes=15 cclen=193 t=6906s
[20:17:04] it=351941 colorings=209200 lazy-girth=215323 last: m=135 classes=15 cclen=190 t=6908s
[20:17:06] it=352245 colorings=209400 lazy-girth=215447 last: m=135 classes=15 cclen=197 t=6910s
[20:17:12] it=352760 colorings=209600 lazy-girth=215918 last: m=126 classes=14 cclen=200 t=6916s
[20:17:19] it=353228 colorings=209800 lazy-girth=216334 last: m=135 classes=15 cclen=176 t=6923s
[20:17:23] it=353631 colorings=210000 lazy-girth=216616 last: m=126 classes=14 cclen=200 t=6927s
[20:17:25] it=353943 colorings=210200 lazy-girth=216779 last: m=126 classes=14 cclen=201 t=6929s
[20:17:27] it=354215 colorings=210400 lazy-girth=216870 last: m=126 classes=14 cclen=199 t=6931s
[20:17:28] it=354497 colorings=210600 lazy-girth=216968 last: m=126 classes=14 cclen=200 t=6932s
[20:17:30] it=354785 colorings=210800 lazy-girth=217075 last: m=126 classes=14 cclen=200 t=6934s
[20:17:33] it=355104 colorings=211000 lazy-girth=217226 last: m=126 classes=14 cclen=203 t=6937s
[20:17:34] it=355383 colorings=211200 lazy-girth=217323 last: m=126 classes=14 cclen=198 t=6938s
[20:17:36] it=355662 colorings=211400 lazy-girth=217425 last: m=135 classes=15 cclen=195 t=6940s
[20:17:39] it=355970 colorings=211600 lazy-girth=217560 last: m=126 classes=14 cclen=197 t=6943s
[20:17:44] it=356342 colorings=211800 lazy-girth=217805 last: m=135 classes=15 cclen=186 t=6948s
[20:17:46] it=356617 colorings=212000 lazy-girth=217895 last: m=135 classes=15 cclen=183 t=6950s
[20:17:48] it=356892 colorings=212200 lazy-girth=217986 last: m=135 classes=15 cclen=174 t=6952s
[20:17:53] it=357207 colorings=212400 lazy-girth=218150 last: m=135 classes=15 cclen=196 t=6957s
[20:17:57] it=357622 colorings=212600 lazy-girth=218450 last: m=135 classes=15 cclen=197 t=6961s
[20:18:01] it=358016 colorings=212800 lazy-girth=218720 last: m=126 classes=14 cclen=202 t=6965s
[20:18:03] it=358373 colorings=213000 lazy-girth=218941 last: m=126 classes=14 cclen=194 t=6967s
[20:18:09] it=358754 colorings=213200 lazy-girth=219193 last: m=135 classes=15 cclen=198 t=6973s
[20:18:16] it=359208 colorings=213400 lazy-girth=219558 last: m=135 classes=15 cclen=192 t=6980s
[20:18:21] it=359652 colorings=213600 lazy-girth=219881 last: m=135 classes=15 cclen=196 t=6985s
[20:18:24] it=360009 colorings=213800 lazy-girth=220096 last: m=135 classes=15 cclen=197 t=6988s
[20:18:27] it=360341 colorings=214000 lazy-girth=220261 last: m=126 classes=14 cclen=198 t=6990s
[20:18:37] it=360742 colorings=214200 lazy-girth=220513 last: m=135 classes=15 cclen=198 t=7001s
[20:18:43] it=361068 colorings=214400 lazy-girth=220669 last: m=135 classes=15 cclen=192 t=7007s
[20:18:45] it=361430 colorings=214600 lazy-girth=220883 last: m=126 classes=14 cclen=200 t=7009s
[20:18:48] it=361765 colorings=214800 lazy-girth=221063 last: m=135 classes=15 cclen=196 t=7012s
[20:18:51] it=362062 colorings=215000 lazy-girth=221182 last: m=135 classes=15 cclen=202 t=7015s
[20:19:03] it=362594 colorings=215200 lazy-girth=221651 last: m=135 classes=15 cclen=184 t=7027s
[20:19:11] it=363002 colorings=215400 lazy-girth=221941 last: m=135 classes=15 cclen=168 t=7035s
[20:19:21] it=363486 colorings=215600 lazy-girth=222323 last: m=126 classes=14 cclen=195 t=7044s
[20:19:26] it=363898 colorings=215800 lazy-girth=222611 last: m=135 classes=15 cclen=200 t=7050s
[20:19:36] it=364286 colorings=216000 lazy-girth=222867 last: m=135 classes=15 cclen=189 t=7060s
[20:19:42] it=364574 colorings=216200 lazy-girth=222986 last: m=135 classes=15 cclen=188 t=7066s
[20:19:46] it=364820 colorings=216400 lazy-girth=223036 last: m=135 classes=15 cclen=189 t=7070s
[20:19:51] it=365202 colorings=216600 lazy-girth=223291 last: m=126 classes=14 cclen=183 t=7075s
[20:19:59] it=365502 colorings=216800 lazy-girth=223421 last: m=135 classes=15 cclen=184 t=7083s
[20:20:19] it=365947 colorings=217000 lazy-girth=223757 last: m=135 classes=15 cclen=193 t=7103s
[20:20:42] it=366269 colorings=217200 lazy-girth=223931 last: m=135 classes=15 cclen=192 t=7126s
[20:20:50] it=366566 colorings=217400 lazy-girth=224072 last: m=135 classes=15 cclen=181 t=7134s
[20:20:54] it=366841 colorings=217600 lazy-girth=224171 last: m=135 classes=15 cclen=191 t=7138s
[20:21:09] it=367176 colorings=217800 lazy-girth=224388 last: m=135 classes=15 cclen=163 t=7153s
[20:21:20] it=367612 colorings=218000 lazy-girth=224744 last: m=126 classes=14 cclen=198 t=7164s
[20:21:25] it=368083 colorings=218200 lazy-girth=225152 last: m=135 classes=15 cclen=189 t=7169s
[20:21:29] it=368429 colorings=218400 lazy-girth=225344 last: m=126 classes=14 cclen=199 t=7173s
[20:21:36] it=368844 colorings=218600 lazy-girth=225653 last: m=135 classes=15 cclen=182 t=7180s
[20:21:39] it=369170 colorings=218800 lazy-girth=225826 last: m=126 classes=14 cclen=195 t=7183s
[20:21:42] it=369561 colorings=219000 lazy-girth=226092 last: m=135 classes=15 cclen=198 t=7186s
[20:21:45] it=369893 colorings=219200 lazy-girth=226266 last: m=135 classes=15 cclen=199 t=7189s
[20:21:48] it=370149 colorings=219400 lazy-girth=226334 last: m=135 classes=15 cclen=197 t=7192s
[20:21:59] it=370641 colorings=219600 lazy-girth=226775 last: m=126 classes=14 cclen=198 t=7203s
[20:22:02] it=370986 colorings=219800 lazy-girth=226963 last: m=126 classes=14 cclen=198 t=7206s
[20:22:07] it=371330 colorings=220000 lazy-girth=227141 last: m=135 classes=15 cclen=198 t=7211s
[20:22:10] it=371694 colorings=220200 lazy-girth=227374 last: m=135 classes=15 cclen=139 t=7214s
[20:22:13] it=372029 colorings=220400 lazy-girth=227546 last: m=135 classes=15 cclen=195 t=7217s
[20:22:16] it=372351 colorings=220600 lazy-girth=227700 last: m=135 classes=15 cclen=194 t=7220s
[20:22:22] it=372710 colorings=220800 lazy-girth=227903 last: m=126 classes=14 cclen=192 t=7226s
[20:22:25] it=373039 colorings=221000 lazy-girth=228067 last: m=135 classes=15 cclen=191 t=7229s
[20:22:29] it=373400 colorings=221200 lazy-girth=228269 last: m=126 classes=14 cclen=187 t=7233s
[20:22:34] it=373727 colorings=221400 lazy-girth=228437 last: m=126 classes=14 cclen=192 t=7238s
[20:22:36] it=373977 colorings=221600 lazy-girth=228495 last: m=126 classes=14 cclen=198 t=7239s
[20:22:38] it=374232 colorings=221800 lazy-girth=228559 last: m=135 classes=15 cclen=139 t=7242s
[20:22:50] it=374564 colorings=222000 lazy-girth=228728 last: m=126 classes=14 cclen=197 t=7254s
[20:22:55] it=375013 colorings=222200 lazy-girth=229047 last: m=135 classes=15 cclen=165 t=7259s
[20:22:58] it=375341 colorings=222400 lazy-girth=229204 last: m=135 classes=15 cclen=197 t=7262s
[20:23:09] it=375705 colorings=222600 lazy-girth=229411 last: m=135 classes=15 cclen=199 t=7273s
[20:23:16] it=376110 colorings=222800 lazy-girth=229695 last: m=126 classes=14 cclen=187 t=7280s
[20:23:19] it=376492 colorings=223000 lazy-girth=229910 last: m=135 classes=15 cclen=190 t=7283s
[20:23:22] it=376806 colorings=223200 lazy-girth=230044 last: m=126 classes=14 cclen=191 t=7286s
[20:23:28] it=377251 colorings=223400 lazy-girth=230410 last: m=126 classes=14 cclen=197 t=7292s
[20:23:30] it=377568 colorings=223600 lazy-girth=230572 last: m=126 classes=14 cclen=197 t=7294s
[20:23:34] it=377938 colorings=223800 lazy-girth=230774 last: m=135 classes=15 cclen=197 t=7297s
[20:23:38] it=378362 colorings=224000 lazy-girth=231079 last: m=126 classes=14 cclen=202 t=7302s
[20:23:43] it=378802 colorings=224200 lazy-girth=231432 last: m=126 classes=14 cclen=201 t=7307s
[20:23:46] it=379150 colorings=224400 lazy-girth=231636 last: m=135 classes=15 cclen=196 t=7310s
[20:23:51] it=379573 colorings=224600 lazy-girth=231946 last: m=126 classes=14 cclen=193 t=7315s
[20:23:54] it=379859 colorings=224800 lazy-girth=232061 last: m=135 classes=15 cclen=196 t=7318s
[20:23:56] it=380120 colorings=225000 lazy-girth=232133 last: m=135 classes=15 cclen=191 t=7320s
[20:24:00] it=380446 colorings=225200 lazy-girth=232295 last: m=135 classes=15 cclen=192 t=7324s
[20:24:04] it=380866 colorings=225400 lazy-girth=232571 last: m=135 classes=15 cclen=191 t=7328s
[20:24:09] it=381204 colorings=225600 lazy-girth=232739 last: m=126 classes=14 cclen=201 t=7333s
[20:24:11] it=381520 colorings=225800 lazy-girth=232892 last: m=126 classes=14 cclen=199 t=7335s
[20:24:15] it=381841 colorings=226000 lazy-girth=233036 last: m=135 classes=15 cclen=195 t=7339s
[20:24:20] it=382232 colorings=226200 lazy-girth=233296 last: m=135 classes=15 cclen=200 t=7344s
[20:24:30] it=382678 colorings=226400 lazy-girth=233635 last: m=126 classes=14 cclen=192 t=7354s
[20:24:33] it=382963 colorings=226600 lazy-girth=233736 last: m=135 classes=15 cclen=139 t=7357s
[20:24:36] it=383299 colorings=226800 lazy-girth=233910 last: m=135 classes=15 cclen=166 t=7360s
[20:24:40] it=383660 colorings=227000 lazy-girth=234118 last: m=135 classes=15 cclen=197 t=7364s
[20:24:43] it=383936 colorings=227200 lazy-girth=234209 last: m=135 classes=15 cclen=187 t=7367s
[20:24:45] it=384241 colorings=227400 lazy-girth=234344 last: m=135 classes=15 cclen=200 t=7369s
[20:24:51] it=384607 colorings=227600 lazy-girth=234565 last: m=135 classes=15 cclen=189 t=7375s
[20:24:55] it=384970 colorings=227800 lazy-girth=234786 last: m=135 classes=15 cclen=199 t=7378s
[20:25:00] it=385311 colorings=228000 lazy-girth=234962 last: m=135 classes=15 cclen=198 t=7384s
[20:25:11] it=385670 colorings=228200 lazy-girth=235174 last: m=126 classes=14 cclen=189 t=7395s
[20:25:15] it=386087 colorings=228400 lazy-girth=235469 last: m=126 classes=14 cclen=198 t=7399s
[20:25:18] it=386404 colorings=228600 lazy-girth=235619 last: m=135 classes=15 cclen=174 t=7402s
[20:25:20] it=386662 colorings=228800 lazy-girth=235697 last: m=126 classes=14 cclen=193 t=7404s
[20:25:25] it=386994 colorings=229000 lazy-girth=235872 last: m=126 classes=14 cclen=200 t=7409s
[20:25:28] it=387303 colorings=229200 lazy-girth=236005 last: m=126 classes=14 cclen=199 t=7412s
[20:25:30] it=387668 colorings=229400 lazy-girth=236202 last: m=135 classes=15 cclen=194 t=7414s
[20:25:33] it=387973 colorings=229600 lazy-girth=236342 last: m=135 classes=15 cclen=191 t=7417s
[20:25:38] it=388437 colorings=229800 lazy-girth=236675 last: m=135 classes=15 cclen=198 t=7422s
[20:25:42] it=388745 colorings=230000 lazy-girth=236812 last: m=135 classes=15 cclen=194 t=7426s
[20:25:45] it=389058 colorings=230200 lazy-girth=236952 last: m=135 classes=15 cclen=195 t=7429s
[20:25:51] it=389400 colorings=230400 lazy-girth=237134 last: m=126 classes=14 cclen=199 t=7435s
[20:25:54] it=389766 colorings=230600 lazy-girth=237344 last: m=135 classes=15 cclen=190 t=7438s
[20:26:00] it=390130 colorings=230800 lazy-girth=237552 last: m=126 classes=14 cclen=197 t=7444s
[20:29:03] it=390542 colorings=231000 lazy-girth=237894 last: m=126 classes=14 cclen=200 t=7627s
[20:29:05] it=390876 colorings=231200 lazy-girth=238087 last: m=126 classes=14 cclen=195 t=7629s
[20:29:07] it=391150 colorings=231400 lazy-girth=238186 last: m=126 classes=14 cclen=186 t=7631s
[20:29:09] it=391462 colorings=231600 lazy-girth=238346 last: m=126 classes=14 cclen=201 t=7633s
[20:29:13] it=391800 colorings=231800 lazy-girth=238545 last: m=126 classes=14 cclen=199 t=7637s
[20:29:15] it=392098 colorings=232000 lazy-girth=238662 last: m=126 classes=14 cclen=199 t=7639s
[20:29:19] it=392385 colorings=232200 lazy-girth=238773 last: m=126 classes=14 cclen=198 t=7643s
[20:29:24] it=392726 colorings=232400 lazy-girth=238979 last: m=135 classes=15 cclen=200 t=7648s
[20:29:28] it=393045 colorings=232600 lazy-girth=239136 last: m=126 classes=14 cclen=192 t=7651s
[20:29:30] it=393325 colorings=232800 lazy-girth=239234 last: m=135 classes=15 cclen=195 t=7654s
[20:29:34] it=393608 colorings=233000 lazy-girth=239333 last: m=126 classes=14 cclen=197 t=7658s
[20:29:39] it=393899 colorings=233200 lazy-girth=239475 last: m=126 classes=14 cclen=198 t=7663s
[20:29:43] it=394288 colorings=233400 lazy-girth=239750 last: m=135 classes=15 cclen=199 t=7667s
[20:29:46] it=394596 colorings=233600 lazy-girth=239888 last: m=126 classes=14 cclen=201 t=7670s
[20:29:49] it=394881 colorings=233800 lazy-girth=240004 last: m=126 classes=14 cclen=196 t=7673s
[20:29:53] it=395211 colorings=234000 lazy-girth=240167 last: m=135 classes=15 cclen=189 t=7677s
[20:29:58] it=395504 colorings=234200 lazy-girth=240290 last: m=135 classes=15 cclen=188 t=7682s
[20:30:03] it=395912 colorings=234400 lazy-girth=240578 last: m=126 classes=14 cclen=197 t=7687s
[20:30:07] it=396215 colorings=234600 lazy-girth=240716 last: m=126 classes=14 cclen=193 t=7691s
[20:30:11] it=396469 colorings=234800 lazy-girth=240777 last: m=126 classes=14 cclen=196 t=7695s
[20:30:19] it=396841 colorings=235000 lazy-girth=241060 last: m=135 classes=15 cclen=200 t=7703s
[20:30:23] it=397326 colorings=235200 lazy-girth=241501 last: m=126 classes=14 cclen=197 t=7707s
[20:30:33] it=397894 colorings=235400 lazy-girth=242133 last: m=126 classes=14 cclen=201 t=7717s
[20:30:37] it=398319 colorings=235600 lazy-girth=242481 last: m=135 classes=15 cclen=197 t=7721s
[20:30:44] it=398747 colorings=235800 lazy-girth=242851 last: m=135 classes=15 cclen=195 t=7728s
[20:30:49] it=399058 colorings=236000 lazy-girth=243010 last: m=135 classes=15 cclen=196 t=7733s
[20:30:52] it=399418 colorings=236200 lazy-girth=243239 last: m=126 classes=14 cclen=198 t=7736s
[20:31:08] it=399815 colorings=236400 lazy-girth=243533 last: m=126 classes=14 cclen=195 t=7752s
[20:31:11] it=400131 colorings=236600 lazy-girth=243682 last: m=135 classes=15 cclen=199 t=7755s
[20:31:25] it=400515 colorings=236800 lazy-girth=243922 last: m=135 classes=15 cclen=200 t=7769s
[20:31:36] it=400951 colorings=237000 lazy-girth=244211 last: m=126 classes=14 cclen=197 t=7780s
[20:31:42] it=401323 colorings=237200 lazy-girth=244425 last: m=126 classes=14 cclen=199 t=7786s
[20:31:49] it=401674 colorings=237400 lazy-girth=244623 last: m=135 classes=15 cclen=200 t=7792s
[20:31:52] it=401992 colorings=237600 lazy-girth=244764 last: m=135 classes=15 cclen=191 t=7796s
[20:31:56] it=402327 colorings=237800 lazy-girth=244919 last: m=135 classes=15 cclen=197 t=7799s
[20:32:00] it=402663 colorings=238000 lazy-girth=245085 last: m=135 classes=15 cclen=200 t=7803s
[20:32:03] it=402947 colorings=238200 lazy-girth=245198 last: m=126 classes=14 cclen=198 t=7807s
[20:32:06] it=403202 colorings=238400 lazy-girth=245265 last: m=135 classes=15 cclen=139 t=7810s
[20:32:10] it=403512 colorings=238600 lazy-girth=245408 last: m=126 classes=14 cclen=185 t=7813s
[20:32:14] it=403804 colorings=238800 lazy-girth=245520 last: m=126 classes=14 cclen=195 t=7818s
[20:32:24] it=404127 colorings=239000 lazy-girth=245675 last: m=126 classes=14 cclen=200 t=7828s
[20:32:32] it=404489 colorings=239200 lazy-girth=245897 last: m=126 classes=14 cclen=202 t=7836s
[20:32:35] it=404866 colorings=239400 lazy-girth=246109 last: m=135 classes=15 cclen=200 t=7839s
[20:32:46] it=405218 colorings=239600 lazy-girth=246315 last: m=135 classes=15 cclen=198 t=7850s
[20:32:47] it=405544 colorings=239800 lazy-girth=246480 last: m=135 classes=15 cclen=195 t=7851s
[20:32:49] it=405832 colorings=240000 lazy-girth=246604 last: m=135 classes=15 cclen=197 t=7853s
[20:32:51] it=406182 colorings=240200 lazy-girth=246839 last: m=135 classes=15 cclen=198 t=7855s
[20:32:53] it=406475 colorings=240400 lazy-girth=246973 last: m=135 classes=15 cclen=194 t=7857s
[20:32:55] it=406748 colorings=240600 lazy-girth=247091 last: m=126 classes=14 cclen=203 t=7859s
[20:32:56] it=407002 colorings=240800 lazy-girth=247182 last: m=126 classes=14 cclen=201 t=7860s
[20:32:58] it=407289 colorings=241000 lazy-girth=247309 last: m=135 classes=15 cclen=200 t=7862s
[20:33:00] it=407587 colorings=241200 lazy-girth=247451 last: m=126 classes=14 cclen=201 t=7864s
[20:33:02] it=407823 colorings=241400 lazy-girth=247499 last: m=126 classes=14 cclen=203 t=7866s
[20:33:04] it=408079 colorings=241600 lazy-girth=247572 last: m=135 classes=15 cclen=198 t=7868s
[20:33:06] it=408350 colorings=241800 lazy-girth=247659 last: m=126 classes=14 cclen=202 t=7870s
[20:33:07] it=408648 colorings=242000 lazy-girth=247781 last: m=135 classes=15 cclen=186 t=7871s
[20:33:09] it=408888 colorings=242200 lazy-girth=247827 last: m=126 classes=14 cclen=203 t=7873s
[20:33:10] it=409116 colorings=242400 lazy-girth=247859 last: m=126 classes=14 cclen=193 t=7874s
[20:33:13] it=409401 colorings=242600 lazy-girth=247991 last: m=126 classes=14 cclen=182 t=7877s
[20:33:15] it=409685 colorings=242800 lazy-girth=248097 last: m=126 classes=14 cclen=199 t=7879s
[20:33:17] it=409962 colorings=243000 lazy-girth=248198 last: m=135 classes=15 cclen=191 t=7881s
[20:33:18] it=410239 colorings=243200 lazy-girth=248316 last: m=126 classes=14 cclen=198 t=7882s
[20:33:20] it=410484 colorings=243400 lazy-girth=248383 last: m=135 classes=15 cclen=199 t=7884s
[20:33:22] it=410748 colorings=243600 lazy-girth=248454 last: m=126 classes=14 cclen=202 t=7886s
[20:33:24] it=411042 colorings=243800 lazy-girth=248567 last: m=135 classes=15 cclen=198 t=7888s
[20:33:26] it=411294 colorings=244000 lazy-girth=248629 last: m=135 classes=15 cclen=200 t=7890s
[20:33:28] it=411545 colorings=244200 lazy-girth=248689 last: m=126 classes=14 cclen=199 t=7891s
[20:33:29] it=411859 colorings=244400 lazy-girth=248840 last: m=126 classes=14 cclen=197 t=7893s
[20:33:32] it=412199 colorings=244600 lazy-girth=249032 last: m=126 classes=14 cclen=191 t=7896s
[20:33:35] it=412456 colorings=244800 lazy-girth=249111 last: m=126 classes=14 cclen=200 t=7899s
[20:33:36] it=412700 colorings=245000 lazy-girth=249164 last: m=126 classes=14 cclen=185 t=7900s
[20:33:38] it=412945 colorings=245200 lazy-girth=249222 last: m=126 classes=14 cclen=198 t=7902s
[20:33:41] it=413209 colorings=245400 lazy-girth=249313 last: m=135 classes=15 cclen=202 t=7905s
[20:33:45] it=413519 colorings=245600 lazy-girth=249449 last: m=126 classes=14 cclen=193 t=7908s
[20:33:47] it=413793 colorings=245800 lazy-girth=249543 last: m=126 classes=14 cclen=193 t=7911s
[20:33:49] it=414012 colorings=246000 lazy-girth=249567 last: m=126 classes=14 cclen=199 t=7913s
[20:33:51] it=414260 colorings=246200 lazy-girth=249628 last: m=135 classes=15 cclen=197 t=7915s
[20:33:58] it=414676 colorings=246400 lazy-girth=249920 last: m=126 classes=14 cclen=192 t=7921s
[20:34:00] it=414973 colorings=246600 lazy-girth=250042 last: m=135 classes=15 cclen=198 t=7924s
[20:34:02] it=415253 colorings=246800 lazy-girth=250145 last: m=126 classes=14 cclen=198 t=7926s
[20:34:04] it=415546 colorings=247000 lazy-girth=250278 last: m=135 classes=15 cclen=199 t=7928s
[20:34:05] it=415807 colorings=247200 lazy-girth=250358 last: m=126 classes=14 cclen=199 t=7929s
[20:34:06] it=416020 colorings=247400 lazy-girth=250375 last: m=126 classes=14 cclen=197 t=7930s
[20:34:08] it=416286 colorings=247600 lazy-girth=250452 last: m=126 classes=14 cclen=200 t=7931s
[20:34:12] it=416586 colorings=247800 lazy-girth=250590 last: m=126 classes=14 cclen=200 t=7936s
[20:34:15] it=417051 colorings=248000 lazy-girth=250971 last: m=126 classes=14 cclen=187 t=7939s
[20:34:18] it=417385 colorings=248200 lazy-girth=251139 last: m=135 classes=15 cclen=166 t=7942s
[20:34:20] it=417699 colorings=248400 lazy-girth=251280 last: m=126 classes=14 cclen=198 t=7944s
[20:34:23] it=417985 colorings=248600 lazy-girth=251382 last: m=126 classes=14 cclen=190 t=7947s
[20:34:25] it=418274 colorings=248800 lazy-girth=251491 last: m=135 classes=15 cclen=201 t=7949s
[20:34:29] it=418621 colorings=249000 lazy-girth=251707 last: m=135 classes=15 cclen=198 t=7953s
[20:34:31] it=418865 colorings=249200 lazy-girth=251763 last: m=126 classes=14 cclen=200 t=7955s
[20:34:38] it=419255 colorings=249400 lazy-girth=252043 last: m=135 classes=15 cclen=200 t=7962s
[20:34:50] it=419672 colorings=249600 lazy-girth=252360 last: m=135 classes=15 cclen=194 t=7974s
[20:34:58] it=420056 colorings=249800 lazy-girth=252626 last: m=126 classes=14 cclen=190 t=7981s
[20:35:01] it=420387 colorings=250000 lazy-girth=252794 last: m=135 classes=15 cclen=200 t=7985s
[20:35:07] it=420777 colorings=250200 lazy-girth=253032 last: m=126 classes=14 cclen=200 t=7991s
[20:35:11] it=421094 colorings=250400 lazy-girth=253202 last: m=135 classes=15 cclen=194 t=7995s
[20:35:15] it=421410 colorings=250600 lazy-girth=253376 last: m=135 classes=15 cclen=199 t=7999s
[20:35:20] it=421731 colorings=250800 lazy-girth=253546 last: m=135 classes=15 cclen=192 t=8004s
[20:35:28] it=422033 colorings=251000 lazy-girth=253677 last: m=135 classes=15 cclen=199 t=8012s
[20:35:33] it=422392 colorings=251200 lazy-girth=253893 last: m=135 classes=15 cclen=201 t=8017s
[20:35:40] it=422701 colorings=251400 lazy-girth=254045 last: m=126 classes=14 cclen=198 t=8024s
[20:35:44] it=423006 colorings=251600 lazy-girth=254184 last: m=135 classes=15 cclen=195 t=8028s
[20:35:48] it=423293 colorings=251800 lazy-girth=254300 last: m=126 classes=14 cclen=198 t=8032s
[20:35:50] it=423566 colorings=252000 lazy-girth=254386 last: m=126 classes=14 cclen=192 t=8034s
[20:35:52] it=423831 colorings=252200 lazy-girth=254466 last: m=135 classes=15 cclen=196 t=8035s
[20:35:53] it=424084 colorings=252400 lazy-girth=254526 last: m=126 classes=14 cclen=198 t=8037s
[20:35:55] it=424335 colorings=252600 lazy-girth=254585 last: m=135 classes=15 cclen=195 t=8039s
[20:36:00] it=424684 colorings=252800 lazy-girth=254784 last: m=135 classes=15 cclen=200 t=8043s
[20:36:02] it=424941 colorings=253000 lazy-girth=254848 last: m=126 classes=14 cclen=196 t=8046s
[20:36:06] it=425249 colorings=253200 lazy-girth=254983 last: m=135 classes=15 cclen=200 t=8050s
[20:36:08] it=425498 colorings=253400 lazy-girth=255039 last: m=135 classes=15 cclen=198 t=8052s
[20:36:11] it=425762 colorings=253600 lazy-girth=255122 last: m=135 classes=15 cclen=201 t=8055s
[20:36:15] it=426090 colorings=253800 lazy-girth=255284 last: m=126 classes=14 cclen=175 t=8059s
[20:36:26] it=426466 colorings=254000 lazy-girth=255522 last: m=135 classes=15 cclen=195 t=8069s
[20:36:33] it=426772 colorings=254200 lazy-girth=255657 last: m=135 classes=15 cclen=139 t=8077s
[20:36:39] it=427131 colorings=254400 lazy-girth=255868 last: m=135 classes=15 cclen=196 t=8083s
[20:36:46] it=427447 colorings=254600 lazy-girth=256026 last: m=135 classes=15 cclen=200 t=8090s
[20:38:37] it=427750 colorings=254800 lazy-girth=256166 last: m=126 classes=14 cclen=199 t=8200s
[20:38:47] it=428157 colorings=255000 lazy-girth=256441 last: m=135 classes=15 cclen=195 t=8211s
[20:38:53] it=428469 colorings=255200 lazy-girth=256594 last: m=135 classes=15 cclen=174 t=8217s
[20:38:59] it=428811 colorings=255400 lazy-girth=256791 last: m=126 classes=14 cclen=197 t=8223s
[20:39:04] it=429137 colorings=255600 lazy-girth=256950 last: m=126 classes=14 cclen=196 t=8228s
[20:39:07] it=429446 colorings=255800 lazy-girth=257092 last: m=135 classes=15 cclen=192 t=8231s
[20:39:12] it=429760 colorings=256000 lazy-girth=257235 last: m=135 classes=15 cclen=199 t=8236s
[20:39:15] it=430042 colorings=256200 lazy-girth=257341 last: m=135 classes=15 cclen=180 t=8239s
[20:39:18] it=430295 colorings=256400 lazy-girth=257421 last: m=135 classes=15 cclen=199 t=8241s
[20:39:24] it=430644 colorings=256600 lazy-girth=257609 last: m=135 classes=15 cclen=192 t=8248s
[20:39:29] it=430970 colorings=256800 lazy-girth=257771 last: m=135 classes=15 cclen=193 t=8253s
[20:39:50] it=431403 colorings=257000 lazy-girth=258102 last: m=135 classes=15 cclen=198 t=8274s
[20:39:59] it=431726 colorings=257200 lazy-girth=258271 last: m=126 classes=14 cclen=195 t=8282s
[20:40:08] it=432076 colorings=257400 lazy-girth=258463 last: m=135 classes=15 cclen=186 t=8292s
[20:40:14] it=432392 colorings=257600 lazy-girth=258620 last: m=135 classes=15 cclen=198 t=8298s
[20:40:24] it=432722 colorings=257800 lazy-girth=258792 last: m=126 classes=14 cclen=194 t=8308s
[20:40:39] it=433031 colorings=258000 lazy-girth=258927 last: m=126 classes=14 cclen=198 t=8323s
[20:41:09] it=433422 colorings=258200 lazy-girth=259222 last: m=126 classes=14 cclen=188 t=8353s
[20:41:13] it=433733 colorings=258400 lazy-girth=259371 last: m=135 classes=15 cclen=197 t=8357s
[20:41:23] it=434016 colorings=258600 lazy-girth=259479 last: m=126 classes=14 cclen=197 t=8367s
[20:41:27] it=434348 colorings=258800 lazy-girth=259642 last: m=126 classes=14 cclen=201 t=8371s
[20:41:34] it=434690 colorings=259000 lazy-girth=259833 last: m=126 classes=14 cclen=199 t=8378s
[20:41:42] it=435031 colorings=259200 lazy-girth=260033 last: m=126 classes=14 cclen=201 t=8386s
[20:41:47] it=435365 colorings=259400 lazy-girth=260209 last: m=135 classes=15 cclen=184 t=8391s
[20:41:52] it=435651 colorings=259600 lazy-girth=260317 last: m=126 classes=14 cclen=198 t=8396s
[20:41:59] it=435982 colorings=259800 lazy-girth=260488 last: m=126 classes=14 cclen=201 t=8403s
[20:42:03] it=436280 colorings=260000 lazy-girth=260623 last: m=135 classes=15 cclen=198 t=8407s
[20:42:07] it=436608 colorings=260200 lazy-girth=260795 last: m=135 classes=15 cclen=200 t=8411s
[20:42:21] it=436932 colorings=260400 lazy-girth=260951 last: m=135 classes=15 cclen=198 t=8425s
[20:42:28] it=437277 colorings=260600 lazy-girth=261140 last: m=126 classes=14 cclen=199 t=8432s
[20:42:30] it=437520 colorings=260800 lazy-girth=261193 last: m=126 classes=14 cclen=195 t=8434s
[20:42:33] it=437798 colorings=261000 lazy-girth=261290 last: m=135 classes=15 cclen=196 t=8437s
[20:42:38] it=438083 colorings=261200 lazy-girth=261404 last: m=135 classes=15 cclen=191 t=8441s
[20:42:41] it=438378 colorings=261400 lazy-girth=261525 last: m=135 classes=15 cclen=194 t=8445s
[20:42:47] it=438684 colorings=261600 lazy-girth=261667 last: m=135 classes=15 cclen=194 t=8450s
[20:42:56] it=439003 colorings=261800 lazy-girth=261826 last: m=126 classes=14 cclen=189 t=8460s
[20:43:00] it=439299 colorings=262000 lazy-girth=261953 last: m=135 classes=15 cclen=194 t=8464s
[20:43:05] it=439573 colorings=262200 lazy-girth=262060 last: m=135 classes=15 cclen=197 t=8469s
[20:43:09] it=439876 colorings=262400 lazy-girth=262188 last: m=135 classes=15 cclen=185 t=8473s
[20:43:15] it=440159 colorings=262600 lazy-girth=262291 last: m=135 classes=15 cclen=201 t=8479s
[20:43:23] it=440491 colorings=262800 lazy-girth=262455 last: m=135 classes=15 cclen=200 t=8487s
[20:43:29] it=440820 colorings=263000 lazy-girth=262608 last: m=126 classes=14 cclen=185 t=8493s
[20:43:33] it=441107 colorings=263200 lazy-girth=262728 last: m=126 classes=14 cclen=201 t=8497s
[20:43:37] it=441390 colorings=263400 lazy-girth=262837 last: m=135 classes=15 cclen=199 t=8501s
[20:43:41] it=441675 colorings=263600 lazy-girth=262941 last: m=135 classes=15 cclen=195 t=8505s
[20:43:45] it=441949 colorings=263800 lazy-girth=263042 last: m=135 classes=15 cclen=196 t=8509s
[20:43:49] it=442196 colorings=264000 lazy-girth=263100 last: m=126 classes=14 cclen=199 t=8512s
[20:43:52] it=442460 colorings=264200 lazy-girth=263182 last: m=126 classes=14 cclen=201 t=8516s
[20:43:58] it=442738 colorings=264400 lazy-girth=263307 last: m=135 classes=15 cclen=197 t=8522s
[20:44:01] it=443012 colorings=264600 lazy-girth=263402 last: m=126 classes=14 cclen=200 t=8525s
[20:44:06] it=443282 colorings=264800 lazy-girth=263496 last: m=135 classes=15 cclen=189 t=8530s
[20:44:09] it=443560 colorings=265000 lazy-girth=263592 last: m=135 classes=15 cclen=198 t=8533s
[20:44:11] it=443826 colorings=265200 lazy-girth=263669 last: m=135 classes=15 cclen=198 t=8535s
[20:44:15] it=444104 colorings=265400 lazy-girth=263761 last: m=126 classes=14 cclen=200 t=8539s
[20:44:19] it=444369 colorings=265600 lazy-girth=263849 last: m=126 classes=14 cclen=194 t=8543s
[20:44:24] it=444721 colorings=265800 lazy-girth=264048 last: m=126 classes=14 cclen=195 t=8548s
[20:44:28] it=445035 colorings=266000 lazy-girth=264187 last: m=135 classes=15 cclen=193 t=8552s
[20:44:31] it=445344 colorings=266200 lazy-girth=264327 last: m=126 classes=14 cclen=197 t=8555s
[20:44:37] it=445665 colorings=266400 lazy-girth=264488 last: m=126 classes=14 cclen=194 t=8561s
[20:44:42] it=445988 colorings=266600 lazy-girth=264640 last: m=135 classes=15 cclen=176 t=8566s
[20:44:49] it=446303 colorings=266800 lazy-girth=264786 last: m=135 classes=15 cclen=198 t=8572s
[20:44:54] it=446588 colorings=267000 lazy-girth=264884 last: m=135 classes=15 cclen=198 t=8578s
[20:45:02] it=446895 colorings=267200 lazy-girth=265023 last: m=135 classes=15 cclen=199 t=8585s
[20:45:12] it=447185 colorings=267400 lazy-girth=265134 last: m=135 classes=15 cclen=180 t=8595s
[20:46:48] it=447450 colorings=267600 lazy-girth=265212 last: m=135 classes=15 cclen=180 t=8692s
[20:46:54] it=447752 colorings=267800 lazy-girth=265331 last: m=126 classes=14 cclen=197 t=8698s
[20:47:02] it=448025 colorings=268000 lazy-girth=265427 last: m=135 classes=15 cclen=195 t=8706s
[20:47:08] it=448283 colorings=268200 lazy-girth=265499 last: m=135 classes=15 cclen=197 t=8712s
[20:47:15] it=448585 colorings=268400 lazy-girth=265621 last: m=135 classes=15 cclen=181 t=8719s
[20:47:25] it=448875 colorings=268600 lazy-girth=265730 last: m=126 classes=14 cclen=192 t=8729s
[20:47:37] it=449241 colorings=268800 lazy-girth=265952 last: m=135 classes=15 cclen=198 t=8740s
[20:47:47] it=449606 colorings=269000 lazy-girth=266178 last: m=135 classes=15 cclen=200 t=8751s
[20:47:53] it=449880 colorings=269200 lazy-girth=266258 last: m=135 classes=15 cclen=199 t=8756s
[20:48:01] it=450172 colorings=269400 lazy-girth=266380 last: m=135 classes=15 cclen=191 t=8765s
[20:48:08] it=450451 colorings=269600 lazy-girth=266486 last: m=135 classes=15 cclen=199 t=8772s
[20:48:17] it=450742 colorings=269800 lazy-girth=266607 last: m=135 classes=15 cclen=196 t=8781s
[20:48:27] it=451095 colorings=270000 lazy-girth=266818 last: m=135 classes=15 cclen=197 t=8791s
[20:48:40] it=451400 colorings=270200 lazy-girth=266959 last: m=135 classes=15 cclen=196 t=8803s
[20:48:54] it=451716 colorings=270400 lazy-girth=267107 last: m=126 classes=14 cclen=201 t=8818s
[20:49:01] it=452070 colorings=270600 lazy-girth=267311 last: m=126 classes=14 cclen=187 t=8824s
[20:49:06] it=452369 colorings=270800 lazy-girth=267431 last: m=135 classes=15 cclen=193 t=8829s
[20:49:10] it=452635 colorings=271000 lazy-girth=267515 last: m=135 classes=15 cclen=196 t=8834s
[20:49:13] it=452929 colorings=271200 lazy-girth=267626 last: m=126 classes=14 cclen=200 t=8837s
[20:49:16] it=453195 colorings=271400 lazy-girth=267718 last: m=126 classes=14 cclen=193 t=8840s
[20:49:17] it=453420 colorings=271600 lazy-girth=267749 last: m=135 classes=15 cclen=196 t=8841s
[20:49:23] it=453669 colorings=271800 lazy-girth=267811 last: m=126 classes=14 cclen=198 t=8847s
[20:49:27] it=453938 colorings=272000 lazy-girth=267902 last: m=126 classes=14 cclen=201 t=8851s
[20:49:32] it=454231 colorings=272200 lazy-girth=268011 last: m=126 classes=14 cclen=200 t=8856s
[20:49:37] it=454571 colorings=272400 lazy-girth=268186 last: m=135 classes=15 cclen=198 t=8861s
[20:49:50] it=454884 colorings=272600 lazy-girth=268339 last: m=135 classes=15 cclen=199 t=8873s
[20:49:55] it=455189 colorings=272800 lazy-girth=268472 last: m=126 classes=14 cclen=200 t=8879s
[20:50:02] it=455490 colorings=273000 lazy-girth=268614 last: m=135 classes=15 cclen=186 t=8886s
[20:50:07] it=455792 colorings=273200 lazy-girth=268749 last: m=135 classes=15 cclen=191 t=8891s
[20:50:14] it=456088 colorings=273400 lazy-girth=268883 last: m=126 classes=14 cclen=199 t=8898s
[20:50:27] it=456406 colorings=273600 lazy-girth=269046 last: m=126 classes=14 cclen=196 t=8911s
[20:50:33] it=456713 colorings=273800 lazy-girth=269193 last: m=135 classes=15 cclen=201 t=8916s
[20:50:42] it=457063 colorings=274000 lazy-girth=269380 last: m=135 classes=15 cclen=191 t=8926s
[20:50:45] it=457338 colorings=274200 lazy-girth=269471 last: m=126 classes=14 cclen=200 t=8929s
[20:50:48] it=457626 colorings=274400 lazy-girth=269587 last: m=126 classes=14 cclen=200 t=8932s
[20:50:49] it=457869 colorings=274600 lazy-girth=269644 last: m=135 classes=15 cclen=199 t=8933s
[20:50:56] it=458165 colorings=274800 lazy-girth=269775 last: m=135 classes=15 cclen=193 t=8940s
[20:51:01] it=458469 colorings=275000 lazy-girth=269916 last: m=126 classes=14 cclen=187 t=8944s
[20:51:08] it=458724 colorings=275200 lazy-girth=269988 last: m=126 classes=14 cclen=200 t=8952s
[20:51:13] it=458991 colorings=275400 lazy-girth=270079 last: m=126 classes=14 cclen=200 t=8957s
[20:51:19] it=459290 colorings=275600 lazy-girth=270204 last: m=135 classes=15 cclen=197 t=8963s
[20:51:23] it=459570 colorings=275800 lazy-girth=270317 last: m=135 classes=15 cclen=188 t=8967s
[20:51:30] it=459881 colorings=276000 lazy-girth=270457 last: m=126 classes=14 cclen=193 t=8974s
[20:51:35] it=460152 colorings=276200 lazy-girth=270542 last: m=126 classes=14 cclen=200 t=8979s
[20:51:39] it=460427 colorings=276400 lazy-girth=270643 last: m=135 classes=15 cclen=188 t=8983s
[20:51:43] it=460721 colorings=276600 lazy-girth=270761 last: m=135 classes=15 cclen=185 t=8987s
[20:51:47] it=460982 colorings=276800 lazy-girth=270833 last: m=135 classes=15 cclen=197 t=8991s
[20:51:49] it=461234 colorings=277000 lazy-girth=270896 last: m=126 classes=14 cclen=198 t=8993s
[20:51:55] it=461523 colorings=277200 lazy-girth=271009 last: m=135 classes=15 cclen=197 t=8999s
[20:51:58] it=461776 colorings=277400 lazy-girth=271081 last: m=126 classes=14 cclen=195 t=9002s
[20:52:00] it=462018 colorings=277600 lazy-girth=271134 last: m=135 classes=15 cclen=196 t=9004s
[20:52:04] it=462279 colorings=277800 lazy-girth=271208 last: m=135 classes=15 cclen=192 t=9008s
[20:52:07] it=462528 colorings=278000 lazy-girth=271268 last: m=126 classes=14 cclen=183 t=9011s
[20:52:18] it=462837 colorings=278200 lazy-girth=271412 last: m=135 classes=15 cclen=139 t=9021s
[20:52:33] it=463138 colorings=278400 lazy-girth=271546 last: m=135 classes=15 cclen=190 t=9037s
[20:52:39] it=463435 colorings=278600 lazy-girth=271667 last: m=126 classes=14 cclen=186 t=9043s
[20:52:46] it=463727 colorings=278800 lazy-girth=271778 last: m=135 classes=15 cclen=188 t=9050s
[20:52:58] it=464018 colorings=279000 lazy-girth=271885 last: m=135 classes=15 cclen=192 t=9061s
[20:53:04] it=464325 colorings=279200 lazy-girth=272028 last: m=135 classes=15 cclen=197 t=9068s
[20:53:09] it=464647 colorings=279400 lazy-girth=272184 last: m=135 classes=15 cclen=196 t=9072s
[20:53:13] it=464962 colorings=279600 lazy-girth=272322 last: m=126 classes=14 cclen=197 t=9077s
[20:53:14] it=465184 colorings=279800 lazy-girth=272346 last: m=135 classes=15 cclen=196 t=9078s
[20:53:17] it=465414 colorings=280000 lazy-girth=272378 last: m=135 classes=15 cclen=197 t=9081s
[20:53:25] it=465688 colorings=280200 lazy-girth=272471 last: m=135 classes=15 cclen=201 t=9089s
[20:53:31] it=465987 colorings=280400 lazy-girth=272588 last: m=135 classes=15 cclen=194 t=9095s
[20:53:36] it=466248 colorings=280600 lazy-girth=272680 last: m=135 classes=15 cclen=197 t=9100s
[20:53:41] it=466555 colorings=280800 lazy-girth=272815 last: m=135 classes=15 cclen=156 t=9105s
[20:53:47] it=466838 colorings=281000 lazy-girth=272912 last: m=135 classes=15 cclen=180 t=9111s
[20:53:51] it=467108 colorings=281200 lazy-girth=272990 last: m=135 classes=15 cclen=198 t=9115s
[20:53:53] it=467330 colorings=281400 lazy-girth=273015 last: m=126 classes=14 cclen=197 t=9117s
[20:53:56] it=467591 colorings=281600 lazy-girth=273097 last: m=135 classes=15 cclen=199 t=9119s
[20:53:59] it=467898 colorings=281800 lazy-girth=273219 last: m=135 classes=15 cclen=198 t=9122s
[20:54:02] it=468170 colorings=282000 lazy-girth=273310 last: m=135 classes=15 cclen=190 t=9126s
[20:54:10] it=468453 colorings=282200 lazy-girth=273410 last: m=135 classes=15 cclen=194 t=9134s
[20:54:18] it=468755 colorings=282400 lazy-girth=273544 last: m=126 classes=14 cclen=187 t=9142s
[20:54:24] it=469024 colorings=282600 lazy-girth=273627 last: m=126 classes=14 cclen=190 t=9148s
[20:54:30] it=469271 colorings=282800 lazy-girth=273682 last: m=135 classes=15 cclen=196 t=9154s
[20:54:33] it=469540 colorings=283000 lazy-girth=273775 last: m=135 classes=15 cclen=199 t=9157s
[20:54:39] it=469837 colorings=283200 lazy-girth=273892 last: m=126 classes=14 cclen=198 t=9163s
[20:54:44] it=470118 colorings=283400 lazy-girth=273991 last: m=126 classes=14 cclen=201 t=9168s
[20:54:49] it=470375 colorings=283600 lazy-girth=274058 last: m=135 classes=15 cclen=194 t=9173s
[20:55:07] it=470689 colorings=283800 lazy-girth=274192 last: m=135 classes=15 cclen=197 t=9191s
[20:55:16] it=470953 colorings=284000 lazy-girth=274268 last: m=135 classes=15 cclen=199 t=9200s
[20:55:19] it=471192 colorings=284200 lazy-girth=274317 last: m=135 classes=15 cclen=198 t=9203s
[20:55:30] it=471442 colorings=284400 lazy-girth=274380 last: m=126 classes=14 cclen=195 t=9214s
[20:55:45] it=471721 colorings=284600 lazy-girth=274479 last: m=126 classes=14 cclen=196 t=9229s
[20:55:58] it=471990 colorings=284800 lazy-girth=274560 last: m=126 classes=14 cclen=190 t=9242s
[20:56:21] it=472333 colorings=285000 lazy-girth=274767 last: m=126 classes=14 cclen=192 t=9265s
[20:56:30] it=472731 colorings=285200 lazy-girth=275030 last: m=135 classes=15 cclen=189 t=9274s
[20:56:39] it=473076 colorings=285400 lazy-girth=275245 last: m=135 classes=15 cclen=198 t=9282s
[20:56:46] it=473367 colorings=285600 lazy-girth=275383 last: m=126 classes=14 cclen=200 t=9290s
[20:56:48] it=473652 colorings=285800 lazy-girth=275491 last: m=126 classes=14 cclen=186 t=9292s
[20:56:50] it=473930 colorings=286000 lazy-girth=275589 last: m=135 classes=15 cclen=187 t=9294s
[20:56:52] it=474192 colorings=286200 lazy-girth=275665 last: m=126 classes=14 cclen=200 t=9296s
[20:56:53] it=474450 colorings=286400 lazy-girth=275737 last: m=126 classes=14 cclen=196 t=9297s
[20:56:56] it=474714 colorings=286600 lazy-girth=275812 last: m=126 classes=14 cclen=199 t=9300s
[20:56:57] it=474968 colorings=286800 lazy-girth=275879 last: m=126 classes=14 cclen=190 t=9301s
[20:56:58] it=475198 colorings=287000 lazy-girth=275919 last: m=135 classes=15 cclen=176 t=9302s
[20:57:00] it=475442 colorings=287200 lazy-girth=275972 last: m=126 classes=14 cclen=196 t=9304s
[20:57:01] it=475703 colorings=287400 lazy-girth=276043 last: m=126 classes=14 cclen=201 t=9305s
[20:57:02] it=475963 colorings=287600 lazy-girth=276116 last: m=126 classes=14 cclen=199 t=9306s
[20:57:04] it=476185 colorings=287800 lazy-girth=276143 last: m=126 classes=14 cclen=201 t=9308s
[20:57:05] it=476427 colorings=288000 lazy-girth=276199 last: m=126 classes=14 cclen=200 t=9309s
[20:57:08] it=476721 colorings=288200 lazy-girth=276323 last: m=126 classes=14 cclen=193 t=9312s
[20:57:12] it=477052 colorings=288400 lazy-girth=276508 last: m=135 classes=15 cclen=201 t=9316s
[20:57:15] it=477355 colorings=288600 lazy-girth=276646 last: m=135 classes=15 cclen=164 t=9319s
[20:57:19] it=477674 colorings=288800 lazy-girth=276819 last: m=126 classes=14 cclen=195 t=9323s
[20:57:24] it=477982 colorings=289000 lazy-girth=276969 last: m=126 classes=14 cclen=198 t=9328s
[20:57:27] it=478281 colorings=289200 lazy-girth=277114 last: m=126 classes=14 cclen=188 t=9331s
[20:57:30] it=478588 colorings=289400 lazy-girth=277272 last: m=126 classes=14 cclen=196 t=9333s
[20:57:33] it=478894 colorings=289600 lazy-girth=277430 last: m=126 classes=14 cclen=201 t=9337s
[20:57:35] it=479185 colorings=289800 lazy-girth=277548 last: m=126 classes=14 cclen=197 t=9339s
[20:57:39] it=479456 colorings=290000 lazy-girth=277638 last: m=126 classes=14 cclen=198 t=9343s
[20:57:42] it=479709 colorings=290200 lazy-girth=277702 last: m=135 classes=15 cclen=201 t=9346s
[20:57:46] it=479961 colorings=290400 lazy-girth=277768 last: m=135 classes=15 cclen=197 t=9349s
[20:57:49] it=480310 colorings=290600 lazy-girth=277970 last: m=135 classes=15 cclen=189 t=9353s
[20:57:54] it=480611 colorings=290800 lazy-girth=278103 last: m=135 classes=15 cclen=196 t=9358s
[20:58:02] it=480929 colorings=291000 lazy-girth=278271 last: m=126 classes=14 cclen=195 t=9366s
[20:58:05] it=481217 colorings=291200 lazy-girth=278392 last: m=135 classes=15 cclen=192 t=9369s
[20:58:09] it=481525 colorings=291400 lazy-girth=278540 last: m=135 classes=15 cclen=193 t=9373s
[20:58:12] it=481853 colorings=291600 lazy-girth=278711 last: m=135 classes=15 cclen=193 t=9375s
[20:58:14] it=482170 colorings=291800 lazy-girth=278878 last: m=135 classes=15 cclen=195 t=9378s
[20:58:18] it=482474 colorings=292000 lazy-girth=279026 last: m=135 classes=15 cclen=192 t=9382s
[20:58:23] it=482954 colorings=292200 lazy-girth=279391 last: m=135 classes=15 cclen=196 t=9387s
[20:58:26] it=483283 colorings=292400 lazy-girth=279565 last: m=126 classes=14 cclen=199 t=9390s
[20:58:28] it=483596 colorings=292600 lazy-girth=279717 last: m=135 classes=15 cclen=198 t=9392s
[20:58:32] it=483908 colorings=292800 lazy-girth=279848 last: m=126 classes=14 cclen=190 t=9396s
[20:58:34] it=484186 colorings=293000 lazy-girth=279945 last: m=126 classes=14 cclen=202 t=9398s
[20:58:40] it=484594 colorings=293200 lazy-girth=280207 last: m=135 classes=15 cclen=198 t=9404s
[20:58:47] it=484883 colorings=293400 lazy-girth=280332 last: m=135 classes=15 cclen=195 t=9411s
[20:58:54] it=485191 colorings=293600 lazy-girth=280483 last: m=135 classes=15 cclen=178 t=9418s
[20:58:59] it=485485 colorings=293800 lazy-girth=280623 last: m=135 classes=15 cclen=198 t=9422s
[20:59:04] it=485811 colorings=294000 lazy-girth=280795 last: m=135 classes=15 cclen=192 t=9428s
[20:59:10] it=486120 colorings=294200 lazy-girth=280952 last: m=135 classes=15 cclen=199 t=9434s
[20:59:14] it=486414 colorings=294400 lazy-girth=281074 last: m=135 classes=15 cclen=199 t=9438s
[20:59:20] it=486676 colorings=294600 lazy-girth=281156 last: m=135 classes=15 cclen=196 t=9444s
[20:59:22] it=486940 colorings=294800 lazy-girth=281240 last: m=126 classes=14 cclen=194 t=9446s
[20:59:25] it=487181 colorings=295000 lazy-girth=281293 last: m=135 classes=15 cclen=201 t=9449s
[20:59:28] it=487440 colorings=295200 lazy-girth=281366 last: m=135 classes=15 cclen=199 t=9452s
[20:59:35] it=487781 colorings=295400 lazy-girth=281583 last: m=135 classes=15 cclen=194 t=9459s
[20:59:39] it=488075 colorings=295600 lazy-girth=281706 last: m=135 classes=15 cclen=194 t=9463s
[20:59:42] it=488333 colorings=295800 lazy-girth=281772 last: m=135 classes=15 cclen=184 t=9465s
[20:59:44] it=488612 colorings=296000 lazy-girth=281880 last: m=135 classes=15 cclen=150 t=9468s
[20:59:48] it=488890 colorings=296200 lazy-girth=281985 last: m=126 classes=14 cclen=196 t=9472s
[20:59:51] it=489199 colorings=296400 lazy-girth=282129 last: m=135 classes=15 cclen=198 t=9475s
[20:59:57] it=489566 colorings=296600 lazy-girth=282375 last: m=135 classes=15 cclen=183 t=9481s
[20:59:59] it=489878 colorings=296800 lazy-girth=282535 last: m=126 classes=14 cclen=200 t=9483s
[21:00:01] it=490169 colorings=297000 lazy-girth=282658 last: m=135 classes=15 cclen=201 t=9485s
[21:00:11] it=490540 colorings=297200 lazy-girth=282883 last: m=135 classes=15 cclen=197 t=9495s
[21:00:16] it=490986 colorings=297400 lazy-girth=283197 last: m=126 classes=14 cclen=202 t=9500s
[21:00:28] it=491319 colorings=297600 lazy-girth=283377 last: m=135 classes=15 cclen=170 t=9512s
[21:00:33] it=491613 colorings=297800 lazy-girth=283511 last: m=126 classes=14 cclen=200 t=9517s
[21:00:34] it=491831 colorings=298000 lazy-girth=283535 last: m=126 classes=14 cclen=188 t=9518s
[21:00:37] it=492073 colorings=298200 lazy-girth=283592 last: m=135 classes=15 cclen=195 t=9521s
[21:00:43] it=492347 colorings=298400 lazy-girth=283694 last: m=135 classes=15 cclen=191 t=9527s
[21:00:45] it=492589 colorings=298600 lazy-girth=283744 last: m=135 classes=15 cclen=199 t=9529s
[21:00:51] it=492851 colorings=298800 lazy-girth=283828 last: m=126 classes=14 cclen=189 t=9535s
[21:01:00] it=493188 colorings=299000 lazy-girth=284031 last: m=135 classes=15 cclen=196 t=9544s
[21:01:07] it=493481 colorings=299200 lazy-girth=284149 last: m=135 classes=15 cclen=201 t=9551s
[21:01:22] it=493799 colorings=299400 lazy-girth=284311 last: m=135 classes=15 cclen=197 t=9565s
[21:01:24] it=494046 colorings=299600 lazy-girth=284373 last: m=135 classes=15 cclen=200 t=9568s
[21:01:29] it=494368 colorings=299800 lazy-girth=284538 last: m=135 classes=15 cclen=197 t=9572s
[21:01:42] it=494682 colorings=300000 lazy-girth=284713 last: m=135 classes=15 cclen=194 t=9586s
[21:01:49] it=494982 colorings=300200 lazy-girth=284840 last: m=126 classes=14 cclen=197 t=9593s
[21:01:56] it=495340 colorings=300400 lazy-girth=285054 last: m=135 classes=15 cclen=198 t=9600s
[21:01:58] it=495686 colorings=300600 lazy-girth=285263 last: m=135 classes=15 cclen=196 t=9602s
[21:02:00] it=496002 colorings=300800 lazy-girth=285436 last: m=126 classes=14 cclen=194 t=9604s
[21:02:04] it=496328 colorings=301000 lazy-girth=285601 last: m=126 classes=14 cclen=197 t=9607s
[21:02:08] it=496595 colorings=301200 lazy-girth=285698 last: m=126 classes=14 cclen=181 t=9612s
[21:02:16] it=496895 colorings=301400 lazy-girth=285842 last: m=126 classes=14 cclen=190 t=9620s
[21:02:17] it=497138 colorings=301600 lazy-girth=285902 last: m=135 classes=15 cclen=157 t=9621s
[21:02:18] it=497401 colorings=301800 lazy-girth=285970 last: m=126 classes=14 cclen=197 t=9622s
[21:02:20] it=497637 colorings=302000 lazy-girth=286015 last: m=135 classes=15 cclen=198 t=9624s
[21:02:22] it=497894 colorings=302200 lazy-girth=286087 last: m=135 classes=15 cclen=175 t=9626s
[21:02:25] it=498189 colorings=302400 lazy-girth=286214 last: m=135 classes=15 cclen=199 t=9629s
[21:02:27] it=498465 colorings=302600 lazy-girth=286315 last: m=126 classes=14 cclen=192 t=9631s
[21:02:28] it=498719 colorings=302800 lazy-girth=286388 last: m=126 classes=14 cclen=199 t=9632s
[21:02:31] it=498987 colorings=303000 lazy-girth=286476 last: m=126 classes=14 cclen=193 t=9635s
[21:02:34] it=499296 colorings=303200 lazy-girth=286608 last: m=126 classes=14 cclen=198 t=9638s
[21:02:37] it=499611 colorings=303400 lazy-girth=286745 last: m=135 classes=15 cclen=199 t=9641s
[21:02:51] it=499920 colorings=303600 lazy-girth=286899 last: m=135 classes=15 cclen=190 t=9655s
[21:02:56] it=500197 colorings=303800 lazy-girth=286995 last: m=126 classes=14 cclen=198 t=9660s
[21:03:01] it=500484 colorings=304000 lazy-girth=287103 last: m=135 classes=15 cclen=193 t=9665s
[21:03:05] it=500742 colorings=304200 lazy-girth=287177 last: m=126 classes=14 cclen=200 t=9669s
[21:03:10] it=501011 colorings=304400 lazy-girth=287267 last: m=135 classes=15 cclen=201 t=9674s
[21:03:14] it=501279 colorings=304600 lazy-girth=287355 last: m=126 classes=14 cclen=200 t=9678s
[21:03:17] it=501535 colorings=304800 lazy-girth=287421 last: m=135 classes=15 cclen=130 t=9681s
[21:03:27] it=501810 colorings=305000 lazy-girth=287522 last: m=135 classes=15 cclen=179 t=9691s
[21:03:30] it=502069 colorings=305200 lazy-girth=287597 last: m=126 classes=14 cclen=199 t=9694s
[21:03:32] it=502384 colorings=305400 lazy-girth=287745 last: m=126 classes=14 cclen=198 t=9696s
[21:03:35] it=502683 colorings=305600 lazy-girth=287880 last: m=135 classes=15 cclen=197 t=9699s
[21:03:37] it=502981 colorings=305800 lazy-girth=288010 last: m=126 classes=14 cclen=195 t=9701s
[21:03:40] it=503234 colorings=306000 lazy-girth=288072 last: m=126 classes=14 cclen=194 t=9704s
[21:03:42] it=503486 colorings=306200 lazy-girth=288135 last: m=126 classes=14 cclen=199 t=9706s
[21:03:47] it=503758 colorings=306400 lazy-girth=288227 last: m=126 classes=14 cclen=196 t=9711s
[21:03:53] it=504065 colorings=306600 lazy-girth=288367 last: m=135 classes=15 cclen=194 t=9717s
[21:04:04] it=504495 colorings=306800 lazy-girth=288649 last: m=135 classes=15 cclen=192 t=9728s
[21:04:09] it=504775 colorings=307000 lazy-girth=288753 last: m=135 classes=15 cclen=157 t=9733s
[21:04:15] it=505102 colorings=307200 lazy-girth=288916 last: m=126 classes=14 cclen=191 t=9739s
[21:04:17] it=505369 colorings=307400 lazy-girth=289003 last: m=126 classes=14 cclen=176 t=9741s
[21:04:19] it=505622 colorings=307600 lazy-girth=289065 last: m=126 classes=14 cclen=195 t=9743s
[21:04:22] it=505872 colorings=307800 lazy-girth=289121 last: m=126 classes=14 cclen=202 t=9746s
[21:04:26] it=506168 colorings=308000 lazy-girth=289238 last: m=135 classes=15 cclen=198 t=9750s
[21:04:30] it=506438 colorings=308200 lazy-girth=289318 last: m=126 classes=14 cclen=201 t=9754s
[21:04:33] it=506721 colorings=308400 lazy-girth=289412 last: m=126 classes=14 cclen=190 t=9757s
[21:04:39] it=506989 colorings=308600 lazy-girth=289494 last: m=135 classes=15 cclen=199 t=9763s
[21:04:41] it=507233 colorings=308800 lazy-girth=289546 last: m=135 classes=15 cclen=193 t=9765s
[21:04:46] it=507532 colorings=309000 lazy-girth=289669 last: m=126 classes=14 cclen=190 t=9770s
[21:04:55] it=507800 colorings=309200 lazy-girth=289755 last: m=135 classes=15 cclen=193 t=9779s
[21:05:02] it=508058 colorings=309400 lazy-girth=289828 last: m=126 classes=14 cclen=201 t=9786s
[21:05:11] it=508358 colorings=309600 lazy-girth=289959 last: m=135 classes=15 cclen=194 t=9795s
[21:05:14] it=508616 colorings=309800 lazy-girth=290026 last: m=135 classes=15 cclen=199 t=9798s
[21:05:21] it=508920 colorings=310000 lazy-girth=290153 last: m=135 classes=15 cclen=196 t=9805s
[21:05:29] it=509176 colorings=310200 lazy-girth=290224 last: m=126 classes=14 cclen=191 t=9812s
[21:05:31] it=509422 colorings=310400 lazy-girth=290282 last: m=135 classes=15 cclen=195 t=9815s
[21:05:33] it=509692 colorings=310600 lazy-girth=290372 last: m=126 classes=14 cclen=175 t=9817s
[21:05:38] it=509924 colorings=310800 lazy-girth=290419 last: m=135 classes=15 cclen=198 t=9822s
[21:05:40] it=510157 colorings=311000 lazy-girth=290458 last: m=135 classes=15 cclen=190 t=9823s
[21:05:47] it=510419 colorings=311200 lazy-girth=290531 last: m=126 classes=14 cclen=195 t=9831s
[21:05:53] it=510677 colorings=311400 lazy-girth=290596 last: m=135 classes=15 cclen=194 t=9836s
[21:05:55] it=510929 colorings=311600 lazy-girth=290656 last: m=126 classes=14 cclen=196 t=9839s
[21:06:08] it=511181 colorings=311800 lazy-girth=290720 last: m=126 classes=14 cclen=182 t=9852s
[21:06:13] it=511418 colorings=312000 lazy-girth=290763 last: m=126 classes=14 cclen=190 t=9857s
[21:06:36] it=511738 colorings=312200 lazy-girth=290924 last: m=126 classes=14 cclen=199 t=9880s
[21:06:39] it=512033 colorings=312400 lazy-girth=291046 last: m=126 classes=14 cclen=190 t=9883s
[21:06:45] it=512328 colorings=312600 lazy-girth=291175 last: m=126 classes=14 cclen=177 t=9888s
[21:06:49] it=512622 colorings=312800 lazy-girth=291296 last: m=135 classes=15 cclen=189 t=9893s
[21:06:52] it=512859 colorings=313000 lazy-girth=291339 last: m=126 classes=14 cclen=195 t=9896s
[21:06:56] it=513090 colorings=313200 lazy-girth=291373 last: m=135 classes=15 cclen=199 t=9900s
[21:07:01] it=513378 colorings=313400 lazy-girth=291480 last: m=135 classes=15 cclen=174 t=9905s
[21:07:10] it=513708 colorings=313600 lazy-girth=291656 last: m=135 classes=15 cclen=199 t=9914s
[21:07:16] it=513973 colorings=313800 lazy-girth=291729 last: m=135 classes=15 cclen=197 t=9920s
[21:07:23] it=514209 colorings=314000 lazy-girth=291777 last: m=126 classes=14 cclen=199 t=9927s
[21:07:29] it=514449 colorings=314200 lazy-girth=291827 last: m=126 classes=14 cclen=190 t=9933s
[21:07:42] it=514761 colorings=314400 lazy-girth=291979 last: m=126 classes=14 cclen=199 t=9946s
[21:07:46] it=515071 colorings=314600 lazy-girth=292119 last: m=135 classes=15 cclen=196 t=9950s
[21:07:50] it=515407 colorings=314800 lazy-girth=292292 last: m=135 classes=15 cclen=192 t=9954s
[21:07:56] it=515756 colorings=315000 lazy-girth=292482 last: m=126 classes=14 cclen=194 t=9960s
[21:08:01] it=516050 colorings=315200 lazy-girth=292596 last: m=135 classes=15 cclen=198 t=9964s
[21:08:04] it=516321 colorings=315400 lazy-girth=292692 last: m=126 classes=14 cclen=198 t=9968s
[21:08:08] it=516618 colorings=315600 lazy-girth=292821 last: m=126 classes=14 cclen=199 t=9972s
[21:08:11] it=516881 colorings=315800 lazy-girth=292898 last: m=126 classes=14 cclen=193 t=9975s
[21:08:16] it=517195 colorings=316000 lazy-girth=293043 last: m=126 classes=14 cclen=183 t=9980s
[21:08:23] it=517489 colorings=316200 lazy-girth=293167 last: m=126 classes=14 cclen=201 t=9987s
[21:08:27] it=517761 colorings=316400 lazy-girth=293259 last: m=126 classes=14 cclen=197 t=9991s
[21:08:31] it=518031 colorings=316600 lazy-girth=293345 last: m=135 classes=15 cclen=201 t=9995s
[21:08:36] it=518340 colorings=316800 lazy-girth=293473 last: m=135 classes=15 cclen=177 t=10000s
[21:08:42] it=518626 colorings=317000 lazy-girth=293582 last: m=135 classes=15 cclen=200 t=10006s
[21:08:48] it=518906 colorings=317200 lazy-girth=293683 last: m=126 classes=14 cclen=196 t=10012s
[21:08:53] it=519175 colorings=317400 lazy-girth=293762 last: m=135 classes=15 cclen=197 t=10017s
[21:09:03] it=519451 colorings=317600 lazy-girth=293857 last: m=126 classes=14 cclen=197 t=10026s
[21:09:13] it=519784 colorings=317800 lazy-girth=294097 last: m=135 classes=15 cclen=167 t=10037s
[21:09:15] it=520128 colorings=318000 lazy-girth=294279 last: m=135 classes=15 cclen=187 t=10039s
[21:09:19] it=520445 colorings=318200 lazy-girth=294450 last: m=135 classes=15 cclen=193 t=10043s
[21:09:21] it=520737 colorings=318400 lazy-girth=294583 last: m=135 classes=15 cclen=189 t=10045s
[21:09:24] it=520997 colorings=318600 lazy-girth=294670 last: m=126 classes=14 cclen=200 t=10048s
[21:09:27] it=521361 colorings=318800 lazy-girth=294896 last: m=135 classes=15 cclen=199 t=10051s
[21:09:29] it=521626 colorings=319000 lazy-girth=294987 last: m=126 classes=14 cclen=194 t=10053s
[21:09:32] it=521888 colorings=319200 lazy-girth=295066 last: m=135 classes=15 cclen=198 t=10056s
[21:09:35] it=522191 colorings=319400 lazy-girth=295213 last: m=135 classes=15 cclen=198 t=10059s
[21:09:37] it=522523 colorings=319600 lazy-girth=295404 last: m=126 classes=14 cclen=194 t=10061s
[21:09:40] it=522798 colorings=319800 lazy-girth=295504 last: m=135 classes=15 cclen=175 t=10064s
[21:09:43] it=523164 colorings=320000 lazy-girth=295754 last: m=135 classes=15 cclen=164 t=10067s
[21:09:46] it=523501 colorings=320200 lazy-girth=295951 last: m=135 classes=15 cclen=201 t=10070s
[21:09:49] it=523792 colorings=320400 lazy-girth=296077 last: m=135 classes=15 cclen=199 t=10073s
[21:09:52] it=524102 colorings=320600 lazy-girth=296218 last: m=126 classes=14 cclen=190 t=10075s
[21:09:55] it=524386 colorings=320800 lazy-girth=296336 last: m=126 classes=14 cclen=198 t=10079s
[21:09:58] it=524681 colorings=321000 lazy-girth=296453 last: m=135 classes=15 cclen=169 t=10082s
[21:10:01] it=524951 colorings=321200 lazy-girth=296539 last: m=135 classes=15 cclen=197 t=10085s
[21:10:04] it=525262 colorings=321400 lazy-girth=296687 last: m=135 classes=15 cclen=188 t=10088s
[21:10:07] it=525550 colorings=321600 lazy-girth=296799 last: m=126 classes=14 cclen=191 t=10091s
[21:10:10] it=525863 colorings=321800 lazy-girth=296944 last: m=135 classes=15 cclen=199 t=10093s
[21:10:12] it=526142 colorings=322000 lazy-girth=297043 last: m=135 classes=15 cclen=197 t=10096s
[21:10:15] it=526452 colorings=322200 lazy-girth=297189 last: m=135 classes=15 cclen=197 t=10099s
[21:10:17] it=526722 colorings=322400 lazy-girth=297272 last: m=135 classes=15 cclen=200 t=10101s
[21:10:19] it=526993 colorings=322600 lazy-girth=297356 last: m=126 classes=14 cclen=201 t=10103s
[21:10:22] it=527283 colorings=322800 lazy-girth=297463 last: m=135 classes=15 cclen=198 t=10106s
[21:10:27] it=527582 colorings=323000 lazy-girth=297591 last: m=135 classes=15 cclen=199 t=10111s
[21:10:34] it=527912 colorings=323200 lazy-girth=297806 last: m=135 classes=15 cclen=195 t=10118s
[21:10:38] it=528232 colorings=323400 lazy-girth=297972 last: m=126 classes=14 cclen=201 t=10122s
[21:10:42] it=528548 colorings=323600 lazy-girth=298136 last: m=126 classes=14 cclen=199 t=10126s
[21:10:45] it=528840 colorings=323800 lazy-girth=298251 last: m=135 classes=15 cclen=197 t=10129s
[21:10:48] it=529116 colorings=324000 lazy-girth=298352 last: m=126 classes=14 cclen=193 t=10132s
[21:10:51] it=529413 colorings=324200 lazy-girth=298484 last: m=135 classes=15 cclen=197 t=10135s
[21:10:53] it=529695 colorings=324400 lazy-girth=298579 last: m=126 classes=14 cclen=183 t=10137s
[21:10:55] it=529958 colorings=324600 lazy-girth=298653 last: m=126 classes=14 cclen=201 t=10139s
[21:10:57] it=530218 colorings=324800 lazy-girth=298727 last: m=126 classes=14 cclen=202 t=10141s
[21:11:01] it=530503 colorings=325000 lazy-girth=298837 last: m=135 classes=15 cclen=198 t=10145s
[21:11:07] it=530825 colorings=325200 lazy-girth=299023 last: m=126 classes=14 cclen=199 t=10151s
[21:11:10] it=531106 colorings=325400 lazy-girth=299136 last: m=135 classes=15 cclen=197 t=10154s
[21:11:14] it=531402 colorings=325600 lazy-girth=299266 last: m=135 classes=15 cclen=190 t=10158s
[21:11:18] it=531691 colorings=325800 lazy-girth=299381 last: m=135 classes=15 cclen=161 t=10161s
[21:11:19] it=531991 colorings=326000 lazy-girth=299504 last: m=135 classes=15 cclen=196 t=10163s
[21:11:23] it=532248 colorings=326200 lazy-girth=299592 last: m=135 classes=15 cclen=200 t=10167s
[21:11:28] it=532529 colorings=326400 lazy-girth=299696 last: m=126 classes=14 cclen=194 t=10172s
[21:11:30] it=532797 colorings=326600 lazy-girth=299780 last: m=135 classes=15 cclen=185 t=10174s
[21:11:38] it=533089 colorings=326800 lazy-girth=299900 last: m=135 classes=15 cclen=197 t=10182s
[21:11:43] it=533359 colorings=327000 lazy-girth=299988 last: m=135 classes=15 cclen=199 t=10187s
[21:11:48] it=533617 colorings=327200 lazy-girth=300069 last: m=135 classes=15 cclen=191 t=10192s
[21:11:51] it=533873 colorings=327400 lazy-girth=300143 last: m=135 classes=15 cclen=198 t=10195s
[21:11:57] it=534109 colorings=327600 lazy-girth=300195 last: m=135 classes=15 cclen=195 t=10201s
[21:11:59] it=534409 colorings=327800 lazy-girth=300322 last: m=135 classes=15 cclen=197 t=10203s
[21:12:03] it=534684 colorings=328000 lazy-girth=300411 last: m=135 classes=15 cclen=198 t=10206s
[21:12:05] it=534968 colorings=328200 lazy-girth=300517 last: m=135 classes=15 cclen=197 t=10208s
[21:12:07] it=535283 colorings=328400 lazy-girth=300667 last: m=126 classes=14 cclen=191 t=10211s
[21:12:10] it=535550 colorings=328600 lazy-girth=300752 last: m=135 classes=15 cclen=175 t=10214s
[21:12:13] it=535835 colorings=328800 lazy-girth=300857 last: m=126 classes=14 cclen=199 t=10217s
[21:12:17] it=536114 colorings=329000 lazy-girth=300950 last: m=126 classes=14 cclen=193 t=10221s
[21:12:19] it=536375 colorings=329200 lazy-girth=301020 last: m=126 classes=14 cclen=195 t=10223s
[21:12:23] it=536640 colorings=329400 lazy-girth=301103 last: m=126 classes=14 cclen=191 t=10227s
[21:12:28] it=536963 colorings=329600 lazy-girth=301276 last: m=126 classes=14 cclen=184 t=10231s
[21:12:30] it=537270 colorings=329800 lazy-girth=301429 last: m=135 classes=15 cclen=192 t=10234s
[21:12:32] it=537579 colorings=330000 lazy-girth=301581 last: m=135 classes=15 cclen=194 t=10236s
[21:12:35] it=537843 colorings=330200 lazy-girth=301670 last: m=135 classes=15 cclen=193 t=10239s
[21:12:38] it=538168 colorings=330400 lazy-girth=301842 last: m=126 classes=14 cclen=198 t=10242s
[21:12:40] it=538473 colorings=330600 lazy-girth=301968 last: m=126 classes=14 cclen=199 t=10244s
[21:12:43] it=538758 colorings=330800 lazy-girth=302086 last: m=126 classes=14 cclen=196 t=10247s
[21:12:45] it=539041 colorings=331000 lazy-girth=302192 last: m=135 classes=15 cclen=194 t=10249s
[21:12:47] it=539302 colorings=331200 lazy-girth=302261 last: m=126 classes=14 cclen=201 t=10251s
[21:12:50] it=539579 colorings=331400 lazy-girth=302356 last: m=126 classes=14 cclen=188 t=10254s
[21:12:53] it=539849 colorings=331600 lazy-girth=302443 last: m=126 classes=14 cclen=201 t=10257s
[21:12:55] it=540101 colorings=331800 lazy-girth=302503 last: m=126 classes=14 cclen=200 t=10259s
[21:12:58] it=540360 colorings=332000 lazy-girth=302569 last: m=126 classes=14 cclen=200 t=10262s
[21:13:01] it=540617 colorings=332200 lazy-girth=302638 last: m=135 classes=15 cclen=189 t=10265s
[21:13:04] it=540911 colorings=332400 lazy-girth=302764 last: m=135 classes=15 cclen=139 t=10268s
[21:13:06] it=541179 colorings=332600 lazy-girth=302851 last: m=126 classes=14 cclen=201 t=10270s
[21:13:08] it=541429 colorings=332800 lazy-girth=302914 last: m=135 classes=15 cclen=200 t=10272s
[21:13:12] it=541707 colorings=333000 lazy-girth=303008 last: m=135 classes=15 cclen=195 t=10276s
[21:13:13] it=541952 colorings=333200 lazy-girth=303061 last: m=144 classes=16 cclen=194 t=10277s
[21:13:18] it=542233 colorings=333400 lazy-girth=303156 last: m=135 classes=15 cclen=187 t=10282s
[21:13:27] it=542541 colorings=333600 lazy-girth=303295 last: m=135 classes=15 cclen=197 t=10291s
[21:13:30] it=542807 colorings=333800 lazy-girth=303368 last: m=126 classes=14 cclen=196 t=10293s
[21:13:35] it=543086 colorings=334000 lazy-girth=303458 last: m=135 classes=15 cclen=197 t=10299s
[21:13:40] it=543367 colorings=334200 lazy-girth=303557 last: m=135 classes=15 cclen=197 t=10304s
[21:13:46] it=543637 colorings=334400 lazy-girth=303644 last: m=135 classes=15 cclen=195 t=10309s
[21:13:51] it=543907 colorings=334600 lazy-girth=303729 last: m=135 classes=15 cclen=195 t=10315s
[21:13:57] it=544169 colorings=334800 lazy-girth=303800 last: m=135 classes=15 cclen=191 t=10321s
[21:14:04] it=544431 colorings=335000 lazy-girth=303879 last: m=126 classes=14 cclen=201 t=10328s
[21:14:11] it=544681 colorings=335200 lazy-girth=303937 last: m=126 classes=14 cclen=198 t=10335s
[21:14:19] it=544970 colorings=335400 lazy-girth=304059 last: m=135 classes=15 cclen=197 t=10342s
[21:14:24] it=545294 colorings=335600 lazy-girth=304244 last: m=135 classes=15 cclen=196 t=10348s
[21:14:28] it=545571 colorings=335800 lazy-girth=304357 last: m=126 classes=14 cclen=192 t=10352s
[21:14:33] it=545849 colorings=336000 lazy-girth=304458 last: m=126 classes=14 cclen=193 t=10357s
[21:14:40] it=546161 colorings=336200 lazy-girth=304600 last: m=126 classes=14 cclen=199 t=10364s
[21:14:46] it=546458 colorings=336400 lazy-girth=304719 last: m=135 classes=15 cclen=197 t=10370s
[21:14:51] it=546742 colorings=336600 lazy-girth=304820 last: m=126 classes=14 cclen=195 t=10375s
[21:14:55] it=547021 colorings=336800 lazy-girth=304920 last: m=135 classes=15 cclen=191 t=10379s
[21:15:00] it=547298 colorings=337000 lazy-girth=305015 last: m=135 classes=15 cclen=194 t=10384s
[21:15:04] it=547562 colorings=337200 lazy-girth=305094 last: m=126 classes=14 cclen=193 t=10388s
[21:15:08] it=547822 colorings=337400 lazy-girth=305165 last: m=135 classes=15 cclen=195 t=10392s
[21:15:16] it=548105 colorings=337600 lazy-girth=305259 last: m=126 classes=14 cclen=198 t=10400s
[21:15:21] it=548386 colorings=337800 lazy-girth=305359 last: m=135 classes=15 cclen=191 t=10405s
[21:15:26] it=548667 colorings=338000 lazy-girth=305465 last: m=126 classes=14 cclen=198 t=10410s
[21:15:27] it=548906 colorings=338200 lazy-girth=305509 last: m=126 classes=14 cclen=198 t=10411s
[21:15:30] it=549144 colorings=338400 lazy-girth=305550 last: m=135 classes=15 cclen=190 t=10413s
[21:15:35] it=549392 colorings=338600 lazy-girth=305605 last: m=135 classes=15 cclen=197 t=10419s
[21:15:36] it=549626 colorings=338800 lazy-girth=305647 last: m=135 classes=15 cclen=174 t=10420s
[21:15:39] it=549881 colorings=339000 lazy-girth=305718 last: m=135 classes=15 cclen=201 t=10423s
[21:15:41] it=550182 colorings=339200 lazy-girth=305852 last: m=135 classes=15 cclen=191 t=10425s
[21:15:43] it=550438 colorings=339400 lazy-girth=305923 last: m=135 classes=15 cclen=195 t=10427s
[21:15:47] it=550710 colorings=339600 lazy-girth=306018 last: m=135 classes=15 cclen=192 t=10431s
[21:15:52] it=551027 colorings=339800 lazy-girth=306177 last: m=126 classes=14 cclen=200 t=10436s
[21:15:54] it=551258 colorings=340000 lazy-girth=306215 last: m=126 classes=14 cclen=202 t=10438s
[21:15:55] it=551506 colorings=340200 lazy-girth=306274 last: m=135 classes=15 cclen=179 t=10439s
[21:16:00] it=551802 colorings=340400 lazy-girth=306399 last: m=135 classes=15 cclen=198 t=10444s
[21:16:05] it=552066 colorings=340600 lazy-girth=306475 last: m=126 classes=14 cclen=182 t=10449s
[21:16:11] it=552337 colorings=340800 lazy-girth=306558 last: m=126 classes=14 cclen=197 t=10455s
[21:16:14] it=552588 colorings=341000 lazy-girth=306619 last: m=126 classes=14 cclen=194 t=10457s
[21:16:17] it=552852 colorings=341200 lazy-girth=306693 last: m=126 classes=14 cclen=202 t=10461s
[21:16:19] it=553129 colorings=341400 lazy-girth=306780 last: m=135 classes=15 cclen=161 t=10463s
[21:16:22] it=553432 colorings=341600 lazy-girth=306910 last: m=135 classes=15 cclen=201 t=10466s
[21:16:26] it=553742 colorings=341800 lazy-girth=307035 last: m=126 classes=14 cclen=200 t=10470s
[21:16:27] it=553961 colorings=342000 lazy-girth=307056 last: m=126 classes=14 cclen=196 t=10471s
[21:16:29] it=554203 colorings=342200 lazy-girth=307103 last: m=135 classes=15 cclen=196 t=10473s
[21:16:35] it=554533 colorings=342400 lazy-girth=307258 last: m=135 classes=15 cclen=200 t=10479s
[21:16:45] it=554889 colorings=342600 lazy-girth=307443 last: m=135 classes=15 cclen=139 t=10489s
[21:16:49] it=555167 colorings=342800 lazy-girth=307536 last: m=126 classes=14 cclen=197 t=10493s
[21:24:36] it=555498 colorings=343000 lazy-girth=307696 last: m=135 classes=15 cclen=195 t=10960s
[21:24:57] it=555819 colorings=343200 lazy-girth=307846 last: m=126 classes=14 cclen=188 t=10981s
[21:25:03] it=556068 colorings=343400 lazy-girth=307912 last: m=135 classes=15 cclen=183 t=10987s
[21:25:10] it=556313 colorings=343600 lazy-girth=307968 last: m=126 classes=14 cclen=188 t=10994s
[21:25:18] it=556567 colorings=343800 lazy-girth=308038 last: m=126 classes=14 cclen=200 t=11002s
[21:25:38] it=556875 colorings=344000 lazy-girth=308171 last: m=135 classes=15 cclen=173 t=11022s
[21:26:04] it=557131 colorings=344200 lazy-girth=308241 last: m=126 classes=14 cclen=200 t=11048s
[21:26:52] it=557451 colorings=344400 lazy-girth=308418 last: m=126 classes=14 cclen=199 t=11096s
[21:27:27] it=557762 colorings=344600 lazy-girth=308558 last: m=135 classes=15 cclen=195 t=11131s
[21:27:42] it=558024 colorings=344800 lazy-girth=308632 last: m=126 classes=14 cclen=197 t=11146s
[21:27:49] it=558251 colorings=345000 lazy-girth=308664 last: m=135 classes=15 cclen=194 t=11153s
[21:27:55] it=558490 colorings=345200 lazy-girth=308707 last: m=126 classes=14 cclen=183 t=11159s
[21:28:12] it=558741 colorings=345400 lazy-girth=308774 last: m=126 classes=14 cclen=188 t=11176s
[21:28:40] it=559110 colorings=345600 lazy-girth=308978 last: m=126 classes=14 cclen=200 t=11204s
[21:29:01] it=559438 colorings=345800 lazy-girth=309134 last: m=135 classes=15 cclen=195 t=11225s
[21:29:16] it=559723 colorings=346000 lazy-girth=309232 last: m=135 classes=15 cclen=197 t=11240s
[21:29:33] it=560020 colorings=346200 lazy-girth=309348 last: m=135 classes=15 cclen=200 t=11257s
[21:29:53] it=560333 colorings=346400 lazy-girth=309481 last: m=135 classes=15 cclen=194 t=11277s
[21:30:00] it=560669 colorings=346600 lazy-girth=309694 last: m=135 classes=15 cclen=194 t=11284s
[21:30:13] it=561088 colorings=346800 lazy-girth=310057 last: m=135 classes=15 cclen=198 t=11297s
[21:30:22] it=561429 colorings=347000 lazy-girth=310260 last: m=135 classes=15 cclen=91 t=11306s
[21:30:27] it=561727 colorings=347200 lazy-girth=310380 last: m=126 classes=14 cclen=191 t=11310s
[21:30:31] it=562003 colorings=347400 lazy-girth=310483 last: m=135 classes=15 cclen=186 t=11314s
[21:30:35] it=562291 colorings=347600 lazy-girth=310603 last: m=135 classes=15 cclen=198 t=11319s
[21:30:42] it=562643 colorings=347800 lazy-girth=310796 last: m=135 classes=15 cclen=197 t=11326s
[21:30:50] it=562932 colorings=348000 lazy-girth=310928 last: m=126 classes=14 cclen=184 t=11334s
[21:31:04] it=563273 colorings=348200 lazy-girth=311133 last: m=135 classes=15 cclen=196 t=11348s
[21:31:08] it=563551 colorings=348400 lazy-girth=311231 last: m=126 classes=14 cclen=198 t=11352s
[21:31:17] it=563808 colorings=348600 lazy-girth=311299 last: m=126 classes=14 cclen=200 t=11361s
[21:31:24] it=564187 colorings=348800 lazy-girth=311547 last: m=135 classes=15 cclen=139 t=11368s
[21:31:30] it=564474 colorings=349000 lazy-girth=311668 last: m=126 classes=14 cclen=199 t=11374s
[21:31:44] it=564881 colorings=349200 lazy-girth=311980 last: m=126 classes=14 cclen=202 t=11388s
[21:31:48] it=565204 colorings=349400 lazy-girth=312132 last: m=126 classes=14 cclen=186 t=11392s
[21:31:52] it=565506 colorings=349600 lazy-girth=312260 last: m=135 classes=15 cclen=201 t=11396s
[21:31:58] it=565807 colorings=349800 lazy-girth=312387 last: m=135 classes=15 cclen=187 t=11402s
[21:32:08] it=566136 colorings=350000 lazy-girth=312570 last: m=126 classes=14 cclen=196 t=11412s
[21:32:17] it=566479 colorings=350200 lazy-girth=312754 last: m=135 classes=15 cclen=195 t=11421s
[21:32:25] it=566786 colorings=350400 lazy-girth=312889 last: m=135 classes=15 cclen=194 t=11429s
[21:32:35] it=567116 colorings=350600 lazy-girth=313051 last: m=135 classes=15 cclen=184 t=11439s
[21:32:43] it=567452 colorings=350800 lazy-girth=313231 last: m=135 classes=15 cclen=187 t=11446s
[21:32:52] it=567758 colorings=351000 lazy-girth=313373 last: m=126 classes=14 cclen=197 t=11456s
[21:33:10] it=568072 colorings=351200 lazy-girth=313515 last: m=126 classes=14 cclen=141 t=11474s
[21:33:21] it=568407 colorings=351400 lazy-girth=313681 last: m=135 classes=15 cclen=183 t=11485s
[21:33:29] it=568776 colorings=351600 lazy-girth=313927 last: m=126 classes=14 cclen=199 t=11493s
[21:33:36] it=569100 colorings=351800 lazy-girth=314119 last: m=126 classes=14 cclen=188 t=11500s
[21:33:43] it=569399 colorings=352000 lazy-girth=314277 last: m=126 classes=14 cclen=199 t=11507s
[21:33:50] it=569712 colorings=352200 lazy-girth=314430 last: m=135 classes=15 cclen=197 t=11514s
[21:33:55] it=570007 colorings=352400 lazy-girth=314555 last: m=135 classes=15 cclen=198 t=11519s
[21:34:00] it=570299 colorings=352600 lazy-girth=314673 last: m=135 classes=15 cclen=200 t=11524s
[21:34:06] it=570615 colorings=352800 lazy-girth=314845 last: m=135 classes=15 cclen=130 t=11530s
[21:34:13] it=570958 colorings=353000 lazy-girth=315047 last: m=135 classes=15 cclen=198 t=11537s
[21:34:20] it=571297 colorings=353200 lazy-girth=315235 last: m=126 classes=14 cclen=199 t=11544s
[21:34:28] it=571609 colorings=353400 lazy-girth=315388 last: m=126 classes=14 cclen=198 t=11552s
[21:34:39] it=571973 colorings=353600 lazy-girth=315621 last: m=135 classes=15 cclen=196 t=11563s
[21:34:56] it=572322 colorings=353800 lazy-girth=315838 last: m=126 classes=14 cclen=194 t=11580s
[21:35:01] it=572628 colorings=354000 lazy-girth=315972 last: m=135 classes=15 cclen=202 t=11584s
[21:35:08] it=572977 colorings=354200 lazy-girth=316163 last: m=126 classes=14 cclen=181 t=11592s
[21:35:12] it=573277 colorings=354400 lazy-girth=316281 last: m=126 classes=14 cclen=199 t=11596s
[21:35:15] it=573539 colorings=354600 lazy-girth=316361 last: m=126 classes=14 cclen=196 t=11598s
[21:35:18] it=573817 colorings=354800 lazy-girth=316466 last: m=126 classes=14 cclen=198 t=11602s
[21:35:24] it=574131 colorings=355000 lazy-girth=316628 last: m=126 classes=14 cclen=193 t=11608s
[21:35:31] it=574459 colorings=355200 lazy-girth=316789 last: m=126 classes=14 cclen=193 t=11615s
[21:35:36] it=574717 colorings=355400 lazy-girth=316873 last: m=135 classes=15 cclen=198 t=11620s
[21:35:40] it=575007 colorings=355600 lazy-girth=316986 last: m=135 classes=15 cclen=199 t=11624s
[21:35:45] it=575316 colorings=355800 lazy-girth=317117 last: m=126 classes=14 cclen=197 t=11629s
[21:35:52] it=575625 colorings=356000 lazy-girth=317251 last: m=135 classes=15 cclen=198 t=11636s
[21:35:58] it=575914 colorings=356200 lazy-girth=317361 last: m=126 classes=14 cclen=199 t=11642s
[21:36:02] it=576176 colorings=356400 lazy-girth=317436 last: m=135 classes=15 cclen=200 t=11646s
[21:36:13] it=576449 colorings=356600 lazy-girth=317535 last: m=135 classes=15 cclen=194 t=11657s
[21:36:17] it=576750 colorings=356800 lazy-girth=317668 last: m=135 classes=15 cclen=196 t=11661s
[21:36:23] it=577045 colorings=357000 lazy-girth=317790 last: m=135 classes=15 cclen=199 t=11667s
[21:36:27] it=577334 colorings=357200 lazy-girth=317902 last: m=135 classes=15 cclen=201 t=11671s
[21:36:31] it=577607 colorings=357400 lazy-girth=318010 last: m=135 classes=15 cclen=198 t=11675s
[21:36:36] it=577907 colorings=357600 lazy-girth=318153 last: m=126 classes=14 cclen=197 t=11680s
[21:36:41] it=578207 colorings=357800 lazy-girth=318283 last: m=135 classes=15 cclen=169 t=11685s
[21:36:47] it=578497 colorings=358000 lazy-girth=318399 last: m=135 classes=15 cclen=198 t=11691s
[21:36:55] it=578783 colorings=358200 lazy-girth=318502 last: m=126 classes=14 cclen=196 t=11699s
[21:37:00] it=579077 colorings=358400 lazy-girth=318634 last: m=126 classes=14 cclen=187 t=11704s
[21:37:11] it=579388 colorings=358600 lazy-girth=318791 last: m=135 classes=15 cclen=201 t=11715s
[21:37:20] it=579694 colorings=358800 lazy-girth=318965 last: m=135 classes=15 cclen=195 t=11724s
[21:37:25] it=580003 colorings=359000 lazy-girth=319100 last: m=135 classes=15 cclen=189 t=11729s
[21:37:30] it=580301 colorings=359200 lazy-girth=319234 last: m=126 classes=14 cclen=199 t=11734s
[21:37:35] it=580605 colorings=359400 lazy-girth=319370 last: m=126 classes=14 cclen=197 t=11739s
[21:37:41] it=580926 colorings=359600 lazy-girth=319515 last: m=135 classes=15 cclen=200 t=11745s
[21:37:46] it=581213 colorings=359800 lazy-girth=319624 last: m=126 classes=14 cclen=201 t=11750s
[21:37:55] it=581515 colorings=360000 lazy-girth=319762 last: m=135 classes=15 cclen=201 t=11759s
[21:38:06] it=581840 colorings=360200 lazy-girth=319922 last: m=135 classes=15 cclen=173 t=11770s
[21:38:20] it=582156 colorings=360400 lazy-girth=320063 last: m=135 classes=15 cclen=196 t=11783s
[21:38:28] it=582435 colorings=360600 lazy-girth=320160 last: m=135 classes=15 cclen=193 t=11792s
[21:38:39] it=582732 colorings=360800 lazy-girth=320283 last: m=135 classes=15 cclen=193 t=11802s
[21:38:48] it=583031 colorings=361000 lazy-girth=320402 last: m=126 classes=14 cclen=197 t=11811s
[21:39:00] it=583359 colorings=361200 lazy-girth=320575 last: m=135 classes=15 cclen=198 t=11824s
[21:39:15] it=583651 colorings=361400 lazy-girth=320693 last: m=135 classes=15 cclen=194 t=11839s
[21:39:31] it=583994 colorings=361600 lazy-girth=320881 last: m=126 classes=14 cclen=185 t=11855s
[21:39:44] it=584334 colorings=361800 lazy-girth=321060 last: m=135 classes=15 cclen=193 t=11868s
[21:40:00] it=584648 colorings=362000 lazy-girth=321201 last: m=126 classes=14 cclen=201 t=11884s
[21:40:08] it=584924 colorings=362200 lazy-girth=321289 last: m=135 classes=15 cclen=198 t=11892s
[21:40:24] it=585222 colorings=362400 lazy-girth=321414 last: m=135 classes=15 cclen=190 t=11908s
[21:40:30] it=585502 colorings=362600 lazy-girth=321523 last: m=135 classes=15 cclen=198 t=11914s
[21:40:42] it=585817 colorings=362800 lazy-girth=321677 last: m=126 classes=14 cclen=181 t=11926s
[21:40:54] it=586122 colorings=363000 lazy-girth=321823 last: m=135 classes=15 cclen=161 t=11938s
[21:41:06] it=586480 colorings=363200 lazy-girth=322029 last: m=135 classes=15 cclen=187 t=11950s
[21:41:24] it=586811 colorings=363400 lazy-girth=322199 last: m=126 classes=14 cclen=201 t=11968s
[21:41:31] it=587083 colorings=363600 lazy-girth=322290 last: m=126 classes=14 cclen=199 t=11974s
[21:41:39] it=587408 colorings=363800 lazy-girth=322449 last: m=126 classes=14 cclen=200 t=11983s
[21:41:50] it=587695 colorings=364000 lazy-girth=322559 last: m=135 classes=15 cclen=192 t=11993s
[21:42:13] it=588023 colorings=364200 lazy-girth=322723 last: m=126 classes=14 cclen=196 t=12017s
[21:42:34] it=588356 colorings=364400 lazy-girth=322889 last: m=135 classes=15 cclen=189 t=12038s
[21:42:52] it=588667 colorings=364600 lazy-girth=323029 last: m=135 classes=15 cclen=190 t=12055s
[21:43:04] it=588944 colorings=364800 lazy-girth=323125 last: m=135 classes=15 cclen=195 t=12068s
[21:43:13] it=589241 colorings=365000 lazy-girth=323239 last: m=126 classes=14 cclen=182 t=12077s
[21:43:32] it=589560 colorings=365200 lazy-girth=323396 last: m=135 classes=15 cclen=194 t=12096s
[21:43:51] it=589848 colorings=365400 lazy-girth=323503 last: m=126 classes=14 cclen=200 t=12115s
[21:44:15] it=590149 colorings=365600 lazy-girth=323641 last: m=135 classes=15 cclen=192 t=12139s
[21:44:35] it=590477 colorings=365800 lazy-girth=323828 last: m=126 classes=14 cclen=182 t=12159s
[21:44:42] it=590798 colorings=366000 lazy-girth=324013 last: m=126 classes=14 cclen=199 t=12166s
[21:44:47] it=591085 colorings=366200 lazy-girth=324132 last: m=135 classes=15 cclen=165 t=12171s
[21:44:53] it=591369 colorings=366400 lazy-girth=324239 last: m=126 classes=14 cclen=199 t=12177s
[21:44:58] it=591673 colorings=366600 lazy-girth=324368 last: m=135 classes=15 cclen=201 t=12182s
[21:45:09] it=591973 colorings=366800 lazy-girth=324504 last: m=135 classes=15 cclen=199 t=12193s
[21:45:18] it=592250 colorings=367000 lazy-girth=324600 last: m=135 classes=15 cclen=196 t=12202s
[21:45:32] it=592558 colorings=367200 lazy-girth=324724 last: m=135 classes=15 cclen=201 t=12216s
[21:45:44] it=592862 colorings=367400 lazy-girth=324858 last: m=135 classes=15 cclen=199 t=12228s
[21:45:50] it=593146 colorings=367600 lazy-girth=324963 last: m=126 classes=14 cclen=201 t=12234s
[21:45:55] it=593444 colorings=367800 lazy-girth=325091 last: m=126 classes=14 cclen=194 t=12239s
[21:45:59] it=593717 colorings=368000 lazy-girth=325183 last: m=135 classes=15 cclen=198 t=12243s
[21:46:08] it=594031 colorings=368200 lazy-girth=325329 last: m=126 classes=14 cclen=196 t=12252s
[21:46:13] it=594334 colorings=368400 lazy-girth=325448 last: m=126 classes=14 cclen=195 t=12257s
[21:46:20] it=594644 colorings=368600 lazy-girth=325587 last: m=135 classes=15 cclen=195 t=12264s
[21:46:29] it=594945 colorings=368800 lazy-girth=325713 last: m=126 classes=14 cclen=190 t=12273s
[21:46:36] it=595241 colorings=369000 lazy-girth=325823 last: m=135 classes=15 cclen=192 t=12280s
[21:46:43] it=595506 colorings=369200 lazy-girth=325911 last: m=135 classes=15 cclen=195 t=12287s
[21:46:59] it=595804 colorings=369400 lazy-girth=326039 last: m=135 classes=15 cclen=198 t=12303s
[21:47:06] it=596085 colorings=369600 lazy-girth=326167 last: m=135 classes=15 cclen=201 t=12310s
[21:47:13] it=596350 colorings=369800 lazy-girth=326279 last: m=135 classes=15 cclen=197 t=12317s
[21:47:24] it=596676 colorings=370000 lazy-girth=326448 last: m=135 classes=15 cclen=193 t=12328s
[21:47:28] it=596948 colorings=370200 lazy-girth=326543 last: m=135 classes=15 cclen=191 t=12332s
[21:47:31] it=597223 colorings=370400 lazy-girth=326636 last: m=126 classes=14 cclen=191 t=12335s
[21:47:34] it=597474 colorings=370600 lazy-girth=326702 last: m=126 classes=14 cclen=200 t=12338s
[21:47:37] it=597757 colorings=370800 lazy-girth=326803 last: m=126 classes=14 cclen=190 t=12341s
[21:47:44] it=598029 colorings=371000 lazy-girth=326899 last: m=135 classes=15 cclen=199 t=12348s
[21:47:50] it=598315 colorings=371200 lazy-girth=327027 last: m=126 classes=14 cclen=196 t=12354s
[21:47:56] it=598611 colorings=371400 lazy-girth=327169 last: m=126 classes=14 cclen=186 t=12360s
[21:48:00] it=598869 colorings=371600 lazy-girth=327247 last: m=126 classes=14 cclen=203 t=12364s
[21:48:04] it=599124 colorings=371800 lazy-girth=327316 last: m=126 classes=14 cclen=201 t=12368s
[21:48:09] it=599378 colorings=372000 lazy-girth=327387 last: m=126 classes=14 cclen=197 t=12373s
[21:48:13] it=599637 colorings=372200 lazy-girth=327478 last: m=135 classes=15 cclen=198 t=12377s
[21:48:21] it=599922 colorings=372400 lazy-girth=327595 last: m=126 classes=14 cclen=200 t=12385s
[21:48:29] it=600209 colorings=372600 lazy-girth=327708 last: m=135 classes=15 cclen=201 t=12392s
[21:48:36] it=600492 colorings=372800 lazy-girth=327815 last: m=126 classes=14 cclen=197 t=12400s
[21:48:45] it=600771 colorings=373000 lazy-girth=327920 last: m=135 classes=15 cclen=194 t=12409s
[21:48:50] it=601057 colorings=373200 lazy-girth=328035 last: m=135 classes=15 cclen=199 t=12414s
[21:48:57] it=601365 colorings=373400 lazy-girth=328163 last: m=126 classes=14 cclen=198 t=12421s
[21:49:02] it=601643 colorings=373600 lazy-girth=328260 last: m=126 classes=14 cclen=199 t=12426s
[21:49:07] it=601892 colorings=373800 lazy-girth=328316 last: m=126 classes=14 cclen=195 t=12431s
[21:49:12] it=602145 colorings=374000 lazy-girth=328385 last: m=126 classes=14 cclen=195 t=12436s
[21:49:19] it=602420 colorings=374200 lazy-girth=328484 last: m=126 classes=14 cclen=190 t=12443s
[21:49:23] it=602671 colorings=374400 lazy-girth=328551 last: m=126 classes=14 cclen=190 t=12447s
[21:49:27] it=602925 colorings=374600 lazy-girth=328614 last: m=135 classes=15 cclen=180 t=12451s
[21:49:31] it=603201 colorings=374800 lazy-girth=328700 last: m=135 classes=15 cclen=185 t=12455s
[21:49:40] it=603520 colorings=375000 lazy-girth=328854 last: m=135 classes=15 cclen=201 t=12464s
[21:49:44] it=603802 colorings=375200 lazy-girth=328960 last: m=135 classes=15 cclen=193 t=12468s
[21:49:52] it=604073 colorings=375400 lazy-girth=329048 last: m=126 classes=14 cclen=192 t=12476s
[21:50:00] it=604350 colorings=375600 lazy-girth=329160 last: m=135 classes=15 cclen=193 t=12484s
[21:50:06] it=604600 colorings=375800 lazy-girth=329220 last: m=135 classes=15 cclen=190 t=12490s
[21:50:15] it=604911 colorings=376000 lazy-girth=329368 last: m=135 classes=15 cclen=191 t=12498s
[21:50:21] it=605179 colorings=376200 lazy-girth=329460 last: m=126 classes=14 cclen=195 t=12505s
[21:50:30] it=605459 colorings=376400 lazy-girth=329564 last: m=126 classes=14 cclen=195 t=12514s
[21:50:52] it=605808 colorings=376600 lazy-girth=329763 last: m=126 classes=14 cclen=196 t=12535s
[21:50:56] it=606088 colorings=376800 lazy-girth=329894 last: m=135 classes=15 cclen=199 t=12540s
[21:51:07] it=606372 colorings=377000 lazy-girth=329997 last: m=126 classes=14 cclen=200 t=12550s
[21:51:15] it=606688 colorings=377200 lazy-girth=330162 last: m=135 classes=15 cclen=193 t=12559s
[21:51:29] it=607017 colorings=377400 lazy-girth=330340 last: m=126 classes=14 cclen=198 t=12573s
[21:51:34] it=607310 colorings=377600 lazy-girth=330468 last: m=126 classes=14 cclen=196 t=12578s
[21:51:41] it=607581 colorings=377800 lazy-girth=330565 last: m=135 classes=15 cclen=194 t=12585s
[21:51:51] it=607922 colorings=378000 lazy-girth=330744 last: m=126 classes=14 cclen=192 t=12595s
[21:52:00] it=608191 colorings=378200 lazy-girth=330820 last: m=126 classes=14 cclen=186 t=12604s
[21:52:19] it=608533 colorings=378400 lazy-girth=331001 last: m=126 classes=14 cclen=202 t=12623s
[21:52:33] it=608845 colorings=378600 lazy-girth=331132 last: m=126 classes=14 cclen=188 t=12637s
[21:52:46] it=609164 colorings=378800 lazy-girth=331275 last: m=126 classes=14 cclen=188 t=12650s
[21:52:56] it=609433 colorings=379000 lazy-girth=331360 last: m=126 classes=14 cclen=197 t=12660s
[21:53:12] it=609791 colorings=379200 lazy-girth=331604 last: m=135 classes=15 cclen=195 t=12676s
[21:53:21] it=610196 colorings=379400 lazy-girth=331948 last: m=126 classes=14 cclen=198 t=12685s
[21:53:25] it=610466 colorings=379600 lazy-girth=332059 last: m=126 classes=14 cclen=190 t=12689s
[21:53:33] it=610771 colorings=379800 lazy-girth=332203 last: m=126 classes=14 cclen=201 t=12697s
[21:53:36] it=611046 colorings=380000 lazy-girth=332302 last: m=126 classes=14 cclen=198 t=12700s
[21:53:40] it=611329 colorings=380200 lazy-girth=332402 last: m=135 classes=15 cclen=199 t=12704s
[21:53:44] it=611590 colorings=380400 lazy-girth=332468 last: m=126 classes=14 cclen=193 t=12708s
[21:53:48] it=611843 colorings=380600 lazy-girth=332536 last: m=135 classes=15 cclen=180 t=12712s
[21:53:52] it=612115 colorings=380800 lazy-girth=332634 last: m=126 classes=14 cclen=152 t=12716s
[21:54:01] it=612398 colorings=381000 lazy-girth=332742 last: m=126 classes=14 cclen=198 t=12725s
[21:54:06] it=612675 colorings=381200 lazy-girth=332841 last: m=135 classes=15 cclen=196 t=12730s
[21:54:10] it=612913 colorings=381400 lazy-girth=332890 last: m=135 classes=15 cclen=200 t=12733s
[21:54:12] it=613146 colorings=381600 lazy-girth=332931 last: m=135 classes=15 cclen=198 t=12736s
[21:54:15] it=613387 colorings=381800 lazy-girth=332983 last: m=126 classes=14 cclen=196 t=12739s
[21:54:22] it=613694 colorings=382000 lazy-girth=333124 last: m=126 classes=14 cclen=195 t=12746s
[21:54:26] it=613987 colorings=382200 lazy-girth=333246 last: m=126 classes=14 cclen=198 t=12750s
[21:54:31] it=614254 colorings=382400 lazy-girth=333334 last: m=126 classes=14 cclen=191 t=12755s
[21:54:37] it=614509 colorings=382600 lazy-girth=333404 last: m=135 classes=15 cclen=199 t=12761s
[21:54:41] it=614784 colorings=382800 lazy-girth=333495 last: m=135 classes=15 cclen=200 t=12765s
[21:54:49] it=615064 colorings=383000 lazy-girth=333591 last: m=126 classes=14 cclen=201 t=12773s
[21:54:57] it=615346 colorings=383200 lazy-girth=333718 last: m=135 classes=15 cclen=200 t=12781s
[21:55:06] it=615610 colorings=383400 lazy-girth=333805 last: m=135 classes=15 cclen=197 t=12790s
[21:55:14] it=615873 colorings=383600 lazy-girth=333887 last: m=135 classes=15 cclen=191 t=12798s
[21:55:25] it=616202 colorings=383800 lazy-girth=334052 last: m=135 classes=15 cclen=201 t=12809s
[21:55:36] it=616476 colorings=384000 lazy-girth=334151 last: m=126 classes=14 cclen=181 t=12820s
[21:55:44] it=616750 colorings=384200 lazy-girth=334236 last: m=126 classes=14 cclen=199 t=12828s
[21:55:53] it=617013 colorings=384400 lazy-girth=334321 last: m=126 classes=14 cclen=197 t=12837s
[21:55:57] it=617277 colorings=384600 lazy-girth=334410 last: m=135 classes=15 cclen=139 t=12841s
[21:56:01] it=617561 colorings=384800 lazy-girth=334525 last: m=126 classes=14 cclen=188 t=12845s
[21:56:05] it=617794 colorings=385000 lazy-girth=334567 last: m=126 classes=14 cclen=199 t=12849s
[21:56:09] it=618039 colorings=385200 lazy-girth=334624 last: m=135 classes=15 cclen=191 t=12853s
[21:56:13] it=618309 colorings=385400 lazy-girth=334713 last: m=135 classes=15 cclen=197 t=12857s
[21:56:17] it=618588 colorings=385600 lazy-girth=334823 last: m=135 classes=15 cclen=195 t=12861s
[21:56:21] it=618865 colorings=385800 lazy-girth=334919 last: m=126 classes=14 cclen=197 t=12865s
[21:56:25] it=619110 colorings=386000 lazy-girth=334971 last: m=126 classes=14 cclen=199 t=12869s
[21:56:30] it=619381 colorings=386200 lazy-girth=335063 last: m=135 classes=15 cclen=193 t=12874s
[21:56:35] it=619672 colorings=386400 lazy-girth=335183 last: m=126 classes=14 cclen=200 t=12879s
[21:56:41] it=619939 colorings=386600 lazy-girth=335272 last: m=126 classes=14 cclen=193 t=12885s
[21:56:45] it=620192 colorings=386800 lazy-girth=335338 last: m=126 classes=14 cclen=201 t=12889s
[21:56:49] it=620452 colorings=387000 lazy-girth=335409 last: m=126 classes=14 cclen=200 t=12893s
[21:56:55] it=620709 colorings=387200 lazy-girth=335478 last: m=135 classes=15 cclen=198 t=12899s
[21:56:59] it=620941 colorings=387400 lazy-girth=335521 last: m=135 classes=15 cclen=198 t=12903s
[21:57:09] it=621258 colorings=387600 lazy-girth=335676 last: m=126 classes=14 cclen=193 t=12913s
[21:57:12] it=621496 colorings=387800 lazy-girth=335724 last: m=126 classes=14 cclen=179 t=12916s
[21:57:20] it=621744 colorings=388000 lazy-girth=335780 last: m=135 classes=15 cclen=174 t=12924s
[21:57:25] it=621991 colorings=388200 lazy-girth=335843 last: m=135 classes=15 cclen=186 t=12929s
[21:57:31] it=622315 colorings=388400 lazy-girth=335990 last: m=135 classes=15 cclen=200 t=12934s
[21:57:36] it=622611 colorings=388600 lazy-girth=336113 last: m=135 classes=15 cclen=197 t=12940s
[21:57:43] it=622916 colorings=388800 lazy-girth=336255 last: m=126 classes=14 cclen=199 t=12947s
[21:57:47] it=623181 colorings=389000 lazy-girth=336344 last: m=126 classes=14 cclen=198 t=12951s
[21:57:51] it=623447 colorings=389200 lazy-girth=336422 last: m=135 classes=15 cclen=168 t=12955s
[21:57:57] it=623732 colorings=389400 lazy-girth=336534 last: m=126 classes=14 cclen=203 t=12961s
[21:58:02] it=624001 colorings=389600 lazy-girth=336613 last: m=126 classes=14 cclen=196 t=12966s
[21:58:20] it=624411 colorings=389800 lazy-girth=336900 last: m=135 classes=15 cclen=198 t=12984s
[21:58:29] it=624685 colorings=390000 lazy-girth=337016 last: m=135 classes=15 cclen=192 t=12992s
[22:06:16] it=624946 colorings=390200 lazy-girth=337125 last: m=135 classes=15 cclen=183 t=13460s
[22:06:32] it=625209 colorings=390400 lazy-girth=337223 last: m=135 classes=15 cclen=196 t=13476s
[22:06:44] it=625490 colorings=390600 lazy-girth=337334 last: m=135 classes=15 cclen=166 t=13488s
[22:07:01] it=625782 colorings=390800 lazy-girth=337458 last: m=126 classes=14 cclen=198 t=13505s
[22:07:09] it=626061 colorings=391000 lazy-girth=337566 last: m=126 classes=14 cclen=189 t=13513s
[22:07:17] it=626318 colorings=391200 lazy-girth=337641 last: m=135 classes=15 cclen=173 t=13521s
[22:07:25] it=626587 colorings=391400 lazy-girth=337728 last: m=135 classes=15 cclen=196 t=13529s
[22:07:34] it=626883 colorings=391600 lazy-girth=337845 last: m=135 classes=15 cclen=190 t=13538s
[22:07:39] it=627170 colorings=391800 lazy-girth=337958 last: m=126 classes=14 cclen=198 t=13542s
[22:07:46] it=627428 colorings=392000 lazy-girth=338030 last: m=126 classes=14 cclen=193 t=13550s
[22:07:53] it=627698 colorings=392200 lazy-girth=338113 last: m=135 classes=15 cclen=192 t=13557s
[22:08:01] it=627950 colorings=392400 lazy-girth=338187 last: m=135 classes=15 cclen=198 t=13565s
[22:08:14] it=628205 colorings=392600 lazy-girth=338258 last: m=135 classes=15 cclen=189 t=13578s
[22:08:26] it=628465 colorings=392800 lazy-girth=338334 last: m=135 classes=15 cclen=195 t=13590s
[22:08:38] it=628727 colorings=393000 lazy-girth=338413 last: m=135 classes=15 cclen=199 t=13602s
[22:08:48] it=629042 colorings=393200 lazy-girth=338565 last: m=126 classes=14 cclen=200 t=13612s
[22:08:55] it=629334 colorings=393400 lazy-girth=338688 last: m=126 classes=14 cclen=197 t=13619s
[22:09:07] it=629630 colorings=393600 lazy-girth=338826 last: m=126 classes=14 cclen=199 t=13631s
[22:09:28] it=629943 colorings=393800 lazy-girth=338966 last: m=135 classes=15 cclen=190 t=13652s
[22:09:35] it=630223 colorings=394000 lazy-girth=339079 last: m=135 classes=15 cclen=190 t=13659s
[22:09:42] it=630468 colorings=394200 lazy-girth=339137 last: m=126 classes=14 cclen=196 t=13666s
[22:09:50] it=630738 colorings=394400 lazy-girth=339224 last: m=126 classes=14 cclen=165 t=13674s
[22:10:16] it=631063 colorings=394600 lazy-girth=339381 last: m=135 classes=15 cclen=197 t=13699s
[22:10:35] it=631347 colorings=394800 lazy-girth=339485 last: m=126 classes=14 cclen=199 t=13718s
[22:10:43] it=631618 colorings=395000 lazy-girth=339581 last: m=135 classes=15 cclen=194 t=13727s
[22:10:51] it=631868 colorings=395200 lazy-girth=339644 last: m=135 classes=15 cclen=139 t=13735s
[22:11:04] it=632136 colorings=395400 lazy-girth=339723 last: m=126 classes=14 cclen=192 t=13748s
[22:11:16] it=632387 colorings=395600 lazy-girth=339794 last: m=126 classes=14 cclen=200 t=13760s
[22:11:40] it=632624 colorings=395800 lazy-girth=339838 last: m=135 classes=15 cclen=198 t=13784s
[22:11:56] it=632904 colorings=396000 lazy-girth=339932 last: m=135 classes=15 cclen=200 t=13800s
[22:12:18] it=633159 colorings=396200 lazy-girth=339996 last: m=135 classes=15 cclen=150 t=13821s
[22:12:27] it=633427 colorings=396400 lazy-girth=340080 last: m=135 classes=15 cclen=174 t=13831s
[22:12:43] it=633666 colorings=396600 lazy-girth=340132 last: m=126 classes=14 cclen=200 t=13847s
[22:12:52] it=633926 colorings=396800 lazy-girth=340207 last: m=126 classes=14 cclen=198 t=13855s
[22:13:02] it=634158 colorings=397000 lazy-girth=340247 last: m=126 classes=14 cclen=201 t=13866s
[22:13:16] it=634417 colorings=397200 lazy-girth=340319 last: m=135 classes=15 cclen=180 t=13880s
[22:13:30] it=634667 colorings=397400 lazy-girth=340372 last: m=135 classes=15 cclen=196 t=13894s
[22:13:45] it=634889 colorings=397600 lazy-girth=340400 last: m=135 classes=15 cclen=201 t=13909s
[22:13:59] it=635144 colorings=397800 lazy-girth=340469 last: m=126 classes=14 cclen=198 t=13923s
[22:14:18] it=635396 colorings=398000 lazy-girth=340528 last: m=126 classes=14 cclen=201 t=13942s
[22:14:38] it=635667 colorings=398200 lazy-girth=340605 last: m=126 classes=14 cclen=201 t=13961s
[22:14:48] it=636027 colorings=398400 lazy-girth=340887 last: m=135 classes=15 cclen=194 t=13972s
[22:14:52] it=636319 colorings=398600 lazy-girth=341025 last: m=135 classes=15 cclen=196 t=13976s
[22:14:57] it=636614 colorings=398800 lazy-girth=341185 last: m=126 classes=14 cclen=199 t=13981s
[22:15:01] it=636941 colorings=399000 lazy-girth=341388 last: m=126 classes=14 cclen=198 t=13985s
[22:15:04] it=637243 colorings=399200 lazy-girth=341528 last: m=126 classes=14 cclen=200 t=13988s
[22:15:08] it=637553 colorings=399400 lazy-girth=341673 last: m=135 classes=15 cclen=190 t=13992s
[22:15:13] it=637892 colorings=399600 lazy-girth=341855 last: m=126 classes=14 cclen=196 t=13997s
[22:15:18] it=638196 colorings=399800 lazy-girth=341994 last: m=135 classes=15 cclen=198 t=14002s
[22:15:22] it=638482 colorings=400000 lazy-girth=342099 last: m=135 classes=15 cclen=192 t=14006s
[22:15:27] it=638768 colorings=400200 lazy-girth=342203 last: m=135 classes=15 cclen=168 t=14011s
[22:15:34] it=639105 colorings=400400 lazy-girth=342434 last: m=135 classes=15 cclen=190 t=14018s
[22:15:38] it=639404 colorings=400600 lazy-girth=342572 last: m=135 classes=15 cclen=198 t=14022s
[22:15:41] it=639667 colorings=400800 lazy-girth=342651 last: m=135 classes=15 cclen=195 t=14025s
[22:15:46] it=639976 colorings=401000 lazy-girth=342816 last: m=135 classes=15 cclen=199 t=14030s
[22:15:51] it=640264 colorings=401200 lazy-girth=342959 last: m=135 classes=15 cclen=195 t=14035s
[22:15:56] it=640531 colorings=401400 lazy-girth=343049 last: m=126 classes=14 cclen=202 t=14039s
[22:15:58] it=640787 colorings=401600 lazy-girth=343112 last: m=126 classes=14 cclen=192 t=14042s
[22:16:01] it=641027 colorings=401800 lazy-girth=343165 last: m=126 classes=14 cclen=194 t=14045s
[22:16:07] it=641297 colorings=402000 lazy-girth=343255 last: m=126 classes=14 cclen=198 t=14051s
[22:16:12] it=641543 colorings=402200 lazy-girth=343315 last: m=126 classes=14 cclen=194 t=14056s
[22:16:17] it=641791 colorings=402400 lazy-girth=343371 last: m=126 classes=14 cclen=197 t=14061s
[22:16:21] it=642071 colorings=402600 lazy-girth=343475 last: m=126 classes=14 cclen=191 t=14065s
[22:16:23] it=642306 colorings=402800 lazy-girth=343518 last: m=135 classes=15 cclen=200 t=14067s
[22:16:26] it=642551 colorings=403000 lazy-girth=343577 last: m=135 classes=15 cclen=186 t=14070s
[22:16:29] it=642784 colorings=403200 lazy-girth=343619 last: m=144 classes=16 cclen=192 t=14073s
[22:16:37] it=643108 colorings=403400 lazy-girth=343789 last: m=135 classes=15 cclen=197 t=14081s
[22:16:40] it=643436 colorings=403600 lazy-girth=343951 last: m=135 classes=15 cclen=194 t=14084s
[22:16:45] it=643733 colorings=403800 lazy-girth=344071 last: m=135 classes=15 cclen=200 t=14089s
[22:16:47] it=643986 colorings=404000 lazy-girth=344132 last: m=135 classes=15 cclen=194 t=14091s
[22:16:50] it=644260 colorings=404200 lazy-girth=344233 last: m=126 classes=14 cclen=184 t=14094s
[22:16:52] it=644546 colorings=404400 lazy-girth=344338 last: m=135 classes=15 cclen=179 t=14096s
[22:16:54] it=644814 colorings=404600 lazy-girth=344424 last: m=135 classes=15 cclen=195 t=14098s
[22:16:56] it=645112 colorings=404800 lazy-girth=344545 last: m=135 classes=15 cclen=193 t=14100s
[22:16:58] it=645398 colorings=405000 lazy-girth=344644 last: m=135 classes=15 cclen=201 t=14102s
[22:17:01] it=645653 colorings=405200 lazy-girth=344709 last: m=135 classes=15 cclen=187 t=14105s
[22:17:03] it=645912 colorings=405400 lazy-girth=344781 last: m=135 classes=15 cclen=187 t=14107s
[22:17:05] it=646165 colorings=405600 lazy-girth=344845 last: m=126 classes=14 cclen=189 t=14108s
[22:17:07] it=646413 colorings=405800 lazy-girth=344905 last: m=135 classes=15 cclen=198 t=14111s
[22:17:09] it=646678 colorings=406000 lazy-girth=344976 last: m=135 classes=15 cclen=201 t=14113s
[22:17:11] it=646931 colorings=406200 lazy-girth=345033 last: m=135 classes=15 cclen=199 t=14115s
[22:17:13] it=647196 colorings=406400 lazy-girth=345119 last: m=135 classes=15 cclen=194 t=14117s
[22:17:16] it=647458 colorings=406600 lazy-girth=345197 last: m=135 classes=15 cclen=187 t=14120s
[22:17:20] it=647728 colorings=406800 lazy-girth=345289 last: m=135 classes=15 cclen=195 t=14124s
[22:17:28] it=647999 colorings=407000 lazy-girth=345373 last: m=135 classes=15 cclen=199 t=14132s
[22:17:33] it=648263 colorings=407200 lazy-girth=345462 last: m=126 classes=14 cclen=195 t=14137s
[22:17:37] it=648536 colorings=407400 lazy-girth=345552 last: m=135 classes=15 cclen=196 t=14141s
[22:17:41] it=648784 colorings=407600 lazy-girth=345616 last: m=135 classes=15 cclen=196 t=14145s
[22:17:46] it=649063 colorings=407800 lazy-girth=345717 last: m=135 classes=15 cclen=198 t=14150s
[22:17:51] it=649316 colorings=408000 lazy-girth=345788 last: m=135 classes=15 cclen=192 t=14155s
[22:17:56] it=649570 colorings=408200 lazy-girth=345864 last: m=135 classes=15 cclen=197 t=14160s
[22:18:04] it=649873 colorings=408400 lazy-girth=345987 last: m=135 classes=15 cclen=197 t=14168s
[22:18:07] it=650128 colorings=408600 lazy-girth=346048 last: m=135 classes=15 cclen=195 t=14171s
[22:18:19] it=650385 colorings=408800 lazy-girth=346115 last: m=126 classes=14 cclen=199 t=14183s
[22:18:23] it=650611 colorings=409000 lazy-girth=346144 last: m=135 classes=15 cclen=194 t=14186s
[22:18:25] it=650845 colorings=409200 lazy-girth=346185 last: m=126 classes=14 cclen=198 t=14189s
[22:18:29] it=651085 colorings=409400 lazy-girth=346232 last: m=135 classes=15 cclen=185 t=14193s
[22:18:32] it=651335 colorings=409600 lazy-girth=346291 last: m=135 classes=15 cclen=198 t=14196s
[22:18:38] it=651589 colorings=409800 lazy-girth=346351 last: m=126 classes=14 cclen=197 t=14202s
[22:18:43] it=651829 colorings=410000 lazy-girth=346395 last: m=135 classes=15 cclen=187 t=14207s
[22:18:47] it=652069 colorings=410200 lazy-girth=346440 last: m=135 classes=15 cclen=171 t=14211s
[22:18:54] it=652307 colorings=410400 lazy-girth=346481 last: m=126 classes=14 cclen=200 t=14218s
[22:19:02] it=652595 colorings=410600 lazy-girth=346585 last: m=135 classes=15 cclen=189 t=14226s
[22:19:05] it=652854 colorings=410800 lazy-girth=346657 last: m=135 classes=15 cclen=197 t=14229s
[22:19:13] it=653118 colorings=411000 lazy-girth=346747 last: m=135 classes=15 cclen=193 t=14237s
[22:19:23] it=653454 colorings=411200 lazy-girth=346937 last: m=126 classes=14 cclen=196 t=14247s
[22:19:33] it=653823 colorings=411400 lazy-girth=347178 last: m=135 classes=15 cclen=193 t=14257s
[22:19:38] it=654173 colorings=411600 lazy-girth=347424 last: m=135 classes=15 cclen=189 t=14262s
[22:19:44] it=654505 colorings=411800 lazy-girth=347627 last: m=135 classes=15 cclen=194 t=14268s
[22:19:47] it=654852 colorings=412000 lazy-girth=347806 last: m=126 classes=14 cclen=201 t=14271s
[22:19:51] it=655152 colorings=412200 lazy-girth=347940 last: m=135 classes=15 cclen=195 t=14275s
[22:20:00] it=655481 colorings=412400 lazy-girth=348142 last: m=135 classes=15 cclen=198 t=14284s
[22:20:05] it=655763 colorings=412600 lazy-girth=348265 last: m=135 classes=15 cclen=195 t=14289s
[22:20:10] it=656043 colorings=412800 lazy-girth=348373 last: m=126 classes=14 cclen=202 t=14294s
[22:20:15] it=656335 colorings=413000 lazy-girth=348491 last: m=135 classes=15 cclen=174 t=14299s
[22:20:20] it=656634 colorings=413200 lazy-girth=348612 last: m=135 classes=15 cclen=195 t=14303s
[22:20:24] it=656913 colorings=413400 lazy-girth=348712 last: m=135 classes=15 cclen=198 t=14308s
[22:20:29] it=657205 colorings=413600 lazy-girth=348840 last: m=126 classes=14 cclen=150 t=14313s
[22:20:35] it=657479 colorings=413800 lazy-girth=348936 last: m=126 classes=14 cclen=198 t=14319s
[22:20:42] it=657758 colorings=414000 lazy-girth=349050 last: m=135 classes=15 cclen=198 t=14326s
[22:20:49] it=658043 colorings=414200 lazy-girth=349182 last: m=135 classes=15 cclen=181 t=14333s
[22:20:51] it=658287 colorings=414400 lazy-girth=349230 last: m=135 classes=15 cclen=198 t=14335s
[22:20:58] it=658579 colorings=414600 lazy-girth=349350 last: m=135 classes=15 cclen=199 t=14342s
[22:21:15] it=658938 colorings=414800 lazy-girth=349623 last: m=135 classes=15 cclen=200 t=14359s
[22:21:19] it=659286 colorings=415000 lazy-girth=349806 last: m=135 classes=15 cclen=178 t=14363s
[22:21:23] it=659610 colorings=415200 lazy-girth=349978 last: m=135 classes=15 cclen=177 t=14367s
[22:21:27] it=659874 colorings=415400 lazy-girth=350061 last: m=135 classes=15 cclen=190 t=14371s
[22:21:32] it=660122 colorings=415600 lazy-girth=350129 last: m=135 classes=15 cclen=197 t=14376s
[22:21:40] it=660450 colorings=415800 lazy-girth=350294 last: m=126 classes=14 cclen=198 t=14384s
[22:21:50] it=660759 colorings=416000 lazy-girth=350430 last: m=135 classes=15 cclen=164 t=14394s
[22:21:59] it=661064 colorings=416200 lazy-girth=350582 last: m=135 classes=15 cclen=198 t=14403s
[22:22:04] it=661432 colorings=416400 lazy-girth=350834 last: m=135 classes=15 cclen=180 t=14407s
[22:22:09] it=661798 colorings=416600 lazy-girth=351108 last: m=135 classes=15 cclen=189 t=14413s
[22:22:12] it=662135 colorings=416800 lazy-girth=351294 last: m=135 classes=15 cclen=175 t=14416s
[22:22:16] it=662433 colorings=417000 lazy-girth=351424 last: m=135 classes=15 cclen=198 t=14420s
[22:22:20] it=662739 colorings=417200 lazy-girth=351558 last: m=135 classes=15 cclen=195 t=14424s
[22:22:24] it=663124 colorings=417400 lazy-girth=351814 last: m=135 classes=15 cclen=194 t=14428s
[22:22:31] it=663480 colorings=417600 lazy-girth=352047 last: m=135 classes=15 cclen=193 t=14434s
[22:22:36] it=663876 colorings=417800 lazy-girth=352306 last: m=126 classes=14 cclen=195 t=14440s
[22:22:47] it=664236 colorings=418000 lazy-girth=352550 last: m=135 classes=15 cclen=187 t=14451s
[22:22:54] it=664573 colorings=418200 lazy-girth=352763 last: m=126 classes=14 cclen=199 t=14458s
[22:22:59] it=664865 colorings=418400 lazy-girth=352883 last: m=135 classes=15 cclen=91 t=14463s
[22:23:05] it=665145 colorings=418600 lazy-girth=353008 last: m=135 classes=15 cclen=194 t=14469s
[22:23:12] it=665471 colorings=418800 lazy-girth=353222 last: m=135 classes=15 cclen=196 t=14476s
[22:23:23] it=665872 colorings=419000 lazy-girth=353534 last: m=135 classes=15 cclen=201 t=14487s
[22:23:30] it=666195 colorings=419200 lazy-girth=353717 last: m=135 classes=15 cclen=178 t=14494s
[22:23:37] it=666504 colorings=419400 lazy-girth=353867 last: m=135 classes=15 cclen=200 t=14501s
[22:23:43] it=666803 colorings=419600 lazy-girth=353992 last: m=126 classes=14 cclen=199 t=14507s
[22:23:47] it=667150 colorings=419800 lazy-girth=354208 last: m=144 classes=16 cclen=199 t=14511s
[22:23:52] it=667465 colorings=420000 lazy-girth=354347 last: m=135 classes=15 cclen=186 t=14516s
[22:23:57] it=667778 colorings=420200 lazy-girth=354502 last: m=135 classes=15 cclen=186 t=14521s
[22:24:02] it=668048 colorings=420400 lazy-girth=354595 last: m=135 classes=15 cclen=197 t=14526s
[22:24:06] it=668321 colorings=420600 lazy-girth=354681 last: m=126 classes=14 cclen=196 t=14530s
[22:24:10] it=668581 colorings=420800 lazy-girth=354753 last: m=135 classes=15 cclen=196 t=14533s
[22:24:16] it=668860 colorings=421000 lazy-girth=354853 last: m=135 classes=15 cclen=188 t=14540s
[22:24:25] it=669160 colorings=421200 lazy-girth=354974 last: m=135 classes=15 cclen=195 t=14548s
[22:24:33] it=669473 colorings=421400 lazy-girth=355129 last: m=135 classes=15 cclen=193 t=14557s
[22:24:38] it=669751 colorings=421600 lazy-girth=355231 last: m=135 classes=15 cclen=185 t=14562s
[22:24:41] it=670007 colorings=421800 lazy-girth=355304 last: m=126 classes=14 cclen=181 t=14565s
[22:24:47] it=670287 colorings=422000 lazy-girth=355414 last: m=135 classes=15 cclen=199 t=14571s
[22:24:55] it=670553 colorings=422200 lazy-girth=355495 last: m=135 classes=15 cclen=186 t=14579s
[22:25:05] it=670873 colorings=422400 lazy-girth=355662 last: m=135 classes=15 cclen=199 t=14589s
[22:25:12] it=671162 colorings=422600 lazy-girth=355770 last: m=135 classes=15 cclen=197 t=14596s
[22:25:25] it=671464 colorings=422800 lazy-girth=355912 last: m=135 classes=15 cclen=186 t=14609s
[22:25:44] it=671812 colorings=423000 lazy-girth=356107 last: m=135 classes=15 cclen=199 t=14628s
[22:25:50] it=672107 colorings=423200 lazy-girth=356226 last: m=126 classes=14 cclen=186 t=14634s
[22:25:57] it=672443 colorings=423400 lazy-girth=356403 last: m=135 classes=15 cclen=197 t=14641s
[22:26:08] it=672787 colorings=423600 lazy-girth=356599 last: m=135 classes=15 cclen=201 t=14652s
[22:26:16] it=673089 colorings=423800 lazy-girth=356757 last: m=135 classes=15 cclen=184 t=14660s
[22:26:28] it=673378 colorings=424000 lazy-girth=356862 last: m=135 classes=15 cclen=195 t=14672s
[22:26:36] it=673635 colorings=424200 lazy-girth=356947 last: m=126 classes=14 cclen=195 t=14680s
[22:26:52] it=673909 colorings=424400 lazy-girth=357046 last: m=135 classes=15 cclen=167 t=14696s
[22:26:59] it=674219 colorings=424600 lazy-girth=357181 last: m=135 classes=15 cclen=199 t=14703s
[22:27:05] it=674511 colorings=424800 lazy-girth=357301 last: m=135 classes=15 cclen=196 t=14709s
[22:27:14] it=674775 colorings=425000 lazy-girth=357377 last: m=135 classes=15 cclen=195 t=14718s
[22:27:19] it=675062 colorings=425200 lazy-girth=357483 last: m=135 classes=15 cclen=189 t=14723s
[22:27:25] it=675369 colorings=425400 lazy-girth=357618 last: m=135 classes=15 cclen=189 t=14729s
[22:27:30] it=675640 colorings=425600 lazy-girth=357707 last: m=135 classes=15 cclen=196 t=14734s
[22:27:36] it=675937 colorings=425800 lazy-girth=357844 last: m=135 classes=15 cclen=200 t=14740s
[22:27:43] it=676235 colorings=426000 lazy-girth=357960 last: m=135 classes=15 cclen=197 t=14747s
[22:27:49] it=676524 colorings=426200 lazy-girth=358078 last: m=126 classes=14 cclen=199 t=14753s
[22:27:53] it=676820 colorings=426400 lazy-girth=358202 last: m=135 classes=15 cclen=196 t=14757s
[22:28:00] it=677126 colorings=426600 lazy-girth=358334 last: m=135 classes=15 cclen=197 t=14764s
[22:28:06] it=677389 colorings=426800 lazy-girth=358409 last: m=135 classes=15 cclen=198 t=14769s
[22:28:09] it=677641 colorings=427000 lazy-girth=358467 last: m=126 classes=14 cclen=198 t=14772s
[22:28:14] it=677906 colorings=427200 lazy-girth=358537 last: m=135 classes=15 cclen=195 t=14778s
[22:28:30] it=678218 colorings=427400 lazy-girth=358699 last: m=135 classes=15 cclen=192 t=14794s
[22:28:35] it=678607 colorings=427600 lazy-girth=358993 last: m=135 classes=15 cclen=195 t=14798s
[22:28:40] it=678959 colorings=427800 lazy-girth=359228 last: m=135 classes=15 cclen=173 t=14804s
[22:28:44] it=679256 colorings=428000 lazy-girth=359362 last: m=135 classes=15 cclen=194 t=14808s
[22:28:47] it=679580 colorings=428200 lazy-girth=359542 last: m=126 classes=14 cclen=201 t=14811s
[22:28:50] it=679894 colorings=428400 lazy-girth=359692 last: m=135 classes=15 cclen=182 t=14814s
[22:28:57] it=680198 colorings=428600 lazy-girth=359872 last: m=126 classes=14 cclen=201 t=14821s
[22:29:03] it=680501 colorings=428800 lazy-girth=360047 last: m=126 classes=14 cclen=196 t=14827s
[22:29:11] it=680829 colorings=429000 lazy-girth=360248 last: m=135 classes=15 cclen=196 t=14835s
[22:29:20] it=681154 colorings=429200 lazy-girth=360409 last: m=135 classes=15 cclen=197 t=14844s
[22:29:24] it=681437 colorings=429400 lazy-girth=360519 last: m=135 classes=15 cclen=196 t=14848s
[22:29:32] it=681748 colorings=429600 lazy-girth=360686 last: m=135 classes=15 cclen=196 t=14856s
[22:29:37] it=682024 colorings=429800 lazy-girth=360783 last: m=144 classes=16 cclen=200 t=14861s
[22:29:42] it=682277 colorings=430000 lazy-girth=360852 last: m=135 classes=15 cclen=192 t=14865s
[22:29:46] it=682571 colorings=430200 lazy-girth=360971 last: m=126 classes=14 cclen=190 t=14870s
[22:29:52] it=682844 colorings=430400 lazy-girth=361069 last: m=126 classes=14 cclen=199 t=14876s
[22:29:58] it=683148 colorings=430600 lazy-girth=361213 last: m=135 classes=15 cclen=197 t=14882s
[22:30:02] it=683413 colorings=430800 lazy-girth=361301 last: m=135 classes=15 cclen=198 t=14885s
[22:30:05] it=683663 colorings=431000 lazy-girth=361366 last: m=126 classes=14 cclen=174 t=14888s
[22:30:08] it=683922 colorings=431200 lazy-girth=361440 last: m=135 classes=15 cclen=190 t=14892s
[22:30:11] it=684170 colorings=431400 lazy-girth=361497 last: m=135 classes=15 cclen=195 t=14895s
[22:30:15] it=684438 colorings=431600 lazy-girth=361578 last: m=135 classes=15 cclen=200 t=14899s
[22:30:19] it=684710 colorings=431800 lazy-girth=361662 last: m=135 classes=15 cclen=186 t=14903s
[22:30:22] it=684966 colorings=432000 lazy-girth=361727 last: m=135 classes=15 cclen=151 t=14906s
[22:30:31] it=685250 colorings=432200 lazy-girth=361856 last: m=135 classes=15 cclen=199 t=14915s
[22:30:38] it=685502 colorings=432400 lazy-girth=361920 last: m=126 classes=14 cclen=202 t=14921s
[22:30:48] it=685761 colorings=432600 lazy-girth=361996 last: m=135 classes=15 cclen=199 t=14932s
[22:30:51] it=686024 colorings=432800 lazy-girth=362071 last: m=135 classes=15 cclen=180 t=14935s
[22:30:56] it=686288 colorings=433000 lazy-girth=362161 last: m=135 classes=15 cclen=190 t=14940s
[22:31:03] it=686554 colorings=433200 lazy-girth=362241 last: m=135 classes=15 cclen=199 t=14947s
[22:31:09] it=686840 colorings=433400 lazy-girth=362339 last: m=126 classes=14 cclen=202 t=14953s
[22:31:12] it=687074 colorings=433600 lazy-girth=362379 last: m=126 classes=14 cclen=201 t=14956s
[22:31:15] it=687299 colorings=433800 lazy-girth=362407 last: m=135 classes=15 cclen=198 t=14959s
[22:31:18] it=687548 colorings=434000 lazy-girth=362466 last: m=135 classes=15 cclen=201 t=14962s
[22:31:19] it=687782 colorings=434200 lazy-girth=362507 last: m=135 classes=15 cclen=195 t=14963s
[22:31:23] it=688038 colorings=434400 lazy-girth=362586 last: m=135 classes=15 cclen=191 t=14967s
[22:31:26] it=688280 colorings=434600 lazy-girth=362633 last: m=135 classes=15 cclen=195 t=14970s
[22:31:28] it=688504 colorings=434800 lazy-girth=362658 last: m=126 classes=14 cclen=203 t=14972s
[22:31:32] it=688740 colorings=435000 lazy-girth=362704 last: m=135 classes=15 cclen=193 t=14976s
[22:31:35] it=688976 colorings=435200 lazy-girth=362748 last: m=135 classes=15 cclen=181 t=14978s
[22:31:38] it=689218 colorings=435400 lazy-girth=362799 last: m=126 classes=14 cclen=199 t=14982s
[22:31:44] it=689491 colorings=435600 lazy-girth=362883 last: m=135 classes=15 cclen=195 t=14987s
[22:31:54] it=689728 colorings=435800 lazy-girth=362927 last: m=126 classes=14 cclen=191 t=14998s
[22:31:57] it=689962 colorings=436000 lazy-girth=362967 last: m=135 classes=15 cclen=190 t=15001s
[22:32:00] it=690178 colorings=436200 lazy-girth=362984 last: m=135 classes=15 cclen=177 t=15004s
[22:32:04] it=690417 colorings=436400 lazy-girth=363025 last: m=135 classes=15 cclen=183 t=15008s
[22:32:05] it=690632 colorings=436600 lazy-girth=363041 last: m=135 classes=15 cclen=198 t=15009s
[22:32:07] it=690855 colorings=436800 lazy-girth=363065 last: m=135 classes=15 cclen=192 t=15011s
[22:32:11] it=691089 colorings=437000 lazy-girth=363108 last: m=135 classes=15 cclen=200 t=15015s
[22:32:15] it=691334 colorings=437200 lazy-girth=363162 last: m=126 classes=14 cclen=196 t=15019s
[22:32:20] it=691563 colorings=437400 lazy-girth=363199 last: m=135 classes=15 cclen=186 t=15024s
[22:32:28] it=691866 colorings=437600 lazy-girth=363329 last: m=135 classes=15 cclen=199 t=15032s
[22:32:37] it=692133 colorings=437800 lazy-girth=363411 last: m=135 classes=15 cclen=193 t=15041s
[22:32:41] it=692386 colorings=438000 lazy-girth=363481 last: m=135 classes=15 cclen=139 t=15045s
[22:32:46] it=692669 colorings=438200 lazy-girth=363581 last: m=135 classes=15 cclen=186 t=15049s
[22:32:49] it=692917 colorings=438400 lazy-girth=363639 last: m=126 classes=14 cclen=191 t=15053s
[22:32:54] it=693204 colorings=438600 lazy-girth=363746 last: m=135 classes=15 cclen=200 t=15058s
[22:33:00] it=693500 colorings=438800 lazy-girth=363854 last: m=135 classes=15 cclen=164 t=15064s
[22:33:07] it=693804 colorings=439000 lazy-girth=363978 last: m=135 classes=15 cclen=201 t=15071s
[22:33:28] it=694119 colorings=439200 lazy-girth=364132 last: m=135 classes=15 cclen=184 t=15092s
[22:33:42] it=694418 colorings=439400 lazy-girth=364253 last: m=135 classes=15 cclen=194 t=15106s
[22:33:54] it=694698 colorings=439600 lazy-girth=364363 last: m=135 classes=15 cclen=197 t=15118s
[22:34:05] it=695007 colorings=439800 lazy-girth=364514 last: m=135 classes=15 cclen=199 t=15129s
[22:34:14] it=695288 colorings=440000 lazy-girth=364611 last: m=135 classes=15 cclen=198 t=15138s
[22:34:21] it=695573 colorings=440200 lazy-girth=364719 last: m=144 classes=16 cclen=185 t=15145s
[22:34:39] it=695879 colorings=440400 lazy-girth=364844 last: m=126 classes=14 cclen=197 t=15163s
[22:34:48] it=696141 colorings=440600 lazy-girth=364921 last: m=135 classes=15 cclen=196 t=15172s
[22:35:00] it=696439 colorings=440800 lazy-girth=365048 last: m=135 classes=15 cclen=195 t=15184s
[22:35:15] it=696806 colorings=441000 lazy-girth=365248 last: m=126 classes=14 cclen=195 t=15199s
[22:35:26] it=697092 colorings=441200 lazy-girth=365355 last: m=126 classes=14 cclen=197 t=15210s
[22:35:36] it=697380 colorings=441400 lazy-girth=365452 last: m=126 classes=14 cclen=193 t=15220s
[22:36:01] it=697667 colorings=441600 lazy-girth=365551 last: m=126 classes=14 cclen=200 t=15245s
[22:36:11] it=697995 colorings=441800 lazy-girth=365756 last: m=135 classes=15 cclen=192 t=15255s
[22:36:15] it=698317 colorings=442000 lazy-girth=365933 last: m=135 classes=15 cclen=196 t=15259s
[22:36:19] it=698631 colorings=442200 lazy-girth=366095 last: m=135 classes=15 cclen=192 t=15262s
[22:36:22] it=698921 colorings=442400 lazy-girth=366216 last: m=135 classes=15 cclen=167 t=15266s
[22:36:25] it=699170 colorings=442600 lazy-girth=366283 last: m=135 classes=15 cclen=196 t=15269s
[22:36:28] it=699453 colorings=442800 lazy-girth=366386 last: m=126 classes=14 cclen=198 t=15272s
[22:36:30] it=699701 colorings=443000 lazy-girth=366442 last: m=135 classes=15 cclen=147 t=15274s
[22:36:34] it=699940 colorings=443200 lazy-girth=366487 last: m=126 classes=14 cclen=183 t=15278s
[22:36:38] it=700196 colorings=443400 lazy-girth=366561 last: m=135 classes=15 cclen=191 t=15282s
[22:36:42] it=700449 colorings=443600 lazy-girth=366621 last: m=135 classes=15 cclen=197 t=15286s
[22:36:45] it=700681 colorings=443800 lazy-girth=366656 last: m=126 classes=14 cclen=198 t=15289s
[22:36:47] it=700912 colorings=444000 lazy-girth=366694 last: m=135 classes=15 cclen=193 t=15290s
[22:36:51] it=701152 colorings=444200 lazy-girth=366738 last: m=135 classes=15 cclen=198 t=15295s
[22:36:54] it=701400 colorings=444400 lazy-girth=366799 last: m=135 classes=15 cclen=198 t=15298s
[22:36:58] it=701668 colorings=444600 lazy-girth=366890 last: m=135 classes=15 cclen=174 t=15301s
[22:37:01] it=701926 colorings=444800 lazy-girth=366955 last: m=126 classes=14 cclen=198 t=15305s
[22:37:05] it=702190 colorings=445000 lazy-girth=367035 last: m=144 classes=16 cclen=197 t=15309s
[22:37:07] it=702429 colorings=445200 lazy-girth=367080 last: m=135 classes=15 cclen=173 t=15311s
[22:37:11] it=702684 colorings=445400 lazy-girth=367146 last: m=135 classes=15 cclen=199 t=15315s
[22:37:14] it=702930 colorings=445600 lazy-girth=367199 last: m=144 classes=16 cclen=196 t=15318s
[22:37:16] it=703156 colorings=445800 lazy-girth=367226 last: m=126 classes=14 cclen=196 t=15320s
[22:37:23] it=703406 colorings=446000 lazy-girth=367291 last: m=126 classes=14 cclen=192 t=15327s
[22:37:27] it=703668 colorings=446200 lazy-girth=367361 last: m=126 classes=14 cclen=189 t=15331s
[22:37:31] it=703952 colorings=446400 lazy-girth=367462 last: m=135 classes=15 cclen=194 t=15335s
[22:37:34] it=704197 colorings=446600 lazy-girth=367512 last: m=135 classes=15 cclen=197 t=15338s
[22:37:38] it=704444 colorings=446800 lazy-girth=367569 last: m=126 classes=14 cclen=196 t=15342s
[22:37:46] it=704703 colorings=447000 lazy-girth=367640 last: m=135 classes=15 cclen=186 t=15350s
[22:37:49] it=704963 colorings=447200 lazy-girth=367707 last: m=126 classes=14 cclen=200 t=15353s
[22:37:53] it=705207 colorings=447400 lazy-girth=367762 last: m=135 classes=15 cclen=196 t=15357s
[22:37:57] it=705478 colorings=447600 lazy-girth=367846 last: m=126 classes=14 cclen=202 t=15361s
[22:38:01] it=705733 colorings=447800 lazy-girth=367910 last: m=135 classes=15 cclen=202 t=15365s
[22:38:09] it=705979 colorings=448000 lazy-girth=367963 last: m=135 classes=15 cclen=188 t=15373s
[22:38:14] it=706219 colorings=448200 lazy-girth=368009 last: m=126 classes=14 cclen=192 t=15378s
[22:38:21] it=706464 colorings=448400 lazy-girth=368058 last: m=126 classes=14 cclen=199 t=15385s
[22:38:26] it=706706 colorings=448600 lazy-girth=368105 last: m=135 classes=15 cclen=197 t=15390s
[22:38:30] it=706942 colorings=448800 lazy-girth=368150 last: m=135 classes=15 cclen=190 t=15394s
[22:38:36] it=707241 colorings=449000 lazy-girth=368294 last: m=135 classes=15 cclen=182 t=15400s
[22:38:42] it=707534 colorings=449200 lazy-girth=368415 last: m=126 classes=14 cclen=200 t=15406s
[22:38:49] it=707786 colorings=449400 lazy-girth=368482 last: m=126 classes=14 cclen=198 t=15413s
[22:38:55] it=708035 colorings=449600 lazy-girth=368541 last: m=135 classes=15 cclen=188 t=15419s
[22:38:59] it=708279 colorings=449800 lazy-girth=368598 last: m=135 classes=15 cclen=196 t=15423s
[22:39:03] it=708518 colorings=450000 lazy-girth=368640 last: m=126 classes=14 cclen=198 t=15427s
[22:39:10] it=708746 colorings=450200 lazy-girth=368675 last: m=126 classes=14 cclen=189 t=15434s
[22:39:14] it=708976 colorings=450400 lazy-girth=368707 last: m=135 classes=15 cclen=193 t=15438s
[22:39:19] it=709190 colorings=450600 lazy-girth=368723 last: m=135 classes=15 cclen=195 t=15443s
[22:39:27] it=709425 colorings=450800 lazy-girth=368762 last: m=135 classes=15 cclen=186 t=15451s
[22:39:30] it=709640 colorings=451000 lazy-girth=368777 last: m=135 classes=15 cclen=200 t=15454s
[22:39:34] it=709854 colorings=451200 lazy-girth=368792 last: m=135 classes=15 cclen=197 t=15457s
[22:39:37] it=710075 colorings=451400 lazy-girth=368814 last: m=126 classes=14 cclen=183 t=15461s
[22:39:44] it=710301 colorings=451600 lazy-girth=368841 last: m=126 classes=14 cclen=196 t=15467s
[22:39:49] it=710511 colorings=451800 lazy-girth=368853 last: m=135 classes=15 cclen=180 t=15473s
[22:39:55] it=710738 colorings=452000 lazy-girth=368887 last: m=135 classes=15 cclen=197 t=15479s
[22:40:00] it=710962 colorings=452200 lazy-girth=368922 last: m=135 classes=15 cclen=181 t=15484s
[22:40:05] it=711202 colorings=452400 lazy-girth=368974 last: m=135 classes=15 cclen=158 t=15489s
[22:40:11] it=711448 colorings=452600 lazy-girth=369035 last: m=135 classes=15 cclen=202 t=15494s
[22:40:14] it=711675 colorings=452800 lazy-girth=369069 last: m=135 classes=15 cclen=193 t=15498s
[22:40:19] it=711906 colorings=453000 lazy-girth=369105 last: m=144 classes=16 cclen=188 t=15503s
[22:40:24] it=712134 colorings=453200 lazy-girth=369135 last: m=135 classes=15 cclen=196 t=15508s
[22:40:28] it=712355 colorings=453400 lazy-girth=369158 last: m=135 classes=15 cclen=193 t=15512s
[22:40:32] it=712615 colorings=453600 lazy-girth=369226 last: m=135 classes=15 cclen=176 t=15515s
[22:40:38] it=712868 colorings=453800 lazy-girth=369288 last: m=135 classes=15 cclen=200 t=15522s
[22:40:48] it=713143 colorings=454000 lazy-girth=369393 last: m=126 classes=14 cclen=199 t=15532s
[22:40:53] it=713411 colorings=454200 lazy-girth=369477 last: m=126 classes=14 cclen=198 t=15537s
[22:40:56] it=713668 colorings=454400 lazy-girth=369545 last: m=135 classes=15 cclen=189 t=15540s
[22:41:02] it=713928 colorings=454600 lazy-girth=369618 last: m=135 classes=15 cclen=195 t=15546s
[22:41:10] it=714216 colorings=454800 lazy-girth=369733 last: m=135 classes=15 cclen=162 t=15553s
[22:41:14] it=714471 colorings=455000 lazy-girth=369793 last: m=135 classes=15 cclen=191 t=15558s
[22:47:47] it=714739 colorings=455200 lazy-girth=369868 last: m=135 classes=15 cclen=176 t=15951s
[22:48:01] it=714992 colorings=455400 lazy-girth=369931 last: m=135 classes=15 cclen=194 t=15965s
[22:48:12] it=715261 colorings=455600 lazy-girth=370011 last: m=135 classes=15 cclen=189 t=15976s
[22:48:19] it=715502 colorings=455800 lazy-girth=370060 last: m=135 classes=15 cclen=190 t=15983s
[22:48:25] it=715738 colorings=456000 lazy-girth=370103 last: m=135 classes=15 cclen=195 t=15989s
[22:48:30] it=715980 colorings=456200 lazy-girth=370153 last: m=126 classes=14 cclen=196 t=15994s
[22:48:36] it=716213 colorings=456400 lazy-girth=370190 last: m=135 classes=15 cclen=196 t=16000s
[22:48:45] it=716466 colorings=456600 lazy-girth=370252 last: m=135 classes=15 cclen=198 t=16008s
[22:48:52] it=716739 colorings=456800 lazy-girth=370333 last: m=135 classes=15 cclen=191 t=16016s
[22:48:59] it=717049 colorings=457000 lazy-girth=370473 last: m=135 classes=15 cclen=196 t=16023s
[22:49:05] it=717301 colorings=457200 lazy-girth=370538 last: m=135 classes=15 cclen=192 t=16029s
[22:49:10] it=717551 colorings=457400 lazy-girth=370592 last: m=135 classes=15 cclen=188 t=16034s
[22:49:15] it=717802 colorings=457600 lazy-girth=370650 last: m=135 classes=15 cclen=199 t=16039s
[22:49:19] it=718037 colorings=457800 lazy-girth=370694 last: m=135 classes=15 cclen=192 t=16043s
[22:49:21] it=718278 colorings=458000 lazy-girth=370742 last: m=135 classes=15 cclen=181 t=16045s
[22:49:24] it=718508 colorings=458200 lazy-girth=370775 last: m=135 classes=15 cclen=194 t=16048s
[22:49:31] it=718750 colorings=458400 lazy-girth=370836 last: m=135 classes=15 cclen=172 t=16055s
[22:49:39] it=719009 colorings=458600 lazy-girth=370902 last: m=135 classes=15 cclen=197 t=16063s
[22:49:47] it=719245 colorings=458800 lazy-girth=370945 last: m=135 classes=15 cclen=189 t=16071s
[22:49:54] it=719465 colorings=459000 lazy-girth=370972 last: m=135 classes=15 cclen=196 t=16077s
[22:49:59] it=719695 colorings=459200 lazy-girth=371007 last: m=135 classes=15 cclen=193 t=16083s
[22:50:05] it=719913 colorings=459400 lazy-girth=371027 last: m=126 classes=14 cclen=199 t=16089s
[22:50:12] it=720150 colorings=459600 lazy-girth=371069 last: m=135 classes=15 cclen=188 t=16096s
[22:50:22] it=720403 colorings=459800 lazy-girth=371149 last: m=135 classes=15 cclen=200 t=16106s
[22:50:28] it=720676 colorings=460000 lazy-girth=371237 last: m=135 classes=15 cclen=194 t=16112s
[22:50:36] it=720965 colorings=460200 lazy-girth=371342 last: m=135 classes=15 cclen=197 t=16120s
[22:50:51] it=721274 colorings=460400 lazy-girth=371485 last: m=126 classes=14 cclen=197 t=16135s
[22:51:01] it=721608 colorings=460600 lazy-girth=371675 last: m=135 classes=15 cclen=195 t=16145s
[22:51:07] it=721900 colorings=460800 lazy-girth=371791 last: m=135 classes=15 cclen=195 t=16151s
[22:51:13] it=722162 colorings=461000 lazy-girth=371868 last: m=126 classes=14 cclen=200 t=16157s
[22:51:16] it=722398 colorings=461200 lazy-girth=371908 last: m=135 classes=15 cclen=199 t=16160s
[22:51:20] it=722626 colorings=461400 lazy-girth=371945 last: m=135 classes=15 cclen=187 t=16164s
[22:51:27] it=722915 colorings=461600 lazy-girth=372072 last: m=135 classes=15 cclen=158 t=16171s
[22:51:35] it=723172 colorings=461800 lazy-girth=372157 last: m=135 classes=15 cclen=195 t=16179s
[22:51:50] it=723458 colorings=462000 lazy-girth=372277 last: m=135 classes=15 cclen=195 t=16194s
[22:52:10] it=723750 colorings=462200 lazy-girth=372402 last: m=135 classes=15 cclen=199 t=16214s
[22:52:16] it=724000 colorings=462400 lazy-girth=372466 last: m=135 classes=15 cclen=199 t=16220s
[22:52:22] it=724244 colorings=462600 lazy-girth=372520 last: m=135 classes=15 cclen=185 t=16225s
[22:52:26] it=724509 colorings=462800 lazy-girth=372595 last: m=135 classes=15 cclen=200 t=16230s
[22:52:37] it=724778 colorings=463000 lazy-girth=372675 last: m=135 classes=15 cclen=197 t=16240s
[22:52:44] it=725028 colorings=463200 lazy-girth=372739 last: m=135 classes=15 cclen=195 t=16248s
[22:52:52] it=725306 colorings=463400 lazy-girth=372835 last: m=135 classes=15 cclen=199 t=16255s
[22:52:56] it=725549 colorings=463600 lazy-girth=372888 last: m=135 classes=15 cclen=201 t=16260s
[22:53:01] it=725800 colorings=463800 lazy-girth=372945 last: m=135 classes=15 cclen=174 t=16265s
[22:53:10] it=726047 colorings=464000 lazy-girth=373000 last: m=126 classes=14 cclen=196 t=16274s
[22:53:16] it=726290 colorings=464200 lazy-girth=373044 last: m=135 classes=15 cclen=193 t=16280s
[22:53:21] it=726532 colorings=464400 lazy-girth=373088 last: m=135 classes=15 cclen=184 t=16285s
[22:53:25] it=726763 colorings=464600 lazy-girth=373124 last: m=135 classes=15 cclen=184 t=16289s
[22:53:32] it=727013 colorings=464800 lazy-girth=373179 last: m=135 classes=15 cclen=196 t=16296s
[22:53:42] it=727255 colorings=465000 lazy-girth=373229 last: m=126 classes=14 cclen=202 t=16306s
[22:53:46] it=727574 colorings=465200 lazy-girth=373377 last: m=135 classes=15 cclen=189 t=16310s
[22:53:49] it=727852 colorings=465400 lazy-girth=373466 last: m=135 classes=15 cclen=199 t=16313s
[22:53:52] it=728129 colorings=465600 lazy-girth=373555 last: m=135 classes=15 cclen=196 t=16316s
[22:53:54] it=728355 colorings=465800 lazy-girth=373584 last: m=135 classes=15 cclen=201 t=16318s
[22:53:58] it=728640 colorings=466000 lazy-girth=373699 last: m=135 classes=15 cclen=200 t=16321s
[22:54:03] it=728914 colorings=466200 lazy-girth=373795 last: m=135 classes=15 cclen=185 t=16327s
[22:54:05] it=729158 colorings=466400 lazy-girth=373850 last: m=135 classes=15 cclen=182 t=16329s
[22:54:09] it=729423 colorings=466600 lazy-girth=373929 last: m=126 classes=14 cclen=201 t=16333s
[22:54:17] it=729682 colorings=466800 lazy-girth=374008 last: m=135 classes=15 cclen=180 t=16341s
[22:54:22] it=729971 colorings=467000 lazy-girth=374109 last: m=135 classes=15 cclen=182 t=16345s
[22:54:26] it=730227 colorings=467200 lazy-girth=374175 last: m=135 classes=15 cclen=195 t=16350s
[22:54:34] it=730540 colorings=467400 lazy-girth=374325 last: m=135 classes=15 cclen=198 t=16358s
[22:54:43] it=730853 colorings=467600 lazy-girth=374473 last: m=135 classes=15 cclen=193 t=16366s
[22:54:51] it=731157 colorings=467800 lazy-girth=374600 last: m=135 classes=15 cclen=194 t=16375s
[22:55:01] it=731466 colorings=468000 lazy-girth=374729 last: m=135 classes=15 cclen=192 t=16385s
[22:55:14] it=731806 colorings=468200 lazy-girth=374903 last: m=135 classes=15 cclen=192 t=16398s
[22:55:29] it=732099 colorings=468400 lazy-girth=375012 last: m=126 classes=14 cclen=197 t=16412s
[22:55:50] it=732408 colorings=468600 lazy-girth=375149 last: m=135 classes=15 cclen=198 t=16434s
[22:56:14] it=732755 colorings=468800 lazy-girth=375329 last: m=126 classes=14 cclen=199 t=16458s
[22:56:26] it=733027 colorings=469000 lazy-girth=375412 last: m=135 classes=15 cclen=194 t=16470s
[22:56:43] it=733326 colorings=469200 lazy-girth=375535 last: m=135 classes=15 cclen=163 t=16487s
[22:57:01] it=733606 colorings=469400 lazy-girth=375633 last: m=135 classes=15 cclen=179 t=16505s
[22:57:31] it=733883 colorings=469600 lazy-girth=375725 last: m=126 classes=14 cclen=200 t=16534s
[22:58:06] it=734171 colorings=469800 lazy-girth=375831 last: m=135 classes=15 cclen=194 t=16570s
[22:58:11] it=734400 colorings=470000 lazy-girth=375867 last: m=135 classes=15 cclen=182 t=16575s
[22:58:19] it=734632 colorings=470200 lazy-girth=375904 last: m=135 classes=15 cclen=198 t=16583s
[22:58:29] it=734891 colorings=470400 lazy-girth=375976 last: m=135 classes=15 cclen=176 t=16593s
[22:58:39] it=735127 colorings=470600 lazy-girth=376016 last: m=126 classes=14 cclen=201 t=16603s
[22:58:49] it=735390 colorings=470800 lazy-girth=376106 last: m=126 classes=14 cclen=201 t=16613s
[22:59:02] it=735671 colorings=471000 lazy-girth=376206 last: m=135 classes=15 cclen=157 t=16626s
[22:59:11] it=735937 colorings=471200 lazy-girth=376287 last: m=135 classes=15 cclen=183 t=16635s
[22:59:16] it=736176 colorings=471400 lazy-girth=376327 last: m=135 classes=15 cclen=196 t=16640s
[22:59:27] it=736450 colorings=471600 lazy-girth=376406 last: m=135 classes=15 cclen=174 t=16651s
[22:59:35] it=736677 colorings=471800 lazy-girth=376439 last: m=126 classes=14 cclen=193 t=16659s
[22:59:40] it=736895 colorings=472000 lazy-girth=376464 last: m=126 classes=14 cclen=198 t=16664s
[22:59:55] it=737140 colorings=472200 lazy-girth=376518 last: m=135 classes=15 cclen=200 t=16679s
[23:00:13] it=737373 colorings=472400 lazy-girth=376553 last: m=126 classes=14 cclen=200 t=16697s
[23:00:26] it=737608 colorings=472600 lazy-girth=376592 last: m=126 classes=14 cclen=190 t=16710s
[23:00:38] it=737851 colorings=472800 lazy-girth=376640 last: m=126 classes=14 cclen=197 t=16722s
[23:00:48] it=738073 colorings=473000 lazy-girth=376665 last: m=126 classes=14 cclen=196 t=16732s
[23:00:54] it=738288 colorings=473200 lazy-girth=376680 last: m=135 classes=15 cclen=189 t=16738s
[23:01:04] it=738505 colorings=473400 lazy-girth=376699 last: m=135 classes=15 cclen=202 t=16748s
[23:01:13] it=738737 colorings=473600 lazy-girth=376733 last: m=135 classes=15 cclen=190 t=16757s
[23:01:19] it=738990 colorings=473800 lazy-girth=376806 last: m=135 classes=15 cclen=191 t=16763s
[23:01:28] it=739252 colorings=474000 lazy-girth=376876 last: m=135 classes=15 cclen=169 t=16771s
[23:01:41] it=739558 colorings=474200 lazy-girth=377009 last: m=126 classes=14 cclen=201 t=16785s
[23:01:46] it=739800 colorings=474400 lazy-girth=377057 last: m=135 classes=15 cclen=179 t=16790s
[23:01:52] it=740072 colorings=474600 lazy-girth=377146 last: m=135 classes=15 cclen=192 t=16796s
[23:01:56] it=740346 colorings=474800 lazy-girth=377226 last: m=135 classes=15 cclen=199 t=16800s
[23:02:00] it=740610 colorings=475000 lazy-girth=377300 last: m=126 classes=14 cclen=199 t=16804s
[23:02:10] it=740888 colorings=475200 lazy-girth=377398 last: m=126 classes=14 cclen=184 t=16814s
[23:02:16] it=741162 colorings=475400 lazy-girth=377499 last: m=144 classes=16 cclen=199 t=16820s
[23:02:22] it=741421 colorings=475600 lazy-girth=377571 last: m=135 classes=15 cclen=179 t=16826s
[23:02:27] it=741737 colorings=475800 lazy-girth=377711 last: m=126 classes=14 cclen=200 t=16831s
[23:02:30] it=741976 colorings=476000 lazy-girth=377761 last: m=135 classes=15 cclen=171 t=16834s
[23:02:34] it=742252 colorings=476200 lazy-girth=377847 last: m=126 classes=14 cclen=200 t=16838s
[23:02:41] it=742521 colorings=476400 lazy-girth=377937 last: m=144 classes=16 cclen=185 t=16845s
[23:02:47] it=742829 colorings=476600 lazy-girth=378063 last: m=135 classes=15 cclen=187 t=16851s
[23:02:52] it=743106 colorings=476800 lazy-girth=378163 last: m=135 classes=15 cclen=191 t=16856s
[23:02:57] it=743374 colorings=477000 lazy-girth=378252 last: m=144 classes=16 cclen=184 t=16861s
[23:03:03] it=743617 colorings=477200 lazy-girth=378305 last: m=135 classes=15 cclen=197 t=16867s
[23:03:13] it=743872 colorings=477400 lazy-girth=378375 last: m=135 classes=15 cclen=185 t=16877s
[23:03:20] it=744107 colorings=477600 lazy-girth=378419 last: m=135 classes=15 cclen=193 t=16884s
[23:03:26] it=744365 colorings=477800 lazy-girth=378479 last: m=135 classes=15 cclen=179 t=16890s
[23:03:37] it=744667 colorings=478000 lazy-girth=378591 last: m=126 classes=14 cclen=196 t=16901s
[23:03:43] it=744913 colorings=478200 lazy-girth=378639 last: m=126 classes=14 cclen=195 t=16907s
[23:04:01] it=745178 colorings=478400 lazy-girth=378722 last: m=135 classes=15 cclen=189 t=16925s
[23:04:19] it=745454 colorings=478600 lazy-girth=378811 last: m=126 classes=14 cclen=195 t=16943s
[23:04:33] it=745713 colorings=478800 lazy-girth=378875 last: m=135 classes=15 cclen=193 t=16957s
[23:04:42] it=746006 colorings=479000 lazy-girth=378984 last: m=144 classes=16 cclen=196 t=16966s
[23:04:51] it=746278 colorings=479200 lazy-girth=379069 last: m=126 classes=14 cclen=199 t=16975s
[23:05:11] it=746522 colorings=479400 lazy-girth=379118 last: m=135 classes=15 cclen=200 t=16995s
[23:05:25] it=746786 colorings=479600 lazy-girth=379193 last: m=135 classes=15 cclen=197 t=17009s
[23:05:40] it=747040 colorings=479800 lazy-girth=379250 last: m=135 classes=15 cclen=201 t=17024s
[23:06:10] it=747284 colorings=480000 lazy-girth=379299 last: m=135 classes=15 cclen=181 t=17054s
[23:06:18] it=747533 colorings=480200 lazy-girth=379352 last: m=135 classes=15 cclen=164 t=17062s
[23:06:34] it=747791 colorings=480400 lazy-girth=379414 last: m=135 classes=15 cclen=194 t=17078s
[23:06:49] it=748034 colorings=480600 lazy-girth=379460 last: m=135 classes=15 cclen=194 t=17093s
[23:07:05] it=748279 colorings=480800 lazy-girth=379507 last: m=135 classes=15 cclen=191 t=17109s
[23:07:19] it=748536 colorings=481000 lazy-girth=379569 last: m=135 classes=15 cclen=179 t=17123s
[23:07:43] it=748816 colorings=481200 lazy-girth=379654 last: m=135 classes=15 cclen=193 t=17147s
[23:07:55] it=749037 colorings=481400 lazy-girth=379677 last: m=135 classes=15 cclen=196 t=17159s
[23:08:06] it=749303 colorings=481600 lazy-girth=379759 last: m=135 classes=15 cclen=193 t=17170s
[23:08:13] it=749556 colorings=481800 lazy-girth=379817 last: m=135 classes=15 cclen=193 t=17177s
[23:08:18] it=749796 colorings=482000 lazy-girth=379861 last: m=126 classes=14 cclen=202 t=17182s
[23:08:25] it=750036 colorings=482200 lazy-girth=379909 last: m=135 classes=15 cclen=201 t=17189s
[23:08:36] it=750276 colorings=482400 lazy-girth=379956 last: m=126 classes=14 cclen=197 t=17200s
[23:08:46] it=750513 colorings=482600 lazy-girth=379999 last: m=135 classes=15 cclen=179 t=17210s
[23:08:57] it=750730 colorings=482800 lazy-girth=380018 last: m=135 classes=15 cclen=196 t=17221s
[23:09:12] it=750978 colorings=483000 lazy-girth=380073 last: m=126 classes=14 cclen=187 t=17236s
[23:09:23] it=751242 colorings=483200 lazy-girth=380163 last: m=135 classes=15 cclen=195 t=17247s
[23:09:29] it=751478 colorings=483400 lazy-girth=380213 last: m=135 classes=15 cclen=197 t=17253s
[23:09:44] it=751720 colorings=483600 lazy-girth=380266 last: m=135 classes=15 cclen=191 t=17268s
[23:10:03] it=751981 colorings=483800 lazy-girth=380341 last: m=135 classes=15 cclen=193 t=17287s
[23:10:26] it=752258 colorings=484000 lazy-girth=380535 last: m=135 classes=15 cclen=196 t=17310s
[23:10:39] it=752707 colorings=484200 lazy-girth=381015 last: m=135 classes=15 cclen=199 t=17323s
[23:10:45] it=753030 colorings=484400 lazy-girth=381210 last: m=135 classes=15 cclen=200 t=17329s
[23:10:51] it=753297 colorings=484600 lazy-girth=381304 last: m=135 classes=15 cclen=194 t=17335s
[23:10:59] it=753596 colorings=484800 lazy-girth=381435 last: m=126 classes=14 cclen=200 t=17343s
[23:11:03] it=753903 colorings=485000 lazy-girth=381575 last: m=135 classes=15 cclen=193 t=17346s
[23:11:05] it=754194 colorings=485200 lazy-girth=381700 last: m=126 classes=14 cclen=200 t=17349s
[23:11:08] it=754485 colorings=485400 lazy-girth=381812 last: m=126 classes=14 cclen=193 t=17352s
[23:11:11] it=754774 colorings=485600 lazy-girth=381923 last: m=135 classes=15 cclen=197 t=17355s
[23:11:15] it=755037 colorings=485800 lazy-girth=382002 last: m=135 classes=15 cclen=198 t=17359s
[23:11:22] it=755324 colorings=486000 lazy-girth=382126 last: m=135 classes=15 cclen=198 t=17366s
[23:11:36] it=755650 colorings=486200 lazy-girth=382314 last: m=135 classes=15 cclen=201 t=17380s
[23:11:43] it=755936 colorings=486400 lazy-girth=382430 last: m=135 classes=15 cclen=198 t=17386s
[23:11:48] it=756175 colorings=486600 lazy-girth=382476 last: m=135 classes=15 cclen=166 t=17392s
[23:11:53] it=756481 colorings=486800 lazy-girth=382618 last: m=135 classes=15 cclen=170 t=17397s
[23:12:01] it=756774 colorings=487000 lazy-girth=382738 last: m=135 classes=15 cclen=188 t=17405s
[23:18:36] it=757081 colorings=487200 lazy-girth=382879 last: m=135 classes=15 cclen=201 t=17800s
[23:18:44] it=757390 colorings=487400 lazy-girth=383025 last: m=144 classes=16 cclen=196 t=17807s
[23:18:54] it=757670 colorings=487600 lazy-girth=383122 last: m=126 classes=14 cclen=179 t=17818s
[23:19:08] it=757980 colorings=487800 lazy-girth=383252 last: m=135 classes=15 cclen=195 t=17832s
[23:19:21] it=758254 colorings=488000 lazy-girth=383359 last: m=135 classes=15 cclen=198 t=17845s
[23:19:33] it=758536 colorings=488200 lazy-girth=383457 last: m=135 classes=15 cclen=197 t=17857s
[23:19:43] it=758804 colorings=488400 lazy-girth=383547 last: m=126 classes=14 cclen=182 t=17867s
[23:19:49] it=759076 colorings=488600 lazy-girth=383640 last: m=135 classes=15 cclen=193 t=17873s
[23:22:20] it=759323 colorings=488800 lazy-girth=383697 last: m=126 classes=14 cclen=196 t=18023s
[23:22:32] it=759565 colorings=489000 lazy-girth=383745 last: m=135 classes=15 cclen=199 t=18036s
[23:22:39] it=759811 colorings=489200 lazy-girth=383794 last: m=126 classes=14 cclen=192 t=18043s
[23:22:55] it=760104 colorings=489400 lazy-girth=383953 last: m=135 classes=15 cclen=182 t=18059s
[23:40:15] it=760422 colorings=489600 lazy-girth=384110 last: m=135 classes=15 cclen=139 t=19099s
[23:40:19] it=760699 colorings=489800 lazy-girth=384210 last: m=135 classes=15 cclen=196 t=19102s
[23:40:23] it=761005 colorings=490000 lazy-girth=384373 last: m=135 classes=15 cclen=194 t=19107s
[23:40:25] it=761308 colorings=490200 lazy-girth=384526 last: m=126 classes=14 cclen=195 t=19108s
[23:40:26] it=761572 colorings=490400 lazy-girth=384619 last: m=126 classes=14 cclen=202 t=19110s
[23:40:31] it=761920 colorings=490600 lazy-girth=384855 last: m=135 classes=15 cclen=196 t=19115s
[23:40:35] it=762237 colorings=490800 lazy-girth=385029 last: m=135 classes=15 cclen=195 t=19119s
[23:40:38] it=762525 colorings=491000 lazy-girth=385138 last: m=135 classes=15 cclen=168 t=19122s
[23:40:41] it=762801 colorings=491200 lazy-girth=385235 last: m=135 classes=15 cclen=175 t=19125s
[23:40:44] it=763141 colorings=491400 lazy-girth=385443 last: m=126 classes=14 cclen=187 t=19128s
[23:40:47] it=763449 colorings=491600 lazy-girth=385597 last: m=135 classes=15 cclen=192 t=19131s
[23:40:49] it=763761 colorings=491800 lazy-girth=385753 last: m=135 classes=15 cclen=199 t=19133s
[23:40:51] it=764060 colorings=492000 lazy-girth=385884 last: m=135 classes=15 cclen=200 t=19135s
[23:40:52] it=764386 colorings=492200 lazy-girth=386041 last: m=135 classes=15 cclen=198 t=19136s
[23:40:55] it=764672 colorings=492400 lazy-girth=386153 last: m=135 classes=15 cclen=193 t=19139s
[23:40:58] it=764970 colorings=492600 lazy-girth=386302 last: m=126 classes=14 cclen=196 t=19142s
[23:41:03] it=765312 colorings=492800 lazy-girth=386501 last: m=126 classes=14 cclen=189 t=19146s
[23:41:06] it=765618 colorings=493000 lazy-girth=386641 last: m=135 classes=15 cclen=186 t=19150s
[23:41:08] it=765868 colorings=493200 lazy-girth=386697 last: m=126 classes=14 cclen=186 t=19152s
[23:41:10] it=766112 colorings=493400 lazy-girth=386749 last: m=135 classes=15 cclen=182 t=19154s
[23:41:12] it=766405 colorings=493600 lazy-girth=386880 last: m=135 classes=15 cclen=180 t=19156s
[23:41:16] it=766709 colorings=493800 lazy-girth=387015 last: m=126 classes=14 cclen=197 t=19160s
[23:41:19] it=767001 colorings=494000 lazy-girth=387138 last: m=126 classes=14 cclen=199 t=19163s
[23:41:24] it=767319 colorings=494200 lazy-girth=387288 last: m=135 classes=15 cclen=190 t=19167s
[23:41:28] it=767578 colorings=494400 lazy-girth=387368 last: m=135 classes=15 cclen=196 t=19172s
[23:41:31] it=767882 colorings=494600 lazy-girth=387509 last: m=126 classes=14 cclen=198 t=19175s
[23:41:33] it=768142 colorings=494800 lazy-girth=387589 last: m=135 classes=15 cclen=194 t=19177s
[23:41:35] it=768461 colorings=495000 lazy-girth=387747 last: m=126 classes=14 cclen=198 t=19179s
[23:41:36] it=768728 colorings=495200 lazy-girth=387823 last: m=126 classes=14 cclen=201 t=19180s
[23:41:39] it=768983 colorings=495400 lazy-girth=387898 last: m=135 classes=15 cclen=190 t=19183s
[23:41:42] it=769255 colorings=495600 lazy-girth=387993 last: m=126 classes=14 cclen=200 t=19186s
[23:41:46] it=769550 colorings=495800 lazy-girth=388104 last: m=126 classes=14 cclen=198 t=19190s
[23:41:51] it=769830 colorings=496000 lazy-girth=388190 last: m=135 classes=15 cclen=192 t=19195s
[23:41:56] it=770125 colorings=496200 lazy-girth=388303 last: m=135 classes=15 cclen=193 t=19200s
[23:41:59] it=770401 colorings=496400 lazy-girth=388389 last: m=135 classes=15 cclen=200 t=19203s
[23:42:01] it=770625 colorings=496600 lazy-girth=388423 last: m=126 classes=14 cclen=165 t=19205s
[23:42:05] it=770870 colorings=496800 lazy-girth=388493 last: m=126 classes=14 cclen=200 t=19209s
[23:42:09] it=771128 colorings=497000 lazy-girth=388560 last: m=135 classes=15 cclen=196 t=19213s
[23:42:14] it=771418 colorings=497200 lazy-girth=388669 last: m=135 classes=15 cclen=195 t=19218s
[23:42:20] it=771678 colorings=497400 lazy-girth=388751 last: m=126 classes=14 cclen=200 t=19224s
[23:42:28] it=772001 colorings=497600 lazy-girth=388913 last: m=126 classes=14 cclen=201 t=19231s
[23:42:31] it=772284 colorings=497800 lazy-girth=389009 last: m=135 classes=15 cclen=195 t=19235s
[23:42:35] it=772576 colorings=498000 lazy-girth=389131 last: m=135 classes=15 cclen=197 t=19239s
[23:42:45] it=772835 colorings=498200 lazy-girth=389196 last: m=135 classes=15 cclen=171 t=19249s
[23:42:53] it=773095 colorings=498400 lazy-girth=389272 last: m=126 classes=14 cclen=195 t=19257s
[23:43:03] it=773385 colorings=498600 lazy-girth=389407 last: m=135 classes=15 cclen=198 t=19267s
[23:43:06] it=773632 colorings=498800 lazy-girth=389461 last: m=126 classes=14 cclen=199 t=19270s
[23:43:11] it=773958 colorings=499000 lazy-girth=389621 last: m=135 classes=15 cclen=167 t=19275s
[23:43:17] it=774264 colorings=499200 lazy-girth=389757 last: m=135 classes=15 cclen=188 t=19281s
[23:43:21] it=774552 colorings=499400 lazy-girth=389885 last: m=135 classes=15 cclen=181 t=19285s
[23:43:26] it=774859 colorings=499600 lazy-girth=390027 last: m=126 classes=14 cclen=201 t=19290s
[23:43:31] it=775135 colorings=499800 lazy-girth=390120 last: m=135 classes=15 cclen=190 t=19295s
[23:43:37] it=775440 colorings=500000 lazy-girth=390256 last: m=126 classes=14 cclen=192 t=19300s
[23:43:40] it=775684 colorings=500200 lazy-girth=390308 last: m=126 classes=14 cclen=201 t=19304s
[23:43:45] it=775972 colorings=500400 lazy-girth=390427 last: m=135 classes=15 cclen=197 t=19309s
[23:43:50] it=776245 colorings=500600 lazy-girth=390511 last: m=126 classes=14 cclen=200 t=19314s
[23:43:56] it=776490 colorings=500800 lazy-girth=390568 last: m=126 classes=14 cclen=202 t=19320s
[23:44:04] it=776741 colorings=501000 lazy-girth=390626 last: m=126 classes=14 cclen=201 t=19328s
[23:44:10] it=777025 colorings=501200 lazy-girth=390727 last: m=135 classes=15 cclen=197 t=19333s
[23:44:14] it=777265 colorings=501400 lazy-girth=390768 last: m=135 classes=15 cclen=201 t=19338s
[23:44:29] it=777509 colorings=501600 lazy-girth=390816 last: m=135 classes=15 cclen=168 t=19353s
[23:44:35] it=777781 colorings=501800 lazy-girth=390897 last: m=126 classes=14 cclen=201 t=19359s
[23:44:42] it=778064 colorings=502000 lazy-girth=390999 last: m=135 classes=15 cclen=199 t=19366s
[23:44:50] it=778356 colorings=502200 lazy-girth=391103 last: m=126 classes=14 cclen=202 t=19374s
[23:44:59] it=778610 colorings=502400 lazy-girth=391170 last: m=135 classes=15 cclen=187 t=19383s
[23:45:06] it=778907 colorings=502600 lazy-girth=391291 last: m=135 classes=15 cclen=197 t=19390s
[23:45:18] it=779159 colorings=502800 lazy-girth=391357 last: m=126 classes=14 cclen=199 t=19401s
[23:45:29] it=779429 colorings=503000 lazy-girth=391441 last: m=135 classes=15 cclen=194 t=19413s
[23:45:35] it=779679 colorings=503200 lazy-girth=391508 last: m=144 classes=16 cclen=194 t=19419s
[23:45:42] it=779924 colorings=503400 lazy-girth=391557 last: m=135 classes=15 cclen=183 t=19426s
[23:45:51] it=780199 colorings=503600 lazy-girth=391659 last: m=135 classes=15 cclen=195 t=19435s
[23:45:56] it=780457 colorings=503800 lazy-girth=391728 last: m=126 classes=14 cclen=188 t=19440s
[23:46:04] it=780741 colorings=504000 lazy-girth=391840 last: m=135 classes=15 cclen=187 t=19448s
[23:53:52] it=781005 colorings=504200 lazy-girth=391912 last: m=135 classes=15 cclen=190 t=19915s
[23:55:35] it=781259 colorings=504400 lazy-girth=391975 last: m=135 classes=15 cclen=195 t=20019s
[23:55:50] it=781507 colorings=504600 lazy-girth=392029 last: m=135 classes=15 cclen=192 t=20034s
[23:56:02] it=781762 colorings=504800 lazy-girth=392089 last: m=126 classes=14 cclen=195 t=20046s
[23:57:08] it=782062 colorings=505000 lazy-girth=392213 last: m=126 classes=14 cclen=160 t=20112s
[23:57:24] it=782346 colorings=505200 lazy-girth=392317 last: m=126 classes=14 cclen=191 t=20128s
[23:57:32] it=782590 colorings=505400 lazy-girth=392369 last: m=126 classes=14 cclen=196 t=20136s
[00:01:44] it=782847 colorings=505600 lazy-girth=392437 last: m=135 classes=15 cclen=178 t=20388s
[00:01:56] it=783110 colorings=505800 lazy-girth=392519 last: m=135 classes=15 cclen=197 t=20400s
[00:02:06] it=783350 colorings=506000 lazy-girth=392566 last: m=144 classes=16 cclen=195 t=20410s
[00:04:38] it=783595 colorings=506200 lazy-girth=392620 last: m=126 classes=14 cclen=189 t=20562s
[00:04:50] it=783821 colorings=506400 lazy-girth=392649 last: m=135 classes=15 cclen=195 t=20574s
[00:05:16] it=784072 colorings=506600 lazy-girth=392708 last: m=135 classes=15 cclen=187 t=20599s
[00:06:36] it=784327 colorings=506800 lazy-girth=392772 last: m=135 classes=15 cclen=188 t=20680s
[00:06:47] it=784571 colorings=507000 lazy-girth=392825 last: m=135 classes=15 cclen=177 t=20691s
[00:06:53] it=784829 colorings=507200 lazy-girth=392888 last: m=135 classes=15 cclen=199 t=20697s
[00:07:41] it=785069 colorings=507400 lazy-girth=392940 last: m=144 classes=16 cclen=196 t=20745s
[00:07:49] it=785319 colorings=507600 lazy-girth=392999 last: m=135 classes=15 cclen=195 t=20753s
[00:07:57] it=785576 colorings=507800 lazy-girth=393066 last: m=135 classes=15 cclen=200 t=20761s
[00:08:05] it=785821 colorings=508000 lazy-girth=393115 last: m=135 classes=15 cclen=175 t=20769s
[00:08:13] it=786073 colorings=508200 lazy-girth=393177 last: m=126 classes=14 cclen=193 t=20777s
[00:08:24] it=786326 colorings=508400 lazy-girth=393238 last: m=135 classes=15 cclen=170 t=20788s
[00:10:10] it=786559 colorings=508600 lazy-girth=393275 last: m=135 classes=15 cclen=195 t=20894s
[00:10:16] it=786792 colorings=508800 lazy-girth=393312 last: m=135 classes=15 cclen=183 t=20899s
[00:10:19] it=787034 colorings=509000 lazy-girth=393355 last: m=135 classes=15 cclen=196 t=20903s
[00:10:24] it=787266 colorings=509200 lazy-girth=393391 last: m=135 classes=15 cclen=200 t=20908s
[00:10:32] it=787500 colorings=509400 lazy-girth=393428 last: m=135 classes=15 cclen=191 t=20916s
[00:10:41] it=787743 colorings=509600 lazy-girth=393474 last: m=135 classes=15 cclen=197 t=20925s
[00:10:48] it=787999 colorings=509800 lazy-girth=393539 last: m=135 classes=15 cclen=196 t=20932s
[00:12:14] it=788253 colorings=510000 lazy-girth=393609 last: m=135 classes=15 cclen=194 t=21017s
[00:12:23] it=788506 colorings=510200 lazy-girth=393670 last: m=135 classes=15 cclen=185 t=21027s
[00:12:32] it=788738 colorings=510400 lazy-girth=393707 last: m=135 classes=15 cclen=197 t=21035s
[00:20:01] it=789118 colorings=510600 lazy-girth=393959 last: m=135 classes=15 cclen=198 t=21485s
[00:24:35] it=789384 colorings=510800 lazy-girth=394061 last: m=126 classes=14 cclen=200 t=21759s
[00:24:45] it=789640 colorings=511000 lazy-girth=394136 last: m=135 classes=15 cclen=200 t=21769s
[00:24:57] it=789886 colorings=511200 lazy-girth=394204 last: m=135 classes=15 cclen=196 t=21781s
[00:25:05] it=790106 colorings=511400 lazy-girth=394230 last: m=135 classes=15 cclen=192 t=21789s
[00:25:10] it=790329 colorings=511600 lazy-girth=394253 last: m=135 classes=15 cclen=194 t=21793s
[00:25:19] it=790551 colorings=511800 lazy-girth=394279 last: m=135 classes=15 cclen=200 t=21803s
[00:29:27] it=790764 colorings=512000 lazy-girth=394292 last: m=135 classes=15 cclen=195 t=22051s
[00:29:45] it=790976 colorings=512200 lazy-girth=394308 last: m=144 classes=16 cclen=198 t=22069s
[00:29:59] it=791387 colorings=512400 lazy-girth=395157 last: m=135 classes=15 cclen=198 t=22083s
[00:30:07] it=791737 colorings=512600 lazy-girth=395421 last: m=135 classes=15 cclen=193 t=22091s
[00:30:15] it=792093 colorings=512800 lazy-girth=395817 last: m=126 classes=14 cclen=182 t=22099s
[00:30:21] it=792392 colorings=513000 lazy-girth=395949 last: m=135 classes=15 cclen=187 t=22105s
[00:30:27] it=792730 colorings=513200 lazy-girth=396186 last: m=135 classes=15 cclen=169 t=22111s
[00:30:37] it=793063 colorings=513400 lazy-girth=396486 last: m=135 classes=15 cclen=181 t=22121s
[00:30:48] it=793346 colorings=513600 lazy-girth=396625 last: m=126 classes=14 cclen=186 t=22132s
[00:30:58] it=793655 colorings=513800 lazy-girth=396767 last: m=126 classes=14 cclen=202 t=22141s
[00:31:12] it=793948 colorings=514000 lazy-girth=396906 last: m=126 classes=14 cclen=179 t=22156s
[00:31:20] it=794246 colorings=514200 lazy-girth=397041 last: m=135 classes=15 cclen=186 t=22164s
[00:31:27] it=794525 colorings=514400 lazy-girth=397141 last: m=135 classes=15 cclen=194 t=22171s
[00:31:35] it=794798 colorings=514600 lazy-girth=397241 last: m=135 classes=15 cclen=181 t=22179s
[00:31:43] it=795156 colorings=514800 lazy-girth=397601 last: m=144 classes=16 cclen=185 t=22187s
[00:31:54] it=795619 colorings=515000 lazy-girth=398121 last: m=135 classes=15 cclen=189 t=22198s
[00:32:10] it=796064 colorings=515200 lazy-girth=398554 last: m=135 classes=15 cclen=192 t=22214s
[00:32:22] it=796410 colorings=515400 lazy-girth=398813 last: m=126 classes=14 cclen=190 t=22226s
[00:32:33] it=796781 colorings=515600 lazy-girth=399139 last: m=135 classes=15 cclen=184 t=22237s
[00:32:42] it=797052 colorings=515800 lazy-girth=399240 last: m=126 classes=14 cclen=188 t=22246s
[00:32:50] it=797318 colorings=516000 lazy-girth=399355 last: m=126 classes=14 cclen=202 t=22254s
[00:33:03] it=797614 colorings=516200 lazy-girth=399546 last: m=135 classes=15 cclen=192 t=22267s
[00:33:14] it=797880 colorings=516400 lazy-girth=399643 last: m=135 classes=15 cclen=195 t=22277s
[00:33:24] it=798132 colorings=516600 lazy-girth=399702 last: m=126 classes=14 cclen=201 t=22288s
[00:33:30] it=798383 colorings=516800 lazy-girth=399773 last: m=135 classes=15 cclen=197 t=22294s
[00:33:38] it=798643 colorings=517000 lazy-girth=399858 last: m=135 classes=15 cclen=186 t=22302s
[00:33:51] it=798907 colorings=517200 lazy-girth=399931 last: m=135 classes=15 cclen=199 t=22315s
[00:34:03] it=799168 colorings=517400 lazy-girth=400000 last: m=135 classes=15 cclen=183 t=22327s
[00:34:26] it=799526 colorings=517600 lazy-girth=400410 last: m=135 classes=15 cclen=196 t=22350s
[00:34:59] it=799880 colorings=517800 lazy-girth=400663 last: m=126 classes=14 cclen=201 t=22382s
[00:35:09] it=800148 colorings=518000 lazy-girth=400778 last: m=135 classes=15 cclen=172 t=22392s
[00:35:15] it=800389 colorings=518200 lazy-girth=400855 last: m=135 classes=15 cclen=200 t=22399s
[00:35:22] it=800650 colorings=518400 lazy-girth=400924 last: m=126 classes=14 cclen=201 t=22406s
[00:35:34] it=800924 colorings=518600 lazy-girth=401039 last: m=135 classes=15 cclen=192 t=22418s
[00:35:49] it=801202 colorings=518800 lazy-girth=401141 last: m=135 classes=15 cclen=183 t=22433s
[00:35:57] it=801451 colorings=519000 lazy-girth=401193 last: m=135 classes=15 cclen=195 t=22441s
[00:36:08] it=801692 colorings=519200 lazy-girth=401239 last: m=135 classes=15 cclen=178 t=22452s
[00:36:20] it=801964 colorings=519400 lazy-girth=401314 last: m=135 classes=15 cclen=191 t=22464s
[00:36:40] it=802237 colorings=519600 lazy-girth=401391 last: m=135 classes=15 cclen=183 t=22484s
[00:36:57] it=802499 colorings=519800 lazy-girth=401485 last: m=135 classes=15 cclen=196 t=22501s
[00:37:13] it=802807 colorings=520000 lazy-girth=401673 last: m=135 classes=15 cclen=196 t=22517s
[00:37:26] it=803063 colorings=520200 lazy-girth=401735 last: m=135 classes=15 cclen=179 t=22530s
[00:38:01] it=803326 colorings=520400 lazy-girth=401806 last: m=135 classes=15 cclen=108 t=22565s
[00:38:18] it=803558 colorings=520600 lazy-girth=401841 last: m=135 classes=15 cclen=173 t=22582s
[00:38:41] it=803797 colorings=520800 lazy-girth=401883 last: m=135 classes=15 cclen=196 t=22605s
[00:38:49] it=804095 colorings=521000 lazy-girth=402036 last: m=135 classes=15 cclen=178 t=22613s
[00:38:58] it=804359 colorings=521200 lazy-girth=402112 last: m=126 classes=14 cclen=197 t=22622s
[00:39:11] it=804629 colorings=521400 lazy-girth=402191 last: m=135 classes=15 cclen=198 t=22635s
[00:39:23] it=804924 colorings=521600 lazy-girth=402334 last: m=135 classes=15 cclen=189 t=22647s
[00:39:33] it=805179 colorings=521800 lazy-girth=402408 last: m=126 classes=14 cclen=199 t=22657s
[00:39:44] it=805440 colorings=522000 lazy-girth=402480 last: m=135 classes=15 cclen=184 t=22668s
[00:39:57] it=805705 colorings=522200 lazy-girth=402553 last: m=126 classes=14 cclen=202 t=22681s
[00:40:06] it=805966 colorings=522400 lazy-girth=402628 last: m=135 classes=15 cclen=192 t=22690s
[00:40:12] it=806225 colorings=522600 lazy-girth=402690 last: m=135 classes=15 cclen=200 t=22696s
[00:40:19] it=806483 colorings=522800 lazy-girth=402763 last: m=135 classes=15 cclen=187 t=22703s
[00:40:30] it=806756 colorings=523000 lazy-girth=402846 last: m=135 classes=15 cclen=197 t=22714s
[00:41:08] it=807040 colorings=523200 lazy-girth=402945 last: m=126 classes=14 cclen=202 t=22752s
[00:41:20] it=807312 colorings=523400 lazy-girth=403022 last: m=126 classes=14 cclen=181 t=22764s
[00:41:37] it=807604 colorings=523600 lazy-girth=403133 last: m=135 classes=15 cclen=196 t=22781s
[00:41:43] it=807851 colorings=523800 lazy-girth=403193 last: m=126 classes=14 cclen=173 t=22787s
[00:41:57] it=808162 colorings=524000 lazy-girth=403371 last: m=135 classes=15 cclen=197 t=22801s
[00:42:06] it=808404 colorings=524200 lazy-girth=403417 last: m=135 classes=15 cclen=173 t=22810s
[00:42:20] it=808659 colorings=524400 lazy-girth=403529 last: m=135 classes=15 cclen=197 t=22824s
[00:42:36] it=808904 colorings=524600 lazy-girth=403586 last: m=126 classes=14 cclen=201 t=22840s
[00:42:44] it=809142 colorings=524800 lazy-girth=403626 last: m=126 classes=14 cclen=199 t=22848s
[00:42:57] it=809374 colorings=525000 lazy-girth=403661 last: m=126 classes=14 cclen=199 t=22861s
[00:43:13] it=809614 colorings=525200 lazy-girth=403705 last: m=135 classes=15 cclen=190 t=22877s
[00:43:26] it=809836 colorings=525400 lazy-girth=403729 last: m=135 classes=15 cclen=182 t=22890s
[00:43:49] it=810153 colorings=525600 lazy-girth=403995 last: m=135 classes=15 cclen=183 t=22913s
[00:44:17] it=810434 colorings=525800 lazy-girth=404087 last: m=135 classes=15 cclen=200 t=22941s
[00:44:30] it=810725 colorings=526000 lazy-girth=404193 last: m=135 classes=15 cclen=199 t=22954s
[00:44:40] it=810981 colorings=526200 lazy-girth=404254 last: m=135 classes=15 cclen=196 t=22964s
[00:44:57] it=811246 colorings=526400 lazy-girth=404362 last: m=126 classes=14 cclen=196 t=22981s
[00:45:15] it=811531 colorings=526600 lazy-girth=404504 last: m=135 classes=15 cclen=182 t=22999s
[00:45:27] it=811799 colorings=526800 lazy-girth=404588 last: m=135 classes=15 cclen=197 t=23011s
[00:45:42] it=812076 colorings=527000 lazy-girth=404700 last: m=126 classes=14 cclen=193 t=23026s
[00:46:12] it=812352 colorings=527200 lazy-girth=404780 last: m=135 classes=15 cclen=159 t=23056s
[00:46:21] it=812579 colorings=527400 lazy-girth=404809 last: m=126 classes=14 cclen=196 t=23065s
[00:46:41] it=812817 colorings=527600 lazy-girth=404850 last: m=126 classes=14 cclen=194 t=23085s
[00:47:01] it=813073 colorings=527800 lazy-girth=404918 last: m=126 classes=14 cclen=201 t=23105s
[00:47:24] it=813361 colorings=528000 lazy-girth=405009 last: m=126 classes=14 cclen=187 t=23128s
[00:47:47] it=813656 colorings=528200 lazy-girth=405115 last: m=126 classes=14 cclen=200 t=23151s
[00:48:06] it=813915 colorings=528400 lazy-girth=405177 last: m=135 classes=15 cclen=110 t=23170s
[00:48:22] it=814202 colorings=528600 lazy-girth=405277 last: m=126 classes=14 cclen=182 t=23186s
[00:48:34] it=814442 colorings=528800 lazy-girth=405317 last: m=135 classes=15 cclen=193 t=23198s
[00:48:46] it=814704 colorings=529000 lazy-girth=405383 last: m=126 classes=14 cclen=199 t=23210s
[00:49:11] it=814982 colorings=529200 lazy-girth=405465 last: m=126 classes=14 cclen=198 t=23235s
[00:49:30] it=815254 colorings=529400 lazy-girth=405547 last: m=135 classes=15 cclen=197 t=23254s
[00:49:43] it=815505 colorings=529600 lazy-girth=405602 last: m=135 classes=15 cclen=195 t=23267s
[00:50:11] it=815760 colorings=529800 lazy-girth=405661 last: m=126 classes=14 cclen=199 t=23295s
[00:50:34] it=816014 colorings=530000 lazy-girth=405734 last: m=126 classes=14 cclen=195 t=23318s
[00:50:43] it=816257 colorings=530200 lazy-girth=405778 last: m=126 classes=14 cclen=198 t=23327s
[00:51:04] it=816532 colorings=530400 lazy-girth=405896 last: m=135 classes=15 cclen=199 t=23348s
[00:51:24] it=816782 colorings=530600 lazy-girth=405951 last: m=135 classes=15 cclen=200 t=23368s
[00:51:49] it=817034 colorings=530800 lazy-girth=406023 last: m=135 classes=15 cclen=197 t=23393s
[00:52:05] it=817266 colorings=531000 lazy-girth=406060 last: m=135 classes=15 cclen=189 t=23409s
[00:52:23] it=817507 colorings=531200 lazy-girth=406105 last: m=126 classes=14 cclen=197 t=23427s
[00:52:46] it=817771 colorings=531400 lazy-girth=406170 last: m=126 classes=14 cclen=197 t=23450s
[00:53:10] it=818011 colorings=531600 lazy-girth=406210 last: m=135 classes=15 cclen=199 t=23474s
[00:53:29] it=818251 colorings=531800 lazy-girth=406255 last: m=126 classes=14 cclen=199 t=23493s
[00:53:56] it=818501 colorings=532000 lazy-girth=406310 last: m=126 classes=14 cclen=195 t=23520s
[00:54:25] it=818749 colorings=532200 lazy-girth=406359 last: m=126 classes=14 cclen=201 t=23549s
[00:54:45] it=818981 colorings=532400 lazy-girth=406393 last: m=126 classes=14 cclen=196 t=23569s
[00:55:10] it=819219 colorings=532600 lazy-girth=406437 last: m=135 classes=15 cclen=192 t=23593s
[00:55:33] it=819469 colorings=532800 lazy-girth=406494 last: m=135 classes=15 cclen=196 t=23617s
[00:56:03] it=819709 colorings=533000 lazy-girth=406535 last: m=135 classes=15 cclen=161 t=23647s
[00:56:41] it=819943 colorings=533200 lazy-girth=406572 last: m=135 classes=15 cclen=200 t=23685s
[00:57:15] it=820185 colorings=533400 lazy-girth=406616 last: m=126 classes=14 cclen=198 t=23719s
[00:57:52] it=820437 colorings=533600 lazy-girth=406677 last: m=144 classes=16 cclen=178 t=23756s
[00:58:15] it=820679 colorings=533800 lazy-girth=406721 last: m=126 classes=14 cclen=201 t=23779s
[00:59:01] it=820936 colorings=534000 lazy-girth=406781 last: m=135 classes=15 cclen=191 t=23825s
[00:59:42] it=821180 colorings=534200 lazy-girth=406825 last: m=135 classes=15 cclen=200 t=23866s
[01:00:22] it=821581 colorings=534400 lazy-girth=407381 last: m=135 classes=15 cclen=197 t=23906s
[01:00:29] it=821944 colorings=534600 lazy-girth=407656 last: m=135 classes=15 cclen=182 t=23913s
[01:00:40] it=822283 colorings=534800 lazy-girth=407893 last: m=135 classes=15 cclen=195 t=23924s
[01:00:45] it=822563 colorings=535000 lazy-girth=408025 last: m=135 classes=15 cclen=188 t=23929s
[01:00:59] it=822955 colorings=535200 lazy-girth=408460 last: m=135 classes=15 cclen=188 t=23942s
[01:01:06] it=823237 colorings=535400 lazy-girth=408599 last: m=135 classes=15 cclen=196 t=23950s
[01:01:15] it=823537 colorings=535600 lazy-girth=408736 last: m=135 classes=15 cclen=195 t=23959s
[01:01:29] it=823852 colorings=535800 lazy-girth=408917 last: m=135 classes=15 cclen=196 t=23973s
[01:01:37] it=824133 colorings=536000 lazy-girth=409012 last: m=135 classes=15 cclen=194 t=23981s
[01:01:44] it=824395 colorings=536200 lazy-girth=409088 last: m=126 classes=14 cclen=198 t=23988s
[01:01:59] it=824678 colorings=536400 lazy-girth=409189 last: m=126 classes=14 cclen=199 t=24003s
[01:02:07] it=824910 colorings=536600 lazy-girth=409236 last: m=126 classes=14 cclen=197 t=24011s
[01:02:20] it=825171 colorings=536800 lazy-girth=409304 last: m=135 classes=15 cclen=200 t=24024s
[01:02:32] it=825422 colorings=537000 lazy-girth=409362 last: m=135 classes=15 cclen=157 t=24036s
[01:02:43] it=825668 colorings=537200 lazy-girth=409417 last: m=126 classes=14 cclen=190 t=24047s
[01:02:51] it=825900 colorings=537400 lazy-girth=409450 last: m=135 classes=15 cclen=194 t=24055s
[01:03:06] it=826459 colorings=537600 lazy-girth=410562 last: m=135 classes=15 cclen=198 t=24070s
[01:03:12] it=826862 colorings=537800 lazy-girth=410883 last: m=126 classes=14 cclen=199 t=24076s
[01:03:22] it=827270 colorings=538000 lazy-girth=411221 last: m=126 classes=14 cclen=197 t=24086s
[01:03:30] it=827748 colorings=538200 lazy-girth=411818 last: m=135 classes=15 cclen=196 t=24093s
[01:03:38] it=828331 colorings=538400 lazy-girth=412752 last: m=135 classes=15 cclen=196 t=24102s
[01:03:45] it=828828 colorings=538600 lazy-girth=413410 last: m=126 classes=14 cclen=200 t=24109s
[01:03:51] it=829342 colorings=538800 lazy-girth=414063 last: m=144 classes=16 cclen=199 t=24115s
[01:03:57] it=829882 colorings=539000 lazy-girth=414756 last: m=135 classes=15 cclen=197 t=24121s
[01:04:00] it=830305 colorings=539200 lazy-girth=415159 last: m=126 classes=14 cclen=193 t=24124s
[01:04:07] it=830744 colorings=539400 lazy-girth=415678 last: m=135 classes=15 cclen=199 t=24131s
[01:04:14] it=831174 colorings=539600 lazy-girth=416104 last: m=126 classes=14 cclen=197 t=24137s
[01:04:22] it=831673 colorings=539800 lazy-girth=416709 last: m=135 classes=15 cclen=193 t=24146s
[01:04:29] it=832061 colorings=540000 lazy-girth=417055 last: m=135 classes=15 cclen=195 t=24153s
[01:04:37] it=832464 colorings=540200 lazy-girth=417425 last: m=135 classes=15 cclen=189 t=24161s
[01:04:47] it=832852 colorings=540400 lazy-girth=417756 last: m=135 classes=15 cclen=160 t=24171s
[01:04:56] it=833169 colorings=540600 lazy-girth=417939 last: m=126 classes=14 cclen=197 t=24180s
[01:05:05] it=833507 colorings=540800 lazy-girth=418144 last: m=126 classes=14 cclen=199 t=24188s
[01:05:13] it=833898 colorings=541000 lazy-girth=418450 last: m=135 classes=15 cclen=196 t=24197s
[01:05:22] it=834278 colorings=541200 lazy-girth=418713 last: m=126 classes=14 cclen=194 t=24206s
[01:05:36] it=834690 colorings=541400 lazy-girth=419051 last: m=126 classes=14 cclen=198 t=24220s
[01:05:45] it=835095 colorings=541600 lazy-girth=419492 last: m=135 classes=15 cclen=183 t=24229s
[01:05:49] it=835409 colorings=541800 lazy-girth=419718 last: m=126 classes=14 cclen=196 t=24232s
[01:05:53] it=835778 colorings=542000 lazy-girth=419987 last: m=144 classes=16 cclen=194 t=24237s
[01:05:58] it=836126 colorings=542200 lazy-girth=420223 last: m=135 classes=15 cclen=193 t=24242s
[01:06:00] it=836469 colorings=542400 lazy-girth=420433 last: m=135 classes=15 cclen=198 t=24244s
[01:06:04] it=836834 colorings=542600 lazy-girth=420702 last: m=126 classes=14 cclen=199 t=24248s
[01:06:06] it=837117 colorings=542800 lazy-girth=420806 last: m=135 classes=15 cclen=173 t=24250s
[01:06:08] it=837399 colorings=543000 lazy-girth=420904 last: m=126 classes=14 cclen=195 t=24252s
[01:06:12] it=837754 colorings=543200 lazy-girth=421133 last: m=126 classes=14 cclen=197 t=24256s
[01:06:16] it=838046 colorings=543400 lazy-girth=421259 last: m=135 classes=15 cclen=154 t=24259s
[01:06:26] it=838446 colorings=543600 lazy-girth=421608 last: m=135 classes=15 cclen=198 t=24270s
[01:06:30] it=838789 colorings=543800 lazy-girth=421844 last: m=135 classes=15 cclen=182 t=24274s
[01:06:35] it=839133 colorings=544000 lazy-girth=422048 last: m=135 classes=15 cclen=196 t=24279s
[01:06:40] it=839475 colorings=544200 lazy-girth=422281 last: m=126 classes=14 cclen=202 t=24284s
[01:06:43] it=839777 colorings=544400 lazy-girth=422406 last: m=135 classes=15 cclen=191 t=24287s
[01:06:47] it=840108 colorings=544600 lazy-girth=422600 last: m=135 classes=15 cclen=157 t=24291s
[01:06:51] it=840400 colorings=544800 lazy-girth=422725 last: m=135 classes=15 cclen=179 t=24295s
[01:06:55] it=840724 colorings=545000 lazy-girth=422916 last: m=126 classes=14 cclen=199 t=24299s
[01:06:58] it=841015 colorings=545200 lazy-girth=423040 last: m=135 classes=15 cclen=194 t=24302s
[01:07:01] it=841268 colorings=545400 lazy-girth=423109 last: m=126 classes=14 cclen=199 t=24305s
[01:07:05] it=841602 colorings=545600 lazy-girth=423301 last: m=135 classes=15 cclen=182 t=24309s
[01:07:12] it=841920 colorings=545800 lazy-girth=423472 last: m=135 classes=15 cclen=190 t=24316s
[01:07:19] it=842228 colorings=546000 lazy-girth=423640 last: m=135 classes=15 cclen=192 t=24323s
[01:07:22] it=842493 colorings=546200 lazy-girth=423729 last: m=135 classes=15 cclen=182 t=24326s
[01:07:25] it=842754 colorings=546400 lazy-girth=423802 last: m=126 classes=14 cclen=199 t=24329s
[01:07:30] it=843020 colorings=546600 lazy-girth=423879 last: m=135 classes=15 cclen=171 t=24334s
[01:07:34] it=843268 colorings=546800 lazy-girth=423934 last: m=135 classes=15 cclen=191 t=24338s
[01:07:37] it=843549 colorings=547000 lazy-girth=424041 last: m=135 classes=15 cclen=177 t=24341s
[01:07:41] it=843841 colorings=547200 lazy-girth=424165 last: m=126 classes=14 cclen=200 t=24345s
[01:07:47] it=844152 colorings=547400 lazy-girth=424314 last: m=126 classes=14 cclen=188 t=24351s
[01:07:51] it=844444 colorings=547600 lazy-girth=424429 last: m=135 classes=15 cclen=185 t=24355s
[01:07:55] it=844736 colorings=547800 lazy-girth=424560 last: m=135 classes=15 cclen=199 t=24359s
[01:07:59] it=845013 colorings=548000 lazy-girth=424659 last: m=135 classes=15 cclen=194 t=24363s
[01:08:05] it=845318 colorings=548200 lazy-girth=424800 last: m=135 classes=15 cclen=196 t=24369s
[01:08:10] it=845624 colorings=548400 lazy-girth=424933 last: m=126 classes=14 cclen=199 t=24374s
[01:08:18] it=845912 colorings=548600 lazy-girth=425047 last: m=126 classes=14 cclen=196 t=24382s
[01:08:28] it=846208 colorings=548800 lazy-girth=425197 last: m=135 classes=15 cclen=195 t=24392s
[01:08:32] it=846468 colorings=549000 lazy-girth=425274 last: m=126 classes=14 cclen=197 t=24395s
[01:18:54] it=846863 colorings=549200 lazy-girth=425591 last: m=126 classes=14 cclen=199 t=25018s
[01:18:56] it=847186 colorings=549400 lazy-girth=425759 last: m=126 classes=14 cclen=197 t=25020s
[01:19:00] it=847547 colorings=549600 lazy-girth=425985 last: m=135 classes=15 cclen=193 t=25024s
[01:19:08] it=848006 colorings=549800 lazy-girth=426445 last: m=126 classes=14 cclen=195 t=25032s
[01:19:12] it=848416 colorings=550000 lazy-girth=426779 last: m=126 classes=14 cclen=195 t=25036s
[01:19:14] it=848794 colorings=550200 lazy-girth=427040 last: m=126 classes=14 cclen=188 t=25038s
[01:19:17] it=849122 colorings=550400 lazy-girth=427212 last: m=135 classes=15 cclen=193 t=25041s
[01:19:20] it=849423 colorings=550600 lazy-girth=427344 last: m=135 classes=15 cclen=194 t=25044s
[01:19:23] it=849691 colorings=550800 lazy-girth=427436 last: m=126 classes=14 cclen=194 t=25047s
[01:19:26] it=849946 colorings=551000 lazy-girth=427503 last: m=126 classes=14 cclen=200 t=25050s
[01:19:32] it=850366 colorings=551200 lazy-girth=427906 last: m=135 classes=15 cclen=199 t=25056s
[01:19:37] it=850696 colorings=551400 lazy-girth=428093 last: m=135 classes=15 cclen=198 t=25060s
[01:19:41] it=851034 colorings=551600 lazy-girth=428296 last: m=135 classes=15 cclen=181 t=25065s
[01:19:46] it=851364 colorings=551800 lazy-girth=428503 last: m=144 classes=16 cclen=157 t=25070s
[01:19:50] it=851681 colorings=552000 lazy-girth=428660 last: m=126 classes=14 cclen=198 t=25073s
[01:19:54] it=851996 colorings=552200 lazy-girth=428839 last: m=135 classes=15 cclen=198 t=25078s
[01:19:57] it=852290 colorings=552400 lazy-girth=428961 last: m=135 classes=15 cclen=198 t=25081s
[01:20:02] it=852599 colorings=552600 lazy-girth=429096 last: m=126 classes=14 cclen=198 t=25086s
[01:20:05] it=852931 colorings=552800 lazy-girth=429273 last: m=135 classes=15 cclen=179 t=25089s
[01:20:09] it=853233 colorings=553000 lazy-girth=429426 last: m=135 classes=15 cclen=200 t=25093s
[01:21:42] it=853519 colorings=553200 lazy-girth=429543 last: m=126 classes=14 cclen=200 t=25186s
[01:22:12] it=853791 colorings=553400 lazy-girth=429631 last: m=126 classes=14 cclen=195 t=25215s
[01:22:17] it=854152 colorings=553600 lazy-girth=429866 last: m=135 classes=15 cclen=195 t=25221s
[01:22:22] it=854476 colorings=553800 lazy-girth=430037 last: m=126 classes=14 cclen=199 t=25226s
[01:26:10] it=854865 colorings=554000 lazy-girth=430362 last: m=135 classes=15 cclen=200 t=25454s
[01:26:24] it=855219 colorings=554200 lazy-girth=430600 last: m=135 classes=15 cclen=195 t=25468s
[01:26:34] it=855579 colorings=554400 lazy-girth=430871 last: m=135 classes=15 cclen=188 t=25478s
[01:26:43] it=855910 colorings=554600 lazy-girth=431070 last: m=135 classes=15 cclen=201 t=25487s
[01:26:52] it=856260 colorings=554800 lazy-girth=431283 last: m=126 classes=14 cclen=197 t=25496s
[01:28:21] it=856580 colorings=555000 lazy-girth=431438 last: m=126 classes=14 cclen=196 t=25585s
[01:28:24] it=856876 colorings=555200 lazy-girth=431553 last: m=126 classes=14 cclen=201 t=25588s
[01:28:28] it=857153 colorings=555400 lazy-girth=431647 last: m=126 classes=14 cclen=192 t=25592s
[01:28:44] it=857445 colorings=555600 lazy-girth=431770 last: m=135 classes=15 cclen=196 t=25608s
[01:28:51] it=857805 colorings=555800 lazy-girth=432033 last: m=135 classes=15 cclen=196 t=25615s
[01:28:58] it=858161 colorings=556000 lazy-girth=432253 last: m=135 classes=15 cclen=194 t=25622s
[01:29:03] it=858484 colorings=556200 lazy-girth=432408 last: m=126 classes=14 cclen=199 t=25627s
[01:31:20] it=858783 colorings=556400 lazy-girth=432544 last: m=135 classes=15 cclen=196 t=25764s
[01:31:25] it=859061 colorings=556600 lazy-girth=432647 last: m=135 classes=15 cclen=199 t=25769s
[01:31:31] it=859362 colorings=556800 lazy-girth=432790 last: m=126 classes=14 cclen=199 t=25775s
[01:31:38] it=859683 colorings=557000 lazy-girth=432955 last: m=126 classes=14 cclen=188 t=25782s
[01:31:42] it=859991 colorings=557200 lazy-girth=433106 last: m=126 classes=14 cclen=188 t=25786s
[01:31:50] it=860313 colorings=557400 lazy-girth=433295 last: m=126 classes=14 cclen=190 t=25794s
[01:31:56] it=860583 colorings=557600 lazy-girth=433383 last: m=126 classes=14 cclen=187 t=25799s
[01:31:59] it=860837 colorings=557800 lazy-girth=433445 last: m=135 classes=15 cclen=195 t=25803s
[01:42:24] it=861125 colorings=558000 lazy-girth=433548 last: m=126 classes=14 cclen=199 t=26428s
[01:42:30] it=861384 colorings=558200 lazy-girth=433629 last: m=126 classes=14 cclen=200 t=26434s
[01:42:42] it=861710 colorings=558400 lazy-girth=433855 last: m=144 classes=16 cclen=197 t=26446s
[01:44:20] it=862243 colorings=558600 lazy-girth=434564 last: m=135 classes=15 cclen=184 t=26544s
[01:44:27] it=862524 colorings=558800 lazy-girth=434687 last: m=135 classes=15 cclen=170 t=26551s
[01:44:42] it=862862 colorings=559000 lazy-girth=434938 last: m=126 classes=14 cclen=195 t=26566s
[01:44:51] it=863159 colorings=559200 lazy-girth=435062 last: m=135 classes=15 cclen=197 t=26575s
[01:45:06] it=863526 colorings=559400 lazy-girth=435497 last: m=126 classes=14 cclen=193 t=26590s
[01:45:13] it=863869 colorings=559600 lazy-girth=435721 last: m=126 classes=14 cclen=195 t=26596s
[01:45:19] it=864164 colorings=559800 lazy-girth=435907 last: m=135 classes=15 cclen=186 t=26602s
[01:45:29] it=864463 colorings=560000 lazy-girth=436058 last: m=126 classes=14 cclen=195 t=26613s
[01:45:41] it=864857 colorings=560200 lazy-girth=436384 last: m=135 classes=15 cclen=198 t=26625s
[01:45:47] it=865158 colorings=560400 lazy-girth=436624 last: m=135 classes=15 cclen=185 t=26631s
[01:45:50] it=865406 colorings=560600 lazy-girth=436682 last: m=126 classes=14 cclen=198 t=26633s
[01:45:54] it=865684 colorings=560800 lazy-girth=436774 last: m=135 classes=15 cclen=173 t=26638s
[01:45:58] it=865942 colorings=561000 lazy-girth=436834 last: m=126 classes=14 cclen=198 t=26642s
[01:46:19] it=866287 colorings=561200 lazy-girth=437141 last: m=135 classes=15 cclen=192 t=26663s
[01:46:26] it=866574 colorings=561400 lazy-girth=437260 last: m=135 classes=15 cclen=186 t=26670s
[01:49:58] it=866861 colorings=561600 lazy-girth=437377 last: m=135 classes=15 cclen=200 t=26882s
[01:50:08] it=867205 colorings=561800 lazy-girth=437586 last: m=135 classes=15 cclen=192 t=26892s
[01:50:17] it=867496 colorings=562000 lazy-girth=437705 last: m=135 classes=15 cclen=192 t=26901s
[01:50:25] it=867768 colorings=562200 lazy-girth=437787 last: m=126 classes=14 cclen=200 t=26908s
[01:50:30] it=868014 colorings=562400 lazy-girth=437837 last: m=135 classes=15 cclen=196 t=26914s
[01:50:38] it=868265 colorings=562600 lazy-girth=437895 last: m=126 classes=14 cclen=193 t=26922s
[01:52:28] it=868514 colorings=562800 lazy-girth=437946 last: m=135 classes=15 cclen=199 t=27031s
[01:52:36] it=868739 colorings=563000 lazy-girth=437971 last: m=135 classes=15 cclen=181 t=27040s
[01:52:45] it=869049 colorings=563200 lazy-girth=438173 last: m=135 classes=15 cclen=197 t=27049s
[01:52:52] it=869291 colorings=563400 lazy-girth=438224 last: m=135 classes=15 cclen=173 t=27056s
[01:53:02] it=869564 colorings=563600 lazy-girth=438334 last: m=126 classes=14 cclen=199 t=27066s
[01:53:59] it=869841 colorings=563800 lazy-girth=438448 last: m=126 classes=14 cclen=199 t=27123s
[02:40:46] it=870078 colorings=564000 lazy-girth=438490 last: m=126 classes=14 cclen=188 t=29930s
[02:40:55] it=870325 colorings=564200 lazy-girth=438541 last: m=126 classes=14 cclen=197 t=29939s
[02:43:28] it=870581 colorings=564400 lazy-girth=438600 last: m=126 classes=14 cclen=198 t=30092s
[02:43:40] it=870869 colorings=564600 lazy-girth=438715 last: m=135 classes=15 cclen=195 t=30104s
[02:43:48] it=871158 colorings=564800 lazy-girth=438833 last: m=126 classes=14 cclen=198 t=30111s
[02:44:03] it=871469 colorings=565000 lazy-girth=439015 last: m=135 classes=15 cclen=199 t=30126s
[02:44:12] it=871737 colorings=565200 lazy-girth=439089 last: m=135 classes=15 cclen=198 t=30136s
[02:47:14] it=872019 colorings=565400 lazy-girth=439192 last: m=135 classes=15 cclen=199 t=30318s
[02:47:29] it=872308 colorings=565600 lazy-girth=439286 last: m=135 classes=15 cclen=197 t=30333s
[02:47:48] it=872588 colorings=565800 lazy-girth=439371 last: m=126 classes=14 cclen=185 t=30352s
[02:50:35] it=872847 colorings=566000 lazy-girth=439438 last: m=135 classes=15 cclen=198 t=30519s
[02:50:45] it=873100 colorings=566200 lazy-girth=439495 last: m=126 classes=14 cclen=185 t=30529s
[02:50:53] it=873342 colorings=566400 lazy-girth=439541 last: m=135 classes=15 cclen=193 t=30537s
[02:50:59] it=873598 colorings=566600 lazy-girth=439604 last: m=135 classes=15 cclen=180 t=30542s
[02:51:55] it=873885 colorings=566800 lazy-girth=439705 last: m=135 classes=15 cclen=174 t=30599s
[02:52:06] it=874138 colorings=567000 lazy-girth=439768 last: m=135 classes=15 cclen=196 t=30610s
[02:52:23] it=874412 colorings=567200 lazy-girth=439894 last: m=135 classes=15 cclen=200 t=30627s
[02:56:22] it=874669 colorings=567400 lazy-girth=439975 last: m=135 classes=15 cclen=175 t=30866s
[02:56:38] it=874919 colorings=567600 lazy-girth=440031 last: m=126 classes=14 cclen=200 t=30882s
[02:59:22] it=875241 colorings=567800 lazy-girth=440201 last: m=126 classes=14 cclen=191 t=31046s
[02:59:32] it=875506 colorings=568000 lazy-girth=440272 last: m=135 classes=15 cclen=197 t=31056s
[02:59:46] it=875739 colorings=568200 lazy-girth=440319 last: m=135 classes=15 cclen=151 t=31070s
[03:00:01] it=876003 colorings=568400 lazy-girth=440399 last: m=126 classes=14 cclen=197 t=31085s
[03:01:04] it=876318 colorings=568600 lazy-girth=440602 last: m=126 classes=14 cclen=196 t=31148s
[03:01:14] it=876561 colorings=568800 lazy-girth=440660 last: m=126 classes=14 cclen=202 t=31158s
[03:01:22] it=876829 colorings=569000 lazy-girth=440733 last: m=126 classes=14 cclen=194 t=31166s
[03:01:30] it=877120 colorings=569200 lazy-girth=440828 last: m=135 classes=15 cclen=190 t=31174s
[03:01:39] it=877380 colorings=569400 lazy-girth=440893 last: m=135 classes=15 cclen=197 t=31183s
[03:07:04] it=877626 colorings=569600 lazy-girth=440944 last: m=126 classes=14 cclen=197 t=31508s
[03:07:23] it=877924 colorings=569800 lazy-girth=441091 last: m=126 classes=14 cclen=189 t=31527s
[03:07:32] it=878167 colorings=570000 lazy-girth=441140 last: m=135 classes=15 cclen=170 t=31536s
[03:08:24] it=878430 colorings=570200 lazy-girth=441211 last: m=135 classes=15 cclen=186 t=31588s
[03:08:35] it=878680 colorings=570400 lazy-girth=441269 last: m=126 classes=14 cclen=198 t=31599s
[03:08:47] it=878943 colorings=570600 lazy-girth=441337 last: m=126 classes=14 cclen=197 t=31611s
[03:09:00] it=879194 colorings=570800 lazy-girth=441391 last: m=135 classes=15 cclen=195 t=31624s
[03:17:58] it=879412 colorings=571000 lazy-girth=441415 last: m=135 classes=15 cclen=189 t=32162s
[03:18:02] it=879623 colorings=571200 lazy-girth=441426 last: m=135 classes=15 cclen=193 t=32166s
[03:18:12] it=879836 colorings=571400 lazy-girth=441439 last: m=126 classes=14 cclen=198 t=32176s
[03:18:26] it=880046 colorings=571600 lazy-girth=441450 last: m=135 classes=15 cclen=200 t=32190s
[03:35:16] it=880310 colorings=571800 lazy-girth=441556 last: m=135 classes=15 cclen=158 t=33199s
[03:35:24] it=880558 colorings=572000 lazy-girth=441612 last: m=135 classes=15 cclen=157 t=33208s
[03:35:35] it=880817 colorings=572200 lazy-girth=441675 last: m=135 classes=15 cclen=181 t=33219s
[03:35:43] it=881069 colorings=572400 lazy-girth=441729 last: m=126 classes=14 cclen=199 t=33227s
[03:35:55] it=881356 colorings=572600 lazy-girth=441824 last: m=135 classes=15 cclen=166 t=33239s
[03:36:03] it=881623 colorings=572800 lazy-girth=441895 last: m=126 classes=14 cclen=201 t=33247s
[03:46:40] it=881879 colorings=573000 lazy-girth=441960 last: m=135 classes=15 cclen=161 t=33884s
[03:47:06] it=882156 colorings=573200 lazy-girth=442053 last: m=135 classes=15 cclen=199 t=33910s
[03:47:18] it=882385 colorings=573400 lazy-girth=442084 last: m=135 classes=15 cclen=196 t=33922s
[03:53:36] it=882645 colorings=573600 lazy-girth=442166 last: m=135 classes=15 cclen=198 t=34300s
[03:53:53] it=882903 colorings=573800 lazy-girth=442236 last: m=126 classes=14 cclen=196 t=34317s
[03:55:13] it=883147 colorings=574000 lazy-girth=442282 last: m=135 classes=15 cclen=196 t=34397s
[03:56:16] it=883375 colorings=574200 lazy-girth=442312 last: m=135 classes=15 cclen=198 t=34460s
[03:56:37] it=883600 colorings=574400 lazy-girth=442338 last: m=135 classes=15 cclen=187 t=34481s
[03:57:40] it=883883 colorings=574600 lazy-girth=442438 last: m=135 classes=15 cclen=198 t=34544s
[03:58:01] it=884107 colorings=574800 lazy-girth=442464 last: m=126 classes=14 cclen=185 t=34565s
[04:13:52] it=884369 colorings=575000 lazy-girth=442541 last: m=126 classes=14 cclen=198 t=35516s
[04:14:12] it=884635 colorings=575200 lazy-girth=442611 last: m=126 classes=14 cclen=193 t=35536s
[04:14:32] it=884872 colorings=575400 lazy-girth=442651 last: m=126 classes=14 cclen=201 t=35556s
[04:14:55] it=885099 colorings=575600 lazy-girth=442681 last: m=135 classes=15 cclen=194 t=35579s
[04:15:13] it=885358 colorings=575800 lazy-girth=442743 last: m=135 classes=15 cclen=198 t=35597s
[04:16:19] it=885595 colorings=576000 lazy-girth=442780 last: m=126 classes=14 cclen=201 t=35663s
[04:16:33] it=885832 colorings=576200 lazy-girth=442826 last: m=135 classes=15 cclen=188 t=35677s
[04:17:51] it=886084 colorings=576400 lazy-girth=442885 last: m=126 classes=14 cclen=173 t=35755s
[04:18:10] it=886340 colorings=576600 lazy-girth=442944 last: m=126 classes=14 cclen=197 t=35774s
[04:18:28] it=886583 colorings=576800 lazy-girth=442989 last: m=135 classes=15 cclen=182 t=35792s
[04:26:08] it=886821 colorings=577000 lazy-girth=443031 last: m=135 classes=15 cclen=197 t=36252s
[04:33:27] it=887059 colorings=577200 lazy-girth=443072 last: m=126 classes=14 cclen=190 t=36691s
[04:33:58] it=887305 colorings=577400 lazy-girth=443127 last: m=135 classes=15 cclen=180 t=36722s
[04:45:06] it=887539 colorings=577600 lazy-girth=443162 last: m=126 classes=14 cclen=199 t=37390s
[04:54:43] it=887784 colorings=577800 lazy-girth=443208 last: m=126 classes=14 cclen=186 t=37967s
[04:55:04] it=888144 colorings=578000 lazy-girth=443452 last: m=126 classes=14 cclen=183 t=37988s
[04:55:12] it=888445 colorings=578200 lazy-girth=443615 last: m=126 classes=14 cclen=192 t=37995s
[04:56:55] it=888762 colorings=578400 lazy-girth=443791 last: m=135 classes=15 cclen=183 t=38099s
[04:57:02] it=889069 colorings=578600 lazy-girth=443943 last: m=144 classes=16 cclen=156 t=38106s
[04:57:08] it=889376 colorings=578800 lazy-girth=444100 last: m=135 classes=15 cclen=194 t=38112s
[04:57:12] it=889664 colorings=579000 lazy-girth=444204 last: m=126 classes=14 cclen=198 t=38116s
[04:57:17] it=889965 colorings=579200 lazy-girth=444327 last: m=135 classes=15 cclen=198 t=38121s
[04:57:21] it=890209 colorings=579400 lazy-girth=444383 last: m=135 classes=15 cclen=191 t=38125s
[04:57:25] it=890469 colorings=579600 lazy-girth=444464 last: m=135 classes=15 cclen=194 t=38129s
[04:59:06] it=890727 colorings=579800 lazy-girth=444539 last: m=135 classes=15 cclen=197 t=38230s
[04:59:14] it=890969 colorings=580000 lazy-girth=444591 last: m=135 classes=15 cclen=194 t=38238s
[04:59:21] it=891209 colorings=580200 lazy-girth=444648 last: m=135 classes=15 cclen=197 t=38245s
[04:59:31] it=891457 colorings=580400 lazy-girth=444710 last: m=126 classes=14 cclen=194 t=38255s
[04:59:39] it=891695 colorings=580600 lazy-girth=444750 last: m=135 classes=15 cclen=193 t=38263s
[04:59:50] it=891928 colorings=580800 lazy-girth=444787 last: m=135 classes=15 cclen=195 t=38274s
[05:00:08] it=892319 colorings=581000 lazy-girth=445327 last: m=135 classes=15 cclen=199 t=38292s
[05:00:16] it=892591 colorings=581200 lazy-girth=445444 last: m=126 classes=14 cclen=198 t=38300s
[05:00:25] it=892860 colorings=581400 lazy-girth=445525 last: m=144 classes=16 cclen=180 t=38309s
[05:00:31] it=893108 colorings=581600 lazy-girth=445579 last: m=126 classes=14 cclen=197 t=38315s
[05:01:31] it=893338 colorings=581800 lazy-girth=445612 last: m=135 classes=15 cclen=199 t=38375s
[05:01:35] it=893591 colorings=582000 lazy-girth=445675 last: m=135 classes=15 cclen=189 t=38379s
[05:01:43] it=893835 colorings=582200 lazy-girth=445725 last: m=126 classes=14 cclen=189 t=38387s
[05:01:51] it=894094 colorings=582400 lazy-girth=445802 last: m=135 classes=15 cclen=192 t=38395s
[05:01:58] it=894360 colorings=582600 lazy-girth=445877 last: m=126 classes=14 cclen=197 t=38402s
[05:02:05] it=894605 colorings=582800 lazy-girth=445924 last: m=135 classes=15 cclen=196 t=38408s
[05:13:39] it=894864 colorings=583000 lazy-girth=445992 last: m=135 classes=15 cclen=188 t=39103s
[05:13:46] it=895093 colorings=583200 lazy-girth=446028 last: m=135 classes=15 cclen=181 t=39110s
[05:13:53] it=895342 colorings=583400 lazy-girth=446082 last: m=135 classes=15 cclen=182 t=39117s
[05:14:03] it=895586 colorings=583600 lazy-girth=446127 last: m=135 classes=15 cclen=201 t=39127s
[05:14:21] it=895932 colorings=583800 lazy-girth=446433 last: m=126 classes=14 cclen=196 t=39145s
[05:16:06] it=896252 colorings=584000 lazy-girth=446622 last: m=126 classes=14 cclen=178 t=39250s
[05:16:17] it=896579 colorings=584200 lazy-girth=446847 last: m=126 classes=14 cclen=199 t=39261s
[05:16:32] it=896869 colorings=584400 lazy-girth=446977 last: m=135 classes=15 cclen=200 t=39276s
[05:16:40] it=897152 colorings=584600 lazy-girth=447105 last: m=135 classes=15 cclen=190 t=39284s
[05:20:35] it=897443 colorings=584800 lazy-girth=447237 last: m=135 classes=15 cclen=187 t=39519s
[05:20:52] it=897811 colorings=585000 lazy-girth=447486 last: m=135 classes=15 cclen=195 t=39536s
[05:21:04] it=898138 colorings=585200 lazy-girth=447694 last: m=144 classes=16 cclen=157 t=39548s
[05:21:26] it=898506 colorings=585400 lazy-girth=447970 last: m=135 classes=15 cclen=196 t=39570s
[05:21:38] it=898854 colorings=585600 lazy-girth=448171 last: m=135 classes=15 cclen=198 t=39582s
[05:21:45] it=899190 colorings=585800 lazy-girth=448345 last: m=135 classes=15 cclen=196 t=39589s
[05:22:43] it=899504 colorings=586000 lazy-girth=448515 last: m=144 classes=16 cclen=156 t=39646s
[05:22:54] it=899851 colorings=586200 lazy-girth=448730 last: m=135 classes=15 cclen=194 t=39658s
[05:23:11] it=900220 colorings=586400 lazy-girth=448945 last: m=126 classes=14 cclen=196 t=39675s
[05:25:06] it=900537 colorings=586600 lazy-girth=449103 last: m=135 classes=15 cclen=193 t=39790s
[05:25:19] it=900806 colorings=586800 lazy-girth=449209 last: m=135 classes=15 cclen=196 t=39803s
[05:25:30] it=901085 colorings=587000 lazy-girth=449315 last: m=135 classes=15 cclen=131 t=39814s
[05:28:01] it=901358 colorings=587200 lazy-girth=449401 last: m=135 classes=15 cclen=197 t=39965s
[05:28:20] it=901643 colorings=587400 lazy-girth=449506 last: m=135 classes=15 cclen=194 t=39984s
[05:28:36] it=901944 colorings=587600 lazy-girth=449637 last: m=135 classes=15 cclen=195 t=40000s
[05:28:58] it=902380 colorings=587800 lazy-girth=449997 last: m=135 classes=15 cclen=197 t=40022s
[05:29:27] it=902756 colorings=588000 lazy-girth=450257 last: m=126 classes=14 cclen=179 t=40051s
[05:29:59] it=903079 colorings=588200 lazy-girth=450455 last: m=126 classes=14 cclen=195 t=40083s
[05:31:36] it=903412 colorings=588400 lazy-girth=450617 last: m=135 classes=15 cclen=202 t=40180s
[05:31:54] it=903699 colorings=588600 lazy-girth=450725 last: m=126 classes=14 cclen=183 t=40198s
[05:33:50] it=903947 colorings=588800 lazy-girth=450784 last: m=135 classes=15 cclen=194 t=40314s
[05:34:02] it=904219 colorings=589000 lazy-girth=450881 last: m=135 classes=15 cclen=112 t=40326s
[05:34:13] it=904564 colorings=589200 lazy-girth=451108 last: m=135 classes=15 cclen=191 t=40337s
[05:38:20] it=904893 colorings=589400 lazy-girth=451301 last: m=135 classes=15 cclen=167 t=40583s
[05:38:33] it=905231 colorings=589600 lazy-girth=451480 last: m=135 classes=15 cclen=195 t=40597s
[05:38:49] it=905599 colorings=589800 lazy-girth=451708 last: m=126 classes=14 cclen=183 t=40613s
[05:41:31] it=905997 colorings=590000 lazy-girth=451946 last: m=135 classes=15 cclen=198 t=40775s
[05:42:01] it=906309 colorings=590200 lazy-girth=452090 last: m=135 classes=15 cclen=200 t=40805s
[05:43:09] it=906605 colorings=590400 lazy-girth=452210 last: m=135 classes=15 cclen=196 t=40873s
[05:44:34] it=906892 colorings=590600 lazy-girth=452334 last: m=135 classes=15 cclen=197 t=40958s
[05:44:49] it=907136 colorings=590800 lazy-girth=452390 last: m=135 classes=15 cclen=191 t=40973s
[05:44:57] it=907374 colorings=591000 lazy-girth=452432 last: m=135 classes=15 cclen=196 t=40981s
[05:45:07] it=907601 colorings=591200 lazy-girth=452462 last: m=126 classes=14 cclen=187 t=40991s
[05:49:01] it=907869 colorings=591400 lazy-girth=452533 last: m=135 classes=15 cclen=195 t=41225s
[05:49:26] it=908159 colorings=591600 lazy-girth=452744 last: m=135 classes=15 cclen=174 t=41250s
[05:49:35] it=908471 colorings=591800 lazy-girth=452909 last: m=126 classes=14 cclen=188 t=41258s
[05:51:54] it=908781 colorings=592000 lazy-girth=453054 last: m=135 classes=15 cclen=197 t=41398s
[05:52:18] it=909093 colorings=592200 lazy-girth=453226 last: m=126 classes=14 cclen=192 t=41422s
[05:53:59] it=909362 colorings=592400 lazy-girth=453314 last: m=135 classes=15 cclen=197 t=41523s
[05:54:14] it=909623 colorings=592600 lazy-girth=453386 last: m=135 classes=15 cclen=190 t=41538s
[05:54:31] it=909866 colorings=592800 lazy-girth=453434 last: m=126 classes=14 cclen=197 t=41555s
[05:56:24] it=910136 colorings=593000 lazy-girth=453522 last: m=135 classes=15 cclen=198 t=41668s
[05:56:38] it=910433 colorings=593200 lazy-girth=453642 last: m=126 classes=14 cclen=183 t=41682s
[05:56:48] it=910687 colorings=593400 lazy-girth=453713 last: m=135 classes=15 cclen=194 t=41691s
[06:02:12] it=910962 colorings=593600 lazy-girth=453797 last: m=135 classes=15 cclen=196 t=42016s
[06:02:28] it=911227 colorings=593800 lazy-girth=453891 last: m=135 classes=15 cclen=196 t=42031s
[06:04:27] it=911485 colorings=594000 lazy-girth=453967 last: m=126 classes=14 cclen=199 t=42151s
[06:04:47] it=911743 colorings=594200 lazy-girth=454046 last: m=126 classes=14 cclen=185 t=42171s
[06:05:03] it=911984 colorings=594400 lazy-girth=454097 last: m=135 classes=15 cclen=196 t=42187s
[06:11:59] it=912230 colorings=594600 lazy-girth=454164 last: m=126 classes=14 cclen=170 t=42603s
[06:12:16] it=912499 colorings=594800 lazy-girth=454242 last: m=126 classes=14 cclen=192 t=42620s
[06:12:36] it=912779 colorings=595000 lazy-girth=454325 last: m=135 classes=15 cclen=196 t=42640s
[06:12:57] it=913061 colorings=595200 lazy-girth=454433 last: m=135 classes=15 cclen=189 t=42661s
[06:13:16] it=913320 colorings=595400 lazy-girth=454517 last: m=135 classes=15 cclen=202 t=42680s
[06:13:42] it=913585 colorings=595600 lazy-girth=454596 last: m=135 classes=15 cclen=186 t=42706s
[06:14:02] it=913824 colorings=595800 lazy-girth=454641 last: m=135 classes=15 cclen=196 t=42726s
[06:14:23] it=914056 colorings=596000 lazy-girth=454677 last: m=135 classes=15 cclen=199 t=42747s
[06:14:37] it=914281 colorings=596200 lazy-girth=454704 last: m=135 classes=15 cclen=192 t=42761s
[06:14:50] it=914518 colorings=596400 lazy-girth=454744 last: m=126 classes=14 cclen=201 t=42774s
[06:15:11] it=914808 colorings=596600 lazy-girth=454854 last: m=135 classes=15 cclen=171 t=42795s
[06:15:28] it=915081 colorings=596800 lazy-girth=454933 last: m=126 classes=14 cclen=194 t=42812s
[06:15:45] it=915320 colorings=597000 lazy-girth=454981 last: m=135 classes=15 cclen=197 t=42829s
[06:15:59] it=915546 colorings=597200 lazy-girth=455008 last: m=126 classes=14 cclen=201 t=42843s
[06:16:12] it=915789 colorings=597400 lazy-girth=455058 last: m=135 classes=15 cclen=198 t=42856s
[06:16:31] it=916036 colorings=597600 lazy-girth=455120 last: m=135 classes=15 cclen=188 t=42875s
[06:26:41] it=916266 colorings=597800 lazy-girth=455155 last: m=126 classes=14 cclen=189 t=43484s
[06:27:08] it=916496 colorings=598000 lazy-girth=455191 last: m=135 classes=15 cclen=194 t=43512s
[06:27:32] it=916751 colorings=598200 lazy-girth=455253 last: m=135 classes=15 cclen=185 t=43536s
[06:27:55] it=916969 colorings=598400 lazy-girth=455271 last: m=126 classes=14 cclen=200 t=43559s
[06:28:32] it=917218 colorings=598600 lazy-girth=455334 last: m=135 classes=15 cclen=170 t=43596s
[06:28:56] it=917444 colorings=598800 lazy-girth=455363 last: m=126 classes=14 cclen=203 t=43620s
[06:29:17] it=917688 colorings=599000 lazy-girth=455413 last: m=135 classes=15 cclen=196 t=43641s
[06:29:57] it=917918 colorings=599200 lazy-girth=455449 last: m=135 classes=15 cclen=189 t=43681s
[06:30:38] it=918166 colorings=599400 lazy-girth=455501 last: m=135 classes=15 cclen=197 t=43722s
[06:31:03] it=918386 colorings=599600 lazy-girth=455527 last: m=135 classes=15 cclen=198 t=43747s
[06:31:36] it=918626 colorings=599800 lazy-girth=455572 last: m=135 classes=15 cclen=191 t=43780s
[06:31:52] it=918853 colorings=600000 lazy-girth=455601 last: m=135 classes=15 cclen=198 t=43796s
[06:32:28] it=919078 colorings=600200 lazy-girth=455635 last: m=126 classes=14 cclen=200 t=43832s
[06:32:49] it=919305 colorings=600400 lazy-girth=455664 last: m=126 classes=14 cclen=200 t=43852s
[06:35:57] it=919541 colorings=600600 lazy-girth=455705 last: m=135 classes=15 cclen=198 t=44041s
[06:36:21] it=919780 colorings=600800 lazy-girth=455748 last: m=135 classes=15 cclen=187 t=44065s
[06:36:41] it=920020 colorings=601000 lazy-girth=455792 last: m=126 classes=14 cclen=195 t=44085s
[06:37:12] it=920270 colorings=601200 lazy-girth=455846 last: m=126 classes=14 cclen=194 t=44116s
[06:37:48] it=920530 colorings=601400 lazy-girth=455912 last: m=126 classes=14 cclen=202 t=44152s
[06:41:25] it=920751 colorings=601600 lazy-girth=455937 last: m=135 classes=15 cclen=194 t=44368s
[06:46:10] it=920972 colorings=601800 lazy-girth=455963 last: m=126 classes=14 cclen=202 t=44654s
[06:46:36] it=921195 colorings=602000 lazy-girth=455987 last: m=135 classes=15 cclen=190 t=44680s
[06:52:51] it=921424 colorings=602200 lazy-girth=456018 last: m=135 classes=15 cclen=187 t=45055s
[06:55:51] it=921665 colorings=602400 lazy-girth=456061 last: m=135 classes=15 cclen=197 t=45235s
[06:57:25] it=921878 colorings=602600 lazy-girth=456074 last: m=126 classes=14 cclen=187 t=45329s
[06:59:06] it=922127 colorings=602800 lazy-girth=456124 last: m=126 classes=14 cclen=198 t=45430s
[07:14:10] it=922476 colorings=603000 lazy-girth=456362 last: m=126 classes=14 cclen=198 t=46334s
[07:15:09] it=922821 colorings=603200 lazy-girth=456570 last: m=135 classes=15 cclen=167 t=46393s
[07:15:27] it=923119 colorings=603400 lazy-girth=456705 last: m=135 classes=15 cclen=198 t=46410s
[07:15:37] it=923355 colorings=603600 lazy-girth=456745 last: m=135 classes=15 cclen=198 t=46421s
[07:17:06] it=923607 colorings=603800 lazy-girth=456806 last: m=135 classes=15 cclen=197 t=46510s
[07:17:32] it=923854 colorings=604000 lazy-girth=456857 last: m=126 classes=14 cclen=184 t=46536s
[07:17:59] it=924108 colorings=604200 lazy-girth=456919 last: m=126 classes=14 cclen=196 t=46563s
[07:18:06] it=924335 colorings=604400 lazy-girth=456948 last: m=135 classes=15 cclen=197 t=46569s
[07:18:12] it=924606 colorings=604600 lazy-girth=457032 last: m=135 classes=15 cclen=178 t=46575s
[07:18:15] it=924883 colorings=604800 lazy-girth=457128 last: m=126 classes=14 cclen=195 t=46579s
[07:18:18] it=925141 colorings=605000 lazy-girth=457199 last: m=135 classes=15 cclen=181 t=46582s
[07:18:23] it=925375 colorings=605200 lazy-girth=457237 last: m=135 classes=15 cclen=201 t=46587s
[07:18:28] it=925639 colorings=605400 lazy-girth=457313 last: m=126 classes=14 cclen=197 t=46592s
[07:18:36] it=925930 colorings=605600 lazy-girth=457427 last: m=135 classes=15 cclen=197 t=46600s
[07:18:45] it=926226 colorings=605800 lazy-girth=457547 last: m=135 classes=15 cclen=172 t=46609s
[07:18:51] it=926477 colorings=606000 lazy-girth=457611 last: m=126 classes=14 cclen=193 t=46615s
[07:18:55] it=926746 colorings=606200 lazy-girth=457699 last: m=126 classes=14 cclen=190 t=46619s
[07:19:02] it=926998 colorings=606400 lazy-girth=457763 last: m=135 classes=15 cclen=199 t=46625s
[07:19:06] it=927246 colorings=606600 lazy-girth=457818 last: m=126 classes=14 cclen=200 t=46630s
[07:19:11] it=927483 colorings=606800 lazy-girth=457856 last: m=126 classes=14 cclen=192 t=46635s
[07:19:19] it=927739 colorings=607000 lazy-girth=457917 last: m=126 classes=14 cclen=200 t=46643s
[07:19:30] it=928003 colorings=607200 lazy-girth=457992 last: m=126 classes=14 cclen=195 t=46654s
[07:19:41] it=928287 colorings=607400 lazy-girth=458087 last: m=135 classes=15 cclen=195 t=46665s
[07:19:50] it=928535 colorings=607600 lazy-girth=458141 last: m=135 classes=15 cclen=197 t=46674s
[10:18:53] slice r=7 H=Z3xZ3 |H|=9 n=63 classes=217 girth>=6 mindeg>=3
[10:18:54] eager C3/C4 clauses: 195020
[10:20:11] RESUME: 2668886 learned clauses reloaded from logs/slice_Z3xZ3_r7_g6.ckpt
[10:20:33] it=847 colorings=200 lazy-girth=2397 last: m=135 classes=15 cclen=179 t=100s
[10:20:40] it=1406 colorings=400 lazy-girth=3467 last: m=135 classes=15 cclen=184 t=107s
[10:21:37] it=2266 colorings=600 lazy-girth=5459 last: m=126 classes=14 cclen=199 t=164s
[10:21:50] it=2907 colorings=800 lazy-girth=6510 last: m=126 classes=14 cclen=188 t=176s
[10:21:53] it=3273 colorings=1000 lazy-girth=6740 last: m=126 classes=14 cclen=189 t=179s
[10:22:00] it=3633 colorings=1200 lazy-girth=6998 last: m=135 classes=15 cclen=190 t=187s
[10:22:14] it=4026 colorings=1400 lazy-girth=7375 last: m=144 classes=16 cclen=178 t=201s
[10:22:52] it=4535 colorings=1600 lazy-girth=8181 last: m=135 classes=15 cclen=191 t=239s
[10:22:58] it=5162 colorings=1800 lazy-girth=9168 last: m=135 classes=15 cclen=197 t=245s
[10:23:01] it=5547 colorings=2000 lazy-girth=9476 last: m=126 classes=14 cclen=177 t=248s
[10:23:07] it=6120 colorings=2200 lazy-girth=10282 last: m=126 classes=14 cclen=194 t=253s
[10:23:09] it=6583 colorings=2400 lazy-girth=10805 last: m=135 classes=15 cclen=170 t=256s
[10:23:18] it=7120 colorings=2600 lazy-girth=11356 last: m=135 classes=15 cclen=196 t=265s
[10:23:22] it=7563 colorings=2800 lazy-girth=11867 last: m=135 classes=15 cclen=195 t=269s
[10:23:29] it=8138 colorings=3000 lazy-girth=12597 last: m=126 classes=14 cclen=194 t=276s
[10:23:33] it=8610 colorings=3200 lazy-girth=13134 last: m=126 classes=14 cclen=181 t=280s
[10:23:37] it=8990 colorings=3400 lazy-girth=13449 last: m=135 classes=15 cclen=192 t=284s
[10:23:42] it=9502 colorings=3600 lazy-girth=13987 last: m=135 classes=15 cclen=180 t=289s
[10:23:50] it=9943 colorings=3800 lazy-girth=14415 last: m=135 classes=15 cclen=194 t=297s
[10:24:32] it=10556 colorings=4000 lazy-girth=15274 last: m=135 classes=15 cclen=196 t=339s
[10:24:40] it=11025 colorings=4200 lazy-girth=15855 last: m=135 classes=15 cclen=198 t=347s
[10:24:48] it=11513 colorings=4400 lazy-girth=16425 last: m=126 classes=14 cclen=195 t=355s
[10:24:57] it=11911 colorings=4600 lazy-girth=16786 last: m=135 classes=15 cclen=195 t=364s
[10:25:12] it=12334 colorings=4800 lazy-girth=17246 last: m=126 classes=14 cclen=197 t=379s
[10:25:16] it=12724 colorings=5000 lazy-girth=17579 last: m=126 classes=14 cclen=192 t=382s
[10:25:25] it=13108 colorings=5200 lazy-girth=17860 last: m=135 classes=15 cclen=191 t=391s
[10:25:29] it=13486 colorings=5400 lazy-girth=18182 last: m=135 classes=15 cclen=196 t=395s
[10:25:34] it=13854 colorings=5600 lazy-girth=18461 last: m=135 classes=15 cclen=195 t=401s
[10:25:46] it=14218 colorings=5800 lazy-girth=18751 last: m=135 classes=15 cclen=194 t=413s
[10:25:52] it=14583 colorings=6000 lazy-girth=18998 last: m=135 classes=15 cclen=173 t=419s
[10:26:00] it=15054 colorings=6200 lazy-girth=19419 last: m=135 classes=15 cclen=188 t=427s
[10:26:41] it=15482 colorings=6400 lazy-girth=19817 last: m=126 classes=14 cclen=194 t=468s
[10:26:55] it=16000 colorings=6600 lazy-girth=20372 last: m=126 classes=14 cclen=190 t=482s
[10:27:04] it=16374 colorings=6800 lazy-girth=20648 last: m=135 classes=15 cclen=194 t=491s
[10:27:10] it=16694 colorings=7000 lazy-girth=20867 last: m=135 classes=15 cclen=199 t=496s
[10:27:16] it=17163 colorings=7200 lazy-girth=21295 last: m=135 classes=15 cclen=196 t=503s
[10:27:24] it=17651 colorings=7400 lazy-girth=21805 last: m=135 classes=15 cclen=189 t=511s
[10:27:36] it=18034 colorings=7600 lazy-girth=22104 last: m=135 classes=15 cclen=194 t=523s
[10:27:49] it=18484 colorings=7800 lazy-girth=22523 last: m=135 classes=15 cclen=191 t=535s
[10:28:50] it=19049 colorings=8000 lazy-girth=23158 last: m=135 classes=15 cclen=184 t=597s
[10:29:20] it=19680 colorings=8200 lazy-girth=24046 last: m=135 classes=15 cclen=178 t=627s
[10:29:26] it=20108 colorings=8400 lazy-girth=24428 last: m=135 classes=15 cclen=161 t=633s
[10:29:30] it=20452 colorings=8600 lazy-girth=24654 last: m=135 classes=15 cclen=180 t=637s
[10:29:33] it=20783 colorings=8800 lazy-girth=24850 last: m=135 classes=15 cclen=169 t=640s
[10:29:38] it=21144 colorings=9000 lazy-girth=25102 last: m=135 classes=15 cclen=195 t=645s
[10:29:45] it=21543 colorings=9200 lazy-girth=25452 last: m=126 classes=14 cclen=196 t=651s
[10:29:49] it=21926 colorings=9400 lazy-girth=25720 last: m=135 classes=15 cclen=200 t=656s
[10:29:57] it=22374 colorings=9600 lazy-girth=26113 last: m=135 classes=15 cclen=191 t=664s
[10:30:02] it=22688 colorings=9800 lazy-girth=26269 last: m=135 classes=15 cclen=196 t=668s
[10:30:06] it=23016 colorings=10000 lazy-girth=26457 last: m=135 classes=15 cclen=197 t=673s
[10:30:11] it=23369 colorings=10200 lazy-girth=26679 last: m=135 classes=15 cclen=195 t=677s
[10:30:14] it=23652 colorings=10400 lazy-girth=26785 last: m=135 classes=15 cclen=180 t=681s
[10:30:21] it=23976 colorings=10600 lazy-girth=26949 last: m=135 classes=15 cclen=191 t=688s
[10:30:28] it=24293 colorings=10800 lazy-girth=27112 last: m=126 classes=14 cclen=198 t=694s
[10:30:31] it=24562 colorings=11000 lazy-girth=27203 last: m=135 classes=15 cclen=181 t=698s
[10:31:13] it=24838 colorings=11200 lazy-girth=27305 last: m=135 classes=15 cclen=196 t=740s
[10:31:19] it=25205 colorings=11400 lazy-girth=27595 last: m=135 classes=15 cclen=183 t=746s
[10:31:23] it=25511 colorings=11600 lazy-girth=27755 last: m=135 classes=15 cclen=174 t=749s
[10:31:28] it=25838 colorings=11800 lazy-girth=27937 last: m=135 classes=15 cclen=198 t=755s
[10:31:33] it=26221 colorings=12000 lazy-girth=28167 last: m=135 classes=15 cclen=195 t=760s
[10:31:37] it=26538 colorings=12200 lazy-girth=28318 last: m=135 classes=15 cclen=150 t=764s
[10:31:42] it=26861 colorings=12400 lazy-girth=28487 last: m=135 classes=15 cclen=70 t=768s
[10:31:46] it=27124 colorings=12600 lazy-girth=28569 last: m=135 classes=15 cclen=199 t=773s
[10:31:51] it=27464 colorings=12800 lazy-girth=28798 last: m=135 classes=15 cclen=198 t=778s
[10:31:56] it=27776 colorings=13000 lazy-girth=28956 last: m=135 classes=15 cclen=189 t=783s
[10:31:59] it=28051 colorings=13200 lazy-girth=29057 last: m=135 classes=15 cclen=194 t=786s
[10:32:02] it=28327 colorings=13400 lazy-girth=29160 last: m=135 classes=15 cclen=186 t=789s
[10:32:05] it=28578 colorings=13600 lazy-girth=29220 last: m=135 classes=15 cclen=185 t=791s
[10:32:09] it=28840 colorings=13800 lazy-girth=29312 last: m=135 classes=15 cclen=186 t=796s
[10:32:14] it=29100 colorings=14000 lazy-girth=29393 last: m=135 classes=15 cclen=178 t=801s
[10:32:21] it=29366 colorings=14200 lazy-girth=29490 last: m=135 classes=15 cclen=186 t=808s
[10:32:28] it=29724 colorings=14400 lazy-girth=29757 last: m=135 classes=15 cclen=180 t=815s
[10:32:31] it=30057 colorings=14600 lazy-girth=29959 last: m=135 classes=15 cclen=191 t=818s
[10:32:37] it=30383 colorings=14800 lazy-girth=30142 last: m=135 classes=15 cclen=198 t=823s
[10:32:41] it=30660 colorings=15000 lazy-girth=30253 last: m=135 classes=15 cclen=200 t=828s
[10:32:45] it=30967 colorings=15200 lazy-girth=30410 last: m=135 classes=15 cclen=196 t=831s
[10:32:48] it=31286 colorings=15400 lazy-girth=30547 last: m=135 classes=15 cclen=185 t=834s
[10:32:50] it=31547 colorings=15600 lazy-girth=30618 last: m=135 classes=15 cclen=178 t=836s
[10:32:53] it=31879 colorings=15800 lazy-girth=30811 last: m=135 classes=15 cclen=191 t=840s
[10:32:57] it=32213 colorings=16000 lazy-girth=31004 last: m=135 classes=15 cclen=197 t=844s
[10:33:04] it=32615 colorings=16200 lazy-girth=31285 last: m=135 classes=15 cclen=190 t=851s
[10:33:09] it=33047 colorings=16400 lazy-girth=31589 last: m=135 classes=15 cclen=193 t=856s
[10:33:14] it=33321 colorings=16600 lazy-girth=31685 last: m=135 classes=15 cclen=199 t=861s
[10:33:22] it=33703 colorings=16800 lazy-girth=31920 last: m=135 classes=15 cclen=197 t=869s
[10:33:26] it=34067 colorings=17000 lazy-girth=32139 last: m=135 classes=15 cclen=200 t=873s
[10:33:32] it=34453 colorings=17200 lazy-girth=32393 last: m=135 classes=15 cclen=199 t=879s
[10:33:38] it=34812 colorings=17400 lazy-girth=32623 last: m=135 classes=15 cclen=195 t=885s
[10:34:34] it=35215 colorings=17600 lazy-girth=32927 last: m=135 classes=15 cclen=183 t=941s
[10:34:48] it=35681 colorings=17800 lazy-girth=33316 last: m=135 classes=15 cclen=190 t=954s
[10:35:02] it=36142 colorings=18000 lazy-girth=33720 last: m=135 classes=15 cclen=181 t=969s
[10:35:10] it=36464 colorings=18200 lazy-girth=33918 last: m=135 classes=15 cclen=175 t=976s
[10:35:21] it=36907 colorings=18400 lazy-girth=34272 last: m=135 classes=15 cclen=198 t=988s
[10:35:28] it=37249 colorings=18600 lazy-girth=34478 last: m=135 classes=15 cclen=194 t=995s
[10:35:41] it=37642 colorings=18800 lazy-girth=34751 last: m=135 classes=15 cclen=190 t=1008s
[10:36:00] it=38061 colorings=19000 lazy-girth=35124 last: m=135 classes=15 cclen=196 t=1026s
[10:36:14] it=38536 colorings=19200 lazy-girth=35617 last: m=135 classes=15 cclen=189 t=1040s
[10:36:26] it=38877 colorings=19400 lazy-girth=35818 last: m=135 classes=15 cclen=195 t=1053s
[10:36:44] it=39282 colorings=19600 lazy-girth=36175 last: m=135 classes=15 cclen=196 t=1071s
[10:36:57] it=39631 colorings=19800 lazy-girth=36409 last: m=135 classes=15 cclen=194 t=1083s
[10:37:08] it=39971 colorings=20000 lazy-girth=36629 last: m=135 classes=15 cclen=196 t=1095s
[10:38:05] it=40423 colorings=20200 lazy-girth=37012 last: m=135 classes=15 cclen=171 t=1151s
[10:38:12] it=40779 colorings=20400 lazy-girth=37256 last: m=135 classes=15 cclen=181 t=1159s
[10:38:20] it=41235 colorings=20600 lazy-girth=37664 last: m=135 classes=15 cclen=197 t=1167s
[10:38:29] it=41623 colorings=20800 lazy-girth=37940 last: m=135 classes=15 cclen=185 t=1176s
[10:38:37] it=42032 colorings=21000 lazy-girth=38256 last: m=135 classes=15 cclen=190 t=1183s
[10:38:51] it=42428 colorings=21200 lazy-girth=38570 last: m=135 classes=15 cclen=197 t=1197s
[10:39:01] it=42811 colorings=21400 lazy-girth=38850 last: m=135 classes=15 cclen=176 t=1208s
[10:39:08] it=43182 colorings=21600 lazy-girth=39069 last: m=135 classes=15 cclen=180 t=1214s
[10:39:21] it=43613 colorings=21800 lazy-girth=39420 last: m=135 classes=15 cclen=178 t=1228s
[10:39:40] it=44035 colorings=22000 lazy-girth=39749 last: m=135 classes=15 cclen=196 t=1247s
[10:39:53] it=44382 colorings=22200 lazy-girth=39967 last: m=135 classes=15 cclen=184 t=1260s
[10:41:04] it=44759 colorings=22400 lazy-girth=40198 last: m=135 classes=15 cclen=197 t=1331s
[10:41:27] it=45142 colorings=22600 lazy-girth=40474 last: m=135 classes=15 cclen=196 t=1353s
[10:42:04] it=45567 colorings=22800 lazy-girth=40819 last: m=135 classes=15 cclen=195 t=1391s
[10:42:07] it=45831 colorings=23000 lazy-girth=40906 last: m=135 classes=15 cclen=185 t=1394s
[10:42:10] it=46084 colorings=23200 lazy-girth=40980 last: m=135 classes=15 cclen=172 t=1397s
[10:42:13] it=46333 colorings=23400 lazy-girth=41044 last: m=135 classes=15 cclen=197 t=1400s
[10:42:16] it=46633 colorings=23600 lazy-girth=41167 last: m=135 classes=15 cclen=198 t=1403s
[10:42:20] it=46956 colorings=23800 lazy-girth=41307 last: m=135 classes=15 cclen=190 t=1407s
[10:42:26] it=47209 colorings=24000 lazy-girth=41374 last: m=135 classes=15 cclen=188 t=1412s
[10:42:29] it=47449 colorings=24200 lazy-girth=41432 last: m=135 classes=15 cclen=184 t=1416s
[10:42:33] it=47671 colorings=24400 lazy-girth=41459 last: m=135 classes=15 cclen=181 t=1420s
[10:42:36] it=47905 colorings=24600 lazy-girth=41501 last: m=135 classes=15 cclen=171 t=1423s
[10:42:39] it=48158 colorings=24800 lazy-girth=41561 last: m=135 classes=15 cclen=199 t=1425s
[10:42:42] it=48388 colorings=25000 lazy-girth=41596 last: m=135 classes=15 cclen=183 t=1429s
[10:42:49] it=48626 colorings=25200 lazy-girth=41655 last: m=135 classes=15 cclen=171 t=1436s
[10:43:04] it=49038 colorings=25400 lazy-girth=41989 last: m=135 classes=15 cclen=198 t=1451s
[10:43:13] it=49300 colorings=25600 lazy-girth=42083 last: m=135 classes=15 cclen=192 t=1459s
[10:43:45] it=49698 colorings=25800 lazy-girth=42425 last: m=135 classes=15 cclen=189 t=1491s
[10:44:40] it=49991 colorings=26000 lazy-girth=42549 last: m=135 classes=15 cclen=199 t=1546s
[10:44:49] it=50274 colorings=26200 lazy-girth=42671 last: m=135 classes=15 cclen=193 t=1555s
[10:44:57] it=50533 colorings=26400 lazy-girth=42753 last: m=135 classes=15 cclen=191 t=1564s
[10:45:08] it=50893 colorings=26600 lazy-girth=42978 last: m=135 classes=15 cclen=196 t=1575s
[10:45:14] it=51161 colorings=26800 lazy-girth=43071 last: m=135 classes=15 cclen=183 t=1581s
[10:45:21] it=51411 colorings=27000 lazy-girth=43131 last: m=135 classes=15 cclen=191 t=1588s
[10:45:27] it=51672 colorings=27200 lazy-girth=43220 last: m=135 classes=15 cclen=193 t=1594s
[10:45:37] it=51966 colorings=27400 lazy-girth=43368 last: m=135 classes=15 cclen=199 t=1603s
[10:45:48] it=52265 colorings=27600 lazy-girth=43534 last: m=135 classes=15 cclen=194 t=1614s
[10:45:59] it=52563 colorings=27800 lazy-girth=43685 last: m=135 classes=15 cclen=194 t=1626s
[10:46:09] it=52860 colorings=28000 lazy-girth=43824 last: m=135 classes=15 cclen=196 t=1636s
[10:46:26] it=53167 colorings=28200 lazy-girth=43988 last: m=135 classes=15 cclen=192 t=1653s
[10:46:37] it=53447 colorings=28400 lazy-girth=44111 last: m=135 classes=15 cclen=196 t=1663s
[10:49:58] it=53756 colorings=28600 lazy-girth=44257 last: m=135 classes=15 cclen=194 t=1865s
[10:50:27] it=54050 colorings=28800 lazy-girth=44388 last: m=135 classes=15 cclen=198 t=1894s
[10:51:15] it=54351 colorings=29000 lazy-girth=44530 last: m=135 classes=15 cclen=181 t=1942s
[10:51:41] it=54607 colorings=29200 lazy-girth=44609 last: m=135 classes=15 cclen=198 t=1968s
[10:56:11] it=55009 colorings=29400 lazy-girth=44930 last: m=135 classes=15 cclen=185 t=2238s
[10:56:34] it=55369 colorings=29600 lazy-girth=45165 last: m=135 classes=15 cclen=188 t=2261s
[10:56:47] it=55680 colorings=29800 lazy-girth=45305 last: m=135 classes=15 cclen=195 t=2274s
[10:56:54] it=55945 colorings=30000 lazy-girth=45406 last: m=135 classes=15 cclen=186 t=2281s
[10:57:16] it=56291 colorings=30200 lazy-girth=45629 last: m=135 classes=15 cclen=197 t=2303s
[10:57:28] it=56631 colorings=30400 lazy-girth=45834 last: m=135 classes=15 cclen=155 t=2315s
[10:59:29] it=56983 colorings=30600 lazy-girth=46059 last: m=135 classes=15 cclen=181 t=2436s
[10:59:54] it=57283 colorings=30800 lazy-girth=46198 last: m=135 classes=15 cclen=200 t=2461s
[11:00:13] it=57554 colorings=31000 lazy-girth=46299 last: m=135 classes=15 cclen=198 t=2480s
[11:00:42] it=57890 colorings=31200 lazy-girth=46474 last: m=135 classes=15 cclen=185 t=2508s
[11:01:08] it=58271 colorings=31400 lazy-girth=46726 last: m=135 classes=15 cclen=181 t=2535s
[11:01:31] it=58605 colorings=31600 lazy-girth=46924 last: m=135 classes=15 cclen=190 t=2558s
[11:01:51] it=58941 colorings=31800 lazy-girth=47137 last: m=135 classes=15 cclen=195 t=2578s
[11:02:13] it=59271 colorings=32000 lazy-girth=47312 last: m=135 classes=15 cclen=181 t=2600s
[11:02:28] it=59559 colorings=32200 lazy-girth=47429 last: m=135 classes=15 cclen=178 t=2615s
[11:02:44] it=59869 colorings=32400 lazy-girth=47576 last: m=135 classes=15 cclen=190 t=2631s
[11:04:14] it=60187 colorings=32600 lazy-girth=47736 last: m=135 classes=15 cclen=190 t=2720s
[11:04:42] it=60506 colorings=32800 lazy-girth=47891 last: m=135 classes=15 cclen=198 t=2749s
[11:05:12] it=60802 colorings=33000 lazy-girth=48007 last: m=135 classes=15 cclen=190 t=2779s
[11:05:40] it=61104 colorings=33200 lazy-girth=48128 last: m=135 classes=15 cclen=199 t=2807s
[11:06:14] it=61501 colorings=33400 lazy-girth=48420 last: m=135 classes=15 cclen=201 t=2841s
[11:06:31] it=61802 colorings=33600 lazy-girth=48542 last: m=135 classes=15 cclen=182 t=2858s
[11:07:00] it=62209 colorings=33800 lazy-girth=48832 last: m=135 classes=15 cclen=194 t=2886s
[11:07:20] it=62594 colorings=34000 lazy-girth=49096 last: m=135 classes=15 cclen=180 t=2907s
[11:08:50] it=62986 colorings=34200 lazy-girth=49351 last: m=135 classes=15 cclen=198 t=2996s
[11:09:04] it=63314 colorings=34400 lazy-girth=49523 last: m=135 classes=15 cclen=181 t=3011s
[11:09:15] it=63609 colorings=34600 lazy-girth=49653 last: m=135 classes=15 cclen=189 t=3022s
[11:09:35] it=63934 colorings=34800 lazy-girth=49823 last: m=135 classes=15 cclen=199 t=3042s
[11:09:59] it=64288 colorings=35000 lazy-girth=50050 last: m=135 classes=15 cclen=187 t=3066s
[11:10:22] it=64623 colorings=35200 lazy-girth=50237 last: m=135 classes=15 cclen=198 t=3089s
[11:10:39] it=64952 colorings=35400 lazy-girth=50401 last: m=135 classes=15 cclen=194 t=3106s
[11:11:04] it=65310 colorings=35600 lazy-girth=50609 last: m=135 classes=15 cclen=188 t=3131s
[11:11:44] it=65760 colorings=35800 lazy-girth=50920 last: m=135 classes=15 cclen=181 t=3171s
[11:12:10] it=66099 colorings=36000 lazy-girth=51101 last: m=135 classes=15 cclen=198 t=3197s
[11:13:52] it=66439 colorings=36200 lazy-girth=51310 last: m=135 classes=15 cclen=193 t=3299s
[11:14:08] it=66734 colorings=36400 lazy-girth=51462 last: m=135 classes=15 cclen=193 t=3315s
[11:14:34] it=67089 colorings=36600 lazy-girth=51704 last: m=135 classes=15 cclen=192 t=3341s
[11:14:54] it=67384 colorings=36800 lazy-girth=51856 last: m=135 classes=15 cclen=199 t=3361s
[11:15:27] it=67722 colorings=37000 lazy-girth=52055 last: m=135 classes=15 cclen=198 t=3394s
[11:16:14] it=68041 colorings=37200 lazy-girth=52217 last: m=135 classes=15 cclen=196 t=3441s
[11:16:57] it=68434 colorings=37400 lazy-girth=52457 last: m=135 classes=15 cclen=192 t=3483s
[11:17:28] it=68816 colorings=37600 lazy-girth=52741 last: m=135 classes=15 cclen=195 t=3514s
[11:17:52] it=69115 colorings=37800 lazy-girth=52880 last: m=135 classes=15 cclen=194 t=3539s
[11:18:44] it=69609 colorings=38000 lazy-girth=53293 last: m=135 classes=15 cclen=195 t=3591s
[11:19:10] it=69958 colorings=38200 lazy-girth=53499 last: m=135 classes=15 cclen=190 t=3617s
[11:20:21] it=70463 colorings=38400 lazy-girth=53891 last: m=135 classes=15 cclen=184 t=3688s
[11:21:37] it=70969 colorings=38600 lazy-girth=54270 last: m=135 classes=15 cclen=192 t=3764s
[11:22:31] it=71342 colorings=38800 lazy-girth=54467 last: m=135 classes=15 cclen=198 t=3818s
[11:23:39] it=71878 colorings=39000 lazy-girth=54962 last: m=135 classes=15 cclen=194 t=3885s
[11:24:50] it=72271 colorings=39200 lazy-girth=55252 last: m=135 classes=15 cclen=169 t=3957s
[11:26:03] it=72671 colorings=39400 lazy-girth=55527 last: m=135 classes=15 cclen=193 t=4030s
[11:28:17] it=73313 colorings=39600 lazy-girth=56125 last: m=135 classes=15 cclen=187 t=4164s
[11:29:00] it=73670 colorings=39800 lazy-girth=56346 last: m=135 classes=15 cclen=197 t=4206s
[11:29:49] it=74008 colorings=40000 lazy-girth=56514 last: m=135 classes=15 cclen=179 t=4255s
[11:32:00] it=74416 colorings=40200 lazy-girth=56769 last: m=135 classes=15 cclen=181 t=4387s
[11:33:42] it=74797 colorings=40400 lazy-girth=56981 last: m=135 classes=15 cclen=171 t=4488s
[11:36:23] it=75176 colorings=40600 lazy-girth=57189 last: m=135 classes=15 cclen=181 t=4650s
[11:37:48] it=75594 colorings=40800 lazy-girth=57446 last: m=135 classes=15 cclen=200 t=4735s
[11:40:18] it=76104 colorings=41000 lazy-girth=57788 last: m=135 classes=15 cclen=191 t=4884s
[11:41:52] it=77104 colorings=41200 lazy-girth=58989 last: m=135 classes=15 cclen=196 t=4978s
[11:41:55] it=77365 colorings=41400 lazy-girth=59092 last: m=144 classes=16 cclen=197 t=4982s
[11:41:59] it=77649 colorings=41600 lazy-girth=59214 last: m=126 classes=14 cclen=194 t=4985s
[11:42:04] it=78011 colorings=41800 lazy-girth=59624 last: m=135 classes=15 cclen=192 t=4991s
[11:42:08] it=78296 colorings=42000 lazy-girth=59791 last: m=135 classes=15 cclen=170 t=4994s
[11:42:14] it=78591 colorings=42200 lazy-girth=59955 last: m=135 classes=15 cclen=170 t=5001s
[11:42:18] it=78855 colorings=42400 lazy-girth=60084 last: m=135 classes=15 cclen=184 t=5005s
[11:42:23] it=79132 colorings=42600 lazy-girth=60227 last: m=135 classes=15 cclen=196 t=5010s
[11:42:26] it=79391 colorings=42800 lazy-girth=60345 last: m=135 classes=15 cclen=198 t=5012s
[11:44:44] it=80267 colorings=43000 lazy-girth=62025 last: m=135 classes=15 cclen=173 t=5151s
[11:45:53] it=80913 colorings=43200 lazy-girth=62965 last: m=126 classes=14 cclen=163 t=5219s
[11:45:55] it=81200 colorings=43400 lazy-girth=63094 last: m=135 classes=15 cclen=200 t=5221s
[11:45:59] it=81562 colorings=43600 lazy-girth=63367 last: m=126 classes=14 cclen=190 t=5226s
[11:46:01] it=81819 colorings=43800 lazy-girth=63463 last: m=144 classes=16 cclen=192 t=5228s
[11:46:04] it=82097 colorings=44000 lazy-girth=63591 last: m=135 classes=15 cclen=171 t=5231s
[11:46:07] it=82387 colorings=44200 lazy-girth=63723 last: m=144 classes=16 cclen=192 t=5234s
[11:46:10] it=82656 colorings=44400 lazy-girth=63826 last: m=126 classes=14 cclen=195 t=5237s
[11:46:14] it=82939 colorings=44600 lazy-girth=63949 last: m=135 classes=15 cclen=201 t=5240s
[11:51:40] it=83904 colorings=44800 lazy-girth=65720 last: m=126 classes=14 cclen=198 t=5567s
[11:52:18] it=84760 colorings=45000 lazy-girth=67181 last: m=135 classes=15 cclen=198 t=5605s
[11:52:23] it=85216 colorings=45200 lazy-girth=67790 last: m=135 classes=15 cclen=195 t=5609s
[11:52:25] it=85642 colorings=45400 lazy-girth=68265 last: m=126 classes=14 cclen=194 t=5612s
[11:52:27] it=86003 colorings=45600 lazy-girth=68574 last: m=135 classes=15 cclen=192 t=5614s
[11:52:29] it=86374 colorings=45800 lazy-girth=68880 last: m=135 classes=15 cclen=188 t=5616s
[11:52:31] it=86770 colorings=46000 lazy-girth=69374 last: m=126 classes=14 cclen=191 t=5618s
[11:52:33] it=87304 colorings=46200 lazy-girth=70105 last: m=135 classes=15 cclen=198 t=5620s
[11:52:35] it=87722 colorings=46400 lazy-girth=70497 last: m=135 classes=15 cclen=194 t=5622s
[11:52:37] it=88103 colorings=46600 lazy-girth=70856 last: m=135 classes=15 cclen=200 t=5624s
[11:52:39] it=88621 colorings=46800 lazy-girth=71459 last: m=126 classes=14 cclen=179 t=5626s
[11:53:49] it=89107 colorings=47000 lazy-girth=72060 last: m=135 classes=15 cclen=195 t=5695s
[11:53:55] it=89578 colorings=47200 lazy-girth=72626 last: m=135 classes=15 cclen=183 t=5701s
[11:54:03] it=90048 colorings=47400 lazy-girth=73144 last: m=126 classes=14 cclen=184 t=5710s
[11:54:09] it=90507 colorings=47600 lazy-girth=73655 last: m=144 classes=16 cclen=183 t=5715s
[11:54:14] it=90935 colorings=47800 lazy-girth=74097 last: m=135 classes=15 cclen=189 t=5720s
[11:54:17] it=91294 colorings=48000 lazy-girth=74377 last: m=126 classes=14 cclen=194 t=5723s
[11:54:19] it=91629 colorings=48200 lazy-girth=74574 last: m=126 classes=14 cclen=198 t=5726s
[11:54:23] it=92027 colorings=48400 lazy-girth=74910 last: m=135 classes=15 cclen=195 t=5729s
[11:54:29] it=92460 colorings=48600 lazy-girth=75351 last: m=126 classes=14 cclen=198 t=5736s
[11:54:33] it=92837 colorings=48800 lazy-girth=75655 last: m=126 classes=14 cclen=201 t=5740s
[11:54:39] it=93202 colorings=49000 lazy-girth=75938 last: m=135 classes=15 cclen=197 t=5745s
[11:54:43] it=93552 colorings=49200 lazy-girth=76179 last: m=135 classes=15 cclen=184 t=5750s
[11:54:46] it=93888 colorings=49400 lazy-girth=76376 last: m=126 classes=14 cclen=199 t=5753s
[11:54:49] it=94193 colorings=49600 lazy-girth=76541 last: m=135 classes=15 cclen=198 t=5756s
[11:54:55] it=94561 colorings=49800 lazy-girth=76836 last: m=144 classes=16 cclen=195 t=5762s
[11:55:02] it=94940 colorings=50000 lazy-girth=77129 last: m=126 classes=14 cclen=197 t=5769s
[11:55:09] it=95277 colorings=50200 lazy-girth=77337 last: m=126 classes=14 cclen=196 t=5776s
[11:55:15] it=95574 colorings=50400 lazy-girth=77482 last: m=135 classes=15 cclen=194 t=5782s
[11:55:24] it=95868 colorings=50600 lazy-girth=77615 last: m=135 classes=15 cclen=199 t=5791s
[11:55:32] it=96195 colorings=50800 lazy-girth=77800 last: m=126 classes=14 cclen=199 t=5799s
[11:55:54] it=96547 colorings=51000 lazy-girth=78084 last: m=135 classes=15 cclen=188 t=5821s
[11:56:02] it=97372 colorings=51200 lazy-girth=79583 last: m=135 classes=15 cclen=195 t=5828s
[11:56:09] it=97946 colorings=51400 lazy-girth=80364 last: m=135 classes=15 cclen=200 t=5835s
[11:56:15] it=98570 colorings=51600 lazy-girth=81205 last: m=135 classes=15 cclen=182 t=5841s
[11:56:21] it=99122 colorings=51800 lazy-girth=81832 last: m=126 classes=14 cclen=200 t=5848s
[11:56:26] it=99600 colorings=52000 lazy-girth=82282 last: m=126 classes=14 cclen=193 t=5852s
[11:56:32] it=100039 colorings=52200 lazy-girth=82686 last: m=135 classes=15 cclen=170 t=5859s
[11:56:36] it=100456 colorings=52400 lazy-girth=83027 last: m=135 classes=15 cclen=197 t=5863s
[11:56:45] it=100871 colorings=52600 lazy-girth=83386 last: m=135 classes=15 cclen=200 t=5872s
[11:56:57] it=101284 colorings=52800 lazy-girth=83756 last: m=135 classes=15 cclen=187 t=5884s
[11:57:15] it=101800 colorings=53000 lazy-girth=84421 last: m=126 classes=14 cclen=191 t=5901s
[11:57:25] it=102322 colorings=53200 lazy-girth=85094 last: m=135 classes=15 cclen=177 t=5912s
[11:57:34] it=102846 colorings=53400 lazy-girth=85754 last: m=135 classes=15 cclen=191 t=5921s
[11:57:43] it=103347 colorings=53600 lazy-girth=86335 last: m=126 classes=14 cclen=195 t=5929s
[11:57:53] it=103786 colorings=53800 lazy-girth=86804 last: m=135 classes=15 cclen=200 t=5940s
[11:57:58] it=104165 colorings=54000 lazy-girth=87094 last: m=135 classes=15 cclen=195 t=5945s
[11:58:12] it=104561 colorings=54200 lazy-girth=87439 last: m=126 classes=14 cclen=197 t=5958s
[11:58:33] it=104970 colorings=54400 lazy-girth=87758 last: m=135 classes=15 cclen=197 t=5980s
[11:58:50] it=105341 colorings=54600 lazy-girth=88062 last: m=126 classes=14 cclen=200 t=5997s
[11:59:06] it=105752 colorings=54800 lazy-girth=88451 last: m=126 classes=14 cclen=199 t=6013s
[11:59:11] it=106149 colorings=55000 lazy-girth=88803 last: m=126 classes=14 cclen=200 t=6018s
[11:59:17] it=106531 colorings=55200 lazy-girth=89093 last: m=126 classes=14 cclen=199 t=6023s
[11:59:22] it=106902 colorings=55400 lazy-girth=89355 last: m=135 classes=15 cclen=168 t=6028s
[11:59:29] it=107254 colorings=55600 lazy-girth=89603 last: m=135 classes=15 cclen=190 t=6035s
[11:59:33] it=107559 colorings=55800 lazy-girth=89744 last: m=135 classes=15 cclen=193 t=6039s
[11:59:39] it=107857 colorings=56000 lazy-girth=89875 last: m=135 classes=15 cclen=192 t=6046s
[11:59:43] it=108127 colorings=56200 lazy-girth=89977 last: m=135 classes=15 cclen=198 t=6050s
[11:59:49] it=108398 colorings=56400 lazy-girth=90068 last: m=126 classes=14 cclen=199 t=6055s
[11:59:56] it=108729 colorings=56600 lazy-girth=90274 last: m=126 classes=14 cclen=199 t=6063s
[12:00:04] it=109094 colorings=56800 lazy-girth=90526 last: m=135 classes=15 cclen=197 t=6070s
[12:00:12] it=109419 colorings=57000 lazy-girth=90722 last: m=135 classes=15 cclen=200 t=6078s
[12:00:21] it=109809 colorings=57200 lazy-girth=91012 last: m=135 classes=15 cclen=197 t=6087s
[12:00:29] it=110154 colorings=57400 lazy-girth=91211 last: m=144 classes=16 cclen=178 t=6096s
[12:00:38] it=110584 colorings=57600 lazy-girth=91584 last: m=135 classes=15 cclen=196 t=6105s
[12:00:43] it=110971 colorings=57800 lazy-girth=91859 last: m=135 classes=15 cclen=192 t=6110s
[12:01:46] it=111401 colorings=58000 lazy-girth=92201 last: m=135 classes=15 cclen=201 t=6172s
[12:01:52] it=111713 colorings=58200 lazy-girth=92345 last: m=135 classes=15 cclen=198 t=6179s
[12:02:01] it=112186 colorings=58400 lazy-girth=92760 last: m=135 classes=15 cclen=196 t=6188s
[12:02:06] it=112559 colorings=58600 lazy-girth=92997 last: m=126 classes=14 cclen=199 t=6193s
[12:02:10] it=112935 colorings=58800 lazy-girth=93236 last: m=126 classes=14 cclen=199 t=6197s
[12:02:19] it=113342 colorings=59000 lazy-girth=93540 last: m=126 classes=14 cclen=194 t=6206s
[12:02:23] it=113662 colorings=59200 lazy-girth=93713 last: m=135 classes=15 cclen=194 t=6210s
[12:02:28] it=113959 colorings=59400 lazy-girth=93834 last: m=126 classes=14 cclen=199 t=6215s
[12:02:34] it=114283 colorings=59600 lazy-girth=94007 last: m=135 classes=15 cclen=195 t=6221s
[12:02:43] it=114613 colorings=59800 lazy-girth=94181 last: m=135 classes=15 cclen=198 t=6229s
[12:02:46] it=114932 colorings=60000 lazy-girth=94329 last: m=135 classes=15 cclen=198 t=6233s
[12:03:02] it=115504 colorings=60200 lazy-girth=95145 last: m=126 classes=14 cclen=203 t=6249s
[12:03:09] it=115896 colorings=60400 lazy-girth=95466 last: m=135 classes=15 cclen=189 t=6256s
[12:03:12] it=116215 colorings=60600 lazy-girth=95652 last: m=135 classes=15 cclen=201 t=6259s
[12:03:23] it=116565 colorings=60800 lazy-girth=95911 last: m=126 classes=14 cclen=203 t=6270s
[12:03:29] it=117000 colorings=61000 lazy-girth=96423 last: m=135 classes=15 cclen=196 t=6276s
[12:03:36] it=117376 colorings=61200 lazy-girth=96744 last: m=126 classes=14 cclen=192 t=6282s
[12:03:41] it=117738 colorings=61400 lazy-girth=96978 last: m=135 classes=15 cclen=196 t=6287s
[12:03:45] it=118074 colorings=61600 lazy-girth=97196 last: m=135 classes=15 cclen=194 t=6292s
[12:03:50] it=118444 colorings=61800 lazy-girth=97450 last: m=126 classes=14 cclen=199 t=6297s
[12:03:56] it=118741 colorings=62000 lazy-girth=97589 last: m=126 classes=14 cclen=197 t=6303s
[12:03:58] it=118995 colorings=62200 lazy-girth=97648 last: m=126 classes=14 cclen=177 t=6304s
[12:03:59] it=119233 colorings=62400 lazy-girth=97696 last: m=135 classes=15 cclen=198 t=6306s
[12:04:04] it=119504 colorings=62600 lazy-girth=97782 last: m=126 classes=14 cclen=191 t=6310s
[12:04:08] it=119769 colorings=62800 lazy-girth=97878 last: m=135 classes=15 cclen=198 t=6314s
[12:04:19] it=120309 colorings=63000 lazy-girth=98752 last: m=135 classes=15 cclen=197 t=6326s
[12:04:29] it=120780 colorings=63200 lazy-girth=99274 last: m=126 classes=14 cclen=201 t=6336s
[12:04:42] it=121325 colorings=63400 lazy-girth=100020 last: m=126 classes=14 cclen=199 t=6349s
[12:05:03] it=121928 colorings=63600 lazy-girth=100814 last: m=144 classes=16 cclen=193 t=6370s
[12:05:11] it=122345 colorings=63800 lazy-girth=101168 last: m=126 classes=14 cclen=179 t=6378s
[12:05:20] it=122724 colorings=64000 lazy-girth=101470 last: m=126 classes=14 cclen=200 t=6387s
[12:05:32] it=123098 colorings=64200 lazy-girth=101728 last: m=135 classes=15 cclen=195 t=6398s
[12:05:48] it=123570 colorings=64400 lazy-girth=102276 last: m=126 classes=14 cclen=197 t=6415s
[12:06:07] it=124195 colorings=64600 lazy-girth=103070 last: m=135 classes=15 cclen=194 t=6433s
[12:06:24] it=124783 colorings=64800 lazy-girth=103734 last: m=126 classes=14 cclen=202 t=6451s
[12:06:39] it=125251 colorings=65000 lazy-girth=104154 last: m=144 classes=16 cclen=198 t=6466s
[12:06:44] it=125570 colorings=65200 lazy-girth=104307 last: m=135 classes=15 cclen=182 t=6470s
[12:06:48] it=125889 colorings=65400 lazy-girth=104471 last: m=144 classes=16 cclen=192 t=6475s
[12:06:50] it=126241 colorings=65600 lazy-girth=104650 last: m=126 classes=14 cclen=201 t=6477s
[12:06:55] it=126629 colorings=65800 lazy-girth=104907 last: m=135 classes=15 cclen=197 t=6482s
[12:07:00] it=127010 colorings=66000 lazy-girth=105183 last: m=135 classes=15 cclen=194 t=6487s
[12:07:06] it=127364 colorings=66200 lazy-girth=105409 last: m=135 classes=15 cclen=187 t=6493s
[12:07:12] it=127678 colorings=66400 lazy-girth=105577 last: m=144 classes=16 cclen=194 t=6498s
[12:07:15] it=127975 colorings=66600 lazy-girth=105709 last: m=135 classes=15 cclen=194 t=6502s
[12:07:19] it=128283 colorings=66800 lazy-girth=105852 last: m=135 classes=15 cclen=196 t=6506s
[12:07:23] it=128586 colorings=67000 lazy-girth=105985 last: m=126 classes=14 cclen=196 t=6509s
[12:07:29] it=128868 colorings=67200 lazy-girth=106095 last: m=126 classes=14 cclen=197 t=6516s
[12:07:36] it=129159 colorings=67400 lazy-girth=106217 last: m=126 classes=14 cclen=198 t=6523s
[12:07:59] it=129480 colorings=67600 lazy-girth=106389 last: m=135 classes=15 cclen=149 t=6546s
[12:09:35] it=129749 colorings=67800 lazy-girth=106489 last: m=126 classes=14 cclen=197 t=6642s
[12:09:44] it=130095 colorings=68000 lazy-girth=106719 last: m=126 classes=14 cclen=198 t=6651s
[12:09:53] it=130418 colorings=68200 lazy-girth=106899 last: m=135 classes=15 cclen=189 t=6660s
[12:10:00] it=130716 colorings=68400 lazy-girth=107041 last: m=126 classes=14 cclen=194 t=6667s
[12:10:07] it=131060 colorings=68600 lazy-girth=107244 last: m=135 classes=15 cclen=199 t=6674s
[12:10:17] it=131374 colorings=68800 lazy-girth=107411 last: m=126 classes=14 cclen=180 t=6683s
[12:10:30] it=131742 colorings=69000 lazy-girth=107663 last: m=135 classes=15 cclen=202 t=6697s
[12:10:36] it=132039 colorings=69200 lazy-girth=107781 last: m=135 classes=15 cclen=199 t=6703s
[12:10:46] it=132413 colorings=69400 lazy-girth=108016 last: m=135 classes=15 cclen=191 t=6713s
[12:10:51] it=132769 colorings=69600 lazy-girth=108213 last: m=135 classes=15 cclen=201 t=6718s
[12:10:59] it=133088 colorings=69800 lazy-girth=108381 last: m=126 classes=14 cclen=198 t=6726s
[12:11:07] it=133460 colorings=70000 lazy-girth=108604 last: m=126 classes=14 cclen=162 t=6734s
[12:11:15] it=133845 colorings=70200 lazy-girth=108897 last: m=126 classes=14 cclen=198 t=6741s
[12:11:17] it=134179 colorings=70400 lazy-girth=109108 last: m=135 classes=15 cclen=196 t=6743s
[12:11:20] it=134553 colorings=70600 lazy-girth=109413 last: m=135 classes=15 cclen=197 t=6747s
[12:11:24] it=134928 colorings=70800 lazy-girth=109677 last: m=126 classes=14 cclen=201 t=6751s
[12:11:28] it=135248 colorings=71000 lazy-girth=109836 last: m=135 classes=15 cclen=193 t=6755s
[12:11:32] it=135535 colorings=71200 lazy-girth=109976 last: m=126 classes=14 cclen=193 t=6759s
[12:11:40] it=135983 colorings=71400 lazy-girth=110383 last: m=126 classes=14 cclen=198 t=6767s
[12:11:46] it=136304 colorings=71600 lazy-girth=110585 last: m=135 classes=15 cclen=194 t=6773s
[12:11:53] it=136667 colorings=71800 lazy-girth=110872 last: m=144 classes=16 cclen=190 t=6780s
[12:11:58] it=136975 colorings=72000 lazy-girth=111045 last: m=126 classes=14 cclen=201 t=6785s
[12:12:03] it=137240 colorings=72200 lazy-girth=111137 last: m=135 classes=15 cclen=199 t=6790s
[12:12:08] it=137524 colorings=72400 lazy-girth=111254 last: m=126 classes=14 cclen=196 t=6795s
[12:12:14] it=137871 colorings=72600 lazy-girth=111459 last: m=135 classes=15 cclen=195 t=6800s
[12:12:16] it=138169 colorings=72800 lazy-girth=111584 last: m=135 classes=15 cclen=194 t=6803s
[12:12:19] it=138476 colorings=73000 lazy-girth=111724 last: m=135 classes=15 cclen=196 t=6806s
[12:12:22] it=138782 colorings=73200 lazy-girth=111869 last: m=135 classes=15 cclen=196 t=6809s
[12:12:26] it=139076 colorings=73400 lazy-girth=111981 last: m=126 classes=14 cclen=178 t=6813s
[12:12:33] it=139370 colorings=73600 lazy-girth=112135 last: m=126 classes=14 cclen=199 t=6820s
[12:12:40] it=139656 colorings=73800 lazy-girth=112256 last: m=135 classes=15 cclen=197 t=6826s
[12:12:46] it=139955 colorings=74000 lazy-girth=112395 last: m=135 classes=15 cclen=174 t=6832s
[12:12:48] it=140245 colorings=74200 lazy-girth=112508 last: m=126 classes=14 cclen=192 t=6835s
[12:12:51] it=140531 colorings=74400 lazy-girth=112635 last: m=135 classes=15 cclen=175 t=6838s
[12:12:57] it=140800 colorings=74600 lazy-girth=112738 last: m=126 classes=14 cclen=199 t=6844s
[12:13:02] it=141083 colorings=74800 lazy-girth=112842 last: m=126 classes=14 cclen=168 t=6849s
[12:13:10] it=141470 colorings=75000 lazy-girth=113087 last: m=135 classes=15 cclen=200 t=6856s
[12:13:16] it=141836 colorings=75200 lazy-girth=113299 last: m=135 classes=15 cclen=191 t=6863s
[12:13:24] it=142161 colorings=75400 lazy-girth=113460 last: m=126 classes=14 cclen=198 t=6871s
[12:13:36] it=142445 colorings=75600 lazy-girth=113585 last: m=126 classes=14 cclen=198 t=6883s
[12:13:41] it=142726 colorings=75800 lazy-girth=113690 last: m=126 classes=14 cclen=196 t=6887s
[12:15:16] it=143038 colorings=76000 lazy-girth=113838 last: m=135 classes=15 cclen=198 t=6983s
[12:15:23] it=143298 colorings=76200 lazy-girth=113912 last: m=126 classes=14 cclen=199 t=6990s
[12:15:28] it=143568 colorings=76400 lazy-girth=114006 last: m=135 classes=15 cclen=181 t=6995s
[12:15:38] it=143853 colorings=76600 lazy-girth=114103 last: m=135 classes=15 cclen=199 t=7005s
[12:15:43] it=144119 colorings=76800 lazy-girth=114189 last: m=126 classes=14 cclen=194 t=7009s
[12:15:57] it=144370 colorings=77000 lazy-girth=114250 last: m=135 classes=15 cclen=186 t=7024s
[12:16:07] it=144642 colorings=77200 lazy-girth=114332 last: m=126 classes=14 cclen=193 t=7033s
[12:16:14] it=144918 colorings=77400 lazy-girth=114419 last: m=135 classes=15 cclen=191 t=7041s
[12:16:20] it=145159 colorings=77600 lazy-girth=114470 last: m=135 classes=15 cclen=199 t=7047s
[12:16:28] it=145424 colorings=77800 lazy-girth=114551 last: m=126 classes=14 cclen=192 t=7055s
[12:16:35] it=145700 colorings=78000 lazy-girth=114646 last: m=135 classes=15 cclen=199 t=7062s
[12:16:44] it=145948 colorings=78200 lazy-girth=114707 last: m=126 classes=14 cclen=196 t=7071s
[12:16:57] it=146206 colorings=78400 lazy-girth=114779 last: m=126 classes=14 cclen=194 t=7083s
[12:17:09] it=146467 colorings=78600 lazy-girth=114856 last: m=144 classes=16 cclen=197 t=7096s
[12:17:11] it=146741 colorings=78800 lazy-girth=114944 last: m=135 classes=15 cclen=199 t=7098s
[12:17:23] it=147140 colorings=79000 lazy-girth=115228 last: m=135 classes=15 cclen=185 t=7109s
[12:17:29] it=147409 colorings=79200 lazy-girth=115325 last: m=135 classes=15 cclen=138 t=7116s
[12:17:37] it=147706 colorings=79400 lazy-girth=115471 last: m=135 classes=15 cclen=199 t=7123s
[12:17:42] it=147985 colorings=79600 lazy-girth=115584 last: m=135 classes=15 cclen=198 t=7128s
[12:17:49] it=148263 colorings=79800 lazy-girth=115698 last: m=135 classes=15 cclen=198 t=7135s
[12:17:52] it=148543 colorings=80000 lazy-girth=115809 last: m=144 classes=16 cclen=192 t=7139s
[12:18:02] it=148843 colorings=80200 lazy-girth=115958 last: m=135 classes=15 cclen=181 t=7148s
[12:18:09] it=149148 colorings=80400 lazy-girth=116096 last: m=135 classes=15 cclen=195 t=7155s
[12:18:12] it=149403 colorings=80600 lazy-girth=116174 last: m=135 classes=15 cclen=196 t=7159s
[12:18:15] it=149664 colorings=80800 lazy-girth=116239 last: m=135 classes=15 cclen=200 t=7162s
[12:18:28] it=149935 colorings=81000 lazy-girth=116329 last: m=126 classes=14 cclen=200 t=7175s
[12:18:39] it=150271 colorings=81200 lazy-girth=116529 last: m=126 classes=14 cclen=185 t=7186s
[12:18:42] it=150504 colorings=81400 lazy-girth=116566 last: m=126 classes=14 cclen=190 t=7189s
[12:18:50] it=150779 colorings=81600 lazy-girth=116679 last: m=126 classes=14 cclen=199 t=7196s
[12:18:53] it=151081 colorings=81800 lazy-girth=116802 last: m=126 classes=14 cclen=195 t=7200s
[12:18:57] it=151358 colorings=82000 lazy-girth=116896 last: m=126 classes=14 cclen=199 t=7204s
[12:19:02] it=151690 colorings=82200 lazy-girth=117058 last: m=135 classes=15 cclen=199 t=7209s
[12:19:09] it=151962 colorings=82400 lazy-girth=117142 last: m=135 classes=15 cclen=195 t=7215s
[12:19:23] it=152218 colorings=82600 lazy-girth=117222 last: m=135 classes=15 cclen=185 t=7230s
[12:19:29] it=152575 colorings=82800 lazy-girth=117418 last: m=135 classes=15 cclen=177 t=7235s
[12:19:34] it=152870 colorings=83000 lazy-girth=117541 last: m=126 classes=14 cclen=192 t=7241s
[12:19:37] it=153119 colorings=83200 lazy-girth=117602 last: m=135 classes=15 cclen=189 t=7244s
[12:19:46] it=153425 colorings=83400 lazy-girth=117738 last: m=135 classes=15 cclen=190 t=7253s
[12:19:54] it=153664 colorings=83600 lazy-girth=117784 last: m=135 classes=15 cclen=198 t=7261s
[12:20:00] it=153921 colorings=83800 lazy-girth=117852 last: m=135 classes=15 cclen=198 t=7266s
[12:20:05] it=154172 colorings=84000 lazy-girth=117912 last: m=126 classes=14 cclen=199 t=7272s
[12:20:12] it=154464 colorings=84200 lazy-girth=118017 last: m=126 classes=14 cclen=194 t=7278s
[12:20:15] it=154779 colorings=84400 lazy-girth=118148 last: m=126 classes=14 cclen=200 t=7282s
[12:20:31] it=155074 colorings=84600 lazy-girth=118272 last: m=126 classes=14 cclen=200 t=7298s
[12:20:50] it=155330 colorings=84800 lazy-girth=118344 last: m=135 classes=15 cclen=188 t=7317s
[12:20:54] it=155683 colorings=85000 lazy-girth=118679 last: m=126 classes=14 cclen=200 t=7321s
[12:20:57] it=155959 colorings=85200 lazy-girth=118795 last: m=126 classes=14 cclen=195 t=7323s
[12:20:58] it=156218 colorings=85400 lazy-girth=118868 last: m=135 classes=15 cclen=194 t=7325s
[12:21:00] it=156478 colorings=85600 lazy-girth=118940 last: m=135 classes=15 cclen=139 t=7327s
[12:21:03] it=156715 colorings=85800 lazy-girth=118982 last: m=126 classes=14 cclen=201 t=7329s
[12:21:05] it=156956 colorings=86000 lazy-girth=119031 last: m=126 classes=14 cclen=194 t=7331s
[12:21:06] it=157192 colorings=86200 lazy-girth=119071 last: m=126 classes=14 cclen=199 t=7333s
[12:21:09] it=157445 colorings=86400 lazy-girth=119145 last: m=126 classes=14 cclen=197 t=7336s
[12:21:15] it=157840 colorings=86600 lazy-girth=119511 last: m=135 classes=15 cclen=200 t=7342s
[12:23:08] it=158191 colorings=86800 lazy-girth=119743 last: m=135 classes=15 cclen=199 t=7455s
[12:23:13] it=158479 colorings=87000 lazy-girth=119868 last: m=135 classes=15 cclen=197 t=7460s
[12:23:18] it=158775 colorings=87200 lazy-girth=120019 last: m=126 classes=14 cclen=201 t=7465s
[12:23:20] it=159024 colorings=87400 lazy-girth=120091 last: m=135 classes=15 cclen=177 t=7467s
[12:23:23] it=159268 colorings=87600 lazy-girth=120152 last: m=126 classes=14 cclen=191 t=7470s
[12:23:28] it=159531 colorings=87800 lazy-girth=120238 last: m=135 classes=15 cclen=198 t=7474s
[12:23:32] it=159827 colorings=88000 lazy-girth=120388 last: m=135 classes=15 cclen=197 t=7479s
[12:23:37] it=160164 colorings=88200 lazy-girth=120582 last: m=135 classes=15 cclen=196 t=7484s
[12:23:40] it=160418 colorings=88400 lazy-girth=120642 last: m=135 classes=15 cclen=199 t=7486s
[12:23:42] it=160679 colorings=88600 lazy-girth=120719 last: m=135 classes=15 cclen=182 t=7489s
[12:23:44] it=160916 colorings=88800 lazy-girth=120759 last: m=135 classes=15 cclen=197 t=7490s
[12:23:46] it=161162 colorings=89000 lazy-girth=120812 last: m=135 classes=15 cclen=195 t=7493s
[12:23:50] it=161412 colorings=89200 lazy-girth=120881 last: m=135 classes=15 cclen=199 t=7496s
[12:23:53] it=161654 colorings=89400 lazy-girth=120933 last: m=126 classes=14 cclen=197 t=7499s
[12:23:56] it=161915 colorings=89600 lazy-girth=121025 last: m=135 classes=15 cclen=189 t=7503s
[12:24:00] it=162139 colorings=89800 lazy-girth=121056 last: m=135 classes=15 cclen=196 t=7507s
[12:24:04] it=162379 colorings=90000 lazy-girth=121111 last: m=135 classes=15 cclen=191 t=7511s
[12:24:06] it=162627 colorings=90200 lazy-girth=121165 last: m=126 classes=14 cclen=199 t=7513s
[12:24:08] it=162859 colorings=90400 lazy-girth=121206 last: m=135 classes=15 cclen=165 t=7515s
[12:24:10] it=163088 colorings=90600 lazy-girth=121241 last: m=135 classes=15 cclen=139 t=7517s
[12:24:12] it=163341 colorings=90800 lazy-girth=121311 last: m=135 classes=15 cclen=195 t=7519s
[12:24:16] it=163573 colorings=91000 lazy-girth=121347 last: m=135 classes=15 cclen=188 t=7523s
[12:24:22] it=163810 colorings=91200 lazy-girth=121390 last: m=135 classes=15 cclen=192 t=7529s
[12:24:27] it=164053 colorings=91400 lazy-girth=121454 last: m=135 classes=15 cclen=196 t=7534s
[12:24:31] it=164297 colorings=91600 lazy-girth=121505 last: m=135 classes=15 cclen=199 t=7537s
[12:24:32] it=164525 colorings=91800 lazy-girth=121538 last: m=135 classes=15 cclen=195 t=7539s
[12:24:35] it=164751 colorings=92000 lazy-girth=121565 last: m=135 classes=15 cclen=182 t=7542s
[12:24:39] it=164997 colorings=92200 lazy-girth=121613 last: m=126 classes=14 cclen=195 t=7546s
[12:24:44] it=165223 colorings=92400 lazy-girth=121656 last: m=126 classes=14 cclen=190 t=7551s
[12:24:51] it=165466 colorings=92600 lazy-girth=121715 last: m=126 classes=14 cclen=181 t=7558s
[12:25:01] it=165795 colorings=92800 lazy-girth=122074 last: m=135 classes=15 cclen=153 t=7568s
[12:25:07] it=166073 colorings=93000 lazy-girth=122191 last: m=135 classes=15 cclen=196 t=7574s
[12:25:13] it=166346 colorings=93200 lazy-girth=122327 last: m=135 classes=15 cclen=191 t=7579s
[12:25:16] it=166634 colorings=93400 lazy-girth=122466 last: m=135 classes=15 cclen=183 t=7583s
[12:25:23] it=166977 colorings=93600 lazy-girth=122903 last: m=135 classes=15 cclen=195 t=7589s
[12:25:30] it=167305 colorings=93800 lazy-girth=123133 last: m=135 classes=15 cclen=195 t=7597s
[12:25:36] it=167631 colorings=94000 lazy-girth=123355 last: m=126 classes=14 cclen=198 t=7602s
[12:25:41] it=167925 colorings=94200 lazy-girth=123485 last: m=135 classes=15 cclen=193 t=7608s
[12:25:44] it=168202 colorings=94400 lazy-girth=123609 last: m=135 classes=15 cclen=197 t=7611s
[12:25:50] it=168515 colorings=94600 lazy-girth=123837 last: m=135 classes=15 cclen=191 t=7617s
[12:25:56] it=168792 colorings=94800 lazy-girth=123938 last: m=135 classes=15 cclen=195 t=7622s
[12:25:58] it=169068 colorings=95000 lazy-girth=124034 last: m=135 classes=15 cclen=194 t=7625s
[12:26:03] it=169365 colorings=95200 lazy-girth=124164 last: m=135 classes=15 cclen=199 t=7630s
[12:26:08] it=169609 colorings=95400 lazy-girth=124223 last: m=126 classes=14 cclen=198 t=7635s
[12:26:11] it=169851 colorings=95600 lazy-girth=124272 last: m=135 classes=15 cclen=199 t=7638s
[12:26:15] it=170105 colorings=95800 lazy-girth=124331 last: m=135 classes=15 cclen=197 t=7642s
[12:26:18] it=170329 colorings=96000 lazy-girth=124363 last: m=135 classes=15 cclen=178 t=7645s
[12:26:24] it=170560 colorings=96200 lazy-girth=124404 last: m=135 classes=15 cclen=190 t=7651s
[12:26:27] it=170803 colorings=96400 lazy-girth=124459 last: m=135 classes=15 cclen=188 t=7654s
[12:26:32] it=171030 colorings=96600 lazy-girth=124488 last: m=135 classes=15 cclen=195 t=7659s
[12:26:41] it=171285 colorings=96800 lazy-girth=124548 last: m=135 classes=15 cclen=196 t=7668s
[12:26:50] it=171529 colorings=97000 lazy-girth=124596 last: m=135 classes=15 cclen=194 t=7676s
[12:26:58] it=171854 colorings=97200 lazy-girth=124921 last: m=126 classes=14 cclen=202 t=7685s
[12:27:05] it=172142 colorings=97400 lazy-girth=125125 last: m=126 classes=14 cclen=200 t=7692s
[12:27:08] it=172388 colorings=97600 lazy-girth=125190 last: m=144 classes=16 cclen=188 t=7695s
[12:27:16] it=172679 colorings=97800 lazy-girth=125435 last: m=126 classes=14 cclen=201 t=7702s
[12:27:18] it=172920 colorings=98000 lazy-girth=125485 last: m=135 classes=15 cclen=186 t=7705s
[12:27:21] it=173168 colorings=98200 lazy-girth=125537 last: m=135 classes=15 cclen=194 t=7707s
[12:27:26] it=173430 colorings=98400 lazy-girth=125602 last: m=126 classes=14 cclen=180 t=7712s
[12:27:29] it=173698 colorings=98600 lazy-girth=125730 last: m=126 classes=14 cclen=199 t=7716s
[12:27:32] it=173952 colorings=98800 lazy-girth=125793 last: m=126 classes=14 cclen=196 t=7718s
[12:27:36] it=174192 colorings=99000 lazy-girth=125840 last: m=135 classes=15 cclen=197 t=7722s
[12:27:40] it=174439 colorings=99200 lazy-girth=125908 last: m=135 classes=15 cclen=182 t=7727s
[12:27:47] it=174703 colorings=99400 lazy-girth=126025 last: m=126 classes=14 cclen=184 t=7734s
[12:27:54] it=174968 colorings=99600 lazy-girth=126107 last: m=135 classes=15 cclen=197 t=7740s
[12:28:06] it=175189 colorings=99800 lazy-girth=126134 last: m=135 classes=15 cclen=198 t=7753s
[12:28:16] it=175581 colorings=100000 lazy-girth=126576 last: m=135 classes=15 cclen=194 t=7763s
[12:28:21] it=175856 colorings=100200 lazy-girth=126727 last: m=135 classes=15 cclen=198 t=7768s
[12:28:28] it=176093 colorings=100400 lazy-girth=126779 last: m=135 classes=15 cclen=196 t=7775s
[12:28:32] it=176333 colorings=100600 lazy-girth=126846 last: m=135 classes=15 cclen=194 t=7778s
[12:28:34] it=176568 colorings=100800 lazy-girth=126893 last: m=135 classes=15 cclen=197 t=7781s
[12:28:37] it=176789 colorings=101000 lazy-girth=126918 last: m=135 classes=15 cclen=179 t=7783s
[12:28:40] it=177021 colorings=101200 lazy-girth=126954 last: m=135 classes=15 cclen=196 t=7787s
[12:28:43] it=177274 colorings=101400 lazy-girth=127030 last: m=135 classes=15 cclen=195 t=7790s
[12:28:47] it=177521 colorings=101600 lazy-girth=127080 last: m=135 classes=15 cclen=191 t=7793s
[12:28:51] it=177778 colorings=101800 lazy-girth=127191 last: m=135 classes=15 cclen=196 t=7797s
[12:28:53] it=178007 colorings=102000 lazy-girth=127222 last: m=135 classes=15 cclen=195 t=7800s
[12:28:56] it=178245 colorings=102200 lazy-girth=127268 last: m=126 classes=14 cclen=201 t=7803s
[12:29:03] it=178552 colorings=102400 lazy-girth=127444 last: m=135 classes=15 cclen=169 t=7810s
[12:29:05] it=178790 colorings=102600 lazy-girth=127486 last: m=126 classes=14 cclen=195 t=7811s
[12:29:06] it=179027 colorings=102800 lazy-girth=127524 last: m=126 classes=14 cclen=197 t=7813s
[12:29:08] it=179252 colorings=103000 lazy-girth=127550 last: m=126 classes=14 cclen=193 t=7815s
[12:29:10] it=179507 colorings=103200 lazy-girth=127610 last: m=135 classes=15 cclen=193 t=7817s
[12:29:12] it=179776 colorings=103400 lazy-girth=127685 last: m=135 classes=15 cclen=185 t=7819s
[12:29:14] it=180037 colorings=103600 lazy-girth=127748 last: m=135 classes=15 cclen=199 t=7821s
[12:29:17] it=180263 colorings=103800 lazy-girth=127775 last: m=126 classes=14 cclen=195 t=7824s
[12:29:20] it=180503 colorings=104000 lazy-girth=127837 last: m=135 classes=15 cclen=195 t=7827s
[12:29:23] it=180764 colorings=104200 lazy-girth=127924 last: m=126 classes=14 cclen=200 t=7830s
[12:29:27] it=180986 colorings=104400 lazy-girth=127952 last: m=126 classes=14 cclen=200 t=7834s
[12:29:30] it=181213 colorings=104600 lazy-girth=127980 last: m=126 classes=14 cclen=196 t=7837s
[12:29:33] it=181458 colorings=104800 lazy-girth=128032 last: m=135 classes=15 cclen=199 t=7840s
[12:29:35] it=181694 colorings=105000 lazy-girth=128069 last: m=135 classes=15 cclen=195 t=7842s
[12:29:37] it=181930 colorings=105200 lazy-girth=128110 last: m=126 classes=14 cclen=162 t=7844s
[12:29:41] it=182153 colorings=105400 lazy-girth=128135 last: m=126 classes=14 cclen=187 t=7848s
[12:29:46] it=182379 colorings=105600 lazy-girth=128163 last: m=135 classes=15 cclen=195 t=7852s
[12:29:56] it=182723 colorings=105800 lazy-girth=128478 last: m=135 classes=15 cclen=183 t=7863s
[12:29:59] it=183066 colorings=106000 lazy-girth=128767 last: m=126 classes=14 cclen=183 t=7866s
[12:30:02] it=183595 colorings=106200 lazy-girth=129385 last: m=135 classes=15 cclen=183 t=7869s
[12:30:04] it=183924 colorings=106400 lazy-girth=129573 last: m=126 classes=14 cclen=203 t=7870s
[12:30:06] it=184297 colorings=106600 lazy-girth=129892 last: m=135 classes=15 cclen=195 t=7872s
[12:30:07] it=184589 colorings=106800 lazy-girth=130038 last: m=135 classes=15 cclen=165 t=7874s
[12:30:09] it=184972 colorings=107000 lazy-girth=130353 last: m=135 classes=15 cclen=181 t=7876s
[12:30:10] it=185276 colorings=107200 lazy-girth=130502 last: m=135 classes=15 cclen=196 t=7877s
[12:30:11] it=185540 colorings=107400 lazy-girth=130582 last: m=135 classes=15 cclen=197 t=7878s
[12:30:13] it=185810 colorings=107600 lazy-girth=130672 last: m=135 classes=15 cclen=193 t=7880s
[12:30:14] it=186108 colorings=107800 lazy-girth=130801 last: m=135 classes=15 cclen=198 t=7881s
[12:30:17] it=186421 colorings=108000 lazy-girth=130968 last: m=126 classes=14 cclen=195 t=7884s
[12:30:21] it=186711 colorings=108200 lazy-girth=131116 last: m=135 classes=15 cclen=183 t=7887s
[12:30:25] it=187195 colorings=108400 lazy-girth=131681 last: m=135 classes=15 cclen=198 t=7891s
[12:30:27] it=187533 colorings=108600 lazy-girth=131915 last: m=135 classes=15 cclen=196 t=7894s
[12:30:29] it=187866 colorings=108800 lazy-girth=132121 last: m=135 classes=15 cclen=182 t=7896s
[12:30:31] it=188167 colorings=109000 lazy-girth=132260 last: m=135 classes=15 cclen=198 t=7897s
[12:30:36] it=188435 colorings=109200 lazy-girth=132344 last: m=135 classes=15 cclen=196 t=7903s
[12:30:39] it=188773 colorings=109400 lazy-girth=132606 last: m=135 classes=15 cclen=194 t=7906s
[12:30:41] it=189044 colorings=109600 lazy-girth=132697 last: m=135 classes=15 cclen=199 t=7907s
[12:30:45] it=189469 colorings=109800 lazy-girth=133123 last: m=126 classes=14 cclen=196 t=7912s
[12:30:48] it=189869 colorings=110000 lazy-girth=133434 last: m=126 classes=14 cclen=200 t=7915s
[12:30:51] it=190265 colorings=110200 lazy-girth=133746 last: m=126 classes=14 cclen=200 t=7918s
[12:30:54] it=190639 colorings=110400 lazy-girth=134103 last: m=126 classes=14 cclen=201 t=7921s
[12:30:56] it=190932 colorings=110600 lazy-girth=134251 last: m=126 classes=14 cclen=191 t=7922s
[12:30:59] it=191262 colorings=110800 lazy-girth=134505 last: m=135 classes=15 cclen=199 t=7926s
[12:31:01] it=191614 colorings=111000 lazy-girth=134744 last: m=126 classes=14 cclen=182 t=7928s
[12:31:06] it=192030 colorings=111200 lazy-girth=135106 last: m=135 classes=15 cclen=196 t=7933s
[12:31:11] it=192474 colorings=111400 lazy-girth=135538 last: m=135 classes=15 cclen=193 t=7938s
[12:31:15] it=192958 colorings=111600 lazy-girth=136074 last: m=135 classes=15 cclen=197 t=7942s
[12:31:17] it=193288 colorings=111800 lazy-girth=136282 last: m=135 classes=15 cclen=171 t=7943s
[12:31:19] it=193680 colorings=112000 lazy-girth=136575 last: m=135 classes=15 cclen=183 t=7946s
[12:31:21] it=194005 colorings=112200 lazy-girth=136733 last: m=135 classes=15 cclen=199 t=7948s
[12:31:27] it=194444 colorings=112400 lazy-girth=137170 last: m=126 classes=14 cclen=201 t=7954s
[12:31:30] it=194806 colorings=112600 lazy-girth=137436 last: m=135 classes=15 cclen=194 t=7957s
[12:31:32] it=195118 colorings=112800 lazy-girth=137595 last: m=144 classes=16 cclen=195 t=7959s
[12:31:34] it=195424 colorings=113000 lazy-girth=137759 last: m=135 classes=15 cclen=198 t=7961s
[12:31:37] it=195715 colorings=113200 lazy-girth=137881 last: m=135 classes=15 cclen=192 t=7964s
[12:31:40] it=196067 colorings=113400 lazy-girth=138079 last: m=135 classes=15 cclen=188 t=7967s
[12:31:47] it=196473 colorings=113600 lazy-girth=138376 last: m=126 classes=14 cclen=184 t=7974s
[12:31:51] it=196827 colorings=113800 lazy-girth=138613 last: m=135 classes=15 cclen=198 t=7978s
[12:31:54] it=197106 colorings=114000 lazy-girth=138717 last: m=135 classes=15 cclen=181 t=7981s
[12:31:57] it=197404 colorings=114200 lazy-girth=138871 last: m=135 classes=15 cclen=185 t=7983s
[12:31:58] it=197688 colorings=114400 lazy-girth=138988 last: m=135 classes=15 cclen=185 t=7985s
[12:32:01] it=197990 colorings=114600 lazy-girth=139130 last: m=135 classes=15 cclen=198 t=7987s
[12:32:03] it=198277 colorings=114800 lazy-girth=139239 last: m=144 classes=16 cclen=195 t=7990s
[12:32:06] it=198566 colorings=115000 lazy-girth=139348 last: m=135 classes=15 cclen=186 t=7993s
[12:32:11] it=198886 colorings=115200 lazy-girth=139507 last: m=135 classes=15 cclen=198 t=7998s
[12:32:15] it=199178 colorings=115400 lazy-girth=139636 last: m=135 classes=15 cclen=173 t=8001s
[12:32:18] it=199487 colorings=115600 lazy-girth=139780 last: m=135 classes=15 cclen=192 t=8005s
[12:32:22] it=199757 colorings=115800 lazy-girth=139871 last: m=135 classes=15 cclen=200 t=8009s
[12:32:24] it=200043 colorings=116000 lazy-girth=139985 last: m=135 classes=15 cclen=196 t=8011s
[12:32:28] it=200342 colorings=116200 lazy-girth=140129 last: m=135 classes=15 cclen=189 t=8014s
[12:32:31] it=200661 colorings=116400 lazy-girth=140287 last: m=135 classes=15 cclen=196 t=8018s
[12:32:34] it=200950 colorings=116600 lazy-girth=140393 last: m=135 classes=15 cclen=191 t=8020s
[12:32:36] it=201251 colorings=116800 lazy-girth=140521 last: m=135 classes=15 cclen=198 t=8023s
[12:32:39] it=201524 colorings=117000 lazy-girth=140607 last: m=135 classes=15 cclen=183 t=8025s
[12:32:42] it=201828 colorings=117200 lazy-girth=140747 last: m=135 classes=15 cclen=180 t=8029s
[12:32:44] it=202098 colorings=117400 lazy-girth=140832 last: m=135 classes=15 cclen=178 t=8031s
[12:32:47] it=202348 colorings=117600 lazy-girth=140892 last: m=135 classes=15 cclen=197 t=8034s
[12:32:50] it=202617 colorings=117800 lazy-girth=140979 last: m=135 classes=15 cclen=192 t=8037s
[12:32:53] it=202918 colorings=118000 lazy-girth=141107 last: m=135 classes=15 cclen=195 t=8040s
[12:32:56] it=203206 colorings=118200 lazy-girth=141213 last: m=126 classes=14 cclen=195 t=8042s
[12:32:57] it=203432 colorings=118400 lazy-girth=141241 last: m=126 classes=14 cclen=195 t=8044s
[12:33:01] it=203714 colorings=118600 lazy-girth=141357 last: m=126 classes=14 cclen=196 t=8048s
[12:33:05] it=204025 colorings=118800 lazy-girth=141498 last: m=135 classes=15 cclen=183 t=8051s
[12:33:07] it=204275 colorings=119000 lazy-girth=141555 last: m=135 classes=15 cclen=194 t=8054s
[12:33:10] it=204552 colorings=119200 lazy-girth=141651 last: m=135 classes=15 cclen=202 t=8057s
[12:33:14] it=204832 colorings=119400 lazy-girth=141744 last: m=126 classes=14 cclen=197 t=8061s
[12:33:17] it=205137 colorings=119600 lazy-girth=141866 last: m=135 classes=15 cclen=197 t=8064s
[12:33:20] it=205414 colorings=119800 lazy-girth=141955 last: m=126 classes=14 cclen=197 t=8066s
[12:33:22] it=205681 colorings=120000 lazy-girth=142038 last: m=135 classes=15 cclen=197 t=8069s
[12:33:24] it=205958 colorings=120200 lazy-girth=142129 last: m=135 classes=15 cclen=198 t=8071s
[12:33:27] it=206199 colorings=120400 lazy-girth=142176 last: m=135 classes=15 cclen=193 t=8074s
[12:33:32] it=206462 colorings=120600 lazy-girth=142258 last: m=135 classes=15 cclen=195 t=8079s
[12:33:36] it=206749 colorings=120800 lazy-girth=142374 last: m=126 classes=14 cclen=196 t=8083s
[12:33:41] it=207125 colorings=121000 lazy-girth=142691 last: m=126 classes=14 cclen=198 t=8087s
[12:33:43] it=207471 colorings=121200 lazy-girth=142899 last: m=135 classes=15 cclen=196 t=8090s
[12:33:44] it=207726 colorings=121400 lazy-girth=142964 last: m=135 classes=15 cclen=202 t=8091s
[12:33:45] it=207959 colorings=121600 lazy-girth=143004 last: m=135 classes=15 cclen=196 t=8092s
[12:33:47] it=208193 colorings=121800 lazy-girth=143047 last: m=135 classes=15 cclen=197 t=8093s
[12:33:48] it=208452 colorings=122000 lazy-girth=143119 last: m=126 classes=14 cclen=197 t=8095s
[12:33:51] it=208736 colorings=122200 lazy-girth=143226 last: m=135 classes=15 cclen=185 t=8097s
[12:33:54] it=209108 colorings=122400 lazy-girth=143492 last: m=126 classes=14 cclen=203 t=8101s
[12:33:56] it=209423 colorings=122600 lazy-girth=143663 last: m=126 classes=14 cclen=202 t=8103s
[12:33:58] it=209696 colorings=122800 lazy-girth=143750 last: m=135 classes=15 cclen=195 t=8105s
[12:34:02] it=209987 colorings=123000 lazy-girth=143858 last: m=135 classes=15 cclen=201 t=8109s
[12:34:04] it=210257 colorings=123200 lazy-girth=143938 last: m=135 classes=15 cclen=186 t=8111s
[12:34:06] it=210539 colorings=123400 lazy-girth=144045 last: m=126 classes=14 cclen=200 t=8112s
[12:34:08] it=210816 colorings=123600 lazy-girth=144140 last: m=135 classes=15 cclen=196 t=8115s
[12:34:11] it=211118 colorings=123800 lazy-girth=144277 last: m=135 classes=15 cclen=180 t=8118s
[12:34:13] it=211398 colorings=124000 lazy-girth=144374 last: m=135 classes=15 cclen=196 t=8120s
[12:34:16] it=211761 colorings=124200 lazy-girth=144617 last: m=135 classes=15 cclen=199 t=8123s
[12:34:19] it=212034 colorings=124400 lazy-girth=144703 last: m=135 classes=15 cclen=195 t=8126s
[12:34:21] it=212313 colorings=124600 lazy-girth=144796 last: m=135 classes=15 cclen=197 t=8128s
[12:34:24] it=212613 colorings=124800 lazy-girth=144923 last: m=135 classes=15 cclen=192 t=8131s
[12:34:26] it=212879 colorings=125000 lazy-girth=145011 last: m=126 classes=14 cclen=199 t=8133s
[12:34:29] it=213127 colorings=125200 lazy-girth=145068 last: m=135 classes=15 cclen=185 t=8136s
[12:34:34] it=213473 colorings=125400 lazy-girth=145269 last: m=135 classes=15 cclen=194 t=8141s
[12:34:39] it=213794 colorings=125600 lazy-girth=145443 last: m=126 classes=14 cclen=195 t=8146s
[12:34:43] it=214107 colorings=125800 lazy-girth=145580 last: m=135 classes=15 cclen=185 t=8150s
[12:34:46] it=214387 colorings=126000 lazy-girth=145685 last: m=126 classes=14 cclen=186 t=8153s
[12:34:50] it=214690 colorings=126200 lazy-girth=145824 last: m=135 classes=15 cclen=196 t=8156s
[12:34:53] it=214964 colorings=126400 lazy-girth=145927 last: m=135 classes=15 cclen=185 t=8160s
[12:34:58] it=215346 colorings=126600 lazy-girth=146192 last: m=126 classes=14 cclen=198 t=8164s
[12:35:01] it=215715 colorings=126800 lazy-girth=146452 last: m=126 classes=14 cclen=195 t=8168s
[12:35:05] it=216043 colorings=127000 lazy-girth=146603 last: m=126 classes=14 cclen=201 t=8172s
[12:35:11] it=216383 colorings=127200 lazy-girth=146789 last: m=126 classes=14 cclen=184 t=8178s
[12:35:21] it=216739 colorings=127400 lazy-girth=147018 last: m=126 classes=14 cclen=198 t=8187s
[12:35:23] it=217037 colorings=127600 lazy-girth=147159 last: m=126 classes=14 cclen=178 t=8190s
[12:35:25] it=217322 colorings=127800 lazy-girth=147272 last: m=126 classes=14 cclen=200 t=8192s
[12:35:28] it=217585 colorings=128000 lazy-girth=147372 last: m=135 classes=15 cclen=200 t=8194s
[12:35:30] it=217862 colorings=128200 lazy-girth=147473 last: m=126 classes=14 cclen=199 t=8197s
[12:35:32] it=218104 colorings=128400 lazy-girth=147524 last: m=135 classes=15 cclen=196 t=8199s
[12:35:35] it=218380 colorings=128600 lazy-girth=147627 last: m=126 classes=14 cclen=194 t=8202s
[12:35:39] it=218629 colorings=128800 lazy-girth=147689 last: m=126 classes=14 cclen=193 t=8206s
[12:35:43] it=218896 colorings=129000 lazy-girth=147767 last: m=126 classes=14 cclen=199 t=8210s
[12:35:47] it=219147 colorings=129200 lazy-girth=147827 last: m=135 classes=15 cclen=184 t=8214s
[12:35:49] it=219422 colorings=129400 lazy-girth=147923 last: m=135 classes=15 cclen=163 t=8215s
[12:35:50] it=219659 colorings=129600 lazy-girth=147970 last: m=135 classes=15 cclen=187 t=8217s
[12:35:51] it=219882 colorings=129800 lazy-girth=147995 last: m=135 classes=15 cclen=173 t=8218s
[12:35:52] it=220109 colorings=130000 lazy-girth=148024 last: m=135 classes=15 cclen=183 t=8219s
[12:35:53] it=220339 colorings=130200 lazy-girth=148056 last: m=135 classes=15 cclen=199 t=8220s
[12:35:55] it=220587 colorings=130400 lazy-girth=148107 last: m=126 classes=14 cclen=196 t=8221s
[12:35:56] it=220868 colorings=130600 lazy-girth=148207 last: m=135 classes=15 cclen=199 t=8223s
[12:35:57] it=221102 colorings=130800 lazy-girth=148244 last: m=135 classes=15 cclen=187 t=8224s
[12:35:58] it=221323 colorings=131000 lazy-girth=148267 last: m=135 classes=15 cclen=169 t=8225s
[12:36:00] it=221587 colorings=131200 lazy-girth=148352 last: m=135 classes=15 cclen=197 t=8226s
[12:36:01] it=221866 colorings=131400 lazy-girth=148443 last: m=135 classes=15 cclen=194 t=8228s
[12:36:03] it=222149 colorings=131600 lazy-girth=148538 last: m=135 classes=15 cclen=198 t=8230s
[12:36:04] it=222394 colorings=131800 lazy-girth=148592 last: m=126 classes=14 cclen=182 t=8231s
[12:36:06] it=222662 colorings=132000 lazy-girth=148674 last: m=135 classes=15 cclen=187 t=8233s
[12:36:08] it=222906 colorings=132200 lazy-girth=148733 last: m=144 classes=16 cclen=197 t=8235s
[12:36:10] it=223153 colorings=132400 lazy-girth=148782 last: m=135 classes=15 cclen=175 t=8236s
[12:36:11] it=223383 colorings=132600 lazy-girth=148813 last: m=135 classes=15 cclen=200 t=8238s
[12:36:13] it=223627 colorings=132800 lazy-girth=148860 last: m=135 classes=15 cclen=186 t=8239s
[12:36:15] it=223880 colorings=133000 lazy-girth=148914 last: m=126 classes=14 cclen=191 t=8242s
[12:36:18] it=224156 colorings=133200 lazy-girth=149007 last: m=126 classes=14 cclen=196 t=8244s
[12:36:21] it=224437 colorings=133400 lazy-girth=149108 last: m=135 classes=15 cclen=193 t=8247s
[12:36:23] it=224727 colorings=133600 lazy-girth=149209 last: m=126 classes=14 cclen=193 t=8250s
[12:36:32] it=224991 colorings=133800 lazy-girth=149293 last: m=135 classes=15 cclen=197 t=8259s
[12:36:33] it=225235 colorings=134000 lazy-girth=149339 last: m=144 classes=16 cclen=193 t=8260s
[12:36:35] it=225478 colorings=134200 lazy-girth=149396 last: m=135 classes=15 cclen=194 t=8261s
[12:36:36] it=225724 colorings=134400 lazy-girth=149450 last: m=126 classes=14 cclen=194 t=8263s
[12:36:37] it=225936 colorings=134600 lazy-girth=149462 last: m=135 classes=15 cclen=197 t=8264s
[12:36:38] it=226153 colorings=134800 lazy-girth=149479 last: m=135 classes=15 cclen=199 t=8265s
[12:36:40] it=226384 colorings=135000 lazy-girth=149514 last: m=135 classes=15 cclen=196 t=8266s
[12:36:42] it=226649 colorings=135200 lazy-girth=149588 last: m=135 classes=15 cclen=154 t=8268s
[12:36:43] it=226894 colorings=135400 lazy-girth=149634 last: m=126 classes=14 cclen=199 t=8270s
[12:36:48] it=227144 colorings=135600 lazy-girth=149690 last: m=135 classes=15 cclen=185 t=8275s
[12:36:53] it=227451 colorings=135800 lazy-girth=149815 last: m=126 classes=14 cclen=189 t=8279s
[12:36:55] it=227735 colorings=136000 lazy-girth=149920 last: m=135 classes=15 cclen=195 t=8282s
[12:36:58] it=227973 colorings=136200 lazy-girth=149962 last: m=135 classes=15 cclen=193 t=8284s
[12:37:02] it=228256 colorings=136400 lazy-girth=150062 last: m=135 classes=15 cclen=200 t=8289s
[12:37:09] it=228533 colorings=136600 lazy-girth=150153 last: m=135 classes=15 cclen=197 t=8295s
[12:37:12] it=228777 colorings=136800 lazy-girth=150201 last: m=135 classes=15 cclen=198 t=8299s
[12:37:16] it=229030 colorings=137000 lazy-girth=150268 last: m=126 classes=14 cclen=185 t=8303s
[12:37:20] it=229296 colorings=137200 lazy-girth=150343 last: m=135 classes=15 cclen=187 t=8307s
[12:37:22] it=229549 colorings=137400 lazy-girth=150399 last: m=126 classes=14 cclen=195 t=8309s
[12:37:27] it=229811 colorings=137600 lazy-girth=150469 last: m=135 classes=15 cclen=199 t=8314s
[12:37:33] it=230073 colorings=137800 lazy-girth=150548 last: m=135 classes=15 cclen=195 t=8320s
[12:37:42] it=230320 colorings=138000 lazy-girth=150606 last: m=126 classes=14 cclen=193 t=8329s
[12:37:49] it=230552 colorings=138200 lazy-girth=150643 last: m=135 classes=15 cclen=186 t=8336s
[12:37:58] it=230795 colorings=138400 lazy-girth=150687 last: m=135 classes=15 cclen=186 t=8345s
[12:38:03] it=231016 colorings=138600 lazy-girth=150711 last: m=135 classes=15 cclen=188 t=8350s
[12:38:09] it=231245 colorings=138800 lazy-girth=150747 last: m=135 classes=15 cclen=198 t=8356s
[12:38:18] it=231470 colorings=139000 lazy-girth=150778 last: m=135 classes=15 cclen=193 t=8365s
[12:38:25] it=231703 colorings=139200 lazy-girth=150816 last: m=135 classes=15 cclen=179 t=8372s
[12:38:35] it=231924 colorings=139400 lazy-girth=150839 last: m=126 classes=14 cclen=198 t=8382s
[12:38:44] it=232172 colorings=139600 lazy-girth=150929 last: m=135 classes=15 cclen=197 t=8391s
[12:38:53] it=232418 colorings=139800 lazy-girth=150982 last: m=126 classes=14 cclen=195 t=8400s
[12:39:01] it=232660 colorings=140000 lazy-girth=151037 last: m=135 classes=15 cclen=193 t=8408s
[12:39:11] it=232913 colorings=140200 lazy-girth=151093 last: m=135 classes=15 cclen=196 t=8418s
[12:39:19] it=233132 colorings=140400 lazy-girth=151113 last: m=126 classes=14 cclen=201 t=8426s
[12:39:31] it=233360 colorings=140600 lazy-girth=151143 last: m=126 classes=14 cclen=202 t=8438s
[12:39:36] it=233592 colorings=140800 lazy-girth=151182 last: m=135 classes=15 cclen=196 t=8443s
[12:39:42] it=233830 colorings=141000 lazy-girth=151227 last: m=126 classes=14 cclen=197 t=8449s
[12:39:50] it=234079 colorings=141200 lazy-girth=151295 last: m=135 classes=15 cclen=177 t=8457s
[12:39:57] it=234343 colorings=141400 lazy-girth=151369 last: m=135 classes=15 cclen=191 t=8464s
[12:40:03] it=234596 colorings=141600 lazy-girth=151441 last: m=135 classes=15 cclen=194 t=8470s
[12:40:12] it=234864 colorings=141800 lazy-girth=151549 last: m=126 classes=14 cclen=181 t=8479s
[12:40:21] it=235119 colorings=142000 lazy-girth=151607 last: m=135 classes=15 cclen=198 t=8488s
[12:40:29] it=235372 colorings=142200 lazy-girth=151663 last: m=126 classes=14 cclen=200 t=8496s
[12:40:42] it=235605 colorings=142400 lazy-girth=151696 last: m=126 classes=14 cclen=192 t=8509s
[12:40:49] it=235850 colorings=142600 lazy-girth=151756 last: m=135 classes=15 cclen=172 t=8516s
[12:41:00] it=236088 colorings=142800 lazy-girth=151795 last: m=135 classes=15 cclen=191 t=8527s
[12:41:07] it=236326 colorings=143000 lazy-girth=151835 last: m=135 classes=15 cclen=177 t=8533s
[12:41:13] it=236551 colorings=143200 lazy-girth=151862 last: m=126 classes=14 cclen=196 t=8540s
[12:41:24] it=236783 colorings=143400 lazy-girth=151901 last: m=135 classes=15 cclen=195 t=8551s
[12:41:34] it=237029 colorings=143600 lazy-girth=151964 last: m=135 classes=15 cclen=199 t=8561s
[12:41:40] it=237265 colorings=143800 lazy-girth=152005 last: m=135 classes=15 cclen=199 t=8567s
[12:41:49] it=237493 colorings=144000 lazy-girth=152034 last: m=135 classes=15 cclen=197 t=8576s
[12:42:01] it=237729 colorings=144200 lazy-girth=152071 last: m=126 classes=14 cclen=181 t=8588s
[12:42:10] it=237978 colorings=144400 lazy-girth=152121 last: m=126 classes=14 cclen=185 t=8597s
[12:42:24] it=238236 colorings=144600 lazy-girth=152229 last: m=126 classes=14 cclen=189 t=8610s
[12:42:31] it=238461 colorings=144800 lazy-girth=152261 last: m=135 classes=15 cclen=191 t=8618s
[12:42:37] it=238700 colorings=145000 lazy-girth=152301 last: m=126 classes=14 cclen=186 t=8624s
[12:42:43] it=238929 colorings=145200 lazy-girth=152334 last: m=135 classes=15 cclen=186 t=8630s
[12:42:54] it=239189 colorings=145400 lazy-girth=152416 last: m=135 classes=15 cclen=195 t=8640s
[12:43:03] it=239420 colorings=145600 lazy-girth=152447 last: m=135 classes=15 cclen=195 t=8650s
[12:43:28] it=239651 colorings=145800 lazy-girth=152479 last: m=135 classes=15 cclen=198 t=8675s
[12:43:46] it=239876 colorings=146000 lazy-girth=152505 last: m=126 classes=14 cclen=200 t=8692s
[12:44:00] it=240121 colorings=146200 lazy-girth=152559 last: m=135 classes=15 cclen=189 t=8707s
[12:44:08] it=240361 colorings=146400 lazy-girth=152602 last: m=135 classes=15 cclen=197 t=8714s
[12:44:19] it=240599 colorings=146600 lazy-girth=152643 last: m=126 classes=14 cclen=191 t=8726s
[12:44:34] it=240841 colorings=146800 lazy-girth=152687 last: m=135 classes=15 cclen=194 t=8741s
[12:44:42] it=241089 colorings=147000 lazy-girth=152740 last: m=135 classes=15 cclen=193 t=8749s
[12:44:52] it=241330 colorings=147200 lazy-girth=152783 last: m=144 classes=16 cclen=180 t=8759s
[12:45:03] it=241551 colorings=147400 lazy-girth=152811 last: m=135 classes=15 cclen=198 t=8770s
[12:45:18] it=241781 colorings=147600 lazy-girth=152844 last: m=135 classes=15 cclen=189 t=8784s
[12:45:29] it=242020 colorings=147800 lazy-girth=152900 last: m=135 classes=15 cclen=195 t=8796s
[12:45:40] it=242253 colorings=148000 lazy-girth=152933 last: m=135 classes=15 cclen=198 t=8807s
[12:45:55] it=242484 colorings=148200 lazy-girth=152966 last: m=135 classes=15 cclen=186 t=8821s
[12:46:12] it=242717 colorings=148400 lazy-girth=153000 last: m=126 classes=14 cclen=200 t=8838s
[12:46:20] it=242948 colorings=148600 lazy-girth=153032 last: m=135 classes=15 cclen=190 t=8847s
[12:46:31] it=243179 colorings=148800 lazy-girth=153064 last: m=135 classes=15 cclen=169 t=8858s
[12:46:44] it=243425 colorings=149000 lazy-girth=153113 last: m=135 classes=15 cclen=199 t=8871s
[12:46:57] it=243654 colorings=149200 lazy-girth=153147 last: m=126 classes=14 cclen=180 t=8884s
[12:47:16] it=243873 colorings=149400 lazy-girth=153167 last: m=126 classes=14 cclen=176 t=8903s
[12:47:30] it=244085 colorings=149600 lazy-girth=153179 last: m=126 classes=14 cclen=200 t=8917s
[12:47:48] it=244316 colorings=149800 lazy-girth=153211 last: m=135 classes=15 cclen=183 t=8935s
[12:48:05] it=244547 colorings=150000 lazy-girth=153244 last: m=126 classes=14 cclen=187 t=8952s
[12:48:19] it=244781 colorings=150200 lazy-girth=153281 last: m=126 classes=14 cclen=180 t=8966s
[12:48:40] it=245023 colorings=150400 lazy-girth=153328 last: m=135 classes=15 cclen=193 t=8987s
[12:48:56] it=245408 colorings=150600 lazy-girth=153733 last: m=144 classes=16 cclen=189 t=9003s
[12:48:59] it=245780 colorings=150800 lazy-girth=154040 last: m=126 classes=14 cclen=198 t=9006s
[12:49:01] it=246055 colorings=151000 lazy-girth=154161 last: m=126 classes=14 cclen=191 t=9008s
[12:49:04] it=246325 colorings=151200 lazy-girth=154261 last: m=135 classes=15 cclen=198 t=9010s
[12:49:07] it=246612 colorings=151400 lazy-girth=154388 last: m=126 classes=14 cclen=200 t=9014s
[12:49:13] it=246977 colorings=151600 lazy-girth=154702 last: m=135 classes=15 cclen=196 t=9019s
[12:49:15] it=247292 colorings=151800 lazy-girth=154878 last: m=135 classes=15 cclen=197 t=9022s
[12:49:17] it=247541 colorings=152000 lazy-girth=154943 last: m=135 classes=15 cclen=201 t=9024s
[12:49:20] it=247836 colorings=152200 lazy-girth=155140 last: m=126 classes=14 cclen=199 t=9027s
[12:49:23] it=248096 colorings=152400 lazy-girth=155223 last: m=126 classes=14 cclen=197 t=9030s
[12:49:26] it=248334 colorings=152600 lazy-girth=155266 last: m=126 classes=14 cclen=196 t=9032s
[12:49:30] it=248607 colorings=152800 lazy-girth=155400 last: m=135 classes=15 cclen=199 t=9037s
[12:49:33] it=248860 colorings=153000 lazy-girth=155465 last: m=135 classes=15 cclen=178 t=9040s
[12:49:38] it=249121 colorings=153200 lazy-girth=155546 last: m=135 classes=15 cclen=181 t=9045s
[12:49:42] it=249384 colorings=153400 lazy-girth=155640 last: m=135 classes=15 cclen=192 t=9049s
[12:49:46] it=249640 colorings=153600 lazy-girth=155701 last: m=126 classes=14 cclen=195 t=9052s
[12:49:49] it=249902 colorings=153800 lazy-girth=155797 last: m=135 classes=15 cclen=197 t=9056s
[12:49:54] it=250159 colorings=154000 lazy-girth=155890 last: m=135 classes=15 cclen=198 t=9061s
[12:49:58] it=250413 colorings=154200 lazy-girth=155955 last: m=126 classes=14 cclen=194 t=9065s
[12:50:04] it=250665 colorings=154400 lazy-girth=156018 last: m=135 classes=15 cclen=195 t=9071s
[12:50:11] it=250915 colorings=154600 lazy-girth=156080 last: m=126 classes=14 cclen=195 t=9077s
[12:50:15] it=251146 colorings=154800 lazy-girth=156115 last: m=126 classes=14 cclen=195 t=9082s
[12:50:19] it=251371 colorings=155000 lazy-girth=156142 last: m=135 classes=15 cclen=193 t=9086s
[12:50:26] it=251670 colorings=155200 lazy-girth=156301 last: m=126 classes=14 cclen=200 t=9092s
[12:50:31] it=252049 colorings=155400 lazy-girth=156584 last: m=135 classes=15 cclen=196 t=9098s
[12:50:38] it=252377 colorings=155600 lazy-girth=156770 last: m=126 classes=14 cclen=197 t=9105s
[12:50:46] it=252690 colorings=155800 lazy-girth=156922 last: m=135 classes=15 cclen=195 t=9113s
[12:50:50] it=252962 colorings=156000 lazy-girth=157030 last: m=126 classes=14 cclen=199 t=9117s
[12:50:53] it=253221 colorings=156200 lazy-girth=157100 last: m=135 classes=15 cclen=191 t=9120s
[12:50:55] it=253468 colorings=156400 lazy-girth=157158 last: m=135 classes=15 cclen=199 t=9122s
[12:51:01] it=253761 colorings=156600 lazy-girth=157279 last: m=135 classes=15 cclen=179 t=9128s
[12:51:08] it=254116 colorings=156800 lazy-girth=157507 last: m=144 classes=16 cclen=197 t=9135s
[12:51:12] it=254404 colorings=157000 lazy-girth=157612 last: m=144 classes=16 cclen=198 t=9138s
[12:51:17] it=254666 colorings=157200 lazy-girth=157685 last: m=135 classes=15 cclen=190 t=9144s
[12:51:22] it=254987 colorings=157400 lazy-girth=157851 last: m=135 classes=15 cclen=196 t=9149s
[12:51:26] it=255277 colorings=157600 lazy-girth=157960 last: m=135 classes=15 cclen=194 t=9152s
[12:51:31] it=255532 colorings=157800 lazy-girth=158034 last: m=135 classes=15 cclen=190 t=9158s
[12:51:37] it=255849 colorings=158000 lazy-girth=158177 last: m=135 classes=15 cclen=182 t=9164s
[12:51:44] it=256149 colorings=158200 lazy-girth=158302 last: m=135 classes=15 cclen=194 t=9171s
[12:51:50] it=256432 colorings=158400 lazy-girth=158408 last: m=135 classes=15 cclen=195 t=9177s
[12:51:56] it=256711 colorings=158600 lazy-girth=158552 last: m=126 classes=14 cclen=199 t=9182s
[12:52:23] it=257092 colorings=158800 lazy-girth=158962 last: m=126 classes=14 cclen=198 t=9209s
[12:52:29] it=257451 colorings=159000 lazy-girth=159227 last: m=126 classes=14 cclen=199 t=9216s
[12:52:48] it=257771 colorings=159200 lazy-girth=159421 last: m=126 classes=14 cclen=187 t=9235s
[12:52:50] it=257999 colorings=159400 lazy-girth=159461 last: m=126 classes=14 cclen=199 t=9236s
[12:53:02] it=258297 colorings=159600 lazy-girth=159601 last: m=126 classes=14 cclen=190 t=9249s
[12:53:23] it=258588 colorings=159800 lazy-girth=159744 last: m=126 classes=14 cclen=191 t=9269s
[12:53:26] it=258826 colorings=160000 lazy-girth=159804 last: m=126 classes=14 cclen=176 t=9272s
[12:53:37] it=259083 colorings=160200 lazy-girth=159882 last: m=126 classes=14 cclen=200 t=9284s
[12:53:58] it=259396 colorings=160400 lazy-girth=160042 last: m=126 classes=14 cclen=196 t=9305s
[12:54:02] it=259661 colorings=160600 lazy-girth=160127 last: m=135 classes=15 cclen=200 t=9309s
[12:54:08] it=259904 colorings=160800 lazy-girth=160191 last: m=126 classes=14 cclen=199 t=9315s
[12:54:18] it=260186 colorings=161000 lazy-girth=160318 last: m=126 classes=14 cclen=193 t=9325s
[12:58:22] it=260433 colorings=161200 lazy-girth=160384 last: m=126 classes=14 cclen=199 t=9569s
[12:58:31] it=260667 colorings=161400 lazy-girth=160423 last: m=126 classes=14 cclen=198 t=9577s
[12:58:42] it=260894 colorings=161600 lazy-girth=160451 last: m=126 classes=14 cclen=174 t=9589s
[12:58:48] it=261152 colorings=161800 lazy-girth=160521 last: m=126 classes=14 cclen=186 t=9595s
[12:58:51] it=261390 colorings=162000 lazy-girth=160560 last: m=126 classes=14 cclen=197 t=9598s
[12:58:55] it=261611 colorings=162200 lazy-girth=160582 last: m=126 classes=14 cclen=195 t=9602s
[12:59:03] it=261847 colorings=162400 lazy-girth=160635 last: m=126 classes=14 cclen=188 t=9610s
[12:59:17] it=262094 colorings=162600 lazy-girth=160684 last: m=126 classes=14 cclen=179 t=9623s
[12:59:35] it=262340 colorings=162800 lazy-girth=160730 last: m=126 classes=14 cclen=197 t=9642s
[13:00:12] it=262799 colorings=163000 lazy-girth=161402 last: m=135 classes=15 cclen=200 t=9679s
[13:00:22] it=263194 colorings=163200 lazy-girth=161732 last: m=135 classes=15 cclen=190 t=9689s
[13:00:27] it=263525 colorings=163400 lazy-girth=161921 last: m=135 classes=15 cclen=198 t=9693s
[13:00:31] it=263864 colorings=163600 lazy-girth=162165 last: m=135 classes=15 cclen=197 t=9698s
[13:00:34] it=264139 colorings=163800 lazy-girth=162336 last: m=135 classes=15 cclen=185 t=9700s
[13:00:36] it=264399 colorings=164000 lazy-girth=162407 last: m=135 classes=15 cclen=193 t=9703s
[13:00:39] it=264647 colorings=164200 lazy-girth=162483 last: m=135 classes=15 cclen=196 t=9706s
[13:00:46] it=264925 colorings=164400 lazy-girth=162625 last: m=126 classes=14 cclen=198 t=9713s
[13:00:48] it=265190 colorings=164600 lazy-girth=162724 last: m=135 classes=15 cclen=194 t=9715s
[13:00:53] it=265445 colorings=164800 lazy-girth=162816 last: m=135 classes=15 cclen=196 t=9719s
[13:00:58] it=265718 colorings=165000 lazy-girth=162935 last: m=135 classes=15 cclen=196 t=9725s
[13:01:03] it=266021 colorings=165200 lazy-girth=163076 last: m=135 classes=15 cclen=197 t=9730s
[13:01:29] it=266276 colorings=165400 lazy-girth=163155 last: m=135 classes=15 cclen=197 t=9756s
[13:01:34] it=266507 colorings=165600 lazy-girth=163188 last: m=135 classes=15 cclen=191 t=9761s
[13:01:41] it=266745 colorings=165800 lazy-girth=163234 last: m=135 classes=15 cclen=188 t=9768s
[13:01:51] it=267077 colorings=166000 lazy-girth=163480 last: m=135 classes=15 cclen=184 t=9778s
[13:02:01] it=267484 colorings=166200 lazy-girth=163823 last: m=126 classes=14 cclen=199 t=9788s
[13:02:13] it=267947 colorings=166400 lazy-girth=164267 last: m=135 classes=15 cclen=196 t=9800s
[13:02:21] it=268311 colorings=166600 lazy-girth=164542 last: m=126 classes=14 cclen=201 t=9808s
[13:02:29] it=268647 colorings=166800 lazy-girth=164762 last: m=144 classes=16 cclen=199 t=9815s
[13:02:40] it=269026 colorings=167000 lazy-girth=165067 last: m=135 classes=15 cclen=192 t=9826s
[13:02:47] it=269345 colorings=167200 lazy-girth=165237 last: m=144 classes=16 cclen=195 t=9834s
[13:02:51] it=269619 colorings=167400 lazy-girth=165345 last: m=126 classes=14 cclen=199 t=9838s
[13:02:55] it=269911 colorings=167600 lazy-girth=165459 last: m=135 classes=15 cclen=201 t=9842s
[13:03:03] it=270167 colorings=167800 lazy-girth=165527 last: m=135 classes=15 cclen=199 t=9850s
[13:03:11] it=270463 colorings=168000 lazy-girth=165658 last: m=135 classes=15 cclen=201 t=9857s
[13:03:16] it=270743 colorings=168200 lazy-girth=165762 last: m=135 classes=15 cclen=195 t=9863s
[13:03:21] it=271035 colorings=168400 lazy-girth=165882 last: m=135 classes=15 cclen=194 t=9868s
[13:03:29] it=271353 colorings=168600 lazy-girth=166030 last: m=135 classes=15 cclen=190 t=9875s
[13:03:34] it=271665 colorings=168800 lazy-girth=166184 last: m=135 classes=15 cclen=186 t=9881s
[13:03:41] it=271917 colorings=169000 lazy-girth=166251 last: m=135 classes=15 cclen=193 t=9888s
[13:03:54] it=272214 colorings=169200 lazy-girth=166414 last: m=126 classes=14 cclen=196 t=9901s
[13:04:06] it=272557 colorings=169400 lazy-girth=166686 last: m=126 classes=14 cclen=201 t=9913s
[13:04:17] it=273129 colorings=169600 lazy-girth=167358 last: m=135 classes=15 cclen=201 t=9924s
[13:04:34] it=273746 colorings=169800 lazy-girth=168050 last: m=135 classes=15 cclen=182 t=9941s
[13:04:44] it=274102 colorings=170000 lazy-girth=168295 last: m=135 classes=15 cclen=198 t=9950s
[13:04:49] it=274424 colorings=170200 lazy-girth=168474 last: m=126 classes=14 cclen=202 t=9955s
[13:04:56] it=274733 colorings=170400 lazy-girth=168631 last: m=135 classes=15 cclen=197 t=9963s
[13:04:59] it=274993 colorings=170600 lazy-girth=168719 last: m=135 classes=15 cclen=201 t=9966s
[13:05:11] it=275340 colorings=170800 lazy-girth=168922 last: m=126 classes=14 cclen=199 t=9977s
[13:05:18] it=275605 colorings=171000 lazy-girth=169004 last: m=126 classes=14 cclen=196 t=9984s
[13:05:29] it=275924 colorings=171200 lazy-girth=169180 last: m=126 classes=14 cclen=186 t=9996s
[13:07:46] it=276385 colorings=171400 lazy-girth=169568 last: m=135 classes=15 cclen=199 t=10133s
[13:08:06] it=276724 colorings=171600 lazy-girth=169752 last: m=126 classes=14 cclen=199 t=10152s
[13:08:18] it=277014 colorings=171800 lazy-girth=169867 last: m=126 classes=14 cclen=201 t=10165s
[13:08:32] it=277299 colorings=172000 lazy-girth=169999 last: m=135 classes=15 cclen=193 t=10178s
[13:08:42] it=277632 colorings=172200 lazy-girth=170194 last: m=135 classes=15 cclen=191 t=10189s
[13:08:51] it=277974 colorings=172400 lazy-girth=170410 last: m=126 classes=14 cclen=191 t=10198s
[13:09:00] it=278271 colorings=172600 lazy-girth=170539 last: m=135 classes=15 cclen=165 t=10207s
[13:09:05] it=278593 colorings=172800 lazy-girth=170740 last: m=135 classes=15 cclen=198 t=10212s
[13:09:08] it=278881 colorings=173000 lazy-girth=170868 last: m=126 classes=14 cclen=198 t=10215s
[13:09:12] it=279191 colorings=173200 lazy-girth=171028 last: m=126 classes=14 cclen=198 t=10218s
[13:09:13] it=279487 colorings=173400 lazy-girth=171142 last: m=135 classes=15 cclen=193 t=10220s
[13:09:16] it=279775 colorings=173600 lazy-girth=171256 last: m=135 classes=15 cclen=190 t=10222s
[13:09:19] it=280042 colorings=173800 lazy-girth=171342 last: m=126 classes=14 cclen=199 t=10226s
[13:09:24] it=280317 colorings=174000 lazy-girth=171468 last: m=135 classes=15 cclen=189 t=10231s
[13:09:33] it=280671 colorings=174200 lazy-girth=171715 last: m=126 classes=14 cclen=199 t=10240s
[13:09:45] it=281023 colorings=174400 lazy-girth=171992 last: m=135 classes=15 cclen=162 t=10252s
[13:09:51] it=281345 colorings=174600 lazy-girth=172155 last: m=126 classes=14 cclen=199 t=10258s
[13:09:56] it=281645 colorings=174800 lazy-girth=172289 last: m=135 classes=15 cclen=190 t=10263s
[13:10:00] it=281899 colorings=175000 lazy-girth=172368 last: m=135 classes=15 cclen=188 t=10267s
[13:10:02] it=282153 colorings=175200 lazy-girth=172431 last: m=135 classes=15 cclen=180 t=10269s
[13:10:05] it=282424 colorings=175400 lazy-girth=172520 last: m=135 classes=15 cclen=181 t=10272s
[13:10:09] it=282674 colorings=175600 lazy-girth=172578 last: m=126 classes=14 cclen=193 t=10276s
[13:10:16] it=282966 colorings=175800 lazy-girth=172717 last: m=135 classes=15 cclen=70 t=10283s
[13:10:22] it=283234 colorings=176000 lazy-girth=172820 last: m=126 classes=14 cclen=197 t=10288s
[13:10:29] it=283506 colorings=176200 lazy-girth=172902 last: m=135 classes=15 cclen=195 t=10296s
[13:10:34] it=283808 colorings=176400 lazy-girth=173052 last: m=135 classes=15 cclen=200 t=10301s
[13:10:37] it=284066 colorings=176600 lazy-girth=173116 last: m=126 classes=14 cclen=194 t=10304s
[13:10:44] it=284349 colorings=176800 lazy-girth=173217 last: m=135 classes=15 cclen=198 t=10310s
[13:10:51] it=284621 colorings=177000 lazy-girth=173312 last: m=135 classes=15 cclen=197 t=10318s
[13:10:56] it=284907 colorings=177200 lazy-girth=173448 last: m=135 classes=15 cclen=187 t=10323s
[13:11:05] it=285215 colorings=177400 lazy-girth=173621 last: m=135 classes=15 cclen=171 t=10332s
[13:11:09] it=285478 colorings=177600 lazy-girth=173715 last: m=135 classes=15 cclen=190 t=10336s
[13:11:18] it=285766 colorings=177800 lazy-girth=173841 last: m=135 classes=15 cclen=200 t=10345s
[13:11:25] it=286029 colorings=178000 lazy-girth=173928 last: m=135 classes=15 cclen=178 t=10352s
[13:11:36] it=286333 colorings=178200 lazy-girth=174087 last: m=135 classes=15 cclen=198 t=10363s
[13:11:44] it=286596 colorings=178400 lazy-girth=174178 last: m=135 classes=15 cclen=197 t=10371s
[13:11:53] it=286856 colorings=178600 lazy-girth=174269 last: m=135 classes=15 cclen=176 t=10380s
[13:12:08] it=287127 colorings=178800 lazy-girth=174368 last: m=126 classes=14 cclen=194 t=10395s
[13:12:17] it=287443 colorings=179000 lazy-girth=174521 last: m=135 classes=15 cclen=192 t=10404s
[13:12:21] it=287713 colorings=179200 lazy-girth=174635 last: m=135 classes=15 cclen=191 t=10408s
[13:12:30] it=287984 colorings=179400 lazy-girth=174739 last: m=135 classes=15 cclen=200 t=10417s
[13:12:39] it=288249 colorings=179600 lazy-girth=174832 last: m=135 classes=15 cclen=194 t=10425s
[13:12:46] it=288486 colorings=179800 lazy-girth=174882 last: m=135 classes=15 cclen=178 t=10433s
[13:14:20] it=288740 colorings=180000 lazy-girth=174947 last: m=135 classes=15 cclen=194 t=10527s
[13:14:32] it=289089 colorings=180200 lazy-girth=175157 last: m=135 classes=15 cclen=178 t=10539s
[13:14:37] it=289402 colorings=180400 lazy-girth=175299 last: m=135 classes=15 cclen=191 t=10543s
[13:14:39] it=289645 colorings=180600 lazy-girth=175347 last: m=135 classes=15 cclen=187 t=10545s
[13:14:42] it=289944 colorings=180800 lazy-girth=175468 last: m=135 classes=15 cclen=201 t=10548s
[13:14:44] it=290263 colorings=181000 lazy-girth=175626 last: m=135 classes=15 cclen=199 t=10551s
[13:14:47] it=290548 colorings=181200 lazy-girth=175734 last: m=135 classes=15 cclen=199 t=10553s
[13:14:50] it=290834 colorings=181400 lazy-girth=175838 last: m=135 classes=15 cclen=196 t=10557s
[13:14:54] it=291132 colorings=181600 lazy-girth=175955 last: m=135 classes=15 cclen=195 t=10561s
[13:14:57] it=291402 colorings=181800 lazy-girth=176041 last: m=135 classes=15 cclen=189 t=10564s
[13:15:00] it=291663 colorings=182000 lazy-girth=176113 last: m=135 classes=15 cclen=201 t=10567s
[13:15:06] it=291976 colorings=182200 lazy-girth=176254 last: m=135 classes=15 cclen=193 t=10573s
[13:15:10] it=292249 colorings=182400 lazy-girth=176343 last: m=126 classes=14 cclen=197 t=10576s
[13:15:17] it=292507 colorings=182600 lazy-girth=176410 last: m=135 classes=15 cclen=190 t=10584s
[13:15:25] it=292796 colorings=182800 lazy-girth=176521 last: m=135 classes=15 cclen=184 t=10591s
[13:15:30] it=293095 colorings=183000 lazy-girth=176632 last: m=135 classes=15 cclen=176 t=10596s
[13:15:33] it=293380 colorings=183200 lazy-girth=176731 last: m=126 classes=14 cclen=195 t=10600s
[13:15:37] it=293657 colorings=183400 lazy-girth=176824 last: m=135 classes=15 cclen=195 t=10603s
[13:15:39] it=293918 colorings=183600 lazy-girth=176896 last: m=126 classes=14 cclen=199 t=10606s
[13:15:43] it=294193 colorings=183800 lazy-girth=176985 last: m=126 classes=14 cclen=191 t=10609s
[13:15:46] it=294434 colorings=184000 lazy-girth=177030 last: m=126 classes=14 cclen=200 t=10612s
[13:15:48] it=294702 colorings=184200 lazy-girth=177114 last: m=135 classes=15 cclen=197 t=10615s
[13:15:51] it=294946 colorings=184400 lazy-girth=177168 last: m=135 classes=15 cclen=188 t=10618s
[13:15:54] it=295186 colorings=184600 lazy-girth=177214 last: m=135 classes=15 cclen=197 t=10620s
[13:16:00] it=295449 colorings=184800 lazy-girth=177285 last: m=126 classes=14 cclen=179 t=10627s
[13:16:05] it=295669 colorings=185000 lazy-girth=177307 last: m=135 classes=15 cclen=183 t=10632s
[13:16:09] it=295906 colorings=185200 lazy-girth=177355 last: m=126 classes=14 cclen=196 t=10636s
[13:16:15] it=296181 colorings=185400 lazy-girth=177439 last: m=135 classes=15 cclen=186 t=10642s
[13:16:21] it=296441 colorings=185600 lazy-girth=177500 last: m=135 classes=15 cclen=186 t=10647s
[13:16:25] it=296717 colorings=185800 lazy-girth=177601 last: m=135 classes=15 cclen=198 t=10652s
[13:16:30] it=296954 colorings=186000 lazy-girth=177645 last: m=135 classes=15 cclen=201 t=10656s
[13:16:36] it=297229 colorings=186200 lazy-girth=177731 last: m=135 classes=15 cclen=196 t=10662s
[13:16:40] it=297502 colorings=186400 lazy-girth=177813 last: m=126 classes=14 cclen=200 t=10666s
[13:16:44] it=297784 colorings=186600 lazy-girth=177912 last: m=126 classes=14 cclen=196 t=10671s
[13:16:48] it=298047 colorings=186800 lazy-girth=177982 last: m=135 classes=15 cclen=197 t=10675s
[13:16:53] it=298276 colorings=187000 lazy-girth=178015 last: m=126 classes=14 cclen=198 t=10680s
[13:17:00] it=298543 colorings=187200 lazy-girth=178086 last: m=126 classes=14 cclen=193 t=10686s
[13:17:08] it=298803 colorings=187400 lazy-girth=178155 last: m=135 classes=15 cclen=197 t=10695s
[13:17:14] it=299082 colorings=187600 lazy-girth=178243 last: m=135 classes=15 cclen=160 t=10701s
[13:17:18] it=299333 colorings=187800 lazy-girth=178305 last: m=126 classes=14 cclen=184 t=10705s
[13:17:24] it=299594 colorings=188000 lazy-girth=178377 last: m=135 classes=15 cclen=202 t=10711s
[13:17:29] it=299836 colorings=188200 lazy-girth=178422 last: m=135 classes=15 cclen=199 t=10716s
[13:17:39] it=300107 colorings=188400 lazy-girth=178505 last: m=135 classes=15 cclen=187 t=10725s
[13:17:49] it=300355 colorings=188600 lazy-girth=178555 last: m=144 classes=16 cclen=197 t=10736s
[13:17:55] it=300590 colorings=188800 lazy-girth=178593 last: m=135 classes=15 cclen=200 t=10742s
[13:18:07] it=300826 colorings=189000 lazy-girth=178634 last: m=135 classes=15 cclen=162 t=10754s
[13:18:24] it=301079 colorings=189200 lazy-girth=178716 last: m=135 classes=15 cclen=170 t=10770s
[13:18:28] it=301370 colorings=189400 lazy-girth=178876 last: m=135 classes=15 cclen=148 t=10775s
[13:18:35] it=301638 colorings=189600 lazy-girth=178991 last: m=135 classes=15 cclen=188 t=10782s
[13:18:41] it=301921 colorings=189800 lazy-girth=179122 last: m=126 classes=14 cclen=200 t=10787s
[13:18:45] it=302191 colorings=190000 lazy-girth=179209 last: m=135 classes=15 cclen=200 t=10792s
[13:18:48] it=302449 colorings=190200 lazy-girth=179284 last: m=135 classes=15 cclen=201 t=10795s
[13:18:53] it=302715 colorings=190400 lazy-girth=179363 last: m=135 classes=15 cclen=151 t=10799s
[13:18:59] it=302984 colorings=190600 lazy-girth=179454 last: m=135 classes=15 cclen=201 t=10806s
[13:19:03] it=303233 colorings=190800 lazy-girth=179515 last: m=126 classes=14 cclen=189 t=10810s
[13:19:12] it=303474 colorings=191000 lazy-girth=179580 last: m=135 classes=15 cclen=197 t=10819s
[13:19:20] it=303761 colorings=191200 lazy-girth=179696 last: m=126 classes=14 cclen=177 t=10826s
[13:19:27] it=304046 colorings=191400 lazy-girth=179822 last: m=135 classes=15 cclen=193 t=10833s
[13:19:34] it=304322 colorings=191600 lazy-girth=179928 last: m=126 classes=14 cclen=199 t=10841s
[13:19:40] it=304566 colorings=191800 lazy-girth=179981 last: m=135 classes=15 cclen=197 t=10847s
[13:19:54] it=304812 colorings=192000 lazy-girth=180043 last: m=135 classes=15 cclen=199 t=10860s
[13:20:00] it=305056 colorings=192200 lazy-girth=180112 last: m=135 classes=15 cclen=197 t=10867s
[13:20:06] it=305336 colorings=192400 lazy-girth=180215 last: m=135 classes=15 cclen=186 t=10873s
[13:20:11] it=305583 colorings=192600 lazy-girth=180266 last: m=135 classes=15 cclen=174 t=10878s
[13:20:17] it=305859 colorings=192800 lazy-girth=180365 last: m=135 classes=15 cclen=194 t=10883s
[13:20:26] it=306152 colorings=193000 lazy-girth=180483 last: m=135 classes=15 cclen=169 t=10893s
[13:20:33] it=306425 colorings=193200 lazy-girth=180568 last: m=135 classes=15 cclen=191 t=10900s
[13:20:38] it=306675 colorings=193400 lazy-girth=180629 last: m=135 classes=15 cclen=181 t=10904s
[13:20:46] it=306932 colorings=193600 lazy-girth=180704 last: m=126 classes=14 cclen=201 t=10912s
[13:20:51] it=307210 colorings=193800 lazy-girth=180818 last: m=135 classes=15 cclen=195 t=10918s
[13:22:32] it=307468 colorings=194000 lazy-girth=180882 last: m=135 classes=15 cclen=199 t=11019s
[13:22:39] it=307722 colorings=194200 lazy-girth=180949 last: m=135 classes=15 cclen=197 t=11026s
[13:22:47] it=308021 colorings=194400 lazy-girth=181079 last: m=135 classes=15 cclen=193 t=11034s
[13:22:55] it=308302 colorings=194600 lazy-girth=181218 last: m=126 classes=14 cclen=178 t=11042s
[13:23:06] it=308633 colorings=194800 lazy-girth=181384 last: m=135 classes=15 cclen=184 t=11052s
[13:23:11] it=308901 colorings=195000 lazy-girth=181491 last: m=135 classes=15 cclen=176 t=11058s
[13:23:16] it=309148 colorings=195200 lazy-girth=181556 last: m=126 classes=14 cclen=193 t=11063s
[13:23:20] it=309375 colorings=195400 lazy-girth=181591 last: m=126 classes=14 cclen=192 t=11067s
[13:23:26] it=309607 colorings=195600 lazy-girth=181632 last: m=135 classes=15 cclen=178 t=11073s
[13:23:32] it=309825 colorings=195800 lazy-girth=181658 last: m=126 classes=14 cclen=193 t=11078s
[13:23:44] it=310200 colorings=196000 lazy-girth=182276 last: m=135 classes=15 cclen=189 t=11091s
[13:23:50] it=310489 colorings=196200 lazy-girth=182401 last: m=144 classes=16 cclen=177 t=11097s
[13:23:54] it=310735 colorings=196400 lazy-girth=182466 last: m=135 classes=15 cclen=185 t=11101s
[13:23:58] it=310991 colorings=196600 lazy-girth=182550 last: m=135 classes=15 cclen=188 t=11104s
[13:24:02] it=311240 colorings=196800 lazy-girth=182625 last: m=135 classes=15 cclen=200 t=11109s
[13:24:05] it=311481 colorings=197000 lazy-girth=182675 last: m=126 classes=14 cclen=197 t=11112s
[13:24:10] it=311723 colorings=197200 lazy-girth=182720 last: m=135 classes=15 cclen=198 t=11117s
[13:24:14] it=311961 colorings=197400 lazy-girth=182760 last: m=135 classes=15 cclen=196 t=11120s
[13:24:18] it=312198 colorings=197600 lazy-girth=182801 last: m=135 classes=15 cclen=198 t=11125s
[13:24:21] it=312442 colorings=197800 lazy-girth=182846 last: m=135 classes=15 cclen=197 t=11128s
[13:24:27] it=312674 colorings=198000 lazy-girth=182883 last: m=126 classes=14 cclen=198 t=11133s
[13:24:33] it=312926 colorings=198200 lazy-girth=182942 last: m=135 classes=15 cclen=182 t=11139s
[13:24:40] it=313233 colorings=198400 lazy-girth=183151 last: m=135 classes=15 cclen=191 t=11147s
[13:24:45] it=313494 colorings=198600 lazy-girth=183216 last: m=135 classes=15 cclen=189 t=11151s
[13:24:50] it=313734 colorings=198800 lazy-girth=183259 last: m=135 classes=15 cclen=189 t=11157s
[13:24:55] it=313981 colorings=199000 lazy-girth=183331 last: m=135 classes=15 cclen=192 t=11162s
[13:25:03] it=314236 colorings=199200 lazy-girth=183406 last: m=135 classes=15 cclen=190 t=11170s
[13:25:12] it=314498 colorings=199400 lazy-girth=183483 last: m=135 classes=15 cclen=197 t=11178s
[13:25:18] it=314739 colorings=199600 lazy-girth=183536 last: m=135 classes=15 cclen=200 t=11185s
[13:25:24] it=314976 colorings=199800 lazy-girth=183582 last: m=135 classes=15 cclen=196 t=11190s
[13:25:34] it=315200 colorings=200000 lazy-girth=183612 last: m=135 classes=15 cclen=196 t=11200s
[13:25:46] it=315487 colorings=200200 lazy-girth=183841 last: m=135 classes=15 cclen=194 t=11213s
[13:25:54] it=315764 colorings=200400 lazy-girth=183939 last: m=126 classes=14 cclen=185 t=11221s
[13:26:02] it=316049 colorings=200600 lazy-girth=184073 last: m=135 classes=15 cclen=178 t=11229s
[13:26:07] it=316297 colorings=200800 lazy-girth=184137 last: m=135 classes=15 cclen=199 t=11234s
[13:26:09] it=316539 colorings=201000 lazy-girth=184183 last: m=126 classes=14 cclen=199 t=11236s
[13:26:14] it=316793 colorings=201200 lazy-girth=184252 last: m=135 classes=15 cclen=183 t=11241s
[13:26:22] it=317078 colorings=201400 lazy-girth=184387 last: m=135 classes=15 cclen=194 t=11249s
[13:26:30] it=317326 colorings=201600 lazy-girth=184453 last: m=135 classes=15 cclen=195 t=11257s
[13:26:34] it=317558 colorings=201800 lazy-girth=184491 last: m=135 classes=15 cclen=185 t=11261s
[13:26:39] it=317794 colorings=202000 lazy-girth=184539 last: m=135 classes=15 cclen=197 t=11266s
[13:26:47] it=318031 colorings=202200 lazy-girth=184583 last: m=135 classes=15 cclen=177 t=11274s
[13:26:55] it=318267 colorings=202400 lazy-girth=184639 last: m=126 classes=14 cclen=197 t=11281s
[13:26:59] it=318495 colorings=202600 lazy-girth=184671 last: m=135 classes=15 cclen=199 t=11286s
[13:27:05] it=318743 colorings=202800 lazy-girth=184728 last: m=126 classes=14 cclen=187 t=11292s
[13:27:10] it=318975 colorings=203000 lazy-girth=184770 last: m=126 classes=14 cclen=202 t=11296s
[13:27:13] it=319200 colorings=203200 lazy-girth=184799 last: m=135 classes=15 cclen=196 t=11299s
[13:27:21] it=319433 colorings=203400 lazy-girth=184838 last: m=126 classes=14 cclen=198 t=11308s
[13:27:29] it=319659 colorings=203600 lazy-girth=184865 last: m=126 classes=14 cclen=200 t=11316s
[13:27:37] it=319874 colorings=203800 lazy-girth=184881 last: m=126 classes=14 cclen=202 t=11323s
[13:27:44] it=320134 colorings=204000 lazy-girth=184952 last: m=135 classes=15 cclen=192 t=11331s
[13:27:52] it=320385 colorings=204200 lazy-girth=185024 last: m=135 classes=15 cclen=178 t=11339s
[13:28:01] it=320632 colorings=204400 lazy-girth=185084 last: m=135 classes=15 cclen=199 t=11347s
[13:28:07] it=320864 colorings=204600 lazy-girth=185122 last: m=135 classes=15 cclen=181 t=11354s
[13:28:17] it=321088 colorings=204800 lazy-girth=185151 last: m=135 classes=15 cclen=172 t=11364s
[13:29:25] it=321313 colorings=205000 lazy-girth=185178 last: m=135 classes=15 cclen=180 t=11432s
[13:29:36] it=321557 colorings=205200 lazy-girth=185253 last: m=135 classes=15 cclen=193 t=11442s
[13:29:40] it=321776 colorings=205400 lazy-girth=185278 last: m=135 classes=15 cclen=197 t=11447s
[13:29:46] it=322009 colorings=205600 lazy-girth=185312 last: m=126 classes=14 cclen=197 t=11453s
[13:29:53] it=322237 colorings=205800 lazy-girth=185342 last: m=135 classes=15 cclen=195 t=11460s
[13:29:59] it=322466 colorings=206000 lazy-girth=185373 last: m=126 classes=14 cclen=199 t=11465s
[13:30:03] it=322698 colorings=206200 lazy-girth=185409 last: m=135 classes=15 cclen=181 t=11470s
[13:30:10] it=322931 colorings=206400 lazy-girth=185444 last: m=135 classes=15 cclen=186 t=11477s
[13:30:15] it=323173 colorings=206600 lazy-girth=185494 last: m=135 classes=15 cclen=196 t=11482s
[13:30:22] it=323397 colorings=206800 lazy-girth=185524 last: m=126 classes=14 cclen=200 t=11489s
[13:30:30] it=323637 colorings=207000 lazy-girth=185568 last: m=135 classes=15 cclen=194 t=11497s
[13:30:35] it=323864 colorings=207200 lazy-girth=185599 last: m=135 classes=15 cclen=195 t=11502s
[13:30:39] it=324093 colorings=207400 lazy-girth=185630 last: m=135 classes=15 cclen=192 t=11506s
[13:30:44] it=324325 colorings=207600 lazy-girth=185664 last: m=126 classes=14 cclen=200 t=11511s
[13:30:49] it=324561 colorings=207800 lazy-girth=185700 last: m=126 classes=14 cclen=202 t=11515s
[13:30:53] it=324777 colorings=208000 lazy-girth=185717 last: m=135 classes=15 cclen=196 t=11520s
[13:31:00] it=325011 colorings=208200 lazy-girth=185751 last: m=126 classes=14 cclen=189 t=11527s
[13:31:07] it=325251 colorings=208400 lazy-girth=185799 last: m=135 classes=15 cclen=197 t=11534s
[13:31:12] it=325500 colorings=208600 lazy-girth=185853 last: m=126 classes=14 cclen=183 t=11539s
[13:31:18] it=325722 colorings=208800 lazy-girth=185877 last: m=135 classes=15 cclen=200 t=11545s
[13:31:23] it=325948 colorings=209000 lazy-girth=185906 last: m=135 classes=15 cclen=185 t=11549s
[13:31:26] it=326172 colorings=209200 lazy-girth=185930 last: m=126 classes=14 cclen=197 t=11553s
[13:31:33] it=326399 colorings=209400 lazy-girth=185957 last: m=135 classes=15 cclen=197 t=11560s
[13:31:41] it=326652 colorings=209600 lazy-girth=186014 last: m=135 classes=15 cclen=200 t=11567s
[13:31:50] it=326884 colorings=209800 lazy-girth=186048 last: m=126 classes=14 cclen=194 t=11576s
[13:31:59] it=327113 colorings=210000 lazy-girth=186077 last: m=126 classes=14 cclen=200 t=11586s
[13:32:08] it=327341 colorings=210200 lazy-girth=186111 last: m=126 classes=14 cclen=195 t=11594s
[13:32:19] it=327597 colorings=210400 lazy-girth=186186 last: m=126 classes=14 cclen=185 t=11606s
[13:32:34] it=327841 colorings=210600 lazy-girth=186237 last: m=126 classes=14 cclen=194 t=11620s
[13:32:45] it=328071 colorings=210800 lazy-girth=186279 last: m=135 classes=15 cclen=193 t=11632s
[13:32:58] it=328296 colorings=211000 lazy-girth=186304 last: m=135 classes=15 cclen=194 t=11645s
[13:33:20] it=328502 colorings=211200 lazy-girth=186311 last: m=135 classes=15 cclen=195 t=11667s
[13:33:31] it=328741 colorings=211400 lazy-girth=186361 last: m=135 classes=15 cclen=195 t=11677s
[13:33:44] it=328984 colorings=211600 lazy-girth=186406 last: m=126 classes=14 cclen=201 t=11690s
[13:33:48] it=329207 colorings=211800 lazy-girth=186433 last: m=135 classes=15 cclen=191 t=11695s
[13:33:54] it=329435 colorings=212000 lazy-girth=186463 last: m=135 classes=15 cclen=196 t=11701s
[13:33:59] it=329660 colorings=212200 lazy-girth=186489 last: m=135 classes=15 cclen=200 t=11706s
[13:34:07] it=329886 colorings=212400 lazy-girth=186521 last: m=126 classes=14 cclen=187 t=11714s
[13:34:19] it=330107 colorings=212600 lazy-girth=186552 last: m=126 classes=14 cclen=194 t=11725s
[13:34:31] it=330333 colorings=212800 lazy-girth=186581 last: m=126 classes=14 cclen=180 t=11738s
[13:34:43] it=330566 colorings=213000 lazy-girth=186615 last: m=126 classes=14 cclen=197 t=11750s
[13:34:56] it=330791 colorings=213200 lazy-girth=186642 last: m=135 classes=15 cclen=188 t=11763s
[13:36:27] it=331019 colorings=213400 lazy-girth=186682 last: m=126 classes=14 cclen=182 t=11854s
[13:36:49] it=331241 colorings=213600 lazy-girth=186710 last: m=135 classes=15 cclen=147 t=11876s
[13:37:11] it=331486 colorings=213800 lazy-girth=186769 last: m=126 classes=14 cclen=201 t=11897s
[13:37:28] it=331716 colorings=214000 lazy-girth=186801 last: m=135 classes=15 cclen=187 t=11915s
[13:37:42] it=331928 colorings=214200 lazy-girth=186813 last: m=135 classes=15 cclen=197 t=11929s
[13:37:58] it=332171 colorings=214400 lazy-girth=186860 last: m=135 classes=15 cclen=194 t=11945s
[13:38:20] it=332436 colorings=214600 lazy-girth=186929 last: m=135 classes=15 cclen=197 t=11967s
[13:38:44] it=332668 colorings=214800 lazy-girth=186967 last: m=135 classes=15 cclen=195 t=11991s
[13:39:14] it=332887 colorings=215000 lazy-girth=186988 last: m=135 classes=15 cclen=195 t=12020s
[13:39:32] it=333105 colorings=215200 lazy-girth=187009 last: m=135 classes=15 cclen=172 t=12039s
[13:40:18] it=333363 colorings=215400 lazy-girth=187073 last: m=135 classes=15 cclen=197 t=12084s
[13:40:40] it=333613 colorings=215600 lazy-girth=187161 last: m=135 classes=15 cclen=153 t=12107s
[13:40:46] it=333877 colorings=215800 lazy-girth=187282 last: m=126 classes=14 cclen=198 t=12113s
[13:40:55] it=334113 colorings=216000 lazy-girth=187330 last: m=135 classes=15 cclen=190 t=12121s
[13:40:59] it=334378 colorings=216200 lazy-girth=187408 last: m=135 classes=15 cclen=199 t=12126s
[13:41:04] it=334603 colorings=216400 lazy-girth=187447 last: m=135 classes=15 cclen=197 t=12131s
[13:41:15] it=334895 colorings=216600 lazy-girth=187610 last: m=135 classes=15 cclen=192 t=12142s
[13:41:23] it=335177 colorings=216800 lazy-girth=187724 last: m=135 classes=15 cclen=197 t=12150s
[13:41:28] it=335442 colorings=217000 lazy-girth=187796 last: m=135 classes=15 cclen=194 t=12154s
[13:41:33] it=335715 colorings=217200 lazy-girth=187898 last: m=126 classes=14 cclen=181 t=12160s
[13:41:37] it=335991 colorings=217400 lazy-girth=188012 last: m=135 classes=15 cclen=197 t=12164s
[13:41:50] it=336297 colorings=217600 lazy-girth=188155 last: m=135 classes=15 cclen=194 t=12177s
[13:41:59] it=336604 colorings=217800 lazy-girth=188309 last: m=135 classes=15 cclen=196 t=12186s
[13:42:05] it=336889 colorings=218000 lazy-girth=188442 last: m=126 classes=14 cclen=198 t=12192s
[13:42:19] it=337203 colorings=218200 lazy-girth=188594 last: m=135 classes=15 cclen=188 t=12206s
[13:42:35] it=337519 colorings=218400 lazy-girth=188742 last: m=135 classes=15 cclen=188 t=12222s
[13:42:44] it=337800 colorings=218600 lazy-girth=188842 last: m=126 classes=14 cclen=179 t=12231s
[13:42:48] it=338097 colorings=218800 lazy-girth=188956 last: m=126 classes=14 cclen=171 t=12235s
[13:42:50] it=338378 colorings=219000 lazy-girth=189053 last: m=126 classes=14 cclen=198 t=12237s
[13:42:56] it=338623 colorings=219200 lazy-girth=189105 last: m=126 classes=14 cclen=199 t=12242s
[13:43:02] it=338871 colorings=219400 lazy-girth=189163 last: m=135 classes=15 cclen=185 t=12249s
[13:43:10] it=339121 colorings=219600 lazy-girth=189234 last: m=135 classes=15 cclen=198 t=12257s
[13:43:14] it=339403 colorings=219800 lazy-girth=189358 last: m=126 classes=14 cclen=197 t=12260s
[13:43:19] it=339686 colorings=220000 lazy-girth=189477 last: m=135 classes=15 cclen=201 t=12266s
[13:43:29] it=339978 colorings=220200 lazy-girth=189620 last: m=135 classes=15 cclen=185 t=12275s
[13:43:42] it=340320 colorings=220400 lazy-girth=189825 last: m=135 classes=15 cclen=188 t=12289s
[13:43:54] it=340619 colorings=220600 lazy-girth=189970 last: m=135 classes=15 cclen=197 t=12301s
[13:44:02] it=340875 colorings=220800 lazy-girth=190040 last: m=126 classes=14 cclen=198 t=12308s
[13:44:07] it=341129 colorings=221000 lazy-girth=190102 last: m=126 classes=14 cclen=196 t=12313s
[13:44:15] it=341418 colorings=221200 lazy-girth=190212 last: m=135 classes=15 cclen=179 t=12321s
[13:44:23] it=341765 colorings=221400 lazy-girth=190411 last: m=135 classes=15 cclen=196 t=12330s
[13:44:32] it=342065 colorings=221600 lazy-girth=190539 last: m=135 classes=15 cclen=164 t=12339s
[13:44:40] it=342318 colorings=221800 lazy-girth=190602 last: m=135 classes=15 cclen=192 t=12347s
[13:44:45] it=342570 colorings=222000 lazy-girth=190679 last: m=135 classes=15 cclen=199 t=12352s
[13:44:55] it=342835 colorings=222200 lazy-girth=190778 last: m=135 classes=15 cclen=196 t=12362s
[13:45:03] it=343120 colorings=222400 lazy-girth=190881 last: m=135 classes=15 cclen=176 t=12370s
[13:45:09] it=343389 colorings=222600 lazy-girth=190963 last: m=135 classes=15 cclen=200 t=12376s
[13:46:55] it=343648 colorings=222800 lazy-girth=191035 last: m=135 classes=15 cclen=198 t=12482s
[13:47:04] it=343893 colorings=223000 lazy-girth=191088 last: m=135 classes=15 cclen=195 t=12491s
[13:47:21] it=344152 colorings=223200 lazy-girth=191164 last: m=135 classes=15 cclen=197 t=12508s
[13:47:39] it=344403 colorings=223400 lazy-girth=191233 last: m=135 classes=15 cclen=197 t=12525s
[13:47:47] it=344693 colorings=223600 lazy-girth=191370 last: m=135 classes=15 cclen=190 t=12533s
[13:47:55] it=345024 colorings=223800 lazy-girth=191538 last: m=126 classes=14 cclen=181 t=12542s
[13:48:02] it=345301 colorings=224000 lazy-girth=191640 last: m=135 classes=15 cclen=198 t=12549s
[13:48:07] it=345560 colorings=224200 lazy-girth=191713 last: m=135 classes=15 cclen=201 t=12554s
[13:48:11] it=345819 colorings=224400 lazy-girth=191781 last: m=135 classes=15 cclen=200 t=12558s
[13:48:16] it=346063 colorings=224600 lazy-girth=191837 last: m=126 classes=14 cclen=196 t=12563s
[13:48:24] it=346317 colorings=224800 lazy-girth=191905 last: m=126 classes=14 cclen=199 t=12571s
[13:48:32] it=346608 colorings=225000 lazy-girth=192016 last: m=135 classes=15 cclen=195 t=12579s
[13:48:39] it=346872 colorings=225200 lazy-girth=192115 last: m=135 classes=15 cclen=195 t=12586s
[13:48:46] it=347140 colorings=225400 lazy-girth=192196 last: m=126 classes=14 cclen=200 t=12593s
[13:48:56] it=347417 colorings=225600 lazy-girth=192291 last: m=135 classes=15 cclen=190 t=12603s
[13:49:05] it=347670 colorings=225800 lazy-girth=192349 last: m=135 classes=15 cclen=191 t=12612s
[13:49:12] it=347961 colorings=226000 lazy-girth=192461 last: m=126 classes=14 cclen=202 t=12618s
[13:49:18] it=348214 colorings=226200 lazy-girth=192527 last: m=135 classes=15 cclen=185 t=12625s
[13:49:25] it=348482 colorings=226400 lazy-girth=192605 last: m=126 classes=14 cclen=186 t=12632s
[13:49:33] it=348759 colorings=226600 lazy-girth=192697 last: m=135 classes=15 cclen=182 t=12640s
[13:49:43] it=349019 colorings=226800 lazy-girth=192771 last: m=135 classes=15 cclen=197 t=12650s
[13:49:50] it=349260 colorings=227000 lazy-girth=192823 last: m=126 classes=14 cclen=177 t=12656s
[13:49:59] it=349530 colorings=227200 lazy-girth=192911 last: m=135 classes=15 cclen=200 t=12666s
[13:50:04] it=349794 colorings=227400 lazy-girth=192984 last: m=135 classes=15 cclen=197 t=12671s
[13:50:14] it=350057 colorings=227600 lazy-girth=193059 last: m=126 classes=14 cclen=198 t=12681s
[13:50:22] it=350298 colorings=227800 lazy-girth=193100 last: m=126 classes=14 cclen=197 t=12688s
[13:50:28] it=350547 colorings=228000 lazy-girth=193157 last: m=135 classes=15 cclen=190 t=12695s
[13:50:35] it=350801 colorings=228200 lazy-girth=193219 last: m=135 classes=15 cclen=173 t=12702s
[13:50:43] it=351046 colorings=228400 lazy-girth=193270 last: m=126 classes=14 cclen=195 t=12709s
[13:50:52] it=351293 colorings=228600 lazy-girth=193323 last: m=135 classes=15 cclen=201 t=12719s
[13:51:00] it=351529 colorings=228800 lazy-girth=193363 last: m=135 classes=15 cclen=194 t=12727s
[13:51:08] it=351770 colorings=229000 lazy-girth=193414 last: m=126 classes=14 cclen=197 t=12735s
[13:51:13] it=352025 colorings=229200 lazy-girth=193473 last: m=126 classes=14 cclen=197 t=12740s
[13:51:27] it=352282 colorings=229400 lazy-girth=193536 last: m=135 classes=15 cclen=195 t=12753s
[13:51:35] it=352532 colorings=229600 lazy-girth=193588 last: m=135 classes=15 cclen=199 t=12762s
[13:51:41] it=352739 colorings=229800 lazy-girth=193596 last: m=135 classes=15 cclen=201 t=12767s
[13:51:46] it=352954 colorings=230000 lazy-girth=193611 last: m=126 classes=14 cclen=199 t=12773s
[13:51:53] it=353180 colorings=230200 lazy-girth=193639 last: m=135 classes=15 cclen=198 t=12779s
[13:52:00] it=353395 colorings=230400 lazy-girth=193654 last: m=135 classes=15 cclen=184 t=12787s
[13:52:10] it=353614 colorings=230600 lazy-girth=193673 last: m=135 classes=15 cclen=192 t=12796s
[13:52:22] it=353866 colorings=230800 lazy-girth=193741 last: m=135 classes=15 cclen=186 t=12809s
[13:52:32] it=354145 colorings=231000 lazy-girth=193838 last: m=135 classes=15 cclen=183 t=12819s
[13:52:44] it=354450 colorings=231200 lazy-girth=193959 last: m=135 classes=15 cclen=200 t=12831s
[13:52:49] it=354671 colorings=231400 lazy-girth=193995 last: m=135 classes=15 cclen=193 t=12835s
[13:52:57] it=354944 colorings=231600 lazy-girth=194077 last: m=135 classes=15 cclen=197 t=12844s
[13:53:11] it=355202 colorings=231800 lazy-girth=194140 last: m=135 classes=15 cclen=186 t=12858s
[13:53:18] it=355484 colorings=232000 lazy-girth=194245 last: m=126 classes=14 cclen=186 t=12865s
[13:54:36] it=355770 colorings=232200 lazy-girth=194366 last: m=135 classes=15 cclen=199 t=12942s
[13:54:41] it=356022 colorings=232400 lazy-girth=194430 last: m=135 classes=15 cclen=200 t=12947s
[13:54:45] it=356253 colorings=232600 lazy-girth=194473 last: m=126 classes=14 cclen=198 t=12952s
[13:54:53] it=356476 colorings=232800 lazy-girth=194507 last: m=126 classes=14 cclen=195 t=12960s
[13:55:00] it=356702 colorings=233000 lazy-girth=194542 last: m=126 classes=14 cclen=200 t=12966s
[13:55:04] it=356920 colorings=233200 lazy-girth=194564 last: m=135 classes=15 cclen=193 t=12971s
[13:55:11] it=357159 colorings=233400 lazy-girth=194612 last: m=126 classes=14 cclen=198 t=12978s
[13:55:20] it=357456 colorings=233600 lazy-girth=194781 last: m=135 classes=15 cclen=195 t=12987s
[13:55:38] it=357753 colorings=233800 lazy-girth=194929 last: m=135 classes=15 cclen=199 t=13005s
[13:55:50] it=358019 colorings=234000 lazy-girth=195018 last: m=135 classes=15 cclen=195 t=13017s
[13:56:05] it=358270 colorings=234200 lazy-girth=195088 last: m=135 classes=15 cclen=200 t=13032s
[13:56:16] it=358491 colorings=234400 lazy-girth=195115 last: m=135 classes=15 cclen=195 t=13043s
[13:56:35] it=358799 colorings=234600 lazy-girth=195289 last: m=135 classes=15 cclen=192 t=13061s
[13:56:41] it=359101 colorings=234800 lazy-girth=195420 last: m=135 classes=15 cclen=197 t=13068s
[13:56:52] it=359349 colorings=235000 lazy-girth=195489 last: m=135 classes=15 cclen=192 t=13078s
[13:57:02] it=359597 colorings=235200 lazy-girth=195551 last: m=126 classes=14 cclen=196 t=13088s
[13:57:10] it=359850 colorings=235400 lazy-girth=195615 last: m=135 classes=15 cclen=197 t=13097s
[13:57:19] it=360089 colorings=235600 lazy-girth=195666 last: m=126 classes=14 cclen=200 t=13106s
[13:57:31] it=360344 colorings=235800 lazy-girth=195728 last: m=135 classes=15 cclen=181 t=13117s
[13:57:46] it=360760 colorings=236000 lazy-girth=196125 last: m=126 classes=14 cclen=181 t=13133s
[13:58:03] it=361049 colorings=236200 lazy-girth=196264 last: m=135 classes=15 cclen=199 t=13150s
[13:58:14] it=361308 colorings=236400 lazy-girth=196330 last: m=135 classes=15 cclen=178 t=13161s
[13:58:21] it=361531 colorings=236600 lazy-girth=196359 last: m=135 classes=15 cclen=180 t=13168s
[13:58:33] it=361765 colorings=236800 lazy-girth=196399 last: m=135 classes=15 cclen=197 t=13180s
[13:58:44] it=361986 colorings=237000 lazy-girth=196421 last: m=135 classes=15 cclen=195 t=13191s
[13:59:05] it=362227 colorings=237200 lazy-girth=196463 last: m=126 classes=14 cclen=189 t=13212s
[13:59:23] it=362477 colorings=237400 lazy-girth=196546 last: m=135 classes=15 cclen=177 t=13229s
[13:59:38] it=362717 colorings=237600 lazy-girth=196589 last: m=135 classes=15 cclen=201 t=13245s
[14:00:06] it=362939 colorings=237800 lazy-girth=196623 last: m=135 classes=15 cclen=193 t=13272s
[14:00:27] it=363174 colorings=238000 lazy-girth=196677 last: m=135 classes=15 cclen=197 t=13294s
[14:00:34] it=363398 colorings=238200 lazy-girth=196712 last: m=135 classes=15 cclen=198 t=13301s
[14:00:43] it=363621 colorings=238400 lazy-girth=196739 last: m=126 classes=14 cclen=192 t=13309s
[14:00:56] it=363853 colorings=238600 lazy-girth=196774 last: m=135 classes=15 cclen=181 t=13322s
[14:01:07] it=364066 colorings=238800 lazy-girth=196788 last: m=135 classes=15 cclen=197 t=13334s
[14:01:19] it=364290 colorings=239000 lazy-girth=196813 last: m=126 classes=14 cclen=201 t=13346s
[14:01:33] it=364533 colorings=239200 lazy-girth=196864 last: m=135 classes=15 cclen=186 t=13359s
[14:01:43] it=364754 colorings=239400 lazy-girth=196893 last: m=135 classes=15 cclen=172 t=13370s
[14:01:53] it=364982 colorings=239600 lazy-girth=196926 last: m=126 classes=14 cclen=196 t=13380s
[14:02:04] it=365208 colorings=239800 lazy-girth=196955 last: m=135 classes=15 cclen=185 t=13391s
[14:02:14] it=365429 colorings=240000 lazy-girth=196977 last: m=135 classes=15 cclen=199 t=13401s
[14:02:24] it=365636 colorings=240200 lazy-girth=196984 last: m=126 classes=14 cclen=197 t=13411s
[14:04:22] it=365899 colorings=240400 lazy-girth=197069 last: m=135 classes=15 cclen=171 t=13529s
[14:04:46] it=366142 colorings=240600 lazy-girth=197115 last: m=135 classes=15 cclen=186 t=13553s
[14:05:08] it=366382 colorings=240800 lazy-girth=197160 last: m=135 classes=15 cclen=198 t=13575s
[14:05:19] it=366602 colorings=241000 lazy-girth=197181 last: m=135 classes=15 cclen=195 t=13585s
[14:05:23] it=366811 colorings=241200 lazy-girth=197193 last: m=135 classes=15 cclen=200 t=13590s
[14:05:29] it=367020 colorings=241400 lazy-girth=197202 last: m=135 classes=15 cclen=188 t=13596s
[14:05:47] it=367250 colorings=241600 lazy-girth=197235 last: m=126 classes=14 cclen=197 t=13614s
[14:06:11] it=367477 colorings=241800 lazy-girth=197267 last: m=135 classes=15 cclen=194 t=13638s
[14:06:24] it=367713 colorings=242000 lazy-girth=197306 last: m=135 classes=15 cclen=183 t=13651s
[14:06:49] it=367938 colorings=242200 lazy-girth=197332 last: m=126 classes=14 cclen=188 t=13676s
[14:07:04] it=368146 colorings=242400 lazy-girth=197340 last: m=126 classes=14 cclen=194 t=13691s
[14:07:27] it=368372 colorings=242600 lazy-girth=197369 last: m=135 classes=15 cclen=194 t=13714s
[14:07:44] it=368606 colorings=242800 lazy-girth=197406 last: m=135 classes=15 cclen=189 t=13731s
[14:07:52] it=368816 colorings=243000 lazy-girth=197416 last: m=135 classes=15 cclen=180 t=13739s
[14:08:08] it=369030 colorings=243200 lazy-girth=197431 last: m=135 classes=15 cclen=155 t=13754s
[14:08:25] it=369237 colorings=243400 lazy-girth=197438 last: m=126 classes=14 cclen=199 t=13772s
[14:08:41] it=369458 colorings=243600 lazy-girth=197459 last: m=135 classes=15 cclen=202 t=13788s
[14:09:02] it=369702 colorings=243800 lazy-girth=197504 last: m=135 classes=15 cclen=176 t=13808s
[14:09:22] it=369916 colorings=244000 lazy-girth=197519 last: m=135 classes=15 cclen=198 t=13829s
[14:09:54] it=370136 colorings=244200 lazy-girth=197540 last: m=126 classes=14 cclen=197 t=13861s
[14:10:51] it=370360 colorings=244400 lazy-girth=197565 last: m=135 classes=15 cclen=196 t=13918s
[14:11:13] it=370572 colorings=244600 lazy-girth=197578 last: m=135 classes=15 cclen=199 t=13940s
[14:11:38] it=370799 colorings=244800 lazy-girth=197607 last: m=135 classes=15 cclen=194 t=13964s
[14:11:57] it=371005 colorings=245000 lazy-girth=197613 last: m=135 classes=15 cclen=195 t=13984s
[14:12:15] it=371221 colorings=245200 lazy-girth=197629 last: m=135 classes=15 cclen=197 t=14002s
[14:14:21] it=371455 colorings=245400 lazy-girth=197687 last: m=135 classes=15 cclen=199 t=14128s
[14:14:30] it=371744 colorings=245600 lazy-girth=197797 last: m=135 classes=15 cclen=187 t=14137s
[14:14:37] it=371999 colorings=245800 lazy-girth=197864 last: m=135 classes=15 cclen=162 t=14143s
[14:14:46] it=372313 colorings=246000 lazy-girth=198000 last: m=126 classes=14 cclen=194 t=14153s
[14:14:55] it=372607 colorings=246200 lazy-girth=198116 last: m=135 classes=15 cclen=192 t=14161s
[14:15:06] it=372898 colorings=246400 lazy-girth=198231 last: m=126 classes=14 cclen=199 t=14172s
[14:15:13] it=373174 colorings=246600 lazy-girth=198323 last: m=135 classes=15 cclen=187 t=14179s
[14:15:29] it=373470 colorings=246800 lazy-girth=198444 last: m=126 classes=14 cclen=201 t=14196s
[14:15:41] it=373753 colorings=247000 lazy-girth=198533 last: m=126 classes=14 cclen=196 t=14208s
[14:15:54] it=374027 colorings=247200 lazy-girth=198623 last: m=126 classes=14 cclen=198 t=14221s
[14:16:02] it=374304 colorings=247400 lazy-girth=198719 last: m=126 classes=14 cclen=198 t=14228s
[14:16:09] it=374570 colorings=247600 lazy-girth=198801 last: m=126 classes=14 cclen=200 t=14236s
[14:16:17] it=374829 colorings=247800 lazy-girth=198874 last: m=135 classes=15 cclen=196 t=14243s
[14:16:34] it=375086 colorings=248000 lazy-girth=198936 last: m=135 classes=15 cclen=193 t=14260s
[14:16:50] it=375447 colorings=248200 lazy-girth=199117 last: m=126 classes=14 cclen=189 t=14276s
[14:16:56] it=375787 colorings=248400 lazy-girth=199264 last: m=126 classes=14 cclen=195 t=14282s
[14:17:00] it=376027 colorings=248600 lazy-girth=199305 last: m=135 classes=15 cclen=179 t=14287s
[14:17:20] it=376361 colorings=248800 lazy-girth=199470 last: m=135 classes=15 cclen=199 t=14307s
[14:17:35] it=376635 colorings=249000 lazy-girth=199589 last: m=135 classes=15 cclen=200 t=14322s
[14:17:49] it=376926 colorings=249200 lazy-girth=199722 last: m=135 classes=15 cclen=198 t=14336s
[14:18:02] it=377245 colorings=249400 lazy-girth=199858 last: m=135 classes=15 cclen=198 t=14349s
[14:18:27] it=377529 colorings=249600 lazy-girth=199979 last: m=126 classes=14 cclen=196 t=14374s
[14:18:46] it=377783 colorings=249800 lazy-girth=200057 last: m=144 classes=16 cclen=199 t=14393s
[14:18:55] it=378033 colorings=250000 lazy-girth=200113 last: m=144 classes=16 cclen=193 t=14402s
[14:19:02] it=378250 colorings=250200 lazy-girth=200130 last: m=144 classes=16 cclen=195 t=14409s
[14:19:14] it=378509 colorings=250400 lazy-girth=200197 last: m=144 classes=16 cclen=191 t=14421s
[14:19:26] it=378781 colorings=250600 lazy-girth=200283 last: m=135 classes=15 cclen=160 t=14433s
[14:23:01] it=379113 colorings=250800 lazy-girth=200461 last: m=135 classes=15 cclen=173 t=14648s
[14:23:04] it=379402 colorings=251000 lazy-girth=200563 last: m=126 classes=14 cclen=197 t=14651s
[14:23:09] it=379656 colorings=251200 lazy-girth=200628 last: m=135 classes=15 cclen=195 t=14656s
[14:23:14] it=379935 colorings=251400 lazy-girth=200729 last: m=135 classes=15 cclen=179 t=14661s
[14:23:24] it=380221 colorings=251600 lazy-girth=200848 last: m=135 classes=15 cclen=185 t=14671s
[14:23:29] it=380459 colorings=251800 lazy-girth=200894 last: m=135 classes=15 cclen=196 t=14675s
[14:23:36] it=380710 colorings=252000 lazy-girth=200971 last: m=135 classes=15 cclen=168 t=14683s
[14:23:42] it=380955 colorings=252200 lazy-girth=201027 last: m=126 classes=14 cclen=193 t=14689s
[14:23:53] it=381190 colorings=252400 lazy-girth=201075 last: m=126 classes=14 cclen=200 t=14700s
[14:24:00] it=381432 colorings=252600 lazy-girth=201125 last: m=135 classes=15 cclen=129 t=14707s
[14:24:09] it=381692 colorings=252800 lazy-girth=201190 last: m=135 classes=15 cclen=197 t=14716s
[14:24:16] it=381918 colorings=253000 lazy-girth=201216 last: m=144 classes=16 cclen=183 t=14723s
[14:24:23] it=382153 colorings=253200 lazy-girth=201260 last: m=126 classes=14 cclen=199 t=14730s
[14:24:34] it=382395 colorings=253400 lazy-girth=201315 last: m=135 classes=15 cclen=198 t=14741s
[14:24:53] it=382756 colorings=253600 lazy-girth=201516 last: m=135 classes=15 cclen=177 t=14760s
[14:25:09] it=383045 colorings=253800 lazy-girth=201646 last: m=135 classes=15 cclen=199 t=14776s
[14:25:23] it=383357 colorings=254000 lazy-girth=201778 last: m=135 classes=15 cclen=181 t=14790s
[14:25:46] it=383667 colorings=254200 lazy-girth=201920 last: m=135 classes=15 cclen=196 t=14813s
[14:25:54] it=383909 colorings=254400 lazy-girth=201970 last: m=135 classes=15 cclen=196 t=14821s
[14:26:02] it=384168 colorings=254600 lazy-girth=202047 last: m=135 classes=15 cclen=198 t=14829s
[14:26:11] it=384411 colorings=254800 lazy-girth=202106 last: m=144 classes=16 cclen=193 t=14838s
[14:26:15] it=384638 colorings=255000 lazy-girth=202139 last: m=135 classes=15 cclen=200 t=14842s
[14:26:23] it=384857 colorings=255200 lazy-girth=202162 last: m=135 classes=15 cclen=185 t=14849s
[14:26:29] it=385082 colorings=255400 lazy-girth=202194 last: m=135 classes=15 cclen=188 t=14856s
[14:26:36] it=385294 colorings=255600 lazy-girth=202206 last: m=135 classes=15 cclen=199 t=14862s
[14:26:41] it=385529 colorings=255800 lazy-girth=202249 last: m=135 classes=15 cclen=192 t=14868s
[14:26:51] it=385778 colorings=256000 lazy-girth=202312 last: m=135 classes=15 cclen=195 t=14877s
[14:27:09] it=386028 colorings=256200 lazy-girth=202372 last: m=135 classes=15 cclen=194 t=14896s
[14:27:21] it=386272 colorings=256400 lazy-girth=202421 last: m=135 classes=15 cclen=192 t=14908s
[14:27:36] it=386527 colorings=256600 lazy-girth=202482 last: m=135 classes=15 cclen=181 t=14923s
[14:27:47] it=386758 colorings=256800 lazy-girth=202530 last: m=135 classes=15 cclen=188 t=14934s
[14:28:10] it=386993 colorings=257000 lazy-girth=202578 last: m=135 classes=15 cclen=182 t=14957s
[14:28:50] it=387269 colorings=257200 lazy-girth=202661 last: m=135 classes=15 cclen=198 t=14997s
[14:29:04] it=387534 colorings=257400 lazy-girth=202740 last: m=126 classes=14 cclen=200 t=15011s
[14:29:08] it=387769 colorings=257600 lazy-girth=202778 last: m=135 classes=15 cclen=188 t=15015s
[14:29:13] it=388025 colorings=257800 lazy-girth=202843 last: m=135 classes=15 cclen=197 t=15020s
[14:29:16] it=388267 colorings=258000 lazy-girth=202896 last: m=144 classes=16 cclen=195 t=15023s
[14:29:19] it=388505 colorings=258200 lazy-girth=202939 last: m=135 classes=15 cclen=188 t=15025s
[14:29:22] it=388730 colorings=258400 lazy-girth=202968 last: m=135 classes=15 cclen=197 t=15029s
[14:29:34] it=389072 colorings=258600 lazy-girth=203136 last: m=135 classes=15 cclen=195 t=15040s
[14:29:39] it=389354 colorings=258800 lazy-girth=203233 last: m=126 classes=14 cclen=202 t=15046s
[14:29:55] it=389656 colorings=259000 lazy-girth=203354 last: m=135 classes=15 cclen=198 t=15062s
[14:30:03] it=389944 colorings=259200 lazy-girth=203463 last: m=135 classes=15 cclen=192 t=15070s
[14:31:48] it=390204 colorings=259400 lazy-girth=203535 last: m=135 classes=15 cclen=201 t=15174s
[14:31:57] it=390456 colorings=259600 lazy-girth=203602 last: m=126 classes=14 cclen=198 t=15183s
[14:32:10] it=390694 colorings=259800 lazy-girth=203657 last: m=135 classes=15 cclen=183 t=15197s
[14:32:14] it=390912 colorings=260000 lazy-girth=203677 last: m=135 classes=15 cclen=192 t=15201s
[14:32:21] it=391149 colorings=260200 lazy-girth=203720 last: m=135 classes=15 cclen=197 t=15208s
[14:32:28] it=391383 colorings=260400 lazy-girth=203758 last: m=126 classes=14 cclen=190 t=15215s
[14:32:36] it=391615 colorings=260600 lazy-girth=203798 last: m=135 classes=15 cclen=195 t=15222s
[14:32:45] it=391838 colorings=260800 lazy-girth=203826 last: m=135 classes=15 cclen=200 t=15232s
[14:32:56] it=392074 colorings=261000 lazy-girth=203898 last: m=135 classes=15 cclen=189 t=15243s
[14:33:03] it=392347 colorings=261200 lazy-girth=204008 last: m=126 classes=14 cclen=189 t=15249s
[14:33:14] it=392620 colorings=261400 lazy-girth=204150 last: m=135 classes=15 cclen=197 t=15260s
[14:33:23] it=392871 colorings=261600 lazy-girth=204208 last: m=126 classes=14 cclen=191 t=15269s
[14:33:28] it=393099 colorings=261800 lazy-girth=204239 last: m=126 classes=14 cclen=190 t=15275s
[14:33:37] it=393393 colorings=262000 lazy-girth=204347 last: m=135 classes=15 cclen=199 t=15284s
[14:33:49] it=393655 colorings=262200 lazy-girth=204433 last: m=126 classes=14 cclen=199 t=15296s
[14:34:01] it=393896 colorings=262400 lazy-girth=204482 last: m=126 classes=14 cclen=187 t=15307s
[14:34:15] it=394142 colorings=262600 lazy-girth=204539 last: m=135 classes=15 cclen=193 t=15322s
[14:34:30] it=394400 colorings=262800 lazy-girth=204633 last: m=135 classes=15 cclen=197 t=15336s
[14:34:37] it=394657 colorings=263000 lazy-girth=204700 last: m=135 classes=15 cclen=194 t=15344s
[14:34:43] it=394903 colorings=263200 lazy-girth=204750 last: m=135 classes=15 cclen=169 t=15350s
[14:34:52] it=395156 colorings=263400 lazy-girth=204815 last: m=135 classes=15 cclen=196 t=15359s
[14:34:59] it=395394 colorings=263600 lazy-girth=204858 last: m=135 classes=15 cclen=178 t=15366s
[14:35:04] it=395608 colorings=263800 lazy-girth=204873 last: m=135 classes=15 cclen=197 t=15371s
[14:35:09] it=395839 colorings=264000 lazy-girth=204904 last: m=144 classes=16 cclen=197 t=15376s
[14:35:15] it=396058 colorings=264200 lazy-girth=204924 last: m=126 classes=14 cclen=177 t=15382s
[14:35:21] it=396278 colorings=264400 lazy-girth=204944 last: m=135 classes=15 cclen=182 t=15388s
[14:35:31] it=396510 colorings=264600 lazy-girth=204994 last: m=135 classes=15 cclen=194 t=15398s
[14:35:42] it=396751 colorings=264800 lazy-girth=205039 last: m=135 classes=15 cclen=196 t=15409s
[14:35:51] it=396994 colorings=265000 lazy-girth=205088 last: m=135 classes=15 cclen=181 t=15418s
[14:36:01] it=397232 colorings=265200 lazy-girth=205129 last: m=126 classes=14 cclen=194 t=15427s
[14:36:09] it=397455 colorings=265400 lazy-girth=205152 last: m=126 classes=14 cclen=198 t=15436s
[14:36:26] it=397688 colorings=265600 lazy-girth=205199 last: m=135 classes=15 cclen=197 t=15453s
[14:36:34] it=397907 colorings=265800 lazy-girth=205219 last: m=135 classes=15 cclen=197 t=15461s
[14:36:50] it=398133 colorings=266000 lazy-girth=205248 last: m=135 classes=15 cclen=199 t=15477s
[14:37:04] it=398364 colorings=266200 lazy-girth=205282 last: m=126 classes=14 cclen=197 t=15491s
[14:37:12] it=398588 colorings=266400 lazy-girth=205308 last: m=126 classes=14 cclen=200 t=15499s
[14:37:22] it=398814 colorings=266600 lazy-girth=205334 last: m=126 classes=14 cclen=189 t=15508s
[14:37:31] it=399029 colorings=266800 lazy-girth=205349 last: m=135 classes=15 cclen=196 t=15518s
[14:37:38] it=399244 colorings=267000 lazy-girth=205366 last: m=135 classes=15 cclen=190 t=15525s
[14:37:45] it=399465 colorings=267200 lazy-girth=205389 last: m=126 classes=14 cclen=187 t=15532s
[14:37:56] it=399694 colorings=267400 lazy-girth=205425 last: m=135 classes=15 cclen=190 t=15543s
[14:38:07] it=399913 colorings=267600 lazy-girth=205446 last: m=135 classes=15 cclen=194 t=15553s
[14:38:19] it=400139 colorings=267800 lazy-girth=205482 last: m=135 classes=15 cclen=199 t=15565s
[14:38:25] it=400360 colorings=268000 lazy-girth=205505 last: m=126 classes=14 cclen=200 t=15571s
[14:38:31] it=400571 colorings=268200 lazy-girth=205520 last: m=135 classes=15 cclen=195 t=15578s
[14:38:37] it=400788 colorings=268400 lazy-girth=205537 last: m=135 classes=15 cclen=165 t=15583s
[14:41:01] it=401002 colorings=268600 lazy-girth=205559 last: m=135 classes=15 cclen=183 t=15728s
[14:41:19] it=401241 colorings=268800 lazy-girth=205600 last: m=126 classes=14 cclen=198 t=15746s
[14:41:43] it=401458 colorings=269000 lazy-girth=205619 last: m=135 classes=15 cclen=189 t=15770s
[14:42:14] it=401678 colorings=269200 lazy-girth=205639 last: m=135 classes=15 cclen=186 t=15801s
[14:42:30] it=401906 colorings=269400 lazy-girth=205668 last: m=135 classes=15 cclen=190 t=15816s
[14:42:48] it=402129 colorings=269600 lazy-girth=205695 last: m=126 classes=14 cclen=196 t=15834s
[14:43:07] it=402352 colorings=269800 lazy-girth=205718 last: m=135 classes=15 cclen=171 t=15853s
[14:43:19] it=402572 colorings=270000 lazy-girth=205738 last: m=135 classes=15 cclen=196 t=15865s
[14:43:45] it=402817 colorings=270200 lazy-girth=205786 last: m=135 classes=15 cclen=200 t=15892s
[14:44:01] it=403059 colorings=270400 lazy-girth=205830 last: m=126 classes=14 cclen=203 t=15908s
[14:44:09] it=403270 colorings=270600 lazy-girth=205841 last: m=135 classes=15 cclen=192 t=15915s
[14:44:27] it=403491 colorings=270800 lazy-girth=205862 last: m=126 classes=14 cclen=198 t=15934s
[14:44:53] it=403721 colorings=271000 lazy-girth=205893 last: m=135 classes=15 cclen=169 t=15960s
[14:45:15] it=403941 colorings=271200 lazy-girth=205913 last: m=135 classes=15 cclen=197 t=15982s
[14:45:36] it=404146 colorings=271400 lazy-girth=205918 last: m=126 classes=14 cclen=200 t=16003s
[14:46:21] it=404384 colorings=271600 lazy-girth=205956 last: m=126 classes=14 cclen=197 t=16047s
[14:47:11] it=404605 colorings=271800 lazy-girth=205977 last: m=126 classes=14 cclen=197 t=16097s
[14:48:05] it=404838 colorings=272000 lazy-girth=206011 last: m=126 classes=14 cclen=201 t=16152s
[14:48:50] it=405112 colorings=272200 lazy-girth=206099 last: m=126 classes=14 cclen=199 t=16197s
[14:48:56] it=405390 colorings=272400 lazy-girth=206186 last: m=135 classes=15 cclen=200 t=16202s
[14:49:00] it=405660 colorings=272600 lazy-girth=206279 last: m=135 classes=15 cclen=200 t=16207s
[14:49:03] it=405918 colorings=272800 lazy-girth=206346 last: m=135 classes=15 cclen=200 t=16210s
[14:49:09] it=406184 colorings=273000 lazy-girth=206421 last: m=135 classes=15 cclen=190 t=16215s
[14:49:20] it=406448 colorings=273200 lazy-girth=206514 last: m=126 classes=14 cclen=200 t=16227s
[14:49:32] it=406713 colorings=273400 lazy-girth=206594 last: m=135 classes=15 cclen=198 t=16239s
[14:49:54] it=406958 colorings=273600 lazy-girth=206649 last: m=135 classes=15 cclen=189 t=16261s
[14:50:10] it=407222 colorings=273800 lazy-girth=206752 last: m=126 classes=14 cclen=198 t=16276s
[14:50:28] it=407470 colorings=274000 lazy-girth=206821 last: m=144 classes=16 cclen=150 t=16294s
[14:50:44] it=407716 colorings=274200 lazy-girth=206870 last: m=135 classes=15 cclen=197 t=16311s
[14:51:01] it=407954 colorings=274400 lazy-girth=206915 last: m=126 classes=14 cclen=196 t=16327s
[14:53:02] it=408225 colorings=274600 lazy-girth=207065 last: m=135 classes=15 cclen=193 t=16448s
[14:53:09] it=408488 colorings=274800 lazy-girth=207145 last: m=135 classes=15 cclen=178 t=16455s
[14:53:34] it=408781 colorings=275000 lazy-girth=207364 last: m=126 classes=14 cclen=193 t=16480s
[14:53:46] it=409019 colorings=275200 lazy-girth=207420 last: m=135 classes=15 cclen=187 t=16493s
[14:54:03] it=409263 colorings=275400 lazy-girth=207477 last: m=135 classes=15 cclen=198 t=16510s
[14:54:11] it=409497 colorings=275600 lazy-girth=207520 last: m=135 classes=15 cclen=194 t=16517s
[14:54:18] it=409730 colorings=275800 lazy-girth=207568 last: m=126 classes=14 cclen=182 t=16525s
[14:54:30] it=409980 colorings=276000 lazy-girth=207651 last: m=126 classes=14 cclen=187 t=16536s
[14:54:36] it=410215 colorings=276200 lazy-girth=207691 last: m=126 classes=14 cclen=197 t=16543s
[14:54:42] it=410436 colorings=276400 lazy-girth=207713 last: m=135 classes=15 cclen=200 t=16549s
[14:54:49] it=410676 colorings=276600 lazy-girth=207759 last: m=135 classes=15 cclen=188 t=16556s
[14:55:04] it=410900 colorings=276800 lazy-girth=207783 last: m=135 classes=15 cclen=197 t=16571s
[14:55:18] it=411133 colorings=277000 lazy-girth=207821 last: m=135 classes=15 cclen=197 t=16585s
[14:55:28] it=411355 colorings=277200 lazy-girth=207858 last: m=126 classes=14 cclen=196 t=16595s
[14:55:44] it=411586 colorings=277400 lazy-girth=207900 last: m=135 classes=15 cclen=195 t=16611s
[14:56:01] it=411811 colorings=277600 lazy-girth=207925 last: m=126 classes=14 cclen=200 t=16628s
[14:56:13] it=412063 colorings=277800 lazy-girth=207992 last: m=135 classes=15 cclen=186 t=16640s
[14:56:31] it=412301 colorings=278000 lazy-girth=208030 last: m=135 classes=15 cclen=177 t=16658s
[14:56:47] it=412519 colorings=278200 lazy-girth=208048 last: m=135 classes=15 cclen=194 t=16674s
[14:56:55] it=412738 colorings=278400 lazy-girth=208074 last: m=126 classes=14 cclen=200 t=16682s
[14:57:04] it=412974 colorings=278600 lazy-girth=208117 last: m=135 classes=15 cclen=200 t=16691s
[14:57:15] it=413204 colorings=278800 lazy-girth=208154 last: m=135 classes=15 cclen=169 t=16702s
[14:57:22] it=413431 colorings=279000 lazy-girth=208181 last: m=135 classes=15 cclen=197 t=16709s
[14:57:33] it=413653 colorings=279200 lazy-girth=208204 last: m=135 classes=15 cclen=196 t=16719s
[14:57:47] it=413893 colorings=279400 lazy-girth=208267 last: m=135 classes=15 cclen=196 t=16734s
[14:57:58] it=414122 colorings=279600 lazy-girth=208298 last: m=135 classes=15 cclen=165 t=16745s
[14:58:12] it=414337 colorings=279800 lazy-girth=208315 last: m=126 classes=14 cclen=187 t=16758s
[14:58:28] it=414560 colorings=280000 lazy-girth=208343 last: m=135 classes=15 cclen=193 t=16775s
[14:58:53] it=414778 colorings=280200 lazy-girth=208374 last: m=135 classes=15 cclen=199 t=16800s
[14:59:05] it=414998 colorings=280400 lazy-girth=208398 last: m=126 classes=14 cclen=198 t=16812s
[14:59:26] it=415248 colorings=280600 lazy-girth=208458 last: m=126 classes=14 cclen=182 t=16833s
[14:59:41] it=415476 colorings=280800 lazy-girth=208488 last: m=126 classes=14 cclen=193 t=16848s
[14:59:53] it=415718 colorings=281000 lazy-girth=208532 last: m=126 classes=14 cclen=199 t=16860s
[15:00:03] it=415948 colorings=281200 lazy-girth=208566 last: m=135 classes=15 cclen=172 t=16870s
[15:00:19] it=416187 colorings=281400 lazy-girth=208610 last: m=126 classes=14 cclen=198 t=16885s
[15:00:33] it=416406 colorings=281600 lazy-girth=208636 last: m=135 classes=15 cclen=198 t=16900s
[15:02:52] it=416647 colorings=281800 lazy-girth=208689 last: m=135 classes=15 cclen=178 t=17039s
[15:03:20] it=416866 colorings=282000 lazy-girth=208709 last: m=135 classes=15 cclen=193 t=17067s
[15:03:26] it=417099 colorings=282200 lazy-girth=208746 last: m=126 classes=14 cclen=200 t=17073s
[15:03:33] it=417327 colorings=282400 lazy-girth=208779 last: m=135 classes=15 cclen=192 t=17080s
[15:03:38] it=417544 colorings=282600 lazy-girth=208797 last: m=135 classes=15 cclen=195 t=17085s
[15:03:44] it=417777 colorings=282800 lazy-girth=208836 last: m=135 classes=15 cclen=193 t=17090s
[15:03:55] it=417998 colorings=283000 lazy-girth=208857 last: m=126 classes=14 cclen=199 t=17102s
[15:04:05] it=418219 colorings=283200 lazy-girth=208878 last: m=126 classes=14 cclen=187 t=17112s
[15:04:14] it=418440 colorings=283400 lazy-girth=208899 last: m=126 classes=14 cclen=181 t=17121s
[15:04:28] it=418668 colorings=283600 lazy-girth=208929 last: m=126 classes=14 cclen=186 t=17135s
[15:04:44] it=418872 colorings=283800 lazy-girth=208933 last: m=126 classes=14 cclen=201 t=17151s
[15:05:09] it=419102 colorings=284000 lazy-girth=208968 last: m=126 classes=14 cclen=171 t=17176s
[15:05:26] it=419330 colorings=284200 lazy-girth=208996 last: m=126 classes=14 cclen=189 t=17193s
[15:05:47] it=419580 colorings=284400 lazy-girth=209059 last: m=126 classes=14 cclen=199 t=17213s
[15:06:06] it=419808 colorings=284600 lazy-girth=209087 last: m=135 classes=15 cclen=194 t=17233s
[15:06:38] it=420032 colorings=284800 lazy-girth=209113 last: m=135 classes=15 cclen=189 t=17265s
[15:07:08] it=420258 colorings=285000 lazy-girth=209139 last: m=126 classes=14 cclen=197 t=17295s
[15:07:42] it=420467 colorings=285200 lazy-girth=209150 last: m=135 classes=15 cclen=184 t=17329s
[15:07:47] it=420746 colorings=285400 lazy-girth=209267 last: m=135 classes=15 cclen=180 t=17333s
[15:07:53] it=421018 colorings=285600 lazy-girth=209356 last: m=135 classes=15 cclen=199 t=17340s
[15:08:03] it=421296 colorings=285800 lazy-girth=209460 last: m=135 classes=15 cclen=195 t=17350s
[15:08:09] it=421534 colorings=286000 lazy-girth=209505 last: m=135 classes=15 cclen=190 t=17356s
[15:08:19] it=421793 colorings=286200 lazy-girth=209575 last: m=135 classes=15 cclen=200 t=17366s
[15:08:33] it=422040 colorings=286400 lazy-girth=209631 last: m=135 classes=15 cclen=200 t=17380s
[15:08:43] it=422288 colorings=286600 lazy-girth=209697 last: m=135 classes=15 cclen=193 t=17390s
[15:08:51] it=422574 colorings=286800 lazy-girth=209801 last: m=126 classes=14 cclen=198 t=17398s
[15:09:05] it=422884 colorings=287000 lazy-girth=209938 last: m=144 classes=16 cclen=197 t=17411s
[15:09:20] it=423190 colorings=287200 lazy-girth=210080 last: m=126 classes=14 cclen=200 t=17427s
[15:09:32] it=423466 colorings=287400 lazy-girth=210171 last: m=135 classes=15 cclen=200 t=17438s
[15:09:43] it=423726 colorings=287600 lazy-girth=210247 last: m=135 classes=15 cclen=196 t=17450s
[15:09:56] it=423975 colorings=287800 lazy-girth=210312 last: m=135 classes=15 cclen=197 t=17462s
[15:10:09] it=424231 colorings=288000 lazy-girth=210382 last: m=135 classes=15 cclen=189 t=17476s
[15:10:22] it=424475 colorings=288200 lazy-girth=210435 last: m=135 classes=15 cclen=192 t=17489s
[15:10:42] it=424749 colorings=288400 lazy-girth=210527 last: m=135 classes=15 cclen=197 t=17509s
[15:11:00] it=425022 colorings=288600 lazy-girth=210624 last: m=126 classes=14 cclen=197 t=17527s
[15:14:27] it=425316 colorings=288800 lazy-girth=210738 last: m=126 classes=14 cclen=199 t=17733s
[15:14:51] it=425543 colorings=289000 lazy-girth=210772 last: m=126 classes=14 cclen=201 t=17758s
[15:15:16] it=425787 colorings=289200 lazy-girth=210826 last: m=135 classes=15 cclen=197 t=17783s
[15:15:33] it=426015 colorings=289400 lazy-girth=210860 last: m=135 classes=15 cclen=180 t=17800s
[15:15:49] it=426247 colorings=289600 lazy-girth=210906 last: m=135 classes=15 cclen=196 t=17816s
[15:15:58] it=426472 colorings=289800 lazy-girth=210936 last: m=135 classes=15 cclen=181 t=17825s
[15:16:17] it=426688 colorings=290000 lazy-girth=210953 last: m=135 classes=15 cclen=196 t=17843s
[15:16:37] it=426932 colorings=290200 lazy-girth=211061 last: m=126 classes=14 cclen=184 t=17864s
[15:16:50] it=427172 colorings=290400 lazy-girth=211108 last: m=126 classes=14 cclen=185 t=17877s
[15:16:57] it=427414 colorings=290600 lazy-girth=211165 last: m=135 classes=15 cclen=184 t=17884s
[15:17:04] it=427636 colorings=290800 lazy-girth=211188 last: m=135 classes=15 cclen=195 t=17890s
[15:17:08] it=427863 colorings=291000 lazy-girth=211220 last: m=135 classes=15 cclen=194 t=17895s
[15:17:15] it=428093 colorings=291200 lazy-girth=211254 last: m=126 classes=14 cclen=199 t=17902s
[15:17:27] it=428325 colorings=291400 lazy-girth=211292 last: m=126 classes=14 cclen=201 t=17914s
[15:17:34] it=428564 colorings=291600 lazy-girth=211335 last: m=135 classes=15 cclen=186 t=17921s
[15:17:44] it=428782 colorings=291800 lazy-girth=211357 last: m=135 classes=15 cclen=177 t=17931s
[15:17:59] it=429013 colorings=292000 lazy-girth=211391 last: m=135 classes=15 cclen=188 t=17946s
[15:18:11] it=429249 colorings=292200 lazy-girth=211430 last: m=126 classes=14 cclen=174 t=17958s
[15:18:22] it=429488 colorings=292400 lazy-girth=211480 last: m=135 classes=15 cclen=195 t=17969s
[15:18:38] it=429709 colorings=292600 lazy-girth=211502 last: m=126 classes=14 cclen=162 t=17985s
[15:18:55] it=429957 colorings=292800 lazy-girth=211558 last: m=135 classes=15 cclen=200 t=18002s
[15:19:07] it=430171 colorings=293000 lazy-girth=211572 last: m=126 classes=14 cclen=201 t=18013s
[15:19:20] it=430382 colorings=293200 lazy-girth=211584 last: m=135 classes=15 cclen=195 t=18026s
[15:19:31] it=430599 colorings=293400 lazy-girth=211606 last: m=135 classes=15 cclen=199 t=18038s
[15:19:41] it=430815 colorings=293600 lazy-girth=211623 last: m=135 classes=15 cclen=172 t=18048s
[15:19:52] it=431036 colorings=293800 lazy-girth=211644 last: m=126 classes=14 cclen=190 t=18058s
[15:20:03] it=431264 colorings=294000 lazy-girth=211673 last: m=126 classes=14 cclen=199 t=18070s
[15:20:18] it=431491 colorings=294200 lazy-girth=211703 last: m=135 classes=15 cclen=183 t=18085s
[15:20:31] it=431707 colorings=294400 lazy-girth=211720 last: m=135 classes=15 cclen=196 t=18097s
[15:20:41] it=431919 colorings=294600 lazy-girth=211736 last: m=135 classes=15 cclen=186 t=18107s
[15:20:58] it=432137 colorings=294800 lazy-girth=211755 last: m=126 classes=14 cclen=181 t=18125s
[15:21:14] it=432367 colorings=295000 lazy-girth=211789 last: m=135 classes=15 cclen=194 t=18140s
[15:21:29] it=432588 colorings=295200 lazy-girth=211812 last: m=135 classes=15 cclen=199 t=18156s
[15:21:56] it=432820 colorings=295400 lazy-girth=211844 last: m=135 classes=15 cclen=199 t=18183s
[15:22:17] it=433027 colorings=295600 lazy-girth=211851 last: m=135 classes=15 cclen=187 t=18203s
[15:22:33] it=433244 colorings=295800 lazy-girth=211870 last: m=135 classes=15 cclen=183 t=18220s
[15:22:56] it=433463 colorings=296000 lazy-girth=211896 last: m=135 classes=15 cclen=197 t=18242s
[15:23:14] it=433682 colorings=296200 lazy-girth=211918 last: m=126 classes=14 cclen=199 t=18260s
[15:23:34] it=433900 colorings=296400 lazy-girth=211939 last: m=135 classes=15 cclen=130 t=18281s
[15:26:59] it=434117 colorings=296600 lazy-girth=211957 last: m=135 classes=15 cclen=163 t=18486s
[15:27:13] it=434331 colorings=296800 lazy-girth=211971 last: m=135 classes=15 cclen=198 t=18500s
[15:27:46] it=434557 colorings=297000 lazy-girth=212000 last: m=135 classes=15 cclen=198 t=18533s
[15:28:11] it=434761 colorings=297200 lazy-girth=212004 last: m=126 classes=14 cclen=202 t=18557s
[15:28:40] it=434984 colorings=297400 lazy-girth=212030 last: m=126 classes=14 cclen=183 t=18587s
[15:28:53] it=435315 colorings=297600 lazy-girth=212201 last: m=126 classes=14 cclen=197 t=18600s
[15:29:03] it=435560 colorings=297800 lazy-girth=212266 last: m=126 classes=14 cclen=180 t=18610s
[15:29:18] it=435883 colorings=298000 lazy-girth=212408 last: m=126 classes=14 cclen=197 t=18624s
[15:29:33] it=436151 colorings=298200 lazy-girth=212485 last: m=126 classes=14 cclen=202 t=18640s
[15:30:08] it=436379 colorings=298400 lazy-girth=212523 last: m=135 classes=15 cclen=195 t=18675s
[15:30:25] it=436618 colorings=298600 lazy-girth=212569 last: m=135 classes=15 cclen=201 t=18692s
[15:30:35] it=436864 colorings=298800 lazy-girth=212629 last: m=135 classes=15 cclen=197 t=18702s
[15:30:54] it=437096 colorings=299000 lazy-girth=212666 last: m=135 classes=15 cclen=195 t=18720s
[15:31:26] it=437315 colorings=299200 lazy-girth=212691 last: m=135 classes=15 cclen=195 t=18753s
[15:31:56] it=437547 colorings=299400 lazy-girth=212733 last: m=135 classes=15 cclen=195 t=18782s
[15:32:10] it=437791 colorings=299600 lazy-girth=212782 last: m=135 classes=15 cclen=193 t=18797s
[15:32:21] it=438018 colorings=299800 lazy-girth=212812 last: m=135 classes=15 cclen=195 t=18808s
[15:32:34] it=438247 colorings=300000 lazy-girth=212842 last: m=135 classes=15 cclen=197 t=18821s
[15:32:52] it=438470 colorings=300200 lazy-girth=212869 last: m=126 classes=14 cclen=193 t=18839s
[15:33:08] it=438690 colorings=300400 lazy-girth=212889 last: m=135 classes=15 cclen=181 t=18854s
[15:33:28] it=438921 colorings=300600 lazy-girth=212926 last: m=135 classes=15 cclen=181 t=18875s
[15:33:43] it=439143 colorings=300800 lazy-girth=212950 last: m=135 classes=15 cclen=197 t=18890s
[15:34:08] it=439354 colorings=301000 lazy-girth=212962 last: m=135 classes=15 cclen=193 t=18915s
[15:34:27] it=439560 colorings=301200 lazy-girth=212968 last: m=135 classes=15 cclen=199 t=18934s
[15:34:42] it=439782 colorings=301400 lazy-girth=212993 last: m=135 classes=15 cclen=192 t=18949s
[15:35:13] it=440006 colorings=301600 lazy-girth=213019 last: m=135 classes=15 cclen=200 t=18980s
[15:35:36] it=440222 colorings=301800 lazy-girth=213036 last: m=126 classes=14 cclen=197 t=19002s
[15:35:48] it=440447 colorings=302000 lazy-girth=213062 last: m=126 classes=14 cclen=197 t=19014s
[15:35:58] it=440665 colorings=302200 lazy-girth=213084 last: m=135 classes=15 cclen=198 t=19025s
[15:36:13] it=440890 colorings=302400 lazy-girth=213109 last: m=126 classes=14 cclen=184 t=19040s
[15:36:32] it=441105 colorings=302600 lazy-girth=213124 last: m=126 classes=14 cclen=193 t=19059s
[15:39:02] it=441337 colorings=302800 lazy-girth=213160 last: m=135 classes=15 cclen=172 t=19208s
[15:39:22] it=441563 colorings=303000 lazy-girth=213188 last: m=135 classes=15 cclen=191 t=19229s
[15:39:37] it=441788 colorings=303200 lazy-girth=213216 last: m=135 classes=15 cclen=192 t=19243s
[15:40:15] it=442023 colorings=303400 lazy-girth=213253 last: m=135 classes=15 cclen=198 t=19282s
[15:40:36] it=442229 colorings=303600 lazy-girth=213259 last: m=135 classes=15 cclen=194 t=19303s
[15:40:54] it=442442 colorings=303800 lazy-girth=213272 last: m=135 classes=15 cclen=190 t=19320s
[15:41:18] it=442663 colorings=304000 lazy-girth=213296 last: m=135 classes=15 cclen=176 t=19344s
[15:41:39] it=442883 colorings=304200 lazy-girth=213316 last: m=126 classes=14 cclen=184 t=19366s
[15:42:09] it=443113 colorings=304400 lazy-girth=213348 last: m=135 classes=15 cclen=181 t=19395s
[15:42:46] it=443328 colorings=304600 lazy-girth=213363 last: m=126 classes=14 cclen=152 t=19433s
[15:43:24] it=443547 colorings=304800 lazy-girth=213382 last: m=126 classes=14 cclen=199 t=19471s
[15:44:15] it=443803 colorings=305000 lazy-girth=213439 last: m=126 classes=14 cclen=185 t=19522s
[15:45:08] it=444024 colorings=305200 lazy-girth=213460 last: m=135 classes=15 cclen=194 t=19575s
[15:46:41] it=444277 colorings=305400 lazy-girth=213532 last: m=135 classes=15 cclen=194 t=19668s
[15:47:02] it=444528 colorings=305600 lazy-girth=213603 last: m=135 classes=15 cclen=196 t=19688s
[15:47:12] it=444777 colorings=305800 lazy-girth=213667 last: m=135 classes=15 cclen=197 t=19699s
[15:47:21] it=445028 colorings=306000 lazy-girth=213731 last: m=126 classes=14 cclen=202 t=19708s
[15:47:41] it=445325 colorings=306200 lazy-girth=213855 last: m=135 classes=15 cclen=194 t=19728s
[15:47:59] it=445610 colorings=306400 lazy-girth=213965 last: m=135 classes=15 cclen=201 t=19746s
[15:48:10] it=445875 colorings=306600 lazy-girth=214041 last: m=135 classes=15 cclen=172 t=19757s
[15:48:17] it=446140 colorings=306800 lazy-girth=214119 last: m=135 classes=15 cclen=165 t=19763s
[15:48:32] it=446380 colorings=307000 lazy-girth=214178 last: m=135 classes=15 cclen=199 t=19778s
[15:48:43] it=446610 colorings=307200 lazy-girth=214216 last: m=135 classes=15 cclen=197 t=19790s
[15:48:56] it=446841 colorings=307400 lazy-girth=214253 last: m=135 classes=15 cclen=196 t=19803s
[15:49:12] it=447067 colorings=307600 lazy-girth=214279 last: m=126 classes=14 cclen=183 t=19819s
[15:49:44] it=447335 colorings=307800 lazy-girth=214404 last: m=126 classes=14 cclen=189 t=19851s
[15:53:02] it=447580 colorings=308000 lazy-girth=214465 last: m=126 classes=14 cclen=184 t=20048s
[15:53:37] it=447804 colorings=308200 lazy-girth=214498 last: m=126 classes=14 cclen=195 t=20084s
[15:54:09] it=448016 colorings=308400 lazy-girth=214512 last: m=126 classes=14 cclen=199 t=20116s
[15:54:42] it=448256 colorings=308600 lazy-girth=214565 last: m=126 classes=14 cclen=200 t=20149s
[15:56:09] it=448497 colorings=308800 lazy-girth=214619 last: m=135 classes=15 cclen=159 t=20236s
[15:56:43] it=448720 colorings=309000 lazy-girth=214677 last: m=135 classes=15 cclen=200 t=20270s
[15:57:01] it=448949 colorings=309200 lazy-girth=214714 last: m=126 classes=14 cclen=202 t=20287s
[15:57:28] it=449172 colorings=309400 lazy-girth=214739 last: m=135 classes=15 cclen=158 t=20315s
[15:58:27] it=449405 colorings=309600 lazy-girth=214775 last: m=135 classes=15 cclen=199 t=20374s
[15:58:48] it=449629 colorings=309800 lazy-girth=214801 last: m=135 classes=15 cclen=199 t=20395s
[15:59:24] it=449848 colorings=310000 lazy-girth=214823 last: m=126 classes=14 cclen=199 t=20431s
[16:00:02] it=450066 colorings=310200 lazy-girth=214845 last: m=126 classes=14 cclen=198 t=20468s
[16:00:44] it=450285 colorings=310400 lazy-girth=214867 last: m=135 classes=15 cclen=197 t=20510s
[16:01:20] it=450508 colorings=310600 lazy-girth=214892 last: m=135 classes=15 cclen=190 t=20547s
[16:01:57] it=450735 colorings=310800 lazy-girth=214921 last: m=135 classes=15 cclen=189 t=20584s
[16:02:25] it=450947 colorings=311000 lazy-girth=214933 last: m=135 classes=15 cclen=198 t=20611s
[16:02:44] it=451152 colorings=311200 lazy-girth=214938 last: m=135 classes=15 cclen=197 t=20631s
[16:03:26] it=451365 colorings=311400 lazy-girth=214952 last: m=135 classes=15 cclen=193 t=20672s
[16:03:50] it=451574 colorings=311600 lazy-girth=214963 last: m=135 classes=15 cclen=195 t=20697s
[16:04:27] it=451796 colorings=311800 lazy-girth=214986 last: m=126 classes=14 cclen=189 t=20734s
[16:05:20] it=452020 colorings=312000 lazy-girth=215015 last: m=126 classes=14 cclen=197 t=20786s
[16:06:02] it=452299 colorings=312200 lazy-girth=215124 last: m=126 classes=14 cclen=197 t=20828s
[16:11:57] it=452677 colorings=312400 lazy-girth=215523 last: m=126 classes=14 cclen=199 t=21184s
[16:12:08] it=453019 colorings=312600 lazy-girth=215829 last: m=126 classes=14 cclen=198 t=21195s
[16:12:54] it=453431 colorings=312800 lazy-girth=216278 last: m=126 classes=14 cclen=197 t=21241s
[16:13:07] it=453684 colorings=313000 lazy-girth=216364 last: m=126 classes=14 cclen=195 t=21254s
[16:13:09] it=453886 colorings=313200 lazy-girth=216368 last: m=126 classes=14 cclen=186 t=21256s
[16:13:48] it=454215 colorings=313400 lazy-girth=216609 last: m=126 classes=14 cclen=200 t=21294s
[16:14:36] it=454521 colorings=313600 lazy-girth=216759 last: m=126 classes=14 cclen=187 t=21342s
[16:14:46] it=454764 colorings=313800 lazy-girth=216822 last: m=126 classes=14 cclen=197 t=21353s
[16:14:57] it=455112 colorings=314000 lazy-girth=217023 last: m=126 classes=14 cclen=187 t=21363s
[16:15:17] it=455421 colorings=314200 lazy-girth=217167 last: m=126 classes=14 cclen=202 t=21384s
[16:15:35] it=455819 colorings=314400 lazy-girth=217437 last: m=126 classes=14 cclen=198 t=21402s
[16:15:52] it=456160 colorings=314600 lazy-girth=217620 last: m=126 classes=14 cclen=195 t=21419s
[16:16:27] it=456441 colorings=314800 lazy-girth=217746 last: m=126 classes=14 cclen=198 t=21454s
[16:16:59] it=456658 colorings=315000 lazy-girth=217784 last: m=126 classes=14 cclen=177 t=21485s
[16:17:21] it=456869 colorings=315200 lazy-girth=217799 last: m=126 classes=14 cclen=190 t=21507s
[16:17:24] it=457073 colorings=315400 lazy-girth=217803 last: m=126 classes=14 cclen=184 t=21510s
[16:17:45] it=457279 colorings=315600 lazy-girth=217818 last: m=126 classes=14 cclen=200 t=21532s
[16:18:05] it=457513 colorings=315800 lazy-girth=217880 last: m=126 classes=14 cclen=201 t=21552s
[16:18:17] it=457921 colorings=316000 lazy-girth=218312 last: m=135 classes=15 cclen=188 t=21564s
[16:18:22] it=458304 colorings=316200 lazy-girth=218607 last: m=135 classes=15 cclen=194 t=21568s
[16:18:30] it=458688 colorings=316400 lazy-girth=218946 last: m=135 classes=15 cclen=195 t=21577s
[16:18:35] it=459022 colorings=316600 lazy-girth=219140 last: m=135 classes=15 cclen=200 t=21582s
[16:18:46] it=459426 colorings=316800 lazy-girth=219574 last: m=135 classes=15 cclen=195 t=21592s
[16:18:51] it=459813 colorings=317000 lazy-girth=219901 last: m=126 classes=14 cclen=202 t=21597s
[16:18:56] it=460199 colorings=317200 lazy-girth=220186 last: m=135 classes=15 cclen=181 t=21603s
[16:19:00] it=460556 colorings=317400 lazy-girth=220432 last: m=126 classes=14 cclen=198 t=21607s
[16:19:08] it=460910 colorings=317600 lazy-girth=220679 last: m=135 classes=15 cclen=191 t=21614s


==> anc/search/logs/slice_Z3xZ3xZ3_r2_g6.log <==
[22:36:03] slice r=2 H=Z3xZ3xZ3 |H|=27 n=54 classes=53 girth>=6 mindeg>=3
[22:36:03] eager C3/C4 clauses: 21229
[22:36:04] it=200 colorings=200 lazy-girth=0 last: m=135 classes=5 cclen=44 t=1s
[22:36:05] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=385 colorings=385 lazy-girth=0 time=2s


==> anc/search/logs/slice_Z3xZ6_r2_g6.log <==
[06:08:00] slice r=2 H=Z3xZ6 |H|=18 n=36 classes=36 girth>=6 mindeg>=3
[06:08:00] eager C3/C4 clauses: 6109
[06:08:01] it=579 colorings=200 lazy-girth=379 last: m=81 classes=5 cclen=26 t=1s
[06:08:02] it=1377 colorings=400 lazy-girth=977 last: m=63 classes=4 cclen=32 t=2s
[06:08:04] it=2192 colorings=600 lazy-girth=1592 last: m=63 classes=4 cclen=32 t=4s
[06:08:04] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2376 colorings=658 lazy-girth=1718 time=4s


==> anc/search/logs/slice_Z3xZ6_r3_g6.log <==
[23:12:59] slice r=3 H=Z3xZ6 |H|=18 n=54 classes=81 girth>=6 mindeg>=3
[23:13:00] eager C3/C4 clauses: 42828
[23:13:03] it=405 colorings=200 lazy-girth=617 last: m=108 classes=6 cclen=70 t=4s
[23:13:05] it=816 colorings=400 lazy-girth=1036 last: m=99 classes=6 cclen=75 t=6s
[23:13:08] it=1403 colorings=600 lazy-girth=1925 last: m=99 classes=6 cclen=75 t=8s
[23:13:09] it=1706 colorings=800 lazy-girth=2043 last: m=117 classes=7 cclen=74 t=10s
[23:13:12] it=2112 colorings=1000 lazy-girth=2536 last: m=117 classes=7 cclen=70 t=12s
[23:13:13] it=2524 colorings=1200 lazy-girth=2935 last: m=117 classes=7 cclen=74 t=14s
[23:13:15] it=2882 colorings=1400 lazy-girth=3350 last: m=117 classes=7 cclen=72 t=15s
[23:13:17] it=3348 colorings=1600 lazy-girth=3895 last: m=117 classes=7 cclen=68 t=17s
[23:13:18] it=3728 colorings=1800 lazy-girth=4237 last: m=126 classes=7 cclen=61 t=19s
[23:13:21] it=4162 colorings=2000 lazy-girth=4707 last: m=108 classes=6 cclen=73 t=21s
[23:13:24] it=4598 colorings=2200 lazy-girth=5227 last: m=135 classes=8 cclen=71 t=25s
[23:13:27] it=5111 colorings=2400 lazy-girth=5948 last: m=135 classes=8 cclen=51 t=27s
[23:13:28] it=5479 colorings=2600 lazy-girth=6253 last: m=108 classes=6 cclen=67 t=29s
[23:13:30] it=5894 colorings=2800 lazy-girth=6638 last: m=117 classes=7 cclen=73 t=30s
[23:13:31] it=6291 colorings=3000 lazy-girth=6942 last: m=99 classes=6 cclen=75 t=32s
[23:13:33] it=6697 colorings=3200 lazy-girth=7265 last: m=117 classes=7 cclen=72 t=34s
[23:13:35] it=7313 colorings=3400 lazy-girth=8326 last: m=108 classes=6 cclen=75 t=36s
[23:13:38] it=7938 colorings=3600 lazy-girth=9233 last: m=99 classes=6 cclen=74 t=38s
[23:13:41] it=8481 colorings=3800 lazy-girth=10314 last: m=99 classes=6 cclen=74 t=41s
[23:13:43] it=9075 colorings=4000 lazy-girth=11568 last: m=117 classes=7 cclen=71 t=44s
[23:13:45] it=9615 colorings=4200 lazy-girth=12453 last: m=108 classes=6 cclen=71 t=46s
[23:13:48] it=10172 colorings=4400 lazy-girth=13346 last: m=117 classes=7 cclen=66 t=48s
[23:13:51] it=10783 colorings=4600 lazy-girth=14437 last: m=108 classes=6 cclen=63 t=51s
[23:13:55] it=11354 colorings=4800 lazy-girth=15605 last: m=108 classes=6 cclen=60 t=56s
[23:13:58] it=11948 colorings=5000 lazy-girth=16532 last: m=117 classes=7 cclen=74 t=59s
[23:14:01] it=12555 colorings=5200 lazy-girth=17460 last: m=117 classes=7 cclen=73 t=62s
[23:14:04] it=13144 colorings=5400 lazy-girth=18439 last: m=117 classes=7 cclen=66 t=65s
[23:14:07] it=13681 colorings=5600 lazy-girth=19077 last: m=108 classes=6 cclen=74 t=68s
[23:14:09] it=14180 colorings=5800 lazy-girth=19597 last: m=108 classes=6 cclen=75 t=70s
[23:14:12] it=14782 colorings=6000 lazy-girth=20379 last: m=108 classes=6 cclen=73 t=73s
[23:14:14] it=15272 colorings=6200 lazy-girth=20903 last: m=135 classes=8 cclen=50 t=75s
[23:14:18] it=16032 colorings=6400 lazy-girth=21942 last: m=108 classes=6 cclen=75 t=79s
[23:14:21] it=16652 colorings=6600 lazy-girth=22792 last: m=117 classes=7 cclen=74 t=82s
[23:14:24] it=17340 colorings=6800 lazy-girth=23720 last: m=108 classes=7 cclen=73 t=85s
[23:14:27] it=18023 colorings=7000 lazy-girth=24579 last: m=108 classes=7 cclen=63 t=88s
[23:14:29] it=18393 colorings=7200 lazy-girth=25025 last: m=117 classes=7 cclen=70 t=89s
[23:14:31] it=18798 colorings=7400 lazy-girth=25487 last: m=108 classes=6 cclen=74 t=91s
[23:14:32] it=19165 colorings=7600 lazy-girth=25750 last: m=108 classes=6 cclen=75 t=93s
[23:14:34] it=19505 colorings=7800 lazy-girth=25959 last: m=108 classes=6 cclen=75 t=94s
[23:14:35] it=19881 colorings=8000 lazy-girth=26270 last: m=117 classes=7 cclen=63 t=96s
[23:14:37] it=20273 colorings=8200 lazy-girth=26622 last: m=117 classes=7 cclen=64 t=98s
[23:14:39] it=20625 colorings=8400 lazy-girth=26914 last: m=135 classes=8 cclen=60 t=99s
[23:14:41] it=21087 colorings=8600 lazy-girth=27439 last: m=99 classes=6 cclen=74 t=102s
[23:14:43] it=21471 colorings=8800 lazy-girth=27729 last: m=108 classes=6 cclen=75 t=104s
[23:14:45] it=21838 colorings=9000 lazy-girth=28051 last: m=108 classes=7 cclen=71 t=106s
[23:14:47] it=22218 colorings=9200 lazy-girth=28333 last: m=108 classes=6 cclen=74 t=107s
[23:14:48] it=22575 colorings=9400 lazy-girth=28547 last: m=108 classes=6 cclen=74 t=109s
[23:14:50] it=22985 colorings=9600 lazy-girth=28873 last: m=99 classes=6 cclen=74 t=111s
[23:14:52] it=23480 colorings=9800 lazy-girth=29427 last: m=108 classes=6 cclen=61 t=113s
[23:14:55] it=23948 colorings=10000 lazy-girth=29953 last: m=108 classes=6 cclen=73 t=115s
[23:14:56] it=24342 colorings=10200 lazy-girth=30295 last: m=108 classes=6 cclen=73 t=117s
[23:14:58] it=24803 colorings=10400 lazy-girth=30748 last: m=99 classes=6 cclen=75 t=119s
[23:15:00] it=25192 colorings=10600 lazy-girth=31029 last: m=117 classes=7 cclen=66 t=121s
[23:15:02] it=25585 colorings=10800 lazy-girth=31325 last: m=108 classes=6 cclen=75 t=123s
[23:15:04] it=26086 colorings=11000 lazy-girth=31800 last: m=108 classes=6 cclen=75 t=125s
[23:15:06] it=26493 colorings=11200 lazy-girth=32143 last: m=117 classes=7 cclen=74 t=127s
[23:15:08] it=26902 colorings=11400 lazy-girth=32436 last: m=108 classes=6 cclen=58 t=129s
[23:15:10] it=27270 colorings=11600 lazy-girth=32689 last: m=117 classes=7 cclen=73 t=130s
[23:15:11] it=27591 colorings=11800 lazy-girth=32849 last: m=108 classes=6 cclen=74 t=132s
[23:15:13] it=27995 colorings=12000 lazy-girth=33157 last: m=108 classes=6 cclen=75 t=134s
[23:15:15] it=28415 colorings=12200 lazy-girth=33512 last: m=108 classes=6 cclen=75 t=136s
[23:15:17] it=28820 colorings=12400 lazy-girth=33784 last: m=108 classes=6 cclen=72 t=137s
[23:15:18] it=29206 colorings=12600 lazy-girth=34043 last: m=117 classes=7 cclen=73 t=139s
[23:15:20] it=29576 colorings=12800 lazy-girth=34256 last: m=108 classes=7 cclen=72 t=141s
[23:15:21] it=29946 colorings=13000 lazy-girth=34463 last: m=108 classes=6 cclen=75 t=142s
[23:15:23] it=30255 colorings=13200 lazy-girth=34606 last: m=117 classes=7 cclen=74 t=143s
[23:15:25] it=30825 colorings=13400 lazy-girth=35414 last: m=99 classes=6 cclen=60 t=146s
[23:15:27] it=31278 colorings=13600 lazy-girth=35864 last: m=117 classes=7 cclen=74 t=148s
[23:15:30] it=31912 colorings=13800 lazy-girth=36769 last: m=108 classes=6 cclen=75 t=150s
[23:15:32] it=32372 colorings=14000 lazy-girth=37217 last: m=99 classes=6 cclen=75 t=152s
[23:15:35] it=32963 colorings=14200 lazy-girth=37998 last: m=117 classes=7 cclen=73 t=156s
[23:15:38] it=33630 colorings=14400 lazy-girth=38880 last: m=108 classes=6 cclen=75 t=158s
[23:15:39] it=34050 colorings=14600 lazy-girth=39227 last: m=117 classes=7 cclen=73 t=160s
[23:15:41] it=34397 colorings=14800 lazy-girth=39447 last: m=117 classes=7 cclen=73 t=161s
[23:15:43] it=34831 colorings=15000 lazy-girth=39773 last: m=117 classes=7 cclen=71 t=163s
[23:15:45] it=35286 colorings=15200 lazy-girth=40143 last: m=117 classes=7 cclen=74 t=165s
[23:15:47] it=35758 colorings=15400 lazy-girth=40540 last: m=108 classes=6 cclen=75 t=168s
[23:15:49] it=36266 colorings=15600 lazy-girth=41031 last: m=99 classes=6 cclen=74 t=170s
[23:15:52] it=36779 colorings=15800 lazy-girth=41563 last: m=108 classes=6 cclen=75 t=173s
[23:15:56] it=37410 colorings=16000 lazy-girth=42645 last: m=99 classes=6 cclen=74 t=176s
[23:15:59] it=37910 colorings=16200 lazy-girth=43364 last: m=99 classes=6 cclen=75 t=180s
[23:16:01] it=38325 colorings=16400 lazy-girth=43769 last: m=117 classes=7 cclen=71 t=182s
[23:16:04] it=38832 colorings=16600 lazy-girth=44347 last: m=108 classes=6 cclen=75 t=185s
[23:16:06] it=39351 colorings=16800 lazy-girth=44897 last: m=99 classes=6 cclen=75 t=187s
[23:16:09] it=39801 colorings=17000 lazy-girth=45276 last: m=117 classes=7 cclen=74 t=189s
[23:16:11] it=40261 colorings=17200 lazy-girth=45687 last: m=108 classes=6 cclen=74 t=191s
[23:16:12] it=40656 colorings=17400 lazy-girth=46000 last: m=108 classes=6 cclen=74 t=193s
[23:16:14] it=41036 colorings=17600 lazy-girth=46267 last: m=99 classes=6 cclen=75 t=195s
[23:16:16] it=41448 colorings=17800 lazy-girth=46578 last: m=108 classes=6 cclen=75 t=196s
[23:16:18] it=41854 colorings=18000 lazy-girth=46877 last: m=108 classes=7 cclen=74 t=198s
[23:16:19] it=42167 colorings=18200 lazy-girth=47022 last: m=108 classes=6 cclen=72 t=200s
[23:16:22] it=42753 colorings=18400 lazy-girth=47879 last: m=135 classes=8 cclen=58 t=203s
[23:16:25] it=43271 colorings=18600 lazy-girth=48533 last: m=117 classes=7 cclen=70 t=205s
[23:16:27] it=43712 colorings=18800 lazy-girth=48908 last: m=117 classes=7 cclen=74 t=207s
[23:16:28] it=44137 colorings=19000 lazy-girth=49294 last: m=99 classes=6 cclen=74 t=209s
[23:16:30] it=44598 colorings=19200 lazy-girth=49765 last: m=99 classes=6 cclen=75 t=211s
[23:16:32] it=45083 colorings=19400 lazy-girth=50317 last: m=108 classes=7 cclen=74 t=213s
[23:16:34] it=45478 colorings=19600 lazy-girth=50650 last: m=117 classes=7 cclen=73 t=215s
[23:16:36] it=45999 colorings=19800 lazy-girth=51190 last: m=108 classes=6 cclen=75 t=217s
[23:16:38] it=46361 colorings=20000 lazy-girth=51470 last: m=117 classes=7 cclen=74 t=218s
[23:16:40] it=46765 colorings=20200 lazy-girth=51769 last: m=99 classes=6 cclen=75 t=220s
[23:16:41] it=47097 colorings=20400 lazy-girth=51971 last: m=117 classes=7 cclen=73 t=222s
[23:16:42] it=47386 colorings=20600 lazy-girth=52091 last: m=117 classes=7 cclen=68 t=223s
[23:16:44] it=47697 colorings=20800 lazy-girth=52239 last: m=108 classes=6 cclen=72 t=224s
[23:16:46] it=48335 colorings=21000 lazy-girth=53077 last: m=108 classes=6 cclen=73 t=227s
[23:16:48] it=48800 colorings=21200 lazy-girth=53531 last: m=108 classes=6 cclen=75 t=229s
[23:16:50] it=49449 colorings=21400 lazy-girth=54302 last: m=117 classes=7 cclen=73 t=231s
[23:16:53] it=50063 colorings=21600 lazy-girth=54996 last: m=117 classes=7 cclen=63 t=234s
[23:16:55] it=50628 colorings=21800 lazy-girth=55671 last: m=117 classes=7 cclen=74 t=236s
[23:16:58] it=51090 colorings=22000 lazy-girth=56116 last: m=117 classes=7 cclen=74 t=238s
[23:17:00] it=51555 colorings=22200 lazy-girth=56629 last: m=117 classes=7 cclen=70 t=241s
[23:17:03] it=52044 colorings=22400 lazy-girth=57230 last: m=99 classes=6 cclen=75 t=243s
[23:17:05] it=52588 colorings=22600 lazy-girth=57901 last: m=117 classes=7 cclen=74 t=246s
[23:17:08] it=53351 colorings=22800 lazy-girth=58894 last: m=108 classes=7 cclen=73 t=249s
[23:17:11] it=53973 colorings=23000 lazy-girth=59650 last: m=117 classes=7 cclen=73 t=251s
[23:17:13] it=54515 colorings=23200 lazy-girth=60255 last: m=108 classes=7 cclen=73 t=254s
[23:17:16] it=55088 colorings=23400 lazy-girth=60888 last: m=117 classes=7 cclen=73 t=256s
[23:17:18] it=55516 colorings=23600 lazy-girth=61286 last: m=108 classes=6 cclen=71 t=259s
[23:17:20] it=55988 colorings=23800 lazy-girth=61722 last: m=99 classes=6 cclen=75 t=261s
[23:17:22] it=56394 colorings=24000 lazy-girth=62053 last: m=108 classes=6 cclen=74 t=263s
[23:17:24] it=56791 colorings=24200 lazy-girth=62332 last: m=108 classes=6 cclen=72 t=265s
[23:17:27] it=57342 colorings=24400 lazy-girth=62887 last: m=99 classes=6 cclen=75 t=268s
[23:17:29] it=57719 colorings=24600 lazy-girth=63168 last: m=117 classes=7 cclen=69 t=270s
[23:17:31] it=58172 colorings=24800 lazy-girth=63581 last: m=117 classes=7 cclen=66 t=272s
[23:17:33] it=58516 colorings=25000 lazy-girth=63833 last: m=117 classes=7 cclen=74 t=274s
[23:17:35] it=58865 colorings=25200 lazy-girth=64080 last: m=117 classes=7 cclen=73 t=276s
[23:17:37] it=59276 colorings=25400 lazy-girth=64461 last: m=117 classes=7 cclen=55 t=278s
[23:17:40] it=59668 colorings=25600 lazy-girth=64777 last: m=117 classes=7 cclen=70 t=280s
[23:17:44] it=60098 colorings=25800 lazy-girth=65194 last: m=117 classes=7 cclen=73 t=284s
[23:17:46] it=60555 colorings=26000 lazy-girth=65603 last: m=117 classes=7 cclen=72 t=287s
[23:17:48] it=61039 colorings=26200 lazy-girth=66098 last: m=99 classes=6 cclen=74 t=289s
[23:17:51] it=61484 colorings=26400 lazy-girth=66502 last: m=99 classes=6 cclen=75 t=291s
[23:17:55] it=62095 colorings=26600 lazy-girth=67454 last: m=117 classes=7 cclen=66 t=296s
[23:17:57] it=62467 colorings=26800 lazy-girth=67756 last: m=108 classes=6 cclen=75 t=297s
[23:17:59] it=62942 colorings=27000 lazy-girth=68308 last: m=99 classes=6 cclen=75 t=299s
[23:18:01] it=63361 colorings=27200 lazy-girth=68736 last: m=117 classes=7 cclen=73 t=301s
[23:18:02] it=63752 colorings=27400 lazy-girth=69083 last: m=117 classes=7 cclen=74 t=303s
[23:18:04] it=64144 colorings=27600 lazy-girth=69463 last: m=117 classes=7 cclen=74 t=305s
[23:18:06] it=64485 colorings=27800 lazy-girth=69739 last: m=108 classes=6 cclen=73 t=306s
[23:18:07] it=64827 colorings=28000 lazy-girth=69955 last: m=99 classes=6 cclen=74 t=308s
[23:18:09] it=65179 colorings=28200 lazy-girth=70187 last: m=117 classes=7 cclen=70 t=309s
[23:18:11] it=65675 colorings=28400 lazy-girth=70840 last: m=117 classes=7 cclen=68 t=312s
[23:18:14] it=66255 colorings=28600 lazy-girth=71708 last: m=108 classes=6 cclen=72 t=315s
[23:18:16] it=66776 colorings=28800 lazy-girth=72383 last: m=117 classes=7 cclen=74 t=317s
[23:18:19] it=67342 colorings=29000 lazy-girth=73185 last: m=99 classes=6 cclen=75 t=320s
[23:18:22] it=67872 colorings=29200 lazy-girth=73854 last: m=117 classes=7 cclen=72 t=322s
[23:18:23] it=68260 colorings=29400 lazy-girth=74201 last: m=99 classes=6 cclen=75 t=324s
[23:18:25] it=68606 colorings=29600 lazy-girth=74500 last: m=117 classes=7 cclen=73 t=326s
[23:18:26] it=68914 colorings=29800 lazy-girth=74709 last: m=108 classes=7 cclen=73 t=327s
[23:18:28] it=69307 colorings=30000 lazy-girth=75184 last: m=108 classes=7 cclen=70 t=329s
[23:18:30] it=69628 colorings=30200 lazy-girth=75445 last: m=108 classes=7 cclen=72 t=330s
[23:18:32] it=70039 colorings=30400 lazy-girth=75900 last: m=99 classes=6 cclen=75 t=332s
[23:18:34] it=70488 colorings=30600 lazy-girth=76408 last: m=117 classes=7 cclen=70 t=334s
[23:18:36] it=70960 colorings=30800 lazy-girth=76947 last: m=117 classes=7 cclen=74 t=337s
[23:18:38] it=71375 colorings=31000 lazy-girth=77346 last: m=117 classes=7 cclen=73 t=339s
[23:18:40] it=71868 colorings=31200 lazy-girth=77914 last: m=99 classes=6 cclen=70 t=341s
[23:18:43] it=72402 colorings=31400 lazy-girth=78510 last: m=99 classes=6 cclen=75 t=344s
[23:18:45] it=72810 colorings=31600 lazy-girth=78844 last: m=117 classes=7 cclen=73 t=345s
[23:18:47] it=73313 colorings=31800 lazy-girth=79344 last: m=117 classes=7 cclen=71 t=348s
[23:18:50] it=73762 colorings=32000 lazy-girth=79782 last: m=99 classes=6 cclen=75 t=350s
[23:18:52] it=74186 colorings=32200 lazy-girth=80146 last: m=99 classes=6 cclen=74 t=352s
[23:18:54] it=74590 colorings=32400 lazy-girth=80550 last: m=117 classes=7 cclen=74 t=354s
[23:18:56] it=75050 colorings=32600 lazy-girth=81091 last: m=99 classes=6 cclen=75 t=356s
[23:18:58] it=75519 colorings=32800 lazy-girth=81588 last: m=108 classes=6 cclen=75 t=358s
[23:19:00] it=75947 colorings=33000 lazy-girth=82059 last: m=99 classes=6 cclen=74 t=360s
[23:19:02] it=76356 colorings=33200 lazy-girth=82427 last: m=117 classes=7 cclen=73 t=363s
[23:19:04] it=76771 colorings=33400 lazy-girth=82840 last: m=117 classes=7 cclen=72 t=365s
[23:19:07] it=77274 colorings=33600 lazy-girth=83444 last: m=117 classes=7 cclen=73 t=368s
[23:19:10] it=77884 colorings=33800 lazy-girth=84244 last: m=99 classes=6 cclen=75 t=371s
[23:19:12] it=78325 colorings=34000 lazy-girth=84676 last: m=117 classes=7 cclen=73 t=373s
[23:19:14] it=78799 colorings=34200 lazy-girth=85178 last: m=117 classes=7 cclen=73 t=375s
[23:19:17] it=79344 colorings=34400 lazy-girth=85905 last: m=108 classes=6 cclen=75 t=378s
[23:19:20] it=79766 colorings=34600 lazy-girth=86313 last: m=117 classes=7 cclen=66 t=380s
[23:19:22] it=80224 colorings=34800 lazy-girth=86777 last: m=117 classes=7 cclen=73 t=382s
[23:19:24] it=80679 colorings=35000 lazy-girth=87270 last: m=117 classes=7 cclen=73 t=385s
[23:19:26] it=81126 colorings=35200 lazy-girth=87773 last: m=117 classes=7 cclen=64 t=387s
[23:19:28] it=81555 colorings=35400 lazy-girth=88180 last: m=99 classes=6 cclen=75 t=389s
[23:19:31] it=82088 colorings=35600 lazy-girth=88834 last: m=99 classes=6 cclen=75 t=392s
[23:19:34] it=82582 colorings=35800 lazy-girth=89356 last: m=117 classes=7 cclen=73 t=394s
[23:19:36] it=82907 colorings=36000 lazy-girth=89534 last: m=99 classes=6 cclen=75 t=396s
[23:19:38] it=83348 colorings=36200 lazy-girth=89958 last: m=99 classes=6 cclen=75 t=398s
[23:19:40] it=83777 colorings=36400 lazy-girth=90375 last: m=117 classes=7 cclen=70 t=401s
[23:19:44] it=84411 colorings=36600 lazy-girth=91207 last: m=117 classes=7 cclen=74 t=404s
[23:19:46] it=84790 colorings=36800 lazy-girth=91465 last: m=117 classes=7 cclen=74 t=407s
[23:19:48] it=85337 colorings=37000 lazy-girth=92114 last: m=117 classes=7 cclen=65 t=409s
[23:19:50] it=85732 colorings=37200 lazy-girth=92447 last: m=117 classes=7 cclen=73 t=411s
[23:19:52] it=86132 colorings=37400 lazy-girth=92810 last: m=99 classes=6 cclen=75 t=413s
[23:19:55] it=86554 colorings=37600 lazy-girth=93206 last: m=117 classes=7 cclen=73 t=415s
[23:19:57] it=87011 colorings=37800 lazy-girth=93665 last: m=117 classes=7 cclen=74 t=418s
[23:20:00] it=87454 colorings=38000 lazy-girth=94132 last: m=117 classes=7 cclen=73 t=421s
[23:20:03] it=88000 colorings=38200 lazy-girth=94717 last: m=108 classes=7 cclen=74 t=424s
[23:20:06] it=88406 colorings=38400 lazy-girth=95081 last: m=117 classes=7 cclen=74 t=426s
[23:20:08] it=88822 colorings=38600 lazy-girth=95538 last: m=126 classes=7 cclen=71 t=428s
[23:20:10] it=89193 colorings=38800 lazy-girth=95904 last: m=117 classes=7 cclen=73 t=430s
[23:20:12] it=89602 colorings=39000 lazy-girth=96325 last: m=117 classes=7 cclen=71 t=432s
[23:20:16] it=90064 colorings=39200 lazy-girth=96945 last: m=99 classes=6 cclen=74 t=437s
[23:20:19] it=90552 colorings=39400 lazy-girth=97750 last: m=108 classes=6 cclen=75 t=439s
[23:20:21] it=90983 colorings=39600 lazy-girth=98184 last: m=99 classes=6 cclen=75 t=441s
[23:20:22] it=91376 colorings=39800 lazy-girth=98536 last: m=99 classes=6 cclen=74 t=443s
[23:20:24] it=91755 colorings=40000 lazy-girth=98861 last: m=99 classes=6 cclen=73 t=444s
[23:20:26] it=92169 colorings=40200 lazy-girth=99245 last: m=117 classes=7 cclen=74 t=446s
[23:20:28] it=92649 colorings=40400 lazy-girth=99848 last: m=117 classes=7 cclen=74 t=449s
[23:20:31] it=93081 colorings=40600 lazy-girth=100283 last: m=117 classes=7 cclen=63 t=451s
[23:20:32] it=93524 colorings=40800 lazy-girth=100721 last: m=99 classes=6 cclen=75 t=453s
[23:20:34] it=93832 colorings=41000 lazy-girth=100977 last: m=117 classes=7 cclen=72 t=455s
[23:20:36] it=94185 colorings=41200 lazy-girth=101302 last: m=117 classes=7 cclen=74 t=456s
[23:20:38] it=94599 colorings=41400 lazy-girth=101705 last: m=117 classes=7 cclen=73 t=458s
[23:20:40] it=95044 colorings=41600 lazy-girth=102225 last: m=117 classes=7 cclen=72 t=461s
[23:20:42] it=95561 colorings=41800 lazy-girth=102859 last: m=99 classes=6 cclen=73 t=463s
[23:20:44] it=95983 colorings=42000 lazy-girth=103435 last: m=99 classes=6 cclen=75 t=465s
[23:20:47] it=96622 colorings=42200 lazy-girth=104465 last: m=117 classes=7 cclen=74 t=468s
[23:20:50] it=97281 colorings=42400 lazy-girth=105521 last: m=99 classes=6 cclen=75 t=471s
[23:20:53] it=97829 colorings=42600 lazy-girth=106281 last: m=99 classes=6 cclen=75 t=473s
[23:20:54] it=98248 colorings=42800 lazy-girth=106700 last: m=117 classes=7 cclen=74 t=475s
[23:20:56] it=98677 colorings=43000 lazy-girth=107139 last: m=117 classes=7 cclen=73 t=477s
[23:20:57] it=99004 colorings=43200 lazy-girth=107380 last: m=117 classes=7 cclen=71 t=478s
[23:20:59] it=99397 colorings=43400 lazy-girth=107769 last: m=117 classes=7 cclen=73 t=480s
[23:21:01] it=99794 colorings=43600 lazy-girth=108118 last: m=117 classes=7 cclen=73 t=482s
[23:21:03] it=100194 colorings=43800 lazy-girth=108551 last: m=117 classes=7 cclen=72 t=483s
[23:21:05] it=100655 colorings=44000 lazy-girth=109042 last: m=108 classes=6 cclen=75 t=486s
[23:21:08] it=101196 colorings=44200 lazy-girth=109814 last: m=99 classes=6 cclen=75 t=488s
[23:21:09] it=101542 colorings=44400 lazy-girth=110182 last: m=99 classes=6 cclen=75 t=489s
[23:21:11] it=102045 colorings=44600 lazy-girth=110807 last: m=117 classes=7 cclen=73 t=492s
[23:21:13] it=102638 colorings=44800 lazy-girth=111519 last: m=117 classes=7 cclen=74 t=494s
[23:21:16] it=103162 colorings=45000 lazy-girth=112120 last: m=99 classes=6 cclen=74 t=497s
[23:21:18] it=103534 colorings=45200 lazy-girth=112457 last: m=99 classes=6 cclen=73 t=499s
[23:21:21] it=103985 colorings=45400 lazy-girth=112953 last: m=108 classes=6 cclen=75 t=501s
[23:21:22] it=104254 colorings=45600 lazy-girth=113070 last: m=117 classes=7 cclen=73 t=503s
[23:21:25] it=104791 colorings=45800 lazy-girth=113852 last: m=117 classes=7 cclen=73 t=505s
[23:21:28] it=105465 colorings=46000 lazy-girth=114877 last: m=117 classes=7 cclen=73 t=509s
[23:21:30] it=105928 colorings=46200 lazy-girth=115393 last: m=117 classes=7 cclen=63 t=511s
[23:21:32] it=106279 colorings=46400 lazy-girth=115662 last: m=99 classes=6 cclen=73 t=512s
[23:21:34] it=106585 colorings=46600 lazy-girth=115837 last: m=117 classes=7 cclen=74 t=514s
[23:21:36] it=107153 colorings=46800 lazy-girth=116691 last: m=117 classes=7 cclen=74 t=517s
[23:21:39] it=107615 colorings=47000 lazy-girth=117219 last: m=117 classes=7 cclen=73 t=520s
[23:21:41] it=108120 colorings=47200 lazy-girth=117777 last: m=117 classes=7 cclen=73 t=522s
[23:21:45] it=108851 colorings=47400 lazy-girth=118857 last: m=117 classes=7 cclen=74 t=525s
[23:21:46] it=109174 colorings=47600 lazy-girth=119050 last: m=117 classes=7 cclen=73 t=527s
[23:21:47] it=109494 colorings=47800 lazy-girth=119245 last: m=99 classes=6 cclen=74 t=528s
[23:21:49] it=109901 colorings=48000 lazy-girth=119608 last: m=108 classes=7 cclen=74 t=530s
[23:21:51] it=110251 colorings=48200 lazy-girth=119837 last: m=108 classes=7 cclen=74 t=531s
[23:21:52] it=110530 colorings=48400 lazy-girth=119977 last: m=99 classes=6 cclen=75 t=533s
[23:21:53] it=110813 colorings=48600 lazy-girth=120136 last: m=108 classes=6 cclen=72 t=534s
[23:21:55] it=111144 colorings=48800 lazy-girth=120360 last: m=99 classes=6 cclen=74 t=536s
[23:21:57] it=111511 colorings=49000 lazy-girth=120645 last: m=117 classes=7 cclen=59 t=538s
[23:21:59] it=111848 colorings=49200 lazy-girth=120881 last: m=117 classes=7 cclen=73 t=540s
[23:22:01] it=112258 colorings=49400 lazy-girth=121255 last: m=99 classes=6 cclen=73 t=541s
[23:22:02] it=112609 colorings=49600 lazy-girth=121515 last: m=99 classes=6 cclen=74 t=543s
[23:22:04] it=112944 colorings=49800 lazy-girth=121712 last: m=108 classes=6 cclen=73 t=544s
[23:22:05] it=113186 colorings=50000 lazy-girth=121784 last: m=117 classes=7 cclen=69 t=546s
[23:22:10] it=113882 colorings=50200 lazy-girth=123100 last: m=108 classes=6 cclen=75 t=550s
[23:22:15] it=114701 colorings=50400 lazy-girth=124483 last: m=117 classes=7 cclen=70 t=556s
[23:22:17] it=115071 colorings=50600 lazy-girth=124830 last: m=117 classes=7 cclen=66 t=557s
[23:22:19] it=115402 colorings=50800 lazy-girth=125068 last: m=99 classes=6 cclen=75 t=559s
[23:22:20] it=115711 colorings=51000 lazy-girth=125330 last: m=117 classes=7 cclen=64 t=561s
[23:22:22] it=116042 colorings=51200 lazy-girth=125580 last: m=117 classes=7 cclen=63 t=563s
[23:22:24] it=116560 colorings=51400 lazy-girth=126110 last: m=117 classes=7 cclen=74 t=565s
[23:22:26] it=116889 colorings=51600 lazy-girth=126324 last: m=117 classes=7 cclen=73 t=566s
[23:22:28] it=117281 colorings=51800 lazy-girth=126663 last: m=99 classes=6 cclen=75 t=569s
[23:22:31] it=117666 colorings=52000 lazy-girth=126979 last: m=99 classes=6 cclen=75 t=571s
[23:22:32] it=118037 colorings=52200 lazy-girth=127257 last: m=108 classes=6 cclen=65 t=573s
[23:22:35] it=118421 colorings=52400 lazy-girth=127547 last: m=99 classes=6 cclen=75 t=575s
[23:22:37] it=118952 colorings=52600 lazy-girth=128196 last: m=108 classes=6 cclen=74 t=578s
[23:22:39] it=119359 colorings=52800 lazy-girth=128568 last: m=117 classes=7 cclen=73 t=580s
[23:22:41] it=119682 colorings=53000 lazy-girth=128781 last: m=117 classes=7 cclen=68 t=582s
[23:22:43] it=120122 colorings=53200 lazy-girth=129206 last: m=99 classes=6 cclen=70 t=584s
[23:22:45] it=120500 colorings=53400 lazy-girth=129467 last: m=108 classes=6 cclen=75 t=586s
[23:22:47] it=120947 colorings=53600 lazy-girth=129941 last: m=99 classes=6 cclen=75 t=588s
[23:22:49] it=121331 colorings=53800 lazy-girth=130261 last: m=117 classes=7 cclen=74 t=590s
[23:22:51] it=121716 colorings=54000 lazy-girth=130564 last: m=108 classes=6 cclen=73 t=592s
[23:22:53] it=122211 colorings=54200 lazy-girth=131023 last: m=99 classes=6 cclen=75 t=594s
[23:22:56] it=122683 colorings=54400 lazy-girth=131502 last: m=117 classes=7 cclen=74 t=597s
[23:22:58] it=123074 colorings=54600 lazy-girth=131864 last: m=108 classes=6 cclen=75 t=599s
[23:23:00] it=123417 colorings=54800 lazy-girth=132124 last: m=117 classes=7 cclen=74 t=600s
[23:23:02] it=123767 colorings=55000 lazy-girth=132373 last: m=99 classes=6 cclen=72 t=602s
[23:23:04] it=124231 colorings=55200 lazy-girth=132868 last: m=99 classes=6 cclen=75 t=605s
[23:23:06] it=124576 colorings=55400 lazy-girth=133141 last: m=108 classes=7 cclen=67 t=606s
[23:23:07] it=124894 colorings=55600 lazy-girth=133323 last: m=117 classes=7 cclen=63 t=608s
[23:23:10] it=125293 colorings=55800 lazy-girth=133688 last: m=99 classes=6 cclen=74 t=611s
[23:23:12] it=125726 colorings=56000 lazy-girth=134082 last: m=99 classes=6 cclen=74 t=613s
[23:23:15] it=126042 colorings=56200 lazy-girth=134294 last: m=117 classes=7 cclen=67 t=615s
[23:23:16] it=126333 colorings=56400 lazy-girth=134411 last: m=108 classes=6 cclen=74 t=617s
[23:23:19] it=126706 colorings=56600 lazy-girth=134748 last: m=117 classes=7 cclen=71 t=619s
[23:23:24] it=127090 colorings=56800 lazy-girth=135082 last: m=108 classes=6 cclen=75 t=625s
[23:23:26] it=127396 colorings=57000 lazy-girth=135271 last: m=99 classes=6 cclen=74 t=626s
[23:23:28] it=127817 colorings=57200 lazy-girth=135556 last: m=99 classes=6 cclen=75 t=628s
[23:23:31] it=128402 colorings=57400 lazy-girth=136103 last: m=99 classes=6 cclen=75 t=631s
[23:23:33] it=128829 colorings=57600 lazy-girth=136478 last: m=117 classes=7 cclen=74 t=634s
[23:23:35] it=129143 colorings=57800 lazy-girth=136683 last: m=99 classes=6 cclen=75 t=635s
[23:23:37] it=129532 colorings=58000 lazy-girth=137018 last: m=117 classes=7 cclen=59 t=637s
[23:23:39] it=129970 colorings=58200 lazy-girth=137414 last: m=117 classes=7 cclen=72 t=639s
[23:23:42] it=130487 colorings=58400 lazy-girth=138154 last: m=117 classes=7 cclen=73 t=642s
[23:23:45] it=131061 colorings=58600 lazy-girth=138998 last: m=117 classes=7 cclen=74 t=646s
[23:23:47] it=131550 colorings=58800 lazy-girth=139673 last: m=117 classes=7 cclen=74 t=648s
[23:23:49] it=132020 colorings=59000 lazy-girth=140149 last: m=108 classes=6 cclen=75 t=650s
[23:23:51] it=132437 colorings=59200 lazy-girth=140560 last: m=108 classes=7 cclen=73 t=652s
[23:23:53] it=132846 colorings=59400 lazy-girth=140882 last: m=117 classes=7 cclen=73 t=654s
[23:23:55] it=133260 colorings=59600 lazy-girth=141210 last: m=117 classes=7 cclen=74 t=656s
[23:23:57] it=133684 colorings=59800 lazy-girth=141614 last: m=117 classes=7 cclen=72 t=658s
[23:23:59] it=134042 colorings=60000 lazy-girth=141882 last: m=108 classes=6 cclen=75 t=659s
[23:24:00] it=134358 colorings=60200 lazy-girth=142031 last: m=99 classes=6 cclen=75 t=661s
[23:24:02] it=134705 colorings=60400 lazy-girth=142292 last: m=117 classes=7 cclen=73 t=662s
[23:24:03] it=135009 colorings=60600 lazy-girth=142432 last: m=117 classes=7 cclen=60 t=664s
[23:24:05] it=135402 colorings=60800 lazy-girth=142758 last: m=117 classes=7 cclen=74 t=665s
[23:24:06] it=135755 colorings=61000 lazy-girth=143014 last: m=99 classes=6 cclen=74 t=667s
[23:24:08] it=136128 colorings=61200 lazy-girth=143360 last: m=117 classes=7 cclen=73 t=669s
[23:24:11] it=136663 colorings=61400 lazy-girth=143937 last: m=99 classes=6 cclen=75 t=671s
[23:24:12] it=137097 colorings=61600 lazy-girth=144347 last: m=117 classes=7 cclen=74 t=673s
[23:24:16] it=137690 colorings=61800 lazy-girth=145083 last: m=99 classes=6 cclen=73 t=676s
[23:24:18] it=138133 colorings=62000 lazy-girth=145471 last: m=117 classes=7 cclen=72 t=678s
[23:24:20] it=138555 colorings=62200 lazy-girth=145839 last: m=117 classes=7 cclen=72 t=680s
[23:24:22] it=138947 colorings=62400 lazy-girth=146151 last: m=117 classes=7 cclen=73 t=683s
[23:24:24] it=139263 colorings=62600 lazy-girth=146316 last: m=99 classes=6 cclen=75 t=684s
[23:24:25] it=139577 colorings=62800 lazy-girth=146499 last: m=99 classes=6 cclen=75 t=686s
[23:24:26] it=139908 colorings=63000 lazy-girth=146738 last: m=117 classes=7 cclen=70 t=687s
[23:24:28] it=140286 colorings=63200 lazy-girth=147047 last: m=99 classes=6 cclen=75 t=689s
[23:24:30] it=140797 colorings=63400 lazy-girth=147550 last: m=117 classes=7 cclen=70 t=691s
[23:24:32] it=141189 colorings=63600 lazy-girth=147821 last: m=117 classes=7 cclen=73 t=693s
[23:24:34] it=141608 colorings=63800 lazy-girth=148199 last: m=99 classes=6 cclen=74 t=695s
[23:24:36] it=142069 colorings=64000 lazy-girth=148564 last: m=117 classes=7 cclen=63 t=697s
[23:24:38] it=142683 colorings=64200 lazy-girth=149157 last: m=117 classes=7 cclen=74 t=699s
[23:24:41] it=143269 colorings=64400 lazy-girth=149776 last: m=108 classes=6 cclen=74 t=702s
[23:24:43] it=143614 colorings=64600 lazy-girth=150031 last: m=117 classes=7 cclen=73 t=704s
[23:24:45] it=144008 colorings=64800 lazy-girth=150356 last: m=117 classes=7 cclen=74 t=706s
[23:24:47] it=144338 colorings=65000 lazy-girth=150574 last: m=99 classes=6 cclen=75 t=708s
[23:24:49] it=144657 colorings=65200 lazy-girth=150790 last: m=117 classes=7 cclen=73 t=709s
[23:24:50] it=144998 colorings=65400 lazy-girth=151027 last: m=108 classes=6 cclen=74 t=711s
[23:24:52] it=145369 colorings=65600 lazy-girth=151327 last: m=135 classes=8 cclen=50 t=713s
[23:24:55] it=145879 colorings=65800 lazy-girth=151961 last: m=99 classes=6 cclen=75 t=716s
[23:24:57] it=146376 colorings=66000 lazy-girth=152567 last: m=117 classes=7 cclen=74 t=718s
[23:25:00] it=146912 colorings=66200 lazy-girth=153221 last: m=108 classes=6 cclen=75 t=721s
[23:25:02] it=147319 colorings=66400 lazy-girth=153564 last: m=99 classes=6 cclen=75 t=723s
[23:25:05] it=147827 colorings=66600 lazy-girth=154244 last: m=117 classes=7 cclen=71 t=725s
[23:25:07] it=148232 colorings=66800 lazy-girth=154657 last: m=135 classes=8 cclen=60 t=728s
[23:25:11] it=148816 colorings=67000 lazy-girth=155470 last: m=117 classes=7 cclen=72 t=731s
[23:25:13] it=149184 colorings=67200 lazy-girth=155855 last: m=117 classes=7 cclen=73 t=734s
[23:25:16] it=149803 colorings=67400 lazy-girth=156823 last: m=117 classes=7 cclen=63 t=737s
[23:25:18] it=150145 colorings=67600 lazy-girth=157102 last: m=108 classes=6 cclen=74 t=738s
[23:25:20] it=150542 colorings=67800 lazy-girth=157483 last: m=108 classes=6 cclen=63 t=740s
[23:25:22] it=151031 colorings=68000 lazy-girth=158073 last: m=99 classes=6 cclen=74 t=743s
[23:25:25] it=151566 colorings=68200 lazy-girth=158773 last: m=99 classes=6 cclen=75 t=746s
[23:25:27] it=151925 colorings=68400 lazy-girth=159025 last: m=99 classes=6 cclen=75 t=747s
[23:25:28] it=152263 colorings=68600 lazy-girth=159215 last: m=117 classes=7 cclen=74 t=749s
[23:25:31] it=152709 colorings=68800 lazy-girth=159662 last: m=117 classes=7 cclen=74 t=751s
[23:25:33] it=153110 colorings=69000 lazy-girth=160048 last: m=99 classes=6 cclen=75 t=753s
[23:25:36] it=153739 colorings=69200 lazy-girth=160906 last: m=117 classes=7 cclen=72 t=757s
[23:25:38] it=154236 colorings=69400 lazy-girth=161476 last: m=117 classes=7 cclen=74 t=759s
[23:25:41] it=154728 colorings=69600 lazy-girth=162015 last: m=117 classes=7 cclen=72 t=761s
[23:25:43] it=155149 colorings=69800 lazy-girth=162415 last: m=99 classes=6 cclen=75 t=764s
[23:25:45] it=155550 colorings=70000 lazy-girth=162746 last: m=117 classes=7 cclen=72 t=766s
[23:25:47] it=155900 colorings=70200 lazy-girth=163035 last: m=117 classes=7 cclen=72 t=767s
[23:25:49] it=156324 colorings=70400 lazy-girth=163444 last: m=117 classes=7 cclen=74 t=770s
[23:25:51] it=156745 colorings=70600 lazy-girth=163833 last: m=117 classes=7 cclen=74 t=772s
[23:25:54] it=157417 colorings=70800 lazy-girth=165061 last: m=99 classes=6 cclen=75 t=775s
[23:25:57] it=157944 colorings=71000 lazy-girth=165761 last: m=99 classes=6 cclen=74 t=777s
[23:25:58] it=158237 colorings=71200 lazy-girth=165989 last: m=99 classes=6 cclen=75 t=778s
[23:26:03] it=158691 colorings=71400 lazy-girth=166467 last: m=117 classes=7 cclen=73 t=784s
[23:26:06] it=159190 colorings=71600 lazy-girth=167050 last: m=99 classes=6 cclen=75 t=786s
[23:26:08] it=159714 colorings=71800 lazy-girth=167741 last: m=99 classes=6 cclen=75 t=789s
[23:26:10] it=160196 colorings=72000 lazy-girth=168258 last: m=117 classes=7 cclen=74 t=791s
[23:26:11] it=160509 colorings=72200 lazy-girth=168469 last: m=99 classes=6 cclen=75 t=792s
[23:26:13] it=160826 colorings=72400 lazy-girth=168684 last: m=117 classes=7 cclen=73 t=793s
[23:26:14] it=161207 colorings=72600 lazy-girth=169012 last: m=117 classes=7 cclen=73 t=795s
[23:26:16] it=161716 colorings=72800 lazy-girth=169446 last: m=117 classes=7 cclen=67 t=797s
[23:26:20] it=162401 colorings=73000 lazy-girth=170206 last: m=108 classes=7 cclen=74 t=800s
[23:26:22] it=162861 colorings=73200 lazy-girth=170596 last: m=117 classes=7 cclen=70 t=802s
[23:26:24] it=163309 colorings=73400 lazy-girth=170988 last: m=117 classes=7 cclen=73 t=804s
[23:26:26] it=163943 colorings=73600 lazy-girth=171856 last: m=117 classes=7 cclen=69 t=807s
[23:26:28] it=164429 colorings=73800 lazy-girth=172406 last: m=117 classes=7 cclen=63 t=809s
[23:26:30] it=164754 colorings=74000 lazy-girth=172633 last: m=99 classes=6 cclen=75 t=811s
[23:26:31] it=165071 colorings=74200 lazy-girth=172845 last: m=117 classes=7 cclen=74 t=812s
[23:26:34] it=165722 colorings=74400 lazy-girth=173434 last: m=99 classes=6 cclen=75 t=815s
[23:26:36] it=166043 colorings=74600 lazy-girth=173654 last: m=99 classes=6 cclen=75 t=816s
[23:26:37] it=166306 colorings=74800 lazy-girth=173753 last: m=108 classes=7 cclen=74 t=817s
[23:26:39] it=166904 colorings=75000 lazy-girth=174217 last: m=117 classes=7 cclen=74 t=820s
[23:26:41] it=167256 colorings=75200 lazy-girth=174398 last: m=99 classes=6 cclen=75 t=821s
[23:26:42] it=167650 colorings=75400 lazy-girth=174677 last: m=117 classes=7 cclen=72 t=823s
[23:26:44] it=168072 colorings=75600 lazy-girth=175000 last: m=117 classes=7 cclen=72 t=825s
[23:26:46] it=168429 colorings=75800 lazy-girth=175288 last: m=117 classes=7 cclen=63 t=826s
[23:26:47] it=168718 colorings=76000 lazy-girth=175450 last: m=108 classes=6 cclen=74 t=828s
[23:26:49] it=169096 colorings=76200 lazy-girth=175790 last: m=117 classes=7 cclen=73 t=830s
[23:26:51] it=169522 colorings=76400 lazy-girth=176172 last: m=108 classes=6 cclen=75 t=831s
[23:26:52] it=169831 colorings=76600 lazy-girth=176387 last: m=117 classes=7 cclen=72 t=833s
[23:26:54] it=170278 colorings=76800 lazy-girth=176888 last: m=117 classes=7 cclen=74 t=835s
[23:26:56] it=170691 colorings=77000 lazy-girth=177271 last: m=117 classes=7 cclen=70 t=837s
[23:26:58] it=171057 colorings=77200 lazy-girth=177568 last: m=108 classes=6 cclen=74 t=838s
[23:26:59] it=171439 colorings=77400 lazy-girth=177895 last: m=117 classes=7 cclen=72 t=840s
[23:27:01] it=171813 colorings=77600 lazy-girth=178211 last: m=117 classes=7 cclen=63 t=842s
[23:27:03] it=172338 colorings=77800 lazy-girth=178736 last: m=117 classes=7 cclen=74 t=844s
[23:27:05] it=172700 colorings=78000 lazy-girth=179055 last: m=117 classes=7 cclen=73 t=846s
[23:27:06] it=173036 colorings=78200 lazy-girth=179289 last: m=117 classes=7 cclen=72 t=847s
[23:27:10] it=173575 colorings=78400 lazy-girth=179949 last: m=117 classes=7 cclen=74 t=850s
[23:27:12] it=174032 colorings=78600 lazy-girth=180413 last: m=99 classes=6 cclen=74 t=853s
[23:27:14] it=174423 colorings=78800 lazy-girth=180770 last: m=117 classes=7 cclen=73 t=855s
[23:27:17] it=174975 colorings=79000 lazy-girth=181460 last: m=117 classes=7 cclen=74 t=857s
[23:27:19] it=175406 colorings=79200 lazy-girth=181861 last: m=117 classes=7 cclen=73 t=860s
[23:27:21] it=175743 colorings=79400 lazy-girth=182046 last: m=99 classes=6 cclen=74 t=861s
[23:27:23] it=176191 colorings=79600 lazy-girth=182449 last: m=117 classes=7 cclen=72 t=863s
[23:27:24] it=176525 colorings=79800 lazy-girth=182640 last: m=117 classes=7 cclen=72 t=865s
[23:27:26] it=176917 colorings=80000 lazy-girth=182922 last: m=99 classes=6 cclen=75 t=866s
[23:27:27] it=177256 colorings=80200 lazy-girth=183141 last: m=117 classes=7 cclen=72 t=868s
[23:27:30] it=177823 colorings=80400 lazy-girth=183777 last: m=117 classes=7 cclen=74 t=871s
[23:27:33] it=178349 colorings=80600 lazy-girth=184309 last: m=99 classes=6 cclen=75 t=873s
[23:27:38] it=178898 colorings=80800 lazy-girth=184990 last: m=117 classes=7 cclen=72 t=878s
[23:27:43] it=179566 colorings=81000 lazy-girth=185837 last: m=117 classes=7 cclen=73 t=883s
[23:27:46] it=180009 colorings=81200 lazy-girth=186262 last: m=117 classes=7 cclen=69 t=887s
[23:27:49] it=180569 colorings=81400 lazy-girth=186949 last: m=117 classes=7 cclen=70 t=889s
[23:27:52] it=181116 colorings=81600 lazy-girth=187643 last: m=108 classes=6 cclen=72 t=893s
[23:27:54] it=181480 colorings=81800 lazy-girth=187954 last: m=108 classes=6 cclen=71 t=895s
[23:27:56] it=181862 colorings=82000 lazy-girth=188310 last: m=117 classes=7 cclen=72 t=897s
[23:27:59] it=182322 colorings=82200 lazy-girth=188764 last: m=117 classes=7 cclen=72 t=900s
[23:28:00] it=182651 colorings=82400 lazy-girth=188970 last: m=99 classes=6 cclen=75 t=901s
[23:28:02] it=183011 colorings=82600 lazy-girth=189231 last: m=117 classes=7 cclen=73 t=903s
[23:28:04] it=183479 colorings=82800 lazy-girth=189694 last: m=117 classes=7 cclen=74 t=905s
[23:28:07] it=183924 colorings=83000 lazy-girth=190136 last: m=117 classes=7 cclen=67 t=907s
[23:28:09] it=184306 colorings=83200 lazy-girth=190473 last: m=99 classes=6 cclen=75 t=909s
[23:28:11] it=184734 colorings=83400 lazy-girth=190874 last: m=117 classes=7 cclen=74 t=911s
[23:28:13] it=185187 colorings=83600 lazy-girth=191363 last: m=117 classes=7 cclen=73 t=914s
[23:28:15] it=185661 colorings=83800 lazy-girth=191898 last: m=117 classes=7 cclen=73 t=916s
[23:28:17] it=186030 colorings=84000 lazy-girth=192183 last: m=99 classes=6 cclen=75 t=918s
[23:28:18] it=186321 colorings=84200 lazy-girth=192291 last: m=117 classes=7 cclen=73 t=919s
[23:28:20] it=186612 colorings=84400 lazy-girth=192443 last: m=99 classes=6 cclen=73 t=921s
[23:28:22] it=187119 colorings=84600 lazy-girth=192925 last: m=108 classes=6 cclen=73 t=923s
[23:28:24] it=187544 colorings=84800 lazy-girth=193255 last: m=99 classes=6 cclen=75 t=925s
[23:28:26] it=187905 colorings=85000 lazy-girth=193507 last: m=117 classes=7 cclen=73 t=927s
[23:28:28] it=188239 colorings=85200 lazy-girth=193713 last: m=117 classes=7 cclen=55 t=929s
[23:28:31] it=188749 colorings=85400 lazy-girth=194206 last: m=108 classes=6 cclen=74 t=931s
[23:28:33] it=189234 colorings=85600 lazy-girth=194739 last: m=117 classes=7 cclen=74 t=934s
[23:28:36] it=189743 colorings=85800 lazy-girth=195341 last: m=99 classes=6 cclen=75 t=936s
[23:28:38] it=190190 colorings=86000 lazy-girth=195852 last: m=117 classes=7 cclen=73 t=939s
[23:28:41] it=190726 colorings=86200 lazy-girth=196430 last: m=117 classes=7 cclen=73 t=941s
[23:28:44] it=191261 colorings=86400 lazy-girth=197045 last: m=117 classes=7 cclen=73 t=944s
[23:28:46] it=191717 colorings=86600 lazy-girth=197490 last: m=117 classes=7 cclen=74 t=947s
[23:28:48] it=192086 colorings=86800 lazy-girth=197796 last: m=117 classes=7 cclen=73 t=948s
[23:28:50] it=192539 colorings=87000 lazy-girth=198206 last: m=117 classes=7 cclen=73 t=951s
[23:28:51] it=192884 colorings=87200 lazy-girth=198460 last: m=117 classes=7 cclen=74 t=952s
[23:28:53] it=193267 colorings=87400 lazy-girth=198787 last: m=117 classes=7 cclen=74 t=954s
[23:28:55] it=193683 colorings=87600 lazy-girth=199167 last: m=99 classes=6 cclen=73 t=956s
[23:29:07] it=194250 colorings=87800 lazy-girth=199765 last: m=117 classes=7 cclen=74 t=968s
[23:29:09] it=194676 colorings=88000 lazy-girth=200174 last: m=99 classes=6 cclen=74 t=970s
[23:29:12] it=195066 colorings=88200 lazy-girth=200490 last: m=117 classes=7 cclen=67 t=972s
[23:29:15] it=195611 colorings=88400 lazy-girth=201104 last: m=108 classes=7 cclen=73 t=976s
[23:29:17] it=195958 colorings=88600 lazy-girth=201340 last: m=117 classes=7 cclen=67 t=978s
[23:29:19] it=196373 colorings=88800 lazy-girth=201679 last: m=117 classes=7 cclen=72 t=980s
[23:29:21] it=196778 colorings=89000 lazy-girth=201971 last: m=117 classes=7 cclen=74 t=982s
[23:29:24] it=197247 colorings=89200 lazy-girth=202408 last: m=117 classes=7 cclen=74 t=985s
[23:29:26] it=197649 colorings=89400 lazy-girth=202751 last: m=117 classes=7 cclen=74 t=987s
[23:29:29] it=198134 colorings=89600 lazy-girth=203268 last: m=117 classes=7 cclen=73 t=989s
[23:29:31] it=198541 colorings=89800 lazy-girth=203598 last: m=99 classes=6 cclen=75 t=992s
[23:29:34] it=198952 colorings=90000 lazy-girth=203934 last: m=117 classes=7 cclen=74 t=994s
[23:29:36] it=199320 colorings=90200 lazy-girth=204208 last: m=117 classes=7 cclen=73 t=996s
[23:29:38] it=199714 colorings=90400 lazy-girth=204541 last: m=99 classes=6 cclen=74 t=999s
[23:29:41] it=200177 colorings=90600 lazy-girth=204888 last: m=117 classes=7 cclen=70 t=1002s
[23:29:43] it=200574 colorings=90800 lazy-girth=205151 last: m=117 classes=7 cclen=74 t=1004s
[23:29:46] it=201008 colorings=91000 lazy-girth=205516 last: m=99 classes=6 cclen=74 t=1007s
[23:29:49] it=201515 colorings=91200 lazy-girth=206068 last: m=99 classes=6 cclen=75 t=1010s
[23:29:52] it=202144 colorings=91400 lazy-girth=206903 last: m=117 classes=7 cclen=72 t=1013s
[23:29:54] it=202563 colorings=91600 lazy-girth=207288 last: m=117 classes=7 cclen=73 t=1015s
[23:29:57] it=203041 colorings=91800 lazy-girth=207777 last: m=117 classes=7 cclen=74 t=1017s
[23:29:59] it=203461 colorings=92000 lazy-girth=208156 last: m=108 classes=6 cclen=75 t=1020s
[23:30:01] it=203852 colorings=92200 lazy-girth=208457 last: m=117 classes=7 cclen=73 t=1022s
[23:30:03] it=204230 colorings=92400 lazy-girth=208772 last: m=99 classes=6 cclen=75 t=1023s
[23:30:06] it=204741 colorings=92600 lazy-girth=209332 last: m=117 classes=7 cclen=73 t=1026s
[23:30:08] it=205170 colorings=92800 lazy-girth=209729 last: m=99 classes=6 cclen=73 t=1029s
[23:30:10] it=205690 colorings=93000 lazy-girth=210225 last: m=117 classes=7 cclen=74 t=1031s
[23:30:13] it=206080 colorings=93200 lazy-girth=210538 last: m=117 classes=7 cclen=71 t=1033s
[23:30:16] it=206592 colorings=93400 lazy-girth=211127 last: m=117 classes=7 cclen=73 t=1036s
[23:30:18] it=207050 colorings=93600 lazy-girth=211625 last: m=117 classes=7 cclen=74 t=1039s
[23:30:21] it=207534 colorings=93800 lazy-girth=212087 last: m=99 classes=6 cclen=75 t=1042s
[23:30:24] it=208075 colorings=94000 lazy-girth=212707 last: m=117 classes=7 cclen=73 t=1045s
[23:30:27] it=208588 colorings=94200 lazy-girth=213241 last: m=117 classes=7 cclen=73 t=1048s
[23:30:29] it=208987 colorings=94400 lazy-girth=213582 last: m=117 classes=7 cclen=73 t=1050s
[23:30:31] it=209348 colorings=94600 lazy-girth=213817 last: m=117 classes=7 cclen=68 t=1052s
[23:30:34] it=209932 colorings=94800 lazy-girth=214529 last: m=117 classes=7 cclen=65 t=1055s
[23:30:37] it=210417 colorings=95000 lazy-girth=214960 last: m=117 classes=7 cclen=67 t=1058s
[23:30:39] it=210848 colorings=95200 lazy-girth=215334 last: m=117 classes=7 cclen=66 t=1060s
[23:30:42] it=211316 colorings=95400 lazy-girth=215745 last: m=99 classes=6 cclen=74 t=1063s
[23:30:44] it=211752 colorings=95600 lazy-girth=216149 last: m=99 classes=6 cclen=74 t=1065s
[23:30:46] it=212157 colorings=95800 lazy-girth=216485 last: m=99 classes=6 cclen=75 t=1067s
[23:30:48] it=212536 colorings=96000 lazy-girth=216799 last: m=99 classes=6 cclen=75 t=1068s
[23:30:50] it=213013 colorings=96200 lazy-girth=217266 last: m=117 classes=7 cclen=74 t=1070s
[23:30:52] it=213482 colorings=96400 lazy-girth=217706 last: m=117 classes=7 cclen=73 t=1072s
[23:30:54] it=213926 colorings=96600 lazy-girth=218112 last: m=99 classes=6 cclen=75 t=1074s
[23:30:55] it=214298 colorings=96800 lazy-girth=218412 last: m=99 classes=6 cclen=74 t=1076s
[23:30:57] it=214648 colorings=97000 lazy-girth=218700 last: m=117 classes=7 cclen=74 t=1077s
[23:30:59] it=215122 colorings=97200 lazy-girth=219166 last: m=117 classes=7 cclen=74 t=1079s
[23:31:01] it=215551 colorings=97400 lazy-girth=219600 last: m=117 classes=7 cclen=74 t=1082s
[23:31:03] it=215984 colorings=97600 lazy-girth=219982 last: m=117 classes=7 cclen=74 t=1083s
[23:31:04] it=216312 colorings=97800 lazy-girth=220194 last: m=99 classes=6 cclen=73 t=1085s
[23:31:06] it=216724 colorings=98000 lazy-girth=220520 last: m=117 classes=7 cclen=74 t=1087s
[23:31:08] it=217184 colorings=98200 lazy-girth=220895 last: m=117 classes=7 cclen=74 t=1089s
[23:31:10] it=217585 colorings=98400 lazy-girth=221216 last: m=99 classes=6 cclen=75 t=1090s
[23:31:11] it=217921 colorings=98600 lazy-girth=221406 last: m=117 classes=7 cclen=73 t=1092s
[23:31:13] it=218322 colorings=98800 lazy-girth=221698 last: m=99 classes=6 cclen=75 t=1093s
[23:31:14] it=218656 colorings=99000 lazy-girth=221895 last: m=117 classes=7 cclen=74 t=1095s
[23:31:18] it=219473 colorings=99200 lazy-girth=223182 last: m=99 classes=6 cclen=75 t=1099s
[23:31:20] it=219876 colorings=99400 lazy-girth=223644 last: m=117 classes=7 cclen=66 t=1100s
[23:31:22] it=220346 colorings=99600 lazy-girth=224338 last: m=117 classes=7 cclen=74 t=1102s
[23:31:24] it=220793 colorings=99800 lazy-girth=224828 last: m=117 classes=7 cclen=66 t=1104s
[23:31:26] it=221242 colorings=100000 lazy-girth=225424 last: m=117 classes=7 cclen=72 t=1106s
[23:31:27] it=221602 colorings=100200 lazy-girth=225715 last: m=99 classes=6 cclen=70 t=1108s
[23:31:29] it=222048 colorings=100400 lazy-girth=226179 last: m=99 classes=6 cclen=75 t=1109s
[23:31:31] it=222454 colorings=100600 lazy-girth=226581 last: m=117 classes=7 cclen=73 t=1111s
[23:31:33] it=222859 colorings=100800 lazy-girth=226969 last: m=117 classes=7 cclen=74 t=1113s
[23:31:35] it=223225 colorings=101000 lazy-girth=227222 last: m=99 classes=6 cclen=75 t=1115s
[23:31:36] it=223484 colorings=101200 lazy-girth=227303 last: m=117 classes=7 cclen=73 t=1117s
[23:31:38] it=223888 colorings=101400 lazy-girth=227639 last: m=99 classes=6 cclen=75 t=1118s
[23:31:40] it=224309 colorings=101600 lazy-girth=228012 last: m=117 classes=7 cclen=71 t=1120s
[23:31:42] it=224809 colorings=101800 lazy-girth=228608 last: m=99 classes=6 cclen=75 t=1123s
[23:31:44] it=225288 colorings=102000 lazy-girth=229082 last: m=117 classes=7 cclen=73 t=1125s
[23:31:46] it=225661 colorings=102200 lazy-girth=229344 last: m=117 classes=7 cclen=73 t=1127s
[23:31:48] it=226172 colorings=102400 lazy-girth=229897 last: m=117 classes=7 cclen=73 t=1129s
[23:31:50] it=226527 colorings=102600 lazy-girth=230157 last: m=117 classes=7 cclen=74 t=1131s
[23:31:52] it=226997 colorings=102800 lazy-girth=230625 last: m=117 classes=7 cclen=73 t=1133s
[23:31:55] it=227489 colorings=103000 lazy-girth=231051 last: m=99 classes=6 cclen=74 t=1136s
[23:31:59] it=228035 colorings=103200 lazy-girth=231619 last: m=117 classes=7 cclen=74 t=1140s
[23:32:12] it=228407 colorings=103400 lazy-girth=231916 last: m=99 classes=6 cclen=75 t=1152s
[23:32:15] it=228949 colorings=103600 lazy-girth=232449 last: m=99 classes=6 cclen=75 t=1155s
[23:32:17] it=229354 colorings=103800 lazy-girth=232745 last: m=117 classes=7 cclen=74 t=1157s
[23:32:20] it=229900 colorings=104000 lazy-girth=233235 last: m=117 classes=7 cclen=73 t=1160s
[23:32:22] it=230311 colorings=104200 lazy-girth=233615 last: m=99 classes=6 cclen=75 t=1163s
[23:32:25] it=230860 colorings=104400 lazy-girth=234120 last: m=117 classes=7 cclen=66 t=1165s
[23:32:27] it=231283 colorings=104600 lazy-girth=234462 last: m=99 classes=6 cclen=75 t=1168s
[23:32:29] it=231689 colorings=104800 lazy-girth=234777 last: m=108 classes=6 cclen=75 t=1170s
[23:32:31] it=232063 colorings=105000 lazy-girth=235025 last: m=117 classes=7 cclen=72 t=1172s
[23:32:34] it=232661 colorings=105200 lazy-girth=235520 last: m=117 classes=7 cclen=63 t=1175s
[23:32:36] it=233027 colorings=105400 lazy-girth=235811 last: m=117 classes=7 cclen=73 t=1177s
[23:32:38] it=233490 colorings=105600 lazy-girth=236271 last: m=99 classes=6 cclen=74 t=1179s
[23:32:41] it=233988 colorings=105800 lazy-girth=236791 last: m=99 classes=6 cclen=74 t=1181s
[23:32:43] it=234370 colorings=106000 lazy-girth=237096 last: m=117 classes=7 cclen=74 t=1183s
[23:32:45] it=234860 colorings=106200 lazy-girth=237497 last: m=117 classes=7 cclen=64 t=1186s
[23:32:47] it=235274 colorings=106400 lazy-girth=237825 last: m=117 classes=7 cclen=74 t=1188s
[23:32:49] it=235705 colorings=106600 lazy-girth=238193 last: m=99 classes=6 cclen=75 t=1190s
[23:32:51] it=236118 colorings=106800 lazy-girth=238546 last: m=99 classes=6 cclen=74 t=1192s
[23:32:53] it=236483 colorings=107000 lazy-girth=238798 last: m=99 classes=6 cclen=75 t=1194s
[23:32:56] it=236907 colorings=107200 lazy-girth=239134 last: m=117 classes=7 cclen=67 t=1196s
[23:32:58] it=237357 colorings=107400 lazy-girth=239537 last: m=117 classes=7 cclen=69 t=1199s
[23:33:01] it=237849 colorings=107600 lazy-girth=240025 last: m=117 classes=7 cclen=71 t=1201s
[23:33:04] it=238377 colorings=107800 lazy-girth=240535 last: m=117 classes=7 cclen=74 t=1204s
[23:33:06] it=238801 colorings=108000 lazy-girth=240918 last: m=117 classes=7 cclen=73 t=1207s
[23:33:09] it=239341 colorings=108200 lazy-girth=241407 last: m=117 classes=7 cclen=72 t=1209s
[23:33:12] it=239864 colorings=108400 lazy-girth=241863 last: m=117 classes=7 cclen=72 t=1212s
[23:33:15] it=240354 colorings=108600 lazy-girth=242365 last: m=117 classes=7 cclen=74 t=1215s
[23:33:18] it=240868 colorings=108800 lazy-girth=242844 last: m=99 classes=6 cclen=72 t=1218s
[23:33:20] it=241294 colorings=109000 lazy-girth=243149 last: m=117 classes=7 cclen=74 t=1221s
[23:33:22] it=241645 colorings=109200 lazy-girth=243390 last: m=99 classes=6 cclen=75 t=1222s
[23:33:24] it=242007 colorings=109400 lazy-girth=243644 last: m=117 classes=7 cclen=71 t=1224s
[23:33:26] it=242618 colorings=109600 lazy-girth=244201 last: m=117 classes=7 cclen=74 t=1227s
[23:33:29] it=243068 colorings=109800 lazy-girth=244601 last: m=117 classes=7 cclen=74 t=1230s
[23:33:32] it=243550 colorings=110000 lazy-girth=244940 last: m=117 classes=7 cclen=74 t=1232s
[23:33:34] it=243989 colorings=110200 lazy-girth=245280 last: m=117 classes=7 cclen=74 t=1234s
[23:33:36] it=244422 colorings=110400 lazy-girth=245636 last: m=117 classes=7 cclen=73 t=1237s
[23:33:39] it=244913 colorings=110600 lazy-girth=246050 last: m=99 classes=6 cclen=75 t=1240s
[23:33:42] it=245437 colorings=110800 lazy-girth=246520 last: m=117 classes=7 cclen=74 t=1243s
[23:33:45] it=245925 colorings=111000 lazy-girth=246911 last: m=117 classes=7 cclen=74 t=1245s
[23:33:48] it=246510 colorings=111200 lazy-girth=247519 last: m=99 classes=6 cclen=75 t=1248s
[23:33:51] it=247193 colorings=111400 lazy-girth=248213 last: m=99 classes=6 cclen=75 t=1251s
[23:33:53] it=247731 colorings=111600 lazy-girth=248633 last: m=117 classes=7 cclen=73 t=1254s
[23:33:56] it=248145 colorings=111800 lazy-girth=248947 last: m=117 classes=7 cclen=74 t=1256s
[23:33:58] it=248474 colorings=112000 lazy-girth=249157 last: m=117 classes=7 cclen=74 t=1258s
[23:34:00] it=248897 colorings=112200 lazy-girth=249465 last: m=117 classes=7 cclen=74 t=1261s
[23:34:03] it=249489 colorings=112400 lazy-girth=249933 last: m=108 classes=7 cclen=73 t=1264s
[23:34:06] it=250058 colorings=112600 lazy-girth=250325 last: m=99 classes=6 cclen=75 t=1267s
[23:34:09] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=250426 colorings=112678 lazy-girth=250640 time=1270s


==> anc/search/logs/slice_Z3xZ9_r2_g6.log <==
[22:35:50] slice r=2 H=Z3xZ9 |H|=27 n=54 classes=53 girth>=6 mindeg>=3
[22:35:50] eager C3/C4 clauses: 21991
[22:35:52] it=653 colorings=200 lazy-girth=1131 last: m=108 classes=4 cclen=49 t=2s
[22:35:53] it=1011 colorings=400 lazy-girth=1472 last: m=135 classes=5 cclen=48 t=4s
[22:35:55] it=1321 colorings=600 lazy-girth=1740 last: m=135 classes=5 cclen=48 t=5s
[22:35:56] it=1654 colorings=800 lazy-girth=1980 last: m=108 classes=4 cclen=49 t=6s
[22:35:57] it=2181 colorings=1000 lazy-girth=2530 last: m=108 classes=4 cclen=48 t=7s
[22:35:58] it=2785 colorings=1200 lazy-girth=3061 last: m=108 classes=4 cclen=49 t=8s
[22:35:59] it=3336 colorings=1400 lazy-girth=3481 last: m=108 classes=4 cclen=49 t=9s
[22:36:01] it=3991 colorings=1600 lazy-girth=4007 last: m=108 classes=4 cclen=47 t=11s
[22:36:02] it=4585 colorings=1800 lazy-girth=4476 last: m=108 classes=4 cclen=46 t=12s
[22:36:03] it=5067 colorings=2000 lazy-girth=4764 last: m=108 classes=4 cclen=49 t=13s
[22:36:03] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5162 colorings=2048 lazy-girth=4811 time=13s


==> anc/search/logs/slice_Z4xD3_r2_g6.log <==
[23:43:19] slice r=2 H=Z4xD3 |H|=24 n=48 classes=54 girth>=6 mindeg>=3
[23:43:19] eager C3/C4 clauses: 16670
[23:43:19] it=364 colorings=200 lazy-girth=364 last: m=96 classes=5 cclen=48 t=0s
[23:43:20] it=667 colorings=400 lazy-girth=580 last: m=96 classes=5 cclen=43 t=1s
[23:43:20] it=983 colorings=600 lazy-girth=768 last: m=96 classes=5 cclen=49 t=1s
[23:43:20] it=1291 colorings=800 lazy-girth=963 last: m=84 classes=5 cclen=49 t=1s
[23:43:20] it=1548 colorings=1000 lazy-girth=1066 last: m=96 classes=5 cclen=49 t=1s
[23:43:20] it=1808 colorings=1200 lazy-girth=1180 last: m=96 classes=5 cclen=49 t=1s
[23:43:20] it=2044 colorings=1400 lazy-girth=1241 last: m=108 classes=6 cclen=43 t=1s
[23:43:21] it=2299 colorings=1600 lazy-girth=1344 last: m=108 classes=6 cclen=48 t=2s
[23:43:21] it=2576 colorings=1800 lazy-girth=1496 last: m=96 classes=5 cclen=48 t=2s
[23:43:21] it=2830 colorings=2000 lazy-girth=1599 last: m=96 classes=5 cclen=48 t=2s
[23:43:21] it=3119 colorings=2200 lazy-girth=1768 last: m=96 classes=5 cclen=47 t=2s
[23:43:22] it=3446 colorings=2400 lazy-girth=2079 last: m=72 classes=4 cclen=49 t=3s
[23:43:22] it=3719 colorings=2600 lazy-girth=2210 last: m=84 classes=5 cclen=49 t=3s
[23:43:22] it=3998 colorings=2800 lazy-girth=2338 last: m=72 classes=4 cclen=50 t=3s
[23:43:22] it=4258 colorings=3000 lazy-girth=2441 last: m=84 classes=5 cclen=49 t=3s
[23:43:22] it=4548 colorings=3200 lazy-girth=2584 last: m=96 classes=5 cclen=49 t=3s
[23:43:22] it=4848 colorings=3400 lazy-girth=2788 last: m=84 classes=5 cclen=49 t=3s
[23:43:23] it=5158 colorings=3600 lazy-girth=2961 last: m=84 classes=5 cclen=49 t=4s
[23:43:23] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5455 colorings=3788 lazy-girth=3149 time=4s


==> anc/search/logs/slice_Z4xZ4_r2_g6.log <==
[06:07:59] slice r=2 H=Z4xZ4 |H|=16 n=32 classes=34 girth>=6 mindeg>=3
[06:08:00] eager C3/C4 clauses: 4156
[06:08:00] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=344 colorings=199 lazy-girth=215 time=0s


==> anc/search/logs/slice_Z4xZ4_r3_g6.log <==
[23:08:13] slice r=3 H=Z4xZ4 |H|=16 n=48 classes=75 girth>=6 mindeg>=3
[23:08:13] eager C3/C4 clauses: 29104
[23:08:14] it=448 colorings=200 lazy-girth=727 last: m=88 classes=6 cclen=63 t=1s
[23:08:15] it=829 colorings=400 lazy-girth=1090 last: m=88 classes=6 cclen=68 t=2s
[23:08:16] it=1298 colorings=600 lazy-girth=1572 last: m=88 classes=6 cclen=67 t=3s
[23:08:16] it=1674 colorings=800 lazy-girth=1919 last: m=88 classes=6 cclen=69 t=4s
[23:08:17] it=2085 colorings=1000 lazy-girth=2247 last: m=88 classes=7 cclen=68 t=5s
[23:08:18] it=2503 colorings=1200 lazy-girth=2631 last: m=88 classes=6 cclen=69 t=6s
[23:08:19] it=2833 colorings=1400 lazy-girth=2825 last: m=88 classes=6 cclen=66 t=6s
[23:08:20] it=3193 colorings=1600 lazy-girth=3079 last: m=88 classes=6 cclen=69 t=7s
[23:08:20] it=3491 colorings=1800 lazy-girth=3244 last: m=88 classes=6 cclen=69 t=8s
[23:08:21] it=3811 colorings=2000 lazy-girth=3396 last: m=88 classes=6 cclen=69 t=8s
[23:08:22] it=4148 colorings=2200 lazy-girth=3587 last: m=88 classes=6 cclen=68 t=9s
[23:08:22] it=4500 colorings=2400 lazy-girth=3772 last: m=88 classes=6 cclen=69 t=10s
[23:08:23] it=4788 colorings=2600 lazy-girth=3883 last: m=88 classes=7 cclen=68 t=10s
[23:08:24] it=5069 colorings=2800 lazy-girth=3971 last: m=88 classes=6 cclen=67 t=11s
[23:08:25] it=5483 colorings=3000 lazy-girth=4450 last: m=88 classes=6 cclen=66 t=12s
[23:08:25] it=5748 colorings=3200 lazy-girth=4606 last: m=88 classes=6 cclen=67 t=13s
[23:08:26] it=6101 colorings=3400 lazy-girth=4929 last: m=80 classes=6 cclen=67 t=13s
[23:08:26] it=6331 colorings=3600 lazy-girth=4978 last: m=88 classes=6 cclen=69 t=14s
[23:08:27] it=6665 colorings=3800 lazy-girth=5260 last: m=88 classes=6 cclen=69 t=14s
[23:08:28] it=7038 colorings=4000 lazy-girth=5553 last: m=88 classes=6 cclen=67 t=15s
[23:08:28] it=7424 colorings=4200 lazy-girth=5887 last: m=88 classes=7 cclen=68 t=16s
[23:08:29] it=7689 colorings=4400 lazy-girth=6012 last: m=88 classes=7 cclen=68 t=16s
[23:08:29] it=7981 colorings=4600 lazy-girth=6189 last: m=88 classes=6 cclen=69 t=17s
[23:08:30] it=8302 colorings=4800 lazy-girth=6403 last: m=88 classes=6 cclen=69 t=18s
[23:08:31] it=8641 colorings=5000 lazy-girth=6616 last: m=88 classes=6 cclen=69 t=18s
[23:08:31] it=8944 colorings=5200 lazy-girth=6796 last: m=88 classes=6 cclen=69 t=19s
[23:08:32] it=9282 colorings=5400 lazy-girth=7069 last: m=88 classes=6 cclen=63 t=19s
[23:08:33] it=9662 colorings=5600 lazy-girth=7415 last: m=88 classes=7 cclen=68 t=20s
[23:08:33] it=9974 colorings=5800 lazy-girth=7624 last: m=88 classes=7 cclen=66 t=21s
[23:08:34] it=10206 colorings=6000 lazy-girth=7669 last: m=88 classes=6 cclen=69 t=21s
[23:08:34] it=10478 colorings=6200 lazy-girth=7790 last: m=88 classes=6 cclen=69 t=22s
[23:08:35] it=10841 colorings=6400 lazy-girth=8062 last: m=88 classes=6 cclen=63 t=22s
[23:08:35] it=11167 colorings=6600 lazy-girth=8305 last: m=88 classes=7 cclen=67 t=23s
[23:08:36] it=11492 colorings=6800 lazy-girth=8501 last: m=88 classes=7 cclen=68 t=24s
[23:08:37] it=11805 colorings=7000 lazy-girth=8663 last: m=88 classes=6 cclen=55 t=24s
[23:08:37] it=12093 colorings=7200 lazy-girth=8805 last: m=88 classes=6 cclen=66 t=25s
[23:08:38] it=12446 colorings=7400 lazy-girth=9035 last: m=88 classes=6 cclen=69 t=25s
[23:08:38] it=12728 colorings=7600 lazy-girth=9170 last: m=80 classes=6 cclen=66 t=26s
[23:08:39] it=13015 colorings=7800 lazy-girth=9298 last: m=88 classes=6 cclen=65 t=26s
[23:08:39] it=13301 colorings=8000 lazy-girth=9449 last: m=80 classes=6 cclen=68 t=27s
[23:08:40] it=13572 colorings=8200 lazy-girth=9572 last: m=88 classes=7 cclen=65 t=28s
[23:08:41] it=13832 colorings=8400 lazy-girth=9672 last: m=88 classes=6 cclen=69 t=28s
[23:08:41] it=14094 colorings=8600 lazy-girth=9773 last: m=80 classes=6 cclen=69 t=29s
[23:08:42] it=14393 colorings=8800 lazy-girth=10001 last: m=88 classes=6 cclen=68 t=29s
[23:08:42] it=14704 colorings=9000 lazy-girth=10202 last: m=88 classes=6 cclen=69 t=30s
[23:08:43] it=14991 colorings=9200 lazy-girth=10330 last: m=88 classes=6 cclen=69 t=30s
[23:08:43] it=15285 colorings=9400 lazy-girth=10483 last: m=80 classes=6 cclen=69 t=31s
[23:08:44] it=15630 colorings=9600 lazy-girth=10748 last: m=88 classes=6 cclen=69 t=32s
[23:08:45] it=15960 colorings=9800 lazy-girth=10983 last: m=88 classes=6 cclen=68 t=32s
[23:08:45] it=16240 colorings=10000 lazy-girth=11098 last: m=88 classes=6 cclen=68 t=33s
[23:08:46] it=16578 colorings=10200 lazy-girth=11330 last: m=88 classes=6 cclen=69 t=33s
[23:08:46] it=16905 colorings=10400 lazy-girth=11549 last: m=80 classes=6 cclen=66 t=34s
[23:08:47] it=17188 colorings=10600 lazy-girth=11667 last: m=88 classes=6 cclen=69 t=34s
[23:08:48] it=17489 colorings=10800 lazy-girth=11822 last: m=88 classes=6 cclen=69 t=35s
[23:08:49] it=17768 colorings=11000 lazy-girth=11936 last: m=88 classes=6 cclen=69 t=36s
[23:08:49] it=18076 colorings=11200 lazy-girth=12110 last: m=88 classes=7 cclen=68 t=37s
[23:08:50] it=18369 colorings=11400 lazy-girth=12252 last: m=88 classes=6 cclen=68 t=37s
[23:08:50] it=18692 colorings=11600 lazy-girth=12441 last: m=88 classes=6 cclen=67 t=38s
[23:08:51] it=19014 colorings=11800 lazy-girth=12637 last: m=88 classes=7 cclen=68 t=39s
[23:08:52] it=19310 colorings=12000 lazy-girth=12775 last: m=88 classes=6 cclen=69 t=39s
[23:08:52] it=19597 colorings=12200 lazy-girth=12905 last: m=88 classes=7 cclen=68 t=40s
[23:08:53] it=19922 colorings=12400 lazy-girth=13107 last: m=88 classes=6 cclen=69 t=40s
[23:08:53] it=20187 colorings=12600 lazy-girth=13205 last: m=88 classes=6 cclen=69 t=41s
[23:08:54] it=20463 colorings=12800 lazy-girth=13313 last: m=80 classes=6 cclen=66 t=41s
[23:08:54] it=20749 colorings=13000 lazy-girth=13432 last: m=88 classes=7 cclen=68 t=42s
[23:08:55] it=21019 colorings=13200 lazy-girth=13524 last: m=88 classes=6 cclen=69 t=42s
[23:08:55] it=21315 colorings=13400 lazy-girth=13643 last: m=88 classes=6 cclen=68 t=43s
[23:08:56] it=21647 colorings=13600 lazy-girth=13811 last: m=88 classes=7 cclen=61 t=44s
[23:08:57] it=21932 colorings=13800 lazy-girth=13916 last: m=80 classes=6 cclen=68 t=44s
[23:08:57] it=22221 colorings=14000 lazy-girth=14038 last: m=80 classes=6 cclen=68 t=45s
[23:08:57] it=22481 colorings=14200 lazy-girth=14116 last: m=88 classes=7 cclen=68 t=45s
[23:08:58] it=22742 colorings=14400 lazy-girth=14194 last: m=88 classes=6 cclen=69 t=45s
[23:08:59] it=23017 colorings=14600 lazy-girth=14282 last: m=80 classes=6 cclen=68 t=46s
[23:08:59] it=23299 colorings=14800 lazy-girth=14382 last: m=80 classes=6 cclen=65 t=47s
[23:09:00] it=23560 colorings=15000 lazy-girth=14452 last: m=88 classes=7 cclen=68 t=47s
[23:09:00] it=23869 colorings=15200 lazy-girth=14619 last: m=88 classes=7 cclen=66 t=48s
[23:09:01] it=24161 colorings=15400 lazy-girth=14776 last: m=80 classes=6 cclen=69 t=48s
[23:09:01] it=24437 colorings=15600 lazy-girth=14891 last: m=88 classes=6 cclen=68 t=49s
[23:09:02] it=24740 colorings=15800 lazy-girth=15070 last: m=88 classes=6 cclen=69 t=50s
[23:09:03] it=25077 colorings=16000 lazy-girth=15254 last: m=88 classes=7 cclen=68 t=50s
[23:09:03] it=25405 colorings=16200 lazy-girth=15451 last: m=80 classes=6 cclen=69 t=51s
[23:09:04] it=25696 colorings=16400 lazy-girth=15574 last: m=88 classes=6 cclen=69 t=51s
[23:09:04] it=25939 colorings=16600 lazy-girth=15651 last: m=88 classes=6 cclen=69 t=52s
[23:09:05] it=26235 colorings=16800 lazy-girth=15799 last: m=80 classes=5 cclen=70 t=53s
[23:09:06] it=26531 colorings=17000 lazy-girth=15949 last: m=80 classes=6 cclen=69 t=53s
[23:09:06] it=26789 colorings=17200 lazy-girth=16038 last: m=88 classes=6 cclen=60 t=54s
[23:09:07] it=27057 colorings=17400 lazy-girth=16147 last: m=80 classes=6 cclen=69 t=54s
[23:09:07] it=27280 colorings=17600 lazy-girth=16181 last: m=88 classes=6 cclen=66 t=54s
[23:09:07] it=27540 colorings=17800 lazy-girth=16281 last: m=88 classes=7 cclen=66 t=55s
[23:09:08] it=27804 colorings=18000 lazy-girth=16380 last: m=88 classes=7 cclen=67 t=55s
[23:09:09] it=28096 colorings=18200 lazy-girth=16510 last: m=88 classes=6 cclen=69 t=56s
[23:09:09] it=28355 colorings=18400 lazy-girth=16609 last: m=88 classes=6 cclen=69 t=57s
[23:09:10] it=28627 colorings=18600 lazy-girth=16735 last: m=88 classes=6 cclen=69 t=57s
[23:09:10] it=28888 colorings=18800 lazy-girth=16828 last: m=88 classes=6 cclen=65 t=58s
[23:09:11] it=29155 colorings=19000 lazy-girth=16938 last: m=88 classes=7 cclen=67 t=58s
[23:09:11] it=29423 colorings=19200 lazy-girth=17031 last: m=88 classes=6 cclen=67 t=59s
[23:09:12] it=29650 colorings=19400 lazy-girth=17063 last: m=88 classes=6 cclen=69 t=59s
[23:09:12] it=29891 colorings=19600 lazy-girth=17118 last: m=80 classes=6 cclen=69 t=60s
[23:09:13] it=30158 colorings=19800 lazy-girth=17218 last: m=88 classes=6 cclen=69 t=60s
[23:09:13] it=30429 colorings=20000 lazy-girth=17327 last: m=88 classes=7 cclen=68 t=61s
[23:09:14] it=30687 colorings=20200 lazy-girth=17424 last: m=88 classes=6 cclen=67 t=61s
[23:09:14] it=30915 colorings=20400 lazy-girth=17469 last: m=88 classes=6 cclen=68 t=62s
[23:09:15] it=31166 colorings=20600 lazy-girth=17552 last: m=80 classes=5 cclen=70 t=62s
[23:09:15] it=31427 colorings=20800 lazy-girth=17651 last: m=88 classes=7 cclen=67 t=63s
[23:09:16] it=31689 colorings=21000 lazy-girth=17751 last: m=88 classes=6 cclen=67 t=63s
[23:09:16] it=31932 colorings=21200 lazy-girth=17821 last: m=88 classes=6 cclen=68 t=64s
[23:09:17] it=32184 colorings=21400 lazy-girth=17898 last: m=88 classes=6 cclen=66 t=65s
[23:09:18] it=32455 colorings=21600 lazy-girth=18000 last: m=88 classes=6 cclen=67 t=65s
[23:09:18] it=32692 colorings=21800 lazy-girth=18068 last: m=88 classes=7 cclen=68 t=66s
[23:09:19] it=32937 colorings=22000 lazy-girth=18142 last: m=88 classes=6 cclen=66 t=66s
[23:09:19] it=33181 colorings=22200 lazy-girth=18217 last: m=88 classes=6 cclen=52 t=67s
[23:09:20] it=33428 colorings=22400 lazy-girth=18288 last: m=88 classes=6 cclen=68 t=67s
[23:09:20] it=33662 colorings=22600 lazy-girth=18343 last: m=88 classes=7 cclen=68 t=68s
[23:09:21] it=33914 colorings=22800 lazy-girth=18422 last: m=88 classes=6 cclen=62 t=68s
[23:09:21] it=34172 colorings=23000 lazy-girth=18515 last: m=88 classes=7 cclen=68 t=69s
[23:09:22] it=34398 colorings=23200 lazy-girth=18557 last: m=88 classes=7 cclen=66 t=69s
[23:09:22] it=34642 colorings=23400 lazy-girth=18617 last: m=88 classes=6 cclen=69 t=70s
[23:09:23] it=34856 colorings=23600 lazy-girth=18645 last: m=88 classes=7 cclen=65 t=70s
[23:09:23] it=35094 colorings=23800 lazy-girth=18706 last: m=88 classes=6 cclen=68 t=71s
[23:09:24] it=35338 colorings=24000 lazy-girth=18786 last: m=80 classes=6 cclen=68 t=71s
[23:09:24] it=35567 colorings=24200 lazy-girth=18837 last: m=80 classes=5 cclen=69 t=72s
[23:09:25] it=35821 colorings=24400 lazy-girth=18924 last: m=88 classes=7 cclen=68 t=72s
[23:09:25] it=36104 colorings=24600 lazy-girth=19065 last: m=88 classes=6 cclen=64 t=73s
[23:09:26] it=36354 colorings=24800 lazy-girth=19141 last: m=88 classes=6 cclen=66 t=73s
[23:09:26] it=36605 colorings=25000 lazy-girth=19218 last: m=88 classes=6 cclen=60 t=74s
[23:09:27] it=36856 colorings=25200 lazy-girth=19292 last: m=88 classes=6 cclen=69 t=74s
[23:09:27] it=37093 colorings=25400 lazy-girth=19349 last: m=88 classes=6 cclen=66 t=75s
[23:09:28] it=37336 colorings=25600 lazy-girth=19416 last: m=88 classes=7 cclen=68 t=75s
[23:09:28] it=37570 colorings=25800 lazy-girth=19462 last: m=88 classes=7 cclen=67 t=76s
[23:09:29] it=37787 colorings=26000 lazy-girth=19490 last: m=88 classes=7 cclen=66 t=76s
[23:09:29] it=38024 colorings=26200 lazy-girth=19552 last: m=80 classes=6 cclen=67 t=77s
[23:09:30] it=38231 colorings=26400 lazy-girth=19566 last: m=80 classes=6 cclen=69 t=77s
[23:09:30] it=38443 colorings=26600 lazy-girth=19586 last: m=88 classes=7 cclen=68 t=78s
[23:09:31] it=38652 colorings=26800 lazy-girth=19600 last: m=88 classes=6 cclen=67 t=78s
[23:09:31] it=38898 colorings=27000 lazy-girth=19677 last: m=88 classes=7 cclen=68 t=79s
[23:09:32] it=39120 colorings=27200 lazy-girth=19709 last: m=80 classes=6 cclen=69 t=79s
[23:09:32] it=39335 colorings=27400 lazy-girth=19733 last: m=80 classes=6 cclen=68 t=80s
[23:09:33] it=39549 colorings=27600 lazy-girth=19752 last: m=88 classes=7 cclen=66 t=80s
[23:09:34] it=39784 colorings=27800 lazy-girth=19801 last: m=88 classes=6 cclen=69 t=81s
[23:09:34] it=40009 colorings=28000 lazy-girth=19839 last: m=80 classes=6 cclen=69 t=82s
[23:09:35] it=40325 colorings=28200 lazy-girth=20056 last: m=88 classes=6 cclen=68 t=83s
[23:09:36] it=40706 colorings=28400 lazy-girth=20385 last: m=88 classes=6 cclen=69 t=83s
[23:09:37] it=41049 colorings=28600 lazy-girth=20636 last: m=88 classes=6 cclen=68 t=84s
[23:09:37] it=41359 colorings=28800 lazy-girth=20822 last: m=88 classes=6 cclen=69 t=85s
[23:09:38] it=41671 colorings=29000 lazy-girth=21008 last: m=88 classes=6 cclen=69 t=85s
[23:09:38] it=41962 colorings=29200 lazy-girth=21150 last: m=88 classes=6 cclen=68 t=86s
[23:09:39] it=42237 colorings=29400 lazy-girth=21266 last: m=88 classes=6 cclen=69 t=86s
[23:09:39] it=42493 colorings=29600 lazy-girth=21377 last: m=80 classes=6 cclen=68 t=87s
[23:09:40] it=42807 colorings=29800 lazy-girth=21559 last: m=88 classes=6 cclen=65 t=87s
[23:09:40] it=43051 colorings=30000 lazy-girth=21635 last: m=80 classes=6 cclen=69 t=88s
[23:09:41] it=43331 colorings=30200 lazy-girth=21750 last: m=80 classes=6 cclen=69 t=89s
[23:09:42] it=43593 colorings=30400 lazy-girth=21829 last: m=88 classes=6 cclen=58 t=89s
[23:09:42] it=43861 colorings=30600 lazy-girth=21921 last: m=80 classes=6 cclen=69 t=90s
[23:09:43] it=44119 colorings=30800 lazy-girth=22006 last: m=88 classes=6 cclen=69 t=90s
[23:09:44] it=44386 colorings=31000 lazy-girth=22077 last: m=88 classes=6 cclen=67 t=91s
[23:09:44] it=44641 colorings=31200 lazy-girth=22148 last: m=88 classes=7 cclen=68 t=92s
[23:09:45] it=44886 colorings=31400 lazy-girth=22200 last: m=80 classes=6 cclen=69 t=92s
[23:09:45] it=45170 colorings=31600 lazy-girth=22291 last: m=88 classes=6 cclen=69 t=93s
[23:09:46] it=45482 colorings=31800 lazy-girth=22455 last: m=88 classes=6 cclen=68 t=93s
[23:09:47] it=45749 colorings=32000 lazy-girth=22545 last: m=88 classes=6 cclen=69 t=94s
[23:09:47] it=45991 colorings=32200 lazy-girth=22615 last: m=80 classes=6 cclen=66 t=94s
[23:09:48] it=46233 colorings=32400 lazy-girth=22671 last: m=80 classes=6 cclen=65 t=95s
[23:09:48] it=46498 colorings=32600 lazy-girth=22787 last: m=88 classes=6 cclen=68 t=96s
[23:09:49] it=46774 colorings=32800 lazy-girth=22900 last: m=88 classes=6 cclen=69 t=96s
[23:09:49] it=47060 colorings=33000 lazy-girth=23012 last: m=88 classes=7 cclen=66 t=97s
[23:09:50] it=47297 colorings=33200 lazy-girth=23066 last: m=88 classes=7 cclen=68 t=97s
[23:09:50] it=47524 colorings=33400 lazy-girth=23099 last: m=80 classes=6 cclen=67 t=98s
[23:09:51] it=47782 colorings=33600 lazy-girth=23186 last: m=80 classes=6 cclen=68 t=98s
[23:09:52] it=48036 colorings=33800 lazy-girth=23264 last: m=88 classes=7 cclen=68 t=99s
[23:09:52] it=48275 colorings=34000 lazy-girth=23319 last: m=88 classes=6 cclen=67 t=99s
[23:09:53] it=48509 colorings=34200 lazy-girth=23362 last: m=80 classes=6 cclen=69 t=100s
[23:09:53] it=48748 colorings=34400 lazy-girth=23411 last: m=80 classes=6 cclen=68 t=101s
[23:09:54] it=48986 colorings=34600 lazy-girth=23466 last: m=88 classes=6 cclen=69 t=101s
[23:09:54] it=49218 colorings=34800 lazy-girth=23512 last: m=88 classes=7 cclen=68 t=102s
[23:09:55] it=49438 colorings=35000 lazy-girth=23538 last: m=88 classes=7 cclen=66 t=102s
[23:09:55] it=49661 colorings=35200 lazy-girth=23566 last: m=88 classes=7 cclen=68 t=103s
[23:09:56] it=49884 colorings=35400 lazy-girth=23599 last: m=88 classes=6 cclen=65 t=103s
[23:09:56] it=50099 colorings=35600 lazy-girth=23617 last: m=88 classes=7 cclen=65 t=104s
[23:09:57] it=50306 colorings=35800 lazy-girth=23631 last: m=88 classes=7 cclen=68 t=104s
[23:09:57] it=50587 colorings=36000 lazy-girth=23751 last: m=88 classes=6 cclen=67 t=105s
[23:09:58] it=50865 colorings=36200 lazy-girth=23881 last: m=88 classes=6 cclen=63 t=105s
[23:09:59] it=51163 colorings=36400 lazy-girth=24033 last: m=88 classes=6 cclen=69 t=106s
[23:09:59] it=51423 colorings=36600 lazy-girth=24121 last: m=88 classes=6 cclen=65 t=107s
[23:10:00] it=51693 colorings=36800 lazy-girth=24226 last: m=88 classes=6 cclen=58 t=107s
[23:10:00] it=51976 colorings=37000 lazy-girth=24327 last: m=88 classes=6 cclen=65 t=108s
[23:10:01] it=52324 colorings=37200 lazy-girth=24563 last: m=88 classes=6 cclen=68 t=108s
[23:10:02] it=52582 colorings=37400 lazy-girth=24662 last: m=88 classes=7 cclen=68 t=109s
[23:10:02] it=52902 colorings=37600 lazy-girth=24852 last: m=88 classes=6 cclen=69 t=110s
[23:10:03] it=53210 colorings=37800 lazy-girth=25018 last: m=88 classes=6 cclen=68 t=110s
[23:10:04] it=53488 colorings=38000 lazy-girth=25128 last: m=80 classes=5 cclen=59 t=111s
[23:10:04] it=53752 colorings=38200 lazy-girth=25222 last: m=88 classes=6 cclen=64 t=112s
[23:10:05] it=54032 colorings=38400 lazy-girth=25341 last: m=88 classes=6 cclen=59 t=113s
[23:10:06] it=54300 colorings=38600 lazy-girth=25441 last: m=80 classes=6 cclen=68 t=113s
[23:10:06] it=54589 colorings=38800 lazy-girth=25564 last: m=88 classes=6 cclen=68 t=114s
[23:10:07] it=54854 colorings=39000 lazy-girth=25639 last: m=80 classes=6 cclen=67 t=114s
[23:10:07] it=55125 colorings=39200 lazy-girth=25713 last: m=88 classes=7 cclen=68 t=115s
[23:10:08] it=55409 colorings=39400 lazy-girth=25843 last: m=88 classes=6 cclen=62 t=116s
[23:10:09] it=55671 colorings=39600 lazy-girth=25947 last: m=80 classes=6 cclen=67 t=116s
[23:10:09] it=55955 colorings=39800 lazy-girth=26083 last: m=88 classes=6 cclen=69 t=117s
[23:10:10] it=56215 colorings=40000 lazy-girth=26183 last: m=80 classes=6 cclen=69 t=117s
[23:10:11] it=56512 colorings=40200 lazy-girth=26345 last: m=88 classes=7 cclen=68 t=118s
[23:10:11] it=56788 colorings=40400 lazy-girth=26471 last: m=80 classes=6 cclen=67 t=119s
[23:10:12] it=57038 colorings=40600 lazy-girth=26546 last: m=88 classes=6 cclen=69 t=119s
[23:10:13] it=57272 colorings=40800 lazy-girth=26601 last: m=88 classes=6 cclen=67 t=120s
[23:10:13] it=57610 colorings=41000 lazy-girth=26819 last: m=80 classes=6 cclen=69 t=121s
[23:10:14] it=57875 colorings=41200 lazy-girth=26918 last: m=88 classes=6 cclen=63 t=121s
[23:10:14] it=58143 colorings=41400 lazy-girth=27032 last: m=88 classes=6 cclen=66 t=122s
[23:10:15] it=58382 colorings=41600 lazy-girth=27102 last: m=88 classes=7 cclen=68 t=122s
[23:10:15] it=58628 colorings=41800 lazy-girth=27166 last: m=88 classes=6 cclen=69 t=123s
[23:10:16] it=58918 colorings=42000 lazy-girth=27289 last: m=88 classes=6 cclen=69 t=124s
[23:10:17] it=59167 colorings=42200 lazy-girth=27348 last: m=88 classes=7 cclen=68 t=124s
[23:10:17] it=59467 colorings=42400 lazy-girth=27511 last: m=88 classes=6 cclen=60 t=125s
[23:10:18] it=59723 colorings=42600 lazy-girth=27588 last: m=88 classes=6 cclen=68 t=125s
[23:10:18] it=60005 colorings=42800 lazy-girth=27712 last: m=80 classes=6 cclen=69 t=126s
[23:10:19] it=60219 colorings=43000 lazy-girth=27736 last: m=88 classes=7 cclen=67 t=126s
[23:10:19] it=60419 colorings=43200 lazy-girth=27736 last: m=88 classes=7 cclen=68 t=127s
[23:10:20] it=60649 colorings=43400 lazy-girth=27787 last: m=80 classes=6 cclen=68 t=127s
[23:10:20] it=60873 colorings=43600 lazy-girth=27832 last: m=88 classes=7 cclen=68 t=128s
[23:10:21] it=61114 colorings=43800 lazy-girth=27906 last: m=80 classes=6 cclen=69 t=128s
[23:10:21] it=61335 colorings=44000 lazy-girth=27943 last: m=88 classes=7 cclen=66 t=129s
[23:10:22] it=61580 colorings=44200 lazy-girth=28027 last: m=80 classes=6 cclen=68 t=129s
[23:10:23] it=61823 colorings=44400 lazy-girth=28094 last: m=80 classes=6 cclen=68 t=130s
[23:10:23] it=62058 colorings=44600 lazy-girth=28144 last: m=88 classes=7 cclen=67 t=131s
[23:10:24] it=62326 colorings=44800 lazy-girth=28214 last: m=88 classes=6 cclen=55 t=131s
[23:10:24] it=62576 colorings=45000 lazy-girth=28278 last: m=88 classes=6 cclen=69 t=132s
[23:10:25] it=62897 colorings=45200 lazy-girth=28458 last: m=80 classes=6 cclen=69 t=132s
[23:10:26] it=63193 colorings=45400 lazy-girth=28582 last: m=80 classes=6 cclen=68 t=133s
[23:10:26] it=63452 colorings=45600 lazy-girth=28661 last: m=80 classes=6 cclen=69 t=134s
[23:10:27] it=63703 colorings=45800 lazy-girth=28735 last: m=88 classes=6 cclen=69 t=134s
[23:10:28] it=64007 colorings=46000 lazy-girth=28879 last: m=88 classes=6 cclen=65 t=135s
[23:10:28] it=64279 colorings=46200 lazy-girth=28984 last: m=88 classes=6 cclen=69 t=136s
[23:10:29] it=64535 colorings=46400 lazy-girth=29052 last: m=88 classes=6 cclen=69 t=136s
[23:10:29] it=64780 colorings=46600 lazy-girth=29126 last: m=88 classes=7 cclen=68 t=137s
[23:10:30] it=65010 colorings=46800 lazy-girth=29167 last: m=88 classes=7 cclen=68 t=137s
[23:10:30] it=65227 colorings=47000 lazy-girth=29190 last: m=88 classes=6 cclen=61 t=138s
[23:10:31] it=65460 colorings=47200 lazy-girth=29248 last: m=88 classes=6 cclen=69 t=138s
[23:10:31] it=65699 colorings=47400 lazy-girth=29316 last: m=80 classes=6 cclen=69 t=139s
[23:10:32] it=65939 colorings=47600 lazy-girth=29374 last: m=88 classes=7 cclen=68 t=140s
[23:10:33] it=66172 colorings=47800 lazy-girth=29421 last: m=88 classes=6 cclen=69 t=140s
[23:10:33] it=66385 colorings=48000 lazy-girth=29444 last: m=88 classes=7 cclen=68 t=141s
[23:10:34] it=66618 colorings=48200 lazy-girth=29497 last: m=88 classes=7 cclen=64 t=141s
[23:10:35] it=66892 colorings=48400 lazy-girth=29620 last: m=80 classes=6 cclen=69 t=142s
[23:10:35] it=67120 colorings=48600 lazy-girth=29660 last: m=80 classes=6 cclen=69 t=143s
[23:10:36] it=67390 colorings=48800 lazy-girth=29775 last: m=80 classes=5 cclen=69 t=143s
[23:10:36] it=67659 colorings=49000 lazy-girth=29893 last: m=88 classes=6 cclen=68 t=144s
[23:10:37] it=67926 colorings=49200 lazy-girth=29992 last: m=88 classes=7 cclen=68 t=144s
[23:10:37] it=68177 colorings=49400 lazy-girth=30063 last: m=80 classes=6 cclen=69 t=144s
[23:10:37] it=68428 colorings=49600 lazy-girth=30130 last: m=88 classes=6 cclen=68 t=145s
[23:10:38] it=68735 colorings=49800 lazy-girth=30303 last: m=88 classes=6 cclen=69 t=146s
[23:10:39] it=69033 colorings=50000 lazy-girth=30436 last: m=80 classes=6 cclen=68 t=146s
[23:10:39] it=69306 colorings=50200 lazy-girth=30553 last: m=88 classes=7 cclen=68 t=147s
[23:10:40] it=69546 colorings=50400 lazy-girth=30630 last: m=88 classes=6 cclen=69 t=148s
[23:10:41] it=69842 colorings=50600 lazy-girth=30781 last: m=88 classes=6 cclen=68 t=148s
[23:10:41] it=70195 colorings=50800 lazy-girth=30988 last: m=88 classes=6 cclen=67 t=149s
[23:10:42] it=70486 colorings=51000 lazy-girth=31120 last: m=88 classes=6 cclen=69 t=149s
[23:10:42] it=70729 colorings=51200 lazy-girth=31197 last: m=80 classes=6 cclen=69 t=150s
[23:10:43] it=71011 colorings=51400 lazy-girth=31298 last: m=88 classes=7 cclen=68 t=150s
[23:10:43] it=71276 colorings=51600 lazy-girth=31396 last: m=88 classes=7 cclen=68 t=151s
[23:10:44] it=71531 colorings=51800 lazy-girth=31478 last: m=88 classes=6 cclen=68 t=151s
[23:10:44] it=71843 colorings=52000 lazy-girth=31642 last: m=80 classes=6 cclen=64 t=152s
[23:10:45] it=72167 colorings=52200 lazy-girth=31829 last: m=88 classes=7 cclen=68 t=153s
[23:10:46] it=72442 colorings=52400 lazy-girth=31949 last: m=88 classes=7 cclen=66 t=153s
[23:10:46] it=72715 colorings=52600 lazy-girth=32066 last: m=88 classes=6 cclen=69 t=154s
[23:10:47] it=73009 colorings=52800 lazy-girth=32198 last: m=88 classes=6 cclen=69 t=155s
[23:10:48] it=73276 colorings=53000 lazy-girth=32301 last: m=88 classes=7 cclen=68 t=155s
[23:10:48] it=73515 colorings=53200 lazy-girth=32358 last: m=88 classes=6 cclen=69 t=156s
[23:10:49] it=73764 colorings=53400 lazy-girth=32426 last: m=88 classes=6 cclen=69 t=156s
[23:10:49] it=74013 colorings=53600 lazy-girth=32498 last: m=88 classes=6 cclen=69 t=157s
[23:10:51] it=74258 colorings=53800 lazy-girth=32563 last: m=88 classes=7 cclen=66 t=158s
[23:10:51] it=74506 colorings=54000 lazy-girth=32631 last: m=88 classes=7 cclen=66 t=159s
[23:10:52] it=74762 colorings=54200 lazy-girth=32731 last: m=88 classes=6 cclen=69 t=160s
[23:10:53] it=75000 colorings=54400 lazy-girth=32796 last: m=88 classes=7 cclen=66 t=160s
[23:10:53] it=75263 colorings=54600 lazy-girth=32888 last: m=88 classes=6 cclen=69 t=161s
[23:10:54] it=75469 colorings=54800 lazy-girth=32894 last: m=80 classes=6 cclen=69 t=161s
[23:10:54] it=75688 colorings=55000 lazy-girth=32929 last: m=88 classes=7 cclen=63 t=162s
[23:10:55] it=75903 colorings=55200 lazy-girth=32953 last: m=88 classes=7 cclen=67 t=162s
[23:10:55] it=76143 colorings=55400 lazy-girth=33028 last: m=80 classes=6 cclen=69 t=163s
[23:10:56] it=76354 colorings=55600 lazy-girth=33046 last: m=88 classes=7 cclen=65 t=163s
[23:10:56] it=76567 colorings=55800 lazy-girth=33072 last: m=88 classes=7 cclen=68 t=164s
[23:10:57] it=76778 colorings=56000 lazy-girth=33093 last: m=88 classes=7 cclen=68 t=164s
[23:10:57] it=76988 colorings=56200 lazy-girth=33110 last: m=88 classes=7 cclen=68 t=165s
[23:10:58] it=77200 colorings=56400 lazy-girth=33130 last: m=88 classes=7 cclen=68 t=165s
[23:10:58] it=77413 colorings=56600 lazy-girth=33150 last: m=88 classes=7 cclen=68 t=166s
[23:10:59] it=77642 colorings=56800 lazy-girth=33188 last: m=88 classes=7 cclen=68 t=166s
[23:10:59] it=77901 colorings=57000 lazy-girth=33259 last: m=88 classes=7 cclen=68 t=167s
[23:11:00] it=78149 colorings=57200 lazy-girth=33308 last: m=88 classes=7 cclen=68 t=167s
[23:11:01] it=78402 colorings=57400 lazy-girth=33397 last: m=88 classes=7 cclen=66 t=168s
[23:11:02] it=78706 colorings=57600 lazy-girth=33581 last: m=80 classes=6 cclen=68 t=169s
[23:11:02] it=78971 colorings=57800 lazy-girth=33667 last: m=88 classes=7 cclen=68 t=170s
[23:11:03] it=79223 colorings=58000 lazy-girth=33754 last: m=88 classes=7 cclen=68 t=170s
[23:11:03] it=79472 colorings=58200 lazy-girth=33837 last: m=80 classes=6 cclen=68 t=171s
[23:11:04] it=79720 colorings=58400 lazy-girth=33913 last: m=80 classes=6 cclen=66 t=171s
[23:11:04] it=80016 colorings=58600 lazy-girth=34039 last: m=80 classes=6 cclen=68 t=172s
[23:11:07] it=80260 colorings=58800 lazy-girth=34119 last: m=88 classes=7 cclen=68 t=175s
[23:11:08] it=80510 colorings=59000 lazy-girth=34192 last: m=88 classes=7 cclen=67 t=175s
[23:11:08] it=80727 colorings=59200 lazy-girth=34222 last: m=88 classes=7 cclen=68 t=176s
[23:11:09] it=80967 colorings=59400 lazy-girth=34275 last: m=88 classes=7 cclen=64 t=176s
[23:11:09] it=81209 colorings=59600 lazy-girth=34341 last: m=88 classes=6 cclen=69 t=177s
[23:11:10] it=81444 colorings=59800 lazy-girth=34402 last: m=80 classes=6 cclen=69 t=177s
[23:11:11] it=81708 colorings=60000 lazy-girth=34502 last: m=88 classes=7 cclen=67 t=178s
[23:11:11] it=81933 colorings=60200 lazy-girth=34542 last: m=88 classes=6 cclen=69 t=179s
[23:11:12] it=82160 colorings=60400 lazy-girth=34571 last: m=88 classes=6 cclen=69 t=179s
[23:11:12] it=82424 colorings=60600 lazy-girth=34677 last: m=80 classes=6 cclen=67 t=180s
[23:11:13] it=82646 colorings=60800 lazy-girth=34705 last: m=80 classes=6 cclen=61 t=180s
[23:11:13] it=82882 colorings=61000 lazy-girth=34750 last: m=88 classes=7 cclen=68 t=181s
[23:11:14] it=83103 colorings=61200 lazy-girth=34777 last: m=88 classes=7 cclen=67 t=181s
[23:11:14] it=83337 colorings=61400 lazy-girth=34819 last: m=80 classes=5 cclen=70 t=182s
[23:11:15] it=83560 colorings=61600 lazy-girth=34853 last: m=80 classes=6 cclen=68 t=182s
[23:11:15] it=83794 colorings=61800 lazy-girth=34914 last: m=88 classes=7 cclen=67 t=183s
[23:11:16] it=84020 colorings=62000 lazy-girth=34959 last: m=80 classes=6 cclen=69 t=183s
[23:11:17] it=84258 colorings=62200 lazy-girth=35015 last: m=88 classes=7 cclen=65 t=184s
[23:11:17] it=84463 colorings=62400 lazy-girth=35025 last: m=80 classes=6 cclen=68 t=185s
[23:11:18] it=84686 colorings=62600 lazy-girth=35051 last: m=80 classes=6 cclen=62 t=185s
[23:11:18] it=84935 colorings=62800 lazy-girth=35135 last: m=80 classes=6 cclen=69 t=186s
[23:11:19] it=85160 colorings=63000 lazy-girth=35172 last: m=80 classes=6 cclen=69 t=186s
[23:11:19] it=85375 colorings=63200 lazy-girth=35191 last: m=88 classes=7 cclen=68 t=187s
[23:11:20] it=85611 colorings=63400 lazy-girth=35246 last: m=88 classes=7 cclen=67 t=188s
[23:11:21] it=85836 colorings=63600 lazy-girth=35292 last: m=88 classes=7 cclen=67 t=188s
[23:11:21] it=86040 colorings=63800 lazy-girth=35298 last: m=80 classes=6 cclen=69 t=188s
[23:11:21] it=86240 colorings=64000 lazy-girth=35298 last: m=80 classes=6 cclen=69 t=189s
[23:11:22] it=86441 colorings=64200 lazy-girth=35299 last: m=88 classes=7 cclen=68 t=189s
[23:11:22] it=86642 colorings=64400 lazy-girth=35300 last: m=88 classes=7 cclen=67 t=190s
[23:11:23] it=86842 colorings=64600 lazy-girth=35300 last: m=80 classes=6 cclen=65 t=190s
[23:11:23] it=87059 colorings=64800 lazy-girth=35332 last: m=88 classes=7 cclen=68 t=191s
[23:11:24] it=87271 colorings=65000 lazy-girth=35353 last: m=80 classes=6 cclen=69 t=191s
[23:11:24] it=87491 colorings=65200 lazy-girth=35392 last: m=88 classes=7 cclen=68 t=192s
[23:11:25] it=87722 colorings=65400 lazy-girth=35442 last: m=88 classes=7 cclen=66 t=192s
[23:11:25] it=87929 colorings=65600 lazy-girth=35452 last: m=88 classes=7 cclen=68 t=193s
[23:11:26] it=88131 colorings=65800 lazy-girth=35456 last: m=88 classes=7 cclen=63 t=193s
[23:11:26] it=88336 colorings=66000 lazy-girth=35466 last: m=80 classes=6 cclen=68 t=194s
[23:11:27] it=88540 colorings=66200 lazy-girth=35472 last: m=88 classes=7 cclen=68 t=194s
[23:11:27] it=88741 colorings=66400 lazy-girth=35474 last: m=80 classes=6 cclen=69 t=195s
[23:11:28] it=88961 colorings=66600 lazy-girth=35511 last: m=88 classes=7 cclen=68 t=195s
[23:11:28] it=89210 colorings=66800 lazy-girth=35565 last: m=88 classes=6 cclen=69 t=196s
[23:11:29] it=89482 colorings=67000 lazy-girth=35688 last: m=88 classes=6 cclen=69 t=196s
[23:11:29] it=89717 colorings=67200 lazy-girth=35740 last: m=80 classes=6 cclen=69 t=197s
[23:11:30] it=89958 colorings=67400 lazy-girth=35808 last: m=88 classes=6 cclen=69 t=197s
[23:11:30] it=90208 colorings=67600 lazy-girth=35872 last: m=80 classes=6 cclen=69 t=198s
[23:11:31] it=90417 colorings=67800 lazy-girth=35881 last: m=88 classes=6 cclen=67 t=198s
[23:11:32] it=90645 colorings=68000 lazy-girth=35920 last: m=88 classes=7 cclen=68 t=199s
[23:11:32] it=90877 colorings=68200 lazy-girth=35963 last: m=88 classes=6 cclen=63 t=200s
[23:11:33] it=91115 colorings=68400 lazy-girth=36002 last: m=80 classes=5 cclen=69 t=200s
[23:11:33] it=91378 colorings=68600 lazy-girth=36067 last: m=88 classes=7 cclen=66 t=201s
[23:11:34] it=91654 colorings=68800 lazy-girth=36145 last: m=88 classes=6 cclen=67 t=202s
[23:11:35] it=91882 colorings=69000 lazy-girth=36178 last: m=88 classes=6 cclen=67 t=202s
[23:11:35] it=92106 colorings=69200 lazy-girth=36223 last: m=88 classes=7 cclen=68 t=203s
[23:11:36] it=92351 colorings=69400 lazy-girth=36285 last: m=80 classes=6 cclen=69 t=203s
[23:11:37] it=92597 colorings=69600 lazy-girth=36333 last: m=88 classes=7 cclen=68 t=204s
[23:11:37] it=92810 colorings=69800 lazy-girth=36347 last: m=88 classes=6 cclen=69 t=204s
[23:11:37] it=93017 colorings=70000 lazy-girth=36355 last: m=88 classes=7 cclen=68 t=205s
[23:11:38] it=93244 colorings=70200 lazy-girth=36382 last: m=88 classes=6 cclen=69 t=205s
[23:11:38] it=93476 colorings=70400 lazy-girth=36414 last: m=88 classes=7 cclen=67 t=206s
[23:11:39] it=93681 colorings=70600 lazy-girth=36419 last: m=88 classes=7 cclen=68 t=206s
[23:11:39] it=93881 colorings=70800 lazy-girth=36419 last: m=88 classes=7 cclen=68 t=207s
[23:11:40] it=94081 colorings=71000 lazy-girth=36419 last: m=88 classes=7 cclen=67 t=207s
[23:11:40] it=94281 colorings=71200 lazy-girth=36419 last: m=80 classes=6 cclen=67 t=208s
[23:11:41] it=94519 colorings=71400 lazy-girth=36457 last: m=88 classes=7 cclen=68 t=208s
[23:11:41] it=94744 colorings=71600 lazy-girth=36486 last: m=80 classes=6 cclen=69 t=209s
[23:11:42] it=94978 colorings=71800 lazy-girth=36520 last: m=88 classes=6 cclen=64 t=209s
[23:11:42] it=95214 colorings=72000 lazy-girth=36556 last: m=80 classes=6 cclen=68 t=210s
[23:11:43] it=95436 colorings=72200 lazy-girth=36578 last: m=88 classes=7 cclen=68 t=210s
[23:11:43] it=95660 colorings=72400 lazy-girth=36602 last: m=80 classes=6 cclen=68 t=211s
[23:11:44] it=95889 colorings=72600 lazy-girth=36631 last: m=88 classes=7 cclen=68 t=211s
[23:11:44] it=96112 colorings=72800 lazy-girth=36654 last: m=88 classes=7 cclen=64 t=212s
[23:11:45] it=96324 colorings=73000 lazy-girth=36670 last: m=88 classes=7 cclen=68 t=212s
[23:11:45] it=96582 colorings=73200 lazy-girth=36728 last: m=80 classes=6 cclen=67 t=213s
[23:11:46] it=96821 colorings=73400 lazy-girth=36768 last: m=88 classes=6 cclen=62 t=213s
[23:11:46] it=97028 colorings=73600 lazy-girth=36775 last: m=88 classes=7 cclen=66 t=214s
[23:11:47] it=97234 colorings=73800 lazy-girth=36785 last: m=88 classes=7 cclen=67 t=214s
[23:11:47] it=97435 colorings=74000 lazy-girth=36786 last: m=88 classes=7 cclen=68 t=215s
[23:11:48] it=97635 colorings=74200 lazy-girth=36786 last: m=88 classes=7 cclen=68 t=215s
[23:11:48] it=97835 colorings=74400 lazy-girth=36786 last: m=88 classes=7 cclen=62 t=216s
[23:11:49] it=98035 colorings=74600 lazy-girth=36786 last: m=88 classes=7 cclen=68 t=216s
[23:11:49] it=98271 colorings=74800 lazy-girth=36824 last: m=80 classes=6 cclen=68 t=217s
[23:11:50] it=98473 colorings=75000 lazy-girth=36826 last: m=88 classes=6 cclen=68 t=217s
[23:11:51] it=98715 colorings=75200 lazy-girth=36868 last: m=88 classes=6 cclen=68 t=218s
[23:11:51] it=98952 colorings=75400 lazy-girth=36905 last: m=88 classes=6 cclen=69 t=219s
[23:11:52] it=99191 colorings=75600 lazy-girth=36944 last: m=80 classes=6 cclen=69 t=220s
[23:11:53] it=99504 colorings=75800 lazy-girth=37119 last: m=88 classes=6 cclen=68 t=221s
[23:11:54] it=99798 colorings=76000 lazy-girth=37276 last: m=88 classes=6 cclen=69 t=221s
[23:11:55] it=100090 colorings=76200 lazy-girth=37436 last: m=80 classes=6 cclen=69 t=222s
[23:11:55] it=100317 colorings=76400 lazy-girth=37474 last: m=88 classes=7 cclen=67 t=223s
[23:11:56] it=100530 colorings=76600 lazy-girth=37487 last: m=88 classes=6 cclen=68 t=223s
[23:11:56] it=100768 colorings=76800 lazy-girth=37546 last: m=80 classes=6 cclen=69 t=224s
[23:11:57] it=101013 colorings=77000 lazy-girth=37619 last: m=88 classes=6 cclen=68 t=224s
[23:11:57] it=101281 colorings=77200 lazy-girth=37722 last: m=80 classes=6 cclen=66 t=225s
[23:11:58] it=101531 colorings=77400 lazy-girth=37802 last: m=88 classes=6 cclen=68 t=225s
[23:11:58] it=101749 colorings=77600 lazy-girth=37838 last: m=80 classes=6 cclen=69 t=226s
[23:11:59] it=102046 colorings=77800 lazy-girth=37965 last: m=88 classes=6 cclen=69 t=226s
[23:11:59] it=102306 colorings=78000 lazy-girth=38031 last: m=88 classes=6 cclen=69 t=227s
[23:12:00] it=102507 colorings=78200 lazy-girth=38032 last: m=80 classes=6 cclen=69 t=227s
[23:12:00] it=102707 colorings=78400 lazy-girth=38032 last: m=88 classes=7 cclen=68 t=228s
[23:12:01] it=102907 colorings=78600 lazy-girth=38032 last: m=80 classes=6 cclen=68 t=228s
[23:12:01] it=103107 colorings=78800 lazy-girth=38032 last: m=88 classes=7 cclen=67 t=229s
[23:12:02] it=103307 colorings=79000 lazy-girth=38032 last: m=88 classes=7 cclen=68 t=229s
[23:12:02] it=103550 colorings=79200 lazy-girth=38110 last: m=88 classes=7 cclen=64 t=230s
[23:12:02] it=103762 colorings=79400 lazy-girth=38126 last: m=88 classes=7 cclen=68 t=230s
[23:12:03] it=103965 colorings=79600 lazy-girth=38130 last: m=88 classes=6 cclen=66 t=231s
[23:12:04] it=104170 colorings=79800 lazy-girth=38135 last: m=80 classes=6 cclen=69 t=231s
[23:12:04] it=104373 colorings=80000 lazy-girth=38140 last: m=88 classes=6 cclen=68 t=232s
[23:12:04] it=104573 colorings=80200 lazy-girth=38140 last: m=88 classes=7 cclen=68 t=232s
[23:12:05] it=104782 colorings=80400 lazy-girth=38151 last: m=88 classes=7 cclen=67 t=233s
[23:12:05] it=104995 colorings=80600 lazy-girth=38167 last: m=80 classes=6 cclen=69 t=233s
[23:12:06] it=105227 colorings=80800 lazy-girth=38199 last: m=80 classes=6 cclen=69 t=233s
[23:12:06] it=105474 colorings=81000 lazy-girth=38253 last: m=80 classes=5 cclen=59 t=234s
[23:12:07] it=105729 colorings=81200 lazy-girth=38308 last: m=80 classes=6 cclen=69 t=234s
[23:12:07] it=105976 colorings=81400 lazy-girth=38355 last: m=80 classes=5 cclen=70 t=235s
[23:12:08] it=106204 colorings=81600 lazy-girth=38383 last: m=88 classes=7 cclen=68 t=235s
[23:12:08] it=106408 colorings=81800 lazy-girth=38391 last: m=80 classes=6 cclen=69 t=236s
[23:12:09] it=106631 colorings=82000 lazy-girth=38414 last: m=88 classes=7 cclen=67 t=236s
[23:12:09] it=106855 colorings=82200 lazy-girth=38438 last: m=88 classes=6 cclen=63 t=237s
[23:12:10] it=107092 colorings=82400 lazy-girth=38475 last: m=88 classes=6 cclen=69 t=237s
[23:12:10] it=107301 colorings=82600 lazy-girth=38484 last: m=88 classes=7 cclen=66 t=238s
[23:12:10] it=107511 colorings=82800 lazy-girth=38494 last: m=88 classes=7 cclen=68 t=238s
[23:12:11] it=107734 colorings=83000 lazy-girth=38523 last: m=88 classes=6 cclen=68 t=238s
[23:12:11] it=107950 colorings=83200 lazy-girth=38539 last: m=88 classes=6 cclen=68 t=239s
[23:12:12] it=108182 colorings=83400 lazy-girth=38576 last: m=88 classes=6 cclen=67 t=239s
[23:12:12] it=108404 colorings=83600 lazy-girth=38598 last: m=80 classes=6 cclen=67 t=240s
[23:12:13] it=108616 colorings=83800 lazy-girth=38614 last: m=88 classes=7 cclen=68 t=240s
[23:12:13] it=108872 colorings=84000 lazy-girth=38674 last: m=80 classes=6 cclen=66 t=241s
[23:12:14] it=109093 colorings=84200 lazy-girth=38697 last: m=88 classes=6 cclen=68 t=241s
[23:12:14] it=109347 colorings=84400 lazy-girth=38763 last: m=88 classes=6 cclen=68 t=242s
[23:12:15] it=109588 colorings=84600 lazy-girth=38811 last: m=80 classes=6 cclen=68 t=242s
[23:12:15] it=109820 colorings=84800 lazy-girth=38846 last: m=88 classes=7 cclen=68 t=243s
[23:12:16] it=110062 colorings=85000 lazy-girth=38888 last: m=88 classes=6 cclen=65 t=243s
[23:12:16] it=110279 colorings=85200 lazy-girth=38905 last: m=88 classes=7 cclen=66 t=244s
[23:12:17] it=110479 colorings=85400 lazy-girth=38905 last: m=88 classes=7 cclen=66 t=244s
[23:12:17] it=110679 colorings=85600 lazy-girth=38905 last: m=88 classes=7 cclen=68 t=245s
[23:12:18] it=110879 colorings=85800 lazy-girth=38905 last: m=88 classes=7 cclen=68 t=245s
[23:12:18] it=111079 colorings=86000 lazy-girth=38905 last: m=80 classes=6 cclen=68 t=245s
[23:12:18] it=111279 colorings=86200 lazy-girth=38905 last: m=88 classes=7 cclen=68 t=246s
[23:12:19] it=111481 colorings=86400 lazy-girth=38907 last: m=88 classes=7 cclen=68 t=246s
[23:12:19] it=111710 colorings=86600 lazy-girth=38938 last: m=80 classes=6 cclen=68 t=247s
[23:12:20] it=111953 colorings=86800 lazy-girth=38981 last: m=88 classes=7 cclen=68 t=247s
[23:12:20] it=112189 colorings=87000 lazy-girth=39018 last: m=80 classes=6 cclen=69 t=248s
[23:12:21] it=112391 colorings=87200 lazy-girth=39022 last: m=88 classes=7 cclen=68 t=248s
[23:12:21] it=112604 colorings=87400 lazy-girth=39035 last: m=88 classes=6 cclen=69 t=249s
[23:12:22] it=112823 colorings=87600 lazy-girth=39054 last: m=88 classes=6 cclen=69 t=249s
[23:12:22] it=113070 colorings=87800 lazy-girth=39102 last: m=88 classes=6 cclen=69 t=250s
[23:12:23] it=113418 colorings=88000 lazy-girth=39322 last: m=88 classes=6 cclen=68 t=251s
[23:12:24] it=113788 colorings=88200 lazy-girth=39589 last: m=88 classes=6 cclen=69 t=252s
[23:12:25] it=114108 colorings=88400 lazy-girth=39755 last: m=88 classes=6 cclen=68 t=252s
[23:12:25] it=114419 colorings=88600 lazy-girth=39929 last: m=88 classes=7 cclen=67 t=253s
[23:12:26] it=114700 colorings=88800 lazy-girth=40050 last: m=88 classes=7 cclen=68 t=253s
[23:12:26] it=114950 colorings=89000 lazy-girth=40114 last: m=88 classes=6 cclen=68 t=254s
[23:12:27] it=115209 colorings=89200 lazy-girth=40205 last: m=88 classes=7 cclen=67 t=255s
[23:12:28] it=115488 colorings=89400 lazy-girth=40313 last: m=88 classes=6 cclen=68 t=255s
[23:12:28] it=115750 colorings=89600 lazy-girth=40402 last: m=88 classes=6 cclen=69 t=256s
[23:12:29] it=116042 colorings=89800 lazy-girth=40533 last: m=88 classes=7 cclen=68 t=256s
[23:12:29] it=116383 colorings=90000 lazy-girth=40749 last: m=88 classes=7 cclen=68 t=257s
[23:12:30] it=116701 colorings=90200 lazy-girth=40937 last: m=88 classes=7 cclen=68 t=258s
[23:12:30] it=116926 colorings=90400 lazy-girth=40966 last: m=88 classes=7 cclen=68 t=258s
[23:12:31] it=117242 colorings=90600 lazy-girth=41165 last: m=88 classes=6 cclen=69 t=259s
[23:12:32] it=117533 colorings=90800 lazy-girth=41311 last: m=88 classes=6 cclen=69 t=259s
[23:12:32] it=117750 colorings=91000 lazy-girth=41332 last: m=88 classes=6 cclen=69 t=260s
[23:12:33] it=118008 colorings=91200 lazy-girth=41412 last: m=88 classes=6 cclen=69 t=260s
[23:12:33] it=118289 colorings=91400 lazy-girth=41527 last: m=88 classes=7 cclen=68 t=261s
[23:12:34] it=118526 colorings=91600 lazy-girth=41569 last: m=88 classes=7 cclen=68 t=261s
[23:12:34] it=118786 colorings=91800 lazy-girth=41650 last: m=80 classes=6 cclen=65 t=262s
[23:12:35] it=119062 colorings=92000 lazy-girth=41771 last: m=88 classes=6 cclen=67 t=262s
[23:12:35] it=119340 colorings=92200 lazy-girth=41889 last: m=88 classes=7 cclen=65 t=263s
[23:12:36] it=119587 colorings=92400 lazy-girth=41955 last: m=80 classes=6 cclen=69 t=263s
[23:12:37] it=119823 colorings=92600 lazy-girth=42002 last: m=88 classes=7 cclen=64 t=264s
[23:12:37] it=120105 colorings=92800 lazy-girth=42120 last: m=88 classes=6 cclen=69 t=265s
[23:12:38] it=120372 colorings=93000 lazy-girth=42207 last: m=80 classes=6 cclen=69 t=265s
[23:12:38] it=120641 colorings=93200 lazy-girth=42313 last: m=88 classes=6 cclen=68 t=266s
[23:12:39] it=120889 colorings=93400 lazy-girth=42372 last: m=88 classes=7 cclen=65 t=266s
[23:12:39] it=121124 colorings=93600 lazy-girth=42417 last: m=88 classes=6 cclen=68 t=267s
[23:12:40] it=121368 colorings=93800 lazy-girth=42479 last: m=88 classes=7 cclen=68 t=267s
[23:12:40] it=121644 colorings=94000 lazy-girth=42585 last: m=88 classes=6 cclen=68 t=268s
[23:12:41] it=121891 colorings=94200 lazy-girth=42651 last: m=80 classes=6 cclen=66 t=268s
[23:12:42] it=122139 colorings=94400 lazy-girth=42715 last: m=88 classes=7 cclen=67 t=269s
[23:12:42] it=122377 colorings=94600 lazy-girth=42769 last: m=88 classes=6 cclen=69 t=270s
[23:12:43] it=122642 colorings=94800 lazy-girth=42857 last: m=88 classes=6 cclen=66 t=270s
[23:12:43] it=122889 colorings=95000 lazy-girth=42916 last: m=80 classes=6 cclen=68 t=271s
[23:12:44] it=123138 colorings=95200 lazy-girth=42987 last: m=88 classes=6 cclen=69 t=271s
[23:12:44] it=123375 colorings=95400 lazy-girth=43039 last: m=88 classes=7 cclen=68 t=272s
[23:12:45] it=123617 colorings=95600 lazy-girth=43097 last: m=88 classes=6 cclen=69 t=273s
[23:12:46] it=123843 colorings=95800 lazy-girth=43137 last: m=88 classes=6 cclen=65 t=273s
[23:12:46] it=124095 colorings=96000 lazy-girth=43213 last: m=80 classes=6 cclen=68 t=274s
[23:12:47] it=124343 colorings=96200 lazy-girth=43271 last: m=88 classes=6 cclen=68 t=274s
[23:12:47] it=124587 colorings=96400 lazy-girth=43332 last: m=88 classes=7 cclen=68 t=275s
[23:12:48] it=124837 colorings=96600 lazy-girth=43402 last: m=88 classes=7 cclen=68 t=275s
[23:12:48] it=125093 colorings=96800 lazy-girth=43477 last: m=88 classes=7 cclen=67 t=276s
[23:12:49] it=125341 colorings=97000 lazy-girth=43546 last: m=80 classes=6 cclen=68 t=276s
[23:12:54] it=125588 colorings=97200 lazy-girth=43607 last: m=80 classes=6 cclen=66 t=281s
[23:12:54] it=125827 colorings=97400 lazy-girth=43653 last: m=80 classes=6 cclen=69 t=282s
[23:12:55] it=126067 colorings=97600 lazy-girth=43708 last: m=80 classes=6 cclen=69 t=282s
[23:12:56] it=126301 colorings=97800 lazy-girth=43756 last: m=88 classes=7 cclen=68 t=283s
[23:12:56] it=126534 colorings=98000 lazy-girth=43801 last: m=88 classes=7 cclen=68 t=284s
[23:12:57] it=126773 colorings=98200 lazy-girth=43857 last: m=88 classes=7 cclen=68 t=285s
[23:12:58] it=127008 colorings=98400 lazy-girth=43903 last: m=88 classes=7 cclen=66 t=286s
[23:12:59] it=127211 colorings=98600 lazy-girth=43906 last: m=88 classes=7 cclen=66 t=286s
[23:12:59] it=127438 colorings=98800 lazy-girth=43942 last: m=88 classes=7 cclen=68 t=287s
[23:13:00] it=127650 colorings=99000 lazy-girth=43958 last: m=88 classes=7 cclen=68 t=288s
[23:13:01] it=127885 colorings=99200 lazy-girth=44005 last: m=88 classes=6 cclen=63 t=288s
[23:13:02] it=128131 colorings=99400 lazy-girth=44068 last: m=80 classes=6 cclen=69 t=289s
[23:13:03] it=128361 colorings=99600 lazy-girth=44104 last: m=88 classes=7 cclen=65 t=290s
[23:13:03] it=128577 colorings=99800 lazy-girth=44126 last: m=88 classes=7 cclen=68 t=291s
[23:13:04] it=128830 colorings=100000 lazy-girth=44188 last: m=88 classes=6 cclen=69 t=292s
[23:13:05] it=129102 colorings=100200 lazy-girth=44276 last: m=88 classes=6 cclen=69 t=293s
[23:13:06] it=129346 colorings=100400 lazy-girth=44327 last: m=88 classes=6 cclen=69 t=294s
[23:13:07] it=129577 colorings=100600 lazy-girth=44372 last: m=80 classes=6 cclen=69 t=294s
[23:13:08] it=129804 colorings=100800 lazy-girth=44406 last: m=88 classes=7 cclen=68 t=295s
[23:13:08] it=130092 colorings=101000 lazy-girth=44512 last: m=88 classes=6 cclen=69 t=296s
[23:13:09] it=130345 colorings=101200 lazy-girth=44616 last: m=80 classes=6 cclen=69 t=297s
[23:13:10] it=130552 colorings=101400 lazy-girth=44629 last: m=80 classes=6 cclen=68 t=297s
[23:13:10] it=130754 colorings=101600 lazy-girth=44632 last: m=80 classes=6 cclen=66 t=298s
[23:13:11] it=130973 colorings=101800 lazy-girth=44661 last: m=88 classes=7 cclen=68 t=298s
[23:13:11] it=131209 colorings=102000 lazy-girth=44715 last: m=88 classes=7 cclen=66 t=299s
[23:13:12] it=131427 colorings=102200 lazy-girth=44744 last: m=80 classes=6 cclen=69 t=299s
[23:13:12] it=131633 colorings=102400 lazy-girth=44755 last: m=88 classes=7 cclen=66 t=300s
[23:13:13] it=131833 colorings=102600 lazy-girth=44755 last: m=88 classes=7 cclen=66 t=300s
[23:13:13] it=132062 colorings=102800 lazy-girth=44812 last: m=80 classes=6 cclen=68 t=301s
[23:13:14] it=132297 colorings=103000 lazy-girth=44864 last: m=80 classes=6 cclen=67 t=301s
[23:13:14] it=132598 colorings=103200 lazy-girth=44999 last: m=88 classes=7 cclen=68 t=302s
[23:13:15] it=132845 colorings=103400 lazy-girth=45058 last: m=88 classes=7 cclen=68 t=302s
[23:13:15] it=133125 colorings=103600 lazy-girth=45154 last: m=88 classes=6 cclen=69 t=303s
[23:13:16] it=133365 colorings=103800 lazy-girth=45197 last: m=88 classes=6 cclen=69 t=303s
[23:13:16] it=133605 colorings=104000 lazy-girth=45247 last: m=88 classes=6 cclen=69 t=304s
[23:13:17] it=133868 colorings=104200 lazy-girth=45325 last: m=80 classes=6 cclen=69 t=305s
[23:13:18] it=134099 colorings=104400 lazy-girth=45357 last: m=88 classes=6 cclen=69 t=305s
[23:13:18] it=134337 colorings=104600 lazy-girth=45423 last: m=88 classes=7 cclen=68 t=306s
[23:13:19] it=134568 colorings=104800 lazy-girth=45478 last: m=88 classes=7 cclen=68 t=306s
[23:13:19] it=134801 colorings=105000 lazy-girth=45537 last: m=88 classes=7 cclen=68 t=307s
[23:13:20] it=135008 colorings=105200 lazy-girth=45548 last: m=80 classes=6 cclen=69 t=307s
[23:13:21] it=135231 colorings=105400 lazy-girth=45588 last: m=80 classes=6 cclen=67 t=308s
[23:13:22] it=135446 colorings=105600 lazy-girth=45616 last: m=88 classes=7 cclen=67 t=309s
[23:13:22] it=135652 colorings=105800 lazy-girth=45626 last: m=88 classes=7 cclen=65 t=310s
[23:13:23] it=135854 colorings=106000 lazy-girth=45630 last: m=88 classes=7 cclen=66 t=311s
[23:13:24] it=136086 colorings=106200 lazy-girth=45683 last: m=88 classes=7 cclen=66 t=312s
[23:13:25] it=136408 colorings=106400 lazy-girth=45856 last: m=88 classes=6 cclen=68 t=313s
[23:13:26] it=136640 colorings=106600 lazy-girth=45915 last: m=88 classes=6 cclen=67 t=313s
[23:13:26] it=136945 colorings=106800 lazy-girth=46063 last: m=88 classes=6 cclen=68 t=314s
[23:13:27] it=137239 colorings=107000 lazy-girth=46196 last: m=88 classes=6 cclen=69 t=315s
[23:13:28] it=137468 colorings=107200 lazy-girth=46227 last: m=88 classes=6 cclen=66 t=315s
[23:13:28] it=137712 colorings=107400 lazy-girth=46289 last: m=88 classes=6 cclen=68 t=316s
[23:13:29] it=137956 colorings=107600 lazy-girth=46373 last: m=88 classes=7 cclen=68 t=316s
[23:13:29] it=138168 colorings=107800 lazy-girth=46386 last: m=88 classes=6 cclen=68 t=317s
[23:13:30] it=138388 colorings=108000 lazy-girth=46420 last: m=88 classes=7 cclen=67 t=317s
[23:13:30] it=138609 colorings=108200 lazy-girth=46449 last: m=88 classes=7 cclen=68 t=318s
[23:13:30] it=138814 colorings=108400 lazy-girth=46454 last: m=88 classes=7 cclen=68 t=318s
[23:13:31] it=139061 colorings=108600 lazy-girth=46519 last: m=80 classes=6 cclen=69 t=319s
[23:13:32] it=139311 colorings=108800 lazy-girth=46570 last: m=80 classes=6 cclen=69 t=319s
[23:13:32] it=139546 colorings=109000 lazy-girth=46606 last: m=88 classes=6 cclen=68 t=320s
[23:13:33] it=139798 colorings=109200 lazy-girth=46659 last: m=80 classes=6 cclen=69 t=321s
[23:13:34] it=140012 colorings=109400 lazy-girth=46680 last: m=80 classes=6 cclen=69 t=321s
[23:13:34] it=140238 colorings=109600 lazy-girth=46712 last: m=88 classes=6 cclen=69 t=322s
[23:13:35] it=140538 colorings=109800 lazy-girth=46847 last: m=88 classes=7 cclen=68 t=322s
[23:13:36] it=140856 colorings=110000 lazy-girth=47042 last: m=88 classes=7 cclen=68 t=323s
[23:13:36] it=141164 colorings=110200 lazy-girth=47206 last: m=88 classes=7 cclen=68 t=324s
[23:13:37] it=141448 colorings=110400 lazy-girth=47360 last: m=80 classes=6 cclen=68 t=324s
[23:13:37] it=141712 colorings=110600 lazy-girth=47446 last: m=88 classes=6 cclen=69 t=325s
[23:13:38] it=141977 colorings=110800 lazy-girth=47545 last: m=80 classes=6 cclen=67 t=326s
[23:13:38] it=142205 colorings=111000 lazy-girth=47590 last: m=80 classes=6 cclen=66 t=326s
[23:13:39] it=142460 colorings=111200 lazy-girth=47686 last: m=88 classes=7 cclen=68 t=326s
[23:13:39] it=142700 colorings=111400 lazy-girth=47753 last: m=88 classes=7 cclen=68 t=327s
[23:13:40] it=142938 colorings=111600 lazy-girth=47824 last: m=88 classes=7 cclen=65 t=328s
[23:13:41] it=143163 colorings=111800 lazy-girth=47872 last: m=80 classes=6 cclen=68 t=328s
[23:13:41] it=143384 colorings=112000 lazy-girth=47908 last: m=88 classes=7 cclen=66 t=329s
[23:13:42] it=143607 colorings=112200 lazy-girth=47950 last: m=80 classes=6 cclen=69 t=329s
[23:13:42] it=143835 colorings=112400 lazy-girth=47997 last: m=88 classes=7 cclen=68 t=330s
[23:13:43] it=144045 colorings=112600 lazy-girth=48017 last: m=80 classes=6 cclen=68 t=330s
[23:13:43] it=144288 colorings=112800 lazy-girth=48086 last: m=80 classes=6 cclen=68 t=331s
[23:13:44] it=144539 colorings=113000 lazy-girth=48159 last: m=80 classes=6 cclen=69 t=331s
[23:13:44] it=144781 colorings=113200 lazy-girth=48210 last: m=80 classes=6 cclen=69 t=332s
[23:13:45] it=145049 colorings=113400 lazy-girth=48314 last: m=80 classes=6 cclen=69 t=332s
[23:13:45] it=145284 colorings=113600 lazy-girth=48384 last: m=80 classes=6 cclen=69 t=333s
[23:13:46] it=145506 colorings=113800 lazy-girth=48428 last: m=80 classes=6 cclen=69 t=333s
[23:13:46] it=145719 colorings=114000 lazy-girth=48451 last: m=88 classes=7 cclen=68 t=334s
[23:13:47] it=145924 colorings=114200 lazy-girth=48459 last: m=88 classes=7 cclen=68 t=334s
[23:13:47] it=146124 colorings=114400 lazy-girth=48459 last: m=80 classes=6 cclen=68 t=335s
[23:13:48] it=146324 colorings=114600 lazy-girth=48459 last: m=88 classes=7 cclen=68 t=335s
[23:13:48] it=146534 colorings=114800 lazy-girth=48469 last: m=88 classes=7 cclen=65 t=336s
[23:13:49] it=146735 colorings=115000 lazy-girth=48470 last: m=88 classes=7 cclen=67 t=336s
[23:13:49] it=146946 colorings=115200 lazy-girth=48489 last: m=88 classes=7 cclen=65 t=337s
[23:13:50] it=147152 colorings=115400 lazy-girth=48495 last: m=88 classes=7 cclen=68 t=337s
[23:13:50] it=147353 colorings=115600 lazy-girth=48496 last: m=80 classes=6 cclen=68 t=338s
[23:13:51] it=147554 colorings=115800 lazy-girth=48497 last: m=88 classes=7 cclen=65 t=338s
[23:13:52] it=147775 colorings=116000 lazy-girth=48525 last: m=88 classes=7 cclen=68 t=339s
[23:13:53] it=147989 colorings=116200 lazy-girth=48567 last: m=88 classes=7 cclen=66 t=340s
[23:13:53] it=148189 colorings=116400 lazy-girth=48567 last: m=88 classes=7 cclen=64 t=341s
[23:13:54] it=148389 colorings=116600 lazy-girth=48567 last: m=88 classes=7 cclen=68 t=342s
[23:13:55] it=148606 colorings=116800 lazy-girth=48587 last: m=88 classes=7 cclen=66 t=342s
[23:13:55] it=148859 colorings=117000 lazy-girth=48670 last: m=80 classes=6 cclen=63 t=343s
[23:13:56] it=149104 colorings=117200 lazy-girth=48758 last: m=88 classes=7 cclen=62 t=344s
[23:13:57] it=149324 colorings=117400 lazy-girth=48798 last: m=88 classes=7 cclen=68 t=344s
[23:13:57] it=149534 colorings=117600 lazy-girth=48813 last: m=88 classes=7 cclen=67 t=345s
[23:13:58] it=149755 colorings=117800 lazy-girth=48835 last: m=88 classes=7 cclen=67 t=345s
[23:13:58] it=149974 colorings=118000 lazy-girth=48854 last: m=88 classes=7 cclen=67 t=346s
[23:13:59] it=150178 colorings=118200 lazy-girth=48858 last: m=88 classes=7 cclen=68 t=346s
[23:13:59] it=150378 colorings=118400 lazy-girth=48858 last: m=88 classes=7 cclen=68 t=347s
[23:14:00] it=150588 colorings=118600 lazy-girth=48868 last: m=80 classes=6 cclen=69 t=347s
[23:14:01] it=150791 colorings=118800 lazy-girth=48871 last: m=88 classes=7 cclen=68 t=348s
[23:14:01] it=150993 colorings=119000 lazy-girth=48874 last: m=80 classes=6 cclen=69 t=349s
[23:14:02] it=151218 colorings=119200 lazy-girth=48903 last: m=88 classes=6 cclen=69 t=349s
[23:14:02] it=151432 colorings=119400 lazy-girth=48917 last: m=80 classes=6 cclen=66 t=350s
[23:14:03] it=151632 colorings=119600 lazy-girth=48917 last: m=88 classes=7 cclen=67 t=350s
[23:14:03] it=151836 colorings=119800 lazy-girth=48921 last: m=80 classes=6 cclen=68 t=351s
[23:14:04] it=152049 colorings=120000 lazy-girth=48934 last: m=88 classes=7 cclen=67 t=351s
[23:14:04] it=152249 colorings=120200 lazy-girth=48934 last: m=88 classes=6 cclen=65 t=352s
[23:14:05] it=152457 colorings=120400 lazy-girth=48950 last: m=80 classes=6 cclen=69 t=352s
[23:14:06] it=152667 colorings=120600 lazy-girth=48965 last: m=88 classes=7 cclen=58 t=353s
[23:14:06] it=152872 colorings=120800 lazy-girth=48974 last: m=88 classes=7 cclen=68 t=354s
[23:14:07] it=153073 colorings=121000 lazy-girth=48975 last: m=88 classes=6 cclen=66 t=354s
[23:14:07] it=153274 colorings=121200 lazy-girth=48976 last: m=88 classes=7 cclen=67 t=355s
[23:14:08] it=153476 colorings=121400 lazy-girth=48978 last: m=88 classes=7 cclen=68 t=355s
[23:14:08] it=153676 colorings=121600 lazy-girth=48978 last: m=88 classes=7 cclen=67 t=356s
[23:14:09] it=153876 colorings=121800 lazy-girth=48978 last: m=88 classes=7 cclen=68 t=356s
[23:14:09] it=154085 colorings=122000 lazy-girth=48988 last: m=88 classes=7 cclen=66 t=357s
[23:14:10] it=154293 colorings=122200 lazy-girth=49000 last: m=80 classes=6 cclen=69 t=357s
[23:14:10] it=154506 colorings=122400 lazy-girth=49022 last: m=88 classes=7 cclen=66 t=358s
[23:14:11] it=154714 colorings=122600 lazy-girth=49034 last: m=88 classes=7 cclen=66 t=358s
[23:14:11] it=154920 colorings=122800 lazy-girth=49048 last: m=88 classes=7 cclen=68 t=359s
[23:14:12] it=155126 colorings=123000 lazy-girth=49060 last: m=80 classes=6 cclen=67 t=360s
[23:14:13] it=155335 colorings=123200 lazy-girth=49069 last: m=88 classes=7 cclen=68 t=360s
[23:14:13] it=155542 colorings=123400 lazy-girth=49082 last: m=88 classes=7 cclen=67 t=361s
[23:14:14] it=155742 colorings=123600 lazy-girth=49082 last: m=88 classes=7 cclen=68 t=361s
[23:14:14] it=155949 colorings=123800 lazy-girth=49089 last: m=88 classes=7 cclen=68 t=362s
[23:14:15] it=156150 colorings=124000 lazy-girth=49090 last: m=80 classes=6 cclen=63 t=362s
[23:14:15] it=156350 colorings=124200 lazy-girth=49090 last: m=88 classes=7 cclen=68 t=363s
[23:14:16] it=156565 colorings=124400 lazy-girth=49124 last: m=88 classes=7 cclen=68 t=363s
[23:14:16] it=156777 colorings=124600 lazy-girth=49151 last: m=88 classes=7 cclen=68 t=364s
[23:14:17] it=156983 colorings=124800 lazy-girth=49163 last: m=88 classes=7 cclen=68 t=364s
[23:14:17] it=157185 colorings=125000 lazy-girth=49167 last: m=80 classes=6 cclen=69 t=365s
[23:14:18] it=157408 colorings=125200 lazy-girth=49197 last: m=88 classes=7 cclen=68 t=366s
[23:14:19] it=157612 colorings=125400 lazy-girth=49201 last: m=88 classes=7 cclen=67 t=366s
[23:14:19] it=157814 colorings=125600 lazy-girth=49205 last: m=80 classes=6 cclen=67 t=367s
[23:14:20] it=158024 colorings=125800 lazy-girth=49225 last: m=88 classes=6 cclen=68 t=368s
[23:14:21] it=158224 colorings=126000 lazy-girth=49225 last: m=88 classes=7 cclen=68 t=368s
[23:14:22] it=158424 colorings=126200 lazy-girth=49225 last: m=88 classes=7 cclen=68 t=369s
[23:14:22] it=158631 colorings=126400 lazy-girth=49239 last: m=80 classes=6 cclen=68 t=370s
[23:14:23] it=158832 colorings=126600 lazy-girth=49241 last: m=88 classes=7 cclen=67 t=370s
[23:14:23] it=159036 colorings=126800 lazy-girth=49250 last: m=88 classes=7 cclen=67 t=371s
[23:14:24] it=159241 colorings=127000 lazy-girth=49261 last: m=80 classes=6 cclen=69 t=371s
[23:14:24] it=159447 colorings=127200 lazy-girth=49269 last: m=88 classes=7 cclen=66 t=372s
[23:14:25] it=159654 colorings=127400 lazy-girth=49283 last: m=88 classes=7 cclen=68 t=372s
[23:14:25] it=159855 colorings=127600 lazy-girth=49285 last: m=80 classes=6 cclen=67 t=373s
[23:14:26] it=160062 colorings=127800 lazy-girth=49298 last: m=88 classes=7 cclen=66 t=373s
[23:14:26] it=160263 colorings=128000 lazy-girth=49301 last: m=88 classes=7 cclen=67 t=374s
[23:14:27] it=160473 colorings=128200 lazy-girth=49320 last: m=80 classes=6 cclen=69 t=374s
[23:14:27] it=160676 colorings=128400 lazy-girth=49326 last: m=88 classes=7 cclen=68 t=375s
[23:14:28] it=160877 colorings=128600 lazy-girth=49328 last: m=80 classes=6 cclen=68 t=375s
[23:14:28] it=161078 colorings=128800 lazy-girth=49331 last: m=88 classes=7 cclen=65 t=376s
[23:14:29] it=161278 colorings=129000 lazy-girth=49331 last: m=88 classes=7 cclen=67 t=376s
[23:14:30] it=161489 colorings=129200 lazy-girth=49342 last: m=88 classes=7 cclen=68 t=377s
[23:14:30] it=161691 colorings=129400 lazy-girth=49344 last: m=80 classes=6 cclen=66 t=378s
[23:14:30] it=161894 colorings=129600 lazy-girth=49347 last: m=88 classes=7 cclen=66 t=378s
[23:14:31] it=162101 colorings=129800 lazy-girth=49354 last: m=88 classes=7 cclen=68 t=379s
[23:14:31] it=162305 colorings=130000 lazy-girth=49358 last: m=88 classes=7 cclen=67 t=379s
[23:14:32] it=162521 colorings=130200 lazy-girth=49374 last: m=88 classes=7 cclen=67 t=380s
[23:14:33] it=162721 colorings=130400 lazy-girth=49374 last: m=88 classes=7 cclen=66 t=380s
[23:14:33] it=162922 colorings=130600 lazy-girth=49375 last: m=88 classes=7 cclen=68 t=381s
[23:14:34] it=163130 colorings=130800 lazy-girth=49383 last: m=88 classes=7 cclen=68 t=381s
[23:14:34] it=163333 colorings=131000 lazy-girth=49386 last: m=88 classes=7 cclen=68 t=382s
[23:14:35] it=163533 colorings=131200 lazy-girth=49386 last: m=80 classes=6 cclen=69 t=382s
[23:14:35] it=163737 colorings=131400 lazy-girth=49390 last: m=88 classes=7 cclen=68 t=383s
[23:14:36] it=163948 colorings=131600 lazy-girth=49401 last: m=88 classes=6 cclen=55 t=383s
[23:14:36] it=164149 colorings=131800 lazy-girth=49402 last: m=80 classes=6 cclen=68 t=384s
[23:14:37] it=164350 colorings=132000 lazy-girth=49403 last: m=88 classes=6 cclen=69 t=385s
[23:14:38] it=164569 colorings=132200 lazy-girth=49422 last: m=88 classes=7 cclen=68 t=386s
[23:14:39] it=164778 colorings=132400 lazy-girth=49433 last: m=80 classes=6 cclen=66 t=387s
[23:14:40] it=164993 colorings=132600 lazy-girth=49448 last: m=88 classes=7 cclen=68 t=388s
[23:14:41] it=165193 colorings=132800 lazy-girth=49448 last: m=88 classes=7 cclen=68 t=388s
[23:14:41] it=165411 colorings=133000 lazy-girth=49475 last: m=80 classes=6 cclen=69 t=389s
[23:14:42] it=165660 colorings=133200 lazy-girth=49553 last: m=88 classes=6 cclen=69 t=389s
[23:14:43] it=165908 colorings=133400 lazy-girth=49614 last: m=80 classes=6 cclen=67 t=390s
[23:14:43] it=166160 colorings=133600 lazy-girth=49676 last: m=88 classes=7 cclen=68 t=391s
[23:14:44] it=166426 colorings=133800 lazy-girth=49767 last: m=88 classes=7 cclen=68 t=392s
[23:14:45] it=166648 colorings=134000 lazy-girth=49806 last: m=88 classes=6 cclen=69 t=392s
[23:14:45] it=166885 colorings=134200 lazy-girth=49858 last: m=88 classes=6 cclen=69 t=393s
[23:14:46] it=167103 colorings=134400 lazy-girth=49890 last: m=80 classes=6 cclen=69 t=393s
[23:14:46] it=167316 colorings=134600 lazy-girth=49910 last: m=88 classes=7 cclen=68 t=394s
[23:14:47] it=167544 colorings=134800 lazy-girth=49964 last: m=88 classes=7 cclen=68 t=395s
[23:14:48] it=167749 colorings=135000 lazy-girth=49971 last: m=80 classes=6 cclen=69 t=395s
[23:14:48] it=167949 colorings=135200 lazy-girth=49971 last: m=88 classes=7 cclen=66 t=396s
[23:14:49] it=168179 colorings=135400 lazy-girth=50025 last: m=80 classes=6 cclen=68 t=396s
[23:14:50] it=168387 colorings=135600 lazy-girth=50034 last: m=88 classes=7 cclen=65 t=397s
[23:14:50] it=168604 colorings=135800 lazy-girth=50051 last: m=88 classes=6 cclen=68 t=398s
[23:14:51] it=168831 colorings=136000 lazy-girth=50078 last: m=88 classes=7 cclen=67 t=398s
[23:14:51] it=169039 colorings=136200 lazy-girth=50086 last: m=88 classes=7 cclen=68 t=399s
[23:14:52] it=169246 colorings=136400 lazy-girth=50093 last: m=88 classes=7 cclen=68 t=399s
[23:14:53] it=169452 colorings=136600 lazy-girth=50099 last: m=80 classes=6 cclen=68 t=400s
[23:14:53] it=169661 colorings=136800 lazy-girth=50108 last: m=88 classes=7 cclen=68 t=401s
[23:14:54] it=169861 colorings=137000 lazy-girth=50108 last: m=88 classes=7 cclen=66 t=401s
[23:14:54] it=170062 colorings=137200 lazy-girth=50109 last: m=88 classes=7 cclen=66 t=402s
[23:14:55] it=170279 colorings=137400 lazy-girth=50133 last: m=80 classes=6 cclen=69 t=402s
[23:14:55] it=170479 colorings=137600 lazy-girth=50133 last: m=88 classes=7 cclen=68 t=403s
[23:14:56] it=170679 colorings=137800 lazy-girth=50133 last: m=80 classes=6 cclen=69 t=403s
[23:14:57] it=170907 colorings=138000 lazy-girth=50161 last: m=88 classes=6 cclen=68 t=404s
[23:14:57] it=171116 colorings=138200 lazy-girth=50170 last: m=80 classes=6 cclen=68 t=405s
[23:14:58] it=171322 colorings=138400 lazy-girth=50176 last: m=88 classes=7 cclen=68 t=405s
[23:14:58] it=171525 colorings=138600 lazy-girth=50179 last: m=88 classes=7 cclen=66 t=406s
[23:14:59] it=171726 colorings=138800 lazy-girth=50180 last: m=88 classes=7 cclen=68 t=407s
[23:15:00] it=171943 colorings=139000 lazy-girth=50197 last: m=80 classes=6 cclen=67 t=407s
[23:15:00] it=172151 colorings=139200 lazy-girth=50205 last: m=88 classes=7 cclen=67 t=408s
[23:15:01] it=172351 colorings=139400 lazy-girth=50205 last: m=88 classes=7 cclen=68 t=408s
[23:15:02] it=172552 colorings=139600 lazy-girth=50206 last: m=80 classes=6 cclen=69 t=409s
[23:15:02] it=172752 colorings=139800 lazy-girth=50206 last: m=88 classes=7 cclen=66 t=410s
[23:15:03] it=172952 colorings=140000 lazy-girth=50206 last: m=80 classes=6 cclen=69 t=410s
[23:15:03] it=173152 colorings=140200 lazy-girth=50206 last: m=88 classes=7 cclen=65 t=411s
[23:15:04] it=173354 colorings=140400 lazy-girth=50208 last: m=80 classes=6 cclen=69 t=412s
[23:15:05] it=173555 colorings=140600 lazy-girth=50209 last: m=88 classes=7 cclen=68 t=412s
[23:15:05] it=173757 colorings=140800 lazy-girth=50211 last: m=88 classes=7 cclen=68 t=413s
[23:15:06] it=173973 colorings=141000 lazy-girth=50231 last: m=88 classes=6 cclen=69 t=413s
[23:15:07] it=174184 colorings=141200 lazy-girth=50243 last: m=88 classes=6 cclen=66 t=414s
[23:15:07] it=174399 colorings=141400 lazy-girth=50258 last: m=88 classes=7 cclen=66 t=415s
[23:15:08] it=174612 colorings=141600 lazy-girth=50271 last: m=88 classes=7 cclen=66 t=415s
[23:15:08] it=174822 colorings=141800 lazy-girth=50281 last: m=88 classes=7 cclen=63 t=416s
[23:15:09] it=175024 colorings=142000 lazy-girth=50283 last: m=88 classes=7 cclen=68 t=417s
[23:15:10] it=175224 colorings=142200 lazy-girth=50283 last: m=88 classes=7 cclen=68 t=417s
[23:15:10] it=175424 colorings=142400 lazy-girth=50283 last: m=88 classes=7 cclen=67 t=418s
[23:15:11] it=175625 colorings=142600 lazy-girth=50286 last: m=80 classes=6 cclen=69 t=419s
[23:15:12] it=175825 colorings=142800 lazy-girth=50286 last: m=88 classes=7 cclen=68 t=419s
[23:15:12] it=176025 colorings=143000 lazy-girth=50286 last: m=88 classes=7 cclen=68 t=420s
[23:15:13] it=176225 colorings=143200 lazy-girth=50286 last: m=88 classes=7 cclen=68 t=421s
[23:15:14] it=176465 colorings=143400 lazy-girth=50326 last: m=80 classes=6 cclen=69 t=422s
[23:15:15] it=176682 colorings=143600 lazy-girth=50343 last: m=80 classes=6 cclen=69 t=423s
[23:15:17] it=176902 colorings=143800 lazy-girth=50372 last: m=88 classes=7 cclen=68 t=424s
[23:15:18] it=177157 colorings=144000 lazy-girth=50452 last: m=88 classes=7 cclen=66 t=425s
[23:15:18] it=177397 colorings=144200 lazy-girth=50492 last: m=88 classes=6 cclen=67 t=426s
[23:15:19] it=177658 colorings=144400 lazy-girth=50584 last: m=88 classes=7 cclen=68 t=427s
[23:15:20] it=177883 colorings=144600 lazy-girth=50633 last: m=88 classes=7 cclen=68 t=427s
[23:15:20] it=178160 colorings=144800 lazy-girth=50739 last: m=88 classes=6 cclen=69 t=428s
[23:15:21] it=178445 colorings=145000 lazy-girth=50838 last: m=88 classes=6 cclen=69 t=428s
[23:15:22] it=178680 colorings=145200 lazy-girth=50883 last: m=88 classes=6 cclen=66 t=429s
[23:15:22] it=178915 colorings=145400 lazy-girth=50939 last: m=80 classes=6 cclen=68 t=430s
[23:15:23] it=179147 colorings=145600 lazy-girth=50979 last: m=88 classes=6 cclen=68 t=431s
[23:15:24] it=179355 colorings=145800 lazy-girth=50987 last: m=80 classes=5 cclen=70 t=431s
[23:15:24] it=179577 colorings=146000 lazy-girth=51029 last: m=88 classes=7 cclen=68 t=432s
[23:15:25] it=179790 colorings=146200 lazy-girth=51052 last: m=80 classes=6 cclen=68 t=432s
[23:15:25] it=180010 colorings=146400 lazy-girth=51091 last: m=80 classes=6 cclen=69 t=433s
[23:15:26] it=180216 colorings=146600 lazy-girth=51099 last: m=80 classes=6 cclen=68 t=433s
[23:15:26] it=180440 colorings=146800 lazy-girth=51129 last: m=88 classes=7 cclen=67 t=434s
[23:15:27] it=180656 colorings=147000 lazy-girth=51158 last: m=88 classes=7 cclen=68 t=434s
[23:15:27] it=180856 colorings=147200 lazy-girth=51158 last: m=88 classes=7 cclen=68 t=435s
[23:15:28] it=181096 colorings=147400 lazy-girth=51198 last: m=80 classes=6 cclen=69 t=436s
[23:15:29] it=181321 colorings=147600 lazy-girth=51223 last: m=80 classes=6 cclen=67 t=437s
[23:15:30] it=181530 colorings=147800 lazy-girth=51235 last: m=88 classes=7 cclen=68 t=437s
[23:15:30] it=181763 colorings=148000 lazy-girth=51274 last: m=80 classes=6 cclen=69 t=438s
[23:15:31] it=182017 colorings=148200 lazy-girth=51330 last: m=88 classes=7 cclen=68 t=439s
[23:15:32] it=182264 colorings=148400 lazy-girth=51404 last: m=88 classes=6 cclen=68 t=439s
[23:15:33] it=182494 colorings=148600 lazy-girth=51437 last: m=88 classes=7 cclen=67 t=440s
[23:15:34] it=182717 colorings=148800 lazy-girth=51460 last: m=80 classes=6 cclen=69 t=441s
[23:15:34] it=182919 colorings=149000 lazy-girth=51462 last: m=88 classes=7 cclen=65 t=442s
[23:15:35] it=183134 colorings=149200 lazy-girth=51477 last: m=88 classes=7 cclen=68 t=442s
[23:15:35] it=183344 colorings=149400 lazy-girth=51487 last: m=88 classes=6 cclen=69 t=443s
[23:15:36] it=183585 colorings=149600 lazy-girth=51547 last: m=88 classes=7 cclen=68 t=444s
[23:15:37] it=183839 colorings=149800 lazy-girth=51633 last: m=88 classes=7 cclen=68 t=444s
[23:15:38] it=184059 colorings=150000 lazy-girth=51659 last: m=88 classes=7 cclen=68 t=445s
[23:15:38] it=184281 colorings=150200 lazy-girth=51689 last: m=88 classes=7 cclen=68 t=446s
[23:15:39] it=184481 colorings=150400 lazy-girth=51689 last: m=88 classes=7 cclen=68 t=446s
[23:15:48] it=184719 colorings=150600 lazy-girth=51747 last: m=80 classes=6 cclen=69 t=456s
[23:15:49] it=184940 colorings=150800 lazy-girth=51780 last: m=80 classes=5 cclen=70 t=457s
[23:15:50] it=185146 colorings=151000 lazy-girth=51786 last: m=88 classes=7 cclen=66 t=458s
[23:15:51] it=185375 colorings=151200 lazy-girth=51815 last: m=88 classes=6 cclen=69 t=459s
[23:15:52] it=185614 colorings=151400 lazy-girth=51855 last: m=80 classes=6 cclen=68 t=460s
[23:15:53] it=185814 colorings=151600 lazy-girth=51855 last: m=88 classes=7 cclen=68 t=460s
[23:15:53] it=186016 colorings=151800 lazy-girth=51858 last: m=88 classes=6 cclen=69 t=461s
[23:15:54] it=186221 colorings=152000 lazy-girth=51864 last: m=88 classes=7 cclen=68 t=461s
[23:15:54] it=186424 colorings=152200 lazy-girth=51870 last: m=88 classes=7 cclen=65 t=462s
[23:15:55] it=186624 colorings=152400 lazy-girth=51870 last: m=88 classes=7 cclen=68 t=463s
[23:15:56] it=186824 colorings=152600 lazy-girth=51870 last: m=88 classes=7 cclen=68 t=463s
[23:15:56] it=187024 colorings=152800 lazy-girth=51870 last: m=88 classes=7 cclen=67 t=464s
[23:15:57] it=187234 colorings=153000 lazy-girth=51880 last: m=88 classes=6 cclen=66 t=464s
[23:15:57] it=187471 colorings=153200 lazy-girth=51917 last: m=88 classes=7 cclen=68 t=465s
[23:15:58] it=187700 colorings=153400 lazy-girth=51947 last: m=80 classes=6 cclen=67 t=465s
[23:15:59] it=187925 colorings=153600 lazy-girth=51972 last: m=80 classes=6 cclen=69 t=466s
[23:15:59] it=188143 colorings=153800 lazy-girth=51990 last: m=88 classes=7 cclen=67 t=467s
[23:16:00] it=188367 colorings=154000 lazy-girth=52014 last: m=80 classes=6 cclen=69 t=467s
[23:16:00] it=188593 colorings=154200 lazy-girth=52040 last: m=80 classes=6 cclen=68 t=468s
[23:16:01] it=188801 colorings=154400 lazy-girth=52048 last: m=88 classes=7 cclen=68 t=469s
[23:16:02] it=189033 colorings=154600 lazy-girth=52080 last: m=88 classes=6 cclen=68 t=469s
[23:16:03] it=189262 colorings=154800 lazy-girth=52109 last: m=80 classes=6 cclen=62 t=470s
[23:16:04] it=189498 colorings=155000 lazy-girth=52148 last: m=80 classes=5 cclen=70 t=471s
[23:16:05] it=189749 colorings=155200 lazy-girth=52199 last: m=88 classes=6 cclen=66 t=472s
[23:16:06] it=190004 colorings=155400 lazy-girth=52254 last: m=88 classes=7 cclen=68 t=473s
[23:16:06] it=190223 colorings=155600 lazy-girth=52279 last: m=88 classes=7 cclen=65 t=474s
[23:16:07] it=190431 colorings=155800 lazy-girth=52287 last: m=88 classes=6 cclen=58 t=474s
[23:16:08] it=190660 colorings=156000 lazy-girth=52316 last: m=88 classes=7 cclen=63 t=475s
[23:16:08] it=190897 colorings=156200 lazy-girth=52355 last: m=88 classes=6 cclen=68 t=476s
[23:16:09] it=191131 colorings=156400 lazy-girth=52395 last: m=88 classes=7 cclen=68 t=476s
[23:16:09] it=191357 colorings=156600 lazy-girth=52421 last: m=88 classes=6 cclen=68 t=477s
[23:16:10] it=191598 colorings=156800 lazy-girth=52462 last: m=88 classes=6 cclen=69 t=478s
[23:16:11] it=191822 colorings=157000 lazy-girth=52486 last: m=88 classes=7 cclen=68 t=478s
[23:16:11] it=192023 colorings=157200 lazy-girth=52487 last: m=88 classes=7 cclen=66 t=479s
[23:16:12] it=192261 colorings=157400 lazy-girth=52548 last: m=88 classes=6 cclen=69 t=479s
[23:16:13] it=192542 colorings=157600 lazy-girth=52667 last: m=80 classes=6 cclen=69 t=480s
[23:16:13] it=192765 colorings=157800 lazy-girth=52691 last: m=80 classes=6 cclen=69 t=481s
[23:16:14] it=193003 colorings=158000 lazy-girth=52730 last: m=80 classes=6 cclen=69 t=482s
[23:16:15] it=193227 colorings=158200 lazy-girth=52754 last: m=88 classes=7 cclen=68 t=482s
[23:16:15] it=193440 colorings=158400 lazy-girth=52767 last: m=88 classes=6 cclen=59 t=483s
[23:16:16] it=193648 colorings=158600 lazy-girth=52776 last: m=88 classes=7 cclen=68 t=484s
[23:16:17] it=193854 colorings=158800 lazy-girth=52786 last: m=88 classes=7 cclen=68 t=484s
[23:16:17] it=194054 colorings=159000 lazy-girth=52786 last: m=88 classes=7 cclen=68 t=485s
[23:16:18] it=194259 colorings=159200 lazy-girth=52792 last: m=88 classes=7 cclen=68 t=486s
[23:16:19] it=194460 colorings=159400 lazy-girth=52793 last: m=88 classes=7 cclen=68 t=486s
[23:16:19] it=194662 colorings=159600 lazy-girth=52797 last: m=80 classes=6 cclen=68 t=487s
[23:16:20] it=194875 colorings=159800 lazy-girth=52810 last: m=88 classes=6 cclen=64 t=487s
[23:16:20] it=195095 colorings=160000 lazy-girth=52830 last: m=88 classes=7 cclen=68 t=488s
[23:16:21] it=195307 colorings=160200 lazy-girth=52843 last: m=88 classes=6 cclen=63 t=489s
[23:16:22] it=195552 colorings=160400 lazy-girth=52890 last: m=88 classes=7 cclen=68 t=489s
[23:16:22] it=195753 colorings=160600 lazy-girth=52891 last: m=88 classes=7 cclen=68 t=490s
[23:16:23] it=195988 colorings=160800 lazy-girth=52926 last: m=88 classes=6 cclen=69 t=490s
[23:16:24] it=196213 colorings=161000 lazy-girth=52951 last: m=88 classes=7 cclen=65 t=491s
[23:16:24] it=196435 colorings=161200 lazy-girth=52973 last: m=88 classes=6 cclen=69 t=492s
[23:16:25] it=196636 colorings=161400 lazy-girth=52974 last: m=80 classes=6 cclen=68 t=492s
[23:16:25] it=196836 colorings=161600 lazy-girth=52974 last: m=80 classes=6 cclen=69 t=493s
[23:16:26] it=197042 colorings=161800 lazy-girth=52980 last: m=88 classes=6 cclen=68 t=494s
[23:16:27] it=197248 colorings=162000 lazy-girth=52986 last: m=88 classes=6 cclen=68 t=494s
[23:16:27] it=197470 colorings=162200 lazy-girth=53008 last: m=88 classes=6 cclen=69 t=495s
[23:16:28] it=197703 colorings=162400 lazy-girth=53041 last: m=88 classes=6 cclen=69 t=496s
[23:16:29] it=197916 colorings=162600 lazy-girth=53054 last: m=88 classes=7 cclen=68 t=497s
[23:16:30] it=198130 colorings=162800 lazy-girth=53068 last: m=80 classes=6 cclen=58 t=497s
[23:16:30] it=198348 colorings=163000 lazy-girth=53086 last: m=88 classes=7 cclen=64 t=498s
[23:16:31] it=198548 colorings=163200 lazy-girth=53086 last: m=88 classes=7 cclen=68 t=499s
[23:16:32] it=198752 colorings=163400 lazy-girth=53090 last: m=88 classes=7 cclen=66 t=499s
[23:16:32] it=198958 colorings=163600 lazy-girth=53096 last: m=88 classes=6 cclen=65 t=500s
[23:16:33] it=199173 colorings=163800 lazy-girth=53111 last: m=88 classes=6 cclen=68 t=500s
[23:16:33] it=199375 colorings=164000 lazy-girth=53113 last: m=88 classes=7 cclen=68 t=501s
[23:16:34] it=199578 colorings=164200 lazy-girth=53116 last: m=88 classes=6 cclen=66 t=502s
[23:16:35] it=199779 colorings=164400 lazy-girth=53117 last: m=88 classes=7 cclen=64 t=502s
[23:16:35] it=199979 colorings=164600 lazy-girth=53117 last: m=88 classes=7 cclen=66 t=503s
[23:16:36] it=200179 colorings=164800 lazy-girth=53117 last: m=88 classes=7 cclen=68 t=503s
[23:16:36] it=200380 colorings=165000 lazy-girth=53118 last: m=88 classes=6 cclen=67 t=504s
[23:16:37] it=200581 colorings=165200 lazy-girth=53119 last: m=88 classes=7 cclen=68 t=504s
[23:16:37] it=200781 colorings=165400 lazy-girth=53119 last: m=88 classes=7 cclen=68 t=505s
[23:16:38] it=200985 colorings=165600 lazy-girth=53123 last: m=88 classes=7 cclen=68 t=506s
[23:16:39] it=201185 colorings=165800 lazy-girth=53123 last: m=88 classes=7 cclen=68 t=506s
[23:16:39] it=201391 colorings=166000 lazy-girth=53129 last: m=88 classes=7 cclen=65 t=507s
[23:16:40] it=201595 colorings=166200 lazy-girth=53133 last: m=88 classes=6 cclen=68 t=507s
[23:16:41] it=201807 colorings=166400 lazy-girth=53145 last: m=88 classes=7 cclen=65 t=508s
[23:16:41] it=202007 colorings=166600 lazy-girth=53145 last: m=88 classes=7 cclen=66 t=509s
[23:16:42] it=202216 colorings=166800 lazy-girth=53154 last: m=88 classes=7 cclen=68 t=510s
[23:16:43] it=202431 colorings=167000 lazy-girth=53169 last: m=88 classes=6 cclen=69 t=510s
[23:16:43] it=202640 colorings=167200 lazy-girth=53178 last: m=88 classes=7 cclen=68 t=511s
[23:16:44] it=202858 colorings=167400 lazy-girth=53196 last: m=88 classes=7 cclen=68 t=512s
[23:16:45] it=203061 colorings=167600 lazy-girth=53199 last: m=80 classes=6 cclen=69 t=513s
[23:16:46] it=203264 colorings=167800 lazy-girth=53202 last: m=88 classes=7 cclen=68 t=513s
[23:16:47] it=203477 colorings=168000 lazy-girth=53215 last: m=88 classes=6 cclen=69 t=514s
[23:16:48] it=203707 colorings=168200 lazy-girth=53245 last: m=88 classes=7 cclen=64 t=515s
[23:16:48] it=203922 colorings=168400 lazy-girth=53260 last: m=88 classes=7 cclen=68 t=516s
[23:16:49] it=204138 colorings=168600 lazy-girth=53276 last: m=80 classes=6 cclen=67 t=516s
[23:16:49] it=204347 colorings=168800 lazy-girth=53285 last: m=88 classes=6 cclen=66 t=517s
[23:16:50] it=204588 colorings=169000 lazy-girth=53327 last: m=80 classes=5 cclen=69 t=517s
[23:16:50] it=204823 colorings=169200 lazy-girth=53362 last: m=80 classes=6 cclen=69 t=518s
[23:16:51] it=205052 colorings=169400 lazy-girth=53393 last: m=88 classes=7 cclen=64 t=519s
[23:16:52] it=205270 colorings=169600 lazy-girth=53411 last: m=80 classes=6 cclen=69 t=519s
[23:16:52] it=205502 colorings=169800 lazy-girth=53443 last: m=88 classes=7 cclen=67 t=520s
[23:16:54] it=205740 colorings=170000 lazy-girth=53481 last: m=88 classes=6 cclen=69 t=521s
[23:16:54] it=205991 colorings=170200 lazy-girth=53538 last: m=80 classes=6 cclen=69 t=522s
[23:16:55] it=206218 colorings=170400 lazy-girth=53571 last: m=88 classes=7 cclen=68 t=522s
[23:16:55] it=206428 colorings=170600 lazy-girth=53583 last: m=88 classes=6 cclen=67 t=523s
[23:16:56] it=206634 colorings=170800 lazy-girth=53592 last: m=88 classes=7 cclen=66 t=523s
[23:16:56] it=206841 colorings=171000 lazy-girth=53601 last: m=88 classes=7 cclen=68 t=524s
[23:16:57] it=207068 colorings=171200 lazy-girth=53628 last: m=88 classes=6 cclen=68 t=525s
[23:16:59] it=207298 colorings=171400 lazy-girth=53658 last: m=80 classes=6 cclen=69 t=527s
[23:17:00] it=207522 colorings=171600 lazy-girth=53682 last: m=80 classes=6 cclen=69 t=528s
[23:17:01] it=207736 colorings=171800 lazy-girth=53696 last: m=80 classes=6 cclen=65 t=529s
[23:17:03] it=207976 colorings=172000 lazy-girth=53736 last: m=80 classes=6 cclen=69 t=531s
[23:17:05] it=208196 colorings=172200 lazy-girth=53756 last: m=88 classes=7 cclen=66 t=532s
[23:17:05] it=208408 colorings=172400 lazy-girth=53768 last: m=88 classes=7 cclen=67 t=533s
[23:17:06] it=208627 colorings=172600 lazy-girth=53787 last: m=88 classes=7 cclen=68 t=534s
[23:17:07] it=208848 colorings=172800 lazy-girth=53808 last: m=88 classes=7 cclen=68 t=534s
[23:17:08] it=209058 colorings=173000 lazy-girth=53818 last: m=88 classes=6 cclen=66 t=535s
[23:17:08] it=209275 colorings=173200 lazy-girth=53835 last: m=88 classes=6 cclen=67 t=536s
[23:17:09] it=209483 colorings=173400 lazy-girth=53843 last: m=88 classes=7 cclen=67 t=536s
[23:17:10] it=209686 colorings=173600 lazy-girth=53846 last: m=88 classes=6 cclen=66 t=537s
[23:17:11] it=209894 colorings=173800 lazy-girth=53854 last: m=88 classes=7 cclen=67 t=538s
[23:17:11] it=210117 colorings=174000 lazy-girth=53877 last: m=88 classes=6 cclen=69 t=539s
[23:17:12] it=210333 colorings=174200 lazy-girth=53893 last: m=88 classes=7 cclen=68 t=540s
[23:17:13] it=210551 colorings=174400 lazy-girth=53911 last: m=88 classes=7 cclen=66 t=540s
[23:17:13] it=210760 colorings=174600 lazy-girth=53920 last: m=88 classes=7 cclen=68 t=541s
[23:17:14] it=210970 colorings=174800 lazy-girth=53930 last: m=80 classes=6 cclen=67 t=542s
[23:17:15] it=211191 colorings=175000 lazy-girth=53951 last: m=80 classes=6 cclen=68 t=542s
[23:17:16] it=211406 colorings=175200 lazy-girth=53966 last: m=88 classes=7 cclen=63 t=543s
[23:17:16] it=211625 colorings=175400 lazy-girth=53985 last: m=88 classes=7 cclen=68 t=544s
[23:17:17] it=211836 colorings=175600 lazy-girth=53996 last: m=88 classes=7 cclen=68 t=544s
[23:17:18] it=212045 colorings=175800 lazy-girth=54005 last: m=88 classes=7 cclen=67 t=545s
[23:17:18] it=212250 colorings=176000 lazy-girth=54010 last: m=88 classes=6 cclen=69 t=546s
[23:17:19] it=212463 colorings=176200 lazy-girth=54023 last: m=80 classes=6 cclen=68 t=547s
[23:17:20] it=212663 colorings=176400 lazy-girth=54023 last: m=88 classes=7 cclen=66 t=547s
[23:17:20] it=212875 colorings=176600 lazy-girth=54035 last: m=80 classes=6 cclen=69 t=548s
[23:17:21] it=213110 colorings=176800 lazy-girth=54070 last: m=80 classes=5 cclen=70 t=549s
[23:17:22] it=213315 colorings=177000 lazy-girth=54075 last: m=88 classes=7 cclen=66 t=550s
[23:17:23] it=213530 colorings=177200 lazy-girth=54090 last: m=80 classes=6 cclen=69 t=550s
[23:17:24] it=213759 colorings=177400 lazy-girth=54119 last: m=88 classes=6 cclen=69 t=551s
[23:17:24] it=213975 colorings=177600 lazy-girth=54135 last: m=80 classes=6 cclen=69 t=552s
[23:17:25] it=214200 colorings=177800 lazy-girth=54160 last: m=80 classes=6 cclen=68 t=553s
[23:17:27] it=214417 colorings=178000 lazy-girth=54177 last: m=80 classes=5 cclen=69 t=554s
[23:17:27] it=214646 colorings=178200 lazy-girth=54206 last: m=88 classes=6 cclen=67 t=555s
[23:17:28] it=214859 colorings=178400 lazy-girth=54219 last: m=88 classes=7 cclen=68 t=556s
[23:17:29] it=215086 colorings=178600 lazy-girth=54246 last: m=88 classes=7 cclen=68 t=557s
[23:17:30] it=215289 colorings=178800 lazy-girth=54249 last: m=88 classes=7 cclen=68 t=557s
[23:17:30] it=215489 colorings=179000 lazy-girth=54249 last: m=80 classes=6 cclen=67 t=558s
[23:17:31] it=215691 colorings=179200 lazy-girth=54251 last: m=88 classes=7 cclen=67 t=559s
[23:17:32] it=215896 colorings=179400 lazy-girth=54256 last: m=88 classes=7 cclen=68 t=559s
[23:17:33] it=216106 colorings=179600 lazy-girth=54266 last: m=80 classes=6 cclen=67 t=560s
[23:17:34] it=216307 colorings=179800 lazy-girth=54267 last: m=88 classes=7 cclen=68 t=561s
[23:17:35] it=216529 colorings=180000 lazy-girth=54289 last: m=88 classes=7 cclen=66 t=562s
[23:17:35] it=216739 colorings=180200 lazy-girth=54299 last: m=80 classes=6 cclen=68 t=563s
[23:17:36] it=216950 colorings=180400 lazy-girth=54310 last: m=80 classes=6 cclen=68 t=564s
[23:17:38] it=217165 colorings=180600 lazy-girth=54325 last: m=80 classes=6 cclen=60 t=565s
[23:17:38] it=217365 colorings=180800 lazy-girth=54325 last: m=88 classes=7 cclen=66 t=566s
[23:17:39] it=217579 colorings=181000 lazy-girth=54339 last: m=88 classes=7 cclen=68 t=567s
[23:17:40] it=217781 colorings=181200 lazy-girth=54341 last: m=88 classes=7 cclen=68 t=568s
[23:17:41] it=217981 colorings=181400 lazy-girth=54341 last: m=80 classes=6 cclen=68 t=569s
[23:17:43] it=218181 colorings=181600 lazy-girth=54341 last: m=80 classes=6 cclen=68 t=571s
[23:17:45] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=218274 colorings=181693 lazy-girth=54341 time=572s


==> anc/search/logs/slice_Z4xZ6_r2_g6.log <==
[22:44:02] slice r=2 H=Z4xZ6 |H|=24 n=48 classes=50 girth>=6 mindeg>=3
[22:44:02] eager C3/C4 clauses: 14618
[22:44:05] it=566 colorings=200 lazy-girth=823 last: m=108 classes=5 cclen=44 t=3s
[22:44:06] it=940 colorings=400 lazy-girth=1115 last: m=84 classes=4 cclen=46 t=4s
[22:44:07] it=1295 colorings=600 lazy-girth=1357 last: m=96 classes=5 cclen=45 t=5s
[22:44:08] it=1621 colorings=800 lazy-girth=1642 last: m=96 classes=4 cclen=45 t=6s
[22:44:10] it=2003 colorings=1000 lazy-girth=2047 last: m=84 classes=4 cclen=46 t=8s
[22:44:11] it=2363 colorings=1200 lazy-girth=2327 last: m=108 classes=5 cclen=39 t=9s
[22:44:12] it=2724 colorings=1400 lazy-girth=2601 last: m=84 classes=4 cclen=46 t=10s
[22:44:13] it=3034 colorings=1600 lazy-girth=2816 last: m=96 classes=4 cclen=46 t=11s
[22:44:14] it=3378 colorings=1800 lazy-girth=3064 last: m=84 classes=4 cclen=46 t=12s
[22:44:15] it=3684 colorings=2000 lazy-girth=3223 last: m=96 classes=4 cclen=44 t=13s
[22:44:16] it=4058 colorings=2200 lazy-girth=3460 last: m=96 classes=4 cclen=40 t=14s
[22:44:17] it=4400 colorings=2400 lazy-girth=3651 last: m=96 classes=5 cclen=45 t=15s
[22:44:18] it=4687 colorings=2600 lazy-girth=3777 last: m=96 classes=5 cclen=45 t=16s
[22:44:19] it=4963 colorings=2800 lazy-girth=3885 last: m=96 classes=5 cclen=45 t=17s
[22:44:19] it=5233 colorings=3000 lazy-girth=3981 last: m=84 classes=4 cclen=45 t=17s
[22:44:21] it=5628 colorings=3200 lazy-girth=4393 last: m=84 classes=4 cclen=42 t=19s
[22:44:23] it=6165 colorings=3400 lazy-girth=4929 last: m=84 classes=4 cclen=46 t=21s
[22:44:24] it=6577 colorings=3600 lazy-girth=5259 last: m=96 classes=5 cclen=45 t=22s
[22:44:25] it=6866 colorings=3800 lazy-girth=5422 last: m=84 classes=4 cclen=46 t=23s
[22:44:26] it=7124 colorings=4000 lazy-girth=5510 last: m=108 classes=5 cclen=45 t=24s
[22:44:28] it=7638 colorings=4200 lazy-girth=6043 last: m=84 classes=4 cclen=46 t=26s
[22:44:30] it=8107 colorings=4400 lazy-girth=6558 last: m=84 classes=4 cclen=46 t=28s
[22:44:31] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=8358 colorings=4565 lazy-girth=6747 time=29s


==> anc/search/logs/slice_Z5xD3_r2_g6.log <==
[22:41:47] slice r=2 H=Z5xD3 |H|=30 n=60 classes=62 girth>=6 mindeg>=3
[22:41:48] eager C3/C4 clauses: 36532
[22:41:52] it=516 colorings=200 lazy-girth=1178 last: m=135 classes=5 cclen=56 t=5s
[22:41:56] it=914 colorings=400 lazy-girth=2064 last: m=135 classes=5 cclen=56 t=9s
[22:42:00] it=1365 colorings=600 lazy-girth=2777 last: m=105 classes=4 cclen=58 t=12s
[22:42:04] it=1871 colorings=800 lazy-girth=3708 last: m=135 classes=5 cclen=49 t=16s
[22:42:08] it=2443 colorings=1000 lazy-girth=4612 last: m=120 classes=5 cclen=57 t=20s
[22:42:12] it=2887 colorings=1200 lazy-girth=5461 last: m=135 classes=5 cclen=44 t=24s
[22:42:15] it=3314 colorings=1400 lazy-girth=5973 last: m=135 classes=5 cclen=57 t=27s
[22:42:18] it=3782 colorings=1600 lazy-girth=6599 last: m=105 classes=4 cclen=58 t=31s
[22:42:21] it=4305 colorings=1800 lazy-girth=7321 last: m=135 classes=5 cclen=57 t=34s
[22:42:26] it=4985 colorings=2000 lazy-girth=8370 last: m=120 classes=4 cclen=57 t=39s
[22:42:29] it=5479 colorings=2200 lazy-girth=9071 last: m=120 classes=4 cclen=58 t=42s
[22:42:32] it=5942 colorings=2400 lazy-girth=9782 last: m=120 classes=4 cclen=58 t=45s
[22:42:35] it=6400 colorings=2600 lazy-girth=10461 last: m=120 classes=4 cclen=58 t=48s
[22:42:38] it=6809 colorings=2800 lazy-girth=10924 last: m=120 classes=5 cclen=57 t=50s
[22:42:40] it=7201 colorings=3000 lazy-girth=11276 last: m=120 classes=4 cclen=58 t=52s
[22:42:42] it=7549 colorings=3200 lazy-girth=11564 last: m=105 classes=4 cclen=58 t=55s
[22:42:44] it=7909 colorings=3400 lazy-girth=11857 last: m=120 classes=5 cclen=56 t=57s
[22:42:48] it=8433 colorings=3600 lazy-girth=12782 last: m=135 classes=5 cclen=57 t=60s
[22:42:51] it=8937 colorings=3800 lazy-girth=13547 last: m=135 classes=5 cclen=57 t=64s
[22:42:54] it=9390 colorings=4000 lazy-girth=14119 last: m=105 classes=5 cclen=57 t=67s
[22:42:57] it=9819 colorings=4200 lazy-girth=14632 last: m=135 classes=5 cclen=57 t=70s
[22:43:00] it=10255 colorings=4400 lazy-girth=15163 last: m=135 classes=5 cclen=57 t=73s
[22:43:04] it=10804 colorings=4600 lazy-girth=16146 last: m=135 classes=5 cclen=56 t=77s
[22:43:09] it=11431 colorings=4800 lazy-girth=17436 last: m=135 classes=5 cclen=57 t=81s
[22:43:13] it=11982 colorings=5000 lazy-girth=18384 last: m=135 classes=5 cclen=51 t=85s
[22:43:17] it=12610 colorings=5200 lazy-girth=19578 last: m=135 classes=5 cclen=57 t=90s
[22:43:22] it=13270 colorings=5400 lazy-girth=20913 last: m=135 classes=5 cclen=56 t=94s
[22:43:26] it=13906 colorings=5600 lazy-girth=22092 last: m=120 classes=5 cclen=57 t=99s
[22:43:31] it=14529 colorings=5800 lazy-girth=23273 last: m=135 classes=5 cclen=55 t=103s
[22:43:37] it=15299 colorings=6000 lazy-girth=25229 last: m=120 classes=5 cclen=57 t=109s
[22:43:42] it=16142 colorings=6200 lazy-girth=26928 last: m=120 classes=5 cclen=57 t=115s
[22:43:46] it=16771 colorings=6400 lazy-girth=27798 last: m=120 classes=5 cclen=53 t=119s
[22:43:47] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=16810 colorings=6415 lazy-girth=27846 time=119s


==> anc/search/logs/slice_Z5xZ5_r2_g6.log <==
[22:43:45] slice r=2 H=Z5xZ5 |H|=25 n=50 classes=49 girth>=6 mindeg>=3
[22:43:45] eager C3/C4 clauses: 17762
[22:43:47] it=212 colorings=200 lazy-girth=264 last: m=100 classes=4 cclen=45 t=2s
[22:43:47] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=365 colorings=353 lazy-girth=264 time=2s


==> anc/search/logs/slice_Z6_r5_g6.log <==
[23:50:18] slice r=5 H=Z6 |H|=6 n=30 classes=75 girth>=6 mindeg>=3
[23:50:18] eager C3/C4 clauses: 13215
[23:50:18] it=690 colorings=200 lazy-girth=1449 last: m=51 classes=9 cclen=56 t=0s
[23:50:18] it=1303 colorings=400 lazy-girth=2236 last: m=48 classes=8 cclen=61 t=1s
[23:50:18] it=1967 colorings=600 lazy-girth=3034 last: m=48 classes=8 cclen=61 t=1s
[23:50:19] it=2554 colorings=800 lazy-girth=3665 last: m=51 classes=9 cclen=58 t=1s
[23:50:19] it=3034 colorings=1000 lazy-girth=4141 last: m=51 classes=9 cclen=59 t=1s
[23:50:19] it=3487 colorings=1200 lazy-girth=4501 last: m=51 classes=9 cclen=54 t=1s
[23:50:19] it=3909 colorings=1400 lazy-girth=4847 last: m=51 classes=9 cclen=63 t=2s
[23:50:19] it=4340 colorings=1600 lazy-girth=5180 last: m=51 classes=9 cclen=58 t=2s
[23:50:19] it=4716 colorings=1800 lazy-girth=5437 last: m=51 classes=9 cclen=57 t=2s
[23:50:20] it=5110 colorings=2000 lazy-girth=5737 last: m=54 classes=10 cclen=55 t=2s
[23:50:20] it=5662 colorings=2200 lazy-girth=6501 last: m=48 classes=9 cclen=64 t=2s
[23:50:20] it=6160 colorings=2400 lazy-girth=6987 last: m=54 classes=10 cclen=56 t=2s
[23:50:20] it=6578 colorings=2600 lazy-girth=7267 last: m=54 classes=10 cclen=58 t=3s
[23:50:20] it=7012 colorings=2800 lazy-girth=7609 last: m=51 classes=9 cclen=60 t=3s
[23:50:21] it=7450 colorings=3000 lazy-girth=7996 last: m=54 classes=10 cclen=58 t=3s
[23:50:21] it=7874 colorings=3200 lazy-girth=8318 last: m=51 classes=9 cclen=61 t=3s
[23:50:21] it=8329 colorings=3400 lazy-girth=8663 last: m=51 classes=9 cclen=58 t=3s
[23:50:21] it=8762 colorings=3600 lazy-girth=8964 last: m=54 classes=10 cclen=57 t=3s
[23:50:21] it=9168 colorings=3800 lazy-girth=9299 last: m=51 classes=9 cclen=63 t=4s
[23:50:21] it=9607 colorings=4000 lazy-girth=9665 last: m=51 classes=9 cclen=59 t=4s
[23:50:22] it=10016 colorings=4200 lazy-girth=9922 last: m=51 classes=9 cclen=48 t=4s
[23:50:22] it=10476 colorings=4400 lazy-girth=10243 last: m=51 classes=9 cclen=62 t=4s
[23:50:22] it=10880 colorings=4600 lazy-girth=10508 last: m=51 classes=9 cclen=57 t=4s
[23:50:22] it=11276 colorings=4800 lazy-girth=10826 last: m=48 classes=9 cclen=65 t=5s
[23:50:22] it=11638 colorings=5000 lazy-girth=11082 last: m=51 classes=9 cclen=58 t=5s
[23:50:22] it=11989 colorings=5200 lazy-girth=11310 last: m=51 classes=9 cclen=62 t=5s
[23:50:23] it=12356 colorings=5400 lazy-girth=11551 last: m=51 classes=9 cclen=61 t=5s
[23:50:23] it=12791 colorings=5600 lazy-girth=11972 last: m=51 classes=9 cclen=61 t=5s
[23:50:23] it=13221 colorings=5800 lazy-girth=12325 last: m=51 classes=9 cclen=58 t=5s
[23:50:23] it=13627 colorings=6000 lazy-girth=12687 last: m=51 classes=9 cclen=52 t=5s
[23:50:23] it=14013 colorings=6200 lazy-girth=12966 last: m=51 classes=9 cclen=56 t=6s
[23:50:23] it=14357 colorings=6400 lazy-girth=13190 last: m=48 classes=9 cclen=58 t=6s
[23:50:24] it=14780 colorings=6600 lazy-girth=13496 last: m=51 classes=9 cclen=62 t=6s
[23:50:24] it=15172 colorings=6800 lazy-girth=13746 last: m=51 classes=9 cclen=59 t=6s
[23:50:24] it=15566 colorings=7000 lazy-girth=13995 last: m=51 classes=9 cclen=60 t=6s
[23:50:24] it=15917 colorings=7200 lazy-girth=14188 last: m=54 classes=10 cclen=58 t=6s
[23:50:24] it=16327 colorings=7400 lazy-girth=14448 last: m=51 classes=9 cclen=62 t=7s
[23:50:24] it=16694 colorings=7600 lazy-girth=14667 last: m=48 classes=8 cclen=63 t=7s
[23:50:25] it=17146 colorings=7800 lazy-girth=15195 last: m=51 classes=9 cclen=62 t=7s
[23:50:25] it=17566 colorings=8000 lazy-girth=15575 last: m=51 classes=9 cclen=64 t=7s
[23:50:25] it=17944 colorings=8200 lazy-girth=15865 last: m=51 classes=9 cclen=60 t=7s
[23:50:25] it=18395 colorings=8400 lazy-girth=16316 last: m=51 classes=9 cclen=61 t=8s
[23:50:25] it=18792 colorings=8600 lazy-girth=16599 last: m=51 classes=9 cclen=58 t=8s
[23:50:26] it=19205 colorings=8800 lazy-girth=16935 last: m=51 classes=9 cclen=62 t=8s
[23:50:26] it=19702 colorings=9000 lazy-girth=17492 last: m=48 classes=8 cclen=63 t=8s
[23:50:26] it=20127 colorings=9200 lazy-girth=17810 last: m=51 classes=9 cclen=64 t=8s
[23:50:26] it=20549 colorings=9400 lazy-girth=18159 last: m=51 classes=9 cclen=60 t=8s
[23:50:26] it=20958 colorings=9600 lazy-girth=18496 last: m=51 classes=9 cclen=58 t=9s
[23:50:26] it=21391 colorings=9800 lazy-girth=18853 last: m=51 classes=9 cclen=62 t=9s
[23:50:27] it=21766 colorings=10000 lazy-girth=19119 last: m=51 classes=9 cclen=62 t=9s
[23:50:27] it=22148 colorings=10200 lazy-girth=19366 last: m=51 classes=9 cclen=57 t=9s
[23:50:27] it=22554 colorings=10400 lazy-girth=19666 last: m=54 classes=10 cclen=59 t=9s
[23:50:27] it=22967 colorings=10600 lazy-girth=19972 last: m=51 classes=9 cclen=57 t=10s
[23:50:27] it=23366 colorings=10800 lazy-girth=20262 last: m=48 classes=9 cclen=60 t=10s
[23:50:28] it=23777 colorings=11000 lazy-girth=20532 last: m=51 classes=9 cclen=59 t=10s
[23:50:28] it=24150 colorings=11200 lazy-girth=20778 last: m=48 classes=8 cclen=63 t=10s
[23:50:28] it=24580 colorings=11400 lazy-girth=21179 last: m=51 classes=9 cclen=47 t=10s
[23:50:28] it=25063 colorings=11600 lazy-girth=21640 last: m=51 classes=9 cclen=59 t=11s
[23:50:28] it=25441 colorings=11800 lazy-girth=21884 last: m=51 classes=9 cclen=59 t=11s
[23:50:28] it=25833 colorings=12000 lazy-girth=22137 last: m=51 classes=9 cclen=59 t=11s
[23:50:29] it=26240 colorings=12200 lazy-girth=22414 last: m=51 classes=9 cclen=58 t=11s
[23:50:29] it=26630 colorings=12400 lazy-girth=22672 last: m=51 classes=9 cclen=59 t=11s
[23:50:29] it=27028 colorings=12600 lazy-girth=22943 last: m=51 classes=10 cclen=47 t=11s
[23:50:29] it=27360 colorings=12800 lazy-girth=23125 last: m=48 classes=9 cclen=65 t=12s
[23:50:29] it=27738 colorings=13000 lazy-girth=23363 last: m=51 classes=9 cclen=58 t=12s
[23:50:30] it=28095 colorings=13200 lazy-girth=23568 last: m=51 classes=9 cclen=60 t=12s
[23:50:30] it=28485 colorings=13400 lazy-girth=23820 last: m=51 classes=9 cclen=58 t=12s
[23:50:30] it=28910 colorings=13600 lazy-girth=24118 last: m=51 classes=9 cclen=61 t=12s
[23:50:30] it=29224 colorings=13800 lazy-girth=24280 last: m=51 classes=9 cclen=58 t=13s
[23:50:30] it=29592 colorings=14000 lazy-girth=24588 last: m=51 classes=9 cclen=58 t=13s
[23:50:31] it=30005 colorings=14200 lazy-girth=24913 last: m=54 classes=10 cclen=55 t=13s
[23:50:31] it=30432 colorings=14400 lazy-girth=25261 last: m=51 classes=9 cclen=55 t=13s
[23:50:31] it=30863 colorings=14600 lazy-girth=25586 last: m=51 classes=9 cclen=62 t=13s
[23:50:31] it=31286 colorings=14800 lazy-girth=25923 last: m=51 classes=9 cclen=59 t=13s
[23:50:31] it=31711 colorings=15000 lazy-girth=26307 last: m=54 classes=10 cclen=51 t=14s
[23:50:32] it=32061 colorings=15200 lazy-girth=26541 last: m=51 classes=9 cclen=64 t=14s
[23:50:32] it=32389 colorings=15400 lazy-girth=26721 last: m=48 classes=8 cclen=57 t=14s
[23:50:32] it=32750 colorings=15600 lazy-girth=26960 last: m=51 classes=9 cclen=63 t=14s
[23:50:32] it=33062 colorings=15800 lazy-girth=27110 last: m=51 classes=10 cclen=57 t=15s
[23:50:32] it=33411 colorings=16000 lazy-girth=27303 last: m=51 classes=9 cclen=60 t=15s
[23:50:33] it=33779 colorings=16200 lazy-girth=27517 last: m=54 classes=10 cclen=51 t=15s
[23:50:33] it=34140 colorings=16400 lazy-girth=27730 last: m=51 classes=9 cclen=53 t=15s
[23:50:33] it=34484 colorings=16600 lazy-girth=27915 last: m=51 classes=9 cclen=58 t=15s
[23:50:33] it=34823 colorings=16800 lazy-girth=28146 last: m=51 classes=9 cclen=62 t=16s
[23:50:33] it=35427 colorings=17000 lazy-girth=28952 last: m=51 classes=9 cclen=60 t=16s
[23:50:34] it=35902 colorings=17200 lazy-girth=29387 last: m=51 classes=9 cclen=62 t=16s
[23:50:34] it=36311 colorings=17400 lazy-girth=29722 last: m=51 classes=9 cclen=63 t=16s
[23:50:34] it=36729 colorings=17600 lazy-girth=30095 last: m=51 classes=9 cclen=63 t=16s
[23:50:34] it=37135 colorings=17800 lazy-girth=30431 last: m=51 classes=9 cclen=62 t=17s
[23:50:34] it=37541 colorings=18000 lazy-girth=30742 last: m=51 classes=9 cclen=58 t=17s
[23:50:35] it=37927 colorings=18200 lazy-girth=30996 last: m=48 classes=9 cclen=61 t=17s
[23:50:35] it=38400 colorings=18400 lazy-girth=31367 last: m=51 classes=9 cclen=61 t=17s
[23:50:35] it=38750 colorings=18600 lazy-girth=31579 last: m=51 classes=9 cclen=56 t=17s
[23:50:35] it=39086 colorings=18800 lazy-girth=31783 last: m=51 classes=9 cclen=63 t=18s
[23:50:35] it=39427 colorings=19000 lazy-girth=31968 last: m=54 classes=10 cclen=62 t=18s
[23:50:36] it=39781 colorings=19200 lazy-girth=32172 last: m=51 classes=10 cclen=48 t=18s
[23:50:36] it=40139 colorings=19400 lazy-girth=32367 last: m=51 classes=9 cclen=58 t=18s
[23:50:36] it=40562 colorings=19600 lazy-girth=32707 last: m=51 classes=9 cclen=55 t=18s
[23:50:36] it=40973 colorings=19800 lazy-girth=33012 last: m=51 classes=9 cclen=57 t=19s
[23:50:36] it=41350 colorings=20000 lazy-girth=33259 last: m=48 classes=9 cclen=55 t=19s
[23:50:36] it=41709 colorings=20200 lazy-girth=33488 last: m=51 classes=9 cclen=50 t=19s
[23:50:37] it=42077 colorings=20400 lazy-girth=33720 last: m=51 classes=9 cclen=62 t=19s
[23:50:37] it=42436 colorings=20600 lazy-girth=33925 last: m=48 classes=8 cclen=57 t=19s
[23:50:37] it=42826 colorings=20800 lazy-girth=34168 last: m=51 classes=9 cclen=57 t=19s
[23:50:37] it=43183 colorings=21000 lazy-girth=34366 last: m=54 classes=10 cclen=62 t=20s
[23:50:37] it=43564 colorings=21200 lazy-girth=34599 last: m=51 classes=9 cclen=60 t=20s
[23:50:38] it=43962 colorings=21400 lazy-girth=34874 last: m=48 classes=9 cclen=52 t=20s
[23:50:38] it=44304 colorings=21600 lazy-girth=35088 last: m=51 classes=9 cclen=56 t=20s
[23:50:38] it=44630 colorings=21800 lazy-girth=35284 last: m=51 classes=9 cclen=56 t=20s
[23:50:38] it=45018 colorings=22000 lazy-girth=35564 last: m=51 classes=9 cclen=58 t=21s
[23:50:38] it=45419 colorings=22200 lazy-girth=35825 last: m=51 classes=9 cclen=52 t=21s
[23:50:39] it=45813 colorings=22400 lazy-girth=36076 last: m=54 classes=10 cclen=58 t=21s
[23:50:39] it=46206 colorings=22600 lazy-girth=36321 last: m=51 classes=9 cclen=57 t=21s
[23:50:39] it=46624 colorings=22800 lazy-girth=36602 last: m=48 classes=9 cclen=56 t=21s
[23:50:39] it=46997 colorings=23000 lazy-girth=36817 last: m=51 classes=9 cclen=61 t=22s
[23:50:39] it=47302 colorings=23200 lazy-girth=36951 last: m=51 classes=9 cclen=63 t=22s
[23:50:40] it=47670 colorings=23400 lazy-girth=37213 last: m=51 classes=9 cclen=34 t=22s
[23:50:40] it=47956 colorings=23600 lazy-girth=37324 last: m=51 classes=9 cclen=59 t=22s
[23:50:40] it=48218 colorings=23800 lazy-girth=37406 last: m=51 classes=9 cclen=62 t=22s
[23:50:40] it=48521 colorings=24000 lazy-girth=37534 last: m=51 classes=9 cclen=58 t=22s
[23:50:40] it=48786 colorings=24200 lazy-girth=37625 last: m=51 classes=9 cclen=59 t=23s
[23:50:41] it=49083 colorings=24400 lazy-girth=37749 last: m=54 classes=10 cclen=49 t=23s
[23:50:41] it=49414 colorings=24600 lazy-girth=37942 last: m=51 classes=9 cclen=56 t=23s
[23:50:41] it=49774 colorings=24800 lazy-girth=38225 last: m=51 classes=9 cclen=61 t=23s
[23:50:41] it=50097 colorings=25000 lazy-girth=38436 last: m=54 classes=10 cclen=42 t=24s
[23:50:41] it=50456 colorings=25200 lazy-girth=38702 last: m=51 classes=9 cclen=56 t=24s
[23:50:42] it=50790 colorings=25400 lazy-girth=38918 last: m=51 classes=9 cclen=61 t=24s
[23:50:42] it=51178 colorings=25600 lazy-girth=39237 last: m=51 classes=9 cclen=61 t=24s
[23:50:42] it=51472 colorings=25800 lazy-girth=39383 last: m=51 classes=9 cclen=60 t=24s
[23:50:42] it=51742 colorings=26000 lazy-girth=39481 last: m=48 classes=8 cclen=54 t=24s
[23:50:42] it=52077 colorings=26200 lazy-girth=39689 last: m=51 classes=9 cclen=49 t=25s
[23:50:42] it=52338 colorings=26400 lazy-girth=39783 last: m=48 classes=8 cclen=57 t=25s
[23:50:43] it=52634 colorings=26600 lazy-girth=39912 last: m=51 classes=9 cclen=60 t=25s
[23:50:43] it=52996 colorings=26800 lazy-girth=40195 last: m=51 classes=9 cclen=56 t=25s
[23:50:43] it=53438 colorings=27000 lazy-girth=40614 last: m=51 classes=9 cclen=60 t=25s
[23:50:43] it=53877 colorings=27200 lazy-girth=41056 last: m=51 classes=9 cclen=65 t=26s
[23:50:43] it=54150 colorings=27400 lazy-girth=41154 last: m=51 classes=9 cclen=57 t=26s
[23:50:44] it=54448 colorings=27600 lazy-girth=41283 last: m=51 classes=9 cclen=63 t=26s
[23:50:44] it=54829 colorings=27800 lazy-girth=41531 last: m=51 classes=9 cclen=54 t=26s
[23:50:44] it=55135 colorings=28000 lazy-girth=41672 last: m=51 classes=9 cclen=63 t=27s
[23:50:44] it=55529 colorings=28200 lazy-girth=41945 last: m=54 classes=10 cclen=58 t=27s
[23:50:45] it=55920 colorings=28400 lazy-girth=42188 last: m=51 classes=9 cclen=60 t=27s
[23:50:45] it=56374 colorings=28600 lazy-girth=42550 last: m=48 classes=8 cclen=64 t=27s
[23:50:45] it=56775 colorings=28800 lazy-girth=42857 last: m=51 classes=9 cclen=57 t=27s
[23:50:45] it=57107 colorings=29000 lazy-girth=43050 last: m=51 classes=9 cclen=52 t=28s
[23:50:45] it=57512 colorings=29200 lazy-girth=43340 last: m=51 classes=9 cclen=59 t=28s
[23:50:46] it=57911 colorings=29400 lazy-girth=43583 last: m=51 classes=9 cclen=47 t=28s
[23:50:46] it=58322 colorings=29600 lazy-girth=43835 last: m=51 classes=9 cclen=59 t=28s
[23:50:46] it=58687 colorings=29800 lazy-girth=44030 last: m=54 classes=10 cclen=63 t=28s
[23:50:46] it=59008 colorings=30000 lazy-girth=44173 last: m=48 classes=9 cclen=58 t=29s
[23:50:46] it=59393 colorings=30200 lazy-girth=44438 last: m=51 classes=9 cclen=59 t=29s
[23:50:47] it=59768 colorings=30400 lazy-girth=44696 last: m=51 classes=9 cclen=62 t=29s
[23:50:47] it=60141 colorings=30600 lazy-girth=44940 last: m=48 classes=8 cclen=60 t=29s
[23:50:47] it=60550 colorings=30800 lazy-girth=45215 last: m=54 classes=10 cclen=57 t=29s
[23:50:47] it=60899 colorings=31000 lazy-girth=45433 last: m=51 classes=9 cclen=62 t=30s
[23:50:47] it=61299 colorings=31200 lazy-girth=45709 last: m=48 classes=9 cclen=63 t=30s
[23:50:48] it=61680 colorings=31400 lazy-girth=45938 last: m=51 classes=9 cclen=60 t=30s
[23:50:48] it=62038 colorings=31600 lazy-girth=46125 last: m=51 classes=9 cclen=60 t=30s
[23:50:48] it=62385 colorings=31800 lazy-girth=46292 last: m=48 classes=9 cclen=59 t=30s
[23:50:48] it=62703 colorings=32000 lazy-girth=46439 last: m=51 classes=9 cclen=57 t=31s
[23:50:49] it=63021 colorings=32200 lazy-girth=46574 last: m=51 classes=9 cclen=57 t=31s
[23:50:49] it=63425 colorings=32400 lazy-girth=46881 last: m=48 classes=9 cclen=56 t=31s
[23:50:49] it=63862 colorings=32600 lazy-girth=47252 last: m=51 classes=9 cclen=52 t=31s
[23:50:49] it=64275 colorings=32800 lazy-girth=47528 last: m=51 classes=9 cclen=60 t=32s
[23:50:50] it=64683 colorings=33000 lazy-girth=47796 last: m=51 classes=9 cclen=59 t=32s
[23:50:50] it=65100 colorings=33200 lazy-girth=48103 last: m=51 classes=9 cclen=59 t=32s
[23:50:50] it=65508 colorings=33400 lazy-girth=48377 last: m=51 classes=9 cclen=63 t=33s
[23:50:51] it=65876 colorings=33600 lazy-girth=48581 last: m=51 classes=9 cclen=63 t=33s
[23:50:51] it=66227 colorings=33800 lazy-girth=48760 last: m=45 classes=8 cclen=60 t=33s
[23:50:51] it=66525 colorings=34000 lazy-girth=48891 last: m=51 classes=9 cclen=59 t=33s
[23:50:52] it=66817 colorings=34200 lazy-girth=48996 last: m=51 classes=9 cclen=60 t=34s
[23:50:52] it=67117 colorings=34400 lazy-girth=49116 last: m=51 classes=9 cclen=64 t=34s
[23:50:52] it=67387 colorings=34600 lazy-girth=49202 last: m=51 classes=9 cclen=61 t=34s
[23:50:52] it=67702 colorings=34800 lazy-girth=49341 last: m=51 classes=9 cclen=51 t=35s
[23:50:53] it=68007 colorings=35000 lazy-girth=49467 last: m=51 classes=9 cclen=63 t=35s
[23:50:53] it=68303 colorings=35200 lazy-girth=49591 last: m=51 classes=9 cclen=64 t=35s
[23:50:53] it=68593 colorings=35400 lazy-girth=49699 last: m=51 classes=9 cclen=59 t=35s
[23:50:53] it=68911 colorings=35600 lazy-girth=49851 last: m=51 classes=9 cclen=61 t=36s
[23:50:53] it=69214 colorings=35800 lazy-girth=49969 last: m=51 classes=9 cclen=60 t=36s
[23:50:54] it=69522 colorings=36000 lazy-girth=50099 last: m=51 classes=9 cclen=61 t=36s
[23:50:54] it=69838 colorings=36200 lazy-girth=50231 last: m=51 classes=9 cclen=59 t=36s
[23:50:54] it=70171 colorings=36400 lazy-girth=50386 last: m=51 classes=9 cclen=60 t=37s
[23:50:54] it=70487 colorings=36600 lazy-girth=50521 last: m=51 classes=9 cclen=58 t=37s
[23:50:55] it=70798 colorings=36800 lazy-girth=50656 last: m=51 classes=9 cclen=63 t=37s
[23:50:55] it=71109 colorings=37000 lazy-girth=50783 last: m=51 classes=9 cclen=57 t=37s
[23:50:55] it=71421 colorings=37200 lazy-girth=50915 last: m=51 classes=9 cclen=60 t=38s
[23:50:56] it=71742 colorings=37400 lazy-girth=51055 last: m=54 classes=10 cclen=56 t=38s
[23:50:56] it=72016 colorings=37600 lazy-girth=51139 last: m=51 classes=9 cclen=56 t=38s
[23:50:56] it=72291 colorings=37800 lazy-girth=51231 last: m=51 classes=10 cclen=57 t=38s
[23:50:56] it=72596 colorings=38000 lazy-girth=51357 last: m=51 classes=9 cclen=65 t=39s
[23:50:57] it=72905 colorings=38200 lazy-girth=51495 last: m=51 classes=9 cclen=32 t=39s
[23:50:57] it=73197 colorings=38400 lazy-girth=51598 last: m=54 classes=10 cclen=64 t=39s
[23:50:57] it=73499 colorings=38600 lazy-girth=51706 last: m=51 classes=9 cclen=63 t=40s
[23:50:58] it=73854 colorings=38800 lazy-girth=51896 last: m=54 classes=10 cclen=59 t=41s
[23:50:58] it=74167 colorings=39000 lazy-girth=52046 last: m=54 classes=10 cclen=61 t=41s
[23:50:59] it=74521 colorings=39200 lazy-girth=52257 last: m=51 classes=9 cclen=59 t=41s
[23:50:59] it=74874 colorings=39400 lazy-girth=52462 last: m=48 classes=9 cclen=58 t=41s
[23:50:59] it=75289 colorings=39600 lazy-girth=52741 last: m=51 classes=9 cclen=52 t=42s
[23:51:00] it=75623 colorings=39800 lazy-girth=52905 last: m=51 classes=9 cclen=62 t=42s
[23:51:00] it=75932 colorings=40000 lazy-girth=53042 last: m=48 classes=9 cclen=57 t=42s
[23:51:00] it=76244 colorings=40200 lazy-girth=53195 last: m=51 classes=9 cclen=59 t=42s
[23:51:01] it=76553 colorings=40400 lazy-girth=53324 last: m=51 classes=9 cclen=63 t=43s
[23:51:01] it=76875 colorings=40600 lazy-girth=53464 last: m=54 classes=10 cclen=61 t=43s
[23:51:01] it=77225 colorings=40800 lazy-girth=53641 last: m=51 classes=9 cclen=63 t=44s
[23:51:02] it=77567 colorings=41000 lazy-girth=53810 last: m=51 classes=9 cclen=60 t=44s
[23:51:02] it=77961 colorings=41200 lazy-girth=54053 last: m=51 classes=9 cclen=61 t=45s
[23:51:03] it=78307 colorings=41400 lazy-girth=54230 last: m=51 classes=10 cclen=56 t=45s
[23:51:03] it=78674 colorings=41600 lazy-girth=54429 last: m=51 classes=9 cclen=63 t=45s
[23:51:03] it=79029 colorings=41800 lazy-girth=54610 last: m=51 classes=9 cclen=44 t=46s
[23:51:04] it=79368 colorings=42000 lazy-girth=54776 last: m=54 classes=10 cclen=62 t=46s
[23:51:04] it=79687 colorings=42200 lazy-girth=54921 last: m=51 classes=9 cclen=51 t=47s
[23:51:05] it=80010 colorings=42400 lazy-girth=55084 last: m=51 classes=9 cclen=62 t=47s
[23:51:05] it=80366 colorings=42600 lazy-girth=55289 last: m=54 classes=10 cclen=59 t=48s
[23:51:05] it=80699 colorings=42800 lazy-girth=55457 last: m=48 classes=9 cclen=65 t=48s
[23:51:06] it=81033 colorings=43000 lazy-girth=55617 last: m=54 classes=10 cclen=61 t=48s
[23:51:06] it=81394 colorings=43200 lazy-girth=55841 last: m=48 classes=9 cclen=62 t=48s
[23:51:06] it=81765 colorings=43400 lazy-girth=56060 last: m=54 classes=10 cclen=48 t=49s
[23:51:06] it=82072 colorings=43600 lazy-girth=56207 last: m=54 classes=10 cclen=56 t=49s
[23:51:07] it=82362 colorings=43800 lazy-girth=56327 last: m=54 classes=10 cclen=57 t=49s
[23:51:07] it=82638 colorings=44000 lazy-girth=56430 last: m=51 classes=9 cclen=60 t=49s
[23:51:07] it=82950 colorings=44200 lazy-girth=56580 last: m=54 classes=10 cclen=47 t=50s
[23:51:07] it=83319 colorings=44400 lazy-girth=56810 last: m=51 classes=9 cclen=55 t=50s
[23:51:08] it=83677 colorings=44600 lazy-girth=57035 last: m=54 classes=10 cclen=62 t=50s
[23:51:08] it=83979 colorings=44800 lazy-girth=57169 last: m=51 classes=9 cclen=59 t=50s
[23:51:08] it=84311 colorings=45000 lazy-girth=57336 last: m=51 classes=9 cclen=61 t=51s
[23:51:09] it=84665 colorings=45200 lazy-girth=57529 last: m=51 classes=9 cclen=58 t=51s
[23:51:09] it=85057 colorings=45400 lazy-girth=57778 last: m=51 classes=9 cclen=61 t=51s
[23:51:09] it=85408 colorings=45600 lazy-girth=57975 last: m=51 classes=10 cclen=55 t=52s
[23:51:09] it=85732 colorings=45800 lazy-girth=58134 last: m=51 classes=9 cclen=55 t=52s
[23:51:10] it=86012 colorings=46000 lazy-girth=58229 last: m=51 classes=9 cclen=63 t=52s
[23:51:10] it=86349 colorings=46200 lazy-girth=58407 last: m=51 classes=9 cclen=58 t=52s
[23:51:10] it=86642 colorings=46400 lazy-girth=58517 last: m=48 classes=9 cclen=59 t=53s
[23:51:11] it=86981 colorings=46600 lazy-girth=58702 last: m=51 classes=9 cclen=60 t=53s
[23:51:12] it=87272 colorings=46800 lazy-girth=58812 last: m=48 classes=9 cclen=59 t=54s
[23:51:12] it=87590 colorings=47000 lazy-girth=58957 last: m=51 classes=9 cclen=59 t=54s
[23:51:12] it=87884 colorings=47200 lazy-girth=59075 last: m=51 classes=9 cclen=49 t=55s
[23:51:13] it=88222 colorings=47400 lazy-girth=59254 last: m=51 classes=9 cclen=61 t=55s
[23:51:13] it=88536 colorings=47600 lazy-girth=59396 last: m=51 classes=9 cclen=57 t=56s
[23:51:14] it=89024 colorings=47800 lazy-girth=59995 last: m=48 classes=8 cclen=65 t=56s
[23:51:14] it=89442 colorings=48000 lazy-girth=60330 last: m=48 classes=8 cclen=59 t=56s
[23:51:14] it=89846 colorings=48200 lazy-girth=60611 last: m=51 classes=9 cclen=41 t=57s
[23:51:14] it=90228 colorings=48400 lazy-girth=60891 last: m=51 classes=9 cclen=58 t=57s
[23:51:15] it=90622 colorings=48600 lazy-girth=61154 last: m=51 classes=9 cclen=58 t=57s
[23:51:15] it=90959 colorings=48800 lazy-girth=61359 last: m=51 classes=9 cclen=56 t=57s
[23:51:15] it=91386 colorings=49000 lazy-girth=61788 last: m=51 classes=9 cclen=62 t=58s
[23:51:15] it=91773 colorings=49200 lazy-girth=62096 last: m=54 classes=10 cclen=57 t=58s
[23:51:16] it=92152 colorings=49400 lazy-girth=62351 last: m=54 classes=10 cclen=52 t=58s
[23:51:16] it=92461 colorings=49600 lazy-girth=62496 last: m=51 classes=9 cclen=63 t=58s
[23:51:16] it=92754 colorings=49800 lazy-girth=62609 last: m=51 classes=9 cclen=56 t=58s
[23:51:16] it=93061 colorings=50000 lazy-girth=62742 last: m=48 classes=8 cclen=60 t=59s
[23:51:17] it=93360 colorings=50200 lazy-girth=62876 last: m=51 classes=9 cclen=58 t=59s
[23:51:17] it=93737 colorings=50400 lazy-girth=63133 last: m=51 classes=9 cclen=60 t=59s
[23:51:17] it=94151 colorings=50600 lazy-girth=63432 last: m=54 classes=10 cclen=62 t=59s
[23:51:17] it=94509 colorings=50800 lazy-girth=63645 last: m=51 classes=9 cclen=60 t=60s
[23:51:17] it=94880 colorings=51000 lazy-girth=63870 last: m=51 classes=9 cclen=54 t=60s
[23:51:18] it=95280 colorings=51200 lazy-girth=64148 last: m=51 classes=9 cclen=61 t=60s
[23:51:18] it=95607 colorings=51400 lazy-girth=64298 last: m=48 classes=8 cclen=64 t=60s
[23:51:18] it=95953 colorings=51600 lazy-girth=64486 last: m=51 classes=9 cclen=59 t=60s
[23:51:18] it=96263 colorings=51800 lazy-girth=64618 last: m=54 classes=10 cclen=61 t=61s
[23:51:18] it=96569 colorings=52000 lazy-girth=64743 last: m=51 classes=9 cclen=58 t=61s
[23:51:19] it=96952 colorings=52200 lazy-girth=64974 last: m=54 classes=10 cclen=53 t=61s
[23:51:19] it=97259 colorings=52400 lazy-girth=65109 last: m=51 classes=9 cclen=59 t=61s
[23:51:19] it=97585 colorings=52600 lazy-girth=65271 last: m=51 classes=9 cclen=60 t=61s
[23:51:19] it=97903 colorings=52800 lazy-girth=65414 last: m=48 classes=9 cclen=58 t=62s
[23:51:20] it=98220 colorings=53000 lazy-girth=65550 last: m=51 classes=9 cclen=59 t=62s
[23:51:20] it=98530 colorings=53200 lazy-girth=65676 last: m=54 classes=10 cclen=63 t=62s
[23:51:20] it=98820 colorings=53400 lazy-girth=65779 last: m=54 classes=10 cclen=49 t=62s
[23:51:20] it=99125 colorings=53600 lazy-girth=65896 last: m=51 classes=9 cclen=61 t=63s
[23:51:20] it=99367 colorings=53800 lazy-girth=65941 last: m=51 classes=9 cclen=61 t=63s
[23:51:21] it=99681 colorings=54000 lazy-girth=66077 last: m=48 classes=8 cclen=59 t=63s
[23:51:21] it=100055 colorings=54200 lazy-girth=66290 last: m=51 classes=9 cclen=59 t=63s
[23:51:21] it=100374 colorings=54400 lazy-girth=66449 last: m=51 classes=9 cclen=64 t=64s
[23:51:21] it=100705 colorings=54600 lazy-girth=66609 last: m=51 classes=9 cclen=46 t=64s
[23:51:22] it=101024 colorings=54800 lazy-girth=66768 last: m=51 classes=9 cclen=50 t=64s
[23:51:22] it=101362 colorings=55000 lazy-girth=66945 last: m=51 classes=9 cclen=62 t=64s
[23:51:22] it=101654 colorings=55200 lazy-girth=67067 last: m=51 classes=9 cclen=59 t=65s
[23:51:22] it=101956 colorings=55400 lazy-girth=67198 last: m=54 classes=10 cclen=62 t=65s
[23:51:23] it=102272 colorings=55600 lazy-girth=67339 last: m=51 classes=9 cclen=57 t=65s
[23:51:23] it=102598 colorings=55800 lazy-girth=67499 last: m=51 classes=9 cclen=61 t=65s
[23:51:23] it=102923 colorings=56000 lazy-girth=67660 last: m=51 classes=9 cclen=59 t=66s
[23:51:24] it=103254 colorings=56200 lazy-girth=67851 last: m=54 classes=10 cclen=57 t=66s
[23:51:24] it=103578 colorings=56400 lazy-girth=67999 last: m=51 classes=9 cclen=56 t=66s
[23:51:24] it=103881 colorings=56600 lazy-girth=68129 last: m=54 classes=10 cclen=63 t=67s
[23:51:24] it=104129 colorings=56800 lazy-girth=68186 last: m=51 classes=9 cclen=58 t=67s
[23:51:25] it=104415 colorings=57000 lazy-girth=68295 last: m=51 classes=9 cclen=58 t=67s
[23:51:25] it=104692 colorings=57200 lazy-girth=68388 last: m=51 classes=9 cclen=61 t=67s
[23:51:25] it=104984 colorings=57400 lazy-girth=68503 last: m=51 classes=9 cclen=47 t=68s
[23:51:26] it=105294 colorings=57600 lazy-girth=68639 last: m=51 classes=9 cclen=62 t=68s
[23:51:26] it=105599 colorings=57800 lazy-girth=68763 last: m=51 classes=9 cclen=60 t=69s
[23:51:28] it=105980 colorings=58000 lazy-girth=69087 last: m=51 classes=9 cclen=58 t=70s
[23:51:28] it=106499 colorings=58200 lazy-girth=69637 last: m=51 classes=9 cclen=54 t=70s
[23:51:28] it=106976 colorings=58400 lazy-girth=70085 last: m=51 classes=9 cclen=57 t=71s
[23:51:29] it=107351 colorings=58600 lazy-girth=70376 last: m=54 classes=10 cclen=63 t=71s
[23:51:29] it=107729 colorings=58800 lazy-girth=70613 last: m=51 classes=9 cclen=60 t=71s
[23:51:29] it=108093 colorings=59000 lazy-girth=70823 last: m=51 classes=9 cclen=62 t=71s
[23:51:29] it=108416 colorings=59200 lazy-girth=70976 last: m=51 classes=9 cclen=62 t=72s
[23:51:30] it=108750 colorings=59400 lazy-girth=71156 last: m=51 classes=9 cclen=49 t=72s
[23:51:30] it=109134 colorings=59600 lazy-girth=71396 last: m=51 classes=9 cclen=57 t=72s
[23:51:30] it=109444 colorings=59800 lazy-girth=71547 last: m=51 classes=9 cclen=57 t=73s
[23:51:31] it=109806 colorings=60000 lazy-girth=71746 last: m=51 classes=9 cclen=60 t=73s
[23:51:31] it=110169 colorings=60200 lazy-girth=71952 last: m=54 classes=10 cclen=62 t=73s
[23:51:31] it=110477 colorings=60400 lazy-girth=72077 last: m=54 classes=10 cclen=56 t=74s
[23:51:32] it=110793 colorings=60600 lazy-girth=72215 last: m=51 classes=9 cclen=60 t=74s
[23:51:32] it=111128 colorings=60800 lazy-girth=72388 last: m=51 classes=9 cclen=46 t=74s
[23:51:32] it=111480 colorings=61000 lazy-girth=72606 last: m=51 classes=9 cclen=62 t=74s
[23:51:32] it=111849 colorings=61200 lazy-girth=72828 last: m=51 classes=9 cclen=60 t=75s
[23:51:33] it=112207 colorings=61400 lazy-girth=73060 last: m=54 classes=10 cclen=60 t=75s
[23:51:33] it=112546 colorings=61600 lazy-girth=73249 last: m=51 classes=9 cclen=62 t=75s
[23:51:33] it=112815 colorings=61800 lazy-girth=73344 last: m=54 classes=10 cclen=52 t=75s
[23:51:33] it=113125 colorings=62000 lazy-girth=73484 last: m=51 classes=9 cclen=50 t=76s
[23:51:34] it=113529 colorings=62200 lazy-girth=73761 last: m=48 classes=9 cclen=58 t=76s
[23:51:34] it=113897 colorings=62400 lazy-girth=73967 last: m=51 classes=9 cclen=59 t=76s
[23:51:34] it=114184 colorings=62600 lazy-girth=74073 last: m=51 classes=9 cclen=61 t=77s
[23:51:34] it=114507 colorings=62800 lazy-girth=74239 last: m=51 classes=9 cclen=60 t=77s
[23:51:35] it=114832 colorings=63000 lazy-girth=74421 last: m=51 classes=9 cclen=64 t=77s
[23:51:35] it=115158 colorings=63200 lazy-girth=74601 last: m=51 classes=9 cclen=63 t=77s
[23:51:35] it=115437 colorings=63400 lazy-girth=74702 last: m=54 classes=10 cclen=52 t=78s
[23:51:36] it=115719 colorings=63600 lazy-girth=74807 last: m=51 classes=9 cclen=65 t=78s
[23:51:36] it=116063 colorings=63800 lazy-girth=74993 last: m=51 classes=9 cclen=59 t=78s
[23:51:36] it=116352 colorings=64000 lazy-girth=75108 last: m=54 classes=10 cclen=58 t=78s
[23:51:36] it=116644 colorings=64200 lazy-girth=75216 last: m=54 classes=10 cclen=63 t=79s
[23:51:37] it=116977 colorings=64400 lazy-girth=75389 last: m=51 classes=9 cclen=60 t=79s
[23:51:37] it=117289 colorings=64600 lazy-girth=75537 last: m=51 classes=9 cclen=61 t=79s
[23:51:37] it=117584 colorings=64800 lazy-girth=75650 last: m=51 classes=9 cclen=58 t=80s
[23:51:37] it=117912 colorings=65000 lazy-girth=75807 last: m=51 classes=9 cclen=54 t=80s
[23:51:38] it=118199 colorings=65200 lazy-girth=75908 last: m=51 classes=9 cclen=60 t=80s
[23:51:38] it=118521 colorings=65400 lazy-girth=76065 last: m=51 classes=9 cclen=60 t=80s
[23:51:38] it=118848 colorings=65600 lazy-girth=76230 last: m=51 classes=9 cclen=56 t=81s
[23:51:39] it=119148 colorings=65800 lazy-girth=76355 last: m=51 classes=9 cclen=57 t=81s
[23:51:39] it=119425 colorings=66000 lazy-girth=76455 last: m=51 classes=9 cclen=57 t=81s
[23:51:39] it=119675 colorings=66200 lazy-girth=76520 last: m=51 classes=9 cclen=55 t=82s
[23:51:40] it=119996 colorings=66400 lazy-girth=76680 last: m=51 classes=9 cclen=58 t=82s
[23:51:40] it=120289 colorings=66600 lazy-girth=76789 last: m=51 classes=9 cclen=54 t=82s
[23:51:40] it=120564 colorings=66800 lazy-girth=76869 last: m=51 classes=9 cclen=63 t=83s
[23:51:41] it=120874 colorings=67000 lazy-girth=77022 last: m=51 classes=9 cclen=60 t=83s
[23:51:41] it=121152 colorings=67200 lazy-girth=77114 last: m=54 classes=10 cclen=54 t=83s
[23:51:41] it=121466 colorings=67400 lazy-girth=77253 last: m=51 classes=9 cclen=62 t=84s
[23:51:42] it=121741 colorings=67600 lazy-girth=77343 last: m=51 classes=9 cclen=49 t=84s
[23:51:42] it=122015 colorings=67800 lazy-girth=77436 last: m=51 classes=9 cclen=57 t=84s
[23:51:42] it=122291 colorings=68000 lazy-girth=77531 last: m=54 classes=10 cclen=61 t=85s
[23:51:43] it=122530 colorings=68200 lazy-girth=77576 last: m=51 classes=9 cclen=53 t=85s
[23:51:45] it=122815 colorings=68400 lazy-girth=77682 last: m=54 classes=10 cclen=61 t=87s
[23:51:45] it=123127 colorings=68600 lazy-girth=77846 last: m=51 classes=9 cclen=57 t=87s
[23:51:45] it=123411 colorings=68800 lazy-girth=77952 last: m=48 classes=9 cclen=61 t=88s
[23:51:45] it=123727 colorings=69000 lazy-girth=78103 last: m=54 classes=10 cclen=59 t=88s
[23:51:46] it=124020 colorings=69200 lazy-girth=78225 last: m=51 classes=9 cclen=60 t=88s
[23:51:46] it=124371 colorings=69400 lazy-girth=78448 last: m=51 classes=9 cclen=58 t=88s
[23:51:46] it=124703 colorings=69600 lazy-girth=78630 last: m=54 classes=10 cclen=59 t=89s
[23:51:47] it=125003 colorings=69800 lazy-girth=78761 last: m=51 classes=9 cclen=61 t=89s
[23:51:47] it=125302 colorings=70000 lazy-girth=78901 last: m=51 classes=10 cclen=59 t=89s
[23:51:47] it=125590 colorings=70200 lazy-girth=79022 last: m=54 classes=10 cclen=62 t=90s
[23:51:48] it=125881 colorings=70400 lazy-girth=79136 last: m=51 classes=9 cclen=60 t=90s
[23:51:48] it=126187 colorings=70600 lazy-girth=79281 last: m=51 classes=9 cclen=54 t=91s
[23:51:48] it=126471 colorings=70800 lazy-girth=79396 last: m=51 classes=9 cclen=60 t=91s
[23:51:49] it=126790 colorings=71000 lazy-girth=79581 last: m=51 classes=9 cclen=59 t=91s
[23:51:49] it=127096 colorings=71200 lazy-girth=79733 last: m=51 classes=9 cclen=56 t=92s
[23:51:50] it=127415 colorings=71400 lazy-girth=79894 last: m=51 classes=9 cclen=58 t=92s
[23:51:50] it=127685 colorings=71600 lazy-girth=79982 last: m=51 classes=9 cclen=55 t=92s
[23:51:50] it=127966 colorings=71800 lazy-girth=80082 last: m=51 classes=9 cclen=58 t=93s
[23:51:51] it=128241 colorings=72000 lazy-girth=80180 last: m=51 classes=9 cclen=63 t=93s
[23:51:51] it=128542 colorings=72200 lazy-girth=80314 last: m=51 classes=9 cclen=62 t=93s
[23:51:52] it=128857 colorings=72400 lazy-girth=80466 last: m=51 classes=9 cclen=58 t=94s
[23:51:52] it=129168 colorings=72600 lazy-girth=80611 last: m=51 classes=9 cclen=56 t=94s
[23:51:52] it=129469 colorings=72800 lazy-girth=80737 last: m=51 classes=9 cclen=56 t=95s
[23:51:53] it=129746 colorings=73000 lazy-girth=80831 last: m=51 classes=9 cclen=63 t=95s
[23:51:53] it=130022 colorings=73200 lazy-girth=80929 last: m=51 classes=9 cclen=55 t=96s
[23:51:54] it=130325 colorings=73400 lazy-girth=81051 last: m=51 classes=9 cclen=63 t=96s
[23:51:55] it=130634 colorings=73600 lazy-girth=81192 last: m=51 classes=9 cclen=64 t=97s
[23:51:55] it=130953 colorings=73800 lazy-girth=81366 last: m=54 classes=10 cclen=61 t=98s
[23:51:56] it=131241 colorings=74000 lazy-girth=81469 last: m=51 classes=9 cclen=61 t=98s
[23:51:56] it=131549 colorings=74200 lazy-girth=81600 last: m=54 classes=10 cclen=53 t=99s
[23:51:57] it=131874 colorings=74400 lazy-girth=81763 last: m=51 classes=9 cclen=63 t=99s
[23:51:57] it=132147 colorings=74600 lazy-girth=81843 last: m=51 classes=9 cclen=55 t=99s
[23:51:57] it=132435 colorings=74800 lazy-girth=81949 last: m=51 classes=9 cclen=57 t=100s
[23:51:58] it=132697 colorings=75000 lazy-girth=82021 last: m=54 classes=10 cclen=62 t=100s
[23:51:58] it=132980 colorings=75200 lazy-girth=82122 last: m=51 classes=9 cclen=57 t=100s
[23:51:58] it=133240 colorings=75400 lazy-girth=82210 last: m=51 classes=9 cclen=43 t=100s
[23:51:58] it=133516 colorings=75600 lazy-girth=82307 last: m=54 classes=10 cclen=60 t=101s
[23:51:59] it=133762 colorings=75800 lazy-girth=82364 last: m=51 classes=9 cclen=63 t=101s
[23:51:59] it=134059 colorings=76000 lazy-girth=82480 last: m=51 classes=9 cclen=47 t=101s
[23:51:59] it=134308 colorings=76200 lazy-girth=82546 last: m=51 classes=9 cclen=57 t=102s
[23:52:00] it=134589 colorings=76400 lazy-girth=82644 last: m=51 classes=9 cclen=63 t=102s
[23:52:00] it=134845 colorings=76600 lazy-girth=82710 last: m=51 classes=9 cclen=61 t=102s
[23:52:00] it=135107 colorings=76800 lazy-girth=82785 last: m=51 classes=9 cclen=59 t=103s
[23:52:01] it=135381 colorings=77000 lazy-girth=82899 last: m=51 classes=9 cclen=54 t=103s
[23:52:03] it=135657 colorings=77200 lazy-girth=82987 last: m=54 classes=10 cclen=60 t=105s
[23:52:04] it=135910 colorings=77400 lazy-girth=83051 last: m=51 classes=9 cclen=63 t=106s
[23:52:04] it=136249 colorings=77600 lazy-girth=83298 last: m=60 classes=11 cclen=57 t=107s
[23:52:05] it=136559 colorings=77800 lazy-girth=83477 last: m=51 classes=9 cclen=59 t=107s
[23:52:05] it=136842 colorings=78000 lazy-girth=83594 last: m=51 classes=9 cclen=57 t=107s
[23:52:05] it=137156 colorings=78200 lazy-girth=83784 last: m=51 classes=9 cclen=55 t=108s
[23:52:06] it=137423 colorings=78400 lazy-girth=83866 last: m=60 classes=11 cclen=48 t=108s
[23:52:06] it=137701 colorings=78600 lazy-girth=83975 last: m=51 classes=9 cclen=63 t=108s
[23:52:06] it=137974 colorings=78800 lazy-girth=84081 last: m=51 classes=9 cclen=56 t=109s
[23:52:07] it=138300 colorings=79000 lazy-girth=84272 last: m=51 classes=9 cclen=49 t=109s
[23:52:07] it=138625 colorings=79200 lazy-girth=84437 last: m=51 classes=9 cclen=43 t=109s
[23:52:07] it=138972 colorings=79400 lazy-girth=84646 last: m=48 classes=9 cclen=59 t=109s
[23:52:07] it=139286 colorings=79600 lazy-girth=84785 last: m=51 classes=9 cclen=63 t=110s
[23:52:08] it=139655 colorings=79800 lazy-girth=85009 last: m=45 classes=8 cclen=64 t=110s
[23:52:08] it=139980 colorings=80000 lazy-girth=85169 last: m=51 classes=9 cclen=54 t=110s
[23:52:08] it=140309 colorings=80200 lazy-girth=85325 last: m=51 classes=9 cclen=58 t=111s
[23:52:08] it=140603 colorings=80400 lazy-girth=85432 last: m=51 classes=10 cclen=59 t=111s
[23:52:09] it=140912 colorings=80600 lazy-girth=85576 last: m=51 classes=9 cclen=56 t=111s
[23:52:09] it=141211 colorings=80800 lazy-girth=85697 last: m=51 classes=9 cclen=60 t=111s
[23:52:09] it=141513 colorings=81000 lazy-girth=85832 last: m=54 classes=10 cclen=59 t=112s
[23:52:10] it=141839 colorings=81200 lazy-girth=86000 last: m=51 classes=9 cclen=62 t=112s
[23:52:10] it=142170 colorings=81400 lazy-girth=86174 last: m=48 classes=8 cclen=61 t=112s
[23:52:10] it=142488 colorings=81600 lazy-girth=86316 last: m=51 classes=9 cclen=58 t=113s
[23:52:11] it=142868 colorings=81800 lazy-girth=86557 last: m=51 classes=9 cclen=58 t=113s
[23:52:11] it=143194 colorings=82000 lazy-girth=86714 last: m=51 classes=9 cclen=58 t=114s
[23:52:11] it=143460 colorings=82200 lazy-girth=86799 last: m=51 classes=9 cclen=57 t=114s
[23:52:12] it=143716 colorings=82400 lazy-girth=86862 last: m=54 classes=10 cclen=44 t=114s
[23:52:12] it=143985 colorings=82600 lazy-girth=86942 last: m=48 classes=8 cclen=60 t=114s
[23:52:12] it=144306 colorings=82800 lazy-girth=87083 last: m=51 classes=9 cclen=62 t=115s
[23:52:13] it=144587 colorings=83000 lazy-girth=87174 last: m=51 classes=9 cclen=54 t=115s
[23:52:13] it=144899 colorings=83200 lazy-girth=87332 last: m=51 classes=9 cclen=60 t=116s
[23:52:14] it=145188 colorings=83400 lazy-girth=87437 last: m=51 classes=9 cclen=60 t=116s
[23:52:14] it=145556 colorings=83600 lazy-girth=87642 last: m=51 classes=9 cclen=61 t=117s
[23:52:15] it=145858 colorings=83800 lazy-girth=87771 last: m=51 classes=9 cclen=59 t=117s
[23:52:15] it=146164 colorings=84000 lazy-girth=87894 last: m=51 classes=9 cclen=44 t=118s
[23:52:16] it=146483 colorings=84200 lazy-girth=88038 last: m=51 classes=9 cclen=58 t=118s
[23:52:17] it=146816 colorings=84400 lazy-girth=88189 last: m=48 classes=8 cclen=59 t=119s
[23:52:17] it=147076 colorings=84600 lazy-girth=88262 last: m=51 classes=9 cclen=56 t=119s
[23:52:18] it=147345 colorings=84800 lazy-girth=88342 last: m=51 classes=9 cclen=52 t=120s
[23:52:18] it=147623 colorings=85000 lazy-girth=88428 last: m=51 classes=9 cclen=61 t=120s
[23:52:19] it=147977 colorings=85200 lazy-girth=88656 last: m=51 classes=9 cclen=58 t=121s
[23:52:20] it=148353 colorings=85400 lazy-girth=88925 last: m=51 classes=9 cclen=64 t=122s
[23:52:20] it=148676 colorings=85600 lazy-girth=89090 last: m=51 classes=9 cclen=64 t=122s
[23:52:20] it=148996 colorings=85800 lazy-girth=89246 last: m=51 classes=9 cclen=58 t=123s
[23:52:21] it=149310 colorings=86000 lazy-girth=89390 last: m=51 classes=9 cclen=54 t=123s
[23:52:21] it=149614 colorings=86200 lazy-girth=89533 last: m=48 classes=8 cclen=60 t=124s
[23:52:22] it=149952 colorings=86400 lazy-girth=89718 last: m=51 classes=9 cclen=60 t=124s
[23:52:22] it=150261 colorings=86600 lazy-girth=89848 last: m=54 classes=10 cclen=62 t=124s
[23:52:22] it=150561 colorings=86800 lazy-girth=89982 last: m=51 classes=10 cclen=58 t=125s
[23:52:23] it=150866 colorings=87000 lazy-girth=90108 last: m=48 classes=8 cclen=63 t=125s
[23:52:23] it=151149 colorings=87200 lazy-girth=90219 last: m=45 classes=8 cclen=55 t=126s
[23:52:24] it=151452 colorings=87400 lazy-girth=90345 last: m=54 classes=10 cclen=54 t=126s
[23:52:24] it=151732 colorings=87600 lazy-girth=90446 last: m=54 classes=10 cclen=61 t=127s
[23:52:25] it=151993 colorings=87800 lazy-girth=90527 last: m=51 classes=9 cclen=62 t=127s
[23:52:25] it=152270 colorings=88000 lazy-girth=90632 last: m=51 classes=9 cclen=61 t=128s
[23:52:26] it=152556 colorings=88200 lazy-girth=90728 last: m=51 classes=9 cclen=64 t=128s
[23:52:26] it=152825 colorings=88400 lazy-girth=90810 last: m=51 classes=9 cclen=57 t=128s
[23:52:26] it=153078 colorings=88600 lazy-girth=90882 last: m=51 classes=9 cclen=62 t=129s
[23:52:29] it=153359 colorings=88800 lazy-girth=90976 last: m=51 classes=9 cclen=63 t=132s
[23:52:30] it=153614 colorings=89000 lazy-girth=91039 last: m=51 classes=9 cclen=58 t=132s
[23:52:30] it=153854 colorings=89200 lazy-girth=91083 last: m=51 classes=9 cclen=55 t=133s
[23:52:31] it=154154 colorings=89400 lazy-girth=91206 last: m=54 classes=10 cclen=62 t=133s
[23:52:32] it=154437 colorings=89600 lazy-girth=91296 last: m=48 classes=8 cclen=59 t=134s
[23:52:32] it=154692 colorings=89800 lazy-girth=91361 last: m=54 classes=10 cclen=60 t=135s
[23:52:33] it=154944 colorings=90000 lazy-girth=91425 last: m=51 classes=9 cclen=58 t=135s
[23:52:33] it=155223 colorings=90200 lazy-girth=91531 last: m=51 classes=9 cclen=53 t=136s
[23:52:34] it=155495 colorings=90400 lazy-girth=91622 last: m=51 classes=9 cclen=56 t=136s
[23:52:34] it=155773 colorings=90600 lazy-girth=91717 last: m=51 classes=9 cclen=59 t=136s
[23:52:34] it=156020 colorings=90800 lazy-girth=91780 last: m=51 classes=9 cclen=58 t=137s
[23:52:35] it=156360 colorings=91000 lazy-girth=92009 last: m=51 classes=9 cclen=61 t=137s
[23:52:35] it=156661 colorings=91200 lazy-girth=92139 last: m=48 classes=9 cclen=53 t=138s
[23:52:36] it=156967 colorings=91400 lazy-girth=92269 last: m=51 classes=9 cclen=63 t=138s
[23:52:36] it=157263 colorings=91600 lazy-girth=92381 last: m=51 classes=9 cclen=63 t=138s
[23:52:37] it=157607 colorings=91800 lazy-girth=92548 last: m=51 classes=9 cclen=62 t=139s
[23:52:37] it=157952 colorings=92000 lazy-girth=92742 last: m=51 classes=9 cclen=56 t=139s
[23:52:38] it=158253 colorings=92200 lazy-girth=92871 last: m=51 classes=9 cclen=63 t=140s
[23:52:38] it=158533 colorings=92400 lazy-girth=92975 last: m=51 classes=9 cclen=51 t=140s
[23:52:38] it=158806 colorings=92600 lazy-girth=93068 last: m=51 classes=9 cclen=61 t=141s
[23:52:39] it=159120 colorings=92800 lazy-girth=93208 last: m=54 classes=10 cclen=58 t=141s
[23:52:39] it=159424 colorings=93000 lazy-girth=93342 last: m=54 classes=10 cclen=60 t=142s
[23:52:40] it=159714 colorings=93200 lazy-girth=93455 last: m=51 classes=9 cclen=60 t=142s
[23:52:41] it=160009 colorings=93400 lazy-girth=93582 last: m=51 classes=9 cclen=62 t=143s
[23:52:41] it=160285 colorings=93600 lazy-girth=93677 last: m=51 classes=9 cclen=57 t=143s
[23:52:42] it=160613 colorings=93800 lazy-girth=93852 last: m=54 classes=10 cclen=57 t=144s
[23:52:42] it=160918 colorings=94000 lazy-girth=94004 last: m=54 classes=10 cclen=53 t=144s
[23:52:42] it=161199 colorings=94200 lazy-girth=94111 last: m=51 classes=9 cclen=62 t=145s
[23:52:43] it=161527 colorings=94400 lazy-girth=94286 last: m=51 classes=9 cclen=63 t=145s
[23:52:43] it=161778 colorings=94600 lazy-girth=94347 last: m=48 classes=9 cclen=59 t=146s
[23:52:44] it=162047 colorings=94800 lazy-girth=94430 last: m=51 classes=9 cclen=61 t=146s
[23:52:45] it=162364 colorings=95000 lazy-girth=94579 last: m=51 classes=9 cclen=60 t=147s
[23:52:45] it=162644 colorings=95200 lazy-girth=94668 last: m=48 classes=8 cclen=37 t=147s
[23:52:46] it=162983 colorings=95400 lazy-girth=94851 last: m=54 classes=10 cclen=58 t=148s
[23:52:46] it=163258 colorings=95600 lazy-girth=94938 last: m=51 classes=9 cclen=61 t=148s
[23:52:46] it=163513 colorings=95800 lazy-girth=95005 last: m=51 classes=9 cclen=58 t=149s
[23:52:47] it=163799 colorings=96000 lazy-girth=95120 last: m=54 classes=10 cclen=63 t=149s
[23:52:48] it=164072 colorings=96200 lazy-girth=95208 last: m=51 classes=9 cclen=58 t=150s
[23:52:48] it=164326 colorings=96400 lazy-girth=95264 last: m=54 classes=10 cclen=57 t=151s
[23:52:49] it=164602 colorings=96600 lazy-girth=95352 last: m=51 classes=9 cclen=55 t=152s
[23:52:50] it=164955 colorings=96800 lazy-girth=95529 last: m=51 classes=9 cclen=58 t=152s
[23:52:50] it=165260 colorings=97000 lazy-girth=95658 last: m=51 classes=9 cclen=55 t=153s
[23:52:51] it=165538 colorings=97200 lazy-girth=95752 last: m=54 classes=10 cclen=61 t=153s
[23:52:51] it=165840 colorings=97400 lazy-girth=95875 last: m=51 classes=9 cclen=63 t=153s
[23:52:52] it=166154 colorings=97600 lazy-girth=96009 last: m=51 classes=9 cclen=60 t=154s
[23:52:54] it=166425 colorings=97800 lazy-girth=96087 last: m=45 classes=8 cclen=60 t=157s
[23:52:55] it=166714 colorings=98000 lazy-girth=96202 last: m=54 classes=10 cclen=50 t=158s
[23:52:56] it=167011 colorings=98200 lazy-girth=96313 last: m=48 classes=9 cclen=63 t=158s
[23:52:57] it=167297 colorings=98400 lazy-girth=96415 last: m=51 classes=9 cclen=55 t=159s
[23:52:57] it=167602 colorings=98600 lazy-girth=96546 last: m=54 classes=10 cclen=56 t=160s
[23:52:59] it=167923 colorings=98800 lazy-girth=96685 last: m=51 classes=9 cclen=63 t=161s
[23:52:59] it=168217 colorings=99000 lazy-girth=96790 last: m=54 classes=10 cclen=57 t=162s
[23:53:00] it=168499 colorings=99200 lazy-girth=96881 last: m=54 classes=10 cclen=55 t=163s
[23:53:01] it=168792 colorings=99400 lazy-girth=96982 last: m=51 classes=9 cclen=57 t=164s
[23:53:02] it=169036 colorings=99600 lazy-girth=97036 last: m=54 classes=10 cclen=58 t=164s
[23:53:02] it=169257 colorings=99800 lazy-girth=97059 last: m=51 classes=9 cclen=57 t=165s
[23:53:03] it=169578 colorings=100000 lazy-girth=97219 last: m=51 classes=9 cclen=62 t=165s
[23:53:04] it=169886 colorings=100200 lazy-girth=97351 last: m=51 classes=9 cclen=63 t=166s
[23:53:05] it=170212 colorings=100400 lazy-girth=97504 last: m=51 classes=10 cclen=57 t=167s
[23:53:05] it=170488 colorings=100600 lazy-girth=97600 last: m=51 classes=9 cclen=56 t=167s
[23:53:06] it=170791 colorings=100800 lazy-girth=97726 last: m=51 classes=9 cclen=63 t=168s
[23:53:07] it=171058 colorings=101000 lazy-girth=97809 last: m=51 classes=9 cclen=59 t=169s
[23:53:08] it=171379 colorings=101200 lazy-girth=97949 last: m=51 classes=9 cclen=61 t=170s
[23:53:09] it=171687 colorings=101400 lazy-girth=98078 last: m=51 classes=9 cclen=60 t=171s
[23:53:10] it=171955 colorings=101600 lazy-girth=98167 last: m=51 classes=9 cclen=58 t=172s
[23:53:11] it=172223 colorings=101800 lazy-girth=98253 last: m=51 classes=9 cclen=63 t=173s
[23:53:11] it=172514 colorings=102000 lazy-girth=98357 last: m=48 classes=9 cclen=59 t=174s
[23:53:12] it=172804 colorings=102200 lazy-girth=98452 last: m=51 classes=9 cclen=62 t=174s
[23:53:13] it=173067 colorings=102400 lazy-girth=98524 last: m=48 classes=8 cclen=62 t=175s
[23:53:13] it=173325 colorings=102600 lazy-girth=98589 last: m=51 classes=9 cclen=63 t=175s
[23:53:14] it=173630 colorings=102800 lazy-girth=98721 last: m=51 classes=9 cclen=62 t=176s
[23:53:14] it=173895 colorings=103000 lazy-girth=98795 last: m=54 classes=10 cclen=60 t=177s
[23:53:15] it=174178 colorings=103200 lazy-girth=98885 last: m=51 classes=9 cclen=58 t=178s
[23:53:16] it=174452 colorings=103400 lazy-girth=98967 last: m=54 classes=10 cclen=62 t=178s
[23:53:17] it=174716 colorings=103600 lazy-girth=99041 last: m=48 classes=9 cclen=60 t=179s
[23:53:17] it=175021 colorings=103800 lazy-girth=99167 last: m=54 classes=10 cclen=45 t=180s
[23:53:18] it=175286 colorings=104000 lazy-girth=99235 last: m=51 classes=9 cclen=61 t=181s
[23:53:19] it=175596 colorings=104200 lazy-girth=99365 last: m=51 classes=9 cclen=56 t=182s
[23:53:20] it=175845 colorings=104400 lazy-girth=99421 last: m=48 classes=8 cclen=61 t=182s
[23:53:24] it=176115 colorings=104600 lazy-girth=99502 last: m=48 classes=8 cclen=57 t=186s
[23:53:24] it=176390 colorings=104800 lazy-girth=99588 last: m=51 classes=9 cclen=41 t=187s
[23:53:25] it=176672 colorings=105000 lazy-girth=99684 last: m=51 classes=9 cclen=60 t=188s
[23:53:26] it=176929 colorings=105200 lazy-girth=99743 last: m=51 classes=9 cclen=63 t=188s
[23:53:27] it=177184 colorings=105400 lazy-girth=99802 last: m=48 classes=8 cclen=65 t=189s
[23:53:27] it=177459 colorings=105600 lazy-girth=99888 last: m=51 classes=9 cclen=55 t=190s
[23:53:28] it=177708 colorings=105800 lazy-girth=99944 last: m=51 classes=9 cclen=59 t=191s
[23:53:30] it=177948 colorings=106000 lazy-girth=99987 last: m=51 classes=9 cclen=58 t=192s
[23:53:32] it=178202 colorings=106200 lazy-girth=100054 last: m=54 classes=10 cclen=63 t=195s
[23:53:33] it=178489 colorings=106400 lazy-girth=100149 last: m=54 classes=10 cclen=59 t=196s
[23:53:34] it=178784 colorings=106600 lazy-girth=100259 last: m=51 classes=9 cclen=56 t=197s
[23:53:35] it=179068 colorings=106800 lazy-girth=100365 last: m=54 classes=10 cclen=50 t=198s
[23:53:37] it=179316 colorings=107000 lazy-girth=100417 last: m=51 classes=9 cclen=63 t=199s
[23:53:38] it=179601 colorings=107200 lazy-girth=100527 last: m=57 classes=10 cclen=41 t=200s
[23:53:38] it=179935 colorings=107400 lazy-girth=100713 last: m=51 classes=9 cclen=46 t=201s
[23:53:39] it=180195 colorings=107600 lazy-girth=100780 last: m=51 classes=9 cclen=60 t=201s
[23:53:39] it=180491 colorings=107800 lazy-girth=100914 last: m=51 classes=9 cclen=56 t=201s
[23:53:40] it=180764 colorings=108000 lazy-girth=101015 last: m=54 classes=10 cclen=57 t=202s
[23:53:40] it=181031 colorings=108200 lazy-girth=101091 last: m=51 classes=9 cclen=61 t=203s
[23:53:41] it=181275 colorings=108400 lazy-girth=101147 last: m=51 classes=10 cclen=55 t=203s
[23:53:42] it=181533 colorings=108600 lazy-girth=101214 last: m=51 classes=9 cclen=56 t=204s
[23:53:42] it=181806 colorings=108800 lazy-girth=101302 last: m=51 classes=9 cclen=47 t=205s
[23:53:43] it=182104 colorings=109000 lazy-girth=101414 last: m=51 classes=9 cclen=62 t=205s
[23:53:43] it=182353 colorings=109200 lazy-girth=101468 last: m=51 classes=9 cclen=64 t=206s
[23:53:44] it=182609 colorings=109400 lazy-girth=101529 last: m=51 classes=9 cclen=54 t=206s
[23:53:45] it=182930 colorings=109600 lazy-girth=101667 last: m=51 classes=9 cclen=54 t=207s
[23:53:46] it=183224 colorings=109800 lazy-girth=101772 last: m=54 classes=10 cclen=62 t=208s
[23:53:47] it=183500 colorings=110000 lazy-girth=101862 last: m=51 classes=9 cclen=58 t=209s
[23:53:48] it=183780 colorings=110200 lazy-girth=101948 last: m=51 classes=9 cclen=52 t=210s
[23:53:49] it=184017 colorings=110400 lazy-girth=101989 last: m=51 classes=9 cclen=56 t=211s
[23:53:50] it=184285 colorings=110600 lazy-girth=102067 last: m=51 classes=9 cclen=58 t=212s
[23:53:51] it=184566 colorings=110800 lazy-girth=102162 last: m=51 classes=9 cclen=60 t=213s
[23:53:51] it=184858 colorings=111000 lazy-girth=102278 last: m=54 classes=10 cclen=47 t=213s
[23:53:52] it=185126 colorings=111200 lazy-girth=102364 last: m=51 classes=9 cclen=64 t=214s
[23:53:52] it=185423 colorings=111400 lazy-girth=102482 last: m=51 classes=9 cclen=61 t=215s
[23:53:53] it=185656 colorings=111600 lazy-girth=102518 last: m=54 classes=10 cclen=57 t=215s
[23:53:54] it=185926 colorings=111800 lazy-girth=102599 last: m=54 classes=10 cclen=64 t=216s
[23:53:57] it=186175 colorings=112000 lazy-girth=102658 last: m=51 classes=9 cclen=54 t=220s
[23:53:58] it=186455 colorings=112200 lazy-girth=102750 last: m=51 classes=9 cclen=60 t=220s
[23:53:59] it=186708 colorings=112400 lazy-girth=102807 last: m=54 classes=10 cclen=62 t=221s
[23:53:59] it=186958 colorings=112600 lazy-girth=102862 last: m=48 classes=9 cclen=61 t=222s
[23:54:00] it=187241 colorings=112800 lazy-girth=102975 last: m=54 classes=10 cclen=62 t=223s
[23:54:01] it=187498 colorings=113000 lazy-girth=103039 last: m=51 classes=9 cclen=59 t=224s
[23:54:03] it=187762 colorings=113200 lazy-girth=103121 last: m=54 classes=10 cclen=63 t=225s
[23:54:03] it=188068 colorings=113400 lazy-girth=103250 last: m=54 classes=10 cclen=58 t=226s
[23:54:04] it=188386 colorings=113600 lazy-girth=103396 last: m=51 classes=9 cclen=57 t=227s
[23:54:05] it=188676 colorings=113800 lazy-girth=103492 last: m=54 classes=10 cclen=60 t=227s
[23:54:06] it=188986 colorings=114000 lazy-girth=103616 last: m=54 classes=10 cclen=61 t=228s
[23:54:07] it=189279 colorings=114200 lazy-girth=103723 last: m=51 classes=9 cclen=60 t=229s
[23:54:08] it=189548 colorings=114400 lazy-girth=103801 last: m=51 classes=9 cclen=64 t=230s
[23:54:09] it=189840 colorings=114600 lazy-girth=103916 last: m=51 classes=9 cclen=58 t=231s
[23:54:10] it=190102 colorings=114800 lazy-girth=103987 last: m=54 classes=10 cclen=50 t=232s
[23:54:11] it=190371 colorings=115000 lazy-girth=104064 last: m=51 classes=9 cclen=59 t=233s
[23:54:12] it=190611 colorings=115200 lazy-girth=104109 last: m=51 classes=9 cclen=63 t=234s
[23:54:12] it=190843 colorings=115400 lazy-girth=104148 last: m=51 classes=9 cclen=54 t=234s
[23:54:13] it=191100 colorings=115600 lazy-girth=104224 last: m=54 classes=10 cclen=60 t=235s
[23:54:14] it=191349 colorings=115800 lazy-girth=104282 last: m=51 classes=9 cclen=60 t=236s
[23:54:15] it=191659 colorings=116000 lazy-girth=104418 last: m=54 classes=10 cclen=56 t=237s
[23:54:16] it=191942 colorings=116200 lazy-girth=104516 last: m=54 classes=10 cclen=63 t=238s
[23:54:17] it=192231 colorings=116400 lazy-girth=104632 last: m=51 classes=9 cclen=59 t=239s
[23:54:18] it=192517 colorings=116600 lazy-girth=104735 last: m=51 classes=9 cclen=64 t=241s
[23:54:20] it=192787 colorings=116800 lazy-girth=104811 last: m=51 classes=9 cclen=59 t=242s
[23:54:21] it=193040 colorings=117000 lazy-girth=104869 last: m=51 classes=9 cclen=59 t=243s
[23:54:21] it=193291 colorings=117200 lazy-girth=104925 last: m=51 classes=9 cclen=61 t=244s
[23:54:23] it=193575 colorings=117400 lazy-girth=105027 last: m=51 classes=9 cclen=65 t=246s
[23:54:26] it=193882 colorings=117600 lazy-girth=105195 last: m=51 classes=9 cclen=64 t=249s
[23:54:27] it=194145 colorings=117800 lazy-girth=105276 last: m=51 classes=9 cclen=60 t=250s
[23:54:28] it=194459 colorings=118000 lazy-girth=105429 last: m=51 classes=9 cclen=64 t=250s
[23:54:33] it=194846 colorings=118200 lazy-girth=105731 last: m=51 classes=9 cclen=52 t=256s
[23:54:35] it=195141 colorings=118400 lazy-girth=105862 last: m=51 classes=9 cclen=61 t=257s
[23:54:36] it=195409 colorings=118600 lazy-girth=105960 last: m=51 classes=9 cclen=60 t=258s
[23:54:37] it=195640 colorings=118800 lazy-girth=106003 last: m=51 classes=9 cclen=63 t=259s
[23:54:38] it=195865 colorings=119000 lazy-girth=106031 last: m=51 classes=9 cclen=61 t=260s
[23:54:39] it=196104 colorings=119200 lazy-girth=106085 last: m=51 classes=9 cclen=54 t=262s
[23:54:42] it=196377 colorings=119400 lazy-girth=106204 last: m=51 classes=9 cclen=49 t=265s
[23:54:47] it=196757 colorings=119600 lazy-girth=106472 last: m=51 classes=9 cclen=61 t=270s
[23:54:51] it=197047 colorings=119800 lazy-girth=106604 last: m=51 classes=9 cclen=64 t=273s
[23:54:54] it=197358 colorings=120000 lazy-girth=106803 last: m=54 classes=10 cclen=53 t=277s
[23:54:55] it=197610 colorings=120200 lazy-girth=106869 last: m=51 classes=9 cclen=63 t=277s
[23:54:56] it=197873 colorings=120400 lazy-girth=106950 last: m=54 classes=10 cclen=62 t=278s
[23:54:57] it=198193 colorings=120600 lazy-girth=107100 last: m=51 classes=9 cclen=61 t=280s
[23:54:58] it=198438 colorings=120800 lazy-girth=107158 last: m=51 classes=9 cclen=58 t=281s
[23:54:59] it=198702 colorings=121000 lazy-girth=107245 last: m=51 classes=9 cclen=63 t=282s
[23:55:00] it=198983 colorings=121200 lazy-girth=107345 last: m=51 classes=9 cclen=55 t=283s
[23:55:01] it=199243 colorings=121400 lazy-girth=107426 last: m=54 classes=10 cclen=64 t=284s
[23:55:02] it=199488 colorings=121600 lazy-girth=107487 last: m=48 classes=9 cclen=64 t=285s
[23:55:03] it=199736 colorings=121800 lazy-girth=107547 last: m=51 classes=9 cclen=60 t=285s
[23:55:04] it=199995 colorings=122000 lazy-girth=107622 last: m=51 classes=9 cclen=52 t=286s
[23:55:08] it=200232 colorings=122200 lazy-girth=107675 last: m=51 classes=9 cclen=61 t=291s
[23:55:09] it=200472 colorings=122400 lazy-girth=107721 last: m=51 classes=9 cclen=58 t=292s
[23:55:10] it=200697 colorings=122600 lazy-girth=107754 last: m=54 classes=10 cclen=52 t=292s
[23:55:11] it=200937 colorings=122800 lazy-girth=107801 last: m=54 classes=10 cclen=58 t=294s
[23:55:13] it=201191 colorings=123000 lazy-girth=107873 last: m=51 classes=9 cclen=61 t=296s
[23:55:14] it=201473 colorings=123200 lazy-girth=107961 last: m=51 classes=9 cclen=58 t=297s
[23:55:15] it=201752 colorings=123400 lazy-girth=108050 last: m=51 classes=9 cclen=63 t=297s
[23:55:16] it=202032 colorings=123600 lazy-girth=108158 last: m=51 classes=9 cclen=58 t=298s
[23:55:17] it=202311 colorings=123800 lazy-girth=108259 last: m=51 classes=9 cclen=58 t=299s
[23:55:17] it=202627 colorings=124000 lazy-girth=108414 last: m=51 classes=9 cclen=57 t=300s
[23:55:19] it=202882 colorings=124200 lazy-girth=108484 last: m=54 classes=10 cclen=57 t=301s
[23:55:20] it=203162 colorings=124400 lazy-girth=108582 last: m=54 classes=10 cclen=57 t=302s
[23:55:21] it=203427 colorings=124600 lazy-girth=108655 last: m=54 classes=10 cclen=60 t=303s
[23:55:22] it=203655 colorings=124800 lazy-girth=108692 last: m=48 classes=9 cclen=59 t=305s
[23:55:23] it=203901 colorings=125000 lazy-girth=108751 last: m=54 classes=10 cclen=64 t=305s
[23:55:24] it=204142 colorings=125200 lazy-girth=108799 last: m=54 classes=10 cclen=56 t=306s
[23:55:25] it=204364 colorings=125400 lazy-girth=108827 last: m=51 classes=9 cclen=58 t=307s
[23:55:25] it=204625 colorings=125600 lazy-girth=108901 last: m=51 classes=9 cclen=62 t=308s
[23:55:26] it=204865 colorings=125800 lazy-girth=108949 last: m=51 classes=9 cclen=64 t=309s
[23:55:27] it=205104 colorings=126000 lazy-girth=108995 last: m=51 classes=9 cclen=64 t=309s
[23:55:28] it=205324 colorings=126200 lazy-girth=109020 last: m=54 classes=10 cclen=50 t=310s
[23:55:29] it=205536 colorings=126400 lazy-girth=109036 last: m=54 classes=10 cclen=64 t=311s
[23:55:30] it=205754 colorings=126600 lazy-girth=109056 last: m=51 classes=9 cclen=58 t=312s
[23:55:31] it=205970 colorings=126800 lazy-girth=109073 last: m=51 classes=9 cclen=57 t=313s
[23:55:32] it=206188 colorings=127000 lazy-girth=109095 last: m=51 classes=9 cclen=58 t=314s
[23:55:33] it=206483 colorings=127200 lazy-girth=109226 last: m=51 classes=9 cclen=60 t=315s
[23:55:34] it=206718 colorings=127400 lazy-girth=109281 last: m=48 classes=9 cclen=60 t=316s
[23:55:34] it=206939 colorings=127600 lazy-girth=109310 last: m=51 classes=9 cclen=63 t=317s
[23:55:36] it=207225 colorings=127800 lazy-girth=109418 last: m=54 classes=10 cclen=64 t=318s
[23:55:36] it=207489 colorings=128000 lazy-girth=109491 last: m=51 classes=9 cclen=61 t=319s
[23:55:37] it=207767 colorings=128200 lazy-girth=109590 last: m=54 classes=10 cclen=58 t=320s
[23:55:38] it=208033 colorings=128400 lazy-girth=109676 last: m=54 classes=10 cclen=62 t=321s
[23:55:39] it=208271 colorings=128600 lazy-girth=109722 last: m=54 classes=10 cclen=56 t=322s
[23:55:41] it=208536 colorings=128800 lazy-girth=109806 last: m=54 classes=10 cclen=53 t=323s
[23:55:42] it=208810 colorings=129000 lazy-girth=109905 last: m=51 classes=9 cclen=62 t=325s
[23:55:49] it=209077 colorings=129200 lazy-girth=109996 last: m=48 classes=9 cclen=61 t=331s
[23:55:50] it=209361 colorings=129400 lazy-girth=110106 last: m=51 classes=9 cclen=61 t=332s
[23:55:51] it=209616 colorings=129600 lazy-girth=110174 last: m=51 classes=9 cclen=57 t=333s
[23:55:52] it=209881 colorings=129800 lazy-girth=110260 last: m=51 classes=9 cclen=64 t=334s
[23:55:53] it=210131 colorings=130000 lazy-girth=110330 last: m=54 classes=10 cclen=60 t=335s
[23:55:54] it=210381 colorings=130200 lazy-girth=110387 last: m=51 classes=9 cclen=63 t=336s
[23:55:55] it=210619 colorings=130400 lazy-girth=110436 last: m=51 classes=9 cclen=56 t=338s
[23:55:57] it=210929 colorings=130600 lazy-girth=110560 last: m=48 classes=9 cclen=56 t=339s
[23:55:58] it=211230 colorings=130800 lazy-girth=110678 last: m=51 classes=9 cclen=60 t=340s
[23:55:59] it=211516 colorings=131000 lazy-girth=110778 last: m=51 classes=9 cclen=61 t=342s
[23:56:01] it=211775 colorings=131200 lazy-girth=110857 last: m=54 classes=10 cclen=56 t=343s
[23:56:03] it=212054 colorings=131400 lazy-girth=110975 last: m=54 classes=10 cclen=60 t=345s
[23:56:04] it=212296 colorings=131600 lazy-girth=111028 last: m=48 classes=9 cclen=55 t=346s
[23:56:05] it=212555 colorings=131800 lazy-girth=111098 last: m=45 classes=8 cclen=62 t=348s
[23:56:07] it=212806 colorings=132000 lazy-girth=111165 last: m=54 classes=10 cclen=57 t=349s
[23:56:08] it=213058 colorings=132200 lazy-girth=111230 last: m=54 classes=10 cclen=59 t=351s
[23:56:10] it=213299 colorings=132400 lazy-girth=111285 last: m=54 classes=10 cclen=60 t=352s
[23:56:12] it=213551 colorings=132600 lazy-girth=111348 last: m=51 classes=9 cclen=58 t=354s
[23:56:13] it=213789 colorings=132800 lazy-girth=111395 last: m=54 classes=10 cclen=59 t=356s
[23:56:16] it=214036 colorings=133000 lazy-girth=111452 last: m=54 classes=10 cclen=57 t=358s
[23:56:18] it=214296 colorings=133200 lazy-girth=111530 last: m=51 classes=9 cclen=61 t=360s
[23:56:21] it=214556 colorings=133400 lazy-girth=111601 last: m=51 classes=9 cclen=63 t=363s
[23:56:23] it=214779 colorings=133600 lazy-girth=111629 last: m=51 classes=10 cclen=57 t=365s
[23:56:24] it=214990 colorings=133800 lazy-girth=111641 last: m=54 classes=10 cclen=54 t=366s
[23:56:25] it=215221 colorings=134000 lazy-girth=111684 last: m=51 classes=9 cclen=61 t=367s
[23:56:26] it=215464 colorings=134200 lazy-girth=111738 last: m=54 classes=10 cclen=57 t=368s
[23:56:27] it=215705 colorings=134400 lazy-girth=111790 last: m=54 classes=10 cclen=58 t=369s
[23:56:28] it=215956 colorings=134600 lazy-girth=111861 last: m=54 classes=10 cclen=59 t=371s
[23:56:30] it=216215 colorings=134800 lazy-girth=111934 last: m=48 classes=9 cclen=60 t=372s
[23:56:31] it=216462 colorings=135000 lazy-girth=111995 last: m=51 classes=9 cclen=34 t=374s
[23:56:38] it=216717 colorings=135200 lazy-girth=112069 last: m=54 classes=10 cclen=59 t=381s
[23:56:40] it=216971 colorings=135400 lazy-girth=112142 last: m=54 classes=10 cclen=54 t=382s
[23:56:42] it=217230 colorings=135600 lazy-girth=112222 last: m=54 classes=10 cclen=57 t=384s
[23:56:43] it=217472 colorings=135800 lazy-girth=112269 last: m=54 classes=10 cclen=59 t=385s
[23:56:44] it=217714 colorings=136000 lazy-girth=112320 last: m=54 classes=10 cclen=58 t=387s
[23:56:47] it=217955 colorings=136200 lazy-girth=112371 last: m=54 classes=10 cclen=59 t=389s
[23:56:49] it=218186 colorings=136400 lazy-girth=112408 last: m=54 classes=10 cclen=62 t=391s
[23:56:51] it=218414 colorings=136600 lazy-girth=112441 last: m=54 classes=10 cclen=64 t=394s
[23:56:53] it=218652 colorings=136800 lazy-girth=112486 last: m=48 classes=9 cclen=57 t=395s
[23:56:54] it=218924 colorings=137000 lazy-girth=112571 last: m=54 classes=10 cclen=58 t=397s
[23:56:56] it=219192 colorings=137200 lazy-girth=112659 last: m=51 classes=9 cclen=45 t=398s
[23:56:57] it=219461 colorings=137400 lazy-girth=112742 last: m=54 classes=10 cclen=57 t=399s
[23:56:59] it=219710 colorings=137600 lazy-girth=112801 last: m=51 classes=9 cclen=43 t=401s
[23:57:00] it=219959 colorings=137800 lazy-girth=112858 last: m=51 classes=9 cclen=61 t=403s
[23:57:03] it=220209 colorings=138000 lazy-girth=112926 last: m=54 classes=10 cclen=56 t=406s
[23:57:06] it=220478 colorings=138200 lazy-girth=113008 last: m=48 classes=9 cclen=59 t=409s
[23:57:08] it=220714 colorings=138400 lazy-girth=113060 last: m=51 classes=9 cclen=63 t=411s
[23:57:10] it=220949 colorings=138600 lazy-girth=113101 last: m=54 classes=10 cclen=62 t=413s
[23:57:14] it=221206 colorings=138800 lazy-girth=113177 last: m=51 classes=9 cclen=58 t=416s
[23:57:16] it=221466 colorings=139000 lazy-girth=113269 last: m=54 classes=10 cclen=64 t=419s
[23:57:19] it=221695 colorings=139200 lazy-girth=113310 last: m=54 classes=10 cclen=56 t=421s
[23:57:22] it=221938 colorings=139400 lazy-girth=113375 last: m=48 classes=9 cclen=56 t=425s
[23:57:32] it=222196 colorings=139600 lazy-girth=113455 last: m=54 classes=10 cclen=63 t=434s
[23:57:34] it=222435 colorings=139800 lazy-girth=113500 last: m=54 classes=10 cclen=49 t=436s
[23:57:36] it=222682 colorings=140000 lazy-girth=113558 last: m=51 classes=9 cclen=47 t=438s
[23:57:38] it=222941 colorings=140200 lazy-girth=113632 last: m=51 classes=9 cclen=57 t=440s
[23:57:41] it=223212 colorings=140400 lazy-girth=113728 last: m=54 classes=10 cclen=52 t=443s
[23:57:44] it=223477 colorings=140600 lazy-girth=113817 last: m=48 classes=9 cclen=63 t=447s
[23:57:50] it=223736 colorings=140800 lazy-girth=113908 last: m=54 classes=10 cclen=57 t=452s
[23:57:51] it=223972 colorings=141000 lazy-girth=113951 last: m=54 classes=10 cclen=58 t=454s
[23:57:55] it=224225 colorings=141200 lazy-girth=114021 last: m=51 classes=9 cclen=58 t=457s
[23:57:57] it=224471 colorings=141400 lazy-girth=114077 last: m=51 classes=9 cclen=60 t=459s
[23:57:59] it=224704 colorings=141600 lazy-girth=114118 last: m=48 classes=9 cclen=58 t=462s
[23:58:02] it=224932 colorings=141800 lazy-girth=114151 last: m=54 classes=10 cclen=59 t=464s
[23:58:06] it=225162 colorings=142000 lazy-girth=114188 last: m=51 classes=9 cclen=56 t=468s
[23:58:08] it=225389 colorings=142200 lazy-girth=114224 last: m=54 classes=10 cclen=62 t=470s
[23:58:11] it=225629 colorings=142400 lazy-girth=114278 last: m=54 classes=10 cclen=64 t=474s
[23:58:15] it=225864 colorings=142600 lazy-girth=114319 last: m=51 classes=9 cclen=60 t=477s
[23:58:24] it=226094 colorings=142800 lazy-girth=114356 last: m=51 classes=9 cclen=60 t=486s
[23:58:27] it=226330 colorings=143000 lazy-girth=114404 last: m=54 classes=10 cclen=53 t=489s
[23:58:30] it=226586 colorings=143200 lazy-girth=114467 last: m=51 classes=9 cclen=60 t=492s
[23:58:33] it=226816 colorings=143400 lazy-girth=114502 last: m=51 classes=9 cclen=61 t=496s
[23:58:39] it=227066 colorings=143600 lazy-girth=114563 last: m=48 classes=8 cclen=63 t=501s
[23:58:42] it=227292 colorings=143800 lazy-girth=114590 last: m=51 classes=9 cclen=60 t=504s
[23:58:47] it=227516 colorings=144000 lazy-girth=114617 last: m=54 classes=10 cclen=56 t=509s
[23:58:51] it=227739 colorings=144200 lazy-girth=114644 last: m=54 classes=10 cclen=56 t=513s
[23:58:56] it=227975 colorings=144400 lazy-girth=114695 last: m=54 classes=10 cclen=57 t=519s
[23:59:02] it=228218 colorings=144600 lazy-girth=114746 last: m=51 classes=9 cclen=60 t=524s
[23:59:04] it=228452 colorings=144800 lazy-girth=114791 last: m=54 classes=10 cclen=50 t=526s
[23:59:07] it=228713 colorings=145000 lazy-girth=114869 last: m=51 classes=9 cclen=52 t=529s
[23:59:10] it=228942 colorings=145200 lazy-girth=114909 last: m=51 classes=9 cclen=64 t=532s
[23:59:18] it=229192 colorings=145400 lazy-girth=114968 last: m=51 classes=9 cclen=62 t=540s
[23:59:21] it=229419 colorings=145600 lazy-girth=115003 last: m=51 classes=9 cclen=58 t=543s
[23:59:23] it=229637 colorings=145800 lazy-girth=115026 last: m=51 classes=9 cclen=63 t=545s
[23:59:25] it=229872 colorings=146000 lazy-girth=115070 last: m=54 classes=10 cclen=54 t=547s
[23:59:27] it=230092 colorings=146200 lazy-girth=115092 last: m=54 classes=10 cclen=57 t=550s
[23:59:31] it=230316 colorings=146400 lazy-girth=115120 last: m=51 classes=9 cclen=59 t=553s
[23:59:35] it=230546 colorings=146600 lazy-girth=115168 last: m=51 classes=9 cclen=57 t=558s
[23:59:39] it=230770 colorings=146800 lazy-girth=115203 last: m=54 classes=10 cclen=55 t=561s
[23:59:44] it=231002 colorings=147000 lazy-girth=115244 last: m=51 classes=9 cclen=61 t=566s
[23:59:50] it=231240 colorings=147200 lazy-girth=115298 last: m=54 classes=10 cclen=57 t=572s
[23:59:54] it=231469 colorings=147400 lazy-girth=115336 last: m=51 classes=9 cclen=62 t=577s
[00:00:01] it=231690 colorings=147600 lazy-girth=115368 last: m=51 classes=9 cclen=60 t=583s
[00:00:09] it=231910 colorings=147800 lazy-girth=115394 last: m=54 classes=10 cclen=59 t=592s
[00:00:21] it=232134 colorings=148000 lazy-girth=115425 last: m=54 classes=10 cclen=51 t=604s
[00:00:24] it=232364 colorings=148200 lazy-girth=115457 last: m=51 classes=9 cclen=58 t=607s
[00:00:28] it=232610 colorings=148400 lazy-girth=115516 last: m=54 classes=10 cclen=63 t=611s
[00:00:32] it=232863 colorings=148600 lazy-girth=115586 last: m=51 classes=9 cclen=65 t=614s
[00:00:35] it=233095 colorings=148800 lazy-girth=115625 last: m=51 classes=9 cclen=56 t=617s
[00:00:40] it=233341 colorings=149000 lazy-girth=115689 last: m=51 classes=9 cclen=60 t=622s
[00:00:44] it=233571 colorings=149200 lazy-girth=115732 last: m=51 classes=9 cclen=64 t=626s
[00:00:48] it=233826 colorings=149400 lazy-girth=115814 last: m=51 classes=9 cclen=64 t=631s
[00:00:54] it=234069 colorings=149600 lazy-girth=115878 last: m=51 classes=9 cclen=59 t=637s
[00:00:59] it=234305 colorings=149800 lazy-girth=115924 last: m=51 classes=9 cclen=62 t=641s
[00:01:03] it=234536 colorings=150000 lazy-girth=115969 last: m=51 classes=9 cclen=62 t=645s
[00:01:17] it=234781 colorings=150200 lazy-girth=116025 last: m=51 classes=9 cclen=60 t=660s
[00:01:25] it=235025 colorings=150400 lazy-girth=116082 last: m=51 classes=9 cclen=57 t=667s
[00:01:34] it=235262 colorings=150600 lazy-girth=116136 last: m=51 classes=9 cclen=58 t=677s
[00:01:45] it=235491 colorings=150800 lazy-girth=116180 last: m=54 classes=10 cclen=54 t=688s
[00:01:50] it=235732 colorings=151000 lazy-girth=116235 last: m=54 classes=10 cclen=63 t=693s
[00:01:56] it=236006 colorings=151200 lazy-girth=116360 last: m=51 classes=9 cclen=56 t=698s
[00:02:00] it=236242 colorings=151400 lazy-girth=116408 last: m=54 classes=10 cclen=57 t=702s
[00:02:06] it=236471 colorings=151600 lazy-girth=116444 last: m=54 classes=10 cclen=52 t=708s
[00:02:19] it=236703 colorings=151800 lazy-girth=116482 last: m=51 classes=9 cclen=56 t=721s
[00:02:25] it=236933 colorings=152000 lazy-girth=116525 last: m=54 classes=10 cclen=61 t=727s
[00:02:31] it=237157 colorings=152200 lazy-girth=116555 last: m=54 classes=10 cclen=63 t=734s
[00:02:36] it=237386 colorings=152400 lazy-girth=116599 last: m=51 classes=9 cclen=62 t=739s
[00:02:41] it=237610 colorings=152600 lazy-girth=116634 last: m=48 classes=9 cclen=61 t=744s
[00:02:46] it=237847 colorings=152800 lazy-girth=116686 last: m=54 classes=10 cclen=54 t=749s
[00:02:51] it=238080 colorings=153000 lazy-girth=116729 last: m=54 classes=10 cclen=63 t=753s
[00:02:56] it=238311 colorings=153200 lazy-girth=116777 last: m=51 classes=9 cclen=60 t=759s
[00:03:04] it=238541 colorings=153400 lazy-girth=116816 last: m=51 classes=9 cclen=58 t=767s
[00:03:10] it=238764 colorings=153600 lazy-girth=116841 last: m=51 classes=9 cclen=60 t=773s
[00:03:28] it=238977 colorings=153800 lazy-girth=116856 last: m=54 classes=10 cclen=53 t=790s
[00:03:40] it=239189 colorings=154000 lazy-girth=116871 last: m=51 classes=9 cclen=64 t=802s
[00:03:47] it=239429 colorings=154200 lazy-girth=116934 last: m=48 classes=9 cclen=62 t=809s
[00:03:52] it=239651 colorings=154400 lazy-girth=116962 last: m=51 classes=9 cclen=58 t=815s
[00:03:59] it=239891 colorings=154600 lazy-girth=117018 last: m=51 classes=9 cclen=59 t=821s
[00:04:06] it=240125 colorings=154800 lazy-girth=117060 last: m=48 classes=9 cclen=62 t=828s
[00:04:13] it=240348 colorings=155000 lazy-girth=117089 last: m=48 classes=9 cclen=60 t=836s
[00:04:25] it=240579 colorings=155200 lazy-girth=117131 last: m=54 classes=10 cclen=51 t=847s
[00:04:44] it=240817 colorings=155400 lazy-girth=117193 last: m=54 classes=10 cclen=51 t=867s
[00:04:52] it=241046 colorings=155600 lazy-girth=117231 last: m=51 classes=9 cclen=57 t=875s
[00:05:02] it=241277 colorings=155800 lazy-girth=117277 last: m=54 classes=10 cclen=53 t=884s
[00:05:20] it=241497 colorings=156000 lazy-girth=117308 last: m=51 classes=9 cclen=60 t=902s
[00:05:28] it=241720 colorings=156200 lazy-girth=117334 last: m=54 classes=10 cclen=60 t=911s
[00:05:41] it=241943 colorings=156400 lazy-girth=117363 last: m=51 classes=9 cclen=54 t=923s
[00:05:52] it=242164 colorings=156600 lazy-girth=117387 last: m=54 classes=10 cclen=54 t=934s
[00:06:09] it=242384 colorings=156800 lazy-girth=117409 last: m=51 classes=9 cclen=60 t=951s
[00:06:18] it=242596 colorings=157000 lazy-girth=117422 last: m=51 classes=9 cclen=60 t=960s
[00:06:31] it=242821 colorings=157200 lazy-girth=117453 last: m=51 classes=9 cclen=63 t=973s
[00:06:53] it=243041 colorings=157400 lazy-girth=117484 last: m=51 classes=9 cclen=62 t=996s
[00:07:10] it=243249 colorings=157600 lazy-girth=117495 last: m=54 classes=10 cclen=61 t=1013s
[00:07:24] it=243460 colorings=157800 lazy-girth=117511 last: m=48 classes=8 cclen=63 t=1026s
[00:07:54] it=243676 colorings=158000 lazy-girth=117531 last: m=51 classes=9 cclen=62 t=1056s
[00:08:19] it=243887 colorings=158200 lazy-girth=117546 last: m=54 classes=10 cclen=56 t=1081s
[00:08:59] it=244091 colorings=158400 lazy-girth=117553 last: m=54 classes=10 cclen=54 t=1121s
[00:09:02] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=244095 colorings=158404 lazy-girth=117553 time=1125s


==> anc/search/logs/slice_Z7_r3_g5.log <==
[22:32:06] slice r=3 H=Z7 |H|=7 n=21 classes=30 girth>=5 mindeg>=3
[22:32:06] eager C3/C4 clauses: 2392
[22:32:06] CANDIDATE girth=5 sat3colorable=False
[22:32:06] *** JACKPOT *** n=21 girth=5 non-3-colorable, dumped to logs/JACKPOT_Z7_r3.json


==> anc/search/logs/slice_Z7_r3_g6.log <==
[22:31:37] slice r=3 H=Z7 |H|=7 n=21 classes=30 girth>=6 mindeg>=3
[22:31:37] eager C3/C4 clauses: 2392
[22:31:38] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1429 colorings=0 lazy-girth=2959 time=0s


==> anc/search/logs/slice_Z7_r4_g6.log <==
[22:40:21] slice r=4 H=Z7 |H|=7 n=28 classes=54 girth>=6 mindeg>=3
[22:40:21] eager C3/C4 clauses: 8549
[22:40:21] it=720 colorings=200 lazy-girth=1415 last: m=49 classes=7 cclen=45 t=1s
[22:40:22] it=1234 colorings=400 lazy-girth=2059 last: m=42 classes=6 cclen=47 t=1s
[22:40:22] it=1849 colorings=600 lazy-girth=2822 last: m=42 classes=6 cclen=46 t=2s
[22:40:23] it=2268 colorings=800 lazy-girth=3205 last: m=49 classes=7 cclen=46 t=2s
[22:40:23] it=2647 colorings=1000 lazy-girth=3484 last: m=49 classes=7 cclen=42 t=3s
[22:40:24] it=3190 colorings=1200 lazy-girth=4039 last: m=49 classes=7 cclen=46 t=3s
[22:40:24] it=3688 colorings=1400 lazy-girth=4492 last: m=42 classes=6 cclen=48 t=4s
[22:40:25] it=4162 colorings=1600 lazy-girth=4918 last: m=42 classes=6 cclen=46 t=4s
[22:40:25] it=4595 colorings=1800 lazy-girth=5243 last: m=49 classes=7 cclen=44 t=5s
[22:40:26] it=5030 colorings=2000 lazy-girth=5701 last: m=42 classes=6 cclen=47 t=5s
[22:40:26] it=5510 colorings=2200 lazy-girth=6188 last: m=49 classes=7 cclen=38 t=6s
[22:40:27] it=5955 colorings=2400 lazy-girth=6604 last: m=49 classes=7 cclen=47 t=6s
[22:40:27] it=6357 colorings=2600 lazy-girth=6931 last: m=49 classes=7 cclen=47 t=6s
[22:40:28] it=6816 colorings=2800 lazy-girth=7339 last: m=49 classes=7 cclen=43 t=7s
[22:40:28] it=7260 colorings=3000 lazy-girth=7703 last: m=42 classes=6 cclen=43 t=7s
[22:40:29] it=7767 colorings=3200 lazy-girth=8243 last: m=49 classes=7 cclen=44 t=8s
[22:40:29] it=8150 colorings=3400 lazy-girth=8519 last: m=42 classes=6 cclen=48 t=8s
[22:40:30] it=8623 colorings=3600 lazy-girth=9021 last: m=49 classes=7 cclen=41 t=9s
[22:40:30] it=9130 colorings=3800 lazy-girth=9665 last: m=49 classes=7 cclen=38 t=9s
[22:40:31] it=9610 colorings=4000 lazy-girth=10084 last: m=42 classes=6 cclen=48 t=10s
[22:40:31] it=10112 colorings=4200 lazy-girth=10533 last: m=42 classes=6 cclen=43 t=10s
[22:40:31] it=10564 colorings=4400 lazy-girth=10889 last: m=42 classes=6 cclen=45 t=11s
[22:40:32] it=11000 colorings=4600 lazy-girth=11219 last: m=42 classes=6 cclen=47 t=11s
[22:40:32] it=11431 colorings=4800 lazy-girth=11537 last: m=49 classes=7 cclen=46 t=12s
[22:40:33] it=11994 colorings=5000 lazy-girth=12155 last: m=42 classes=6 cclen=48 t=12s
[22:40:33] it=12403 colorings=5200 lazy-girth=12461 last: m=42 classes=6 cclen=43 t=13s
[22:40:34] it=12831 colorings=5400 lazy-girth=12773 last: m=49 classes=7 cclen=40 t=13s
[22:40:34] it=13212 colorings=5600 lazy-girth=13013 last: m=42 classes=6 cclen=46 t=13s
[22:40:34] it=13651 colorings=5800 lazy-girth=13311 last: m=49 classes=7 cclen=46 t=14s
[22:40:35] it=14048 colorings=6000 lazy-girth=13636 last: m=42 classes=6 cclen=48 t=14s
[22:40:35] it=14501 colorings=6200 lazy-girth=14025 last: m=49 classes=7 cclen=43 t=15s
[22:40:36] it=14885 colorings=6400 lazy-girth=14276 last: m=42 classes=6 cclen=44 t=15s
[22:40:36] it=15249 colorings=6600 lazy-girth=14500 last: m=42 classes=6 cclen=46 t=15s
[22:40:36] it=15621 colorings=6800 lazy-girth=14711 last: m=42 classes=6 cclen=45 t=16s
[22:40:37] it=16039 colorings=7000 lazy-girth=15025 last: m=49 classes=7 cclen=46 t=16s
[22:40:37] it=16483 colorings=7200 lazy-girth=15354 last: m=49 classes=7 cclen=46 t=17s
[22:40:38] it=16812 colorings=7400 lazy-girth=15521 last: m=42 classes=6 cclen=46 t=17s
[22:40:38] it=17243 colorings=7600 lazy-girth=15850 last: m=42 classes=6 cclen=46 t=18s
[22:40:39] it=17565 colorings=7800 lazy-girth=16017 last: m=49 classes=7 cclen=46 t=18s
[22:40:39] it=17924 colorings=8000 lazy-girth=16263 last: m=49 classes=7 cclen=36 t=18s
[22:40:39] it=18277 colorings=8200 lazy-girth=16472 last: m=42 classes=6 cclen=46 t=19s
[22:40:40] it=18634 colorings=8400 lazy-girth=16680 last: m=42 classes=6 cclen=47 t=19s
[22:40:40] it=19013 colorings=8600 lazy-girth=16924 last: m=49 classes=7 cclen=45 t=19s
[22:40:41] it=19409 colorings=8800 lazy-girth=17192 last: m=42 classes=6 cclen=46 t=20s
[22:40:41] it=19814 colorings=9000 lazy-girth=17484 last: m=42 classes=6 cclen=45 t=21s
[22:40:42] it=20149 colorings=9200 lazy-girth=17665 last: m=42 classes=6 cclen=47 t=21s
[22:40:42] it=20487 colorings=9400 lazy-girth=17873 last: m=42 classes=6 cclen=47 t=21s
[22:40:42] it=20771 colorings=9600 lazy-girth=17976 last: m=49 classes=7 cclen=46 t=22s
[22:40:43] it=21052 colorings=9800 lazy-girth=18084 last: m=42 classes=6 cclen=46 t=22s
[22:40:43] it=21310 colorings=10000 lazy-girth=18178 last: m=42 classes=6 cclen=42 t=22s
[22:40:43] it=21643 colorings=10200 lazy-girth=18370 last: m=49 classes=7 cclen=42 t=23s
[22:40:44] it=21951 colorings=10400 lazy-girth=18515 last: m=49 classes=7 cclen=47 t=23s
[22:40:44] it=22251 colorings=10600 lazy-girth=18641 last: m=42 classes=6 cclen=44 t=23s
[22:40:44] it=22603 colorings=10800 lazy-girth=18847 last: m=42 classes=6 cclen=48 t=24s
[22:40:45] it=22955 colorings=11000 lazy-girth=19066 last: m=49 classes=7 cclen=45 t=24s
[22:40:45] it=23287 colorings=11200 lazy-girth=19247 last: m=42 classes=6 cclen=46 t=24s
[22:40:45] it=23563 colorings=11400 lazy-girth=19343 last: m=49 classes=7 cclen=47 t=25s
[22:40:46] it=23836 colorings=11600 lazy-girth=19439 last: m=42 classes=6 cclen=47 t=25s
[22:40:46] it=24175 colorings=11800 lazy-girth=19625 last: m=42 classes=6 cclen=46 t=25s
[22:40:47] it=24524 colorings=12000 lazy-girth=19840 last: m=49 classes=7 cclen=42 t=26s
[22:40:47] it=24879 colorings=12200 lazy-girth=20041 last: m=49 classes=7 cclen=47 t=26s
[22:40:47] it=25181 colorings=12400 lazy-girth=20179 last: m=42 classes=6 cclen=46 t=27s
[22:40:48] it=25483 colorings=12600 lazy-girth=20316 last: m=49 classes=7 cclen=45 t=27s
[22:40:48] it=25760 colorings=12800 lazy-girth=20422 last: m=42 classes=6 cclen=45 t=27s
[22:40:49] it=26038 colorings=13000 lazy-girth=20520 last: m=42 classes=6 cclen=43 t=28s
[22:40:49] it=26693 colorings=13200 lazy-girth=21229 last: m=42 classes=6 cclen=45 t=29s
[22:40:50] it=27142 colorings=13400 lazy-girth=21602 last: m=49 classes=7 cclen=41 t=29s
[22:40:50] it=27602 colorings=13600 lazy-girth=21997 last: m=42 classes=6 cclen=48 t=30s
[22:40:51] it=28079 colorings=13800 lazy-girth=22403 last: m=49 classes=7 cclen=46 t=30s
[22:40:51] it=28521 colorings=14000 lazy-girth=22758 last: m=49 classes=7 cclen=47 t=30s
[22:40:52] it=29067 colorings=14200 lazy-girth=23220 last: m=42 classes=6 cclen=45 t=31s
[22:40:52] it=29471 colorings=14400 lazy-girth=23490 last: m=49 classes=7 cclen=46 t=31s
[22:40:52] it=29919 colorings=14600 lazy-girth=23940 last: m=42 classes=6 cclen=47 t=32s
[22:40:53] it=30437 colorings=14800 lazy-girth=24436 last: m=49 classes=7 cclen=47 t=32s
[22:40:54] it=30917 colorings=15000 lazy-girth=24874 last: m=49 classes=7 cclen=40 t=33s
[22:40:54] it=31317 colorings=15200 lazy-girth=25174 last: m=49 classes=7 cclen=45 t=33s
[22:40:54] it=31693 colorings=15400 lazy-girth=25439 last: m=42 classes=6 cclen=46 t=34s
[22:40:55] it=32041 colorings=15600 lazy-girth=25651 last: m=49 classes=7 cclen=47 t=34s
[22:40:55] it=32346 colorings=15800 lazy-girth=25834 last: m=42 classes=6 cclen=44 t=35s
[22:40:56] it=32696 colorings=16000 lazy-girth=26035 last: m=42 classes=6 cclen=45 t=35s
[22:40:56] it=32996 colorings=16200 lazy-girth=26171 last: m=42 classes=6 cclen=43 t=35s
[22:40:56] it=33314 colorings=16400 lazy-girth=26336 last: m=42 classes=6 cclen=46 t=36s
[22:40:57] it=33626 colorings=16600 lazy-girth=26486 last: m=42 classes=6 cclen=48 t=36s
[22:40:57] it=33893 colorings=16800 lazy-girth=26574 last: m=42 classes=6 cclen=46 t=36s
[22:40:57] it=34133 colorings=17000 lazy-girth=26616 last: m=42 classes=6 cclen=48 t=36s
[22:40:57] it=34379 colorings=17200 lazy-girth=26665 last: m=42 classes=6 cclen=44 t=37s
[22:40:58] it=34818 colorings=17400 lazy-girth=27046 last: m=49 classes=7 cclen=47 t=37s
[22:40:58] it=35100 colorings=17600 lazy-girth=27158 last: m=49 classes=7 cclen=46 t=37s
[22:40:58] it=35404 colorings=17800 lazy-girth=27308 last: m=42 classes=6 cclen=48 t=38s
[22:40:59] it=35736 colorings=18000 lazy-girth=27487 last: m=49 classes=7 cclen=45 t=38s
[22:40:59] it=36031 colorings=18200 lazy-girth=27611 last: m=42 classes=6 cclen=41 t=38s
[22:40:59] it=36284 colorings=18400 lazy-girth=27672 last: m=42 classes=6 cclen=47 t=39s
[22:41:00] it=36745 colorings=18600 lazy-girth=28116 last: m=42 classes=6 cclen=45 t=39s
[22:41:00] it=37088 colorings=18800 lazy-girth=28328 last: m=42 classes=6 cclen=44 t=40s
[22:41:01] it=37339 colorings=19000 lazy-girth=28379 last: m=42 classes=6 cclen=42 t=40s
[22:41:01] it=37677 colorings=19200 lazy-girth=28580 last: m=42 classes=6 cclen=46 t=40s
[22:41:01] it=38026 colorings=19400 lazy-girth=28806 last: m=42 classes=6 cclen=47 t=41s
[22:41:02] it=38242 colorings=19600 lazy-girth=28822 last: m=42 classes=6 cclen=46 t=41s
[22:41:02] it=38562 colorings=19800 lazy-girth=28972 last: m=49 classes=7 cclen=45 t=42s
[22:41:03] it=38864 colorings=20000 lazy-girth=29097 last: m=49 classes=7 cclen=46 t=42s
[22:41:03] it=39211 colorings=20200 lazy-girth=29311 last: m=49 classes=7 cclen=47 t=43s
[22:41:03] it=39503 colorings=20400 lazy-girth=29439 last: m=42 classes=6 cclen=44 t=43s
[22:41:04] it=39788 colorings=20600 lazy-girth=29550 last: m=42 classes=6 cclen=46 t=43s
[22:41:04] it=40147 colorings=20800 lazy-girth=29774 last: m=42 classes=6 cclen=46 t=44s
[22:41:04] it=40481 colorings=21000 lazy-girth=29952 last: m=42 classes=6 cclen=46 t=44s
[22:41:05] it=40825 colorings=21200 lazy-girth=30139 last: m=42 classes=6 cclen=45 t=44s
[22:41:05] it=41090 colorings=21400 lazy-girth=30222 last: m=42 classes=6 cclen=46 t=44s
[22:41:05] it=41490 colorings=21600 lazy-girth=30523 last: m=42 classes=6 cclen=48 t=45s
[22:41:06] it=41697 colorings=21800 lazy-girth=30530 last: m=49 classes=7 cclen=42 t=45s
[22:41:06] it=42011 colorings=22000 lazy-girth=30678 last: m=42 classes=6 cclen=45 t=45s
[22:41:06] it=42346 colorings=22200 lazy-girth=30845 last: m=49 classes=7 cclen=45 t=46s
[22:41:07] it=42658 colorings=22400 lazy-girth=30990 last: m=42 classes=6 cclen=48 t=46s
[22:41:07] it=42962 colorings=22600 lazy-girth=31100 last: m=42 classes=6 cclen=47 t=46s
[22:41:07] it=43267 colorings=22800 lazy-girth=31222 last: m=49 classes=7 cclen=39 t=47s
[22:41:08] it=43592 colorings=23000 lazy-girth=31361 last: m=42 classes=6 cclen=48 t=47s
[22:41:08] it=43839 colorings=23200 lazy-girth=31416 last: m=42 classes=6 cclen=45 t=47s
[22:41:08] it=44135 colorings=23400 lazy-girth=31530 last: m=49 classes=7 cclen=47 t=48s
[22:41:09] it=44404 colorings=23600 lazy-girth=31608 last: m=42 classes=6 cclen=44 t=48s
[22:41:09] it=44636 colorings=23800 lazy-girth=31652 last: m=42 classes=6 cclen=48 t=48s
[22:41:09] it=44896 colorings=24000 lazy-girth=31717 last: m=42 classes=6 cclen=48 t=48s
[22:41:09] it=45115 colorings=24200 lazy-girth=31748 last: m=42 classes=6 cclen=47 t=49s
[22:41:09] it=45343 colorings=24400 lazy-girth=31786 last: m=42 classes=6 cclen=46 t=49s
[22:41:10] it=45558 colorings=24600 lazy-girth=31804 last: m=42 classes=6 cclen=48 t=49s
[22:41:10] it=45797 colorings=24800 lazy-girth=31861 last: m=49 classes=7 cclen=46 t=49s
[22:41:10] it=46055 colorings=25000 lazy-girth=31961 last: m=42 classes=6 cclen=48 t=50s
[22:41:11] it=46515 colorings=25200 lazy-girth=32362 last: m=42 classes=6 cclen=48 t=50s
[22:41:11] it=46835 colorings=25400 lazy-girth=32523 last: m=42 classes=6 cclen=48 t=50s
[22:41:11] it=47123 colorings=25600 lazy-girth=32616 last: m=49 classes=7 cclen=45 t=51s
[22:41:12] it=47403 colorings=25800 lazy-girth=32697 last: m=42 classes=6 cclen=46 t=51s
[22:41:12] it=47671 colorings=26000 lazy-girth=32767 last: m=49 classes=7 cclen=47 t=51s
[22:41:12] it=47948 colorings=26200 lazy-girth=32857 last: m=49 classes=7 cclen=46 t=52s
[22:41:13] it=48181 colorings=26400 lazy-girth=32899 last: m=49 classes=7 cclen=47 t=52s
[22:41:13] it=48502 colorings=26600 lazy-girth=33057 last: m=42 classes=6 cclen=48 t=52s
[22:41:14] it=48900 colorings=26800 lazy-girth=33287 last: m=42 classes=6 cclen=48 t=53s
[22:41:14] it=49210 colorings=27000 lazy-girth=33412 last: m=42 classes=6 cclen=47 t=53s
[22:41:14] it=49481 colorings=27200 lazy-girth=33489 last: m=49 classes=7 cclen=46 t=54s
[22:41:15] it=49738 colorings=27400 lazy-girth=33557 last: m=42 classes=6 cclen=47 t=54s
[22:41:15] it=49994 colorings=27600 lazy-girth=33619 last: m=49 classes=7 cclen=41 t=54s
[22:41:15] it=50297 colorings=27800 lazy-girth=33743 last: m=49 classes=7 cclen=46 t=55s
[22:41:16] it=50603 colorings=28000 lazy-girth=33859 last: m=42 classes=6 cclen=48 t=55s
[22:41:16] it=50934 colorings=28200 lazy-girth=34007 last: m=49 classes=7 cclen=42 t=55s
[22:41:16] it=51218 colorings=28400 lazy-girth=34100 last: m=42 classes=6 cclen=47 t=56s
[22:41:17] it=51431 colorings=28600 lazy-girth=34113 last: m=42 classes=6 cclen=48 t=56s
[22:41:17] it=51671 colorings=28800 lazy-girth=34153 last: m=42 classes=6 cclen=45 t=56s
[22:41:17] it=51969 colorings=29000 lazy-girth=34258 last: m=49 classes=7 cclen=46 t=57s
[22:41:18] it=52318 colorings=29200 lazy-girth=34420 last: m=42 classes=6 cclen=44 t=57s
[22:41:18] it=52679 colorings=29400 lazy-girth=34649 last: m=42 classes=6 cclen=46 t=58s
[22:41:19] it=53093 colorings=29600 lazy-girth=34985 last: m=49 classes=7 cclen=46 t=58s
[22:41:19] it=53372 colorings=29800 lazy-girth=35096 last: m=42 classes=6 cclen=46 t=58s
[22:41:20] it=53740 colorings=30000 lazy-girth=35321 last: m=49 classes=7 cclen=36 t=59s
[22:41:20] it=54096 colorings=30200 lazy-girth=35562 last: m=49 classes=7 cclen=45 t=59s
[22:41:20] it=54546 colorings=30400 lazy-girth=35877 last: m=42 classes=6 cclen=48 t=60s
[22:41:21] it=55034 colorings=30600 lazy-girth=36235 last: m=42 classes=6 cclen=47 t=60s
[22:41:21] it=55389 colorings=30800 lazy-girth=36436 last: m=49 classes=7 cclen=41 t=61s
[22:41:22] it=55795 colorings=31000 lazy-girth=36701 last: m=42 classes=6 cclen=47 t=61s
[22:41:22] it=56112 colorings=31200 lazy-girth=36853 last: m=42 classes=6 cclen=43 t=62s
[22:41:23] it=56416 colorings=31400 lazy-girth=36989 last: m=49 classes=7 cclen=47 t=62s
[22:41:23] it=56776 colorings=31600 lazy-girth=37172 last: m=49 classes=7 cclen=44 t=62s
[22:41:23] it=57232 colorings=31800 lazy-girth=37494 last: m=42 classes=6 cclen=46 t=63s
[22:41:24] it=57616 colorings=32000 lazy-girth=37721 last: m=42 classes=6 cclen=46 t=63s
[22:41:24] it=58004 colorings=32200 lazy-girth=37948 last: m=42 classes=6 cclen=45 t=64s
[22:41:25] it=58430 colorings=32400 lazy-girth=38231 last: m=42 classes=6 cclen=46 t=64s
[22:41:25] it=58827 colorings=32600 lazy-girth=38466 last: m=42 classes=6 cclen=45 t=65s
[22:41:26] it=59175 colorings=32800 lazy-girth=38651 last: m=42 classes=6 cclen=45 t=65s
[22:41:26] it=59464 colorings=33000 lazy-girth=38745 last: m=42 classes=6 cclen=46 t=65s
[22:41:26] it=59783 colorings=33200 lazy-girth=38917 last: m=49 classes=7 cclen=46 t=66s
[22:41:27] it=60124 colorings=33400 lazy-girth=39080 last: m=49 classes=7 cclen=47 t=66s
[22:41:27] it=60399 colorings=33600 lazy-girth=39165 last: m=42 classes=6 cclen=46 t=67s
[22:41:28] it=60804 colorings=33800 lazy-girth=39442 last: m=42 classes=6 cclen=47 t=67s
[22:41:28] it=61089 colorings=34000 lazy-girth=39542 last: m=42 classes=6 cclen=46 t=67s
[22:41:28] it=61336 colorings=34200 lazy-girth=39590 last: m=49 classes=7 cclen=47 t=68s
[22:41:29] it=61632 colorings=34400 lazy-girth=39707 last: m=42 classes=6 cclen=46 t=68s
[22:41:29] it=61937 colorings=34600 lazy-girth=39830 last: m=42 classes=6 cclen=45 t=68s
[22:41:29] it=62205 colorings=34800 lazy-girth=39902 last: m=49 classes=7 cclen=46 t=69s
[22:41:30] it=62461 colorings=35000 lazy-girth=39963 last: m=42 classes=6 cclen=47 t=69s
[22:41:30] it=62706 colorings=35200 lazy-girth=40012 last: m=49 classes=7 cclen=47 t=69s
[22:41:30] it=62957 colorings=35400 lazy-girth=40077 last: m=42 classes=6 cclen=46 t=69s
[22:41:31] it=63326 colorings=35600 lazy-girth=40289 last: m=49 classes=7 cclen=47 t=70s
[22:41:31] it=63632 colorings=35800 lazy-girth=40414 last: m=42 classes=6 cclen=46 t=70s
[22:41:31] it=63947 colorings=36000 lazy-girth=40544 last: m=42 classes=6 cclen=47 t=71s
[22:41:32] it=64228 colorings=36200 lazy-girth=40635 last: m=49 classes=7 cclen=46 t=71s
[22:41:32] it=64529 colorings=36400 lazy-girth=40746 last: m=42 classes=6 cclen=48 t=71s
[22:41:32] it=64806 colorings=36600 lazy-girth=40839 last: m=49 classes=7 cclen=45 t=72s
[22:41:33] it=65039 colorings=36800 lazy-girth=40879 last: m=42 classes=6 cclen=47 t=72s
[22:41:33] it=65332 colorings=37000 lazy-girth=40990 last: m=49 classes=7 cclen=44 t=72s
[22:41:33] it=65633 colorings=37200 lazy-girth=41119 last: m=42 classes=6 cclen=45 t=73s
[22:41:34] it=65926 colorings=37400 lazy-girth=41229 last: m=49 classes=7 cclen=40 t=73s
[22:41:34] it=66236 colorings=37600 lazy-girth=41346 last: m=42 classes=6 cclen=47 t=73s
[22:41:34] it=66541 colorings=37800 lazy-girth=41467 last: m=42 classes=6 cclen=46 t=74s
[22:41:35] it=66794 colorings=38000 lazy-girth=41527 last: m=49 classes=7 cclen=45 t=74s
[22:41:35] it=67057 colorings=38200 lazy-girth=41594 last: m=49 classes=7 cclen=36 t=75s
[22:41:36] it=67268 colorings=38400 lazy-girth=41606 last: m=42 classes=6 cclen=47 t=75s
[22:41:36] it=67543 colorings=38600 lazy-girth=41693 last: m=49 classes=7 cclen=44 t=75s
[22:41:37] it=67827 colorings=38800 lazy-girth=41781 last: m=49 classes=7 cclen=45 t=77s
[22:41:38] it=68089 colorings=39000 lazy-girth=41846 last: m=42 classes=6 cclen=48 t=77s
[22:41:38] it=68338 colorings=39200 lazy-girth=41899 last: m=49 classes=7 cclen=47 t=77s
[22:41:38] it=68589 colorings=39400 lazy-girth=41952 last: m=42 classes=6 cclen=44 t=78s
[22:41:39] it=68835 colorings=39600 lazy-girth=42005 last: m=42 classes=6 cclen=46 t=78s
[22:41:39] it=69088 colorings=39800 lazy-girth=42063 last: m=42 classes=6 cclen=48 t=78s
[22:41:39] it=69336 colorings=40000 lazy-girth=42112 last: m=49 classes=7 cclen=46 t=79s
[22:41:40] it=69584 colorings=40200 lazy-girth=42162 last: m=49 classes=7 cclen=43 t=79s
[22:41:40] it=69808 colorings=40400 lazy-girth=42187 last: m=49 classes=7 cclen=47 t=79s
[22:41:40] it=70011 colorings=40600 lazy-girth=42190 last: m=49 classes=7 cclen=43 t=79s
[22:41:41] it=70286 colorings=40800 lazy-girth=42265 last: m=42 classes=6 cclen=47 t=80s
[22:41:41] it=70539 colorings=41000 lazy-girth=42319 last: m=42 classes=6 cclen=48 t=80s
[22:41:41] it=70772 colorings=41200 lazy-girth=42352 last: m=42 classes=6 cclen=42 t=81s
[22:41:42] it=71057 colorings=41400 lazy-girth=42477 last: m=42 classes=6 cclen=46 t=81s
[22:41:42] it=71480 colorings=41600 lazy-girth=42862 last: m=42 classes=6 cclen=36 t=82s
[22:41:43] it=71782 colorings=41800 lazy-girth=43012 last: m=42 classes=6 cclen=46 t=82s
[22:41:43] it=72045 colorings=42000 lazy-girth=43086 last: m=42 classes=6 cclen=47 t=82s
[22:41:43] it=72358 colorings=42200 lazy-girth=43219 last: m=49 classes=7 cclen=47 t=83s
[22:41:44] it=72659 colorings=42400 lazy-girth=43342 last: m=49 classes=7 cclen=46 t=83s
[22:41:44] it=72952 colorings=42600 lazy-girth=43451 last: m=49 classes=7 cclen=47 t=83s
[22:41:45] it=73309 colorings=42800 lazy-girth=43665 last: m=42 classes=6 cclen=43 t=84s
[22:41:45] it=73693 colorings=43000 lazy-girth=43870 last: m=42 classes=6 cclen=47 t=84s
[22:41:46] it=74049 colorings=43200 lazy-girth=44066 last: m=42 classes=6 cclen=47 t=85s
[22:41:46] it=74458 colorings=43400 lazy-girth=44308 last: m=42 classes=6 cclen=45 t=86s
[22:41:47] it=74813 colorings=43600 lazy-girth=44494 last: m=49 classes=7 cclen=45 t=86s
[22:41:47] it=75196 colorings=43800 lazy-girth=44714 last: m=42 classes=6 cclen=45 t=86s
[22:41:47] it=75487 colorings=44000 lazy-girth=44813 last: m=42 classes=6 cclen=42 t=87s
[22:41:48] it=75745 colorings=44200 lazy-girth=44871 last: m=42 classes=6 cclen=46 t=87s
[22:41:48] it=76144 colorings=44400 lazy-girth=45110 last: m=42 classes=6 cclen=48 t=88s
[22:41:49] it=76516 colorings=44600 lazy-girth=45311 last: m=49 classes=7 cclen=45 t=88s
[22:41:49] it=76844 colorings=44800 lazy-girth=45464 last: m=42 classes=6 cclen=43 t=89s
[22:41:50] it=77196 colorings=45000 lazy-girth=45641 last: m=42 classes=6 cclen=48 t=89s
[22:41:50] it=77552 colorings=45200 lazy-girth=45817 last: m=49 classes=7 cclen=47 t=90s
[22:41:51] it=77946 colorings=45400 lazy-girth=46039 last: m=42 classes=6 cclen=46 t=90s
[22:41:51] it=78266 colorings=45600 lazy-girth=46177 last: m=42 classes=6 cclen=48 t=91s
[22:41:52] it=78629 colorings=45800 lazy-girth=46370 last: m=49 classes=7 cclen=46 t=91s
[22:41:52] it=78881 colorings=46000 lazy-girth=46429 last: m=42 classes=6 cclen=39 t=91s
[22:41:53] it=79207 colorings=46200 lazy-girth=46574 last: m=49 classes=7 cclen=40 t=92s
[22:41:53] it=79522 colorings=46400 lazy-girth=46722 last: m=49 classes=7 cclen=46 t=92s
[22:41:53] it=79846 colorings=46600 lazy-girth=46865 last: m=49 classes=7 cclen=43 t=93s
[22:41:54] it=80138 colorings=46800 lazy-girth=46968 last: m=42 classes=6 cclen=48 t=93s
[22:41:54] it=80415 colorings=47000 lazy-girth=47057 last: m=42 classes=6 cclen=45 t=94s
[22:41:55] it=80697 colorings=47200 lazy-girth=47155 last: m=42 classes=6 cclen=46 t=94s
[22:41:55] it=80959 colorings=47400 lazy-girth=47240 last: m=49 classes=7 cclen=47 t=95s
[22:41:56] it=81302 colorings=47600 lazy-girth=47416 last: m=42 classes=6 cclen=47 t=95s
[22:41:56] it=81686 colorings=47800 lazy-girth=47636 last: m=42 classes=6 cclen=47 t=96s
[22:41:57] it=82009 colorings=48000 lazy-girth=47797 last: m=42 classes=6 cclen=45 t=96s
[22:41:57] it=82364 colorings=48200 lazy-girth=48019 last: m=42 classes=6 cclen=44 t=97s
[22:41:58] it=82692 colorings=48400 lazy-girth=48169 last: m=49 classes=7 cclen=46 t=97s
[22:41:58] it=83027 colorings=48600 lazy-girth=48342 last: m=42 classes=6 cclen=47 t=98s
[22:41:59] it=83308 colorings=48800 lazy-girth=48432 last: m=42 classes=6 cclen=39 t=98s
[22:41:59] it=83605 colorings=49000 lazy-girth=48552 last: m=49 classes=7 cclen=46 t=98s
[22:41:59] it=83855 colorings=49200 lazy-girth=48611 last: m=49 classes=7 cclen=46 t=99s
[22:42:00] it=84102 colorings=49400 lazy-girth=48661 last: m=49 classes=7 cclen=41 t=99s
[22:42:00] it=84400 colorings=49600 lazy-girth=48783 last: m=42 classes=6 cclen=46 t=99s
[22:42:00] it=84665 colorings=49800 lazy-girth=48858 last: m=49 classes=7 cclen=46 t=100s
[22:42:01] it=85002 colorings=50000 lazy-girth=49012 last: m=49 classes=7 cclen=39 t=100s
[22:42:01] it=85400 colorings=50200 lazy-girth=49255 last: m=42 classes=6 cclen=45 t=101s
[22:42:02] it=85774 colorings=50400 lazy-girth=49452 last: m=42 classes=6 cclen=44 t=101s
[22:42:03] it=86124 colorings=50600 lazy-girth=49627 last: m=49 classes=7 cclen=45 t=102s
[22:42:03] it=86465 colorings=50800 lazy-girth=49797 last: m=49 classes=7 cclen=43 t=102s
[22:42:03] it=86765 colorings=51000 lazy-girth=49917 last: m=42 classes=6 cclen=45 t=103s
[22:42:04] it=87014 colorings=51200 lazy-girth=49970 last: m=49 classes=7 cclen=42 t=103s
[22:42:04] it=87293 colorings=51400 lazy-girth=50064 last: m=49 classes=7 cclen=47 t=104s
[22:42:05] it=87571 colorings=51600 lazy-girth=50154 last: m=49 classes=7 cclen=46 t=104s
[22:42:05] it=87881 colorings=51800 lazy-girth=50279 last: m=49 classes=7 cclen=39 t=104s
[22:42:06] it=88149 colorings=52000 lazy-girth=50357 last: m=42 classes=6 cclen=44 t=105s
[22:42:06] it=88460 colorings=52200 lazy-girth=50489 last: m=42 classes=6 cclen=45 t=105s
[22:42:07] it=88755 colorings=52400 lazy-girth=50596 last: m=49 classes=7 cclen=44 t=106s
[22:42:07] it=89113 colorings=52600 lazy-girth=50797 last: m=49 classes=7 cclen=47 t=107s
[22:42:08] it=89465 colorings=52800 lazy-girth=50978 last: m=49 classes=7 cclen=47 t=107s
[22:42:08] it=89734 colorings=53000 lazy-girth=51058 last: m=42 classes=6 cclen=47 t=108s
[22:42:09] it=89974 colorings=53200 lazy-girth=51104 last: m=42 classes=6 cclen=46 t=108s
[22:42:09] it=90219 colorings=53400 lazy-girth=51153 last: m=49 classes=7 cclen=44 t=108s
[22:42:10] it=90611 colorings=53600 lazy-girth=51373 last: m=42 classes=6 cclen=47 t=109s
[22:42:10] it=90910 colorings=53800 lazy-girth=51483 last: m=42 classes=6 cclen=47 t=109s
[22:42:11] it=91215 colorings=54000 lazy-girth=51622 last: m=49 classes=7 cclen=40 t=110s
[22:42:11] it=91557 colorings=54200 lazy-girth=51794 last: m=42 classes=6 cclen=46 t=110s
[22:42:11] it=91866 colorings=54400 lazy-girth=51934 last: m=42 classes=6 cclen=44 t=111s
[22:42:12] it=92214 colorings=54600 lazy-girth=52110 last: m=42 classes=6 cclen=46 t=111s
[22:42:12] it=92534 colorings=54800 lazy-girth=52250 last: m=42 classes=6 cclen=47 t=112s
[22:42:13] it=92814 colorings=55000 lazy-girth=52349 last: m=49 classes=7 cclen=44 t=112s
[22:42:15] it=93080 colorings=55200 lazy-girth=52424 last: m=42 classes=6 cclen=45 t=114s
[22:42:15] it=93305 colorings=55400 lazy-girth=52452 last: m=42 classes=6 cclen=48 t=114s
[22:42:15] it=93563 colorings=55600 lazy-girth=52515 last: m=42 classes=6 cclen=46 t=115s
[22:42:16] it=93844 colorings=55800 lazy-girth=52612 last: m=42 classes=6 cclen=45 t=115s
[22:42:16] it=94110 colorings=56000 lazy-girth=52698 last: m=49 classes=7 cclen=43 t=116s
[22:42:17] it=94336 colorings=56200 lazy-girth=52731 last: m=49 classes=7 cclen=41 t=116s
[22:42:17] it=94610 colorings=56400 lazy-girth=52817 last: m=42 classes=6 cclen=48 t=116s
[22:42:17] it=94867 colorings=56600 lazy-girth=52883 last: m=42 classes=6 cclen=47 t=117s
[22:42:18] it=95118 colorings=56800 lazy-girth=52943 last: m=42 classes=6 cclen=45 t=117s
[22:42:18] it=95374 colorings=57000 lazy-girth=53013 last: m=42 classes=6 cclen=48 t=118s
[22:42:19] it=95631 colorings=57200 lazy-girth=53075 last: m=42 classes=6 cclen=44 t=118s
[22:42:19] it=95943 colorings=57400 lazy-girth=53201 last: m=49 classes=7 cclen=46 t=119s
[22:42:20] it=96316 colorings=57600 lazy-girth=53407 last: m=49 classes=7 cclen=46 t=119s
[22:42:20] it=96628 colorings=57800 lazy-girth=53533 last: m=49 classes=7 cclen=45 t=120s
[22:42:21] it=96902 colorings=58000 lazy-girth=53628 last: m=49 classes=7 cclen=46 t=120s
[22:42:21] it=97187 colorings=58200 lazy-girth=53729 last: m=49 classes=7 cclen=45 t=120s
[22:42:22] it=97501 colorings=58400 lazy-girth=53878 last: m=42 classes=6 cclen=46 t=121s
[22:42:22] it=97839 colorings=58600 lazy-girth=54057 last: m=49 classes=7 cclen=42 t=121s
[22:42:22] it=98125 colorings=58800 lazy-girth=54147 last: m=42 classes=6 cclen=48 t=122s
[22:42:23] it=98399 colorings=59000 lazy-girth=54238 last: m=42 classes=6 cclen=45 t=122s
[22:42:23] it=98678 colorings=59200 lazy-girth=54335 last: m=49 classes=7 cclen=40 t=123s
[22:42:24] it=99004 colorings=59400 lazy-girth=54477 last: m=42 classes=6 cclen=46 t=123s
[22:42:24] it=99293 colorings=59600 lazy-girth=54584 last: m=49 classes=7 cclen=38 t=123s
[22:42:25] it=99540 colorings=59800 lazy-girth=54638 last: m=49 classes=7 cclen=41 t=124s
[22:42:25] it=99812 colorings=60000 lazy-girth=54718 last: m=42 classes=6 cclen=36 t=124s
[22:42:25] it=100051 colorings=60200 lazy-girth=54762 last: m=42 classes=6 cclen=46 t=125s
[22:42:26] it=100354 colorings=60400 lazy-girth=54872 last: m=42 classes=6 cclen=45 t=125s
[22:42:26] it=100590 colorings=60600 lazy-girth=54910 last: m=42 classes=6 cclen=46 t=126s
[22:42:27] it=100855 colorings=60800 lazy-girth=54980 last: m=42 classes=6 cclen=44 t=126s
[22:42:27] it=101158 colorings=61000 lazy-girth=55097 last: m=49 classes=7 cclen=47 t=127s
[22:42:28] it=101448 colorings=61200 lazy-girth=55201 last: m=49 classes=7 cclen=43 t=127s
[22:42:28] it=101777 colorings=61400 lazy-girth=55346 last: m=49 classes=7 cclen=47 t=128s
[22:42:29] it=102033 colorings=61600 lazy-girth=55412 last: m=49 classes=7 cclen=46 t=128s
[22:42:29] it=102287 colorings=61800 lazy-girth=55481 last: m=49 classes=7 cclen=46 t=128s
[22:42:29] it=102564 colorings=62000 lazy-girth=55579 last: m=42 classes=6 cclen=47 t=129s
[22:42:30] it=102880 colorings=62200 lazy-girth=55711 last: m=49 classes=7 cclen=45 t=129s
[22:42:30] it=103135 colorings=62400 lazy-girth=55775 last: m=42 classes=6 cclen=47 t=130s
[22:42:31] it=103383 colorings=62600 lazy-girth=55835 last: m=49 classes=7 cclen=45 t=130s
[22:42:31] it=103624 colorings=62800 lazy-girth=55894 last: m=42 classes=6 cclen=47 t=131s
[22:42:32] it=103878 colorings=63000 lazy-girth=55952 last: m=49 classes=7 cclen=42 t=131s
[22:42:32] it=104135 colorings=63200 lazy-girth=56020 last: m=42 classes=6 cclen=45 t=131s
[22:42:33] it=104403 colorings=63400 lazy-girth=56098 last: m=42 classes=6 cclen=45 t=132s
[22:42:33] it=104680 colorings=63600 lazy-girth=56194 last: m=49 classes=7 cclen=42 t=133s
[22:42:34] it=104940 colorings=63800 lazy-girth=56261 last: m=49 classes=7 cclen=46 t=133s
[22:42:34] it=105231 colorings=64000 lazy-girth=56372 last: m=49 classes=7 cclen=45 t=134s
[22:42:35] it=105486 colorings=64200 lazy-girth=56433 last: m=42 classes=6 cclen=48 t=134s
[22:42:35] it=105727 colorings=64400 lazy-girth=56480 last: m=49 classes=7 cclen=47 t=134s
[22:42:35] it=105984 colorings=64600 lazy-girth=56549 last: m=42 classes=6 cclen=48 t=135s
[22:42:36] it=106376 colorings=64800 lazy-girth=56762 last: m=49 classes=7 cclen=46 t=135s
[22:42:36] it=106669 colorings=65000 lazy-girth=56867 last: m=49 classes=7 cclen=46 t=136s
[22:42:37] it=106912 colorings=65200 lazy-girth=56914 last: m=49 classes=7 cclen=41 t=136s
[22:42:37] it=107203 colorings=65400 lazy-girth=57014 last: m=42 classes=6 cclen=48 t=136s
[22:42:37] it=107448 colorings=65600 lazy-girth=57078 last: m=42 classes=6 cclen=43 t=137s
[22:42:38] it=107718 colorings=65800 lazy-girth=57164 last: m=42 classes=6 cclen=47 t=137s
[22:42:38] it=107970 colorings=66000 lazy-girth=57221 last: m=42 classes=6 cclen=44 t=138s
[22:42:39] it=108248 colorings=66200 lazy-girth=57311 last: m=49 classes=7 cclen=40 t=138s
[22:42:39] it=108515 colorings=66400 lazy-girth=57382 last: m=42 classes=6 cclen=41 t=139s
[22:42:40] it=108809 colorings=66600 lazy-girth=57486 last: m=42 classes=6 cclen=48 t=140s
[22:42:41] it=109142 colorings=66800 lazy-girth=57641 last: m=42 classes=6 cclen=47 t=140s
[22:42:41] it=109407 colorings=67000 lazy-girth=57712 last: m=42 classes=6 cclen=48 t=141s
[22:42:42] it=109651 colorings=67200 lazy-girth=57762 last: m=49 classes=7 cclen=45 t=141s
[22:42:42] it=109875 colorings=67400 lazy-girth=57792 last: m=42 classes=6 cclen=44 t=141s
[22:42:43] it=110142 colorings=67600 lazy-girth=57871 last: m=49 classes=7 cclen=46 t=142s
[22:42:43] it=110404 colorings=67800 lazy-girth=57947 last: m=49 classes=7 cclen=46 t=143s
[22:42:44] it=110630 colorings=68000 lazy-girth=57978 last: m=49 classes=7 cclen=46 t=143s
[22:42:44] it=110935 colorings=68200 lazy-girth=58096 last: m=49 classes=7 cclen=44 t=143s
[22:42:44] it=111170 colorings=68400 lazy-girth=58138 last: m=49 classes=7 cclen=44 t=144s
[22:42:45] it=111424 colorings=68600 lazy-girth=58200 last: m=42 classes=6 cclen=44 t=144s
[22:42:46] it=111640 colorings=68800 lazy-girth=58217 last: m=42 classes=6 cclen=45 t=145s
[22:42:46] it=111859 colorings=69000 lazy-girth=58236 last: m=42 classes=6 cclen=46 t=145s
[22:42:46] it=112063 colorings=69200 lazy-girth=58240 last: m=42 classes=6 cclen=46 t=145s
[22:42:46] it=112287 colorings=69400 lazy-girth=58264 last: m=42 classes=6 cclen=46 t=146s
[22:42:47] it=112504 colorings=69600 lazy-girth=58284 last: m=42 classes=6 cclen=41 t=146s
[22:42:47] it=112724 colorings=69800 lazy-girth=58307 last: m=42 classes=6 cclen=47 t=146s
[22:42:47] it=112930 colorings=70000 lazy-girth=58313 last: m=42 classes=6 cclen=46 t=147s
[22:42:48] it=113145 colorings=70200 lazy-girth=58328 last: m=42 classes=6 cclen=46 t=147s
[22:42:48] it=113378 colorings=70400 lazy-girth=58361 last: m=42 classes=6 cclen=42 t=147s
[22:42:48] it=113589 colorings=70600 lazy-girth=58372 last: m=49 classes=7 cclen=46 t=148s
[22:42:49] it=113842 colorings=70800 lazy-girth=58429 last: m=49 classes=7 cclen=47 t=148s
[22:42:49] it=114075 colorings=71000 lazy-girth=58463 last: m=49 classes=7 cclen=45 t=149s
[22:42:50] it=114315 colorings=71200 lazy-girth=58505 last: m=49 classes=7 cclen=45 t=149s
[22:42:50] it=114545 colorings=71400 lazy-girth=58535 last: m=49 classes=7 cclen=44 t=150s
[22:42:51] it=114865 colorings=71600 lazy-girth=58666 last: m=42 classes=6 cclen=47 t=150s
[22:42:51] it=115157 colorings=71800 lazy-girth=58766 last: m=49 classes=7 cclen=46 t=151s
[22:42:52] it=115418 colorings=72000 lazy-girth=58833 last: m=42 classes=6 cclen=46 t=151s
[22:42:52] it=115688 colorings=72200 lazy-girth=58908 last: m=42 classes=6 cclen=45 t=152s
[22:42:53] it=115949 colorings=72400 lazy-girth=58972 last: m=49 classes=7 cclen=46 t=152s
[22:42:54] it=116192 colorings=72600 lazy-girth=59019 last: m=49 classes=7 cclen=47 t=153s
[22:42:54] it=116430 colorings=72800 lazy-girth=59066 last: m=42 classes=6 cclen=45 t=154s
[22:42:55] it=116662 colorings=73000 lazy-girth=59106 last: m=42 classes=6 cclen=44 t=154s
[22:42:55] it=116918 colorings=73200 lazy-girth=59169 last: m=49 classes=7 cclen=45 t=154s
[22:42:55] it=117151 colorings=73400 lazy-girth=59206 last: m=49 classes=7 cclen=46 t=155s
[22:42:59] it=117446 colorings=73600 lazy-girth=59312 last: m=42 classes=6 cclen=47 t=158s
[22:42:59] it=117688 colorings=73800 lazy-girth=59356 last: m=42 classes=6 cclen=45 t=158s
[22:43:00] it=117919 colorings=74000 lazy-girth=59388 last: m=42 classes=6 cclen=41 t=159s
[22:43:00] it=118156 colorings=74200 lazy-girth=59432 last: m=42 classes=6 cclen=46 t=160s
[22:43:01] it=118388 colorings=74400 lazy-girth=59468 last: m=42 classes=6 cclen=45 t=160s
[22:43:01] it=118609 colorings=74600 lazy-girth=59492 last: m=49 classes=7 cclen=47 t=160s
[22:43:01] it=118815 colorings=74800 lazy-girth=59498 last: m=49 classes=7 cclen=44 t=161s
[22:43:02] it=119041 colorings=75000 lazy-girth=59527 last: m=42 classes=6 cclen=48 t=161s
[22:43:02] it=119264 colorings=75200 lazy-girth=59552 last: m=42 classes=6 cclen=48 t=161s
[22:43:02] it=119483 colorings=75400 lazy-girth=59571 last: m=42 classes=6 cclen=48 t=162s
[22:43:03] it=119703 colorings=75600 lazy-girth=59595 last: m=42 classes=6 cclen=43 t=162s
[22:43:03] it=119925 colorings=75800 lazy-girth=59618 last: m=42 classes=6 cclen=48 t=163s
[22:43:04] it=120183 colorings=76000 lazy-girth=59689 last: m=49 classes=7 cclen=47 t=163s
[22:43:04] it=120432 colorings=76200 lazy-girth=59743 last: m=49 classes=7 cclen=43 t=164s
[22:43:05] it=120681 colorings=76400 lazy-girth=59794 last: m=42 classes=6 cclen=47 t=164s
[22:43:05] it=120942 colorings=76600 lazy-girth=59861 last: m=42 classes=6 cclen=41 t=165s
[22:43:06] it=121201 colorings=76800 lazy-girth=59925 last: m=49 classes=7 cclen=44 t=165s
[22:43:07] it=121438 colorings=77000 lazy-girth=59965 last: m=49 classes=7 cclen=45 t=166s
[22:43:07] it=121676 colorings=77200 lazy-girth=60004 last: m=49 classes=7 cclen=47 t=167s
[22:43:08] it=121929 colorings=77400 lazy-girth=60060 last: m=42 classes=6 cclen=47 t=167s
[22:43:08] it=122164 colorings=77600 lazy-girth=60095 last: m=49 classes=7 cclen=47 t=168s
[22:43:09] it=122383 colorings=77800 lazy-girth=60116 last: m=42 classes=6 cclen=44 t=168s
[22:43:09] it=122610 colorings=78000 lazy-girth=60145 last: m=49 classes=7 cclen=46 t=169s
[22:43:10] it=122841 colorings=78200 lazy-girth=60182 last: m=42 classes=6 cclen=43 t=169s
[22:43:10] it=123053 colorings=78400 lazy-girth=60197 last: m=49 classes=7 cclen=45 t=170s
[22:43:11] it=123270 colorings=78600 lazy-girth=60216 last: m=42 classes=6 cclen=48 t=170s
[22:43:11] it=123514 colorings=78800 lazy-girth=60264 last: m=49 classes=7 cclen=45 t=171s
[22:43:12] it=123743 colorings=79000 lazy-girth=60293 last: m=49 classes=7 cclen=46 t=171s
[22:43:13] it=123974 colorings=79200 lazy-girth=60327 last: m=49 classes=7 cclen=45 t=172s
[22:43:13] it=124217 colorings=79400 lazy-girth=60372 last: m=49 classes=7 cclen=47 t=173s
[22:43:14] it=124444 colorings=79600 lazy-girth=60400 last: m=42 classes=6 cclen=40 t=173s
[22:43:14] it=124660 colorings=79800 lazy-girth=60417 last: m=42 classes=6 cclen=45 t=174s
[22:43:15] it=124878 colorings=80000 lazy-girth=60436 last: m=42 classes=6 cclen=45 t=174s
[22:43:15] it=125091 colorings=80200 lazy-girth=60450 last: m=49 classes=7 cclen=43 t=174s
[22:43:16] it=125315 colorings=80400 lazy-girth=60476 last: m=42 classes=6 cclen=47 t=175s
[22:43:16] it=125558 colorings=80600 lazy-girth=60524 last: m=42 classes=6 cclen=47 t=176s
[22:43:17] it=125782 colorings=80800 lazy-girth=60548 last: m=49 classes=7 cclen=46 t=177s
[22:43:18] it=126012 colorings=81000 lazy-girth=60580 last: m=42 classes=6 cclen=47 t=177s
[22:43:19] it=126242 colorings=81200 lazy-girth=60610 last: m=49 classes=7 cclen=47 t=178s
[22:43:19] it=126467 colorings=81400 lazy-girth=60637 last: m=49 classes=7 cclen=47 t=179s
[22:43:20] it=126679 colorings=81600 lazy-girth=60650 last: m=42 classes=6 cclen=45 t=180s
[22:43:21] it=126886 colorings=81800 lazy-girth=60658 last: m=49 classes=7 cclen=46 t=181s
[22:43:23] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=127023 colorings=81934 lazy-girth=60661 time=182s
[23:48:33] slice r=4 H=Z7 |H|=7 n=28 classes=54 girth>=6 mindeg>=3
[23:48:33] eager C3/C4 clauses: 8549
[23:48:33] it=720 colorings=200 lazy-girth=1415 last: m=49 classes=7 cclen=45 t=0s
[23:48:33] it=1234 colorings=400 lazy-girth=2059 last: m=42 classes=6 cclen=47 t=0s
[23:48:34] it=1849 colorings=600 lazy-girth=2822 last: m=42 classes=6 cclen=46 t=0s
[23:48:34] it=2268 colorings=800 lazy-girth=3205 last: m=49 classes=7 cclen=46 t=0s
[23:48:34] it=2647 colorings=1000 lazy-girth=3484 last: m=49 classes=7 cclen=42 t=0s
[23:48:34] it=3190 colorings=1200 lazy-girth=4039 last: m=49 classes=7 cclen=46 t=1s
[23:48:34] it=3688 colorings=1400 lazy-girth=4492 last: m=42 classes=6 cclen=48 t=1s
[23:48:34] it=4162 colorings=1600 lazy-girth=4918 last: m=42 classes=6 cclen=46 t=1s
[23:48:34] it=4595 colorings=1800 lazy-girth=5243 last: m=49 classes=7 cclen=44 t=1s
[23:48:34] it=5030 colorings=2000 lazy-girth=5701 last: m=42 classes=6 cclen=47 t=1s
[23:48:34] it=5510 colorings=2200 lazy-girth=6188 last: m=49 classes=7 cclen=38 t=1s
[23:48:34] it=5955 colorings=2400 lazy-girth=6604 last: m=49 classes=7 cclen=47 t=1s
[23:48:34] it=6357 colorings=2600 lazy-girth=6931 last: m=49 classes=7 cclen=47 t=1s
[23:48:34] it=6816 colorings=2800 lazy-girth=7339 last: m=49 classes=7 cclen=43 t=1s
[23:48:35] it=7260 colorings=3000 lazy-girth=7703 last: m=42 classes=6 cclen=43 t=1s
[23:48:35] it=7767 colorings=3200 lazy-girth=8243 last: m=49 classes=7 cclen=44 t=1s
[23:48:35] it=8150 colorings=3400 lazy-girth=8519 last: m=42 classes=6 cclen=48 t=1s
[23:48:35] it=8623 colorings=3600 lazy-girth=9021 last: m=49 classes=7 cclen=41 t=2s
[23:48:35] it=9130 colorings=3800 lazy-girth=9665 last: m=49 classes=7 cclen=38 t=2s
[23:48:35] it=9610 colorings=4000 lazy-girth=10084 last: m=42 classes=6 cclen=48 t=2s
[23:48:35] it=10112 colorings=4200 lazy-girth=10533 last: m=42 classes=6 cclen=43 t=2s
[23:48:35] it=10564 colorings=4400 lazy-girth=10889 last: m=42 classes=6 cclen=45 t=2s
[23:48:35] it=11000 colorings=4600 lazy-girth=11219 last: m=42 classes=6 cclen=47 t=2s
[23:48:35] it=11431 colorings=4800 lazy-girth=11537 last: m=49 classes=7 cclen=46 t=2s
[23:48:35] it=11994 colorings=5000 lazy-girth=12155 last: m=42 classes=6 cclen=48 t=2s
[23:48:36] it=12403 colorings=5200 lazy-girth=12461 last: m=42 classes=6 cclen=43 t=2s
[23:48:36] it=12831 colorings=5400 lazy-girth=12773 last: m=49 classes=7 cclen=40 t=2s
[23:48:36] it=13212 colorings=5600 lazy-girth=13013 last: m=42 classes=6 cclen=46 t=2s
[23:48:36] it=13651 colorings=5800 lazy-girth=13311 last: m=49 classes=7 cclen=46 t=3s
[23:48:36] it=14048 colorings=6000 lazy-girth=13636 last: m=42 classes=6 cclen=48 t=3s
[23:48:36] it=14501 colorings=6200 lazy-girth=14025 last: m=49 classes=7 cclen=43 t=3s
[23:48:36] it=14885 colorings=6400 lazy-girth=14276 last: m=42 classes=6 cclen=44 t=3s
[23:48:36] it=15249 colorings=6600 lazy-girth=14500 last: m=42 classes=6 cclen=46 t=3s
[23:48:36] it=15621 colorings=6800 lazy-girth=14711 last: m=42 classes=6 cclen=45 t=3s
[23:48:36] it=16039 colorings=7000 lazy-girth=15025 last: m=49 classes=7 cclen=46 t=3s
[23:48:36] it=16483 colorings=7200 lazy-girth=15354 last: m=49 classes=7 cclen=46 t=3s
[23:48:36] it=16812 colorings=7400 lazy-girth=15521 last: m=42 classes=6 cclen=46 t=3s
[23:48:36] it=17243 colorings=7600 lazy-girth=15850 last: m=42 classes=6 cclen=46 t=3s
[23:48:36] it=17565 colorings=7800 lazy-girth=16017 last: m=49 classes=7 cclen=46 t=3s
[23:48:37] it=17924 colorings=8000 lazy-girth=16263 last: m=49 classes=7 cclen=36 t=3s
[23:48:37] it=18277 colorings=8200 lazy-girth=16472 last: m=42 classes=6 cclen=46 t=3s
[23:48:37] it=18634 colorings=8400 lazy-girth=16680 last: m=42 classes=6 cclen=47 t=3s
[23:48:37] it=19013 colorings=8600 lazy-girth=16924 last: m=49 classes=7 cclen=45 t=4s
[23:48:37] it=19409 colorings=8800 lazy-girth=17192 last: m=42 classes=6 cclen=46 t=4s
[23:48:37] it=19814 colorings=9000 lazy-girth=17484 last: m=42 classes=6 cclen=45 t=4s
[23:48:37] it=20149 colorings=9200 lazy-girth=17665 last: m=42 classes=6 cclen=47 t=4s
[23:48:37] it=20487 colorings=9400 lazy-girth=17873 last: m=42 classes=6 cclen=47 t=4s
[23:48:37] it=20771 colorings=9600 lazy-girth=17976 last: m=49 classes=7 cclen=46 t=4s
[23:48:37] it=21052 colorings=9800 lazy-girth=18084 last: m=42 classes=6 cclen=46 t=4s
[23:48:37] it=21310 colorings=10000 lazy-girth=18178 last: m=42 classes=6 cclen=42 t=4s
[23:48:37] it=21643 colorings=10200 lazy-girth=18370 last: m=49 classes=7 cclen=42 t=4s
[23:48:37] it=21951 colorings=10400 lazy-girth=18515 last: m=49 classes=7 cclen=47 t=4s
[23:48:37] it=22251 colorings=10600 lazy-girth=18641 last: m=42 classes=6 cclen=44 t=4s
[23:48:38] it=22603 colorings=10800 lazy-girth=18847 last: m=42 classes=6 cclen=48 t=4s
[23:48:38] it=22955 colorings=11000 lazy-girth=19066 last: m=49 classes=7 cclen=45 t=4s
[23:48:38] it=23287 colorings=11200 lazy-girth=19247 last: m=42 classes=6 cclen=46 t=5s
[23:48:38] it=23563 colorings=11400 lazy-girth=19343 last: m=49 classes=7 cclen=47 t=5s
[23:48:38] it=23836 colorings=11600 lazy-girth=19439 last: m=42 classes=6 cclen=47 t=5s
[23:48:38] it=24175 colorings=11800 lazy-girth=19625 last: m=42 classes=6 cclen=46 t=5s
[23:48:38] it=24524 colorings=12000 lazy-girth=19840 last: m=49 classes=7 cclen=42 t=5s
[23:48:38] it=24879 colorings=12200 lazy-girth=20041 last: m=49 classes=7 cclen=47 t=5s
[23:48:38] it=25181 colorings=12400 lazy-girth=20179 last: m=42 classes=6 cclen=46 t=5s
[23:48:38] it=25483 colorings=12600 lazy-girth=20316 last: m=49 classes=7 cclen=45 t=5s
[23:48:38] it=25760 colorings=12800 lazy-girth=20422 last: m=42 classes=6 cclen=45 t=5s
[23:48:38] it=26038 colorings=13000 lazy-girth=20520 last: m=42 classes=6 cclen=43 t=5s
[23:48:38] it=26693 colorings=13200 lazy-girth=21229 last: m=42 classes=6 cclen=45 t=5s
[23:48:39] it=27142 colorings=13400 lazy-girth=21602 last: m=49 classes=7 cclen=41 t=5s
[23:48:39] it=27602 colorings=13600 lazy-girth=21997 last: m=42 classes=6 cclen=48 t=5s
[23:48:39] it=28079 colorings=13800 lazy-girth=22403 last: m=49 classes=7 cclen=46 t=6s
[23:48:39] it=28521 colorings=14000 lazy-girth=22758 last: m=49 classes=7 cclen=47 t=6s
[23:48:39] it=29067 colorings=14200 lazy-girth=23220 last: m=42 classes=6 cclen=45 t=6s
[23:48:39] it=29471 colorings=14400 lazy-girth=23490 last: m=49 classes=7 cclen=46 t=6s
[23:48:39] it=29919 colorings=14600 lazy-girth=23940 last: m=42 classes=6 cclen=47 t=6s
[23:48:39] it=30437 colorings=14800 lazy-girth=24436 last: m=49 classes=7 cclen=47 t=6s
[23:48:39] it=30917 colorings=15000 lazy-girth=24874 last: m=49 classes=7 cclen=40 t=6s
[23:48:39] it=31317 colorings=15200 lazy-girth=25174 last: m=49 classes=7 cclen=45 t=6s
[23:48:39] it=31693 colorings=15400 lazy-girth=25439 last: m=42 classes=6 cclen=46 t=6s
[23:48:40] it=32041 colorings=15600 lazy-girth=25651 last: m=49 classes=7 cclen=47 t=6s
[23:48:40] it=32346 colorings=15800 lazy-girth=25834 last: m=42 classes=6 cclen=44 t=6s
[23:48:40] it=32696 colorings=16000 lazy-girth=26035 last: m=42 classes=6 cclen=45 t=6s
[23:48:40] it=32996 colorings=16200 lazy-girth=26171 last: m=42 classes=6 cclen=43 t=7s
[23:48:40] it=33314 colorings=16400 lazy-girth=26336 last: m=42 classes=6 cclen=46 t=7s
[23:48:40] it=33626 colorings=16600 lazy-girth=26486 last: m=42 classes=6 cclen=48 t=7s
[23:48:40] it=33893 colorings=16800 lazy-girth=26574 last: m=42 classes=6 cclen=46 t=7s
[23:48:40] it=34133 colorings=17000 lazy-girth=26616 last: m=42 classes=6 cclen=48 t=7s
[23:48:40] it=34379 colorings=17200 lazy-girth=26665 last: m=42 classes=6 cclen=44 t=7s
[23:48:40] it=34818 colorings=17400 lazy-girth=27046 last: m=49 classes=7 cclen=47 t=7s
[23:48:40] it=35100 colorings=17600 lazy-girth=27158 last: m=49 classes=7 cclen=46 t=7s
[23:48:40] it=35404 colorings=17800 lazy-girth=27308 last: m=42 classes=6 cclen=48 t=7s
[23:48:40] it=35736 colorings=18000 lazy-girth=27487 last: m=49 classes=7 cclen=45 t=7s
[23:48:40] it=36031 colorings=18200 lazy-girth=27611 last: m=42 classes=6 cclen=41 t=7s
[23:48:40] it=36284 colorings=18400 lazy-girth=27672 last: m=42 classes=6 cclen=47 t=7s
[23:48:40] it=36745 colorings=18600 lazy-girth=28116 last: m=42 classes=6 cclen=45 t=7s
[23:48:41] it=37088 colorings=18800 lazy-girth=28328 last: m=42 classes=6 cclen=44 t=7s
[23:48:41] it=37339 colorings=19000 lazy-girth=28379 last: m=42 classes=6 cclen=42 t=7s
[23:48:41] it=37677 colorings=19200 lazy-girth=28580 last: m=42 classes=6 cclen=46 t=7s
[23:48:41] it=38026 colorings=19400 lazy-girth=28806 last: m=42 classes=6 cclen=47 t=8s
[23:48:41] it=38242 colorings=19600 lazy-girth=28822 last: m=42 classes=6 cclen=46 t=8s
[23:48:41] it=38562 colorings=19800 lazy-girth=28972 last: m=49 classes=7 cclen=45 t=8s
[23:48:41] it=38864 colorings=20000 lazy-girth=29097 last: m=49 classes=7 cclen=46 t=8s
[23:48:41] it=39211 colorings=20200 lazy-girth=29311 last: m=49 classes=7 cclen=47 t=8s
[23:48:41] it=39503 colorings=20400 lazy-girth=29439 last: m=42 classes=6 cclen=44 t=8s
[23:48:41] it=39788 colorings=20600 lazy-girth=29550 last: m=42 classes=6 cclen=46 t=8s
[23:48:41] it=40147 colorings=20800 lazy-girth=29774 last: m=42 classes=6 cclen=46 t=8s
[23:48:41] it=40481 colorings=21000 lazy-girth=29952 last: m=42 classes=6 cclen=46 t=8s
[23:48:41] it=40825 colorings=21200 lazy-girth=30139 last: m=42 classes=6 cclen=45 t=8s
[23:48:41] it=41090 colorings=21400 lazy-girth=30222 last: m=42 classes=6 cclen=46 t=8s
[23:48:41] it=41490 colorings=21600 lazy-girth=30523 last: m=42 classes=6 cclen=48 t=8s
[23:48:42] it=41697 colorings=21800 lazy-girth=30530 last: m=49 classes=7 cclen=42 t=8s
[23:48:42] it=42011 colorings=22000 lazy-girth=30678 last: m=42 classes=6 cclen=45 t=8s
[23:48:42] it=42346 colorings=22200 lazy-girth=30845 last: m=49 classes=7 cclen=45 t=8s
[23:48:42] it=42658 colorings=22400 lazy-girth=30990 last: m=42 classes=6 cclen=48 t=8s
[23:48:42] it=42962 colorings=22600 lazy-girth=31100 last: m=42 classes=6 cclen=47 t=9s
[23:48:42] it=43267 colorings=22800 lazy-girth=31222 last: m=49 classes=7 cclen=39 t=9s
[23:48:42] it=43592 colorings=23000 lazy-girth=31361 last: m=42 classes=6 cclen=48 t=9s
[23:48:42] it=43839 colorings=23200 lazy-girth=31416 last: m=42 classes=6 cclen=45 t=9s
[23:48:42] it=44135 colorings=23400 lazy-girth=31530 last: m=49 classes=7 cclen=47 t=9s
[23:48:42] it=44404 colorings=23600 lazy-girth=31608 last: m=42 classes=6 cclen=44 t=9s
[23:48:42] it=44636 colorings=23800 lazy-girth=31652 last: m=42 classes=6 cclen=48 t=9s
[23:48:42] it=44896 colorings=24000 lazy-girth=31717 last: m=42 classes=6 cclen=48 t=9s
[23:48:42] it=45115 colorings=24200 lazy-girth=31748 last: m=42 classes=6 cclen=47 t=9s
[23:48:42] it=45343 colorings=24400 lazy-girth=31786 last: m=42 classes=6 cclen=46 t=9s
[23:48:42] it=45558 colorings=24600 lazy-girth=31804 last: m=42 classes=6 cclen=48 t=9s
[23:48:42] it=45797 colorings=24800 lazy-girth=31861 last: m=49 classes=7 cclen=46 t=9s
[23:48:42] it=46055 colorings=25000 lazy-girth=31961 last: m=42 classes=6 cclen=48 t=9s
[23:48:42] it=46515 colorings=25200 lazy-girth=32362 last: m=42 classes=6 cclen=48 t=9s
[23:48:43] it=46835 colorings=25400 lazy-girth=32523 last: m=42 classes=6 cclen=48 t=9s
[23:48:43] it=47123 colorings=25600 lazy-girth=32616 last: m=49 classes=7 cclen=45 t=9s
[23:48:43] it=47403 colorings=25800 lazy-girth=32697 last: m=42 classes=6 cclen=46 t=9s
[23:48:43] it=47671 colorings=26000 lazy-girth=32767 last: m=49 classes=7 cclen=47 t=9s
[23:48:43] it=47948 colorings=26200 lazy-girth=32857 last: m=49 classes=7 cclen=46 t=10s
[23:48:43] it=48181 colorings=26400 lazy-girth=32899 last: m=49 classes=7 cclen=47 t=10s
[23:48:43] it=48502 colorings=26600 lazy-girth=33057 last: m=42 classes=6 cclen=48 t=10s
[23:48:43] it=48900 colorings=26800 lazy-girth=33287 last: m=42 classes=6 cclen=48 t=10s
[23:48:43] it=49210 colorings=27000 lazy-girth=33412 last: m=42 classes=6 cclen=47 t=10s
[23:48:43] it=49481 colorings=27200 lazy-girth=33489 last: m=49 classes=7 cclen=46 t=10s
[23:48:43] it=49738 colorings=27400 lazy-girth=33557 last: m=42 classes=6 cclen=47 t=10s
[23:48:43] it=49994 colorings=27600 lazy-girth=33619 last: m=49 classes=7 cclen=41 t=10s
[23:48:43] it=50297 colorings=27800 lazy-girth=33743 last: m=49 classes=7 cclen=46 t=10s
[23:48:43] it=50603 colorings=28000 lazy-girth=33859 last: m=42 classes=6 cclen=48 t=10s
[23:48:43] it=50934 colorings=28200 lazy-girth=34007 last: m=49 classes=7 cclen=42 t=10s
[23:48:43] it=51218 colorings=28400 lazy-girth=34100 last: m=42 classes=6 cclen=47 t=10s
[23:48:44] it=51431 colorings=28600 lazy-girth=34113 last: m=42 classes=6 cclen=48 t=10s
[23:48:44] it=51671 colorings=28800 lazy-girth=34153 last: m=42 classes=6 cclen=45 t=10s
[23:48:44] it=51969 colorings=29000 lazy-girth=34258 last: m=49 classes=7 cclen=46 t=10s
[23:48:44] it=52318 colorings=29200 lazy-girth=34420 last: m=42 classes=6 cclen=44 t=11s
[23:48:44] it=52679 colorings=29400 lazy-girth=34649 last: m=42 classes=6 cclen=46 t=11s
[23:48:44] it=53093 colorings=29600 lazy-girth=34985 last: m=49 classes=7 cclen=46 t=11s
[23:48:44] it=53372 colorings=29800 lazy-girth=35096 last: m=42 classes=6 cclen=46 t=11s
[23:48:44] it=53740 colorings=30000 lazy-girth=35321 last: m=49 classes=7 cclen=36 t=11s
[23:48:44] it=54096 colorings=30200 lazy-girth=35562 last: m=49 classes=7 cclen=45 t=11s
[23:48:44] it=54546 colorings=30400 lazy-girth=35877 last: m=42 classes=6 cclen=48 t=11s
[23:48:44] it=55034 colorings=30600 lazy-girth=36235 last: m=42 classes=6 cclen=47 t=11s
[23:48:44] it=55389 colorings=30800 lazy-girth=36436 last: m=49 classes=7 cclen=41 t=11s
[23:48:45] it=55795 colorings=31000 lazy-girth=36701 last: m=42 classes=6 cclen=47 t=11s
[23:48:45] it=56112 colorings=31200 lazy-girth=36853 last: m=42 classes=6 cclen=43 t=11s
[23:48:45] it=56416 colorings=31400 lazy-girth=36989 last: m=49 classes=7 cclen=47 t=11s
[23:48:45] it=56776 colorings=31600 lazy-girth=37172 last: m=49 classes=7 cclen=44 t=11s
[23:48:45] it=57232 colorings=31800 lazy-girth=37494 last: m=42 classes=6 cclen=46 t=12s
[23:48:45] it=57616 colorings=32000 lazy-girth=37721 last: m=42 classes=6 cclen=46 t=12s
[23:48:45] it=58004 colorings=32200 lazy-girth=37948 last: m=42 classes=6 cclen=45 t=12s
[23:48:45] it=58430 colorings=32400 lazy-girth=38231 last: m=42 classes=6 cclen=46 t=12s
[23:48:45] it=58827 colorings=32600 lazy-girth=38466 last: m=42 classes=6 cclen=45 t=12s
[23:48:45] it=59175 colorings=32800 lazy-girth=38651 last: m=42 classes=6 cclen=45 t=12s
[23:48:45] it=59464 colorings=33000 lazy-girth=38745 last: m=42 classes=6 cclen=46 t=12s
[23:48:45] it=59783 colorings=33200 lazy-girth=38917 last: m=49 classes=7 cclen=46 t=12s
[23:48:45] it=60124 colorings=33400 lazy-girth=39080 last: m=49 classes=7 cclen=47 t=12s
[23:48:45] it=60399 colorings=33600 lazy-girth=39165 last: m=42 classes=6 cclen=46 t=12s
[23:48:46] it=60804 colorings=33800 lazy-girth=39442 last: m=42 classes=6 cclen=47 t=12s
[23:48:46] it=61089 colorings=34000 lazy-girth=39542 last: m=42 classes=6 cclen=46 t=12s
[23:48:46] it=61336 colorings=34200 lazy-girth=39590 last: m=49 classes=7 cclen=47 t=12s
[23:48:46] it=61632 colorings=34400 lazy-girth=39707 last: m=42 classes=6 cclen=46 t=13s
[23:48:46] it=61937 colorings=34600 lazy-girth=39830 last: m=42 classes=6 cclen=45 t=13s
[23:48:46] it=62205 colorings=34800 lazy-girth=39902 last: m=49 classes=7 cclen=46 t=13s
[23:48:46] it=62461 colorings=35000 lazy-girth=39963 last: m=42 classes=6 cclen=47 t=13s
[23:48:46] it=62706 colorings=35200 lazy-girth=40012 last: m=49 classes=7 cclen=47 t=13s
[23:48:46] it=62957 colorings=35400 lazy-girth=40077 last: m=42 classes=6 cclen=46 t=13s
[23:48:46] it=63326 colorings=35600 lazy-girth=40289 last: m=49 classes=7 cclen=47 t=13s
[23:48:46] it=63632 colorings=35800 lazy-girth=40414 last: m=42 classes=6 cclen=46 t=13s
[23:48:46] it=63947 colorings=36000 lazy-girth=40544 last: m=42 classes=6 cclen=47 t=13s
[23:48:46] it=64228 colorings=36200 lazy-girth=40635 last: m=49 classes=7 cclen=46 t=13s
[23:48:46] it=64529 colorings=36400 lazy-girth=40746 last: m=42 classes=6 cclen=48 t=13s
[23:48:46] it=64806 colorings=36600 lazy-girth=40839 last: m=49 classes=7 cclen=45 t=13s
[23:48:46] it=65039 colorings=36800 lazy-girth=40879 last: m=42 classes=6 cclen=47 t=13s
[23:48:47] it=65332 colorings=37000 lazy-girth=40990 last: m=49 classes=7 cclen=44 t=13s
[23:48:47] it=65633 colorings=37200 lazy-girth=41119 last: m=42 classes=6 cclen=45 t=13s
[23:48:47] it=65926 colorings=37400 lazy-girth=41229 last: m=49 classes=7 cclen=40 t=13s
[23:48:47] it=66236 colorings=37600 lazy-girth=41346 last: m=42 classes=6 cclen=47 t=14s
[23:48:47] it=66541 colorings=37800 lazy-girth=41467 last: m=42 classes=6 cclen=46 t=14s
[23:48:47] it=66794 colorings=38000 lazy-girth=41527 last: m=49 classes=7 cclen=45 t=14s
[23:48:47] it=67057 colorings=38200 lazy-girth=41594 last: m=49 classes=7 cclen=36 t=14s
[23:48:47] it=67268 colorings=38400 lazy-girth=41606 last: m=42 classes=6 cclen=47 t=14s
[23:48:47] it=67543 colorings=38600 lazy-girth=41693 last: m=49 classes=7 cclen=44 t=14s
[23:48:47] it=67827 colorings=38800 lazy-girth=41781 last: m=49 classes=7 cclen=45 t=14s
[23:48:47] it=68089 colorings=39000 lazy-girth=41846 last: m=42 classes=6 cclen=48 t=14s
[23:48:47] it=68338 colorings=39200 lazy-girth=41899 last: m=49 classes=7 cclen=47 t=14s
[23:48:47] it=68589 colorings=39400 lazy-girth=41952 last: m=42 classes=6 cclen=44 t=14s
[23:48:48] it=68835 colorings=39600 lazy-girth=42005 last: m=42 classes=6 cclen=46 t=14s
[23:48:48] it=69088 colorings=39800 lazy-girth=42063 last: m=42 classes=6 cclen=48 t=14s
[23:48:48] it=69336 colorings=40000 lazy-girth=42112 last: m=49 classes=7 cclen=46 t=14s
[23:48:48] it=69584 colorings=40200 lazy-girth=42162 last: m=49 classes=7 cclen=43 t=15s
[23:48:48] it=69808 colorings=40400 lazy-girth=42187 last: m=49 classes=7 cclen=47 t=15s
[23:48:48] it=70011 colorings=40600 lazy-girth=42190 last: m=49 classes=7 cclen=43 t=15s
[23:48:48] it=70286 colorings=40800 lazy-girth=42265 last: m=42 classes=6 cclen=47 t=15s
[23:48:48] it=70539 colorings=41000 lazy-girth=42319 last: m=42 classes=6 cclen=48 t=15s
[23:48:48] it=70772 colorings=41200 lazy-girth=42352 last: m=42 classes=6 cclen=42 t=15s
[23:48:48] it=71057 colorings=41400 lazy-girth=42477 last: m=42 classes=6 cclen=46 t=15s
[23:48:48] it=71480 colorings=41600 lazy-girth=42862 last: m=42 classes=6 cclen=36 t=15s
[23:48:48] it=71782 colorings=41800 lazy-girth=43012 last: m=42 classes=6 cclen=46 t=15s
[23:48:48] it=72045 colorings=42000 lazy-girth=43086 last: m=42 classes=6 cclen=47 t=15s
[23:48:48] it=72358 colorings=42200 lazy-girth=43219 last: m=49 classes=7 cclen=47 t=15s
[23:48:48] it=72659 colorings=42400 lazy-girth=43342 last: m=49 classes=7 cclen=46 t=15s
[23:48:49] it=72952 colorings=42600 lazy-girth=43451 last: m=49 classes=7 cclen=47 t=15s
[23:48:49] it=73309 colorings=42800 lazy-girth=43665 last: m=42 classes=6 cclen=43 t=15s
[23:48:49] it=73693 colorings=43000 lazy-girth=43870 last: m=42 classes=6 cclen=47 t=16s
[23:48:49] it=74049 colorings=43200 lazy-girth=44066 last: m=42 classes=6 cclen=47 t=16s
[23:48:49] it=74458 colorings=43400 lazy-girth=44308 last: m=42 classes=6 cclen=45 t=16s
[23:48:49] it=74813 colorings=43600 lazy-girth=44494 last: m=49 classes=7 cclen=45 t=16s
[23:48:49] it=75196 colorings=43800 lazy-girth=44714 last: m=42 classes=6 cclen=45 t=16s
[23:48:49] it=75487 colorings=44000 lazy-girth=44813 last: m=42 classes=6 cclen=42 t=16s
[23:48:49] it=75745 colorings=44200 lazy-girth=44871 last: m=42 classes=6 cclen=46 t=16s
[23:48:49] it=76144 colorings=44400 lazy-girth=45110 last: m=42 classes=6 cclen=48 t=16s
[23:48:49] it=76516 colorings=44600 lazy-girth=45311 last: m=49 classes=7 cclen=45 t=16s
[23:48:49] it=76844 colorings=44800 lazy-girth=45464 last: m=42 classes=6 cclen=43 t=16s
[23:48:50] it=77196 colorings=45000 lazy-girth=45641 last: m=42 classes=6 cclen=48 t=16s
[23:48:50] it=77552 colorings=45200 lazy-girth=45817 last: m=49 classes=7 cclen=47 t=16s
[23:48:50] it=77946 colorings=45400 lazy-girth=46039 last: m=42 classes=6 cclen=46 t=17s
[23:48:50] it=78266 colorings=45600 lazy-girth=46177 last: m=42 classes=6 cclen=48 t=17s
[23:48:50] it=78629 colorings=45800 lazy-girth=46370 last: m=49 classes=7 cclen=46 t=17s
[23:48:50] it=78881 colorings=46000 lazy-girth=46429 last: m=42 classes=6 cclen=39 t=17s
[23:48:50] it=79207 colorings=46200 lazy-girth=46574 last: m=49 classes=7 cclen=40 t=17s
[23:48:50] it=79522 colorings=46400 lazy-girth=46722 last: m=49 classes=7 cclen=46 t=17s
[23:48:50] it=79846 colorings=46600 lazy-girth=46865 last: m=49 classes=7 cclen=43 t=17s
[23:48:50] it=80138 colorings=46800 lazy-girth=46968 last: m=42 classes=6 cclen=48 t=17s
[23:48:50] it=80415 colorings=47000 lazy-girth=47057 last: m=42 classes=6 cclen=45 t=17s
[23:48:51] it=80697 colorings=47200 lazy-girth=47155 last: m=42 classes=6 cclen=46 t=17s
[23:48:51] it=80959 colorings=47400 lazy-girth=47240 last: m=49 classes=7 cclen=47 t=17s
[23:48:51] it=81302 colorings=47600 lazy-girth=47416 last: m=42 classes=6 cclen=47 t=17s
[23:48:51] it=81686 colorings=47800 lazy-girth=47636 last: m=42 classes=6 cclen=47 t=18s
[23:48:51] it=82009 colorings=48000 lazy-girth=47797 last: m=42 classes=6 cclen=45 t=18s
[23:48:51] it=82364 colorings=48200 lazy-girth=48019 last: m=42 classes=6 cclen=44 t=18s
[23:48:51] it=82692 colorings=48400 lazy-girth=48169 last: m=49 classes=7 cclen=46 t=18s
[23:48:51] it=83027 colorings=48600 lazy-girth=48342 last: m=42 classes=6 cclen=47 t=18s
[23:48:51] it=83308 colorings=48800 lazy-girth=48432 last: m=42 classes=6 cclen=39 t=18s
[23:48:51] it=83605 colorings=49000 lazy-girth=48552 last: m=49 classes=7 cclen=46 t=18s
[23:48:51] it=83855 colorings=49200 lazy-girth=48611 last: m=49 classes=7 cclen=46 t=18s
[23:48:51] it=84102 colorings=49400 lazy-girth=48661 last: m=49 classes=7 cclen=41 t=18s
[23:48:51] it=84400 colorings=49600 lazy-girth=48783 last: m=42 classes=6 cclen=46 t=18s
[23:48:52] it=84665 colorings=49800 lazy-girth=48858 last: m=49 classes=7 cclen=46 t=18s
[23:48:52] it=85002 colorings=50000 lazy-girth=49012 last: m=49 classes=7 cclen=39 t=18s
[23:48:52] it=85400 colorings=50200 lazy-girth=49255 last: m=42 classes=6 cclen=45 t=19s
[23:48:52] it=85774 colorings=50400 lazy-girth=49452 last: m=42 classes=6 cclen=44 t=19s
[23:48:52] it=86124 colorings=50600 lazy-girth=49627 last: m=49 classes=7 cclen=45 t=19s
[23:48:52] it=86465 colorings=50800 lazy-girth=49797 last: m=49 classes=7 cclen=43 t=19s
[23:48:52] it=86765 colorings=51000 lazy-girth=49917 last: m=42 classes=6 cclen=45 t=19s
[23:48:52] it=87014 colorings=51200 lazy-girth=49970 last: m=49 classes=7 cclen=42 t=19s
[23:48:52] it=87293 colorings=51400 lazy-girth=50064 last: m=49 classes=7 cclen=47 t=19s
[23:48:52] it=87571 colorings=51600 lazy-girth=50154 last: m=49 classes=7 cclen=46 t=19s
[23:48:52] it=87881 colorings=51800 lazy-girth=50279 last: m=49 classes=7 cclen=39 t=19s
[23:48:52] it=88149 colorings=52000 lazy-girth=50357 last: m=42 classes=6 cclen=44 t=19s
[23:48:53] it=88460 colorings=52200 lazy-girth=50489 last: m=42 classes=6 cclen=45 t=19s
[23:48:53] it=88755 colorings=52400 lazy-girth=50596 last: m=49 classes=7 cclen=44 t=20s
[23:48:53] it=89113 colorings=52600 lazy-girth=50797 last: m=49 classes=7 cclen=47 t=20s
[23:48:53] it=89465 colorings=52800 lazy-girth=50978 last: m=49 classes=7 cclen=47 t=20s
[23:48:53] it=89734 colorings=53000 lazy-girth=51058 last: m=42 classes=6 cclen=47 t=20s
[23:48:53] it=89974 colorings=53200 lazy-girth=51104 last: m=42 classes=6 cclen=46 t=20s
[23:48:53] it=90219 colorings=53400 lazy-girth=51153 last: m=49 classes=7 cclen=44 t=20s
[23:48:53] it=90611 colorings=53600 lazy-girth=51373 last: m=42 classes=6 cclen=47 t=20s
[23:48:53] it=90910 colorings=53800 lazy-girth=51483 last: m=42 classes=6 cclen=47 t=20s
[23:48:53] it=91215 colorings=54000 lazy-girth=51622 last: m=49 classes=7 cclen=40 t=20s
[23:48:53] it=91557 colorings=54200 lazy-girth=51794 last: m=42 classes=6 cclen=46 t=20s
[23:48:54] it=91866 colorings=54400 lazy-girth=51934 last: m=42 classes=6 cclen=44 t=20s
[23:48:54] it=92214 colorings=54600 lazy-girth=52110 last: m=42 classes=6 cclen=46 t=20s
[23:48:54] it=92534 colorings=54800 lazy-girth=52250 last: m=42 classes=6 cclen=47 t=20s
[23:48:54] it=92814 colorings=55000 lazy-girth=52349 last: m=49 classes=7 cclen=44 t=21s
[23:48:54] it=93080 colorings=55200 lazy-girth=52424 last: m=42 classes=6 cclen=45 t=21s
[23:48:54] it=93305 colorings=55400 lazy-girth=52452 last: m=42 classes=6 cclen=48 t=21s
[23:48:54] it=93563 colorings=55600 lazy-girth=52515 last: m=42 classes=6 cclen=46 t=21s
[23:48:54] it=93844 colorings=55800 lazy-girth=52612 last: m=42 classes=6 cclen=45 t=21s
[23:48:54] it=94110 colorings=56000 lazy-girth=52698 last: m=49 classes=7 cclen=43 t=21s
[23:48:54] it=94336 colorings=56200 lazy-girth=52731 last: m=49 classes=7 cclen=41 t=21s
[23:48:55] it=94610 colorings=56400 lazy-girth=52817 last: m=42 classes=6 cclen=48 t=21s
[23:48:55] it=94867 colorings=56600 lazy-girth=52883 last: m=42 classes=6 cclen=47 t=21s
[23:48:55] it=95118 colorings=56800 lazy-girth=52943 last: m=42 classes=6 cclen=45 t=21s
[23:48:55] it=95374 colorings=57000 lazy-girth=53013 last: m=42 classes=6 cclen=48 t=22s
[23:48:55] it=95631 colorings=57200 lazy-girth=53075 last: m=42 classes=6 cclen=44 t=22s
[23:48:55] it=95943 colorings=57400 lazy-girth=53201 last: m=49 classes=7 cclen=46 t=22s
[23:48:55] it=96316 colorings=57600 lazy-girth=53407 last: m=49 classes=7 cclen=46 t=22s
[23:48:55] it=96628 colorings=57800 lazy-girth=53533 last: m=49 classes=7 cclen=45 t=22s
[23:48:55] it=96902 colorings=58000 lazy-girth=53628 last: m=49 classes=7 cclen=46 t=22s
[23:48:55] it=97187 colorings=58200 lazy-girth=53729 last: m=49 classes=7 cclen=45 t=22s
[23:48:55] it=97501 colorings=58400 lazy-girth=53878 last: m=42 classes=6 cclen=46 t=22s
[23:48:55] it=97839 colorings=58600 lazy-girth=54057 last: m=49 classes=7 cclen=42 t=22s
[23:48:56] it=98125 colorings=58800 lazy-girth=54147 last: m=42 classes=6 cclen=48 t=22s
[23:48:56] it=98399 colorings=59000 lazy-girth=54238 last: m=42 classes=6 cclen=45 t=22s
[23:48:56] it=98678 colorings=59200 lazy-girth=54335 last: m=49 classes=7 cclen=40 t=22s
[23:48:56] it=99004 colorings=59400 lazy-girth=54477 last: m=42 classes=6 cclen=46 t=23s
[23:48:56] it=99293 colorings=59600 lazy-girth=54584 last: m=49 classes=7 cclen=38 t=23s
[23:48:56] it=99540 colorings=59800 lazy-girth=54638 last: m=49 classes=7 cclen=41 t=23s
[23:48:56] it=99812 colorings=60000 lazy-girth=54718 last: m=42 classes=6 cclen=36 t=23s
[23:48:56] it=100051 colorings=60200 lazy-girth=54762 last: m=42 classes=6 cclen=46 t=23s
[23:48:56] it=100354 colorings=60400 lazy-girth=54872 last: m=42 classes=6 cclen=45 t=23s
[23:48:56] it=100590 colorings=60600 lazy-girth=54910 last: m=42 classes=6 cclen=46 t=23s
[23:48:56] it=100855 colorings=60800 lazy-girth=54980 last: m=42 classes=6 cclen=44 t=23s
[23:48:56] it=101158 colorings=61000 lazy-girth=55097 last: m=49 classes=7 cclen=47 t=23s
[23:48:57] it=101448 colorings=61200 lazy-girth=55201 last: m=49 classes=7 cclen=43 t=23s
[23:48:57] it=101777 colorings=61400 lazy-girth=55346 last: m=49 classes=7 cclen=47 t=23s
[23:48:57] it=102033 colorings=61600 lazy-girth=55412 last: m=49 classes=7 cclen=46 t=23s
[23:48:57] it=102287 colorings=61800 lazy-girth=55481 last: m=49 classes=7 cclen=46 t=24s
[23:48:57] it=102564 colorings=62000 lazy-girth=55579 last: m=42 classes=6 cclen=47 t=24s
[23:48:57] it=102880 colorings=62200 lazy-girth=55711 last: m=49 classes=7 cclen=45 t=24s
[23:48:57] it=103135 colorings=62400 lazy-girth=55775 last: m=42 classes=6 cclen=47 t=24s
[23:48:57] it=103383 colorings=62600 lazy-girth=55835 last: m=49 classes=7 cclen=45 t=24s
[23:48:57] it=103624 colorings=62800 lazy-girth=55894 last: m=42 classes=6 cclen=47 t=24s
[23:48:57] it=103878 colorings=63000 lazy-girth=55952 last: m=49 classes=7 cclen=42 t=24s
[23:48:57] it=104135 colorings=63200 lazy-girth=56020 last: m=42 classes=6 cclen=45 t=24s
[23:48:57] it=104403 colorings=63400 lazy-girth=56098 last: m=42 classes=6 cclen=45 t=24s
[23:48:58] it=104680 colorings=63600 lazy-girth=56194 last: m=49 classes=7 cclen=42 t=24s
[23:48:58] it=104940 colorings=63800 lazy-girth=56261 last: m=49 classes=7 cclen=46 t=24s
[23:48:58] it=105231 colorings=64000 lazy-girth=56372 last: m=49 classes=7 cclen=45 t=25s
[23:48:58] it=105486 colorings=64200 lazy-girth=56433 last: m=42 classes=6 cclen=48 t=25s
[23:48:58] it=105727 colorings=64400 lazy-girth=56480 last: m=49 classes=7 cclen=47 t=25s
[23:48:58] it=105984 colorings=64600 lazy-girth=56549 last: m=42 classes=6 cclen=48 t=25s
[23:48:58] it=106376 colorings=64800 lazy-girth=56762 last: m=49 classes=7 cclen=46 t=25s
[23:48:58] it=106669 colorings=65000 lazy-girth=56867 last: m=49 classes=7 cclen=46 t=25s
[23:48:58] it=106912 colorings=65200 lazy-girth=56914 last: m=49 classes=7 cclen=41 t=25s
[23:48:58] PARKED after 107071 models, 65309 colorings, 56969 lazy girth clauses, 25s
[23:49:07] slice r=4 H=Z7 |H|=7 n=28 classes=54 girth>=6 mindeg>=3
[23:49:07] eager C3/C4 clauses: 8549
[23:49:08] RESUME: 122278 learned clauses reloaded from logs/slice_Z7_r4_g6.ckpt
[23:49:08] it=258 colorings=200 lazy-girth=88 last: m=49 classes=7 cclen=47 t=1s
[23:49:08] it=584 colorings=400 lazy-girth=228 last: m=42 classes=6 cclen=45 t=1s
[23:49:08] it=860 colorings=600 lazy-girth=307 last: m=49 classes=7 cclen=47 t=1s
[23:49:09] it=1096 colorings=800 lazy-girth=345 last: m=42 classes=6 cclen=47 t=1s
[23:49:09] it=1358 colorings=1000 lazy-girth=418 last: m=42 classes=6 cclen=48 t=1s
[23:49:09] it=1612 colorings=1200 lazy-girth=476 last: m=42 classes=6 cclen=47 t=1s
[23:49:09] it=1837 colorings=1400 lazy-girth=502 last: m=49 classes=7 cclen=44 t=2s
[23:49:09] it=2077 colorings=1600 lazy-girth=553 last: m=49 classes=7 cclen=46 t=2s
[23:49:09] it=2316 colorings=1800 lazy-girth=596 last: m=42 classes=6 cclen=48 t=2s
[23:49:09] it=2586 colorings=2000 lazy-girth=680 last: m=42 classes=6 cclen=46 t=2s
[23:49:09] it=2814 colorings=2200 lazy-girth=715 last: m=42 classes=6 cclen=47 t=2s
[23:49:10] it=3117 colorings=2400 lazy-girth=849 last: m=49 classes=7 cclen=47 t=2s
[23:49:10] it=3416 colorings=2600 lazy-girth=957 last: m=42 classes=6 cclen=44 t=2s
[23:49:10] it=3648 colorings=2800 lazy-girth=990 last: m=42 classes=6 cclen=46 t=2s
[23:49:10] it=3943 colorings=3000 lazy-girth=1098 last: m=42 classes=6 cclen=46 t=3s
[23:49:10] it=4236 colorings=3200 lazy-girth=1196 last: m=42 classes=6 cclen=43 t=3s
[23:49:10] it=4495 colorings=3400 lazy-girth=1264 last: m=42 classes=6 cclen=45 t=3s
[23:49:11] it=4735 colorings=3600 lazy-girth=1312 last: m=49 classes=7 cclen=46 t=3s
[23:49:11] it=4970 colorings=3800 lazy-girth=1349 last: m=49 classes=7 cclen=46 t=3s
[23:49:11] it=5203 colorings=4000 lazy-girth=1383 last: m=42 classes=6 cclen=45 t=4s
[23:49:11] it=5431 colorings=4200 lazy-girth=1412 last: m=42 classes=6 cclen=47 t=4s
[23:49:11] it=5651 colorings=4400 lazy-girth=1432 last: m=42 classes=6 cclen=43 t=4s
[23:49:11] it=5881 colorings=4600 lazy-girth=1465 last: m=42 classes=6 cclen=46 t=4s
[23:49:12] it=6111 colorings=4800 lazy-girth=1505 last: m=49 classes=7 cclen=40 t=4s
[23:49:12] it=6340 colorings=5000 lazy-girth=1535 last: m=49 classes=7 cclen=46 t=4s
[23:49:12] it=6625 colorings=5200 lazy-girth=1625 last: m=42 classes=6 cclen=46 t=5s
[23:49:12] it=6895 colorings=5400 lazy-girth=1701 last: m=49 classes=7 cclen=47 t=5s
[23:49:12] it=7111 colorings=5600 lazy-girth=1719 last: m=42 classes=6 cclen=47 t=5s
[23:49:12] it=7373 colorings=5800 lazy-girth=1791 last: m=49 classes=7 cclen=46 t=5s
[23:49:12] it=7639 colorings=6000 lazy-girth=1863 last: m=42 classes=6 cclen=42 t=5s
[23:49:13] it=7898 colorings=6200 lazy-girth=1927 last: m=42 classes=6 cclen=46 t=5s
[23:49:13] it=8122 colorings=6400 lazy-girth=1955 last: m=42 classes=6 cclen=46 t=6s
[23:49:13] it=8346 colorings=6600 lazy-girth=1982 last: m=49 classes=7 cclen=46 t=6s
[23:49:13] it=8587 colorings=6800 lazy-girth=2026 last: m=42 classes=6 cclen=47 t=6s
[23:49:14] it=8843 colorings=7000 lazy-girth=2088 last: m=42 classes=6 cclen=46 t=6s
[23:49:14] it=9116 colorings=7200 lazy-girth=2167 last: m=42 classes=6 cclen=48 t=6s
[23:49:14] it=9341 colorings=7400 lazy-girth=2198 last: m=49 classes=7 cclen=42 t=6s
[23:49:14] it=9543 colorings=7600 lazy-girth=2200 last: m=42 classes=6 cclen=48 t=6s
[23:49:14] it=9759 colorings=7800 lazy-girth=2220 last: m=42 classes=6 cclen=44 t=7s
[23:49:14] it=10000 colorings=8000 lazy-girth=2269 last: m=49 classes=7 cclen=47 t=7s
[23:49:14] it=10219 colorings=8200 lazy-girth=2289 last: m=49 classes=7 cclen=47 t=7s
[23:49:14] it=10463 colorings=8400 lazy-girth=2336 last: m=42 classes=6 cclen=48 t=7s
[23:49:14] it=10705 colorings=8600 lazy-girth=2385 last: m=42 classes=6 cclen=46 t=7s
[23:49:14] it=10922 colorings=8800 lazy-girth=2404 last: m=42 classes=6 cclen=44 t=7s
[23:49:15] it=11159 colorings=9000 lazy-girth=2447 last: m=42 classes=6 cclen=44 t=7s
[23:49:15] it=11374 colorings=9200 lazy-girth=2464 last: m=49 classes=7 cclen=42 t=7s
[23:49:15] it=11585 colorings=9400 lazy-girth=2475 last: m=42 classes=6 cclen=47 t=7s
[23:49:15] it=11804 colorings=9600 lazy-girth=2496 last: m=49 classes=7 cclen=46 t=8s
[23:49:15] it=12040 colorings=9800 lazy-girth=2535 last: m=49 classes=7 cclen=42 t=8s
[23:49:15] it=12280 colorings=10000 lazy-girth=2584 last: m=49 classes=7 cclen=45 t=8s
[23:49:15] it=12513 colorings=10200 lazy-girth=2620 last: m=42 classes=6 cclen=42 t=8s
[23:49:15] it=12743 colorings=10400 lazy-girth=2654 last: m=42 classes=6 cclen=45 t=8s
[23:49:16] it=12962 colorings=10600 lazy-girth=2676 last: m=42 classes=6 cclen=47 t=8s
[23:49:16] it=13182 colorings=10800 lazy-girth=2696 last: m=49 classes=7 cclen=45 t=8s
[23:49:16] it=13406 colorings=11000 lazy-girth=2721 last: m=49 classes=7 cclen=47 t=9s
[23:49:16] it=13680 colorings=11200 lazy-girth=2806 last: m=49 classes=7 cclen=46 t=9s
[23:49:17] it=13939 colorings=11400 lazy-girth=2877 last: m=42 classes=6 cclen=45 t=9s
[23:49:17] it=14191 colorings=11600 lazy-girth=2934 last: m=42 classes=6 cclen=46 t=9s
[23:49:17] it=14431 colorings=11800 lazy-girth=2978 last: m=42 classes=6 cclen=46 t=10s
[23:49:17] it=14678 colorings=12000 lazy-girth=3029 last: m=42 classes=6 cclen=46 t=10s
[23:49:17] it=14917 colorings=12200 lazy-girth=3076 last: m=42 classes=6 cclen=47 t=10s
[23:49:18] it=15137 colorings=12400 lazy-girth=3096 last: m=42 classes=6 cclen=46 t=10s
[23:49:18] it=15357 colorings=12600 lazy-girth=3117 last: m=42 classes=6 cclen=47 t=10s
[23:49:18] it=15572 colorings=12800 lazy-girth=3132 last: m=42 classes=6 cclen=46 t=10s
[23:49:18] it=15793 colorings=13000 lazy-girth=3157 last: m=42 classes=6 cclen=44 t=11s
[23:49:18] it=16007 colorings=13200 lazy-girth=3172 last: m=49 classes=7 cclen=46 t=11s
[23:49:18] it=16247 colorings=13400 lazy-girth=3214 last: m=42 classes=6 cclen=42 t=11s
[23:49:19] it=16503 colorings=13600 lazy-girth=3273 last: m=42 classes=6 cclen=36 t=11s
[23:49:19] it=16726 colorings=13800 lazy-girth=3299 last: m=42 classes=6 cclen=48 t=12s
[23:49:19] it=16966 colorings=14000 lazy-girth=3340 last: m=42 classes=6 cclen=47 t=12s
[23:49:20] it=17201 colorings=14200 lazy-girth=3377 last: m=42 classes=6 cclen=47 t=12s
[23:49:20] it=17449 colorings=14400 lazy-girth=3425 last: m=42 classes=6 cclen=47 t=13s
[23:49:21] it=17678 colorings=14600 lazy-girth=3455 last: m=42 classes=6 cclen=46 t=13s
[23:49:21] it=17914 colorings=14800 lazy-girth=3494 last: m=42 classes=6 cclen=42 t=13s
[23:49:21] it=18123 colorings=15000 lazy-girth=3503 last: m=42 classes=6 cclen=46 t=14s
[23:49:21] it=18344 colorings=15200 lazy-girth=3524 last: m=42 classes=6 cclen=46 t=14s
[23:49:22] it=18569 colorings=15400 lazy-girth=3552 last: m=42 classes=6 cclen=46 t=14s
[23:49:22] it=18805 colorings=15600 lazy-girth=3590 last: m=42 classes=6 cclen=48 t=15s
[23:49:22] it=19023 colorings=15800 lazy-girth=3608 last: m=42 classes=6 cclen=48 t=15s
[23:49:23] it=19249 colorings=16000 lazy-girth=3634 last: m=42 classes=6 cclen=44 t=16s
[23:49:24] it=19465 colorings=16200 lazy-girth=3650 last: m=42 classes=6 cclen=47 t=16s
[23:49:25] it=19677 colorings=16400 lazy-girth=3662 last: m=42 classes=6 cclen=47 t=17s
[23:49:25] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=19742 colorings=16463 lazy-girth=3664 time=18s


==> anc/search/logs/slice_Z8_r3_g6.log <==
[22:43:25] slice r=3 H=Z8 |H|=8 n=24 classes=36 girth>=6 mindeg>=3
[22:43:25] eager C3/C4 clauses: 3502
[22:43:25] it=619 colorings=200 lazy-girth=887 last: m=36 classes=5 cclen=25 t=0s
[22:43:25] it=1113 colorings=400 lazy-girth=1503 last: m=36 classes=5 cclen=29 t=1s
[22:43:26] it=1484 colorings=600 lazy-girth=1803 last: m=36 classes=5 cclen=31 t=1s
[22:43:26] it=2052 colorings=800 lazy-girth=2519 last: m=36 classes=5 cclen=27 t=1s
[22:43:26] it=2482 colorings=1000 lazy-girth=2977 last: m=36 classes=5 cclen=30 t=2s
[22:43:27] it=2876 colorings=1200 lazy-girth=3395 last: m=36 classes=5 cclen=30 t=2s
[22:43:27] it=3267 colorings=1400 lazy-girth=3784 last: m=36 classes=5 cclen=30 t=2s
[22:43:27] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=3516 colorings=1534 lazy-girth=4011 time=2s


==> anc/search/logs/slice_Z8_r4_g6.log <==
[00:39:04] slice r=4 H=Z8 |H|=8 n=32 classes=64 girth>=6 mindeg>=3
[00:39:04] eager C3/C4 clauses: 12580
[00:39:05] it=731 colorings=200 lazy-girth=1633 last: m=56 classes=7 cclen=50 t=1s
[00:39:05] it=1256 colorings=400 lazy-girth=2209 last: m=56 classes=8 cclen=53 t=1s
[00:39:06] it=1866 colorings=600 lazy-girth=3141 last: m=56 classes=8 cclen=54 t=1s
[00:39:06] it=2392 colorings=800 lazy-girth=3757 last: m=52 classes=7 cclen=54 t=2s
[00:39:06] it=2908 colorings=1000 lazy-girth=4533 last: m=56 classes=7 cclen=56 t=2s
[00:39:07] it=3434 colorings=1200 lazy-girth=5317 last: m=52 classes=7 cclen=56 t=3s
[00:39:07] it=3881 colorings=1400 lazy-girth=5721 last: m=56 classes=8 cclen=53 t=3s
[00:39:07] it=4293 colorings=1600 lazy-girth=6105 last: m=52 classes=7 cclen=56 t=3s
[00:39:08] it=4816 colorings=1800 lazy-girth=6722 last: m=56 classes=7 cclen=53 t=4s
[00:39:08] it=5284 colorings=2000 lazy-girth=7162 last: m=56 classes=8 cclen=53 t=4s
[00:39:08] it=5704 colorings=2200 lazy-girth=7524 last: m=56 classes=8 cclen=55 t=4s
[00:39:09] it=6160 colorings=2400 lazy-girth=7930 last: m=60 classes=8 cclen=53 t=5s
[00:39:09] it=6528 colorings=2600 lazy-girth=8221 last: m=52 classes=7 cclen=51 t=5s
[00:39:09] it=6965 colorings=2800 lazy-girth=8628 last: m=52 classes=7 cclen=56 t=5s
[00:39:10] it=7447 colorings=3000 lazy-girth=9040 last: m=56 classes=7 cclen=51 t=6s
[00:39:10] it=7862 colorings=3200 lazy-girth=9367 last: m=52 classes=7 cclen=55 t=6s
[00:39:11] it=8334 colorings=3400 lazy-girth=9789 last: m=60 classes=8 cclen=47 t=6s
[00:39:11] it=8716 colorings=3600 lazy-girth=10095 last: m=56 classes=7 cclen=55 t=7s
[00:39:11] it=9141 colorings=3800 lazy-girth=10425 last: m=56 classes=7 cclen=49 t=7s
[00:39:12] it=9558 colorings=4000 lazy-girth=10765 last: m=52 classes=7 cclen=54 t=7s
[00:39:12] it=9984 colorings=4200 lazy-girth=11065 last: m=52 classes=7 cclen=56 t=8s
[00:39:12] it=10311 colorings=4400 lazy-girth=11251 last: m=60 classes=8 cclen=55 t=8s
[00:39:12] it=10609 colorings=4600 lazy-girth=11400 last: m=52 classes=7 cclen=56 t=8s
[00:39:13] it=10948 colorings=4800 lazy-girth=11657 last: m=56 classes=7 cclen=51 t=8s
[00:39:13] it=11375 colorings=5000 lazy-girth=12103 last: m=60 classes=8 cclen=53 t=9s
[00:39:13] it=11809 colorings=5200 lazy-girth=12490 last: m=52 classes=7 cclen=47 t=9s
[00:39:14] it=12282 colorings=5400 lazy-girth=12915 last: m=52 classes=7 cclen=53 t=9s
[00:39:14] it=12667 colorings=5600 lazy-girth=13206 last: m=56 classes=7 cclen=50 t=10s
[00:39:14] it=13082 colorings=5800 lazy-girth=13549 last: m=56 classes=8 cclen=54 t=10s
[00:39:15] it=13484 colorings=6000 lazy-girth=13856 last: m=60 classes=8 cclen=45 t=10s
[00:39:15] it=13957 colorings=6200 lazy-girth=14270 last: m=56 classes=7 cclen=55 t=11s
[00:39:15] it=14398 colorings=6400 lazy-girth=14648 last: m=56 classes=7 cclen=53 t=11s
[00:39:16] it=14795 colorings=6600 lazy-girth=14950 last: m=52 classes=7 cclen=56 t=11s
[00:39:16] it=15177 colorings=6800 lazy-girth=15217 last: m=48 classes=6 cclen=58 t=12s
[00:39:16] it=15554 colorings=7000 lazy-girth=15481 last: m=60 classes=8 cclen=55 t=12s
[00:39:16] it=16002 colorings=7200 lazy-girth=15852 last: m=60 classes=8 cclen=55 t=12s
[00:39:17] it=16324 colorings=7400 lazy-girth=16023 last: m=52 classes=7 cclen=57 t=13s
[00:39:17] it=16663 colorings=7600 lazy-girth=16213 last: m=52 classes=7 cclen=56 t=13s
[00:39:17] it=17009 colorings=7800 lazy-girth=16405 last: m=52 classes=7 cclen=51 t=13s
[00:39:18] it=17423 colorings=8000 lazy-girth=16716 last: m=56 classes=8 cclen=52 t=13s
[00:39:18] it=17793 colorings=8200 lazy-girth=16945 last: m=52 classes=7 cclen=50 t=14s
[00:39:18] it=18161 colorings=8400 lazy-girth=17178 last: m=60 classes=8 cclen=56 t=14s
[00:39:18] it=18488 colorings=8600 lazy-girth=17356 last: m=56 classes=8 cclen=55 t=14s
[00:39:19] it=18833 colorings=8800 lazy-girth=17545 last: m=52 classes=7 cclen=55 t=15s
[00:39:19] it=19160 colorings=9000 lazy-girth=17714 last: m=52 classes=7 cclen=52 t=15s
[00:39:19] it=19519 colorings=9200 lazy-girth=17939 last: m=56 classes=7 cclen=55 t=15s
[00:39:20] it=19838 colorings=9400 lazy-girth=18096 last: m=56 classes=7 cclen=50 t=15s
[00:39:20] it=20215 colorings=9600 lazy-girth=18342 last: m=52 classes=7 cclen=54 t=16s
[00:39:20] it=20532 colorings=9800 lazy-girth=18495 last: m=52 classes=7 cclen=54 t=16s
[00:39:21] it=20839 colorings=10000 lazy-girth=18632 last: m=56 classes=7 cclen=55 t=16s
[00:39:21] it=21174 colorings=10200 lazy-girth=18833 last: m=52 classes=7 cclen=47 t=17s
[00:39:21] it=21530 colorings=10400 lazy-girth=19107 last: m=60 classes=8 cclen=56 t=17s
[00:39:21] it=21880 colorings=10600 lazy-girth=19333 last: m=60 classes=8 cclen=56 t=17s
[00:39:22] it=22245 colorings=10800 lazy-girth=19579 last: m=52 classes=7 cclen=51 t=18s
[00:39:22] it=22586 colorings=11000 lazy-girth=19798 last: m=56 classes=7 cclen=51 t=18s
[00:39:22] it=22856 colorings=11200 lazy-girth=19897 last: m=52 classes=7 cclen=51 t=18s
[00:39:22] it=23114 colorings=11400 lazy-girth=19996 last: m=52 classes=7 cclen=41 t=18s
[00:39:23] it=23434 colorings=11600 lazy-girth=20183 last: m=52 classes=7 cclen=53 t=18s
[00:39:23] it=23746 colorings=11800 lazy-girth=20338 last: m=52 classes=7 cclen=52 t=19s
[00:39:23] it=24039 colorings=12000 lazy-girth=20472 last: m=56 classes=7 cclen=53 t=19s
[00:39:24] it=24352 colorings=12200 lazy-girth=20623 last: m=52 classes=7 cclen=56 t=19s
[00:39:24] it=24626 colorings=12400 lazy-girth=20715 last: m=52 classes=7 cclen=52 t=20s
[00:39:24] it=24992 colorings=12600 lazy-girth=20952 last: m=60 classes=8 cclen=50 t=20s
[00:39:24] it=25380 colorings=12800 lazy-girth=21214 last: m=60 classes=8 cclen=51 t=20s
[00:39:25] it=25747 colorings=13000 lazy-girth=21457 last: m=56 classes=7 cclen=53 t=21s
[00:39:25] it=26056 colorings=13200 lazy-girth=21602 last: m=52 classes=7 cclen=55 t=21s
[00:39:25] it=26423 colorings=13400 lazy-girth=21848 last: m=52 classes=7 cclen=56 t=21s
[00:39:26] it=26821 colorings=13600 lazy-girth=22115 last: m=56 classes=7 cclen=53 t=21s
[00:39:26] it=27187 colorings=13800 lazy-girth=22329 last: m=52 classes=7 cclen=53 t=22s
[00:39:26] it=27575 colorings=14000 lazy-girth=22576 last: m=52 classes=7 cclen=52 t=22s
[00:39:27] it=27936 colorings=14200 lazy-girth=22811 last: m=60 classes=8 cclen=50 t=22s
[00:39:27] it=28337 colorings=14400 lazy-girth=23078 last: m=60 classes=8 cclen=56 t=23s
[00:39:27] it=28686 colorings=14600 lazy-girth=23288 last: m=60 classes=8 cclen=49 t=23s
[00:39:28] it=29170 colorings=14800 lazy-girth=23694 last: m=56 classes=8 cclen=54 t=23s
[00:39:28] it=29577 colorings=15000 lazy-girth=23981 last: m=52 classes=7 cclen=54 t=24s
[00:39:28] it=30012 colorings=15200 lazy-girth=24294 last: m=56 classes=8 cclen=55 t=24s
[00:39:29] it=30351 colorings=15400 lazy-girth=24486 last: m=52 classes=7 cclen=56 t=24s
[00:39:29] it=30796 colorings=15600 lazy-girth=24806 last: m=52 classes=7 cclen=53 t=25s
[00:39:29] it=31167 colorings=15800 lazy-girth=25029 last: m=56 classes=8 cclen=55 t=25s
[00:39:30] it=31486 colorings=16000 lazy-girth=25195 last: m=56 classes=8 cclen=54 t=25s
[00:39:30] it=31881 colorings=16200 lazy-girth=25543 last: m=56 classes=8 cclen=56 t=26s
[00:39:30] it=32381 colorings=16400 lazy-girth=26124 last: m=48 classes=6 cclen=56 t=26s
[00:39:31] it=32811 colorings=16600 lazy-girth=26516 last: m=56 classes=7 cclen=54 t=26s
[00:39:31] it=33242 colorings=16800 lazy-girth=26933 last: m=52 classes=7 cclen=49 t=27s
[00:39:31] it=33651 colorings=17000 lazy-girth=27292 last: m=60 classes=8 cclen=47 t=27s
[00:39:32] it=34041 colorings=17200 lazy-girth=27582 last: m=52 classes=7 cclen=55 t=27s
[00:39:32] it=34442 colorings=17400 lazy-girth=27916 last: m=60 classes=8 cclen=51 t=28s
[00:39:32] it=34806 colorings=17600 lazy-girth=28180 last: m=56 classes=8 cclen=54 t=28s
[00:39:33] it=35215 colorings=17800 lazy-girth=28472 last: m=56 classes=7 cclen=50 t=29s
[00:39:33] it=35606 colorings=18000 lazy-girth=28786 last: m=56 classes=8 cclen=54 t=29s
[00:39:33] it=36012 colorings=18200 lazy-girth=29085 last: m=48 classes=6 cclen=55 t=29s
[00:39:34] it=36370 colorings=18400 lazy-girth=29324 last: m=52 classes=7 cclen=52 t=30s
[00:39:34] it=36768 colorings=18600 lazy-girth=29626 last: m=52 classes=7 cclen=57 t=30s
[00:39:34] it=37114 colorings=18800 lazy-girth=29823 last: m=52 classes=7 cclen=55 t=30s
[00:39:35] it=37437 colorings=19000 lazy-girth=30007 last: m=60 classes=8 cclen=50 t=30s
[00:39:35] it=37866 colorings=19200 lazy-girth=30416 last: m=56 classes=8 cclen=56 t=31s
[00:39:35] it=38269 colorings=19400 lazy-girth=30741 last: m=60 classes=8 cclen=55 t=31s
[00:39:36] it=38748 colorings=19600 lazy-girth=31186 last: m=52 classes=7 cclen=53 t=32s
[00:39:36] it=39169 colorings=19800 lazy-girth=31554 last: m=56 classes=7 cclen=38 t=32s
[00:39:36] it=39561 colorings=20000 lazy-girth=31842 last: m=52 classes=7 cclen=48 t=32s
[00:39:37] it=39987 colorings=20200 lazy-girth=32192 last: m=52 classes=7 cclen=53 t=32s
[00:39:37] it=40412 colorings=20400 lazy-girth=32565 last: m=52 classes=7 cclen=56 t=33s
[00:39:37] it=40835 colorings=20600 lazy-girth=32925 last: m=52 classes=7 cclen=55 t=33s
[00:39:38] it=41248 colorings=20800 lazy-girth=33223 last: m=56 classes=7 cclen=57 t=34s
[00:39:38] it=41687 colorings=21000 lazy-girth=33573 last: m=60 classes=8 cclen=52 t=34s
[00:39:39] it=42138 colorings=21200 lazy-girth=33958 last: m=52 classes=7 cclen=52 t=34s
[00:39:39] it=42514 colorings=21400 lazy-girth=34224 last: m=56 classes=7 cclen=55 t=35s
[00:39:39] it=42987 colorings=21600 lazy-girth=34685 last: m=52 classes=7 cclen=55 t=35s
[00:39:40] it=43416 colorings=21800 lazy-girth=35072 last: m=56 classes=8 cclen=55 t=35s
[00:39:40] it=43819 colorings=22000 lazy-girth=35372 last: m=60 classes=8 cclen=53 t=36s
[00:39:40] it=44235 colorings=22200 lazy-girth=35752 last: m=52 classes=7 cclen=54 t=36s
[00:39:41] it=44587 colorings=22400 lazy-girth=36018 last: m=52 classes=7 cclen=55 t=36s
[00:39:41] it=44952 colorings=22600 lazy-girth=36260 last: m=52 classes=7 cclen=53 t=37s
[00:39:41] it=45389 colorings=22800 lazy-girth=36579 last: m=60 classes=8 cclen=49 t=37s
[00:39:42] it=45768 colorings=23000 lazy-girth=36859 last: m=56 classes=7 cclen=56 t=37s
[00:39:42] it=46125 colorings=23200 lazy-girth=37073 last: m=60 classes=8 cclen=52 t=38s
[00:39:42] it=46527 colorings=23400 lazy-girth=37370 last: m=56 classes=8 cclen=55 t=38s
[00:39:43] it=46880 colorings=23600 lazy-girth=37557 last: m=52 classes=7 cclen=55 t=38s
[00:39:43] it=47256 colorings=23800 lazy-girth=37823 last: m=52 classes=7 cclen=57 t=39s
[00:39:43] it=47571 colorings=24000 lazy-girth=37976 last: m=52 classes=7 cclen=54 t=39s
[00:39:44] it=47979 colorings=24200 lazy-girth=38390 last: m=52 classes=7 cclen=54 t=39s
[00:39:44] it=48452 colorings=24400 lazy-girth=38808 last: m=56 classes=8 cclen=53 t=40s
[00:39:44] it=48818 colorings=24600 lazy-girth=39035 last: m=56 classes=8 cclen=54 t=40s
[00:39:45] it=49201 colorings=24800 lazy-girth=39321 last: m=60 classes=8 cclen=56 t=40s
[00:39:45] it=49629 colorings=25000 lazy-girth=39671 last: m=56 classes=7 cclen=52 t=41s
[00:39:45] it=49992 colorings=25200 lazy-girth=39910 last: m=52 classes=7 cclen=55 t=41s
[00:39:46] it=50274 colorings=25400 lazy-girth=40021 last: m=52 classes=7 cclen=56 t=41s
[00:39:46] it=50618 colorings=25600 lazy-girth=40207 last: m=52 classes=7 cclen=54 t=42s
[00:39:46] it=51050 colorings=25800 lazy-girth=40540 last: m=48 classes=6 cclen=56 t=42s
[00:39:47] it=51455 colorings=26000 lazy-girth=40802 last: m=52 classes=7 cclen=53 t=42s
[00:39:47] it=51829 colorings=26200 lazy-girth=41055 last: m=60 classes=8 cclen=50 t=43s
[00:39:47] it=52194 colorings=26400 lazy-girth=41291 last: m=56 classes=7 cclen=51 t=43s
[00:39:48] it=52562 colorings=26600 lazy-girth=41507 last: m=48 classes=6 cclen=52 t=43s
[00:39:48] it=52991 colorings=26800 lazy-girth=41853 last: m=48 classes=6 cclen=55 t=44s
[00:39:48] it=53403 colorings=27000 lazy-girth=42158 last: m=52 classes=7 cclen=53 t=44s
[00:39:49] it=53783 colorings=27200 lazy-girth=42404 last: m=52 classes=7 cclen=45 t=45s
[00:39:49] it=54125 colorings=27400 lazy-girth=42573 last: m=52 classes=7 cclen=53 t=45s
[00:39:49] it=54464 colorings=27600 lazy-girth=42747 last: m=56 classes=8 cclen=54 t=45s
[00:39:50] it=54806 colorings=27800 lazy-girth=42950 last: m=52 classes=7 cclen=54 t=45s
[00:39:50] it=55109 colorings=28000 lazy-girth=43084 last: m=60 classes=8 cclen=53 t=46s
[00:39:50] it=55437 colorings=28200 lazy-girth=43254 last: m=52 classes=7 cclen=49 t=46s
[00:39:51] it=55851 colorings=28400 lazy-girth=43570 last: m=56 classes=8 cclen=53 t=47s
[00:39:51] it=56218 colorings=28600 lazy-girth=43794 last: m=52 classes=7 cclen=47 t=47s
[00:39:51] it=56540 colorings=28800 lazy-girth=43952 last: m=52 classes=7 cclen=53 t=47s
[00:39:52] it=56810 colorings=29000 lazy-girth=44042 last: m=52 classes=7 cclen=55 t=47s
[00:39:52] it=57188 colorings=29200 lazy-girth=44280 last: m=52 classes=7 cclen=53 t=48s
[00:39:52] it=57516 colorings=29400 lazy-girth=44450 last: m=56 classes=8 cclen=49 t=48s
[00:39:53] it=57886 colorings=29600 lazy-girth=44673 last: m=52 classes=7 cclen=55 t=48s
[00:39:53] it=58152 colorings=29800 lazy-girth=44756 last: m=52 classes=7 cclen=50 t=49s
[00:39:53] it=58547 colorings=30000 lazy-girth=45010 last: m=56 classes=7 cclen=57 t=49s
[00:39:54] it=58879 colorings=30200 lazy-girth=45179 last: m=52 classes=7 cclen=57 t=50s
[00:39:55] it=59209 colorings=30400 lazy-girth=45356 last: m=60 classes=8 cclen=51 t=50s
[00:39:55] it=59494 colorings=30600 lazy-girth=45476 last: m=52 classes=7 cclen=54 t=51s
[00:39:55] it=59821 colorings=30800 lazy-girth=45652 last: m=52 classes=7 cclen=55 t=51s
[00:39:55] it=60095 colorings=31000 lazy-girth=45761 last: m=60 classes=8 cclen=56 t=51s
[00:39:56] it=60403 colorings=31200 lazy-girth=45917 last: m=56 classes=8 cclen=54 t=52s
[00:39:56] it=60761 colorings=31400 lazy-girth=46126 last: m=60 classes=8 cclen=53 t=52s
[00:39:56] it=61135 colorings=31600 lazy-girth=46340 last: m=56 classes=7 cclen=56 t=52s
[00:39:57] it=61475 colorings=31800 lazy-girth=46534 last: m=56 classes=8 cclen=53 t=53s
[00:39:57] it=61797 colorings=32000 lazy-girth=46682 last: m=60 classes=8 cclen=56 t=53s
[00:39:57] it=62152 colorings=32200 lazy-girth=46882 last: m=52 classes=7 cclen=54 t=53s
[00:39:58] it=62480 colorings=32400 lazy-girth=47050 last: m=56 classes=7 cclen=57 t=53s
[00:39:58] it=62771 colorings=32600 lazy-girth=47162 last: m=52 classes=7 cclen=55 t=54s
[00:39:58] it=63054 colorings=32800 lazy-girth=47269 last: m=56 classes=7 cclen=57 t=54s
[00:39:59] it=63396 colorings=33000 lazy-girth=47435 last: m=48 classes=6 cclen=55 t=54s
[00:39:59] it=63706 colorings=33200 lazy-girth=47562 last: m=48 classes=6 cclen=44 t=55s
[00:39:59] it=64000 colorings=33400 lazy-girth=47668 last: m=52 classes=7 cclen=56 t=55s
[00:40:00] it=64301 colorings=33600 lazy-girth=47785 last: m=56 classes=8 cclen=56 t=55s
[00:40:00] it=64670 colorings=33800 lazy-girth=47989 last: m=56 classes=8 cclen=55 t=56s
[00:40:00] it=64954 colorings=34000 lazy-girth=48101 last: m=52 classes=7 cclen=53 t=56s
[00:40:01] it=65282 colorings=34200 lazy-girth=48249 last: m=52 classes=7 cclen=53 t=56s
[00:40:01] it=65587 colorings=34400 lazy-girth=48383 last: m=60 classes=8 cclen=47 t=57s
[00:40:01] it=65892 colorings=34600 lazy-girth=48506 last: m=52 classes=7 cclen=50 t=57s
[00:40:02] it=66180 colorings=34800 lazy-girth=48613 last: m=56 classes=8 cclen=56 t=57s
[00:40:02] it=66493 colorings=35000 lazy-girth=48746 last: m=52 classes=7 cclen=54 t=58s
[00:40:02] it=66845 colorings=35200 lazy-girth=48923 last: m=52 classes=7 cclen=56 t=58s
[00:40:03] it=67183 colorings=35400 lazy-girth=49091 last: m=56 classes=8 cclen=50 t=59s
[00:40:03] it=67448 colorings=35600 lazy-girth=49169 last: m=52 classes=7 cclen=56 t=59s
[00:40:03] it=67768 colorings=35800 lazy-girth=49308 last: m=52 classes=7 cclen=48 t=59s
[00:40:04] it=68056 colorings=36000 lazy-girth=49408 last: m=52 classes=7 cclen=57 t=59s
[00:40:04] it=68331 colorings=36200 lazy-girth=49495 last: m=56 classes=8 cclen=54 t=60s
[00:40:04] it=68593 colorings=36400 lazy-girth=49572 last: m=52 classes=7 cclen=52 t=60s
[00:40:05] it=68899 colorings=36600 lazy-girth=49701 last: m=52 classes=7 cclen=52 t=60s
[00:40:05] it=69164 colorings=36800 lazy-girth=49780 last: m=52 classes=7 cclen=56 t=61s
[00:40:05] it=69437 colorings=37000 lazy-girth=49874 last: m=52 classes=7 cclen=56 t=61s
[00:40:06] it=69701 colorings=37200 lazy-girth=49949 last: m=56 classes=8 cclen=50 t=61s
[00:40:06] it=69996 colorings=37400 lazy-girth=50058 last: m=60 classes=8 cclen=41 t=62s
[00:40:06] it=70293 colorings=37600 lazy-girth=50173 last: m=52 classes=7 cclen=50 t=62s
[00:40:07] it=70567 colorings=37800 lazy-girth=50260 last: m=52 classes=7 cclen=57 t=62s
[00:40:07] it=70828 colorings=38000 lazy-girth=50337 last: m=56 classes=7 cclen=57 t=63s
[00:40:07] it=71112 colorings=38200 lazy-girth=50433 last: m=52 classes=7 cclen=54 t=63s
[00:40:08] it=71374 colorings=38400 lazy-girth=50503 last: m=52 classes=7 cclen=55 t=64s
[00:40:08] it=71649 colorings=38600 lazy-girth=50591 last: m=60 classes=8 cclen=55 t=64s
[00:40:08] it=71899 colorings=38800 lazy-girth=50656 last: m=52 classes=7 cclen=56 t=64s
[00:40:09] it=72184 colorings=39000 lazy-girth=50755 last: m=52 classes=7 cclen=53 t=65s
[00:40:09] it=72456 colorings=39200 lazy-girth=50832 last: m=56 classes=8 cclen=49 t=65s
[00:40:10] it=72725 colorings=39400 lazy-girth=50907 last: m=52 classes=7 cclen=42 t=65s
[00:40:10] it=72959 colorings=39600 lazy-girth=50942 last: m=52 classes=7 cclen=53 t=66s
[00:40:10] it=73192 colorings=39800 lazy-girth=50978 last: m=52 classes=7 cclen=54 t=66s
[00:40:11] it=73440 colorings=40000 lazy-girth=51032 last: m=52 classes=7 cclen=50 t=67s
[00:40:11] it=73760 colorings=40200 lazy-girth=51257 last: m=60 classes=8 cclen=52 t=67s
[00:40:12] it=74148 colorings=40400 lazy-girth=51594 last: m=60 classes=8 cclen=51 t=68s
[00:40:12] it=74443 colorings=40600 lazy-girth=51748 last: m=60 classes=8 cclen=46 t=68s
[00:40:13] it=74761 colorings=40800 lazy-girth=51918 last: m=56 classes=7 cclen=49 t=69s
[00:40:14] it=75082 colorings=41000 lazy-girth=52081 last: m=60 classes=8 cclen=55 t=69s
[00:40:14] it=75401 colorings=41200 lazy-girth=52257 last: m=52 classes=7 cclen=55 t=70s
[00:40:14] it=75760 colorings=41400 lazy-girth=52464 last: m=60 classes=8 cclen=53 t=70s
[00:40:15] it=76133 colorings=41600 lazy-girth=52762 last: m=60 classes=8 cclen=53 t=70s
[00:40:15] it=76531 colorings=41800 lazy-girth=53087 last: m=56 classes=7 cclen=44 t=71s
[00:40:15] it=76923 colorings=42000 lazy-girth=53357 last: m=56 classes=8 cclen=55 t=71s
[00:40:16] it=77207 colorings=42200 lazy-girth=53491 last: m=52 classes=7 cclen=54 t=72s
[00:40:16] it=77548 colorings=42400 lazy-girth=53695 last: m=52 classes=7 cclen=55 t=72s
[00:40:17] it=77870 colorings=42600 lazy-girth=53881 last: m=56 classes=8 cclen=54 t=72s
[00:40:17] it=78207 colorings=42800 lazy-girth=54072 last: m=52 classes=7 cclen=55 t=73s
[00:40:17] it=78515 colorings=43000 lazy-girth=54210 last: m=60 classes=8 cclen=40 t=73s
[00:40:18] it=78830 colorings=43200 lazy-girth=54375 last: m=52 classes=7 cclen=53 t=73s
[00:40:18] it=79096 colorings=43400 lazy-girth=54474 last: m=56 classes=8 cclen=56 t=74s
[00:40:18] it=79491 colorings=43600 lazy-girth=54791 last: m=56 classes=8 cclen=55 t=74s
[00:40:19] it=79909 colorings=43800 lazy-girth=55140 last: m=56 classes=8 cclen=49 t=75s
[00:40:19] it=80289 colorings=44000 lazy-girth=55382 last: m=52 classes=7 cclen=55 t=75s
[00:40:20] it=80621 colorings=44200 lazy-girth=55558 last: m=52 classes=7 cclen=52 t=75s
[00:40:20] it=80958 colorings=44400 lazy-girth=55755 last: m=52 classes=7 cclen=47 t=76s
[00:40:20] it=81300 colorings=44600 lazy-girth=55972 last: m=56 classes=8 cclen=55 t=76s
[00:40:21] it=81623 colorings=44800 lazy-girth=56131 last: m=52 classes=7 cclen=56 t=76s
[00:40:21] it=81902 colorings=45000 lazy-girth=56231 last: m=56 classes=7 cclen=53 t=77s
[00:40:21] it=82230 colorings=45200 lazy-girth=56408 last: m=52 classes=7 cclen=55 t=77s
[00:40:22] it=82525 colorings=45400 lazy-girth=56539 last: m=52 classes=7 cclen=56 t=77s
[00:40:22] it=82851 colorings=45600 lazy-girth=56711 last: m=60 classes=8 cclen=51 t=78s
[00:40:22] it=83199 colorings=45800 lazy-girth=56899 last: m=52 classes=7 cclen=49 t=78s
[00:40:23] it=83536 colorings=46000 lazy-girth=57064 last: m=52 classes=7 cclen=57 t=79s
[00:40:23] it=83869 colorings=46200 lazy-girth=57232 last: m=56 classes=8 cclen=55 t=79s
[00:40:24] it=84133 colorings=46400 lazy-girth=57318 last: m=52 classes=7 cclen=55 t=79s
[00:40:24] it=84499 colorings=46600 lazy-girth=57534 last: m=56 classes=8 cclen=55 t=80s
[00:40:24] it=84809 colorings=46800 lazy-girth=57677 last: m=56 classes=7 cclen=45 t=80s
[00:40:25] it=85137 colorings=47000 lazy-girth=57823 last: m=52 classes=7 cclen=55 t=80s
[00:40:25] it=85461 colorings=47200 lazy-girth=57960 last: m=52 classes=7 cclen=55 t=81s
[00:40:25] it=85819 colorings=47400 lazy-girth=58166 last: m=52 classes=7 cclen=52 t=81s
[00:40:26] it=86130 colorings=47600 lazy-girth=58327 last: m=52 classes=7 cclen=50 t=82s
[00:40:26] it=86387 colorings=47800 lazy-girth=58406 last: m=52 classes=7 cclen=56 t=82s
[00:40:26] it=86675 colorings=48000 lazy-girth=58522 last: m=52 classes=7 cclen=56 t=82s
[00:40:27] it=86983 colorings=48200 lazy-girth=58663 last: m=56 classes=8 cclen=55 t=83s
[00:40:27] it=87299 colorings=48400 lazy-girth=58815 last: m=56 classes=8 cclen=53 t=83s
[00:40:27] it=87577 colorings=48600 lazy-girth=58916 last: m=52 classes=7 cclen=55 t=83s
[00:40:28] it=87860 colorings=48800 lazy-girth=59022 last: m=60 classes=8 cclen=55 t=84s
[00:40:28] it=88189 colorings=49000 lazy-girth=59194 last: m=52 classes=7 cclen=55 t=84s
[00:40:29] it=88514 colorings=49200 lazy-girth=59360 last: m=56 classes=8 cclen=55 t=84s
[00:40:29] it=88808 colorings=49400 lazy-girth=59490 last: m=56 classes=8 cclen=53 t=85s
[00:40:29] it=89135 colorings=49600 lazy-girth=59650 last: m=56 classes=7 cclen=53 t=85s
[00:40:30] it=89399 colorings=49800 lazy-girth=59723 last: m=56 classes=8 cclen=53 t=85s
[00:40:30] it=89655 colorings=50000 lazy-girth=59791 last: m=52 classes=7 cclen=55 t=86s
[00:40:30] it=89992 colorings=50200 lazy-girth=59947 last: m=60 classes=8 cclen=51 t=86s
[00:40:31] it=90311 colorings=50400 lazy-girth=60081 last: m=56 classes=8 cclen=47 t=86s
[00:40:31] it=90611 colorings=50600 lazy-girth=60202 last: m=52 classes=7 cclen=54 t=87s
[00:40:32] it=90862 colorings=50800 lazy-girth=60257 last: m=52 classes=7 cclen=53 t=87s
[00:40:32] it=91116 colorings=51000 lazy-girth=60322 last: m=56 classes=8 cclen=44 t=88s
[00:40:32] it=91466 colorings=51200 lazy-girth=60532 last: m=52 classes=7 cclen=52 t=88s
[00:40:33] it=91728 colorings=51400 lazy-girth=60611 last: m=52 classes=7 cclen=56 t=88s
[00:40:33] it=92016 colorings=51600 lazy-girth=60722 last: m=52 classes=7 cclen=55 t=89s
[00:40:33] it=92294 colorings=51800 lazy-girth=60822 last: m=60 classes=8 cclen=52 t=89s
[00:40:34] it=92548 colorings=52000 lazy-girth=60894 last: m=52 classes=7 cclen=53 t=90s
[00:40:34] it=92821 colorings=52200 lazy-girth=60988 last: m=48 classes=6 cclen=57 t=90s
[00:40:35] it=93138 colorings=52400 lazy-girth=61131 last: m=52 classes=7 cclen=50 t=90s
[00:40:35] it=93404 colorings=52600 lazy-girth=61216 last: m=52 classes=7 cclen=56 t=91s
[00:40:35] it=93634 colorings=52800 lazy-girth=61253 last: m=52 classes=7 cclen=55 t=91s
[00:40:36] it=93892 colorings=53000 lazy-girth=61329 last: m=52 classes=7 cclen=56 t=91s
[00:40:36] it=94191 colorings=53200 lazy-girth=61451 last: m=52 classes=7 cclen=53 t=92s
[00:40:36] it=94460 colorings=53400 lazy-girth=61539 last: m=60 classes=8 cclen=56 t=92s
[00:40:37] it=94723 colorings=53600 lazy-girth=61609 last: m=56 classes=8 cclen=52 t=92s
[00:40:37] it=94989 colorings=53800 lazy-girth=61685 last: m=60 classes=8 cclen=54 t=93s
[00:40:37] it=95250 colorings=54000 lazy-girth=61749 last: m=60 classes=8 cclen=56 t=93s
[00:40:39] it=95506 colorings=54200 lazy-girth=61819 last: m=52 classes=7 cclen=53 t=95s
[00:40:40] it=95773 colorings=54400 lazy-girth=61891 last: m=60 classes=8 cclen=49 t=95s
[00:40:40] it=96019 colorings=54600 lazy-girth=61940 last: m=52 classes=7 cclen=55 t=96s
[00:40:41] it=96325 colorings=54800 lazy-girth=62115 last: m=48 classes=6 cclen=55 t=96s
[00:40:41] it=96642 colorings=55000 lazy-girth=62287 last: m=56 classes=7 cclen=51 t=97s
[00:40:41] it=96998 colorings=55200 lazy-girth=62521 last: m=56 classes=7 cclen=54 t=97s
[00:40:42] it=97322 colorings=55400 lazy-girth=62697 last: m=52 classes=7 cclen=56 t=97s
[00:40:42] it=97621 colorings=55600 lazy-girth=62841 last: m=60 classes=8 cclen=47 t=98s
[00:40:42] it=97942 colorings=55800 lazy-girth=63006 last: m=52 classes=7 cclen=54 t=98s
[00:40:43] it=98264 colorings=56000 lazy-girth=63180 last: m=60 classes=8 cclen=51 t=98s
[00:40:43] it=98529 colorings=56200 lazy-girth=63274 last: m=56 classes=7 cclen=51 t=99s
[00:40:43] it=98850 colorings=56400 lazy-girth=63453 last: m=56 classes=7 cclen=53 t=99s
[00:40:44] it=99223 colorings=56600 lazy-girth=63721 last: m=52 classes=7 cclen=55 t=100s
[00:40:44] it=99567 colorings=56800 lazy-girth=63905 last: m=52 classes=7 cclen=55 t=100s
[00:40:45] it=99912 colorings=57000 lazy-girth=64105 last: m=52 classes=7 cclen=55 t=100s
[00:40:45] it=100205 colorings=57200 lazy-girth=64239 last: m=52 classes=7 cclen=55 t=101s
[00:40:45] it=100491 colorings=57400 lazy-girth=64351 last: m=52 classes=7 cclen=55 t=101s
[00:40:46] it=100804 colorings=57600 lazy-girth=64493 last: m=52 classes=7 cclen=56 t=101s
[00:40:46] it=101044 colorings=57800 lazy-girth=64543 last: m=60 classes=8 cclen=49 t=102s
[00:40:46] it=101357 colorings=58000 lazy-girth=64684 last: m=56 classes=7 cclen=54 t=102s
[00:40:47] it=101657 colorings=58200 lazy-girth=64811 last: m=52 classes=7 cclen=55 t=102s
[00:40:47] it=101973 colorings=58400 lazy-girth=64968 last: m=60 classes=8 cclen=54 t=103s
[00:40:47] it=102281 colorings=58600 lazy-girth=65122 last: m=60 classes=8 cclen=54 t=103s
[00:40:48] it=102573 colorings=58800 lazy-girth=65242 last: m=52 classes=7 cclen=55 t=103s
[00:40:48] it=102847 colorings=59000 lazy-girth=65348 last: m=60 classes=8 cclen=54 t=104s
[00:40:49] it=103194 colorings=59200 lazy-girth=65557 last: m=56 classes=7 cclen=53 t=104s
[00:40:49] it=103488 colorings=59400 lazy-girth=65678 last: m=52 classes=7 cclen=54 t=105s
[00:40:49] it=103782 colorings=59600 lazy-girth=65809 last: m=48 classes=6 cclen=56 t=105s
[00:40:50] it=104052 colorings=59800 lazy-girth=65894 last: m=56 classes=8 cclen=54 t=105s
[00:40:50] it=104303 colorings=60000 lazy-girth=65961 last: m=52 classes=7 cclen=55 t=106s
[00:40:50] it=104736 colorings=60200 lazy-girth=66283 last: m=60 classes=8 cclen=46 t=106s
[00:40:51] it=105032 colorings=60400 lazy-girth=66412 last: m=60 classes=8 cclen=53 t=106s
[00:40:51] it=105324 colorings=60600 lazy-girth=66527 last: m=52 classes=7 cclen=53 t=107s
[00:40:51] it=105586 colorings=60800 lazy-girth=66602 last: m=48 classes=6 cclen=56 t=107s
[00:40:52] it=105845 colorings=61000 lazy-girth=66676 last: m=56 classes=8 cclen=52 t=107s
[00:40:52] it=106144 colorings=61200 lazy-girth=66809 last: m=48 classes=6 cclen=51 t=108s
[00:40:52] it=106435 colorings=61400 lazy-girth=66922 last: m=52 classes=7 cclen=53 t=108s
[00:40:53] it=106719 colorings=61600 lazy-girth=67037 last: m=56 classes=8 cclen=54 t=108s
[00:40:53] it=107015 colorings=61800 lazy-girth=67148 last: m=52 classes=7 cclen=49 t=109s
[00:40:53] it=107293 colorings=62000 lazy-girth=67260 last: m=56 classes=7 cclen=51 t=109s
[00:40:54] it=107596 colorings=62200 lazy-girth=67383 last: m=56 classes=8 cclen=55 t=110s
[00:40:54] it=107855 colorings=62400 lazy-girth=67457 last: m=48 classes=6 cclen=54 t=110s
[00:40:55] it=108122 colorings=62600 lazy-girth=67548 last: m=60 classes=8 cclen=55 t=110s
[00:40:55] it=108392 colorings=62800 lazy-girth=67641 last: m=52 classes=7 cclen=51 t=111s
[00:40:55] it=108667 colorings=63000 lazy-girth=67726 last: m=56 classes=8 cclen=55 t=111s
[00:40:56] it=108969 colorings=63200 lazy-girth=67866 last: m=52 classes=7 cclen=54 t=112s
[00:40:56] it=109246 colorings=63400 lazy-girth=67960 last: m=56 classes=7 cclen=55 t=112s
[00:40:56] it=109497 colorings=63600 lazy-girth=68017 last: m=52 classes=7 cclen=50 t=112s
[00:40:57] it=109734 colorings=63800 lazy-girth=68055 last: m=52 classes=7 cclen=56 t=113s
[00:40:57] it=109986 colorings=64000 lazy-girth=68120 last: m=52 classes=7 cclen=54 t=113s
[00:40:58] it=110254 colorings=64200 lazy-girth=68205 last: m=48 classes=6 cclen=54 t=113s
[00:40:58] it=110531 colorings=64400 lazy-girth=68295 last: m=48 classes=6 cclen=57 t=114s
[00:40:59] it=110783 colorings=64600 lazy-girth=68357 last: m=48 classes=6 cclen=49 t=114s
[00:40:59] it=111032 colorings=64800 lazy-girth=68417 last: m=52 classes=7 cclen=50 t=115s
[00:40:59] it=111300 colorings=65000 lazy-girth=68503 last: m=52 classes=7 cclen=57 t=115s
[00:41:00] it=111567 colorings=65200 lazy-girth=68584 last: m=48 classes=6 cclen=56 t=116s
[00:41:00] it=111822 colorings=65400 lazy-girth=68653 last: m=52 classes=7 cclen=53 t=116s
[00:41:01] it=112073 colorings=65600 lazy-girth=68719 last: m=52 classes=7 cclen=56 t=116s
[00:41:01] it=112314 colorings=65800 lazy-girth=68770 last: m=52 classes=7 cclen=52 t=117s
[00:41:01] it=112545 colorings=66000 lazy-girth=68806 last: m=52 classes=7 cclen=50 t=117s
[00:41:02] it=112796 colorings=66200 lazy-girth=68873 last: m=52 classes=7 cclen=49 t=117s
[00:41:02] it=113027 colorings=66400 lazy-girth=68913 last: m=52 classes=7 cclen=51 t=118s
[00:41:03] it=113259 colorings=66600 lazy-girth=68953 last: m=52 classes=7 cclen=47 t=118s
[00:41:03] it=113482 colorings=66800 lazy-girth=68979 last: m=52 classes=7 cclen=53 t=119s
[00:41:04] it=113765 colorings=67000 lazy-girth=69117 last: m=60 classes=8 cclen=52 t=119s
[00:41:04] it=114034 colorings=67200 lazy-girth=69206 last: m=60 classes=8 cclen=53 t=120s
[00:41:04] it=114278 colorings=67400 lazy-girth=69263 last: m=60 classes=8 cclen=52 t=120s
[00:41:05] it=114543 colorings=67600 lazy-girth=69355 last: m=52 classes=7 cclen=55 t=121s
[00:41:05] it=114906 colorings=67800 lazy-girth=69594 last: m=56 classes=8 cclen=54 t=121s
[00:41:06] it=115266 colorings=68000 lazy-girth=69824 last: m=52 classes=7 cclen=53 t=121s
[00:41:06] it=115764 colorings=68200 lazy-girth=70293 last: m=52 classes=7 cclen=53 t=122s
[00:41:07] it=116089 colorings=68400 lazy-girth=70468 last: m=52 classes=7 cclen=54 t=122s
[00:41:07] it=116438 colorings=68600 lazy-girth=70676 last: m=56 classes=7 cclen=48 t=123s
[00:41:07] it=116780 colorings=68800 lazy-girth=70880 last: m=52 classes=7 cclen=56 t=123s
[00:41:08] it=117090 colorings=69000 lazy-girth=71022 last: m=60 classes=8 cclen=56 t=124s
[00:41:08] it=117376 colorings=69200 lazy-girth=71127 last: m=52 classes=7 cclen=53 t=124s
[00:41:08] it=117673 colorings=69400 lazy-girth=71251 last: m=48 classes=6 cclen=52 t=124s
[00:41:11] it=117923 colorings=69600 lazy-girth=71315 last: m=52 classes=7 cclen=54 t=126s
[00:41:11] it=118275 colorings=69800 lazy-girth=71501 last: m=56 classes=8 cclen=53 t=127s
[00:41:11] it=118591 colorings=70000 lazy-girth=71656 last: m=60 classes=8 cclen=54 t=127s
[00:41:12] it=118901 colorings=70200 lazy-girth=71807 last: m=56 classes=8 cclen=51 t=128s
[00:41:12] it=119171 colorings=70400 lazy-girth=71899 last: m=60 classes=8 cclen=46 t=128s
[00:41:13] it=119456 colorings=70600 lazy-girth=72004 last: m=52 classes=7 cclen=57 t=128s
[00:41:13] it=119743 colorings=70800 lazy-girth=72119 last: m=60 classes=8 cclen=49 t=129s
[00:41:13] it=120052 colorings=71000 lazy-girth=72259 last: m=60 classes=8 cclen=50 t=129s
[00:41:14] it=120375 colorings=71200 lazy-girth=72408 last: m=56 classes=8 cclen=41 t=129s
[00:41:14] it=120676 colorings=71400 lazy-girth=72548 last: m=52 classes=7 cclen=56 t=130s
[00:41:14] it=120978 colorings=71600 lazy-girth=72683 last: m=56 classes=8 cclen=54 t=130s
[00:41:15] it=121303 colorings=71800 lazy-girth=72840 last: m=52 classes=7 cclen=54 t=131s
[00:41:15] it=121588 colorings=72000 lazy-girth=72948 last: m=52 classes=7 cclen=56 t=131s
[00:41:16] it=121866 colorings=72200 lazy-girth=73046 last: m=52 classes=7 cclen=50 t=131s
[00:41:16] it=122130 colorings=72400 lazy-girth=73126 last: m=56 classes=8 cclen=56 t=132s
[00:41:16] it=122410 colorings=72600 lazy-girth=73222 last: m=60 classes=8 cclen=54 t=132s
[00:41:17] it=122732 colorings=72800 lazy-girth=73374 last: m=56 classes=8 cclen=52 t=132s
[00:41:17] it=123045 colorings=73000 lazy-girth=73510 last: m=52 classes=7 cclen=52 t=133s
[00:41:17] it=123335 colorings=73200 lazy-girth=73628 last: m=52 classes=7 cclen=56 t=133s
[00:41:18] it=123584 colorings=73400 lazy-girth=73684 last: m=56 classes=8 cclen=53 t=134s
[00:41:18] it=123852 colorings=73600 lazy-girth=73766 last: m=52 classes=7 cclen=50 t=134s
[00:41:18] it=124103 colorings=73800 lazy-girth=73836 last: m=56 classes=7 cclen=41 t=134s
[00:41:19] it=124328 colorings=74000 lazy-girth=73866 last: m=52 classes=7 cclen=52 t=135s
[00:41:19] it=124579 colorings=74200 lazy-girth=73934 last: m=52 classes=7 cclen=56 t=135s
[00:41:20] it=124852 colorings=74400 lazy-girth=74036 last: m=52 classes=7 cclen=52 t=136s
[00:41:20] it=125075 colorings=74600 lazy-girth=74067 last: m=52 classes=7 cclen=55 t=136s
[00:41:20] it=125319 colorings=74800 lazy-girth=74123 last: m=52 classes=7 cclen=56 t=136s
[00:41:21] it=125539 colorings=75000 lazy-girth=74151 last: m=52 classes=7 cclen=56 t=136s
[00:41:21] it=125778 colorings=75200 lazy-girth=74206 last: m=52 classes=7 cclen=52 t=137s
[00:41:21] it=125993 colorings=75400 lazy-girth=74222 last: m=52 classes=7 cclen=54 t=137s
[00:41:22] it=126211 colorings=75600 lazy-girth=74243 last: m=60 classes=8 cclen=54 t=137s
[00:41:22] it=126464 colorings=75800 lazy-girth=74299 last: m=56 classes=8 cclen=56 t=138s
[00:41:23] it=126709 colorings=76000 lazy-girth=74354 last: m=56 classes=8 cclen=55 t=138s
[00:41:23] it=126998 colorings=76200 lazy-girth=74473 last: m=60 classes=8 cclen=52 t=139s
[00:41:24] it=127249 colorings=76400 lazy-girth=74533 last: m=60 classes=8 cclen=56 t=139s
[00:41:24] it=127512 colorings=76600 lazy-girth=74614 last: m=56 classes=7 cclen=48 t=140s
[00:41:24] it=127755 colorings=76800 lazy-girth=74660 last: m=52 classes=7 cclen=53 t=140s
[00:41:25] it=127997 colorings=77000 lazy-girth=74704 last: m=60 classes=8 cclen=53 t=141s
[00:41:25] it=128272 colorings=77200 lazy-girth=74790 last: m=60 classes=8 cclen=49 t=141s
[00:41:26] it=128504 colorings=77400 lazy-girth=74824 last: m=52 classes=7 cclen=55 t=142s
[00:41:26] it=128758 colorings=77600 lazy-girth=74887 last: m=52 classes=7 cclen=55 t=142s
[00:41:27] it=128985 colorings=77800 lazy-girth=74917 last: m=52 classes=7 cclen=53 t=143s
[00:41:28] it=129219 colorings=78000 lazy-girth=74956 last: m=52 classes=7 cclen=53 t=143s
[00:41:28] it=129440 colorings=78200 lazy-girth=74982 last: m=52 classes=7 cclen=55 t=144s
[00:41:29] it=129656 colorings=78400 lazy-girth=74999 last: m=52 classes=7 cclen=55 t=144s
[00:41:30] it=130162 colorings=78600 lazy-girth=75579 last: m=60 classes=8 cclen=51 t=145s
[00:41:30] it=130509 colorings=78800 lazy-girth=75752 last: m=60 classes=8 cclen=40 t=146s
[00:41:31] it=130880 colorings=79000 lazy-girth=75960 last: m=52 classes=7 cclen=50 t=147s
[00:41:31] it=131182 colorings=79200 lazy-girth=76081 last: m=52 classes=7 cclen=48 t=147s
[00:41:31] it=131487 colorings=79400 lazy-girth=76223 last: m=48 classes=6 cclen=54 t=147s
[00:41:32] it=131713 colorings=79600 lazy-girth=76262 last: m=52 classes=7 cclen=53 t=147s
[00:41:32] it=131981 colorings=79800 lazy-girth=76356 last: m=56 classes=8 cclen=50 t=148s
[00:41:32] it=132272 colorings=80000 lazy-girth=76479 last: m=56 classes=8 cclen=53 t=148s
[00:41:33] it=132617 colorings=80200 lazy-girth=76657 last: m=52 classes=7 cclen=54 t=149s
[00:41:33] it=133013 colorings=80400 lazy-girth=76890 last: m=56 classes=8 cclen=54 t=149s
[00:41:34] it=133409 colorings=80600 lazy-girth=77132 last: m=52 classes=7 cclen=56 t=150s
[00:41:34] it=133844 colorings=80800 lazy-girth=77419 last: m=56 classes=8 cclen=52 t=150s
[00:41:35] it=134181 colorings=81000 lazy-girth=77582 last: m=52 classes=7 cclen=53 t=151s
[00:41:35] it=134576 colorings=81200 lazy-girth=77826 last: m=52 classes=7 cclen=45 t=151s
[00:41:36] it=135077 colorings=81400 lazy-girth=78155 last: m=60 classes=8 cclen=46 t=152s
[00:41:37] it=135405 colorings=81600 lazy-girth=78334 last: m=64 classes=8 cclen=46 t=152s
[00:41:37] it=135777 colorings=81800 lazy-girth=78555 last: m=60 classes=8 cclen=50 t=153s
[00:41:38] it=136225 colorings=82000 lazy-girth=78843 last: m=52 classes=7 cclen=49 t=153s
[00:41:38] it=136497 colorings=82200 lazy-girth=78933 last: m=56 classes=8 cclen=55 t=154s
[00:41:38] it=136800 colorings=82400 lazy-girth=79056 last: m=60 classes=8 cclen=49 t=154s
[00:41:39] it=137033 colorings=82600 lazy-girth=79105 last: m=60 classes=8 cclen=50 t=155s
[00:41:39] it=137281 colorings=82800 lazy-girth=79168 last: m=52 classes=7 cclen=55 t=155s
[00:41:40] it=137519 colorings=83000 lazy-girth=79224 last: m=52 classes=7 cclen=55 t=155s
[00:41:40] it=137759 colorings=83200 lazy-girth=79271 last: m=56 classes=8 cclen=49 t=156s
[00:41:40] it=137980 colorings=83400 lazy-girth=79297 last: m=52 classes=7 cclen=54 t=156s
[00:41:40] it=138191 colorings=83600 lazy-girth=79313 last: m=52 classes=7 cclen=54 t=156s
[00:41:41] it=138414 colorings=83800 lazy-girth=79347 last: m=52 classes=7 cclen=53 t=156s
[00:41:41] it=138641 colorings=84000 lazy-girth=79380 last: m=52 classes=7 cclen=52 t=157s
[00:41:44] it=138864 colorings=84200 lazy-girth=79407 last: m=48 classes=6 cclen=56 t=159s
[00:41:44] it=139160 colorings=84400 lazy-girth=79536 last: m=48 classes=6 cclen=56 t=160s
[00:41:45] it=139439 colorings=84600 lazy-girth=79633 last: m=48 classes=6 cclen=57 t=160s
[00:41:45] it=139710 colorings=84800 lazy-girth=79714 last: m=52 classes=7 cclen=53 t=161s
[00:41:45] it=139979 colorings=85000 lazy-girth=79799 last: m=52 classes=7 cclen=54 t=161s
[00:41:46] it=140213 colorings=85200 lazy-girth=79836 last: m=52 classes=7 cclen=53 t=161s
[00:41:46] it=140496 colorings=85400 lazy-girth=79946 last: m=52 classes=7 cclen=51 t=162s
[00:41:46] it=140756 colorings=85600 lazy-girth=80014 last: m=52 classes=7 cclen=53 t=162s
[00:41:47] it=141034 colorings=85800 lazy-girth=80111 last: m=48 classes=6 cclen=53 t=163s
[00:41:47] it=141316 colorings=86000 lazy-girth=80222 last: m=52 classes=7 cclen=53 t=163s
[00:41:48] it=141555 colorings=86200 lazy-girth=80272 last: m=52 classes=7 cclen=55 t=163s
[00:41:48] it=141813 colorings=86400 lazy-girth=80345 last: m=48 classes=6 cclen=49 t=164s
[00:41:48] it=142096 colorings=86600 lazy-girth=80441 last: m=56 classes=8 cclen=55 t=164s
[00:41:49] it=142366 colorings=86800 lazy-girth=80523 last: m=52 classes=7 cclen=57 t=164s
[00:41:49] it=142628 colorings=87000 lazy-girth=80589 last: m=52 classes=7 cclen=53 t=165s
[00:41:49] it=142847 colorings=87200 lazy-girth=80612 last: m=48 classes=6 cclen=56 t=165s
[00:41:50] it=143098 colorings=87400 lazy-girth=80676 last: m=56 classes=8 cclen=52 t=166s
[00:41:50] it=143366 colorings=87600 lazy-girth=80755 last: m=52 classes=7 cclen=50 t=166s
[00:41:50] it=143627 colorings=87800 lazy-girth=80822 last: m=52 classes=7 cclen=55 t=166s
[00:41:51] it=143851 colorings=88000 lazy-girth=80849 last: m=52 classes=7 cclen=56 t=167s
[00:41:51] it=144098 colorings=88200 lazy-girth=80900 last: m=60 classes=8 cclen=47 t=167s
[00:41:52] it=144353 colorings=88400 lazy-girth=80971 last: m=56 classes=8 cclen=53 t=167s
[00:41:52] it=144632 colorings=88600 lazy-girth=81062 last: m=52 classes=7 cclen=51 t=168s
[00:41:53] it=144893 colorings=88800 lazy-girth=81142 last: m=56 classes=8 cclen=49 t=168s
[00:41:53] it=145146 colorings=89000 lazy-girth=81202 last: m=56 classes=8 cclen=56 t=169s
[00:41:53] it=145399 colorings=89200 lazy-girth=81266 last: m=52 classes=7 cclen=55 t=169s
[00:41:54] it=145646 colorings=89400 lazy-girth=81316 last: m=56 classes=8 cclen=55 t=169s
[00:41:54] it=145896 colorings=89600 lazy-girth=81370 last: m=60 classes=8 cclen=55 t=170s
[00:41:55] it=146129 colorings=89800 lazy-girth=81410 last: m=56 classes=8 cclen=55 t=170s
[00:41:55] it=146383 colorings=90000 lazy-girth=81470 last: m=56 classes=8 cclen=56 t=171s
[00:41:56] it=146614 colorings=90200 lazy-girth=81501 last: m=52 classes=7 cclen=50 t=171s
[00:41:56] it=146882 colorings=90400 lazy-girth=81592 last: m=48 classes=6 cclen=50 t=172s
[00:41:57] it=147150 colorings=90600 lazy-girth=81682 last: m=52 classes=7 cclen=46 t=172s
[00:41:57] it=147422 colorings=90800 lazy-girth=81776 last: m=52 classes=7 cclen=54 t=173s
[00:41:58] it=147690 colorings=91000 lazy-girth=81857 last: m=52 classes=7 cclen=55 t=173s
[00:41:58] it=148003 colorings=91200 lazy-girth=82000 last: m=52 classes=7 cclen=57 t=174s
[00:41:58] it=148248 colorings=91400 lazy-girth=82061 last: m=60 classes=8 cclen=56 t=174s
[00:41:59] it=148525 colorings=91600 lazy-girth=82157 last: m=52 classes=7 cclen=54 t=175s
[00:41:59] it=148784 colorings=91800 lazy-girth=82228 last: m=48 classes=6 cclen=53 t=175s
[00:42:00] it=149037 colorings=92000 lazy-girth=82294 last: m=52 classes=7 cclen=52 t=175s
[00:42:00] it=149257 colorings=92200 lazy-girth=82320 last: m=52 classes=7 cclen=50 t=176s
[00:42:00] it=149528 colorings=92400 lazy-girth=82410 last: m=60 classes=8 cclen=50 t=176s
[00:42:01] it=149806 colorings=92600 lazy-girth=82499 last: m=48 classes=6 cclen=56 t=176s
[00:42:01] it=150066 colorings=92800 lazy-girth=82566 last: m=56 classes=8 cclen=54 t=177s
[00:42:02] it=150334 colorings=93000 lazy-girth=82652 last: m=52 classes=7 cclen=53 t=178s
[00:42:02] it=150595 colorings=93200 lazy-girth=82729 last: m=52 classes=7 cclen=48 t=178s
[00:42:03] it=150846 colorings=93400 lazy-girth=82792 last: m=52 classes=7 cclen=55 t=178s
[00:42:03] it=151074 colorings=93600 lazy-girth=82822 last: m=52 classes=7 cclen=51 t=179s
[00:42:03] it=151323 colorings=93800 lazy-girth=82877 last: m=52 classes=7 cclen=54 t=179s
[00:42:04] it=151569 colorings=94000 lazy-girth=82931 last: m=52 classes=7 cclen=56 t=179s
[00:42:04] it=151840 colorings=94200 lazy-girth=83020 last: m=56 classes=8 cclen=55 t=180s
[00:42:05] it=152064 colorings=94400 lazy-girth=83050 last: m=52 classes=7 cclen=54 t=180s
[00:42:05] it=152326 colorings=94600 lazy-girth=83126 last: m=60 classes=8 cclen=52 t=181s
[00:42:06] it=152579 colorings=94800 lazy-girth=83188 last: m=52 classes=7 cclen=54 t=181s
[00:42:06] it=152815 colorings=95000 lazy-girth=83230 last: m=52 classes=7 cclen=56 t=182s
[00:42:06] it=153034 colorings=95200 lazy-girth=83251 last: m=52 classes=7 cclen=56 t=182s
[00:42:07] it=153257 colorings=95400 lazy-girth=83276 last: m=52 classes=7 cclen=56 t=183s
[00:42:08] it=153477 colorings=95600 lazy-girth=83297 last: m=52 classes=7 cclen=55 t=183s
[00:42:08] it=153764 colorings=95800 lazy-girth=83410 last: m=52 classes=7 cclen=47 t=184s
[00:42:09] it=154014 colorings=96000 lazy-girth=83476 last: m=56 classes=7 cclen=53 t=184s
[00:42:09] it=154279 colorings=96200 lazy-girth=83555 last: m=52 classes=7 cclen=54 t=185s
[00:42:10] it=154546 colorings=96400 lazy-girth=83638 last: m=56 classes=8 cclen=56 t=185s
[00:42:10] it=154789 colorings=96600 lazy-girth=83693 last: m=48 classes=6 cclen=54 t=186s
[00:42:11] it=155048 colorings=96800 lazy-girth=83774 last: m=52 classes=7 cclen=55 t=186s
[00:42:11] it=155375 colorings=97000 lazy-girth=83913 last: m=52 classes=7 cclen=55 t=187s
[00:42:12] it=155615 colorings=97200 lazy-girth=83963 last: m=52 classes=7 cclen=55 t=187s
[00:42:12] it=155828 colorings=97400 lazy-girth=83979 last: m=52 classes=7 cclen=51 t=188s
[00:42:13] it=156057 colorings=97600 lazy-girth=84014 last: m=56 classes=8 cclen=48 t=188s
[00:42:13] it=156286 colorings=97800 lazy-girth=84050 last: m=52 classes=7 cclen=53 t=189s
[00:42:14] it=156533 colorings=98000 lazy-girth=84104 last: m=52 classes=7 cclen=55 t=189s
[00:42:14] it=156743 colorings=98200 lazy-girth=84120 last: m=60 classes=8 cclen=52 t=190s
[00:42:15] it=156994 colorings=98400 lazy-girth=84182 last: m=52 classes=7 cclen=55 t=190s
[00:42:18] it=157236 colorings=98600 lazy-girth=84231 last: m=60 classes=8 cclen=46 t=194s
[00:42:19] it=157515 colorings=98800 lazy-girth=84327 last: m=60 classes=8 cclen=52 t=194s
[00:42:19] it=157750 colorings=99000 lazy-girth=84365 last: m=48 classes=6 cclen=57 t=195s
[00:42:20] it=158013 colorings=99200 lazy-girth=84443 last: m=56 classes=8 cclen=55 t=195s
[00:42:20] it=158271 colorings=99400 lazy-girth=84513 last: m=48 classes=6 cclen=54 t=196s
[00:42:20] it=158500 colorings=99600 lazy-girth=84549 last: m=60 classes=8 cclen=50 t=196s
[00:42:21] it=158754 colorings=99800 lazy-girth=84612 last: m=52 classes=7 cclen=53 t=197s
[00:42:21] it=159019 colorings=100000 lazy-girth=84686 last: m=52 classes=7 cclen=51 t=197s
[00:42:22] it=159249 colorings=100200 lazy-girth=84723 last: m=48 classes=6 cclen=53 t=197s
[00:42:22] it=159498 colorings=100400 lazy-girth=84783 last: m=52 classes=7 cclen=56 t=198s
[00:42:23] it=159740 colorings=100600 lazy-girth=84831 last: m=52 classes=7 cclen=56 t=198s
[00:42:23] it=159982 colorings=100800 lazy-girth=84878 last: m=52 classes=7 cclen=56 t=199s
[00:42:23] it=160200 colorings=101000 lazy-girth=84901 last: m=48 classes=6 cclen=52 t=199s
[00:42:24] it=160420 colorings=101200 lazy-girth=84926 last: m=52 classes=7 cclen=55 t=199s
[00:42:24] it=160666 colorings=101400 lazy-girth=84978 last: m=48 classes=6 cclen=57 t=200s
[00:42:25] it=160900 colorings=101600 lazy-girth=85017 last: m=52 classes=7 cclen=50 t=200s
[00:42:25] it=161123 colorings=101800 lazy-girth=85042 last: m=48 classes=6 cclen=57 t=201s
[00:42:26] it=161372 colorings=102000 lazy-girth=85096 last: m=52 classes=7 cclen=53 t=201s
[00:42:26] it=161596 colorings=102200 lazy-girth=85122 last: m=52 classes=7 cclen=55 t=202s
[00:42:27] it=161814 colorings=102400 lazy-girth=85141 last: m=52 classes=7 cclen=55 t=203s
[00:42:28] it=162056 colorings=102600 lazy-girth=85191 last: m=52 classes=7 cclen=54 t=203s
[00:42:28] it=162320 colorings=102800 lazy-girth=85265 last: m=52 classes=7 cclen=53 t=204s
[00:42:29] it=162588 colorings=103000 lazy-girth=85345 last: m=56 classes=8 cclen=54 t=205s
[00:42:29] it=162873 colorings=103200 lazy-girth=85461 last: m=56 classes=8 cclen=54 t=205s
[00:42:30] it=163131 colorings=103400 lazy-girth=85533 last: m=52 classes=7 cclen=52 t=205s
[00:42:30] it=163398 colorings=103600 lazy-girth=85612 last: m=60 classes=8 cclen=54 t=206s
[00:42:31] it=163667 colorings=103800 lazy-girth=85687 last: m=52 classes=7 cclen=54 t=206s
[00:42:31] it=163918 colorings=104000 lazy-girth=85755 last: m=52 classes=7 cclen=55 t=207s
[00:42:32] it=164180 colorings=104200 lazy-girth=85828 last: m=56 classes=8 cclen=54 t=207s
[00:42:32] it=164450 colorings=104400 lazy-girth=85918 last: m=52 classes=7 cclen=54 t=208s
[00:42:33] it=164693 colorings=104600 lazy-girth=85962 last: m=52 classes=7 cclen=52 t=208s
[00:42:33] it=164932 colorings=104800 lazy-girth=86010 last: m=52 classes=7 cclen=49 t=209s
[00:42:34] it=165161 colorings=105000 lazy-girth=86050 last: m=52 classes=7 cclen=52 t=209s
[00:42:34] it=165388 colorings=105200 lazy-girth=86081 last: m=52 classes=7 cclen=54 t=210s
[00:42:35] it=165598 colorings=105400 lazy-girth=86094 last: m=56 classes=8 cclen=48 t=210s
[00:42:35] it=165837 colorings=105600 lazy-girth=86138 last: m=52 classes=7 cclen=53 t=211s
[00:42:36] it=166081 colorings=105800 lazy-girth=86188 last: m=52 classes=7 cclen=54 t=212s
[00:42:36] it=166347 colorings=106000 lazy-girth=86260 last: m=52 classes=7 cclen=56 t=212s
[00:42:37] it=166576 colorings=106200 lazy-girth=86292 last: m=52 classes=7 cclen=56 t=213s
[00:42:37] it=166817 colorings=106400 lazy-girth=86339 last: m=52 classes=7 cclen=53 t=213s
[00:42:38] it=167068 colorings=106600 lazy-girth=86400 last: m=56 classes=8 cclen=53 t=214s
[00:42:39] it=167337 colorings=106800 lazy-girth=86478 last: m=52 classes=7 cclen=53 t=214s
[00:42:39] it=167575 colorings=107000 lazy-girth=86525 last: m=48 classes=6 cclen=52 t=215s
[00:42:40] it=167847 colorings=107200 lazy-girth=86600 last: m=52 classes=7 cclen=51 t=215s
[00:42:40] it=168088 colorings=107400 lazy-girth=86645 last: m=52 classes=7 cclen=56 t=216s
[00:42:41] it=168317 colorings=107600 lazy-girth=86677 last: m=52 classes=7 cclen=56 t=216s
[00:42:41] it=168544 colorings=107800 lazy-girth=86712 last: m=56 classes=8 cclen=50 t=217s
[00:42:41] it=168781 colorings=108000 lazy-girth=86755 last: m=52 classes=7 cclen=56 t=217s
[00:42:42] it=169002 colorings=108200 lazy-girth=86784 last: m=56 classes=8 cclen=54 t=218s
[00:42:43] it=169265 colorings=108400 lazy-girth=86862 last: m=52 classes=7 cclen=53 t=218s
[00:42:43] it=169549 colorings=108600 lazy-girth=86957 last: m=52 classes=7 cclen=56 t=219s
[00:42:43] it=169780 colorings=108800 lazy-girth=86994 last: m=52 classes=7 cclen=55 t=219s
[00:42:44] it=170018 colorings=109000 lazy-girth=87034 last: m=52 classes=7 cclen=56 t=220s
[00:42:45] it=170247 colorings=109200 lazy-girth=87064 last: m=52 classes=7 cclen=55 t=220s
[00:42:45] it=170569 colorings=109400 lazy-girth=87202 last: m=60 classes=8 cclen=50 t=221s
[00:42:46] it=170827 colorings=109600 lazy-girth=87273 last: m=52 classes=7 cclen=56 t=222s
[00:42:46] it=171083 colorings=109800 lazy-girth=87339 last: m=52 classes=7 cclen=56 t=222s
[00:42:47] it=171338 colorings=110000 lazy-girth=87409 last: m=56 classes=7 cclen=50 t=222s
[00:42:47] it=171620 colorings=110200 lazy-girth=87514 last: m=52 classes=7 cclen=52 t=223s
[00:42:48] it=171918 colorings=110400 lazy-girth=87624 last: m=60 classes=8 cclen=47 t=224s
[00:42:48] it=172197 colorings=110600 lazy-girth=87709 last: m=56 classes=8 cclen=52 t=224s
[00:42:49] it=172455 colorings=110800 lazy-girth=87770 last: m=52 classes=7 cclen=53 t=225s
[00:42:49] it=172738 colorings=111000 lazy-girth=87869 last: m=52 classes=7 cclen=54 t=225s
[00:42:50] it=173000 colorings=111200 lazy-girth=87937 last: m=52 classes=7 cclen=56 t=226s
[00:42:51] it=173269 colorings=111400 lazy-girth=88016 last: m=60 classes=8 cclen=54 t=226s
[00:42:52] it=173504 colorings=111600 lazy-girth=88059 last: m=56 classes=8 cclen=54 t=228s
[00:42:53] it=173739 colorings=111800 lazy-girth=88100 last: m=52 classes=7 cclen=54 t=228s
[00:42:53] it=173962 colorings=112000 lazy-girth=88132 last: m=52 classes=7 cclen=55 t=229s
[00:42:59] it=174197 colorings=112200 lazy-girth=88175 last: m=56 classes=8 cclen=52 t=235s
[00:43:00] it=174421 colorings=112400 lazy-girth=88206 last: m=48 classes=6 cclen=56 t=236s
[00:43:00] it=174649 colorings=112600 lazy-girth=88245 last: m=48 classes=6 cclen=51 t=236s
[00:43:01] it=174861 colorings=112800 lazy-girth=88262 last: m=60 classes=8 cclen=51 t=237s
[00:43:02] it=175080 colorings=113000 lazy-girth=88288 last: m=52 classes=7 cclen=51 t=237s
[00:43:02] it=175307 colorings=113200 lazy-girth=88322 last: m=60 classes=8 cclen=54 t=238s
[00:43:03] it=175523 colorings=113400 lazy-girth=88339 last: m=52 classes=7 cclen=51 t=238s
[00:43:03] it=175737 colorings=113600 lazy-girth=88358 last: m=48 classes=6 cclen=58 t=239s
[00:43:04] it=175950 colorings=113800 lazy-girth=88372 last: m=52 classes=7 cclen=52 t=240s
[00:43:05] it=176196 colorings=114000 lazy-girth=88427 last: m=52 classes=7 cclen=55 t=241s
[00:43:06] it=176448 colorings=114200 lazy-girth=88486 last: m=52 classes=7 cclen=46 t=241s
[00:43:06] it=176704 colorings=114400 lazy-girth=88548 last: m=56 classes=8 cclen=54 t=242s
[00:43:07] it=176934 colorings=114600 lazy-girth=88584 last: m=52 classes=7 cclen=53 t=243s
[00:43:08] it=177176 colorings=114800 lazy-girth=88629 last: m=52 classes=7 cclen=56 t=243s
[00:43:08] it=177396 colorings=115000 lazy-girth=88652 last: m=52 classes=7 cclen=53 t=244s
[00:43:09] it=177606 colorings=115200 lazy-girth=88665 last: m=52 classes=7 cclen=57 t=245s
[00:43:10] it=177827 colorings=115400 lazy-girth=88689 last: m=52 classes=7 cclen=54 t=246s
[00:43:10] it=178051 colorings=115600 lazy-girth=88716 last: m=52 classes=7 cclen=56 t=246s
[00:43:11] it=178275 colorings=115800 lazy-girth=88741 last: m=52 classes=7 cclen=55 t=247s
[00:43:12] it=178510 colorings=116000 lazy-girth=88781 last: m=56 classes=8 cclen=56 t=248s
[00:43:12] it=178725 colorings=116200 lazy-girth=88798 last: m=52 classes=7 cclen=54 t=248s
[00:43:13] it=178954 colorings=116400 lazy-girth=88830 last: m=52 classes=7 cclen=55 t=249s
[00:43:13] it=179186 colorings=116600 lazy-girth=88874 last: m=52 classes=7 cclen=55 t=249s
[00:43:14] it=179406 colorings=116800 lazy-girth=88899 last: m=52 classes=7 cclen=53 t=250s
[00:43:15] it=179657 colorings=117000 lazy-girth=88955 last: m=56 classes=7 cclen=52 t=251s
[00:43:16] it=179885 colorings=117200 lazy-girth=88986 last: m=48 classes=6 cclen=55 t=252s
[00:43:16] it=180105 colorings=117400 lazy-girth=89011 last: m=52 classes=7 cclen=51 t=252s
[00:43:17] it=180332 colorings=117600 lazy-girth=89038 last: m=52 classes=7 cclen=56 t=253s
[00:43:18] it=180567 colorings=117800 lazy-girth=89078 last: m=52 classes=7 cclen=42 t=253s
[00:43:18] it=180786 colorings=118000 lazy-girth=89102 last: m=52 classes=7 cclen=56 t=254s
[00:43:19] it=181014 colorings=118200 lazy-girth=89136 last: m=48 classes=6 cclen=50 t=255s
[00:43:19] it=181236 colorings=118400 lazy-girth=89161 last: m=60 classes=8 cclen=48 t=255s
[00:43:20] it=181459 colorings=118600 lazy-girth=89188 last: m=52 classes=7 cclen=56 t=256s
[00:43:21] it=181686 colorings=118800 lazy-girth=89221 last: m=52 classes=7 cclen=51 t=257s
[00:43:22] it=181905 colorings=119000 lazy-girth=89251 last: m=52 classes=7 cclen=55 t=257s
[00:43:23] it=182117 colorings=119200 lazy-girth=89266 last: m=52 classes=7 cclen=56 t=258s
[00:43:23] it=182333 colorings=119400 lazy-girth=89286 last: m=56 classes=8 cclen=54 t=259s
[00:43:24] it=182545 colorings=119600 lazy-girth=89300 last: m=52 classes=7 cclen=57 t=260s
[00:43:24] it=182758 colorings=119800 lazy-girth=89318 last: m=52 classes=7 cclen=53 t=260s
[00:43:25] it=182967 colorings=120000 lazy-girth=89327 last: m=60 classes=8 cclen=54 t=261s
[00:43:26] it=183180 colorings=120200 lazy-girth=89344 last: m=52 classes=7 cclen=52 t=262s
[00:43:27] it=183412 colorings=120400 lazy-girth=89383 last: m=52 classes=7 cclen=54 t=263s
[00:43:27] it=183626 colorings=120600 lazy-girth=89400 last: m=52 classes=7 cclen=54 t=263s
[00:43:28] it=183848 colorings=120800 lazy-girth=89424 last: m=52 classes=7 cclen=53 t=264s
[00:43:29] it=184096 colorings=121000 lazy-girth=89477 last: m=52 classes=7 cclen=55 t=265s
[00:43:30] it=184323 colorings=121200 lazy-girth=89506 last: m=52 classes=7 cclen=55 t=265s
[00:43:31] it=184547 colorings=121400 lazy-girth=89535 last: m=52 classes=7 cclen=55 t=266s
[00:43:32] it=184773 colorings=121600 lazy-girth=89564 last: m=52 classes=7 cclen=55 t=268s
[00:43:33] it=185002 colorings=121800 lazy-girth=89596 last: m=52 classes=7 cclen=55 t=269s
[00:43:34] it=185218 colorings=122000 lazy-girth=89615 last: m=52 classes=7 cclen=55 t=270s
[00:43:35] it=185427 colorings=122200 lazy-girth=89626 last: m=52 classes=7 cclen=49 t=271s
[00:43:36] it=185647 colorings=122400 lazy-girth=89649 last: m=60 classes=8 cclen=48 t=272s
[00:43:37] it=185850 colorings=122600 lazy-girth=89652 last: m=52 classes=7 cclen=53 t=273s
[00:43:38] it=186062 colorings=122800 lazy-girth=89665 last: m=52 classes=7 cclen=50 t=274s
[00:43:40] it=186277 colorings=123000 lazy-girth=89681 last: m=52 classes=7 cclen=55 t=276s
[00:43:41] it=186507 colorings=123200 lazy-girth=89716 last: m=52 classes=7 cclen=52 t=277s
[00:43:53] it=186718 colorings=123400 lazy-girth=89729 last: m=52 classes=7 cclen=54 t=288s
[00:43:54] it=186931 colorings=123600 lazy-girth=89744 last: m=52 classes=7 cclen=57 t=290s
[00:43:55] it=187151 colorings=123800 lazy-girth=89766 last: m=52 classes=7 cclen=55 t=291s
[00:43:57] it=187367 colorings=124000 lazy-girth=89789 last: m=64 classes=8 cclen=48 t=292s
[00:43:58] it=187587 colorings=124200 lazy-girth=89809 last: m=52 classes=7 cclen=55 t=294s
[00:44:01] it=187809 colorings=124400 lazy-girth=89834 last: m=52 classes=7 cclen=47 t=296s
[00:44:02] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=187851 colorings=124442 lazy-girth=89834 time=298s


==> anc/search/logs/slice_Z8_r8_g6.log <==
[22:31:23] slice r=8 H=Z8 |H|=8 n=64 classes=256 girth>=6 mindeg>=3
[22:31:23] EMBED: 152 edges = 20 full classes, girth=6, 3-colorable=False
[22:31:23] EMBED OK: graph is a union of slice classes, girth and chi confirmed
[23:48:20] slice r=8 H=Z8 |H|=8 n=64 classes=256 girth>=6 mindeg>=3
[23:48:20] EMBED: 152 edges = 20 full classes, girth=6, 3-colorable=False
[23:48:20] EMBED OK: graph is a union of slice classes, girth and chi confirmed
[18:21:05] slice r=8 H=Z8 |H|=8 n=64 classes=256 girth>=6 mindeg>=3
[18:21:05] EMBED: 152 edges = 20 full classes, girth=6, 3-colorable=False
[18:21:05] EMBED OK: graph is a union of slice classes, girth and chi confirmed


==> anc/search/logs/slice_Z9_r3_g6.log <==
[22:40:15] slice r=3 H=Z9 |H|=9 n=27 classes=39 girth>=6 mindeg>=3
[22:40:15] eager C3/C4 clauses: 5175
[22:40:15] it=561 colorings=200 lazy-girth=867 last: m=45 classes=5 cclen=34 t=1s
[22:40:16] it=1064 colorings=400 lazy-girth=1597 last: m=45 classes=5 cclen=32 t=1s
[22:40:16] it=1575 colorings=600 lazy-girth=2257 last: m=45 classes=5 cclen=33 t=2s
[22:40:17] it=2010 colorings=800 lazy-girth=2708 last: m=45 classes=5 cclen=32 t=2s
[22:40:17] it=2446 colorings=1000 lazy-girth=3235 last: m=45 classes=5 cclen=34 t=2s
[22:40:18] it=2813 colorings=1200 lazy-girth=3562 last: m=45 classes=5 cclen=30 t=3s
[22:40:18] it=3191 colorings=1400 lazy-girth=3907 last: m=45 classes=5 cclen=34 t=3s
[22:40:19] it=3573 colorings=1600 lazy-girth=4278 last: m=45 classes=5 cclen=33 t=4s
[22:40:19] it=3937 colorings=1800 lazy-girth=4592 last: m=45 classes=5 cclen=34 t=4s
[22:40:19] it=4329 colorings=2000 lazy-girth=4952 last: m=45 classes=5 cclen=34 t=5s
[22:40:20] it=4686 colorings=2200 lazy-girth=5251 last: m=45 classes=5 cclen=34 t=5s
[22:40:20] it=4980 colorings=2400 lazy-girth=5388 last: m=45 classes=5 cclen=34 t=5s
[22:40:20] it=5296 colorings=2600 lazy-girth=5566 last: m=45 classes=5 cclen=34 t=5s
[22:40:20] it=5591 colorings=2800 lazy-girth=5701 last: m=45 classes=5 cclen=34 t=6s
[22:40:21] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5618 colorings=2819 lazy-girth=5709 time=6s


==> anc/search/logs/slice_Z9_r4_g6.log <==
[01:16:41] slice r=4 H=Z9 |H|=9 n=36 classes=70 girth>=6 mindeg>=3
[01:16:41] eager C3/C4 clauses: 18507
[01:16:42] it=579 colorings=200 lazy-girth=1399 last: m=63 classes=7 cclen=62 t=1s
[01:16:42] it=1018 colorings=400 lazy-girth=1908 last: m=63 classes=7 cclen=62 t=1s
[01:16:43] it=1513 colorings=600 lazy-girth=2397 last: m=63 classes=7 cclen=62 t=2s
[01:16:43] it=1896 colorings=800 lazy-girth=2706 last: m=63 classes=7 cclen=61 t=2s
[01:16:43] it=2301 colorings=1000 lazy-girth=3029 last: m=63 classes=7 cclen=57 t=2s
[01:16:44] it=2638 colorings=1200 lazy-girth=3242 last: m=63 classes=7 cclen=59 t=3s
[01:16:44] it=2971 colorings=1400 lazy-girth=3451 last: m=63 classes=7 cclen=63 t=3s
[01:16:44] it=3399 colorings=1600 lazy-girth=3885 last: m=63 classes=7 cclen=61 t=3s
[01:16:45] it=3785 colorings=1800 lazy-girth=4177 last: m=63 classes=7 cclen=59 t=4s
[01:16:45] it=4172 colorings=2000 lazy-girth=4515 last: m=63 classes=7 cclen=61 t=4s
[01:16:45] it=4498 colorings=2200 lazy-girth=4716 last: m=63 classes=7 cclen=61 t=4s
[01:16:46] it=4805 colorings=2400 lazy-girth=4884 last: m=63 classes=7 cclen=63 t=5s
[01:16:46] it=5112 colorings=2600 lazy-girth=5061 last: m=63 classes=7 cclen=62 t=5s
[01:16:46] it=5410 colorings=2800 lazy-girth=5219 last: m=63 classes=7 cclen=60 t=5s
[01:16:47] it=5854 colorings=3000 lazy-girth=5547 last: m=63 classes=7 cclen=63 t=6s
[01:16:47] it=6244 colorings=3200 lazy-girth=5803 last: m=63 classes=7 cclen=63 t=6s
[01:16:47] it=6626 colorings=3400 lazy-girth=6055 last: m=63 classes=7 cclen=62 t=6s
[01:16:48] it=6971 colorings=3600 lazy-girth=6261 last: m=63 classes=7 cclen=63 t=7s
[01:16:48] it=7327 colorings=3800 lazy-girth=6493 last: m=63 classes=7 cclen=63 t=7s
[01:16:49] it=7694 colorings=4000 lazy-girth=6745 last: m=63 classes=7 cclen=59 t=8s
[01:16:49] it=8013 colorings=4200 lazy-girth=6914 last: m=63 classes=7 cclen=51 t=8s
[01:16:49] it=8346 colorings=4400 lazy-girth=7090 last: m=63 classes=7 cclen=61 t=8s
[01:16:50] it=8644 colorings=4600 lazy-girth=7202 last: m=63 classes=7 cclen=60 t=9s
[01:16:50] it=9032 colorings=4800 lazy-girth=7573 last: m=63 classes=7 cclen=56 t=9s
[01:16:50] it=9385 colorings=5000 lazy-girth=7837 last: m=63 classes=7 cclen=58 t=9s
[01:16:51] it=9738 colorings=5200 lazy-girth=8061 last: m=63 classes=7 cclen=62 t=10s
[01:16:51] it=10074 colorings=5400 lazy-girth=8275 last: m=63 classes=7 cclen=57 t=10s
[01:16:51] it=10635 colorings=5600 lazy-girth=8772 last: m=63 classes=7 cclen=59 t=10s
[01:16:52] it=11005 colorings=5800 lazy-girth=8998 last: m=63 classes=7 cclen=62 t=11s
[01:16:52] it=11336 colorings=6000 lazy-girth=9172 last: m=63 classes=7 cclen=63 t=11s
[01:16:52] it=11654 colorings=6200 lazy-girth=9344 last: m=63 classes=7 cclen=59 t=11s
[01:16:53] it=11996 colorings=6400 lazy-girth=9529 last: m=63 classes=7 cclen=61 t=12s
[01:16:53] it=12318 colorings=6600 lazy-girth=9667 last: m=63 classes=7 cclen=59 t=12s
[01:16:53] it=12768 colorings=6800 lazy-girth=10336 last: m=63 classes=7 cclen=63 t=12s
[01:16:54] it=13346 colorings=7000 lazy-girth=11274 last: m=63 classes=7 cclen=63 t=13s
[01:16:54] it=13798 colorings=7200 lazy-girth=11796 last: m=63 classes=7 cclen=62 t=13s
[01:16:55] it=14290 colorings=7400 lazy-girth=12419 last: m=63 classes=7 cclen=61 t=14s
[01:16:55] it=14658 colorings=7600 lazy-girth=12729 last: m=63 classes=7 cclen=63 t=14s
[01:16:56] it=15135 colorings=7800 lazy-girth=13347 last: m=63 classes=7 cclen=61 t=15s
[01:16:56] it=15598 colorings=8000 lazy-girth=13873 last: m=63 classes=7 cclen=59 t=15s
[01:16:56] it=16097 colorings=8200 lazy-girth=14465 last: m=63 classes=7 cclen=61 t=15s
[01:16:57] it=16539 colorings=8400 lazy-girth=14870 last: m=63 classes=7 cclen=63 t=16s
[01:16:57] it=16901 colorings=8600 lazy-girth=15134 last: m=63 classes=7 cclen=60 t=16s
[01:16:58] it=17382 colorings=8800 lazy-girth=15731 last: m=63 classes=7 cclen=63 t=17s
[01:16:58] it=17824 colorings=9000 lazy-girth=16120 last: m=63 classes=7 cclen=63 t=17s
[01:16:58] it=18237 colorings=9200 lazy-girth=16454 last: m=63 classes=7 cclen=59 t=17s
[01:16:59] it=18717 colorings=9400 lazy-girth=17073 last: m=63 classes=7 cclen=61 t=18s
[01:16:59] it=19145 colorings=9600 lazy-girth=17502 last: m=63 classes=7 cclen=60 t=18s
[01:17:00] it=19514 colorings=9800 lazy-girth=17787 last: m=63 classes=7 cclen=62 t=19s
[01:17:00] it=20009 colorings=10000 lazy-girth=18297 last: m=63 classes=7 cclen=58 t=19s
[01:17:00] it=20387 colorings=10200 lazy-girth=18588 last: m=63 classes=7 cclen=61 t=19s
[01:17:01] it=20845 colorings=10400 lazy-girth=19030 last: m=54 classes=6 cclen=62 t=20s
[01:17:01] it=21266 colorings=10600 lazy-girth=19416 last: m=63 classes=7 cclen=58 t=20s
[01:17:02] it=21787 colorings=10800 lazy-girth=19899 last: m=63 classes=7 cclen=61 t=21s
[01:17:02] it=22228 colorings=11000 lazy-girth=20270 last: m=63 classes=7 cclen=61 t=21s
[01:17:03] it=22660 colorings=11200 lazy-girth=20640 last: m=63 classes=7 cclen=63 t=22s
[01:17:03] it=23019 colorings=11400 lazy-girth=20873 last: m=63 classes=7 cclen=62 t=22s
[01:17:03] it=23375 colorings=11600 lazy-girth=21115 last: m=63 classes=7 cclen=60 t=22s
[01:17:04] it=23822 colorings=11800 lazy-girth=21525 last: m=63 classes=7 cclen=61 t=23s
[01:17:04] it=24184 colorings=12000 lazy-girth=21775 last: m=54 classes=6 cclen=63 t=23s
[01:17:04] it=24541 colorings=12200 lazy-girth=21993 last: m=63 classes=7 cclen=59 t=24s
[01:17:05] it=24865 colorings=12400 lazy-girth=22172 last: m=63 classes=7 cclen=59 t=24s
[01:17:05] it=25352 colorings=12600 lazy-girth=23011 last: m=63 classes=7 cclen=62 t=25s
[01:17:06] it=25935 colorings=12800 lazy-girth=23938 last: m=63 classes=7 cclen=61 t=25s
[01:17:07] it=26440 colorings=13000 lazy-girth=24517 last: m=63 classes=7 cclen=63 t=26s
[01:17:07] it=26858 colorings=13200 lazy-girth=24948 last: m=63 classes=7 cclen=58 t=26s
[01:17:08] it=27256 colorings=13400 lazy-girth=25321 last: m=63 classes=7 cclen=61 t=27s
[01:17:08] it=27723 colorings=13600 lazy-girth=25767 last: m=63 classes=7 cclen=63 t=27s
[01:17:08] it=28176 colorings=13800 lazy-girth=26202 last: m=63 classes=7 cclen=58 t=28s
[01:17:09] it=28636 colorings=14000 lazy-girth=26647 last: m=63 classes=7 cclen=61 t=28s
[01:17:09] it=29041 colorings=14200 lazy-girth=26963 last: m=54 classes=6 cclen=51 t=28s
[01:17:10] it=29428 colorings=14400 lazy-girth=27318 last: m=63 classes=7 cclen=49 t=29s
[01:17:10] it=29880 colorings=14600 lazy-girth=27717 last: m=63 classes=7 cclen=61 t=29s
[01:17:10] it=30261 colorings=14800 lazy-girth=28023 last: m=63 classes=7 cclen=63 t=29s
[01:17:11] it=30766 colorings=15000 lazy-girth=28522 last: m=63 classes=7 cclen=62 t=30s
[01:17:11] it=31199 colorings=15200 lazy-girth=28902 last: m=54 classes=6 cclen=61 t=30s
[01:17:12] it=31555 colorings=15400 lazy-girth=29122 last: m=63 classes=7 cclen=61 t=31s
[01:17:12] it=31947 colorings=15600 lazy-girth=29419 last: m=63 classes=7 cclen=62 t=31s
[01:17:12] it=32321 colorings=15800 lazy-girth=29700 last: m=63 classes=7 cclen=57 t=31s
[01:17:13] it=32661 colorings=16000 lazy-girth=29917 last: m=63 classes=7 cclen=62 t=32s
[01:17:13] it=33011 colorings=16200 lazy-girth=30173 last: m=63 classes=7 cclen=60 t=32s
[01:17:13] it=33333 colorings=16400 lazy-girth=30353 last: m=63 classes=7 cclen=59 t=32s
[01:17:14] it=33711 colorings=16600 lazy-girth=30608 last: m=63 classes=7 cclen=60 t=33s
[01:17:14] it=34046 colorings=16800 lazy-girth=30818 last: m=63 classes=7 cclen=62 t=33s
[01:17:14] it=34366 colorings=17000 lazy-girth=31000 last: m=63 classes=7 cclen=61 t=33s
[01:17:15] it=34758 colorings=17200 lazy-girth=31312 last: m=54 classes=6 cclen=64 t=34s
[01:17:15] it=35301 colorings=17400 lazy-girth=31895 last: m=63 classes=7 cclen=63 t=34s
[01:17:16] it=35766 colorings=17600 lazy-girth=32276 last: m=63 classes=7 cclen=63 t=35s
[01:17:16] it=36190 colorings=17800 lazy-girth=32714 last: m=63 classes=7 cclen=62 t=35s
[01:17:16] it=36553 colorings=18000 lazy-girth=32990 last: m=63 classes=7 cclen=62 t=36s
[01:17:17] it=36972 colorings=18200 lazy-girth=33371 last: m=63 classes=7 cclen=63 t=36s
[01:17:17] it=37358 colorings=18400 lazy-girth=33669 last: m=63 classes=7 cclen=63 t=36s
[01:17:18] it=37730 colorings=18600 lazy-girth=33961 last: m=63 classes=7 cclen=61 t=37s
[01:17:18] it=38125 colorings=18800 lazy-girth=34258 last: m=63 classes=7 cclen=61 t=37s
[01:17:18] it=38508 colorings=19000 lazy-girth=34544 last: m=63 classes=7 cclen=62 t=37s
[01:17:19] it=38919 colorings=19200 lazy-girth=34872 last: m=63 classes=7 cclen=63 t=38s
[01:17:19] it=39304 colorings=19400 lazy-girth=35179 last: m=63 classes=7 cclen=61 t=38s
[01:17:19] it=39702 colorings=19600 lazy-girth=35473 last: m=63 classes=7 cclen=63 t=38s
[01:17:20] it=40058 colorings=19800 lazy-girth=35699 last: m=63 classes=7 cclen=62 t=39s
[01:17:20] it=40381 colorings=20000 lazy-girth=35868 last: m=63 classes=7 cclen=59 t=39s
[01:17:20] it=40718 colorings=20200 lazy-girth=36061 last: m=63 classes=7 cclen=62 t=39s
[01:17:21] it=41071 colorings=20400 lazy-girth=36287 last: m=63 classes=7 cclen=62 t=40s
[01:17:21] it=41387 colorings=20600 lazy-girth=36450 last: m=63 classes=7 cclen=63 t=40s
[01:17:21] it=41701 colorings=20800 lazy-girth=36631 last: m=63 classes=7 cclen=54 t=40s
[01:17:22] it=42167 colorings=21000 lazy-girth=37058 last: m=63 classes=7 cclen=61 t=41s
[01:17:22] it=42614 colorings=21200 lazy-girth=37401 last: m=63 classes=7 cclen=62 t=41s
[01:17:23] it=43017 colorings=21400 lazy-girth=37759 last: m=63 classes=7 cclen=63 t=42s
[01:17:23] it=43402 colorings=21600 lazy-girth=38042 last: m=63 classes=7 cclen=63 t=42s
[01:17:23] it=43757 colorings=21800 lazy-girth=38272 last: m=63 classes=7 cclen=57 t=42s
[01:17:24] it=44142 colorings=22000 lazy-girth=38536 last: m=63 classes=7 cclen=62 t=43s
[01:17:24] it=44523 colorings=22200 lazy-girth=38792 last: m=63 classes=7 cclen=60 t=43s
[01:17:25] it=44955 colorings=22400 lazy-girth=39132 last: m=63 classes=7 cclen=61 t=44s
[01:17:25] it=45278 colorings=22600 lazy-girth=39306 last: m=54 classes=6 cclen=61 t=44s
[01:17:25] it=45650 colorings=22800 lazy-girth=39532 last: m=63 classes=7 cclen=63 t=44s
[01:17:26] it=45968 colorings=23000 lazy-girth=39696 last: m=63 classes=7 cclen=61 t=45s
[01:17:26] it=46277 colorings=23200 lazy-girth=39843 last: m=63 classes=7 cclen=61 t=45s
[01:17:26] it=46595 colorings=23400 lazy-girth=39993 last: m=63 classes=7 cclen=62 t=45s
[01:17:27] it=46913 colorings=23600 lazy-girth=40169 last: m=63 classes=7 cclen=63 t=46s
[01:17:27] it=47213 colorings=23800 lazy-girth=40308 last: m=63 classes=7 cclen=63 t=46s
[01:17:27] it=47537 colorings=24000 lazy-girth=40489 last: m=63 classes=7 cclen=61 t=46s
[01:17:28] it=47946 colorings=24200 lazy-girth=40777 last: m=63 classes=7 cclen=63 t=47s
[01:17:28] it=48296 colorings=24400 lazy-girth=40957 last: m=63 classes=7 cclen=62 t=47s
[01:17:28] it=48664 colorings=24600 lazy-girth=41173 last: m=63 classes=7 cclen=58 t=47s
[01:17:29] it=49038 colorings=24800 lazy-girth=41400 last: m=63 classes=7 cclen=62 t=48s
[01:17:29] it=49346 colorings=25000 lazy-girth=41556 last: m=63 classes=7 cclen=63 t=48s
[01:17:29] it=49744 colorings=25200 lazy-girth=41858 last: m=63 classes=7 cclen=62 t=48s
[01:17:30] it=50116 colorings=25400 lazy-girth=42083 last: m=63 classes=7 cclen=60 t=49s
[01:17:30] it=50495 colorings=25600 lazy-girth=42322 last: m=63 classes=7 cclen=57 t=49s
[01:17:30] it=50875 colorings=25800 lazy-girth=42568 last: m=63 classes=7 cclen=60 t=49s
[01:17:31] it=51200 colorings=26000 lazy-girth=42737 last: m=63 classes=7 cclen=58 t=50s
[01:17:31] it=51500 colorings=26200 lazy-girth=42867 last: m=63 classes=7 cclen=59 t=50s
[01:17:32] it=51829 colorings=26400 lazy-girth=43031 last: m=63 classes=7 cclen=62 t=51s
[01:17:32] it=52129 colorings=26600 lazy-girth=43186 last: m=63 classes=7 cclen=61 t=51s
[01:17:32] it=52455 colorings=26800 lazy-girth=43364 last: m=63 classes=7 cclen=60 t=52s
[01:17:33] it=52747 colorings=27000 lazy-girth=43483 last: m=63 classes=7 cclen=60 t=52s
[01:17:33] it=53087 colorings=27200 lazy-girth=43672 last: m=63 classes=7 cclen=61 t=52s
[01:17:33] it=53380 colorings=27400 lazy-girth=43781 last: m=63 classes=7 cclen=58 t=53s
[01:17:34] it=53866 colorings=27600 lazy-girth=44305 last: m=63 classes=7 cclen=62 t=53s
[01:17:34] it=54196 colorings=27800 lazy-girth=44489 last: m=63 classes=7 cclen=61 t=53s
[01:17:35] it=54535 colorings=28000 lazy-girth=44667 last: m=63 classes=7 cclen=57 t=54s
[01:17:35] it=54849 colorings=28200 lazy-girth=44812 last: m=63 classes=7 cclen=60 t=54s
[01:17:35] it=55176 colorings=28400 lazy-girth=44959 last: m=63 classes=7 cclen=63 t=54s
[01:17:36] it=55534 colorings=28600 lazy-girth=45174 last: m=63 classes=7 cclen=63 t=55s
[01:17:36] it=55818 colorings=28800 lazy-girth=45290 last: m=63 classes=7 cclen=63 t=55s
[01:17:36] it=56103 colorings=29000 lazy-girth=45407 last: m=63 classes=7 cclen=61 t=55s
[01:17:37] it=56489 colorings=29200 lazy-girth=45768 last: m=63 classes=7 cclen=58 t=56s
[01:17:37] it=57011 colorings=29400 lazy-girth=46408 last: m=63 classes=7 cclen=62 t=56s
[01:17:38] it=57470 colorings=29600 lazy-girth=46856 last: m=63 classes=7 cclen=58 t=57s
[01:17:38] it=57857 colorings=29800 lazy-girth=47206 last: m=63 classes=7 cclen=60 t=57s
[01:17:39] it=58298 colorings=30000 lazy-girth=47649 last: m=63 classes=7 cclen=63 t=58s
[01:17:39] it=58699 colorings=30200 lazy-girth=48009 last: m=63 classes=7 cclen=62 t=58s
[01:17:39] it=59105 colorings=30400 lazy-girth=48366 last: m=63 classes=7 cclen=62 t=58s
[01:17:40] it=59501 colorings=30600 lazy-girth=48810 last: m=63 classes=7 cclen=60 t=59s
[01:17:40] it=59872 colorings=30800 lazy-girth=49135 last: m=63 classes=7 cclen=63 t=59s
[01:17:40] it=60240 colorings=31000 lazy-girth=49414 last: m=63 classes=7 cclen=62 t=60s
[01:17:41] it=60646 colorings=31200 lazy-girth=49741 last: m=63 classes=7 cclen=63 t=60s
[01:17:41] it=61025 colorings=31400 lazy-girth=50088 last: m=63 classes=7 cclen=60 t=60s
[01:17:42] it=61394 colorings=31600 lazy-girth=50404 last: m=63 classes=7 cclen=62 t=61s
[01:17:42] it=61744 colorings=31800 lazy-girth=50641 last: m=63 classes=7 cclen=60 t=61s
[01:17:42] it=62123 colorings=32000 lazy-girth=50877 last: m=63 classes=7 cclen=61 t=61s
[01:17:43] it=62527 colorings=32200 lazy-girth=51206 last: m=63 classes=7 cclen=49 t=62s
[01:17:43] it=62885 colorings=32400 lazy-girth=51428 last: m=63 classes=7 cclen=63 t=62s
[01:17:43] it=63194 colorings=32600 lazy-girth=51609 last: m=63 classes=7 cclen=62 t=62s
[01:17:44] it=63553 colorings=32800 lazy-girth=51855 last: m=63 classes=7 cclen=63 t=63s
[01:17:44] it=63879 colorings=33000 lazy-girth=52053 last: m=54 classes=6 cclen=63 t=63s
[01:17:44] it=64211 colorings=33200 lazy-girth=52252 last: m=63 classes=7 cclen=61 t=63s
[01:17:45] it=64506 colorings=33400 lazy-girth=52392 last: m=63 classes=7 cclen=61 t=64s
[01:17:45] it=64821 colorings=33600 lazy-girth=52557 last: m=63 classes=7 cclen=61 t=64s
[01:17:45] it=65113 colorings=33800 lazy-girth=52695 last: m=63 classes=7 cclen=63 t=64s
[01:17:46] it=65410 colorings=34000 lazy-girth=52817 last: m=63 classes=7 cclen=63 t=65s
[01:17:46] it=65766 colorings=34200 lazy-girth=53109 last: m=63 classes=7 cclen=62 t=65s
[01:17:46] it=66083 colorings=34400 lazy-girth=53304 last: m=54 classes=6 cclen=64 t=65s
[01:17:47] it=66462 colorings=34600 lazy-girth=53626 last: m=63 classes=7 cclen=63 t=66s
[01:17:47] it=66800 colorings=34800 lazy-girth=53865 last: m=63 classes=7 cclen=63 t=66s
[01:17:48] it=67175 colorings=35000 lazy-girth=54244 last: m=63 classes=7 cclen=62 t=67s
[01:17:48] it=67558 colorings=35200 lazy-girth=54562 last: m=63 classes=7 cclen=58 t=67s
[01:17:48] it=67953 colorings=35400 lazy-girth=54916 last: m=63 classes=7 cclen=57 t=67s
[01:17:49] it=68343 colorings=35600 lazy-girth=55275 last: m=63 classes=7 cclen=62 t=68s
[01:17:49] it=68706 colorings=35800 lazy-girth=55577 last: m=63 classes=7 cclen=62 t=68s
[01:17:50] it=69108 colorings=36000 lazy-girth=55904 last: m=63 classes=7 cclen=61 t=69s
[01:17:50] it=69494 colorings=36200 lazy-girth=56156 last: m=63 classes=7 cclen=62 t=69s
[01:17:50] it=69814 colorings=36400 lazy-girth=56332 last: m=63 classes=7 cclen=62 t=69s
[01:17:51] it=70149 colorings=36600 lazy-girth=56561 last: m=63 classes=7 cclen=63 t=70s
[01:17:51] it=70476 colorings=36800 lazy-girth=56752 last: m=63 classes=7 cclen=61 t=70s
[01:17:51] it=70873 colorings=37000 lazy-girth=57030 last: m=63 classes=7 cclen=63 t=70s
[01:17:52] it=71210 colorings=37200 lazy-girth=57249 last: m=63 classes=7 cclen=62 t=71s
[01:17:52] it=71612 colorings=37400 lazy-girth=57511 last: m=63 classes=7 cclen=61 t=71s
[01:17:53] it=71951 colorings=37600 lazy-girth=57698 last: m=63 classes=7 cclen=62 t=72s
[01:17:53] it=72269 colorings=37800 lazy-girth=57889 last: m=63 classes=7 cclen=49 t=72s
[01:17:54] it=72749 colorings=38000 lazy-girth=58559 last: m=63 classes=7 cclen=56 t=73s
[01:17:54] it=73091 colorings=38200 lazy-girth=58861 last: m=63 classes=7 cclen=63 t=73s
[01:17:54] it=73516 colorings=38400 lazy-girth=59420 last: m=63 classes=7 cclen=61 t=73s
[01:17:55] it=73877 colorings=38600 lazy-girth=59774 last: m=63 classes=7 cclen=63 t=74s
[01:17:55] it=74241 colorings=38800 lazy-girth=60087 last: m=63 classes=7 cclen=61 t=74s
[01:17:56] it=74623 colorings=39000 lazy-girth=60469 last: m=63 classes=7 cclen=63 t=75s
[01:17:56] it=74967 colorings=39200 lazy-girth=60727 last: m=63 classes=7 cclen=62 t=75s
[01:17:56] it=75306 colorings=39400 lazy-girth=60964 last: m=63 classes=7 cclen=62 t=76s
[01:17:57] it=75641 colorings=39600 lazy-girth=61183 last: m=63 classes=7 cclen=61 t=76s
[01:17:57] it=75972 colorings=39800 lazy-girth=61448 last: m=63 classes=7 cclen=57 t=76s
[01:17:58] it=76291 colorings=40000 lazy-girth=61675 last: m=63 classes=7 cclen=61 t=77s
[01:17:58] it=76612 colorings=40200 lazy-girth=61886 last: m=63 classes=7 cclen=63 t=77s
[01:17:58] it=76940 colorings=40400 lazy-girth=62115 last: m=63 classes=7 cclen=33 t=77s
[01:17:59] it=77230 colorings=40600 lazy-girth=62261 last: m=63 classes=7 cclen=57 t=78s
[01:17:59] it=77615 colorings=40800 lazy-girth=62589 last: m=63 classes=7 cclen=58 t=78s
[01:17:59] it=77951 colorings=41000 lazy-girth=62777 last: m=63 classes=7 cclen=62 t=78s
[01:18:00] it=78275 colorings=41200 lazy-girth=62982 last: m=63 classes=7 cclen=63 t=79s
[01:18:00] it=78608 colorings=41400 lazy-girth=63213 last: m=63 classes=7 cclen=61 t=79s
[01:18:01] it=78936 colorings=41600 lazy-girth=63374 last: m=63 classes=7 cclen=62 t=80s
[01:18:01] it=79290 colorings=41800 lazy-girth=63628 last: m=63 classes=7 cclen=61 t=80s
[01:18:01] it=79569 colorings=42000 lazy-girth=63741 last: m=63 classes=7 cclen=60 t=80s
[01:18:01] it=79854 colorings=42200 lazy-girth=63870 last: m=63 classes=7 cclen=63 t=81s
[01:18:02] it=80135 colorings=42400 lazy-girth=64002 last: m=63 classes=7 cclen=62 t=81s
[01:18:02] it=80474 colorings=42600 lazy-girth=64195 last: m=63 classes=7 cclen=62 t=81s
[01:18:02] it=80820 colorings=42800 lazy-girth=64395 last: m=63 classes=7 cclen=61 t=82s
[01:18:03] it=81122 colorings=43000 lazy-girth=64527 last: m=63 classes=7 cclen=61 t=82s
[01:18:03] it=81414 colorings=43200 lazy-girth=64643 last: m=63 classes=7 cclen=62 t=82s
[01:18:03] it=81676 colorings=43400 lazy-girth=64729 last: m=63 classes=7 cclen=63 t=82s
[01:18:04] it=81950 colorings=43600 lazy-girth=64829 last: m=63 classes=7 cclen=58 t=83s
[01:18:05] it=82256 colorings=43800 lazy-girth=64994 last: m=63 classes=7 cclen=56 t=84s
[01:18:06] it=82633 colorings=44000 lazy-girth=65306 last: m=63 classes=7 cclen=63 t=85s
[01:18:06] it=82991 colorings=44200 lazy-girth=65538 last: m=63 classes=7 cclen=61 t=85s
[01:18:06] it=83300 colorings=44400 lazy-girth=65713 last: m=63 classes=7 cclen=62 t=85s
[01:18:07] it=83627 colorings=44600 lazy-girth=65932 last: m=63 classes=7 cclen=62 t=86s
[01:18:07] it=83918 colorings=44800 lazy-girth=66094 last: m=63 classes=7 cclen=58 t=86s
[01:18:07] it=84241 colorings=45000 lazy-girth=66299 last: m=63 classes=7 cclen=62 t=86s
[01:18:08] it=84484 colorings=45200 lazy-girth=66360 last: m=63 classes=7 cclen=63 t=87s
[01:18:08] it=84735 colorings=45400 lazy-girth=66444 last: m=63 classes=7 cclen=63 t=87s
[01:18:09] it=85047 colorings=45600 lazy-girth=66659 last: m=63 classes=7 cclen=61 t=88s
[01:18:09] it=85458 colorings=45800 lazy-girth=66988 last: m=63 classes=7 cclen=63 t=88s
[01:18:10] it=85783 colorings=46000 lazy-girth=67164 last: m=63 classes=7 cclen=62 t=89s
[01:18:10] it=86080 colorings=46200 lazy-girth=67344 last: m=63 classes=7 cclen=62 t=89s
[01:18:10] it=86428 colorings=46400 lazy-girth=67560 last: m=63 classes=7 cclen=63 t=89s
[01:18:11] it=86769 colorings=46600 lazy-girth=67788 last: m=63 classes=7 cclen=58 t=90s
[01:18:11] it=87070 colorings=46800 lazy-girth=67953 last: m=63 classes=7 cclen=63 t=90s
[01:18:12] it=87355 colorings=47000 lazy-girth=68076 last: m=63 classes=7 cclen=63 t=91s
[01:18:12] it=87629 colorings=47200 lazy-girth=68192 last: m=63 classes=7 cclen=61 t=91s
[01:18:12] it=87966 colorings=47400 lazy-girth=68418 last: m=63 classes=7 cclen=62 t=91s
[01:18:13] it=88320 colorings=47600 lazy-girth=68656 last: m=63 classes=7 cclen=62 t=92s
[01:18:13] it=88673 colorings=47800 lazy-girth=68908 last: m=63 classes=7 cclen=62 t=92s
[01:18:14] it=88990 colorings=48000 lazy-girth=69054 last: m=63 classes=7 cclen=61 t=93s
[01:18:14] it=89309 colorings=48200 lazy-girth=69210 last: m=63 classes=7 cclen=58 t=93s
[01:18:14] it=89618 colorings=48400 lazy-girth=69354 last: m=63 classes=7 cclen=63 t=93s
[01:18:15] it=89927 colorings=48600 lazy-girth=69544 last: m=63 classes=7 cclen=62 t=94s
[01:18:15] it=90269 colorings=48800 lazy-girth=69771 last: m=63 classes=7 cclen=60 t=94s
[01:18:16] it=90582 colorings=49000 lazy-girth=69986 last: m=63 classes=7 cclen=57 t=95s
[01:18:16] it=90878 colorings=49200 lazy-girth=70141 last: m=63 classes=7 cclen=61 t=95s
[01:18:16] it=91158 colorings=49400 lazy-girth=70286 last: m=63 classes=7 cclen=60 t=95s
[01:18:17] it=91420 colorings=49600 lazy-girth=70381 last: m=63 classes=7 cclen=58 t=96s
[01:18:17] it=91738 colorings=49800 lazy-girth=70576 last: m=63 classes=7 cclen=62 t=96s
[01:18:18] it=92029 colorings=50000 lazy-girth=70711 last: m=63 classes=7 cclen=63 t=97s
[01:18:18] it=92355 colorings=50200 lazy-girth=70894 last: m=63 classes=7 cclen=62 t=97s
[01:18:18] it=92623 colorings=50400 lazy-girth=71002 last: m=63 classes=7 cclen=63 t=97s
[01:18:19] it=92907 colorings=50600 lazy-girth=71136 last: m=63 classes=7 cclen=58 t=98s
[01:18:19] it=93152 colorings=50800 lazy-girth=71197 last: m=63 classes=7 cclen=61 t=98s
[01:18:19] it=93481 colorings=51000 lazy-girth=71398 last: m=63 classes=7 cclen=63 t=98s
[01:18:20] it=93792 colorings=51200 lazy-girth=71572 last: m=63 classes=7 cclen=63 t=99s
[01:18:20] it=94085 colorings=51400 lazy-girth=71720 last: m=63 classes=7 cclen=61 t=99s
[01:18:21] it=94379 colorings=51600 lazy-girth=71869 last: m=63 classes=7 cclen=63 t=100s
[01:18:21] it=94689 colorings=51800 lazy-girth=72013 last: m=63 classes=7 cclen=59 t=100s
[01:18:22] it=94966 colorings=52000 lazy-girth=72148 last: m=63 classes=7 cclen=60 t=101s
[01:18:22] it=95252 colorings=52200 lazy-girth=72285 last: m=63 classes=7 cclen=63 t=101s
[01:18:22] it=95515 colorings=52400 lazy-girth=72373 last: m=63 classes=7 cclen=60 t=101s
[01:18:23] it=95766 colorings=52600 lazy-girth=72438 last: m=63 classes=7 cclen=62 t=102s
[01:18:23] it=96035 colorings=52800 lazy-girth=72544 last: m=63 classes=7 cclen=58 t=102s
[01:18:23] it=96295 colorings=53000 lazy-girth=72637 last: m=63 classes=7 cclen=58 t=102s
[01:18:24] it=96523 colorings=53200 lazy-girth=72682 last: m=63 classes=7 cclen=61 t=103s
[01:18:24] it=96801 colorings=53400 lazy-girth=72793 last: m=63 classes=7 cclen=62 t=103s
[01:18:25] it=97072 colorings=53600 lazy-girth=72899 last: m=63 classes=7 cclen=63 t=104s
[01:18:25] it=97360 colorings=53800 lazy-girth=73032 last: m=63 classes=7 cclen=59 t=104s
[01:18:25] it=97611 colorings=54000 lazy-girth=73124 last: m=63 classes=7 cclen=63 t=104s
[01:18:26] it=97913 colorings=54200 lazy-girth=73275 last: m=63 classes=7 cclen=59 t=105s
[01:18:26] it=98198 colorings=54400 lazy-girth=73382 last: m=63 classes=7 cclen=62 t=105s
[01:18:27] it=98467 colorings=54600 lazy-girth=73496 last: m=63 classes=7 cclen=59 t=106s
[01:18:27] it=98716 colorings=54800 lazy-girth=73557 last: m=63 classes=7 cclen=63 t=106s
[01:18:28] it=98968 colorings=55000 lazy-girth=73643 last: m=63 classes=7 cclen=58 t=107s
[01:18:28] it=99240 colorings=55200 lazy-girth=73743 last: m=63 classes=7 cclen=60 t=107s
[01:18:28] it=99513 colorings=55400 lazy-girth=73828 last: m=63 classes=7 cclen=63 t=107s
[01:18:29] it=99764 colorings=55600 lazy-girth=73883 last: m=63 classes=7 cclen=61 t=108s
[01:18:29] it=100050 colorings=55800 lazy-girth=73994 last: m=63 classes=7 cclen=63 t=108s
[01:18:30] it=100298 colorings=56000 lazy-girth=74059 last: m=63 classes=7 cclen=63 t=109s
[01:18:30] it=100536 colorings=56200 lazy-girth=74130 last: m=63 classes=7 cclen=60 t=109s
[01:18:31] it=100775 colorings=56400 lazy-girth=74188 last: m=63 classes=7 cclen=61 t=110s
[01:18:31] it=101024 colorings=56600 lazy-girth=74254 last: m=63 classes=7 cclen=63 t=110s
[01:18:32] it=101270 colorings=56800 lazy-girth=74316 last: m=63 classes=7 cclen=62 t=111s
[01:18:32] it=101510 colorings=57000 lazy-girth=74388 last: m=63 classes=7 cclen=62 t=111s
[01:18:33] it=101738 colorings=57200 lazy-girth=74428 last: m=63 classes=7 cclen=62 t=112s
[01:18:34] it=102109 colorings=57400 lazy-girth=74819 last: m=63 classes=7 cclen=58 t=113s
[01:18:34] it=102522 colorings=57600 lazy-girth=75338 last: m=63 classes=7 cclen=60 t=113s
[01:18:35] it=102971 colorings=57800 lazy-girth=75947 last: m=63 classes=7 cclen=60 t=114s
[01:18:35] it=103276 colorings=58000 lazy-girth=76147 last: m=63 classes=7 cclen=62 t=114s
[01:18:36] it=103613 colorings=58200 lazy-girth=76415 last: m=63 classes=7 cclen=63 t=115s
[01:18:36] it=103927 colorings=58400 lazy-girth=76655 last: m=63 classes=7 cclen=63 t=115s
[01:18:37] it=104244 colorings=58600 lazy-girth=76924 last: m=63 classes=7 cclen=63 t=116s
[01:18:37] it=104545 colorings=58800 lazy-girth=77123 last: m=63 classes=7 cclen=61 t=116s
[01:18:38] it=104838 colorings=59000 lazy-girth=77305 last: m=63 classes=7 cclen=62 t=117s
[01:18:39] it=105094 colorings=59200 lazy-girth=77404 last: m=63 classes=7 cclen=62 t=118s
[01:18:39] it=105339 colorings=59400 lazy-girth=77475 last: m=63 classes=7 cclen=61 t=118s
[01:18:40] it=105647 colorings=59600 lazy-girth=77694 last: m=63 classes=7 cclen=63 t=119s
[01:18:40] it=105976 colorings=59800 lazy-girth=77977 last: m=63 classes=7 cclen=61 t=119s
[01:18:41] it=106362 colorings=60000 lazy-girth=78357 last: m=63 classes=7 cclen=62 t=120s
[01:18:41] it=106683 colorings=60200 lazy-girth=78570 last: m=63 classes=7 cclen=59 t=120s
[01:18:42] it=107011 colorings=60400 lazy-girth=78857 last: m=63 classes=7 cclen=58 t=121s
[01:18:42] it=107345 colorings=60600 lazy-girth=79130 last: m=63 classes=7 cclen=56 t=121s
[01:18:42] it=107619 colorings=60800 lazy-girth=79266 last: m=63 classes=7 cclen=62 t=121s
[01:18:43] it=107928 colorings=61000 lazy-girth=79446 last: m=63 classes=7 cclen=58 t=122s
[01:18:43] it=108201 colorings=61200 lazy-girth=79584 last: m=63 classes=7 cclen=60 t=122s
[01:18:44] it=108486 colorings=61400 lazy-girth=79745 last: m=63 classes=7 cclen=58 t=123s
[01:18:44] it=108781 colorings=61600 lazy-girth=79939 last: m=63 classes=7 cclen=61 t=123s
[01:18:44] it=109095 colorings=61800 lazy-girth=80171 last: m=63 classes=7 cclen=63 t=123s
[01:18:45] it=109375 colorings=62000 lazy-girth=80333 last: m=63 classes=7 cclen=62 t=124s
[01:18:45] it=109676 colorings=62200 lazy-girth=80516 last: m=63 classes=7 cclen=62 t=124s
[01:18:45] it=109976 colorings=62400 lazy-girth=80715 last: m=63 classes=7 cclen=63 t=124s
[01:18:46] it=110283 colorings=62600 lazy-girth=80903 last: m=63 classes=7 cclen=63 t=125s
[01:18:46] it=110622 colorings=62800 lazy-girth=81135 last: m=63 classes=7 cclen=62 t=125s
[01:18:47] it=110917 colorings=63000 lazy-girth=81318 last: m=63 classes=7 cclen=62 t=126s
[01:18:47] it=111178 colorings=63200 lazy-girth=81413 last: m=63 classes=7 cclen=60 t=126s
[01:18:47] it=111419 colorings=63400 lazy-girth=81500 last: m=63 classes=7 cclen=63 t=126s
[01:18:48] it=111732 colorings=63600 lazy-girth=81740 last: m=63 classes=7 cclen=63 t=127s
[01:18:48] it=112022 colorings=63800 lazy-girth=81863 last: m=63 classes=7 cclen=62 t=127s
[01:18:48] it=112316 colorings=64000 lazy-girth=82062 last: m=63 classes=7 cclen=61 t=127s
[01:18:49] it=112631 colorings=64200 lazy-girth=82259 last: m=63 classes=7 cclen=62 t=128s
[01:18:49] it=112926 colorings=64400 lazy-girth=82433 last: m=63 classes=7 cclen=61 t=128s
[01:18:50] it=113197 colorings=64600 lazy-girth=82575 last: m=63 classes=7 cclen=62 t=129s
[01:18:50] it=113454 colorings=64800 lazy-girth=82683 last: m=63 classes=7 cclen=61 t=129s
[01:18:50] it=113696 colorings=65000 lazy-girth=82754 last: m=63 classes=7 cclen=61 t=129s
[01:18:51] it=113945 colorings=65200 lazy-girth=82834 last: m=63 classes=7 cclen=62 t=130s
[01:18:51] it=114278 colorings=65400 lazy-girth=83077 last: m=63 classes=7 cclen=62 t=130s
[01:18:51] it=114600 colorings=65600 lazy-girth=83301 last: m=63 classes=7 cclen=61 t=130s
[01:18:52] it=114906 colorings=65800 lazy-girth=83463 last: m=63 classes=7 cclen=63 t=131s
[01:18:52] it=115179 colorings=66000 lazy-girth=83588 last: m=63 classes=7 cclen=62 t=131s
[01:18:52] it=115442 colorings=66200 lazy-girth=83684 last: m=63 classes=7 cclen=58 t=131s
[01:18:53] it=115672 colorings=66400 lazy-girth=83727 last: m=63 classes=7 cclen=55 t=132s
[01:18:53] it=115916 colorings=66600 lazy-girth=83784 last: m=63 classes=7 cclen=62 t=132s
[01:18:53] it=116201 colorings=66800 lazy-girth=83938 last: m=63 classes=7 cclen=60 t=132s
[01:18:54] it=116508 colorings=67000 lazy-girth=84126 last: m=63 classes=7 cclen=62 t=133s
[01:18:54] it=116832 colorings=67200 lazy-girth=84323 last: m=63 classes=7 cclen=60 t=133s
[01:18:54] it=117086 colorings=67400 lazy-girth=84423 last: m=63 classes=7 cclen=63 t=133s
[01:18:55] it=117361 colorings=67600 lazy-girth=84562 last: m=63 classes=7 cclen=60 t=134s
[01:18:55] it=117641 colorings=67800 lazy-girth=84673 last: m=63 classes=7 cclen=63 t=134s
[01:18:55] it=117892 colorings=68000 lazy-girth=84751 last: m=63 classes=7 cclen=60 t=134s
[01:18:56] it=118198 colorings=68200 lazy-girth=84922 last: m=63 classes=7 cclen=59 t=135s
[01:18:56] it=118461 colorings=68400 lazy-girth=85047 last: m=63 classes=7 cclen=63 t=135s
[01:18:56] it=118727 colorings=68600 lazy-girth=85174 last: m=63 classes=7 cclen=62 t=135s
[01:18:57] it=118993 colorings=68800 lazy-girth=85305 last: m=63 classes=7 cclen=63 t=136s
[01:18:57] it=119242 colorings=69000 lazy-girth=85418 last: m=63 classes=7 cclen=63 t=136s
[01:18:57] it=119544 colorings=69200 lazy-girth=85582 last: m=63 classes=7 cclen=61 t=136s
[01:18:58] it=119835 colorings=69400 lazy-girth=85731 last: m=63 classes=7 cclen=63 t=137s
[01:18:58] it=120098 colorings=69600 lazy-girth=85846 last: m=63 classes=7 cclen=62 t=137s
[01:18:58] it=120359 colorings=69800 lazy-girth=85931 last: m=63 classes=7 cclen=63 t=137s
[01:18:59] it=120614 colorings=70000 lazy-girth=86014 last: m=63 classes=7 cclen=62 t=138s
[01:18:59] it=120860 colorings=70200 lazy-girth=86108 last: m=63 classes=7 cclen=62 t=138s
[01:19:00] it=121136 colorings=70400 lazy-girth=86241 last: m=63 classes=7 cclen=62 t=139s
[01:19:00] it=121406 colorings=70600 lazy-girth=86360 last: m=63 classes=7 cclen=63 t=139s
[01:19:00] it=121634 colorings=70800 lazy-girth=86423 last: m=63 classes=7 cclen=56 t=139s
[01:19:01] it=121889 colorings=71000 lazy-girth=86542 last: m=63 classes=7 cclen=58 t=140s
[01:19:01] it=122153 colorings=71200 lazy-girth=86666 last: m=63 classes=7 cclen=61 t=140s
[01:19:01] it=122422 colorings=71400 lazy-girth=86761 last: m=63 classes=7 cclen=60 t=141s
[01:19:02] it=122676 colorings=71600 lazy-girth=86859 last: m=63 classes=7 cclen=63 t=141s
[01:19:02] it=122943 colorings=71800 lazy-girth=86964 last: m=63 classes=7 cclen=56 t=141s
[01:19:03] it=123201 colorings=72000 lazy-girth=87050 last: m=63 classes=7 cclen=62 t=142s
[01:19:03] it=123444 colorings=72200 lazy-girth=87113 last: m=63 classes=7 cclen=59 t=142s
[01:19:03] it=123695 colorings=72400 lazy-girth=87194 last: m=63 classes=7 cclen=60 t=142s
[01:19:04] it=123958 colorings=72600 lazy-girth=87308 last: m=63 classes=7 cclen=62 t=143s
[01:19:04] it=124195 colorings=72800 lazy-girth=87383 last: m=63 classes=7 cclen=61 t=143s
[01:19:04] it=124453 colorings=73000 lazy-girth=87459 last: m=63 classes=7 cclen=59 t=143s
[01:19:05] it=124698 colorings=73200 lazy-girth=87519 last: m=63 classes=7 cclen=63 t=144s
[01:19:05] it=124951 colorings=73400 lazy-girth=87597 last: m=63 classes=7 cclen=63 t=144s
[01:19:06] it=125212 colorings=73600 lazy-girth=87700 last: m=63 classes=7 cclen=62 t=145s
[01:19:06] it=125459 colorings=73800 lazy-girth=87800 last: m=63 classes=7 cclen=63 t=145s
[01:19:06] it=125686 colorings=74000 lazy-girth=87841 last: m=63 classes=7 cclen=61 t=145s
[01:19:07] it=125934 colorings=74200 lazy-girth=87905 last: m=63 classes=7 cclen=62 t=146s
[01:19:07] it=126177 colorings=74400 lazy-girth=87969 last: m=63 classes=7 cclen=63 t=146s
[01:19:07] it=126419 colorings=74600 lazy-girth=88035 last: m=63 classes=7 cclen=62 t=146s
[01:19:08] it=126654 colorings=74800 lazy-girth=88091 last: m=63 classes=7 cclen=61 t=147s
[01:19:08] it=126916 colorings=75000 lazy-girth=88187 last: m=63 classes=7 cclen=62 t=147s
[01:19:08] it=127142 colorings=75200 lazy-girth=88229 last: m=63 classes=7 cclen=63 t=147s
[01:19:09] it=127360 colorings=75400 lazy-girth=88252 last: m=63 classes=7 cclen=63 t=148s
[01:19:09] it=127576 colorings=75600 lazy-girth=88273 last: m=63 classes=7 cclen=62 t=148s
[01:19:10] it=127803 colorings=75800 lazy-girth=88319 last: m=63 classes=7 cclen=63 t=149s
[01:19:10] it=128020 colorings=76000 lazy-girth=88345 last: m=63 classes=7 cclen=61 t=149s
[01:19:11] it=128238 colorings=76200 lazy-girth=88374 last: m=63 classes=7 cclen=61 t=150s
[01:19:11] it=128579 colorings=76400 lazy-girth=88715 last: m=63 classes=7 cclen=59 t=150s
[01:19:12] it=128955 colorings=76600 lazy-girth=89075 last: m=63 classes=7 cclen=62 t=151s
[01:19:12] it=129335 colorings=76800 lazy-girth=89419 last: m=63 classes=7 cclen=55 t=151s
[01:19:13] it=129640 colorings=77000 lazy-girth=89619 last: m=63 classes=7 cclen=63 t=152s
[01:19:13] it=129979 colorings=77200 lazy-girth=89820 last: m=63 classes=7 cclen=63 t=152s
[01:19:14] it=130305 colorings=77400 lazy-girth=90012 last: m=63 classes=7 cclen=63 t=153s
[01:19:14] it=130620 colorings=77600 lazy-girth=90172 last: m=63 classes=7 cclen=62 t=153s
[01:19:14] it=130911 colorings=77800 lazy-girth=90307 last: m=63 classes=7 cclen=57 t=153s
[01:19:15] it=131207 colorings=78000 lazy-girth=90430 last: m=63 classes=7 cclen=56 t=154s
[01:19:15] it=131510 colorings=78200 lazy-girth=90568 last: m=63 classes=7 cclen=58 t=154s
[01:19:15] it=131760 colorings=78400 lazy-girth=90639 last: m=63 classes=7 cclen=63 t=154s
[01:19:16] it=132077 colorings=78600 lazy-girth=90791 last: m=63 classes=7 cclen=59 t=155s
[01:19:16] it=132315 colorings=78800 lazy-girth=90848 last: m=63 classes=7 cclen=63 t=155s
[01:19:17] it=132683 colorings=79000 lazy-girth=91195 last: m=63 classes=7 cclen=61 t=156s
[01:19:17] it=133027 colorings=79200 lazy-girth=91433 last: m=54 classes=6 cclen=63 t=156s
[01:19:18] it=133341 colorings=79400 lazy-girth=91641 last: m=63 classes=7 cclen=61 t=157s
[01:19:18] it=133627 colorings=79600 lazy-girth=91778 last: m=63 classes=7 cclen=61 t=157s
[01:19:19] it=133922 colorings=79800 lazy-girth=91922 last: m=63 classes=7 cclen=62 t=158s
[01:19:19] it=134198 colorings=80000 lazy-girth=92068 last: m=63 classes=7 cclen=62 t=158s
[01:19:21] it=134488 colorings=80200 lazy-girth=92203 last: m=63 classes=7 cclen=62 t=160s
[01:19:22] it=134734 colorings=80400 lazy-girth=92269 last: m=63 classes=7 cclen=59 t=161s
[01:19:22] it=135035 colorings=80600 lazy-girth=92440 last: m=63 classes=7 cclen=58 t=161s
[01:19:23] it=135347 colorings=80800 lazy-girth=92621 last: m=63 classes=7 cclen=63 t=162s
[01:19:23] it=135706 colorings=81000 lazy-girth=92894 last: m=63 classes=7 cclen=61 t=162s
[01:19:24] it=136023 colorings=81200 lazy-girth=93075 last: m=63 classes=7 cclen=42 t=163s
[01:19:24] it=136374 colorings=81400 lazy-girth=93314 last: m=63 classes=7 cclen=61 t=163s
[01:19:25] it=136706 colorings=81600 lazy-girth=93529 last: m=63 classes=7 cclen=62 t=164s
[01:19:25] it=137037 colorings=81800 lazy-girth=93720 last: m=63 classes=7 cclen=63 t=164s
[01:19:26] it=137329 colorings=82000 lazy-girth=93881 last: m=63 classes=7 cclen=63 t=165s
[01:19:26] it=137641 colorings=82200 lazy-girth=94054 last: m=63 classes=7 cclen=62 t=165s
[01:19:27] it=137927 colorings=82400 lazy-girth=94188 last: m=63 classes=7 cclen=62 t=166s
[01:19:27] it=138195 colorings=82600 lazy-girth=94298 last: m=63 classes=7 cclen=62 t=166s
[01:19:28] it=138495 colorings=82800 lazy-girth=94461 last: m=63 classes=7 cclen=61 t=167s
[01:19:28] it=138848 colorings=83000 lazy-girth=94684 last: m=63 classes=7 cclen=60 t=167s
[01:19:28] it=139198 colorings=83200 lazy-girth=94899 last: m=63 classes=7 cclen=61 t=167s
[01:19:29] it=139500 colorings=83400 lazy-girth=95058 last: m=63 classes=7 cclen=62 t=168s
[01:19:29] it=139845 colorings=83600 lazy-girth=95252 last: m=63 classes=7 cclen=63 t=168s
[01:19:30] it=140157 colorings=83800 lazy-girth=95425 last: m=63 classes=7 cclen=61 t=169s
[01:19:30] it=140448 colorings=84000 lazy-girth=95559 last: m=63 classes=7 cclen=61 t=169s
[01:19:30] it=140722 colorings=84200 lazy-girth=95661 last: m=63 classes=7 cclen=60 t=169s
[01:19:31] it=141006 colorings=84400 lazy-girth=95803 last: m=63 classes=7 cclen=51 t=170s
[01:19:31] it=141291 colorings=84600 lazy-girth=95943 last: m=63 classes=7 cclen=59 t=170s
[01:19:32] it=141635 colorings=84800 lazy-girth=96166 last: m=63 classes=7 cclen=56 t=171s
[01:19:32] it=141956 colorings=85000 lazy-girth=96358 last: m=63 classes=7 cclen=62 t=171s
[01:19:33] it=142262 colorings=85200 lazy-girth=96519 last: m=63 classes=7 cclen=60 t=172s
[01:19:33] it=142561 colorings=85400 lazy-girth=96671 last: m=63 classes=7 cclen=60 t=172s
[01:19:33] it=142831 colorings=85600 lazy-girth=96786 last: m=63 classes=7 cclen=63 t=172s
[01:19:34] it=143104 colorings=85800 lazy-girth=96888 last: m=63 classes=7 cclen=61 t=173s
[01:19:34] it=143369 colorings=86000 lazy-girth=96991 last: m=63 classes=7 cclen=59 t=173s
[01:19:34] it=143634 colorings=86200 lazy-girth=97114 last: m=63 classes=7 cclen=62 t=174s
[01:19:35] it=143947 colorings=86400 lazy-girth=97321 last: m=63 classes=7 cclen=60 t=174s
[01:19:35] it=144222 colorings=86600 lazy-girth=97438 last: m=63 classes=7 cclen=58 t=174s
[01:19:36] it=144484 colorings=86800 lazy-girth=97563 last: m=63 classes=7 cclen=63 t=175s
[01:19:36] it=144748 colorings=87000 lazy-girth=97665 last: m=63 classes=7 cclen=62 t=175s
[01:19:36] it=144988 colorings=87200 lazy-girth=97737 last: m=63 classes=7 cclen=59 t=176s
[01:19:37] it=145286 colorings=87400 lazy-girth=97921 last: m=63 classes=7 cclen=63 t=176s
[01:19:37] it=145571 colorings=87600 lazy-girth=98090 last: m=63 classes=7 cclen=49 t=176s
[01:19:38] it=145826 colorings=87800 lazy-girth=98176 last: m=63 classes=7 cclen=61 t=177s
[01:19:38] it=146091 colorings=88000 lazy-girth=98300 last: m=63 classes=7 cclen=63 t=177s
[01:19:39] it=146364 colorings=88200 lazy-girth=98420 last: m=63 classes=7 cclen=61 t=178s
[01:19:39] it=146619 colorings=88400 lazy-girth=98517 last: m=63 classes=7 cclen=58 t=178s
[01:19:39] it=146855 colorings=88600 lazy-girth=98564 last: m=63 classes=7 cclen=61 t=178s
[01:19:40] it=147094 colorings=88800 lazy-girth=98645 last: m=63 classes=7 cclen=60 t=179s
[01:19:40] it=147359 colorings=89000 lazy-girth=98751 last: m=63 classes=7 cclen=61 t=179s
[01:19:41] it=147664 colorings=89200 lazy-girth=98905 last: m=63 classes=7 cclen=60 t=180s
[01:19:41] it=147922 colorings=89400 lazy-girth=99001 last: m=63 classes=7 cclen=61 t=180s
[01:19:41] it=148217 colorings=89600 lazy-girth=99149 last: m=63 classes=7 cclen=62 t=180s
[01:19:42] it=148515 colorings=89800 lazy-girth=99307 last: m=63 classes=7 cclen=58 t=181s
[01:19:42] it=148778 colorings=90000 lazy-girth=99418 last: m=63 classes=7 cclen=63 t=181s
[01:19:43] it=149039 colorings=90200 lazy-girth=99527 last: m=63 classes=7 cclen=62 t=182s
[01:19:43] it=149282 colorings=90400 lazy-girth=99597 last: m=63 classes=7 cclen=49 t=182s
[01:19:44] it=149516 colorings=90600 lazy-girth=99663 last: m=63 classes=7 cclen=61 t=183s
[01:19:44] it=149775 colorings=90800 lazy-girth=99746 last: m=63 classes=7 cclen=63 t=183s
[01:19:44] it=150031 colorings=91000 lazy-girth=99844 last: m=63 classes=7 cclen=62 t=184s
[01:19:45] it=150289 colorings=91200 lazy-girth=99923 last: m=63 classes=7 cclen=62 t=184s
[01:19:45] it=150530 colorings=91400 lazy-girth=100001 last: m=63 classes=7 cclen=60 t=184s
[01:19:46] it=150780 colorings=91600 lazy-girth=100095 last: m=63 classes=7 cclen=62 t=185s
[01:19:46] it=151010 colorings=91800 lazy-girth=100138 last: m=63 classes=7 cclen=61 t=185s
[01:19:47] it=151256 colorings=92000 lazy-girth=100199 last: m=63 classes=7 cclen=57 t=186s
[01:19:47] it=151522 colorings=92200 lazy-girth=100300 last: m=63 classes=7 cclen=63 t=186s
[01:19:47] it=151747 colorings=92400 lazy-girth=100336 last: m=63 classes=7 cclen=62 t=186s
[01:19:48] it=151977 colorings=92600 lazy-girth=100383 last: m=63 classes=7 cclen=62 t=187s
[01:19:48] it=152222 colorings=92800 lazy-girth=100448 last: m=63 classes=7 cclen=61 t=187s
[01:19:49] it=152466 colorings=93000 lazy-girth=100510 last: m=63 classes=7 cclen=63 t=188s
[01:19:49] it=152735 colorings=93200 lazy-girth=100596 last: m=63 classes=7 cclen=56 t=188s
[01:19:50] it=152956 colorings=93400 lazy-girth=100622 last: m=63 classes=7 cclen=59 t=189s
[01:19:50] it=153200 colorings=93600 lazy-girth=100674 last: m=63 classes=7 cclen=62 t=189s
[01:19:50] it=153439 colorings=93800 lazy-girth=100723 last: m=63 classes=7 cclen=63 t=190s
[01:19:51] it=153670 colorings=94000 lazy-girth=100762 last: m=63 classes=7 cclen=63 t=190s
[01:19:52] it=153895 colorings=94200 lazy-girth=100792 last: m=63 classes=7 cclen=61 t=191s
[01:19:52] it=154234 colorings=94400 lazy-girth=101099 last: m=63 classes=7 cclen=62 t=192s
[01:19:53] it=154534 colorings=94600 lazy-girth=101280 last: m=63 classes=7 cclen=62 t=192s
[01:19:53] it=154828 colorings=94800 lazy-girth=101468 last: m=63 classes=7 cclen=57 t=192s
[01:19:54] it=155055 colorings=95000 lazy-girth=101516 last: m=63 classes=7 cclen=62 t=193s
[01:19:54] it=155349 colorings=95200 lazy-girth=101676 last: m=63 classes=7 cclen=62 t=193s
[01:19:54] it=155636 colorings=95400 lazy-girth=101833 last: m=63 classes=7 cclen=63 t=193s
[01:19:55] it=155930 colorings=95600 lazy-girth=101992 last: m=63 classes=7 cclen=61 t=194s
[01:19:55] it=156196 colorings=95800 lazy-girth=102111 last: m=63 classes=7 cclen=61 t=194s
[01:19:56] it=156471 colorings=96000 lazy-girth=102240 last: m=63 classes=7 cclen=44 t=195s
[01:19:56] it=156759 colorings=96200 lazy-girth=102399 last: m=63 classes=7 cclen=57 t=195s
[01:19:57] it=157047 colorings=96400 lazy-girth=102555 last: m=63 classes=7 cclen=62 t=196s
[01:19:57] it=157337 colorings=96600 lazy-girth=102709 last: m=63 classes=7 cclen=63 t=196s
[01:19:57] it=157631 colorings=96800 lazy-girth=102877 last: m=63 classes=7 cclen=62 t=197s
[01:19:58] it=157912 colorings=97000 lazy-girth=103010 last: m=63 classes=7 cclen=54 t=197s
[01:19:59] it=158201 colorings=97200 lazy-girth=103164 last: m=63 classes=7 cclen=58 t=198s
[01:19:59] it=158510 colorings=97400 lazy-girth=103333 last: m=63 classes=7 cclen=56 t=198s
[01:19:59] it=158824 colorings=97600 lazy-girth=103515 last: m=63 classes=7 cclen=63 t=198s
[01:20:00] it=159128 colorings=97800 lazy-girth=103713 last: m=63 classes=7 cclen=62 t=199s
[01:20:00] it=159406 colorings=98000 lazy-girth=103829 last: m=63 classes=7 cclen=63 t=199s
[01:20:01] it=159663 colorings=98200 lazy-girth=103897 last: m=63 classes=7 cclen=57 t=200s
[01:20:01] it=159926 colorings=98400 lazy-girth=104009 last: m=63 classes=7 cclen=63 t=200s
[01:20:01] it=160204 colorings=98600 lazy-girth=104142 last: m=63 classes=7 cclen=60 t=201s
[01:20:02] it=160508 colorings=98800 lazy-girth=104355 last: m=63 classes=7 cclen=62 t=201s
[01:20:02] it=160778 colorings=99000 lazy-girth=104465 last: m=63 classes=7 cclen=63 t=201s
[01:20:03] it=161032 colorings=99200 lazy-girth=104550 last: m=63 classes=7 cclen=62 t=202s
[01:20:03] it=161284 colorings=99400 lazy-girth=104627 last: m=63 classes=7 cclen=61 t=202s
[01:20:04] it=161540 colorings=99600 lazy-girth=104718 last: m=63 classes=7 cclen=61 t=203s
[01:20:04] it=161812 colorings=99800 lazy-girth=104867 last: m=63 classes=7 cclen=58 t=203s
[01:20:05] it=162072 colorings=100000 lazy-girth=104968 last: m=63 classes=7 cclen=62 t=204s
[01:20:05] it=162313 colorings=100200 lazy-girth=105038 last: m=63 classes=7 cclen=63 t=204s
[01:20:05] it=162545 colorings=100400 lazy-girth=105080 last: m=63 classes=7 cclen=57 t=205s
[01:20:06] it=162773 colorings=100600 lazy-girth=105118 last: m=63 classes=7 cclen=63 t=205s
[01:20:06] it=163010 colorings=100800 lazy-girth=105169 last: m=63 classes=7 cclen=58 t=205s
[01:20:10] it=163256 colorings=101000 lazy-girth=105263 last: m=63 classes=7 cclen=62 t=209s
[01:20:10] it=163528 colorings=101200 lazy-girth=105397 last: m=63 classes=7 cclen=60 t=209s
[01:20:11] it=163783 colorings=101400 lazy-girth=105518 last: m=63 classes=7 cclen=62 t=210s
[01:20:11] it=164022 colorings=101600 lazy-girth=105587 last: m=63 classes=7 cclen=62 t=210s
[01:20:12] it=164275 colorings=101800 lazy-girth=105670 last: m=63 classes=7 cclen=62 t=211s
[01:20:12] it=164552 colorings=102000 lazy-girth=105795 last: m=63 classes=7 cclen=62 t=211s
[01:20:12] it=164827 colorings=102200 lazy-girth=105932 last: m=63 classes=7 cclen=62 t=211s
[01:20:13] it=165077 colorings=102400 lazy-girth=106000 last: m=63 classes=7 cclen=61 t=212s
[01:20:13] it=165342 colorings=102600 lazy-girth=106083 last: m=63 classes=7 cclen=63 t=212s
[01:20:14] it=165589 colorings=102800 lazy-girth=106140 last: m=63 classes=7 cclen=59 t=213s
[01:20:14] it=165858 colorings=103000 lazy-girth=106270 last: m=63 classes=7 cclen=63 t=213s
[01:20:15] it=166102 colorings=103200 lazy-girth=106335 last: m=63 classes=7 cclen=62 t=214s
[01:20:15] it=166337 colorings=103400 lazy-girth=106380 last: m=63 classes=7 cclen=62 t=214s
[01:20:16] it=166565 colorings=103600 lazy-girth=106418 last: m=63 classes=7 cclen=58 t=215s
[01:20:16] it=166789 colorings=103800 lazy-girth=106462 last: m=63 classes=7 cclen=59 t=215s
[01:20:16] it=167011 colorings=104000 lazy-girth=106501 last: m=63 classes=7 cclen=63 t=215s
[01:20:17] it=167251 colorings=104200 lazy-girth=106571 last: m=63 classes=7 cclen=61 t=216s
[01:20:17] it=167492 colorings=104400 lazy-girth=106649 last: m=63 classes=7 cclen=62 t=216s
[01:20:18] it=167719 colorings=104600 lazy-girth=106691 last: m=63 classes=7 cclen=62 t=217s
[01:20:18] it=167948 colorings=104800 lazy-girth=106735 last: m=63 classes=7 cclen=49 t=217s
[01:20:19] it=168195 colorings=105000 lazy-girth=106796 last: m=63 classes=7 cclen=62 t=218s
[01:20:19] it=168426 colorings=105200 lazy-girth=106841 last: m=63 classes=7 cclen=60 t=218s
[01:20:20] it=168644 colorings=105400 lazy-girth=106875 last: m=63 classes=7 cclen=61 t=219s
[01:20:20] it=168880 colorings=105600 lazy-girth=106940 last: m=63 classes=7 cclen=61 t=219s
[01:20:21] it=169112 colorings=105800 lazy-girth=106987 last: m=63 classes=7 cclen=58 t=220s
[01:20:21] it=169345 colorings=106000 lazy-girth=107040 last: m=63 classes=7 cclen=59 t=220s
[01:20:22] it=169579 colorings=106200 lazy-girth=107099 last: m=63 classes=7 cclen=58 t=221s
[01:20:23] it=169791 colorings=106400 lazy-girth=107125 last: m=63 classes=7 cclen=62 t=222s
[01:20:24] it=170068 colorings=106600 lazy-girth=107279 last: m=63 classes=7 cclen=63 t=223s
[01:20:24] it=170372 colorings=106800 lazy-girth=107459 last: m=63 classes=7 cclen=49 t=223s
[01:20:25] it=170632 colorings=107000 lazy-girth=107572 last: m=63 classes=7 cclen=62 t=224s
[01:20:25] it=170866 colorings=107200 lazy-girth=107645 last: m=63 classes=7 cclen=58 t=224s
[01:20:25] it=171122 colorings=107400 lazy-girth=107741 last: m=63 classes=7 cclen=62 t=224s
[01:20:26] it=171366 colorings=107600 lazy-girth=107824 last: m=63 classes=7 cclen=63 t=225s
[01:20:27] it=171662 colorings=107800 lazy-girth=107993 last: m=63 classes=7 cclen=55 t=226s
[01:20:27] it=171974 colorings=108000 lazy-girth=108191 last: m=63 classes=7 cclen=63 t=226s
[01:20:28] it=172236 colorings=108200 lazy-girth=108303 last: m=63 classes=7 cclen=60 t=227s
[01:20:28] it=172496 colorings=108400 lazy-girth=108436 last: m=63 classes=7 cclen=62 t=227s
[01:20:29] it=172798 colorings=108600 lazy-girth=108617 last: m=63 classes=7 cclen=54 t=228s
[01:20:29] it=173092 colorings=108800 lazy-girth=108761 last: m=63 classes=7 cclen=62 t=228s
[01:20:29] it=173375 colorings=109000 lazy-girth=108933 last: m=63 classes=7 cclen=60 t=228s
[01:20:30] it=173638 colorings=109200 lazy-girth=109058 last: m=63 classes=7 cclen=63 t=229s
[01:20:30] it=173893 colorings=109400 lazy-girth=109163 last: m=63 classes=7 cclen=63 t=229s
[01:20:31] it=174142 colorings=109600 lazy-girth=109254 last: m=63 classes=7 cclen=55 t=230s
[01:20:31] it=174403 colorings=109800 lazy-girth=109367 last: m=63 classes=7 cclen=62 t=230s
[01:20:32] it=174691 colorings=110000 lazy-girth=109513 last: m=63 classes=7 cclen=63 t=231s
[01:20:32] it=174946 colorings=110200 lazy-girth=109605 last: m=63 classes=7 cclen=62 t=231s
[01:20:32] it=175188 colorings=110400 lazy-girth=109673 last: m=63 classes=7 cclen=63 t=232s
[01:20:33] it=175423 colorings=110600 lazy-girth=109737 last: m=63 classes=7 cclen=62 t=232s
[01:20:33] it=175690 colorings=110800 lazy-girth=109867 last: m=63 classes=7 cclen=57 t=233s
[01:20:34] it=175932 colorings=111000 lazy-girth=109934 last: m=63 classes=7 cclen=63 t=233s
[01:20:34] it=176179 colorings=111200 lazy-girth=110024 last: m=63 classes=7 cclen=63 t=233s
[01:20:35] it=176422 colorings=111400 lazy-girth=110111 last: m=63 classes=7 cclen=62 t=234s
[01:20:35] it=176657 colorings=111600 lazy-girth=110193 last: m=63 classes=7 cclen=61 t=234s
[01:20:36] it=176891 colorings=111800 lazy-girth=110262 last: m=63 classes=7 cclen=62 t=235s
[01:20:36] it=177123 colorings=112000 lazy-girth=110350 last: m=63 classes=7 cclen=63 t=235s
[01:20:37] it=177380 colorings=112200 lazy-girth=110471 last: m=63 classes=7 cclen=53 t=236s
[01:20:37] it=177625 colorings=112400 lazy-girth=110556 last: m=63 classes=7 cclen=63 t=236s
[01:20:38] it=177869 colorings=112600 lazy-girth=110636 last: m=63 classes=7 cclen=63 t=237s
[01:20:38] it=178123 colorings=112800 lazy-girth=110718 last: m=63 classes=7 cclen=62 t=237s
[01:20:39] it=178360 colorings=113000 lazy-girth=110778 last: m=63 classes=7 cclen=62 t=238s
[01:20:39] it=178599 colorings=113200 lazy-girth=110845 last: m=63 classes=7 cclen=56 t=238s
[01:20:40] it=178828 colorings=113400 lazy-girth=110886 last: m=63 classes=7 cclen=60 t=239s
[01:20:40] it=179058 colorings=113600 lazy-girth=110941 last: m=63 classes=7 cclen=61 t=239s
[01:20:40] it=179278 colorings=113800 lazy-girth=110987 last: m=63 classes=7 cclen=63 t=240s
[01:20:41] it=179533 colorings=114000 lazy-girth=111076 last: m=63 classes=7 cclen=62 t=240s
[01:20:41] it=179773 colorings=114200 lazy-girth=111125 last: m=63 classes=7 cclen=59 t=240s
[01:20:42] it=180002 colorings=114400 lazy-girth=111177 last: m=63 classes=7 cclen=62 t=241s
[01:20:42] it=180240 colorings=114600 lazy-girth=111237 last: m=63 classes=7 cclen=62 t=241s
[01:20:43] it=180466 colorings=114800 lazy-girth=111286 last: m=63 classes=7 cclen=60 t=242s
[01:20:44] it=180685 colorings=115000 lazy-girth=111319 last: m=63 classes=7 cclen=61 t=243s
[01:20:44] it=180905 colorings=115200 lazy-girth=111355 last: m=63 classes=7 cclen=63 t=243s
[01:20:45] it=181178 colorings=115400 lazy-girth=111494 last: m=63 classes=7 cclen=61 t=244s
[01:20:45] it=181453 colorings=115600 lazy-girth=111646 last: m=63 classes=7 cclen=60 t=244s
[01:20:46] it=181726 colorings=115800 lazy-girth=111779 last: m=63 classes=7 cclen=57 t=245s
[01:20:46] it=181988 colorings=116000 lazy-girth=111899 last: m=63 classes=7 cclen=60 t=245s
[01:20:47] it=182253 colorings=116200 lazy-girth=112041 last: m=63 classes=7 cclen=60 t=246s
[01:20:47] it=182486 colorings=116400 lazy-girth=112099 last: m=63 classes=7 cclen=62 t=246s
[01:20:48] it=182733 colorings=116600 lazy-girth=112185 last: m=63 classes=7 cclen=61 t=247s
[01:20:48] it=182980 colorings=116800 lazy-girth=112290 last: m=63 classes=7 cclen=63 t=247s
[01:20:49] it=183217 colorings=117000 lazy-girth=112351 last: m=63 classes=7 cclen=62 t=248s
[01:20:49] it=183448 colorings=117200 lazy-girth=112398 last: m=63 classes=7 cclen=58 t=248s
[01:20:49] it=183722 colorings=117400 lazy-girth=112549 last: m=63 classes=7 cclen=62 t=249s
[01:20:50] it=184006 colorings=117600 lazy-girth=112724 last: m=63 classes=7 cclen=59 t=249s
[01:20:50] it=184278 colorings=117800 lazy-girth=112865 last: m=63 classes=7 cclen=61 t=249s
[01:20:51] it=184536 colorings=118000 lazy-girth=112991 last: m=63 classes=7 cclen=61 t=250s
[01:20:51] it=184779 colorings=118200 lazy-girth=113063 last: m=63 classes=7 cclen=62 t=250s
[01:20:52] it=185033 colorings=118400 lazy-girth=113194 last: m=63 classes=7 cclen=62 t=251s
[01:20:52] it=185268 colorings=118600 lazy-girth=113265 last: m=63 classes=7 cclen=62 t=251s
[01:20:52] it=185506 colorings=118800 lazy-girth=113361 last: m=63 classes=7 cclen=61 t=251s
[01:20:53] it=185753 colorings=119000 lazy-girth=113452 last: m=63 classes=7 cclen=63 t=252s
[01:20:53] it=186011 colorings=119200 lazy-girth=113549 last: m=63 classes=7 cclen=62 t=252s
[01:20:54] it=186247 colorings=119400 lazy-girth=113615 last: m=63 classes=7 cclen=60 t=253s
[01:20:54] it=186509 colorings=119600 lazy-girth=113725 last: m=63 classes=7 cclen=63 t=253s
[01:20:55] it=186774 colorings=119800 lazy-girth=113856 last: m=63 classes=7 cclen=63 t=254s
[01:20:55] it=187029 colorings=120000 lazy-girth=113962 last: m=63 classes=7 cclen=61 t=254s
[01:20:56] it=187283 colorings=120200 lazy-girth=114075 last: m=63 classes=7 cclen=55 t=255s
[01:20:56] it=187545 colorings=120400 lazy-girth=114193 last: m=63 classes=7 cclen=62 t=255s
[01:20:56] it=187794 colorings=120600 lazy-girth=114302 last: m=63 classes=7 cclen=63 t=255s
[01:20:57] it=188032 colorings=120800 lazy-girth=114386 last: m=63 classes=7 cclen=57 t=256s
[01:20:58] it=188269 colorings=121000 lazy-girth=114437 last: m=63 classes=7 cclen=62 t=257s
[01:20:58] it=188493 colorings=121200 lazy-girth=114473 last: m=63 classes=7 cclen=63 t=257s
[01:20:58] it=188724 colorings=121400 lazy-girth=114560 last: m=63 classes=7 cclen=58 t=257s
[01:20:59] it=188956 colorings=121600 lazy-girth=114619 last: m=63 classes=7 cclen=62 t=258s
[01:20:59] it=189176 colorings=121800 lazy-girth=114666 last: m=63 classes=7 cclen=58 t=258s
[01:21:00] it=189415 colorings=122000 lazy-girth=114746 last: m=63 classes=7 cclen=63 t=259s
[01:21:00] it=189662 colorings=122200 lazy-girth=114841 last: m=63 classes=7 cclen=62 t=259s
[01:21:01] it=189881 colorings=122400 lazy-girth=114876 last: m=63 classes=7 cclen=63 t=260s
[01:21:01] it=190108 colorings=122600 lazy-girth=114930 last: m=63 classes=7 cclen=63 t=260s
[01:21:02] it=190345 colorings=122800 lazy-girth=114992 last: m=63 classes=7 cclen=58 t=261s
[01:21:02] it=190579 colorings=123000 lazy-girth=115050 last: m=63 classes=7 cclen=59 t=261s
[01:21:03] it=190807 colorings=123200 lazy-girth=115107 last: m=63 classes=7 cclen=58 t=262s
[01:21:07] it=191027 colorings=123400 lazy-girth=115139 last: m=63 classes=7 cclen=62 t=266s
[01:21:07] it=191255 colorings=123600 lazy-girth=115194 last: m=63 classes=7 cclen=63 t=266s
[01:21:08] it=191523 colorings=123800 lazy-girth=115328 last: m=63 classes=7 cclen=58 t=267s
[01:21:09] it=191819 colorings=124000 lazy-girth=115547 last: m=63 classes=7 cclen=63 t=268s
[01:21:09] it=192087 colorings=124200 lazy-girth=115689 last: m=63 classes=7 cclen=58 t=268s
[01:21:10] it=192356 colorings=124400 lazy-girth=115839 last: m=63 classes=7 cclen=56 t=269s
[01:21:10] it=192604 colorings=124600 lazy-girth=115939 last: m=63 classes=7 cclen=63 t=269s
[01:21:11] it=192857 colorings=124800 lazy-girth=116032 last: m=63 classes=7 cclen=61 t=270s
[01:21:11] it=193123 colorings=125000 lazy-girth=116158 last: m=63 classes=7 cclen=60 t=270s
[01:21:12] it=193420 colorings=125200 lazy-girth=116318 last: m=63 classes=7 cclen=61 t=271s
[01:21:12] it=193652 colorings=125400 lazy-girth=116388 last: m=63 classes=7 cclen=62 t=271s
[01:21:13] it=193909 colorings=125600 lazy-girth=116515 last: m=63 classes=7 cclen=63 t=272s
[01:21:13] it=194146 colorings=125800 lazy-girth=116573 last: m=63 classes=7 cclen=62 t=272s
[01:21:14] it=194376 colorings=126000 lazy-girth=116643 last: m=63 classes=7 cclen=63 t=273s
[01:21:14] it=194617 colorings=126200 lazy-girth=116722 last: m=63 classes=7 cclen=60 t=273s
[01:21:14] it=194859 colorings=126400 lazy-girth=116784 last: m=63 classes=7 cclen=63 t=274s
[01:21:15] it=195092 colorings=126600 lazy-girth=116851 last: m=63 classes=7 cclen=49 t=274s
[01:21:15] it=195327 colorings=126800 lazy-girth=116914 last: m=63 classes=7 cclen=61 t=274s
[01:21:16] it=195545 colorings=127000 lazy-girth=116948 last: m=63 classes=7 cclen=61 t=275s
[01:21:16] it=195800 colorings=127200 lazy-girth=117054 last: m=63 classes=7 cclen=63 t=275s
[01:21:17] it=196047 colorings=127400 lazy-girth=117134 last: m=63 classes=7 cclen=63 t=276s
[01:21:17] it=196297 colorings=127600 lazy-girth=117231 last: m=63 classes=7 cclen=61 t=276s
[01:21:18] it=196545 colorings=127800 lazy-girth=117314 last: m=63 classes=7 cclen=61 t=277s
[01:21:18] it=196765 colorings=128000 lazy-girth=117350 last: m=63 classes=7 cclen=60 t=277s
[01:21:19] it=196977 colorings=128200 lazy-girth=117367 last: m=63 classes=7 cclen=61 t=278s
[01:21:20] it=197216 colorings=128400 lazy-girth=117474 last: m=63 classes=7 cclen=61 t=279s
[01:21:20] it=197442 colorings=128600 lazy-girth=117526 last: m=63 classes=7 cclen=62 t=279s
[01:21:20] it=197659 colorings=128800 lazy-girth=117569 last: m=63 classes=7 cclen=62 t=280s
[01:21:21] it=197913 colorings=129000 lazy-girth=117682 last: m=63 classes=7 cclen=60 t=280s
[01:21:22] it=198149 colorings=129200 lazy-girth=117757 last: m=63 classes=7 cclen=62 t=281s
[01:21:22] it=198397 colorings=129400 lazy-girth=117844 last: m=63 classes=7 cclen=61 t=281s
[01:21:23] it=198620 colorings=129600 lazy-girth=117903 last: m=63 classes=7 cclen=62 t=282s
[01:21:23] it=198852 colorings=129800 lazy-girth=117965 last: m=63 classes=7 cclen=61 t=282s
[01:21:24] it=199065 colorings=130000 lazy-girth=117987 last: m=63 classes=7 cclen=62 t=283s
[01:21:24] it=199281 colorings=130200 lazy-girth=118015 last: m=63 classes=7 cclen=62 t=283s
[01:21:24] it=199496 colorings=130400 lazy-girth=118039 last: m=63 classes=7 cclen=61 t=283s
[01:21:25] it=199715 colorings=130600 lazy-girth=118081 last: m=63 classes=7 cclen=60 t=284s
[01:21:25] it=199931 colorings=130800 lazy-girth=118112 last: m=63 classes=7 cclen=62 t=284s
[01:21:26] it=200166 colorings=131000 lazy-girth=118168 last: m=63 classes=7 cclen=62 t=285s
[01:21:26] it=200386 colorings=131200 lazy-girth=118205 last: m=63 classes=7 cclen=59 t=285s
[01:21:27] it=200602 colorings=131400 lazy-girth=118234 last: m=63 classes=7 cclen=59 t=286s
[01:21:27] it=200831 colorings=131600 lazy-girth=118311 last: m=63 classes=7 cclen=61 t=286s
[01:21:27] it=201051 colorings=131800 lazy-girth=118352 last: m=63 classes=7 cclen=62 t=287s
[01:21:28] it=201259 colorings=132000 lazy-girth=118364 last: m=63 classes=7 cclen=63 t=287s
[01:21:29] it=201469 colorings=132200 lazy-girth=118385 last: m=63 classes=7 cclen=63 t=288s
[01:21:30] it=201676 colorings=132400 lazy-girth=118402 last: m=63 classes=7 cclen=60 t=289s
[01:21:30] it=201890 colorings=132600 lazy-girth=118424 last: m=63 classes=7 cclen=57 t=289s
[01:21:31] it=202106 colorings=132800 lazy-girth=118459 last: m=63 classes=7 cclen=62 t=290s
[01:21:32] it=202374 colorings=133000 lazy-girth=118603 last: m=63 classes=7 cclen=62 t=291s
[01:21:32] it=202616 colorings=133200 lazy-girth=118690 last: m=63 classes=7 cclen=63 t=291s
[01:21:33] it=202895 colorings=133400 lazy-girth=118806 last: m=63 classes=7 cclen=58 t=292s
[01:21:33] it=203151 colorings=133600 lazy-girth=118892 last: m=63 classes=7 cclen=62 t=292s
[01:21:34] it=203406 colorings=133800 lazy-girth=118981 last: m=63 classes=7 cclen=62 t=293s
[01:21:34] it=203639 colorings=134000 lazy-girth=119035 last: m=63 classes=7 cclen=63 t=293s
[01:21:34] it=203883 colorings=134200 lazy-girth=119108 last: m=63 classes=7 cclen=62 t=294s
[01:21:35] it=204116 colorings=134400 lazy-girth=119160 last: m=63 classes=7 cclen=49 t=294s
[01:21:35] it=204340 colorings=134600 lazy-girth=119193 last: m=63 classes=7 cclen=63 t=294s
[01:21:36] it=204554 colorings=134800 lazy-girth=119216 last: m=63 classes=7 cclen=62 t=295s
[01:21:37] it=204786 colorings=135000 lazy-girth=119266 last: m=63 classes=7 cclen=62 t=296s
[01:21:37] it=205030 colorings=135200 lazy-girth=119390 last: m=63 classes=7 cclen=62 t=296s
[01:21:37] it=205267 colorings=135400 lazy-girth=119485 last: m=63 classes=7 cclen=63 t=296s
[01:21:38] it=205501 colorings=135600 lazy-girth=119551 last: m=63 classes=7 cclen=56 t=297s
[01:21:38] it=205733 colorings=135800 lazy-girth=119609 last: m=63 classes=7 cclen=63 t=297s
[01:21:39] it=205953 colorings=136000 lazy-girth=119643 last: m=63 classes=7 cclen=57 t=298s
[01:21:39] it=206175 colorings=136200 lazy-girth=119690 last: m=63 classes=7 cclen=63 t=298s
[01:21:40] it=206402 colorings=136400 lazy-girth=119762 last: m=63 classes=7 cclen=61 t=299s
[01:21:41] it=206639 colorings=136600 lazy-girth=119861 last: m=63 classes=7 cclen=59 t=300s
[01:21:41] it=206881 colorings=136800 lazy-girth=119946 last: m=63 classes=7 cclen=62 t=300s
[01:21:42] it=207131 colorings=137000 lazy-girth=120045 last: m=63 classes=7 cclen=63 t=301s
[01:21:42] it=207373 colorings=137200 lazy-girth=120119 last: m=63 classes=7 cclen=61 t=301s
[01:21:43] it=207612 colorings=137400 lazy-girth=120189 last: m=63 classes=7 cclen=60 t=302s
[01:21:43] it=207844 colorings=137600 lazy-girth=120264 last: m=63 classes=7 cclen=62 t=302s
[01:21:44] it=208077 colorings=137800 lazy-girth=120342 last: m=63 classes=7 cclen=61 t=303s
[01:21:44] it=208305 colorings=138000 lazy-girth=120405 last: m=63 classes=7 cclen=61 t=303s
[01:21:45] it=208533 colorings=138200 lazy-girth=120484 last: m=63 classes=7 cclen=58 t=304s
[01:21:45] it=208767 colorings=138400 lazy-girth=120566 last: m=63 classes=7 cclen=62 t=304s
[01:21:46] it=209004 colorings=138600 lazy-girth=120661 last: m=63 classes=7 cclen=63 t=305s
[01:21:47] it=209235 colorings=138800 lazy-girth=120733 last: m=63 classes=7 cclen=55 t=306s
[01:21:47] it=209455 colorings=139000 lazy-girth=120775 last: m=63 classes=7 cclen=63 t=306s
[01:21:48] it=209677 colorings=139200 lazy-girth=120827 last: m=63 classes=7 cclen=59 t=307s
[01:21:48] it=209895 colorings=139400 lazy-girth=120872 last: m=63 classes=7 cclen=59 t=307s
[01:21:48] it=210114 colorings=139600 lazy-girth=120911 last: m=63 classes=7 cclen=63 t=308s
[01:21:49] it=210332 colorings=139800 lazy-girth=120948 last: m=63 classes=7 cclen=62 t=308s
[01:21:49] it=210541 colorings=140000 lazy-girth=120965 last: m=63 classes=7 cclen=61 t=308s
[01:21:50] it=210783 colorings=140200 lazy-girth=121046 last: m=63 classes=7 cclen=62 t=309s
[01:21:50] it=211007 colorings=140400 lazy-girth=121094 last: m=63 classes=7 cclen=62 t=309s
[01:21:51] it=211226 colorings=140600 lazy-girth=121128 last: m=63 classes=7 cclen=62 t=310s
[01:21:51] it=211448 colorings=140800 lazy-girth=121169 last: m=63 classes=7 cclen=52 t=310s
[01:21:52] it=211655 colorings=141000 lazy-girth=121186 last: m=63 classes=7 cclen=63 t=311s
[01:21:52] it=211876 colorings=141200 lazy-girth=121231 last: m=63 classes=7 cclen=62 t=312s
[01:21:53] it=212101 colorings=141400 lazy-girth=121295 last: m=63 classes=7 cclen=63 t=312s
[01:21:54] it=212316 colorings=141600 lazy-girth=121323 last: m=63 classes=7 cclen=56 t=313s
[01:21:54] it=212521 colorings=141800 lazy-girth=121336 last: m=63 classes=7 cclen=61 t=313s
[01:21:55] it=212735 colorings=142000 lazy-girth=121362 last: m=63 classes=7 cclen=62 t=314s
[01:21:55] it=212941 colorings=142200 lazy-girth=121381 last: m=63 classes=7 cclen=61 t=314s
[01:21:56] it=213148 colorings=142400 lazy-girth=121398 last: m=63 classes=7 cclen=63 t=315s
[01:21:57] it=213372 colorings=142600 lazy-girth=121445 last: m=63 classes=7 cclen=63 t=316s
[01:21:57] it=213608 colorings=142800 lazy-girth=121497 last: m=63 classes=7 cclen=63 t=316s
[01:21:58] it=213832 colorings=143000 lazy-girth=121544 last: m=63 classes=7 cclen=62 t=317s
[01:21:58] it=214081 colorings=143200 lazy-girth=121639 last: m=63 classes=7 cclen=60 t=317s
[01:21:59] it=214317 colorings=143400 lazy-girth=121722 last: m=63 classes=7 cclen=62 t=318s
[01:21:59] it=214548 colorings=143600 lazy-girth=121767 last: m=63 classes=7 cclen=62 t=318s
[01:22:00] it=214795 colorings=143800 lazy-girth=121848 last: m=63 classes=7 cclen=62 t=319s
[01:22:00] it=215028 colorings=144000 lazy-girth=121924 last: m=63 classes=7 cclen=63 t=319s
[01:22:01] it=215294 colorings=144200 lazy-girth=122070 last: m=63 classes=7 cclen=62 t=320s
[01:22:01] it=215540 colorings=144400 lazy-girth=122161 last: m=63 classes=7 cclen=61 t=320s
[01:22:02] it=215766 colorings=144600 lazy-girth=122210 last: m=63 classes=7 cclen=61 t=321s
[01:22:02] it=216008 colorings=144800 lazy-girth=122290 last: m=63 classes=7 cclen=63 t=321s
[01:22:03] it=216245 colorings=145000 lazy-girth=122354 last: m=63 classes=7 cclen=60 t=322s
[01:22:03] it=216463 colorings=145200 lazy-girth=122393 last: m=63 classes=7 cclen=60 t=322s
[01:22:04] it=216684 colorings=145400 lazy-girth=122431 last: m=63 classes=7 cclen=63 t=323s
[01:22:04] it=216900 colorings=145600 lazy-girth=122460 last: m=63 classes=7 cclen=63 t=323s
[01:22:05] it=217125 colorings=145800 lazy-girth=122497 last: m=63 classes=7 cclen=62 t=324s
[01:22:05] it=217348 colorings=146000 lazy-girth=122540 last: m=63 classes=7 cclen=60 t=324s
[01:22:06] it=217574 colorings=146200 lazy-girth=122591 last: m=63 classes=7 cclen=62 t=325s
[01:22:06] it=217795 colorings=146400 lazy-girth=122639 last: m=63 classes=7 cclen=61 t=325s
[01:22:07] it=218027 colorings=146600 lazy-girth=122692 last: m=63 classes=7 cclen=59 t=326s
[01:22:07] it=218244 colorings=146800 lazy-girth=122725 last: m=63 classes=7 cclen=62 t=326s
[01:22:08] it=218457 colorings=147000 lazy-girth=122751 last: m=63 classes=7 cclen=62 t=327s
[01:22:08] it=218676 colorings=147200 lazy-girth=122790 last: m=63 classes=7 cclen=60 t=327s
[01:22:09] it=218951 colorings=147400 lazy-girth=122966 last: m=63 classes=7 cclen=63 t=328s
[01:22:10] it=219196 colorings=147600 lazy-girth=123052 last: m=63 classes=7 cclen=60 t=329s
[01:22:15] it=219450 colorings=147800 lazy-girth=123136 last: m=63 classes=7 cclen=60 t=334s
[01:22:15] it=219671 colorings=148000 lazy-girth=123171 last: m=63 classes=7 cclen=61 t=334s
[01:22:16] it=219884 colorings=148200 lazy-girth=123190 last: m=63 classes=7 cclen=61 t=335s
[01:22:16] it=220107 colorings=148400 lazy-girth=123232 last: m=63 classes=7 cclen=63 t=335s
[01:22:17] it=220328 colorings=148600 lazy-girth=123267 last: m=63 classes=7 cclen=62 t=336s
[01:22:17] it=220563 colorings=148800 lazy-girth=123334 last: m=63 classes=7 cclen=63 t=336s
[01:22:18] it=220788 colorings=149000 lazy-girth=123391 last: m=63 classes=7 cclen=61 t=337s
[01:22:18] it=221006 colorings=149200 lazy-girth=123421 last: m=63 classes=7 cclen=59 t=337s
[01:22:19] it=221231 colorings=149400 lazy-girth=123472 last: m=63 classes=7 cclen=61 t=338s
[01:22:19] it=221445 colorings=149600 lazy-girth=123496 last: m=63 classes=7 cclen=63 t=339s
[01:22:20] it=221658 colorings=149800 lazy-girth=123514 last: m=63 classes=7 cclen=60 t=339s
[01:22:20] it=221872 colorings=150000 lazy-girth=123538 last: m=63 classes=7 cclen=62 t=339s
[01:22:21] it=222090 colorings=150200 lazy-girth=123581 last: m=63 classes=7 cclen=63 t=340s
[01:22:21] it=222299 colorings=150400 lazy-girth=123594 last: m=63 classes=7 cclen=62 t=340s
[01:22:22] it=222513 colorings=150600 lazy-girth=123614 last: m=63 classes=7 cclen=62 t=341s
[01:22:23] it=222731 colorings=150800 lazy-girth=123653 last: m=63 classes=7 cclen=62 t=342s
[01:22:23] it=222942 colorings=151000 lazy-girth=123673 last: m=63 classes=7 cclen=62 t=342s
[01:22:24] it=223150 colorings=151200 lazy-girth=123683 last: m=63 classes=7 cclen=63 t=343s
[01:22:24] it=223373 colorings=151400 lazy-girth=123718 last: m=63 classes=7 cclen=60 t=343s
[01:22:25] it=223614 colorings=151600 lazy-girth=123794 last: m=63 classes=7 cclen=60 t=344s
[01:22:26] it=223843 colorings=151800 lazy-girth=123844 last: m=63 classes=7 cclen=63 t=345s
[01:22:26] it=224079 colorings=152000 lazy-girth=123912 last: m=63 classes=7 cclen=62 t=345s
[01:22:27] it=224314 colorings=152200 lazy-girth=123970 last: m=63 classes=7 cclen=62 t=346s
[01:22:27] it=224529 colorings=152400 lazy-girth=123990 last: m=63 classes=7 cclen=62 t=346s
[01:22:28] it=224759 colorings=152600 lazy-girth=124051 last: m=63 classes=7 cclen=61 t=347s
[01:22:28] it=224984 colorings=152800 lazy-girth=124107 last: m=63 classes=7 cclen=63 t=347s
[01:22:29] it=225223 colorings=153000 lazy-girth=124192 last: m=63 classes=7 cclen=62 t=348s
[01:22:29] it=225448 colorings=153200 lazy-girth=124243 last: m=63 classes=7 cclen=49 t=348s
[01:22:30] it=225659 colorings=153400 lazy-girth=124264 last: m=63 classes=7 cclen=59 t=349s
[01:22:30] it=225871 colorings=153600 lazy-girth=124286 last: m=63 classes=7 cclen=60 t=350s
[01:22:31] it=226080 colorings=153800 lazy-girth=124300 last: m=63 classes=7 cclen=63 t=350s
[01:22:31] it=226286 colorings=154000 lazy-girth=124308 last: m=63 classes=7 cclen=62 t=351s
[01:22:32] it=226498 colorings=154200 lazy-girth=124324 last: m=63 classes=7 cclen=63 t=351s
[01:22:32] it=226722 colorings=154400 lazy-girth=124356 last: m=63 classes=7 cclen=62 t=351s
[01:22:33] it=226930 colorings=154600 lazy-girth=124368 last: m=63 classes=7 cclen=58 t=352s
[01:22:34] it=227163 colorings=154800 lazy-girth=124443 last: m=63 classes=7 cclen=60 t=353s
[01:22:34] it=227396 colorings=155000 lazy-girth=124498 last: m=63 classes=7 cclen=62 t=353s
[01:22:35] it=227621 colorings=155200 lazy-girth=124563 last: m=63 classes=7 cclen=63 t=354s
[01:22:35] it=227846 colorings=155400 lazy-girth=124616 last: m=63 classes=7 cclen=62 t=354s
[01:22:36] it=228063 colorings=155600 lazy-girth=124641 last: m=63 classes=7 cclen=61 t=355s
[01:22:36] it=228284 colorings=155800 lazy-girth=124694 last: m=63 classes=7 cclen=63 t=355s
[01:22:36] it=228511 colorings=156000 lazy-girth=124744 last: m=63 classes=7 cclen=59 t=356s
[01:22:37] it=228740 colorings=156200 lazy-girth=124810 last: m=63 classes=7 cclen=63 t=356s
[01:22:38] it=228965 colorings=156400 lazy-girth=124865 last: m=63 classes=7 cclen=63 t=357s
[01:22:38] it=229186 colorings=156600 lazy-girth=124895 last: m=63 classes=7 cclen=61 t=357s
[01:22:38] it=229398 colorings=156800 lazy-girth=124916 last: m=63 classes=7 cclen=63 t=357s
[01:22:39] it=229628 colorings=157000 lazy-girth=124972 last: m=63 classes=7 cclen=61 t=358s
[01:22:39] it=229846 colorings=157200 lazy-girth=125014 last: m=63 classes=7 cclen=63 t=358s
[01:22:40] it=230076 colorings=157400 lazy-girth=125074 last: m=63 classes=7 cclen=62 t=359s
[01:22:40] it=230308 colorings=157600 lazy-girth=125142 last: m=63 classes=7 cclen=58 t=359s
[01:22:41] it=230527 colorings=157800 lazy-girth=125185 last: m=63 classes=7 cclen=53 t=360s
[01:22:41] it=230739 colorings=158000 lazy-girth=125206 last: m=63 classes=7 cclen=61 t=360s
[01:22:42] it=230967 colorings=158200 lazy-girth=125260 last: m=63 classes=7 cclen=63 t=361s
[01:22:43] it=231187 colorings=158400 lazy-girth=125299 last: m=63 classes=7 cclen=61 t=362s
[01:22:43] it=231412 colorings=158600 lazy-girth=125337 last: m=63 classes=7 cclen=60 t=362s
[01:22:43] it=231633 colorings=158800 lazy-girth=125380 last: m=63 classes=7 cclen=55 t=362s
[01:22:44] it=231851 colorings=159000 lazy-girth=125416 last: m=63 classes=7 cclen=62 t=363s
[01:22:45] it=232075 colorings=159200 lazy-girth=125463 last: m=63 classes=7 cclen=54 t=364s
[01:22:45] it=232301 colorings=159400 lazy-girth=125519 last: m=63 classes=7 cclen=63 t=364s
[01:22:46] it=232516 colorings=159600 lazy-girth=125548 last: m=63 classes=7 cclen=62 t=365s
[01:22:46] it=232730 colorings=159800 lazy-girth=125579 last: m=63 classes=7 cclen=63 t=365s
[01:22:47] it=232944 colorings=160000 lazy-girth=125610 last: m=63 classes=7 cclen=62 t=366s
[01:22:47] it=233149 colorings=160200 lazy-girth=125617 last: m=63 classes=7 cclen=59 t=367s
[01:22:48] it=233355 colorings=160400 lazy-girth=125628 last: m=63 classes=7 cclen=60 t=367s
[01:22:48] it=233561 colorings=160600 lazy-girth=125648 last: m=63 classes=7 cclen=62 t=367s
[01:22:49] it=233774 colorings=160800 lazy-girth=125689 last: m=63 classes=7 cclen=62 t=368s
[01:22:50] it=233995 colorings=161000 lazy-girth=125736 last: m=63 classes=7 cclen=63 t=370s
[01:22:51] it=234223 colorings=161200 lazy-girth=125783 last: m=63 classes=7 cclen=62 t=370s
[01:22:52] it=234440 colorings=161400 lazy-girth=125817 last: m=63 classes=7 cclen=62 t=371s
[01:22:52] it=234643 colorings=161600 lazy-girth=125820 last: m=63 classes=7 cclen=56 t=371s
[01:22:53] it=234871 colorings=161800 lazy-girth=125865 last: m=63 classes=7 cclen=62 t=372s
[01:22:53] it=235087 colorings=162000 lazy-girth=125899 last: m=63 classes=7 cclen=63 t=372s
[01:22:53] it=235296 colorings=162200 lazy-girth=125927 last: m=63 classes=7 cclen=59 t=372s
[01:22:54] it=235520 colorings=162400 lazy-girth=125974 last: m=63 classes=7 cclen=62 t=373s
[01:22:55] it=235732 colorings=162600 lazy-girth=125997 last: m=63 classes=7 cclen=61 t=374s
[01:22:55] it=235950 colorings=162800 lazy-girth=126022 last: m=63 classes=7 cclen=58 t=374s
[01:22:56] it=236164 colorings=163000 lazy-girth=126052 last: m=63 classes=7 cclen=60 t=375s
[01:22:56] it=236377 colorings=163200 lazy-girth=126070 last: m=63 classes=7 cclen=59 t=375s
[01:22:57] it=236585 colorings=163400 lazy-girth=126090 last: m=63 classes=7 cclen=56 t=376s
[01:22:58] it=236806 colorings=163600 lazy-girth=126132 last: m=63 classes=7 cclen=62 t=377s
[01:22:59] it=237029 colorings=163800 lazy-girth=126174 last: m=63 classes=7 cclen=62 t=378s
[01:22:59] it=237242 colorings=164000 lazy-girth=126199 last: m=63 classes=7 cclen=62 t=378s
[01:23:00] it=237467 colorings=164200 lazy-girth=126259 last: m=63 classes=7 cclen=62 t=379s
[01:23:00] it=237685 colorings=164400 lazy-girth=126296 last: m=63 classes=7 cclen=61 t=379s
[01:23:01] it=237905 colorings=164600 lazy-girth=126341 last: m=63 classes=7 cclen=61 t=380s
[01:23:01] it=238121 colorings=164800 lazy-girth=126372 last: m=63 classes=7 cclen=62 t=380s
[01:23:02] it=238332 colorings=165000 lazy-girth=126400 last: m=63 classes=7 cclen=62 t=381s
[01:23:02] it=238540 colorings=165200 lazy-girth=126421 last: m=63 classes=7 cclen=63 t=382s
[01:23:03] it=238749 colorings=165400 lazy-girth=126442 last: m=63 classes=7 cclen=63 t=382s
[01:23:04] it=238960 colorings=165600 lazy-girth=126463 last: m=63 classes=7 cclen=60 t=383s
[01:23:04] it=239170 colorings=165800 lazy-girth=126480 last: m=63 classes=7 cclen=58 t=383s
[01:23:05] it=239396 colorings=166000 lazy-girth=126529 last: m=63 classes=7 cclen=62 t=384s
[01:23:05] it=239614 colorings=166200 lazy-girth=126566 last: m=63 classes=7 cclen=61 t=384s
[01:23:06] it=239831 colorings=166400 lazy-girth=126598 last: m=63 classes=7 cclen=54 t=385s
[01:23:07] it=240039 colorings=166600 lazy-girth=126613 last: m=63 classes=7 cclen=61 t=386s
[01:23:07] it=240257 colorings=166800 lazy-girth=126645 last: m=63 classes=7 cclen=61 t=386s
[01:23:08] it=240462 colorings=167000 lazy-girth=126659 last: m=63 classes=7 cclen=58 t=387s
[01:23:09] it=240695 colorings=167200 lazy-girth=126733 last: m=63 classes=7 cclen=63 t=388s
[01:23:09] it=240909 colorings=167400 lazy-girth=126771 last: m=63 classes=7 cclen=63 t=388s
[01:23:09] it=241123 colorings=167600 lazy-girth=126791 last: m=63 classes=7 cclen=63 t=388s
[01:23:10] it=241343 colorings=167800 lazy-girth=126833 last: m=63 classes=7 cclen=61 t=389s
[01:23:10] it=241566 colorings=168000 lazy-girth=126900 last: m=63 classes=7 cclen=62 t=389s
[01:23:11] it=241770 colorings=168200 lazy-girth=126910 last: m=63 classes=7 cclen=62 t=390s
[01:23:11] it=241985 colorings=168400 lazy-girth=126942 last: m=63 classes=7 cclen=61 t=390s
[01:23:12] it=242193 colorings=168600 lazy-girth=126968 last: m=63 classes=7 cclen=62 t=391s
[01:23:13] it=242413 colorings=168800 lazy-girth=127011 last: m=63 classes=7 cclen=59 t=392s
[01:23:13] it=242623 colorings=169000 lazy-girth=127029 last: m=63 classes=7 cclen=63 t=392s
[01:23:14] it=242836 colorings=169200 lazy-girth=127063 last: m=63 classes=7 cclen=60 t=393s
[01:23:14] it=243045 colorings=169400 lazy-girth=127085 last: m=63 classes=7 cclen=62 t=394s
[01:23:15] it=243250 colorings=169600 lazy-girth=127094 last: m=63 classes=7 cclen=56 t=394s
[01:23:16] it=243458 colorings=169800 lazy-girth=127121 last: m=63 classes=7 cclen=61 t=395s
[01:23:17] it=243669 colorings=170000 lazy-girth=127144 last: m=63 classes=7 cclen=62 t=396s
[01:23:17] it=243875 colorings=170200 lazy-girth=127163 last: m=63 classes=7 cclen=62 t=396s
[01:23:18] it=244089 colorings=170400 lazy-girth=127186 last: m=63 classes=7 cclen=63 t=397s
[01:23:19] it=244295 colorings=170600 lazy-girth=127206 last: m=63 classes=7 cclen=63 t=398s
[01:23:20] it=244508 colorings=170800 lazy-girth=127244 last: m=63 classes=7 cclen=63 t=399s
[01:23:20] it=244724 colorings=171000 lazy-girth=127275 last: m=63 classes=7 cclen=57 t=399s
[01:23:21] it=244935 colorings=171200 lazy-girth=127312 last: m=63 classes=7 cclen=63 t=400s
[01:23:22] it=245156 colorings=171400 lazy-girth=127354 last: m=63 classes=7 cclen=63 t=401s
[01:23:23] it=245367 colorings=171600 lazy-girth=127387 last: m=63 classes=7 cclen=61 t=402s
[01:23:23] it=245578 colorings=171800 lazy-girth=127415 last: m=63 classes=7 cclen=63 t=402s
[01:23:24] it=245785 colorings=172000 lazy-girth=127437 last: m=63 classes=7 cclen=61 t=403s
[01:23:25] it=245987 colorings=172200 lazy-girth=127443 last: m=63 classes=7 cclen=63 t=404s
[01:23:25] it=246197 colorings=172400 lazy-girth=127464 last: m=63 classes=7 cclen=49 t=404s
[01:23:26] it=246403 colorings=172600 lazy-girth=127480 last: m=63 classes=7 cclen=63 t=405s
[01:23:27] it=246608 colorings=172800 lazy-girth=127487 last: m=63 classes=7 cclen=60 t=406s
[01:23:28] it=246820 colorings=173000 lazy-girth=127516 last: m=63 classes=7 cclen=62 t=407s
[01:23:29] it=247031 colorings=173200 lazy-girth=127546 last: m=63 classes=7 cclen=62 t=408s
[01:23:29] it=247236 colorings=173400 lazy-girth=127567 last: m=63 classes=7 cclen=58 t=408s
[01:23:30] it=247446 colorings=173600 lazy-girth=127595 last: m=63 classes=7 cclen=61 t=409s
[01:23:31] it=247648 colorings=173800 lazy-girth=127602 last: m=63 classes=7 cclen=58 t=410s
[01:23:33] it=247853 colorings=174000 lazy-girth=127612 last: m=63 classes=7 cclen=62 t=412s
[01:23:34] it=248060 colorings=174200 lazy-girth=127627 last: m=63 classes=7 cclen=63 t=413s
[01:23:35] it=248265 colorings=174400 lazy-girth=127646 last: m=63 classes=7 cclen=61 t=414s
[01:23:42] it=248469 colorings=174600 lazy-girth=127654 last: m=63 classes=7 cclen=61 t=421s
[01:23:43] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=248553 colorings=174683 lazy-girth=127655 time=422s


==> anc/search/logs/slice_verdicts.log <==
slice_A4_r3_g6: [06:51:24] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=53805 colorings=28407 lazy-girth=29758 time=69s
slice_A4xZ2_r2_g6: [23:43:49] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=20500 colorings=11032 lazy-girth=12297 time=13s
slice_C3sdC8_r2_g6: [23:43:27] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=10380 colorings=4474 lazy-girth=7950 time=8s
slice_C3sdD4_r2_g6: [23:43:35] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=14207 colorings=7671 lazy-girth=10172 time=12s
slice_C4sdC4_r2_g6: [23:43:18] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=395 colorings=238 lazy-girth=192 time=0s
slice_C4sdC4_r3_g6: [23:53:11] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=196863 colorings=130138 lazy-girth=84587 time=238s
slice_D10_r2_g6: [06:06:28] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5383 colorings=3058 lazy-girth=3017 time=7s
slice_D10_r3_g6: [01:15:46] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=770945 colorings=586907 lazy-girth=259754 time=3016s
slice_D11_r2_g6: [06:06:52] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=13252 colorings=8540 lazy-girth=8360 time=24s
slice_D12_r2_g6: [06:07:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=13572 colorings=8271 lazy-girth=7785 time=26s
slice_D13_r2_g6: [22:44:57] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=42305 colorings=28707 lazy-girth=21893 time=143s
slice_D14_r2_g6: [22:37:34] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=42162 colorings=29499 lazy-girth=19561 time=102s
slice_D15_r2_g6: [22:36:59] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=23997 colorings=11186 lazy-girth=20072 time=75s
slice_D3_r5_g6: [00:17:25] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=177304 colorings=109015 lazy-girth=93630 time=936s
slice_D4_r4_g6: [07:05:58] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=278617 colorings=224573 lazy-girth=66111 time=874s
slice_D5_r3_g6: [22:45:07] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=13972 colorings=6950 lazy-girth=12270 time=14s
slice_D5_r4_g6: [00:48:33] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=674217 colorings=550974 lazy-girth=159504 time=1328s
slice_D6_r3_g6: [06:10:07] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=70030 colorings=38028 lazy-girth=44047 time=93s
slice_D7_r2_g6: [22:43:24] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1639 colorings=915 lazy-girth=817 time=1s
slice_D7_r3_g6: [06:20:48] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=316289 colorings=239986 lazy-girth=111009 time=641s
slice_D8_r2_g6: [06:06:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2122 colorings=1188 lazy-girth=1042 time=2s
slice_D8_r3_g6: [06:43:00] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=472966 colorings=357152 lazy-girth=157755 time=1332s
slice_D9_r2_g6: [06:06:21] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2141 colorings=1333 lazy-girth=1200 time=2s
slice_D9_r3_g6: [00:12:24] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=440168 colorings=287941 lazy-girth=241200 time=1333s
slice_Dic2_r4_g6: [00:01:49] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=102635 colorings=68689 lazy-girth=50677 time=105s
slice_Dic2xZ2_r2_g6: [23:43:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=553 colorings=228 lazy-girth=704 time=0s
slice_Dic2xZ2_r3_g6: [23:57:58] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=66665 colorings=29483 lazy-girth=59366 time=123s
slice_Dic3_r3_g6: [06:43:42] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=32682 colorings=13627 lazy-girth=27629 time=42s
slice_Dic3xZ2_r2_g6: [23:43:30] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5942 colorings=2831 lazy-girth=6501 time=7s
slice_Dic4_r2_g6: [06:07:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=300 colorings=130 lazy-girth=313 time=0s
slice_Dic4_r3_g6: [06:48:52] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=134184 colorings=87429 lazy-girth=87450 time=310s
slice_Dic5_r2_g6: [06:07:22] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1527 colorings=468 lazy-girth=1323 time=2s
slice_Dic5_r3_g6: [02:03:47] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=284726 colorings=167487 lazy-girth=202672 time=821s
slice_Dic6_r2_g6: [06:07:30] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2599 colorings=1314 lazy-girth=2506 time=8s
slice_Dic7_r2_g6: [22:38:00] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=7700 colorings=4549 lazy-girth=6914 time=26s
slice_E16_r2_g6: [23:43:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1202 colorings=1074 lazy-girth=128 time=0s
slice_E16_r3_g6: [00:03:00] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=429536 colorings=349052 lazy-girth=105565 time=639s
slice_F20_r2_g6: [22:43:58] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2847 colorings=1542 lazy-girth=1684 time=5s
slice_F20_r3_g6: [01:50:06] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=572962 colorings=445863 lazy-girth=180180 time=2059s
slice_F21_r2_g6: [22:43:53] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1921 colorings=204 lazy-girth=2253 time=5s
slice_F21_r3_g6: [01:44:36] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1792548 colorings=1391937 lazy-girth=586398 time=6870s
slice_GD24_r2_g6: [06:08:05] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1539 colorings=560 lazy-girth=979 time=1s
slice_GD24_r3_g6: [23:35:07] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=347144 colorings=251681 lazy-girth=112707 time=1042s
slice_GD26_r2_g6: [06:08:34] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=19139 colorings=9853 lazy-girth=10259 time=28s
slice_GD33_r2_g6: [22:43:58] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=131 colorings=131 lazy-girth=0 time=0s
slice_GD33_r3_g6: [00:22:51] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5655 colorings=4580 lazy-girth=4051 time=26s
slice_He27_r2_g6: [22:36:07] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=516 colorings=516 lazy-girth=0 time=2s
slice_M16_r2_g6: [23:43:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1354 colorings=707 lazy-girth=2135 time=0s
slice_M16_r3_g6: [23:55:56] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=484289 colorings=345040 lazy-girth=186196 time=686s
slice_M27_r2_g6: [22:36:31] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=11087 colorings=1940 lazy-girth=12990 time=24s
slice_P16_r2_g6: [23:43:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=461 colorings=199 lazy-girth=1152 time=0s
slice_P16_r3_g6: [23:59:48] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=269126 colorings=213541 lazy-girth=84745 time=396s
slice_S4_r2_g6: [23:43:50] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=19603 colorings=12605 lazy-girth=11173 time=15s
slice_SD16_r2_g6: [23:43:19] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=720 colorings=570 lazy-girth=443 time=0s
slice_SD16_r3_g6: [23:52:21] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=400621 colorings=299145 lazy-girth=152277 time=511s
slice_SL23_r2_g6: [23:43:24] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5642 colorings=2706 lazy-girth=7660 time=5s
slice_Z10_r3_g6: [22:36:03] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=10490 colorings=4292 lazy-girth=11610 time=7s
slice_Z10_r4_g6: [02:11:55] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=376015 colorings=246633 lazy-girth=176913 time=1064s
slice_Z11_r3_g6: [00:44:35] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=34386 colorings=23055 lazy-girth=23298 time=30s
slice_Z12_r3_g6: [01:16:41] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=41150 colorings=17197 lazy-girth=32579 time=41s
slice_Z13_r2_g6: [22:43:23] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=483 colorings=242 lazy-girth=627 time=0s
slice_Z13_r3_g6: [23:44:29] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=129457 colorings=83303 lazy-girth=71999 time=71s
slice_Z14_r2_g6: [22:40:15] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=773 colorings=281 lazy-girth=879 time=1s
slice_Z14_r3_g6: [02:47:38] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=206104 colorings=122309 lazy-girth=116868 time=334s
slice_Z15_r2_g6: [22:35:56] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=536 colorings=66 lazy-girth=720 time=1s
slice_Z15_r3_g6: [05:36:17] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=104229 colorings=42305 lazy-girth=88509 time=216s
slice_Z16_r2_g6: [00:39:04] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1634 colorings=685 lazy-girth=1267 time=1s
slice_Z16_r3_g6: [04:02:39] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=334559 colorings=216516 lazy-girth=167682 time=840s
slice_Z17_r2_g6: [00:44:04] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2424 colorings=726 lazy-girth=2360 time=2s
slice_Z17_r3_g6: [02:26:36] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=771134 colorings=485621 lazy-girth=355068 time=2181s
slice_Z18_r2_g6: [01:16:00] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2074 colorings=738 lazy-girth=2211 time=3s
slice_Z18_r3_g6: [23:12:59] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=474958 colorings=258982 lazy-girth=314723 time=2188s
slice_Z19_r2_g6: [01:54:07] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=4579 colorings=1314 lazy-girth=4277 time=5s
slice_Z19_r3_g6: [06:04:08] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=684195 colorings=540457 lazy-girth=154361 time=5795s
slice_Z20_r2_g6: [01:54:11] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=3460 colorings=1589 lazy-girth=2969 time=4s
slice_Z20_r3_g6: [00:25:31] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=590915 colorings=342926 lazy-girth=359133 time=2121s
slice_Z21_r2_g6: [02:42:04] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5141 colorings=1128 lazy-girth=5215 time=8s
slice_Z21_r3_g6: [03:35:42] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2528353 colorings=1778071 lazy-girth=927006 time=13538s
slice_Z22_r2_g6: [03:47:54] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=8952 colorings=3939 lazy-girth=7372 time=16s
slice_Z23_r2_g6: [03:48:16] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=9992 colorings=3422 lazy-girth=11157 time=22s
slice_Z24_r2_g6: [03:48:38] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=9492 colorings=4384 lazy-girth=7957 time=22s
slice_Z25_r2_g6: [03:27:12] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=11270 colorings=5785 lazy-girth=11238 time=31s
slice_Z26_r2_g6: [22:46:06] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=16171 colorings=8698 lazy-girth=13172 time=69s
slice_Z27_r2_g6: [22:33:24] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=11659 colorings=6008 lazy-girth=8413 time=17s
slice_Z28_r2_g6: [22:40:38] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=22610 colorings=12909 lazy-girth=17616 time=84s
slice_Z29_r2_g6: [22:42:34] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=38668 colorings=22877 lazy-girth=29441 time=184s
slice_Z2xZ10_r2_g6: [06:07:38] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=3114 colorings=1680 lazy-girth=2541 time=6s
slice_Z2xZ10_r3_g6: [06:43:38] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=71566 colorings=54811 lazy-girth=18108 time=2342s
slice_Z2xZ12_r2_g6: [06:07:59] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=8540 colorings=4718 lazy-girth=6490 time=21s
slice_Z2xZ14_r2_g6: [22:39:14] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=19729 colorings=12862 lazy-girth=13322 time=74s
slice_Z2xZ2xZ2_r4_g6: [00:00:04] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=199016 colorings=133785 lazy-girth=75263 time=475s
slice_Z2xZ2xZ2xZ2_r2_g6: [23:43:18] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=0 colorings=0 lazy-girth=0 time=0s
slice_Z2xZ2xZ2xZ2_r3_g6: [00:02:26] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=820959 colorings=662002 lazy-girth=158957 time=1116s
slice_Z2xZ2xZ4_r2_g6: [22:44:53] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=971 colorings=843 lazy-girth=128 time=1s
slice_Z2xZ2xZ4_r3_g6: [23:49:13] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=290814 colorings=215121 lazy-girth=91186 time=334s
slice_Z2xZ2xZ6_r2_g6: [22:44:52] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=8104 colorings=5113 lazy-girth=4004 time=21s
slice_Z2xZ4_r4_g6: [23:52:09] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=135606 colorings=93744 lazy-girth=58130 time=113s
slice_Z2xZ6_r3_g6: [06:50:14] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=63790 colorings=25736 lazy-girth=51535 time=82s
slice_Z2xZ8_r2_g6: [06:07:32] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1324 colorings=801 lazy-girth=857 time=1s
slice_Z2xZ8_r3_g6: [23:08:12] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=389920 colorings=253560 lazy-girth=179953 time=1385s
slice_Z30_r2_g6: [22:38:16] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=20886 colorings=10567 lazy-girth=17081 time=77s
slice_Z31_r2_g6: [22:39:30] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=60864 colorings=37210 lazy-girth=38457 time=224s
slice_Z3xD3_r2_g6: [22:44:02] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1746 colorings=816 lazy-girth=2178 time=4s
slice_Z3xD3_r3_g6: [00:22:25] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=206615 colorings=100424 lazy-girth=197203 time=601s
slice_Z3xD4_r2_g6: [23:43:39] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=14573 colorings=6975 lazy-girth=12848 time=12s
slice_Z3xD5_r2_g6: [22:41:47] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=41270 colorings=20737 lazy-girth=49015 time=211s
slice_Z3xDic2_r2_g6: [23:43:36] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5843 colorings=3158 lazy-girth=6314 time=6s
slice_Z3xZ3_r4_g6: [21:47:38] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=27776 colorings=9716 lazy-girth=23408 time=86s
slice_Z3xZ3xZ3_r2_g6: [22:36:05] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=385 colorings=385 lazy-girth=0 time=2s
slice_Z3xZ6_r2_g6: [06:08:04] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=2376 colorings=658 lazy-girth=1718 time=4s
slice_Z3xZ6_r3_g6: [23:34:09] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=250426 colorings=112678 lazy-girth=250640 time=1270s
slice_Z3xZ9_r2_g6: [22:36:03] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5162 colorings=2048 lazy-girth=4811 time=13s
slice_Z4xD3_r2_g6: [23:43:23] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5455 colorings=3788 lazy-girth=3149 time=4s
slice_Z4xZ4_r2_g6: [06:08:00] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=344 colorings=199 lazy-girth=215 time=0s
slice_Z4xZ4_r3_g6: [23:17:45] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=218274 colorings=181693 lazy-girth=54341 time=572s
slice_Z4xZ6_r2_g6: [22:44:31] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=8358 colorings=4565 lazy-girth=6747 time=29s
slice_Z5xD3_r2_g6: [22:43:47] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=16810 colorings=6415 lazy-girth=27846 time=119s
slice_Z5xZ5_r2_g6: [22:43:47] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=365 colorings=353 lazy-girth=264 time=2s
slice_Z6_r5_g6: [00:09:02] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=244095 colorings=158404 lazy-girth=117553 time=1125s
slice_Z7_r3_g6: [22:31:38] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=1429 colorings=0 lazy-girth=2959 time=0s
slice_Z7_r4_g6: [23:49:25] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=19742 colorings=16463 lazy-girth=3664 time=18s
slice_Z8_r3_g6: [22:43:27] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=3516 colorings=1534 lazy-girth=4011 time=2s
slice_Z8_r4_g6: [00:44:02] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=187851 colorings=124442 lazy-girth=89834 time=298s
slice_Z9_r3_g6: [22:40:21] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=5618 colorings=2819 lazy-girth=5709 time=6s
slice_Z9_r4_g6: [01:23:43] SLICE-UNSAT: no girth>=6 non-3-colorable graph in this slice. models=248553 colorings=174683 lazy-girth=127655 time=422s


==> anc/slice_sat.py <==
"""Exhaustive SAT+CCL search over a voltage-lift slice.

A "slice" is the set of ALL graphs on n = r*|H| vertices that admit a
prescribed semiregular automorphism group H acting on r fibers (left
multiplication on each fiber).  LCF(r,s) is the case H = Z_s; non-abelian
H generalizes it (same family as voltage.py, but here the search is
COMPLETE, not randomized).

Encoding: one boolean variable per base-edge orbit ("class").  A class
(i,j,h) lifts to the |H| edges {(i,x),(j,x*h)}.  Girth >= g is enforced by
clauses forbidding every short cycle: cycles of length 3 and 4 are added
eagerly (deduplicated through fiber representatives), longer ones lazily
from models.  Non-3-colorability is handled by co-certificate learning
(Kirchweger-Peitl-Szeider, IJCAI'23): every proper 3-coloring c found for a
candidate is turned into the clause "some class covering a c-monochromatic
pair must be present", which excludes every graph of the slice that c
colors properly.  The loop therefore terminates with either
  - a girth->=g non-3-colorable graph (exit 10, JACKPOT protocol), or
  - a proof that the slice contains none (exit 20), or
  - a timeout (exit 0, inconclusive, state logged).

Minimum degree 3 is imposed by default.  This is sound for slice-lemma
purposes because a fiber whose vertices have degree <= 2 is disjoint from
any 4-critical subgraph (delta >= 3 in 4-critical graphs), so deleting the
whole fiber keeps the witness property and lands in the (r-1, H) slice:
exhausting all r' <= r with the constraint exhausts the unconstrained
slices as well.

Every learned clause (lazy girth + CCL) is appended to a checkpoint file
logs/slice_<spec>_r<r>_g<girth>.ckpt and reloaded on restart, so a killed or
parked run resumes instead of restarting.  Reloading is sound for exit 20:
girth clauses are implied by the slice structure and each CCL clause only
excludes graphs a concrete 3-coloring colors properly, so UNSAT of the
augmented formula still proves the slice holds no witness.  Lines are
DIMACS-terminated ("l1 ... lk 0"); a line truncated by a kill lacks the
trailing 0 and is discarded on load, so a partial write can never turn into
a spuriously stronger clause.

Usage: python3 slice_sat.py <r> <Hspec> [options]
  Hspec: Zk | Dk (order 2k) | Dick (order 4k) | F20 F21 F55 F57 | He27 | M27
         | A4 | A5 | products with 'x', e.g. Z3xZ9, Z3xD5, Z2xZ14
Options:
  --girth G        forbidden cycles up to G-1 (default 6)
  --min-deg D      minimum degree constraint (default 3, 0 disables)
  --max-seconds T  park the run after T seconds (default unlimited)
  --embed FILE     validation mode: check that the graph in FILE (record64
                   format, orbits (i,t) mod r) is exactly a union of classes
                   of this slice and satisfies all constraints; no search
  --log FILE       log file (default logs/slice_<spec>_r<r>_g<girth>.log)
  --no-checkpoint  disable the learned-clause checkpoint
"""
import sys, os, time, random, json, argparse
import cayley
from pysat.solvers import Cadical195
from pysat.card import CardEnc, EncType

# ---------------------------------------------------------------- groups
def parse_group(spec):
    def atom(tok):
        named = {
            "SD16": lambda: cayley.zsd2(8, 3, "SD16"),
            "M16": lambda: cayley.zsd2(8, 5, "M16"),
            "C4sdC4": cayley.c4sdc4,
            "P16": cayley.pauli16,
            "E16": None,   # filled below (needs sd2 with an explicit phi)
            "SL23": cayley.sl23,
            "S4": lambda: cayley.symmetric(4),
            "C3sdC8": lambda: cayley.semidirect(3, 8, 2),
            "C3sdD4": cayley.c3sdd4,
        }
        if tok == "E16":
            G = cayley.gprod(cayley.cyclic(4), cayley.cyclic(2))
            phi = [2 * x + ((y + x) % 2) for x in range(4) for y in range(2)]
            return cayley.sd2(G, phi, "E16")
        if tok in named:
            return named[tok]()
        if tok.startswith("Dic"):
            return cayley.dicyclic(int(tok[3:]))
        if tok.startswith("Z"):
            return cayley.cyclic(int(tok[1:]))
        if tok.startswith("D") and tok[1:].isdigit():
            return cayley.dihedral(int(tok[1:]))
        named = {
            "F20": lambda: cayley.semidirect(5, 4, 2),
            "F21": lambda: cayley.semidirect(7, 3, 2),
            "F55": lambda: cayley.semidirect(11, 5, 3),
            "F57": lambda: cayley.semidirect(19, 3, 7),
            "He27": cayley.heisenberg3,
            "M27": lambda: cayley.semidirect(9, 3, 4),
            "A4": lambda: cayley.alternating(4),
            "A5": lambda: cayley.alternating(5),
            "GD33": lambda: cayley.gdih(3, 3),
            "GD44": lambda: cayley.gdih(4, 4),
            "GD24": lambda: cayley.gdih(2, 4),
            "GD26": lambda: cayley.gdih(2, 6),
            "GD28": lambda: cayley.gdih(2, 8),
            "GD227": lambda: cayley.gdih(2, 2, 7),
        }
        if tok in named:
            return named[tok]()
        raise ValueError(f"unknown group token {tok}")
    toks = spec.split("x")
    if len(toks) == 1:
        return atom(toks[0])
    return cayley.gprod(*[atom(t) for t in toks])

# ------------------------------------------------------- slice structure
class Slice:
    def __init__(self, r, spec, girth):
        self.r, self.spec, self.girth = r, spec, girth
        H = parse_group(spec)
        self.S = H["n"]; self.mult = H["mult"]; self.inv = H["inv"]
        self.n = r * self.S

        def canon(i, j, h):
            if i == j:
                return (i, i, min(h, self.inv[h]))
            if i < j:
                return (i, j, h)
            return (j, i, self.inv[h])
        self.canon = canon
        self.classes = sorted({canon(i, j, h)
                               for i in range(r) for j in range(r)
                               for h in range(self.S)
                               if not (i == j and h == 0)})
        self.cid = {c: k + 1 for k, c in enumerate(self.classes)}  # SAT vars 1..K
        # pair -> class id, for every vertex pair of the lift
        n, S = self.n, self.S
        self.paircls = [[0] * n for _ in range(n)]
        for u in range(n):
            iu, xu = divmod(u, S)
            for v in range(u + 1, n):
                iv, xv = divmod(v, S)
                h = self.mult[self.inv[xu]][xv]
                if iu == iv and h == 0:
                    continue
                k = self.cid[canon(iu, iv, h) if iu <= iv else canon(iv, iu, self.inv[h])]
                self.paircls[u][v] = self.paircls[v][u] = k

    def class_edges(self, c):
        i, j, h = c
        es = set()
        for x in range(self.S):
            a = i * self.S + x
            b = j * self.S + self.mult[x][h]
            if a != b:
                es.add((min(a, b), max(a, b)))
        return sorted(es)

    def eager_cycle_clauses(self):
        """Forbid every cycle of length 3 and 4 (if girth demands it).
        Every cycle meets some fiber, and fiber translations are transitive,
        so enumerating cycles through the representatives (i,0) is complete."""
        n, S = self.n, self.S
        pc = self.paircls
        clauses = set()
        reps = [i * S for i in range(self.r)]
        if self.girth >= 4:
            for u in reps:
                for v in range(n):
                    if v == u:
                        continue
                    for w in range(v + 1, n):
                        if w == u:
                            continue
                        a, b, c = pc[u][v], pc[v][w], pc[u][w]
                        if a and b and c:
                            clauses.add(frozenset((a, b, c)))
        if self.girth >= 5:
            for u in reps:
                for v in range(n):
                    if v == u:
                        continue
                    for x in range(v + 1, n):    # v < x kills the reversal dup
                        if x == u:
                            continue
                        for w in range(n):
                            if w in (u, v, x):
                                continue
                            a, b, c, d = pc[u][v], pc[v][w], pc[w][x], pc[x][u]
                            if a and b and c and d:
                                clauses.add(frozenset((a, b, c, d)))
        return [[-k for k in cl] for cl in clauses]

    def mindeg_lits(self, i):
        """Incident class literals (with multiplicity) for representative (i,0)."""
        lits = []
        for c in self.classes:
            ci, cj, h = c
            k = self.cid[c]
            if ci == cj == i:
                lits.append(k)
                if h != self.inv[h]:
                    lits.append(k)      # neighbors (i,h) and (i,h^-1)
            elif ci == i or cj == i:
                lits.append(k)
        return lits

# ------------------------------------------------------------- coloring
def dsatur3(adj, tries=4):
    n = len(adj)
    for _ in range(tries):
        col = [-1] * n
        sat = [set() for _ in range(n)]
        deg = [len(adj[v]) for v in range(n)]
        unc = set(range(n))
        ok = True
        while unc:
            v = max(unc, key=lambda u: (len(sat[u]), deg[u], random.random()))
            free = [c for c in range(3) if c not in sat[v]]
            if not free:
                ok = False
                break
            c = random.choice(free)
            col[v] = c; unc.discard(v)
            for u in adj[v]:
                sat[u].add(c)
        if ok:
            return col
    return None

def sat3_model(adj):
    """Exact 3-colorability via a fresh CaDiCaL; returns a coloring or None."""
    n = len(adj)
    with Cadical195() as s:
        for v in range(n):
            s.add_clause([v * 3 + c + 1 for c in range(3)])
        for a in range(n):
            for b in adj[a]:
                if a < b:
                    for c in range(3):
                        s.add_clause([-(a * 3 + c + 1), -(b * 3 + c + 1)])
        if not s.solve():
            return None
        model = set(l for l in s.get_model() if l > 0)
        return [next(c for c in range(3) if v * 3 + c + 1 in model)
                for v in range(n)]

def short_cycles(adj, maxlen):
    """All cycles of length <= maxlen, as vertex tuples (DFS from each root,
    only cycles whose minimum vertex is the root, to deduplicate)."""
    n = len(adj)
    out = []
    for root in range(n):
        stack = [(root, [root])]
        while stack:
            v, path = stack.pop()
            for u in adj[v]:
                if u == root and len(path) >= 3:
                    if path[1] < path[-1]:      # one orientation only
                        out.append(tuple(path))
                elif u > root and u not in path and len(path) < maxlen:
                    stack.append((u, path + [u]))
    return out

# --------------------------------------------------------------- checkpoint
def load_checkpoint(path, header, solver, maxlen=0):
    """Stream learned clauses straight into the solver, without ever holding
    them all in Python memory (checkpoints reach millions of clauses).
    Returns (loaded, skipped), or None on a header mismatch (foreign slice).
    Only lines with their trailing DIMACS 0 are trusted (kill-truncation).

    maxlen > 0 skips clauses longer than maxlen literals.  This is sound:
    learned clauses are accelerators, not assumptions -- a dropped CCL or
    girth clause is simply re-derived if the solver revisits that region.
    It trades time for a bounded clause database (memory)."""
    count = skipped = 0
    K = header["K"]
    with open(path) as f:
        try:
            if json.loads(f.readline()) != header:
                return None
        except (json.JSONDecodeError, ValueError):
            return None
        for line in f:
            toks = line.split()
            if len(toks) >= 2 and toks[-1] == "0":
                try:
                    lits = [int(t) for t in toks[:-1]]
                except ValueError:
                    continue
                if lits and all(1 <= abs(l) <= K for l in lits):
                    if maxlen and len(lits) > maxlen:
                        skipped += 1
                        continue
                    solver.add_clause(lits)
                    count += 1
    return count, skipped

# ------------------------------------------------------------------ main
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("r", type=int)
    ap.add_argument("spec")
    ap.add_argument("--girth", type=int, default=6)
    ap.add_argument("--min-deg", type=int, default=3)
    ap.add_argument("--max-seconds", type=float, default=0)
    ap.add_argument("--embed")
    ap.add_argument("--log")
    ap.add_argument("--no-checkpoint", action="store_true")
    ap.add_argument("--reload-max-len", type=int, default=0,
                    help="on resume, skip checkpoint clauses longer than this "
                         "(bounds memory; skipped clauses are re-derived)")
    args = ap.parse_args()
    random.seed(12345)

    sl = Slice(args.r, args.spec, args.girth)
    tag = f"slice_{args.spec}_r{args.r}_g{args.girth}"
    os.makedirs("logs", exist_ok=True)
    logpath = args.log or f"logs/{tag}.log"

    def log(msg):
        line = f"[{time.strftime('%H:%M:%S')}] {msg}"
        print(line, flush=True)
        with open(logpath, "a") as f:
            f.write(line + "\n")

    log(f"slice r={sl.r} H={args.spec} |H|={sl.S} n={sl.n} "
        f"classes={len(sl.classes)} girth>={args.girth} mindeg>={args.min_deg}")

    if args.embed:
        embed_check(sl, args.embed, log)
        return

    t0 = time.time()
    solver = Cadical195()
    eager = sl.eager_cycle_clauses()
    for cl in eager:
        solver.add_clause(cl)
    log(f"eager C3/C4 clauses: {len(eager)}")

    top = len(sl.classes)
    if args.min_deg > 0:
        for i in range(sl.r):
            lits = sl.mindeg_lits(i)
            enc = CardEnc.atleast(lits=lits, bound=args.min_deg,
                                  top_id=top, encoding=EncType.totalizer)
            top = max(top, enc.nv)
            for cl in enc.clauses:
                solver.add_clause(cl)

    # prefer dense models: maximal candidates give short (strong) CCL clauses
    solver.set_phases([k for k in range(1, len(sl.classes) + 1)])

    ckpt = None
    if not args.no_checkpoint:
        ckptpath = f"logs/{tag}.ckpt"
        header = {"r": sl.r, "spec": args.spec, "girth": args.girth,
                  "mindeg": args.min_deg, "K": len(sl.classes)}
        if os.path.exists(ckptpath):
            res = load_checkpoint(ckptpath, header, solver, args.reload_max_len)
            if res is None:
                log(f"CHECKPOINT MISMATCH: {ckptpath} is not this slice's, aborting")
                sys.exit(1)
            loaded, skipped = res
            ckpt = open(ckptpath, "a")
            ckpt.write("\n")            # seal a possibly truncated last line
            log(f"RESUME: {loaded} learned clauses reloaded from {ckptpath}"
                + (f", {skipped} skipped (len > {args.reload_max_len})"
                   if skipped else ""))
        else:
            ckpt = open(ckptpath, "a")
            ckpt.write(json.dumps(header) + "\n")

    edges_of = {sl.cid[c]: sl.class_edges(c) for c in sl.classes}
    it = ncol = ngirth = 0
    while True:
        if args.max_seconds and time.time() - t0 > args.max_seconds:
            if ckpt:
                ckpt.close()
            log(f"PARKED after {it} models, {ncol} colorings, "
                f"{ngirth} lazy girth clauses, {time.time()-t0:.0f}s")
            sys.exit(0)
        if not solver.solve():
            if ckpt:
                ckpt.close()
            log(f"SLICE-UNSAT: no girth>={args.girth} non-3-colorable graph in "
                f"this slice. models={it} colorings={ncol} "
                f"lazy-girth={ngirth} time={time.time()-t0:.0f}s")
            sys.exit(20)
        it += 1
        model = solver.get_model()
        active = [k for k in range(1, len(sl.classes) + 1) if model[k - 1] > 0]
        adj = [[] for _ in range(sl.n)]
        for k in active:
            for a, b in edges_of[k]:
                adj[a].append(b); adj[b].append(a)

        cyc = short_cycles(adj, args.girth - 1)
        if cyc:
            seen = set()
            for path in cyc:
                cl = frozenset(sl.paircls[path[a]][path[(a + 1) % len(path)]]
                               for a in range(len(path)))
                if cl not in seen:
                    seen.add(cl)
                    lits = [-k for k in cl]
                    solver.add_clause(lits)
                    if ckpt:
                        ckpt.write(" ".join(map(str, lits)) + " 0\n")
            ngirth += len(seen)
            continue

        col = dsatur3(adj) or sat3_model(adj)
        if col is None:
            jackpot(sl, active, adj, log)
            sys.exit(10)
        ncol += 1
        mono = sorted({sl.paircls[u][v]
                       for u in range(sl.n) for v in range(u + 1, sl.n)
                       if col[u] == col[v] and sl.paircls[u][v]})
        solver.add_clause(mono)
        if ckpt:
            ckpt.write(" ".join(map(str, mono)) + " 0\n")
        if ncol % 200 == 0:
            if ckpt:
                ckpt.flush()
            m = sum(len(a) for a in adj) // 2
            log(f"it={it} colorings={ncol} lazy-girth={ngirth} "
                f"last: m={m} classes={len(active)} cclen={len(mono)} "
                f"t={time.time()-t0:.0f}s")

def jackpot(sl, active, adj, log):
    g = cayley.girth_full(adj)
    ok_girth = g >= sl.girth
    ok_col = not cayley.sat3(adj)        # independent binary, independent encoding
    log(f"CANDIDATE girth={g} sat3colorable={not ok_col}")
    if not (ok_girth and ok_col):
        log("FALSE ALARM: independent re-check failed, aborting for inspection")
        sys.exit(1)
    edges = sorted({(min(a, b), max(a, b)) for a in range(sl.n) for b in adj[a]})
    payload = {"n": sl.n, "slice": {"r": sl.r, "H": sl.spec},
               "classes": [list(sl.classes[k - 1]) for k in active],
               "edges": [list(e) for e in edges]}
    fn = f"logs/JACKPOT_{sl.spec}_r{sl.r}.json"
    with open(fn, "w") as f:
        json.dump(payload, f)
    with open("JACKPOT.txt", "a") as f:
        f.write(f"slice_sat {sl.spec} r={sl.r} n={sl.n} girth={g} "
                f"NON-3-COLORABLE -> {fn}\n")
    log(f"*** JACKPOT *** n={sl.n} girth={g} non-3-colorable, dumped to {fn}")

def embed_check(sl, path, log):
    """record64-format graph -> must be a union of classes of this slice."""
    with open(path) as f:
        rec = json.load(f)
    n = rec["n"]
    assert n == sl.n, f"n mismatch {n} vs {sl.n}"
    edges = set()
    for i, t in rec["orbits"]:
        for v in range(i, n, sl.r):
            a, b = v, (v + t) % n
            edges.add((min(a, b), max(a, b)))
    # vertex v = i + r*x  ->  slice vertex (fiber i, position x) = i*S + x
    def tosl(v):
        return (v % sl.r) * sl.S + v // sl.r
    sedges = {(min(tosl(a), tosl(b)), max(tosl(a), tosl(b))) for a, b in edges}
    used = {}
    for a, b in sedges:
        k = sl.paircls[a][b]
        assert k, f"edge {(a,b)} maps to no class"
        used.setdefault(k, set()).add((a, b))
    bad = [k for k, es in used.items() if len(es) != len(sl.class_edges(sl.classes[k - 1]))]
    assert not bad, f"classes only partially used: {bad}"
    adj = [[] for _ in range(sl.n)]
    for a, b in sedges:
        adj[a].append(b); adj[b].append(a)
    g = cayley.girth_full(adj)
    col3 = cayley.sat3(adj)
    log(f"EMBED: {len(sedges)} edges = {len(used)} full classes, "
        f"girth={g}, 3-colorable={col3}")
    assert g >= sl.girth and not col3
    log("EMBED OK: graph is a union of slice classes, girth and chi confirmed")

if __name__ == "__main__":
    main()


==> anc/sms_README.md <==
# SMS + Co-Certificate Learning: lower bound for n₆(4)

Pipeline for the exhaustive isomorph-free search of graphs with **girth ≥ 6 and
χ ≥ 4** using [SAT Modulo Symmetries](https://github.com/markirch/sat-modulo-symmetries)
(Kirchweger–Szeider CP'21/TOCL'24) with the `min-chromatic-number` propagator,
which implements co-certificate learning (Kirchweger–Peitl–Szeider, IJCAI'23):
every 3-coloring found is learned as a clause that eliminates all graphs
colorable by it.

**Semantics**: for each n, exhaustion with no solutions proves that no
4-critical graph with girth ≥ 6 exists on n vertices under constraints
that are sound for the minimum-order witness (δ ≥ 3 by criticality,
m ≥ ⌈(5n+2)/3⌉ by Liu–Postle 2017). UNSAT on **every** n′ ≤ n ⇒ **n₆(4) > n**.
In the audited runs (`run_audited.sh`, below) the clean-exhaustion criterion is
**smsg's own exit code 20** (DIMACS UNSAT convention) together with
`Number of graphs: 0` in the deposited stdout; in the historical pysms-driven
runs the logged `rc=0` was the Python wrapper's exit code, which does not
capture the solver's status — that gap is what the audited rerun closes.
A graph found at n ≤ 25 would contradict Exoo–Goedgebeur (an encoding bug on
our side); at n ≥ 26 it is a potential improvement of the lower bound... or of
the record, to be re-verified independently from scratch before any claim.

## Environment

**Current: native macOS on Apple M4** (4P+6E cores, 24 GB), SMS compiled from
source with `setup_mac.sh` and installed in `~/.local/bin`; pysms in the
Python that `pip3` points to. Re-validated identical to WSL (34 graphs at n=5,
Grötzsch unique at n=11, 0 at n=10). Single-core ~1.6–3.5× faster than the
previous laptop (n=22: 12 s vs 42 s; n=24: 173 s vs 273 s). For long runs use
`nohup ... &` plus `caffeinate -i` to prevent sleep. `timeout(1)` is not
available on stock macOS: the scripts detect this and fall back to a built-in
watchdog shim (a killed run then exits 137 instead of 124). They also pick the
right interpreter automatically (`$PYSMS`, defaulting to the Anaconda python
where pysms is installed, else `python3`).

Historical (the 14–26 ladder): WSL Ubuntu (root user), SMS compiled from
source and installed in `~/.local/bin` inside WSL. Note: WSL kills orphan
processes when wsl.exe exits → long runs must be launched keeping wsl.exe
alive from Windows (`Start-Process -WindowStyle Hidden wsl ...`).

## Parallelization: what does NOT work (measured, 2026-08-08)

`smsg` is **single-threaded**; the whole 14–26 ladder ran on 1 core. All
attempts to parallelize *within* a single n, tested at n=24 (sequential M4
baseline: 173 s), LOST:

| Technique | wall | vs seq |
| --- | --- | --- |
| naïve cubing (1,871 cubes, 8 workers) | 275 s | 0.63× |
| cubing + shared learned clauses (60 s prerun, len ≤ 5) | 348 s | 0.50× |
| m-slicing (10 slices m=41..50, 10 workers) | 319 s | 0.54× |
| `--color-critical 4 --connectivity-low 2` (sequential) | > 600 s | < 0.29× |

Cause: co-certificate learning is **global state**: each partition re-learns
the coloring clauses from scratch (~12× work inflation), which the fan-out on
8–10 cores does not repay. The route of the Smart Cubing paper
(arXiv:2501.17201) requires sharing *whole* co-certificates
(`--max-learned-clause-size` ≫ 5, untested) and targets clusters, not 10 cores.

**What does pay off:** (1) the M4's single-core gain (~1.6–2×); (2) running
**different n levels in parallel**: independent theorems, zero overhead.

## Files

- `setup_wsl.sh`: full installation inside WSL Ubuntu (apt, clone + CaDiCaL submodule, build, PySMS)
- `setup_mac.sh`: native macOS installation (Homebrew Boost, two required source patches)
- `count.sh`: runs `pysms.graph_builder` and prints `RESULT [...]: graphs=N wall=Ts`
- `run_girth6.sh`: single n with the sound constraints and a timeout (historical,
  drives smsg through pysms and therefore loses the solver's exit status)
- `run_audited.sh`: single n, **audited**: pysms only generates the DIMACS
  encoding (`--no-solve --cnf-file`), then smsg is invoked directly with
  `--all-graphs` and its exit code is propagated verbatim (20 = UNSAT
  exhaustion). Deposits, per n, under `logs/audited/`: full stdout/stderr and
  a `.meta` file with environment, sha256 of every executable and input, exact
  command lines, wall time and the solver's final statistics;
  `sms_local.patch` records the two macOS build fixes applied on top of the
  pinned upstream commit. The CNF instance itself is not kept: its sha256 is
  in the `.meta` and it regenerates deterministically from the pinned commit
  plus the recorded encoder command
- `sweep_girth6.sh`: the n=14→26 ladder, logging to `logs/ladder1.log`
- `verify_g5_witness.py`: independent check of the n=21 girth-5 witness used to validate the pipeline
- `logs/`: ladder logs (raw evidence, kept as produced)

## Validation performed (2026-08-08)

- 34 graphs on 5 vertices (known value) ✓
- Grötzsch: n=11 triangle-free χ≥4 → exactly 1 graph (known uniqueness, 20 edges), 0.9 s;
  n=10 → 0 graphs, 0.6 s ✓
- Girth-6 ladder: n=14/16/18 → 0 graphs in 1/2/5 s (consistent with EG) ✓

## Audited rerun (2026-08-09, macOS/M4)

Following external review of the deposit, the whole 14–26 ladder was rerun
with `run_audited.sh` on a second machine (Apple M4, native macOS — the
historical ladder ran under WSL Ubuntu on a different laptop), closing the
audit gaps: solver exit code recorded verbatim (rc=20 = UNSAT for every
level), full stdout/stderr and solver statistics deposited, every input and
executable hashed, upstream commit pinned (`464f12f`, see `setup_mac.sh`),
and the three orders missing from the historical log (n=15, 17, 19) included.
`--all-graphs` was set explicitly (strictly stronger semantics; identical
outcome when the enumeration is empty). Summary in `logs/ladder3_audited.log`,
full deposit in `logs/audited/`. Every level terminated with rc=20 and
`Number of graphs: 0`.

## n = 27 closed (2026-08-10, audited): n₆(4) ≥ 28

The n = 27 level was run twice on the M4. First exploratory (pysms-driven,
`logs/ladder2_mac.log`): 0 graphs in ~9 h wall, solver status not captured.
Then audited (`run_audited.sh 27 86400`): **rc=20, `Number of graphs: 0`**,
37,533 s of solver time (44,908 s wall while sharing the machine with two
other solver processes), ~7.3M minimality-checker calls, deposit in
`logs/audited/n27.*`.

## n = 28 closed (2026-08-14, audited): n₆(4) ≥ 29, the ladder stops here

Same two-run pattern, with a different ending. The exploratory run
(pysms-driven, `logs/ladder2_mac.log`) logged `rc=0 graphs=0 wall=392025s`
after 4.5 days: **worthless**, and a good illustration of why
`run_audited.sh` exists. Its stdout was captured into a shell variable and
never written to disk, its stderr went to `/dev/null`, and `rc=0` is what
pysms's `os.system` returns regardless of the solver's own status, so the
run distinguishes neither "exhaustive UNSAT" from "aborted". We now know
n = 28 needs ~420,000 s of wall on this machine, so that run cannot have
finished: it was a timeout wearing a success exit code.

The audited run (`run_audited.sh 28 432000`) is the one that counts:
**rc=20, `Number of graphs: 0`**, 361,682 s of solver time (420,078 s wall,
4 d 20 h), 44,418,587 minimality-checker calls, 1,898,417 symmetry-breaking
clauses added, maximal search depth 1,491. Deposit in `logs/audited/n28.*`.
Combined with the audited 14–27 ladder above, every order 14 ≤ n ≤ 28 is
exhausted, hence **n₆(4) ≥ 29** and the project claim is 29 ≤ n₆(4) ≤ 64.

Two things about this level are worth knowing before reading the deposit.

**It was a genuine outlier.** Growth had been ×4–5.8 per vertex (n=25:
1,598 s → n=26: 6,485 s → n=27: 37,533 s of solver time); n = 28 came in at
**×9.6**. Any estimate extrapolated from the trend was wrong by a factor of
two, so treat the ×4–5.5 rule of thumb quoted above for n ≥ 29 with
suspicion.

**`Limit reached: 1` appears in its statistics**, and at no other level: the
minimality check hit its `--cutoff 20000` recursion limit in 1 of 44.4M
calls. This is harmless for a nonexistence claim, and the direction matters.
In `minimalityCheckCommon.cpp` the `catch (LimitReachedException)` branch
only increments a counter and returns, *without* emitting a symmetry-breaking
clause (the pruning path is the sibling `catch (minimalit_check_result_t)`,
which rethrows the clause). Hitting the cutoff therefore **under**-prunes:
the explored space is a superset of a set of canonical representatives, and
exhausting a superset without a model implies no model exists. It would
matter for an exact-count or enumeration claim, which we do not make. Both
this and the `Terminated: 15 sleep` line in `n28.meta`'s `stderr_tail` (the
timeout watchdog, killed by hand mid-run; the solver was never signalled)
are annotated at the bottom of `n28.meta`.

## Sample commands

```bash
# single n in the foreground
bash count.sh "g6 n22" -v 22 --girth 6 --chi-low 4 --delta-low 3 --num-edges-low 38 --cutoff 20000
# full ladder, detached (survives the shell)
nohup bash sweep_girth6.sh > /dev/null 2>&1 &
```

Useful options for later: `--color-critical 4` (vertex-criticality in CNF),
`--connectivity-low 2`, cubing for parallelization (`--assignment-cutoff`,
the "Smart Cubing" paper arXiv:2501.17201), `--lrat-output` for proof
certificates of the UNSATs (a pipeline toward Lean).


==> anc/sms_run_audited.sh <==
#!/bin/bash
# Audited SMS+CCL run for a single order n: girth >= 6, chi >= 4, delta >= 3,
# m >= ceil((5n+2)/3) (Liu-Postle bound, sound for the minimum-order witness).
#
# Differs from run_girth6.sh (which drives smsg through pysms, whose os.system
# call discards the solver's exit status, stderr and statistics):
#   phase 1  pysms only GENERATES the DIMACS encoding (--no-solve --cnf-file);
#   phase 2  smsg is invoked DIRECTLY by this script, with --all-graphs, so the
#            recorded exit code is the solver's own, and full stdout/stderr are
#            deposited together with the sha256 of every input and executable.
#
# Deposit, per run, under logs/audited/:
#   n<N>.meta     environment, toolchain hashes, exact commands, rc, wall, tail
#   n<N>.out      full smsg stdout (solutions would appear as '['-prefixed lines)
#   n<N>.err      full smsg stderr
#   sms_local.patch  local modifications of the SMS checkout (written once)
# plus one summary line in logs/ladder3_audited.log. The CNF instance itself is
# NOT kept: its sha256 is in the .meta and it regenerates deterministically from
# the pinned SMS commit + the recorded encoder command. No hostname is recorded.
#
# usage: run_audited.sh <n> <timeout_sec>
# exit:  smsg's own exit code, DIMACS convention: 20 = UNSAT (the relevant
#        outcome here: no witness on n vertices), 10 = SAT, 0 = terminated
#        without a verdict -- always cross-read stdout_tail in the .meta for the
#        solver's final report; 70 = encoder failed;
#        124/137 = timeout(1)/watchdog kill -> INCONCLUSIVE, not a proof.
set -u
N=$1; TO=$2
cd "$(dirname "$0")"
export PATH="$HOME/.local/bin:$PATH"
# pysms lives in the Anaconda python on macOS; plain python3 works inside WSL
PYSMS=${PYSMS:-$([ -x /opt/anaconda3/bin/python3 ] && echo /opt/anaconda3/bin/python3 || echo python3)}
SMSDIR="$HOME/sat-modulo-symmetries"
OUTDIR="logs/audited"; mkdir -p "$OUTDIR"
LOG="logs/ladder3_audited.log"
LP=$(( (5*N + 4) / 3 ))   # ceil((5n+2)/3)
CNF="$OUTDIR/n$N.cnf"; OUT="$OUTDIR/n$N.out"; ERR="$OUTDIR/n$N.err"; META="$OUTDIR/n$N.meta"

# timeout(1) does not exist on stock macOS: fall back to a watchdog shim
run_with_timeout() {  # <seconds> <cmd...>
    if command -v timeout >/dev/null 2>&1; then timeout "$@"; return $?; fi
    local TO=$1; shift
    "$@" & local PID=$!
    ( sleep "$TO" && kill -9 "$PID" 2>/dev/null ) & local WD=$!
    wait "$PID" 2>/dev/null; local rc=$?
    kill "$WD" 2>/dev/null; wait "$WD" 2>/dev/null
    return $rc
}

sha() { shasum -a 256 "$1" | cut -d' ' -f1; }

# ---- phase 1: encoding only ------------------------------------------------
ENCODER_CMD="$PYSMS -m pysms.graph_builder -v $N --girth 6 --chi-low 4 --delta-low 3 --num-edges-low $LP --no-solve --cnf-file $CNF"
$ENCODER_CMD > "$OUTDIR/n$N.encoder.out" 2> "$OUTDIR/n$N.encoder.err"
enc_rc=$?
[ -s "$OUTDIR/n$N.encoder.out" ] || rm -f "$OUTDIR/n$N.encoder.out"
if [ $enc_rc -ne 0 ] || [ ! -s "$CNF" ]; then
    echo "[$(date +%H:%M:%S)] n=$N ENCODER FAILED rc=$enc_rc" >> "$LOG"
    exit 70
fi

# local modifications of the SMS checkout, deposited once
PATCH="$OUTDIR/sms_local.patch"
[ -s "$PATCH" ] || git -C "$SMSDIR" diff > "$PATCH" 2>/dev/null

# ---- phase 2: solver, invoked directly -------------------------------------
SMSG_BIN="$(command -v smsg)"
# --all-graphs: enumerate until UNSAT rather than stop at the first solution
# (strictly stronger than the historical runs; identical when zero graphs exist).
# --chi-low / --cutoff are smsg-side options, not part of the CNF:
SMSG_CMD="$SMSG_BIN --vertices $N --min-chromatic-number 4 --cutoff 20000 --all-graphs --dimacs $CNF"

{
    echo "n: $N"
    echo "date_utc: $(date -u +%Y-%m-%dT%H:%M:%SZ)"
    echo "host: $(sysctl -n machdep.cpu.brand_string 2>/dev/null || echo n/a)"
    echo "uname: $(uname -srm)"
    echo "macos: $(sw_vers -productVersion 2>/dev/null || echo n/a)"
    echo "python: $PYSMS ($("$PYSMS" --version 2>&1))"
    echo "sms_git_commit: $(git -C "$SMSDIR" rev-parse HEAD 2>/dev/null || echo n/a)"
    echo "sms_local_patch_sha256: $(sha "$PATCH")"
    echo "smsg_bin: $SMSG_BIN"
    echo "smsg_sha256: $(sha "$SMSG_BIN")"
    CAD="$SMSDIR/cadical_sms/build/cadical"
    [ -x "$CAD" ] && echo "cadical_standalone: $CAD v$("$CAD" --version 2>/dev/null) sha256=$(sha "$CAD")"
    echo "encoder_cmd: $ENCODER_CMD"
    echo "cnf_sha256: $(sha "$CNF")"
    echo "smsg_cmd: $SMSG_CMD"
    echo "timeout_s: $TO"
} > "$META"

start=$(date +%s)
run_with_timeout "$TO" $SMSG_CMD > "$OUT" 2> "$ERR"
rc=$?
end=$(date +%s)
graphs=$(grep -c '^\[' "$OUT")

{
    echo "rc: $rc"
    echo "wall_s: $((end-start))"
    echo "graphs: $graphs"
    echo "stdout_tail: |"
    tail -n 15 "$OUT" | sed 's/^/  /'
    echo "stderr_tail: |"
    tail -n 5 "$ERR" | sed 's/^/  /'
} >> "$META"

rm -f "$CNF"   # not kept: sha256 is in .meta, regenerable from pinned commit + encoder_cmd
echo "[$(date +%H:%M:%S)] n=$N rc=$rc graphs=$graphs wall=$((end-start))s (audited, all-graphs)" >> "$LOG"
exit $rc


==> anc/sms_validate_encoding.py <==
"""Validation harness for the audited SMS encodings.

Theorem "n6(4) >= 29" rests on the CNF encodings deposited (as SHA256
hashes) in logs/audited/n*.meta.  This script attacks the remaining trust
gap ("is the encoding right?") in four steps, for each order:

  1. re-runs the encoder command recorded verbatim in the .meta and checks
     that the regenerated CNF is byte-identical (SHA256) to the deposited
     hash, so what is validated below is the very formula of the campaign;
  2. NEGATIVE probes: fixes the complete edge-variable assignment of
     candidate graphs that violate exactly one constraint (too few edges /
     a short cycle / a low-degree vertex) and checks the solver reports
     UNSAT on each;
  3. CONSISTENCY probes: fixes random complete edge assignments and checks
     that satisfiability of the CNF matches a direct combinatorial
     evaluation of the encoded predicate
        girth >= 6  AND  min degree >= 3  AND  m >= ceil((5n+2)/3);
  4. POSITIVE probe: solves the CNF with no assumptions; if satisfiable,
     decodes the model back into a graph and re-checks the predicate
     directly (the SAT direction of the encoding).

Edge variables follow pysms's layout: variable k for the k-th pair (u,v)
in lexicographic order of combinations(range(n), 2), starting at 1.

Usage: python3 validate_encoding.py [n ...]   (default: 14 20 24 28)
Exit 0 = every check on every order passed.
"""
import functools, hashlib, os, random, re, subprocess, sys, tempfile
print = functools.partial(print, flush=True)
from itertools import combinations
from pysat.formula import CNF
from pysat.solvers import Cadical195

HERE = os.path.dirname(os.path.abspath(__file__))
AUDIT = os.path.join(HERE, "logs", "audited")


def read_meta(n):
    meta = {}
    for ln in open(os.path.join(AUDIT, f"n{n}.meta")):
        if ":" in ln:
            k, v = ln.split(":", 1)
            meta[k.strip()] = v.strip()
    return meta


def regenerate(n, meta):
    cmd = meta["encoder_cmd"].split()
    out = tempfile.NamedTemporaryFile(suffix=f"_n{n}.cnf", delete=False)
    out.close()
    cmd[cmd.index("--cnf-file") + 1] = out.name
    subprocess.run(cmd, cwd=HERE, check=True, capture_output=True)
    sha = hashlib.sha256(open(out.name, "rb").read()).hexdigest()
    return out.name, sha


def predicate(n, edges, mlow):
    if len(edges) < mlow:
        return False
    adj = [set() for _ in range(n)]
    for a, b in edges:
        adj[a].add(b); adj[b].add(a)
    if any(len(adj[v]) < 3 for v in range(n)):
        return False
    # girth >= 6: BFS from every vertex, shortest cycle < 6 detection
    for s in range(n):
        dist = {s: 0}
        parent = {s: -1}
        q = [s]
        while q:
            nq = []
            for x in q:
                for y in adj[x]:
                    if y not in dist:
                        dist[y] = dist[x] + 1
                        parent[y] = x
                        nq.append(y)
                    elif y != parent[x] and dist[y] + dist[x] + 1 < 6 \
                            and dist[x] <= 2 and dist[y] <= 2:
                        return False
            q = nq
    return True


def assumptions(n, edges, var):
    eset = {tuple(sorted(e)) for e in edges}
    return [var[(u, v)] if (u, v) in eset else -var[(u, v)]
            for u, v in combinations(range(n), 2)]


def random_girth6_graph(n, rng, target_m):
    """Greedy random graph, girth kept >= 6, degrees capped only by girth."""
    adj = [set() for _ in range(n)]
    edges = []
    pairs = list(combinations(range(n), 2))
    rng.shuffle(pairs)
    for (u, v) in pairs:
        if len(edges) >= target_m:
            break
        # distance u-v must be >= 5 to keep girth >= 6
        dist = {u: 0}
        q = [u]
        d = 0
        far = True
        while q and d < 4 and far:
            d += 1
            nq = []
            for x in q:
                for y in adj[x]:
                    if y not in dist:
                        dist[y] = d
                        if y == v:
                            far = False
                        nq.append(y)
            q = nq
        if far and v not in adj[u]:
            adj[u].add(v); adj[v].add(u); edges.append((u, v))
    return edges


def check_order(n, rng):
    meta = read_meta(n)
    mlow = int(re.search(r"--num-edges-low (\d+)", meta["encoder_cmd"]).group(1))
    cnfpath, sha = regenerate(n, meta)
    ok = sha == meta["cnf_sha256"]
    print(f"n={n}: regenerated CNF sha256 {'MATCHES deposit' if ok else 'MISMATCH!'}")
    if not ok:
        return False
    cnf = CNF(from_file=cnfpath)
    os.unlink(cnfpath)
    var = {}
    k = 0
    for u, v in combinations(range(n), 2):
        k += 1
        var[(u, v)] = k
    solver = Cadical195(bootstrap_with=cnf.clauses)

    failures = 0
    # consistency probes: greedy girth-6 graphs and corrupted variants
    tested = 0
    for trial in range(12):
        edges = random_girth6_graph(n, rng, target_m=mlow + trial % 3)
        variants = [list(edges)]
        if len(edges) > 4:
            g = list(edges)
            # corrupt: add a chord closing a short cycle
            adj = [set() for _ in range(n)]
            for a, b in g:
                adj[a].add(b); adj[b].add(a)
            u = next(v for v in range(n) if len(adj[v]) >= 2)
            n1, n2 = sorted(adj[u])[:2]
            if n2 not in adj[n1] and n1 != n2:
                variants.append(g + [(min(n1, n2), max(n1, n2))])
        for g in variants:
            sat = solver.solve(assumptions=assumptions(n, g, var))
            want = predicate(n, g, mlow)
            tested += 1
            if sat != want:
                failures += 1
                print(f"  MISMATCH n={n}: solver={sat} predicate={want} m={len(g)}")
    print(f"  {tested} fixed-assignment probes consistent" if not failures
          else f"  {failures} probe FAILURES")

    # positive probe: free solve under a conflict budget (without the SMS
    # propagator the free instance can be much harder than the probes)
    solver.conf_budget(200000)
    sat = solver.solve_limited()
    if sat is None:
        print(f"  free solve: budget exhausted (skipped; probes above cover "
              f"both directions on fixed assignments)")
    elif sat:
        model = set(l for l in solver.get_model() if l > 0)
        edges = [(u, v) for (u, v), k in var.items() if k in model]
        good = predicate(n, edges, mlow)
        print(f"  free solve: SAT, decoded graph m={len(edges)}, predicate "
              f"{'holds' if good else 'FAILS'}")
        if not good:
            failures += 1
    else:
        print(f"  free solve: UNSAT (girth/degree/edge-count alone exclude n={n})")
    sys.stdout.flush()
    solver.delete()
    return failures == 0


if __name__ == "__main__":
    orders = [int(a) for a in sys.argv[1:]] or [14, 20, 24, 28]
    rng = random.Random(64)
    ok = all([check_order(n, rng) for n in orders])
    print("ENCODING VALIDATION " + ("OK" if ok else "FAILED"))
    sys.exit(0 if ok else 1)


==> anc/verify3.py <==
"""Third/fourth independent verification of the non-3-colorability of G64
(MiniSat 2.2 and Glucose 4.2 via python-sat), with reconstruction FROM THE ORBITS
and cross-check against record64.json and against the adjList of the Lean file.
"""
import json, re
from pysat.solvers import Minisat22, Glucose42

R, S, N = 8, 8, 64
ORBITS = [(0,15),(0,24),(0,49),(0,60),(1,5),(1,22),(1,38),(1,42),(2,10),(2,32),
          (2,45),(2,52),(3,17),(3,32),(3,42),(4,8),(5,1),(5,41),(5,42),(5,57)]
E = set()
for i, t in ORBITS:
    for j in range(S):
        a = (i + R * j) % N
        b = (a + t) % N
        E.add((min(a, b), max(a, b)))
E = sorted(E)
print("edges reconstructed from the orbits:", len(E))

jj = sorted(tuple(e) for e in json.load(open("record64.json"))["edges"])
print("matches record64.json:", E == jj)

lean = open("Record64.lean", encoding="utf-8").read()
m = re.search(r"def adjList : List \(List Nat\) :=\s*\[(.+?)\]\n\n", lean, re.S)
rows = re.findall(r"\[([0-9,\s]*)\]", m.group(1))
ladj = [sorted(int(x) for x in r.split(",") if x.strip()) for r in rows]
Eadj = sorted({(min(a, b), max(a, b)) for a in range(len(ladj)) for b in ladj[a]})
print(f"matches the adjList of Record64.lean: {E == Eadj} ({len(ladj)} rows)")

def cnf3():
    cls = []
    for v in range(N):
        cls.append([v * 3 + c + 1 for c in range(3)])
    for a, b in E:
        for c in range(3):
            cls.append([-(a * 3 + c + 1), -(b * 3 + c + 1)])
    return cls

for Solver, name in [(Minisat22, "MiniSat 2.2"), (Glucose42, "Glucose 4.2")]:
    with Solver(bootstrap_with=cnf3()) as s:
        print(f"{name}: does a 3-coloring exist? -> {s.solve()} (expected False)")


==> anc/verify_G64.py <==
#!/usr/bin/env python3
"""
verify_G64.py: Self-contained verification of the graph G64: n_6(4) <= 64.

G64: 64 vertices, 152 edges, girth 6, chromatic number 4.
Improves the bound n_6(4) <= 66 of Exoo-Goedgebeur (DMTCS 2019, arXiv:1805.06713).

This script, with no required dependencies beyond Python 3:
  1. builds G64 from its definition (20 edge orbits under v -> v+8 mod 64);
  2. checks the basic invariants (order, size, degrees, connectivity);
  3. computes Aut(G64) by exhaustive backtracking: cyclic of order 8, generated
     by v -> v+8, with 8 vertex orbits and 20 edge orbits;
  4. checks girth = 6: no C3/C4/C5 (direct enumeration) + an explicit C6;
  5. checks chi <= 4: the embedded explicit 4-coloring is proper;
  6. checks chi >= 4: no 3-coloring, via exact backtracking
     (MRV + forward checking, exhaustive) and, if available, via the
     python-sat SAT solvers (MiniSat, Glucose) as independent confirmation;
  7. emits the graph6 and sparse6 strings (Brendan McKay's standard format),
     via NetworkX if available, otherwise with an included encoder, performs
     the round-trip check, and writes the adjacency matrix to G64.mat.

Usage:  python verify_G64.py
Exit code 0 = all checks passed.

Optional dependencies:  pip install networkx python-sat
"""
import sys
from collections import deque
from itertools import combinations

# ----------------------------------------------------------------------------
# 1. DEFINITION OF THE GRAPH
# Orbits (i, t): edges {v, v+t mod 64} for every v ≡ i (mod 8).
# Orbits with t = 32 contain 4 distinct edges, the others 8; total 152.
# ----------------------------------------------------------------------------
R, N = 8, 64
ORBITS = [(0, 15), (0, 24), (0, 49), (0, 60), (1, 5), (1, 22), (1, 38), (1, 42),
          (2, 10), (2, 32), (2, 45), (2, 52), (3, 17), (3, 32), (3, 42), (4, 8),
          (5, 1), (5, 41), (5, 42), (5, 57)]

# Explicit proper 4-coloring (certificate for chi <= 4)
COL4 = [0, 0, 0, 0, 0, 0, 2, 0, 3, 0, 0, 0, 3, 0, 3, 3, 2, 1, 0, 0, 2, 1, 0, 2,
        3, 2, 1, 2, 1, 1, 0, 3, 0, 1, 2, 2, 2, 1, 0, 2, 3, 1, 3, 2, 0, 3, 2, 3,
        2, 3, 1, 3, 1, 1, 2, 2, 3, 0, 3, 0, 3, 1, 2, 3]

# An explicit 6-cycle (witness that the girth is exactly 6)
C6_WITNESS = [0, 40, 36, 44, 34, 15]

EDGES = set()
for i, t in ORBITS:
    for j in range(8):
        a = (i + R * j) % N
        b = (a + t) % N
        assert a != b
        EDGES.add((min(a, b), max(a, b)))
EDGES = sorted(EDGES)
ADJ = [set() for _ in range(N)]
for a, b in EDGES:
    ADJ[a].add(b); ADJ[b].add(a)

FAILED = []
def check(name, cond):
    print(f"[{'OK' if cond else 'FAIL'}] {name}")
    if not cond:
        FAILED.append(name)

# ----------------------------------------------------------------------------
# 2. BASIC INVARIANTS
# ----------------------------------------------------------------------------
check("64 vertices, 152 edges", N == 64 and len(EDGES) == 152)
degs = sorted(len(a) for a in ADJ)
check("degrees: 16 vertices of degree 4, 48 of degree 5",
      degs.count(4) == 16 and degs.count(5) == 48)
seen = {0}; q = deque([0])
while q:
    u = q.popleft()
    for v in ADJ[u]:
        if v not in seen:
            seen.add(v); q.append(v)
check("connected", len(seen) == N)
check("automorphism v -> v+8 (mod 64)",
      all(((a + 8) % N, (b + 8) % N) in
          {(x, y) for x, y in EDGES} | {(y, x) for x, y in EDGES}
          for a, b in EDGES))

# ----------------------------------------------------------------------------
# 3. AUTOMORPHISM GROUP: Aut(G64) is cyclic of order 8, generated by v -> v+8.
#    Exhaustive backtracking over vertex maps, pruned by an iterated degree
#    refinement and by consistency with the already-mapped vertices.
# ----------------------------------------------------------------------------
def refine_colors():
    col = [len(ADJ[v]) for v in range(N)]
    while True:
        sig = [(col[v], tuple(sorted(col[u] for u in ADJ[v]))) for v in range(N)]
        rank = {s: i for i, s in enumerate(sorted(set(sig)))}
        new = [rank[sig[v]] for v in range(N)]
        if new == col:
            return col
        col = new

def automorphisms():
    col = refine_colors()
    order, vis, q = [], {0}, deque([0])      # BFS order: every vertex but the
    while q:                                 # first has an earlier neighbour
        v = q.popleft(); order.append(v)
        for u in sorted(ADJ[v]):
            if u not in vis:
                vis.add(u); q.append(u)
    pos = {v: i for i, v in enumerate(order)}
    anchor = [None] + [min((u for u in ADJ[v] if pos[u] < i), key=pos.get)
                       for i, v in enumerate(order) if i]
    out, img, used = [], [-1] * N, [False] * N

    def extend(i):
        if i == N:
            out.append(tuple(img)); return
        v = order[i]
        cands = range(N) if i == 0 else ADJ[img[anchor[i]]]
        for c in cands:
            if used[c] or col[c] != col[v]:
                continue
            if all((order[j] in ADJ[v]) == (img[order[j]] in ADJ[c])
                   for j in range(i)):
                img[v] = c; used[c] = True
                extend(i + 1)
                used[c] = False; img[v] = -1

    extend(0)
    return out

def orbit_count(items, act):
    hit, count = set(), 0
    for e in items:
        if e in hit:
            continue
        count += 1
        for g in AUT:
            hit.add(act(g, e))
    return count

AUT = automorphisms()
check("|Aut(G64)| = 8", len(AUT) == 8)
SIGMA = tuple((v + 8) % N for v in range(N))
POWERS, p = set(), tuple(range(N))
for _ in range(8):
    POWERS.add(p); p = tuple(SIGMA[x] for x in p)
check("Aut(G64) cyclic, generated by v -> v+8", POWERS == set(AUT))
check("8 vertex orbits, 20 edge orbits",
      orbit_count(range(N), lambda g, v: g[v]) == 8 and
      orbit_count(EDGES, lambda g, e: (min(g[e[0]], g[e[1]]),
                                       max(g[e[0]], g[e[1]]))) == 20)

# ----------------------------------------------------------------------------
# 4. GIRTH = 6
# ----------------------------------------------------------------------------
c3 = [(a, b, c) for a, b in EDGES for c in (ADJ[a] & ADJ[b])]
check("no C3 (no edge with common neighbors)", not c3)
c4 = [(u, v) for u, v in combinations(range(N), 2) if len(ADJ[u] & ADJ[v]) >= 2]
check("no C4 (every pair has at most 1 common neighbor)", not c4)
def exists_c5():
    # Every C5 contains each of its edges: it suffices to look, for each edge
    # (a,b), for a path a-x-y-z-b of length 4 with x,y,z distinct from a,b.
    for a, b in EDGES:
        for x in ADJ[a]:
            if x == b:
                continue
            for y in ADJ[x]:
                if y in (a, b):
                    continue
                for z in ADJ[y]:
                    if z in (a, b, x):
                        continue
                    if b in ADJ[z]:
                        return (a, x, y, z, b)
    return None
check("no C5", exists_c5() is None)
w = C6_WITNESS
check(f"explicit C6 {w}",
      all(w[(k + 1) % 6] in ADJ[w[k]] for k in range(6)) and len(set(w)) == 6)

# ----------------------------------------------------------------------------
# 5. CHI <= 4: explicit coloring
# ----------------------------------------------------------------------------
check("the explicit 4-coloring is proper",
      len(COL4) == N and all(COL4[a] != COL4[b] for a, b in EDGES)
      and set(COL4) <= {0, 1, 2, 3})

# ----------------------------------------------------------------------------
# 6. CHI >= 4: no 3-coloring
#    (a) exact backtracking MRV + forward checking, exhaustive;
#    (b) optional: independent SAT solvers (python-sat).
# ----------------------------------------------------------------------------
def no_3_coloring_backtracking():
    """True if NO proper 3-coloring exists (exhaustive search)."""
    dom = [7] * N          # bitmask of admissible colors {0,1,2}
    col = [-1] * N
    POP = {0: 0, 1: 1, 2: 1, 3: 2, 4: 1, 5: 2, 6: 2, 7: 3}
    sys.setrecursionlimit(10000)
    def bt(done):
        if done == N:
            return True                       # found a 3-coloring!
        v = min((u for u in range(N) if col[u] < 0), key=lambda u: POP[dom[u]])
        if dom[v] == 0:
            return False
        for c in range(3):
            if not (dom[v] >> c) & 1:
                continue
            col[v] = c
            changed = []
            dead = False
            for u in ADJ[v]:
                if col[u] < 0 and (dom[u] >> c) & 1:
                    dom[u] &= ~(1 << c); changed.append(u)
                    if dom[u] == 0:
                        dead = True
            if not dead and bt(done + 1):
                return True
            for u in changed:
                dom[u] |= (1 << c)
            col[v] = -1
        return False
    return not bt(0)

check("exhaustive backtracking (MRV/FC): no 3-coloring",
      no_3_coloring_backtracking())

try:
    from pysat.solvers import Minisat22, Glucose42
    def cnf3():
        cls = [[v * 3 + c + 1 for c in range(3)] for v in range(N)]
        for a, b in EDGES:
            for c in range(3):
                cls.append([-(a * 3 + c + 1), -(b * 3 + c + 1)])
        return cls
    for Solver, name in [(Minisat22, "MiniSat 2.2"), (Glucose42, "Glucose 4.2")]:
        with Solver(bootstrap_with=cnf3()) as s:
            check(f"{name}: 3-coloring UNSAT", s.solve() is False)
except ImportError:
    print("[--] python-sat not installed: skipping the SAT confirmation "
          "(pip install python-sat)")

# ----------------------------------------------------------------------------
# 7. EXPORT graph6 / sparse6 (Brendan McKay's format)
# ----------------------------------------------------------------------------
def graph6_manual():
    bits = []
    for j in range(1, N):
        for i in range(j):
            bits.append(1 if j in ADJ[i] else 0)
    while len(bits) % 6:
        bits.append(0)
    s = "~" + chr(63 + ((N >> 12) & 63)) + chr(63 + ((N >> 6) & 63)) + chr(63 + (N & 63))
    for k in range(0, len(bits), 6):
        v = 0
        for bbit in bits[k:k + 6]:
            v = (v << 1) | bbit
        s += chr(63 + v)
    return s

g6 = None
try:
    import networkx as nx
    G = nx.Graph()
    G.add_nodes_from(range(N))     # labels 0..63 in canonical order
    G.add_edges_from(EDGES)
    g6 = nx.to_graph6_bytes(G, header=False).decode().strip()
    s6 = nx.to_sparse6_bytes(G, header=False).decode().strip()
    # round-trip check
    H = nx.from_graph6_bytes(g6.encode())
    check("graph6 round-trip (NetworkX)",
          sorted(map(lambda e: (min(e), max(e)), H.edges())) == EDGES)
    check("graph6 NetworkX == manual encoder", g6 == graph6_manual())
    print(f"\ngraph6:  {g6}")
    print(f"sparse6: {s6}")
    with open("G64.g6", "w") as f:
        f.write(g6 + "\n")
    with open("G64.s6", "w") as f:
        f.write(s6 + "\n")
    print("wrote G64.g6 and G64.s6")
except ImportError:
    g6 = graph6_manual()
    print("[--] NetworkX not installed: using the included encoder")
    print(f"\ngraph6:  {g6}")
    with open("G64.g6", "w") as f:
        f.write(g6 + "\n")

# The plain adjacency matrix, for tools that do not read graph6.
with open("G64.mat", "w") as f:
    for i in range(N):
        f.write("".join("1" if j in ADJ[i] else "0" for j in range(N)) + "\n")
print("wrote G64.mat")

# ----------------------------------------------------------------------------
print()
if FAILED:
    print("=== VERIFICATION FAILED ===", FAILED)
    sys.exit(1)
print("=== ALL CHECKS PASSED: G64 has 64 vertices, girth 6, chi = 4 ===")
print("===>  n_6(4) <= 64")


==> anc/verify_jackpot.py <==
"""INDEPENDENT verification of the jackpot candidate (n=64): fresh code, no reuse.

Construction: LCF(8,8), orbits (i,t): edges (v_{i+8j}, v_{i+8j+t}) for j=0..7, mod 64.
Checks: symmetry/irreflexivity, degrees, girth via 3/4/5-cycle enumeration (common
neighbor counting + paths), 3-colorability with pure exact backtracking AND CaDiCaL,
4-colorability with an extracted and re-checked certificate.
"""
import subprocess, os, sys, json
from itertools import combinations
from collections import deque

CADICAL = os.environ.get("CADICAL") or next(
    (p for p in [
        os.path.expanduser("~/.elan/toolchains/leanprover--lean4---v4.32.2/bin/cadical"),
        os.path.expanduser(r"~\.elan\toolchains\leanprover--lean4---v4.32.2\bin\cadical.exe"),
    ] if os.path.exists(p)), "cadical")
R, S = 8, 8
N = 64
ORBITS = [(0, 15), (0, 24), (0, 49), (0, 60), (1, 5), (1, 22), (1, 38), (1, 42),
          (2, 10), (2, 32), (2, 45), (2, 52), (3, 17), (3, 32), (3, 42), (4, 8),
          (5, 1), (5, 41), (5, 42), (5, 57)]

E = set()
for i, t in ORBITS:
    for j in range(S):
        a = (i + R * j) % N
        b = (a + t) % N
        assert a != b
        E.add((min(a, b), max(a, b)))
E = sorted(E)
adj = [set() for _ in range(N)]
for a, b in E:
    adj[a].add(b); adj[b].add(a)

print(f"n={N}, m={len(E)}")
degs = sorted(len(a) for a in adj)
print(f"degrees: min={degs[0]} max={degs[-1]}")

fail = False
def check(name, cond):
    global fail
    print(f"[{'OK' if cond else '** FAIL **'}] {name}")
    if not cond:
        fail = True

# --- girth: no C3, C4, C5; a C6 exists ---
tri = any(c in adj[a] and c in adj[b] for a, b in E for c in range(N) if c != a and c != b and (c in adj[a] and c in adj[b]))
# C3: edge (a,b) + common neighbor
c3 = [(a, b, c) for a, b in E for c in (adj[a] & adj[b])]
check("no C3", not c3)
# C4: pair with >= 2 common neighbors
c4 = [(u, v) for u, v in combinations(range(N), 2) if len(adj[u] & adj[v]) >= 2]
check("no C4 (every pair has <= 1 common neighbor)", not c4)
# C5: edge (a,b) + path a-x-y-b with x,y new
c5 = []
for a, b in E:
    for x in adj[a]:
        if x == b: continue
        for y in adj[x]:
            if y in (a, b): continue
            if b in adj[y]:
                c5.append((a, x, y, b)); break
        if c5: break
    if c5: break
check("no C5", not c5)
# does a C6 exist? (full BFS girth)
def full_girth():
    best = 99
    for s0 in range(N):
        dist = {s0: 0}; par = {s0: -1}; q = deque([s0])
        while q:
            u = q.popleft()
            if dist[u] * 2 >= best: continue
            for v in adj[u]:
                if v not in dist:
                    dist[v] = dist[u] + 1; par[v] = u; q.append(v)
                elif par[u] != v and dist[v] >= dist[u]:
                    best = min(best, dist[u] + dist[v] + 1)
    return best
g = full_girth()
print(f"      girth (full BFS) = {g}")
check("girth == 6", g == 6)

# --- connectivity (informational) ---
seen = {0}; q = deque([0])
while q:
    u = q.popleft()
    for v in adj[u]:
        if v not in seen:
            seen.add(v); q.append(v)
print(f"      component of 0: {len(seen)} vertices {'(connected)' if len(seen)==N else '(NOT connected!)'}")

# --- 3-colorability: exact backtracking with dynamic ordering (MRV) ---
def bt3_mrv():
    """Forward-checking: color domain per vertex, pick the most constrained."""
    dom = [7] * N          # bitmask of colors {0,1,2}
    col = [-1] * N
    POP = {1: 1, 2: 1, 4: 1, 3: 2, 5: 2, 6: 2, 7: 3, 0: 0}
    def go(done):
        if done == N: return True
        v = min((u for u in range(N) if col[u] < 0), key=lambda u: POP[dom[u]])
        d = dom[v]
        if d == 0: return False
        for c in range(3):
            if not (d >> c) & 1: continue
            col[v] = c
            changed = []
            dead = False
            for u in adj[v]:
                if col[u] < 0 and (dom[u] >> c) & 1:
                    dom[u] &= ~(1 << c); changed.append(u)
                    if dom[u] == 0: dead = True
            if not dead and go(done + 1): return True
            for u in changed: dom[u] |= (1 << c)
            col[v] = -1
        return False
    return go(0)

r_bt = bt3_mrv()
check("exact backtracking (MRV/forward-checking): NO 3-coloring", r_bt is False)

# --- 3-colorability: CaDiCaL ---
def sat_color(k):
    cls = [[v * k + c + 1 for c in range(k)] for v in range(N)]
    for a, b in E:
        for c in range(k):
            cls.append([-(a * k + c + 1), -(b * k + c + 1)])
    cnf = f"p cnf {N*k} {len(cls)}\n" + "".join(" ".join(map(str, cl)) + " 0\n" for cl in cls)
    p = subprocess.run([CADICAL, "-q", "-"], input=cnf, capture_output=True, text=True)
    if p.returncode == 10:
        model = set()
        for line in p.stdout.splitlines():
            if line.startswith("v"):
                model.update(int(x) for x in line[1:].split() if x and int(x) > 0)
        col = [next(c for c in range(k) if (v * k + c + 1) in model) for v in range(N)]
        return col
    if p.returncode == 20:
        return None
    raise RuntimeError(p.returncode)

check("CaDiCaL: 3-coloring UNSAT", sat_color(3) is None)
col4 = sat_color(4)
check("CaDiCaL: 4-coloring SAT", col4 is not None)
if col4:
    check("proper 4-coloring (manual re-check)", all(col4[a] != col4[b] for a, b in E))

print()
if fail:
    print("=== VERIFICATION FAILED: the candidate does NOT hold up ==="); sys.exit(1)
print("=== CONFIRMED: n=64, girth 6, chi = 4  ==>  n_6(4) <= 64  (RECORD, previously 66) ===")
with open("record64.json", "w") as f:
    json.dump({"n": N, "orbits": ORBITS, "edges": E, "col4": col4,
               "matrix": [[1 if b in adj[a] else 0 for b in range(N)] for a in range(N)]}, f, indent=1)
print("data saved to record64.json")


==> anc/verify_obstructions.py <==
"""Independent re-verification of the rigidity proposition ("Obstructions
below 64"), from record64.json alone.  Checks:

(i)    diam(G64) = 4, no vertex pair at distance >= 5 (so no girth-safe
       edge addition exists), and the same for G64 - v for every v;
(ii)   the pairs {u,v} fall into 256 orbits under v -> v+8; for every
       pair, G64 - {u,v} admits at most 3 girth-preserving edge
       additions, and EVERY maximal sequence of girth-preserving
       additions ends in a 3-colourable graph;
(iii)  every nonadjacent pair u,v is joined by a path of length 3, 4 or
       5 (so identifying u and v creates a cycle of length <= 5);
(EG66) the 66-vertex Exoo-Goedgebeur witness has diameter 4 and no
       distance->=5 pair survives a single vertex deletion.

Exit 0 = every claim verified.  Uses python-sat (CaDiCaL) for the
3-colourability checks; everything else is direct BFS/DFS.
"""
import json, sys
from collections import deque
from pysat.solvers import Cadical195

N = 64
data = json.load(open("record64.json"))
EDGES = [tuple(e) for e in data["edges"]]
assert len(EDGES) == 152


def mkadj(n, edges):
    adj = [set() for _ in range(n)]
    for a, b in edges:
        adj[a].add(b); adj[b].add(a)
    return adj


def bfs_dist(adj, src, dead=()):
    dist = {src: 0}
    q = deque([src])
    while q:
        x = q.popleft()
        for y in adj[x]:
            if y not in dist and y not in dead:
                dist[y] = dist[x] + 1
                q.append(y)
    return dist


def far_pairs(adj, n, dead=()):
    """Pairs of live vertices at distance >= 5 (girth-safe additions)."""
    out = []
    live = [v for v in range(n) if v not in dead]
    for i, u in enumerate(live):
        dist = bfs_dist(adj, u, dead)
        for v in live[i + 1:]:
            if v not in adj[u] and dist.get(v, 99) >= 5:
                out.append((u, v))
    return out


def colorable3(n, edges, dead=()):
    s = Cadical195()
    var = lambda v, c: 3 * v + c + 1
    for v in range(n):
        if v in dead:
            continue
        s.add_clause([var(v, c) for c in range(3)])
    for a, b in edges:
        if a in dead or b in dead:
            continue
        for c in range(3):
            s.add_clause([-var(a, c), -var(b, c)])
    r = s.solve()
    s.delete()
    return r


# ------------------------------------------------- connectivity (kappa=4)
def connected_after(adjfull, n, dead):
    live = [v for v in range(n) if v not in dead]
    if not live:
        return True
    seen = {live[0]}
    q = deque([live[0]])
    while q:
        x = q.popleft()
        for y in adjfull[x]:
            if y not in dead and y not in seen:
                seen.add(y); q.append(y)
    return len(seen) == len(live)

adjG = mkadj(N, EDGES)
from itertools import combinations
for cut in combinations(range(N), 3):        # kappa >= 4: no 3-vertex cut
    assert connected_after(adjG, N, set(cut)), f"3-cut {cut}"
degs = sorted(len(a) for a in adjG)
assert degs[0] == 4, "delta != 4"            # kappa <= delta = 4
print("(kappa) OK: no cutset of size 3 and delta = 4, so "
      "kappa = lambda = 4 (kappa <= lambda <= delta)")

# ------------------------------------------------------------------- (i)
adj = mkadj(N, EDGES)
ecc = []
for v in range(N):
    dist = bfs_dist(adj, v)
    assert len(dist) == N, "G64 disconnected?"
    ecc.append(max(dist.values()))
assert max(ecc) == 4, f"diameter {max(ecc)} != 4"
assert not far_pairs(adj, N), "distance->=5 pair found in G64"
for v in range(N):
    assert not far_pairs(adj, N, dead={v}), f"far pair in G64 - {v}"
print("(i)   OK: diam = 4, no girth-safe addition in G64 or any G64 - v")

# ------------------------------------------------------------------ (ii)
orbits = set()
for u in range(N):
    for v in range(u + 1, N):
        orb = frozenset(
            frozenset(((u + 8 * k) % N, (v + 8 * k) % N)) for k in range(8))
        orbits.add(orb)
assert len(orbits) == 256, f"{len(orbits)} pair orbits != 256"

max_root_additions = 0
checked = 0
for orb in sorted(orbits, key=lambda o: sorted(map(sorted, o))[0]):
    u, v = sorted(sorted(p) for p in orb)[0]
    dead = {u, v}
    root_adds = far_pairs(adj, N, dead)
    max_root_additions = max(max_root_additions, len(root_adds))
    assert len(root_adds) <= 3, f"{len(root_adds)} additions for pair {u},{v}"

    # exhaust every maximal sequence of girth-preserving additions
    def explore(extra):
        cur_adj = mkadj(N, EDGES + extra)
        adds = far_pairs(cur_adj, N, dead)
        if not adds:
            assert colorable3(N, EDGES + extra, dead), \
                f"non-3-colourable completion at pair {u},{v} + {extra}"
            return
        for e in adds:
            explore(extra + [e])

    explore([])
    checked += 1
print(f"(ii)  OK: 256 pair orbits, <= {max_root_additions} girth-safe "
      f"additions per deleted pair, every maximal completion 3-colourable")

# ----------------------------------------------------------------- (iii)
def has_path_3to5(adj, u, v):
    # DFS over simple paths from u of length <= 5
    stack = [(u, (u,))]
    while stack:
        x, path = stack.pop()
        for y in adj[x]:
            if y == v and 3 <= len(path) <= 5:
                return True
            if y not in path and len(path) < 5:
                stack.append((y, path + (y,)))
    return False

for u in range(N):
    for v in range(u + 1, N):
        if v not in adj[u]:
            assert has_path_3to5(adj, u, v), f"no 3-5 path {u},{v}"
print("(iii) OK: every nonadjacent pair joined by a path of length 3-5")

# ----------------------------------------------------------------- EG66
R, S = 6, 11
N66 = 66
ROWS = {0: [1, 6, -23, -6, -1], 1: [1, 9, 14, 23, -1], 2: [1, 26, 33, -10, -1],
        3: [1, 18, -18, -14, -1], 4: [1, 10, -26, -9, -1], 5: [1, 18, 33, -18, -1]}
e66 = set()
for i in range(R):
    for t in ROWS[i]:
        for j in range(S):
            a = (i + R * j) % N66
            b = (i + R * j + t) % N66
            e66.add((min(a, b), max(a, b)))
adj66 = mkadj(N66, sorted(e66))
assert max(max(bfs_dist(adj66, v).values()) for v in range(N66)) == 4
assert not far_pairs(adj66, N66)
for v in range(N66):
    assert not far_pairs(adj66, N66, dead={v})
print("(EG66) OK: diam = 4, no girth-safe addition in EG66 or any EG66 - v")

print("=== OBSTRUCTIONS: ALL CHECKS PASSED ===")

